Numerical methods for unraveling inter-particle potentials in colloidal suspensions: A comparative study for two-dimensional suspensions

We compare three model-free numerical methods for inverting structural data to obtain interaction potentials, namely iterative Boltzmann inversion (IBI), test-particle insertion (TPI), and a machine-learning (ML) approach called ActiveNet. Three archetypal models of two-dimensional colloidal systems are used as test cases: Weeks--Chandler--Anderson short-ranged repulsion, the Lennard-Jones potential, and a repulsive shoulder interaction with two length scales. Additionally, data on an experimental suspension of colloidal spheres are acquired by optical microscopy and used to test the inversion methods. The methods have different merits. IBI is the only choice when the radial distribution function is known but particle coordinates are unavailable. TPI requires snapshots with particle positions and can extract both pair- and higher-body potentials without the need for simulation. The ML approach can only be used when particles can be tracked in time and it returns the force rather than the potential. However, it can unravel pair interactions from any one-body forces (such as drag or propulsion) and does not rely on equilibrium distributions for its derivation. Our results may serve as a guide when a numerical method is needed for application to experimental data, and as a reference for further development of the methodology itself.

==> anc/Data_JCP/Figure_002/IBI/Experiments-rho-0.2.txt <==
0.005 1000000.0
0.015 1000000.0
0.025 1000000.0
0.035 1000000.0
0.045 1000000.0
0.055 1000000.0
0.065 1000000.0
0.075 1000000.0
0.085 1000000.0
0.095 1000000.0
0.105 1000000.0
0.115 1000000.0
0.125 1000000.0
0.135 1000000.0
0.145 1000000.0
0.155 1000000.0
0.165 1000000.0
0.175 1000000.0
0.185 1000000.0
0.195 1000000.0
0.205 1000000.0
0.215 1000000.0
0.225 1000000.0
0.235 1000000.0
0.245 1000000.0
0.255 1000000.0
0.265 1000000.0
0.275 1000000.0
0.285 1000000.0
0.295 1000000.0
0.305 1000000.0
0.315 1000000.0
0.325 1000000.0
0.335 1000000.0
0.345 1000000.0
0.355 1000000.0
0.365 1000000.0
0.375 1000000.0
0.385 1000000.0
0.395 1000000.0
0.405 1000000.0
0.415 1000000.0
0.425 1000000.0
0.435 1000000.0
0.445 1000000.0
0.455 1000000.0
0.465 1000000.0
0.475 1000000.0
0.485 1000000.0
0.495 1000000.0
0.505 1000000.0
0.515 1000000.0
0.525 1000000.0
0.535 1000000.0
0.545 1000000.0
0.555 1000000.0
0.565 1000000.0
0.575 1000000.0
0.585 1000000.0
0.595 1000000.0
0.605 1000000.0
0.615 1000000.0
0.625 1000000.0
0.635 1000000.0
0.645 1000000.0
0.655 1000000.0
0.665 1000000.0
0.675 1000000.0
0.685 1000000.0
0.695 1000000.0
0.705 1000000.0
0.715 1000000.0
0.725 1000000.0
0.735 1000000.0
0.745 1000000.0
0.755 1000000.0
0.765 1000000.0
0.775 1000000.0
0.785 1000000.0
0.795 1000000.0
0.805 9.333309785300866
0.815 5.838274742505613
0.825 2.609831860157124
0.835 2.6269651377402785
0.845 6.193424046331785
0.855 1000000.0
0.865 1000000.0
0.875 1000000.0
0.885 1000000.0
0.895 1000000.0
0.905 1000000.0
0.915 1000000.0
0.925 9.068212355433047
0.935 5.161888617683968
0.945 2.5940693223504057
0.955 5.638312166613663
0.965 5.903749182678969
0.975 5.208515640968225
0.985 5.358598657730324
0.995 3.1721693311152555
1.005 1.380181385013179
1.015 0.5392883611815488
1.025 0.2562597807565866
1.035 0.1470052412890995
1.045 0.035732870463602816
1.055 0.030009938512529637
1.065 0.005944409142448297
1.075 -0.0250008763166309
1.085 0.003397944408215371
1.095 -0.008687571202395467
1.105 0.028602649628092395
1.115 0.013015163786717038
1.125 0.008135198809525594
1.135 0.009933698599854124
1.145 0.030608402990405733
1.155 0.03144440888965073
1.165 0.024514535104512458
1.175 0.0646353520342063
1.185 0.025046107293087566
1.195 0.07222235798793225
1.205 0.04372399954250308
1.215 0.04761378459594756
1.225 0.0744330768057184
1.235 0.055890192592749834
1.245 0.04816550111708858
1.255 0.034596183718282526
1.265 0.028997188762161515
1.275 0.034394940056667926
1.285 0.018082105793835977
1.295 0.019891419023444885
1.305 0.008305242545967744
1.315 -0.0006747542839550316
1.325 -0.002894312284615215
1.335 0.01748884174772842
1.345 -0.01215611274737875
1.355 0.003208620661298836
1.365 -0.0005557114886971287
1.375 0.006365374270758128
1.385 0.004937325009481668
1.395 -0.004680051021102144
1.405 0.0033262004553403215
1.415 0.02722869936931776
1.425 -0.01512551164226959
1.435 0.032920801042754355
1.445 0.02374345260620343
1.455 0.005861936324692693
1.465 0.00793877062099714
1.475 0.006698290167936405
1.485 0.0022218059821849335
1.495 0.006929939086082306
1.505 0.01328224323107805
1.515 -0.004366885543478648
1.525 0.003437593656000738
1.535 -0.00012484272007537
1.545 0.002642421565630785
1.555 0.004488611507742084
1.565 0.003242416556448441
1.575 0.01487137087379439
1.585 0.013518909534624876
1.595 0.011876666122105667
1.605 0.009949794877393676
1.615 0.013373043728742182
1.625 -0.016344507474582562
1.635 0.029178472333841684
1.645 0.001422410084897506
1.655 0.0042528036330310125
1.665 0.012982402238055121
1.675 -0.0110946636044484
1.685 -0.010799725234180487
1.695 0.002937248614502866
1.705 0.0005006852319577575
1.715 -0.009125365242946151
1.725 0.022933345188998304
1.735 0.0030798787289930433
1.745 0.006289398201199856
1.755 0.009937847692603937
1.765 0.015045674494179814
1.775 0.03391659713671865
1.785 0.01227061644791329
1.795 0.018181635481670323
1.805 0.012951769345150682
1.815 0.008446928329744287
1.825 0.018057234982642733
1.835 0.02240325562479293
1.845 0.0156704609557796
1.855 0.01653217242247244
1.865 0.011387624052012312
1.875 0.0194178587689126
1.885 0.002768581102024387
1.895 -0.003419297523971942
1.905 0.007519093823428194
1.915 0.011868211293056895
1.925 0.0038775520399443805
1.935 0.01741284155998564
1.945 0.015241131950494119
1.955 0.017167652478458025
1.965 -0.01590692995226617
1.975 0.009426559533924826
1.985 0.018708401157562626
1.995 0.0058294270716670316
2.005 0.02025035612502539
2.015 0.01007650524674883
2.025 0.028327817963124467
2.035 -0.00819998835481605
2.045 0.021078108338267447
2.055 0.01527623585672236
2.065 0.022672142750655662
2.075 0.012213246767313078
2.085 0.012604253917132886
2.095 0.010220858605144122
2.105 0.0173085405892193
2.115 -0.010768259974687257
2.125 0.020139034596716683
2.135 0.004372120513768621
2.145 0.01750022722404541
2.155 0.018143696376607343
2.165 0.0034802417757315023
2.175 0.02048668300968183
2.185 0.016510101885631928
2.195 0.0007606762989105596
2.205 0.023189347970672458
2.215 0.015603509273022061
2.225 0.009662000594014078
2.235 0.009165003737521736
2.245 0.02157073585791902
2.255 0.01521566564453801
2.265 0.0059871985345543045
2.275 0.01703742476302284
2.285 -0.0032100792847827905
2.295 0.0030968450469583825
2.305 0.00222677154930503
2.315 0.003210825442950656
2.325 0.021263561669364453
2.335 0.005863659093981765
2.345 0.009348556594749084
2.355 0.00023855250639244442
2.365 -0.003443932823220428
2.375 0.013852143020350925
2.385 0.012817224675457907
2.395 0.007630657588988338
2.405 0.015624649856620198
2.415 0.001894708358810001
2.425 -0.005749785037117346
2.435 0.0177671549582269
2.445 0.010609686512749423
2.455 0.01865080626486142
2.465 -0.001428937007751993
2.475 0.009660081449339539
2.485 0.0241182455562388
2.495 0.016773996885208975
2.505 0.021996110515270038
2.515 0.0008309524189865393
2.525 0.025322166352331414
2.535 0.009024178031665817
2.545 0.008581052833362144
2.555 0.01726520922643602
2.565 0.0041648767286984415
2.575 0.020814065574793438
2.585 0.018125367178923803
2.595 -0.0018448530339266805
2.605 0.028169610324760418
2.615 0.009350791134117863
2.625 0.018883125079164436
2.635 -0.006106934701004019
2.645 0.010166185831972756
2.655 0.0136625195025596
2.665 0.010376024173091341
2.675 0.013361275120686345
2.685 0.013355120568639401
2.695 0.011215507185700177
2.705 0.017103119218174947
2.715 0.0072223476123542685
2.725 0.020291516641629426
2.735 -0.007431773052787841
2.745 0.012447588935978584
2.755 0.016722230321170463
2.765 0.005870791185255506
2.775 0.010506957392929693
2.785 -0.00018652132681479835
2.795 0.006997873714460045
2.805 -0.0005067739384366365
2.815 -0.006090732520488295
2.825 0.011707026997446881
2.835 -0.011485160142830596
2.845 0.001915686908045403
2.855 0.0006309496365119673
2.865 0.006426278540805519
2.875 0.0014642678925620486
2.885 0.0020569896823832198
2.895 0.007592032756674285
2.905 0.0064443225421762845
2.915 -0.0026199639917206235
2.925 -0.005911858058136333
2.935 0.011626476240544886
2.945 0.010937262778330709
2.955 0.005621955765092306
2.965 0.004892319570872506
2.975 -0.005305332457559619
2.985 0.011891125198032768
2.995 -0.00689146758578941


==> anc/Data_JCP/Figure_002/IBI/Experiments-rho-0.6.txt <==
0.005 1000000.0
0.015 1000000.0
0.025 1000000.0
0.035 1000000.0
0.045 1000000.0
0.055 1000000.0
0.065 1000000.0
0.075 1000000.0
0.085 1000000.0
0.095 1000000.0
0.105 1000000.0
0.115 1000000.0
0.125 1000000.0
0.135 1000000.0
0.145 1000000.0
0.155 1000000.0
0.165 1000000.0
0.175 1000000.0
0.185 1000000.0
0.195 1000000.0
0.205 1000000.0
0.215 1000000.0
0.225 1000000.0
0.235 1000000.0
0.245 1000000.0
0.255 1000000.0
0.265 1000000.0
0.275 1000000.0
0.285 1000000.0
0.295 1000000.0
0.305 1000000.0
0.315 1000000.0
0.325 1000000.0
0.335 1000000.0
0.345 1000000.0
0.355 1000000.0
0.365 1000000.0
0.375 1000000.0
0.385 1000000.0
0.395 1000000.0
0.405 1000000.0
0.415 1000000.0
0.425 1000000.0
0.435 1000000.0
0.445 1000000.0
0.455 1000000.0
0.465 1000000.0
0.475 1000000.0
0.485 1000000.0
0.495 1000000.0
0.505 1000000.0
0.515 1000000.0
0.525 1000000.0
0.535 1000000.0
0.545 1000000.0
0.555 1000000.0
0.565 1000000.0
0.575 1000000.0
0.585 1000000.0
0.595 1000000.0
0.605 1000000.0
0.615 1000000.0
0.625 1000000.0
0.635 1000000.0
0.645 1000000.0
0.655 1000000.0
0.665 1000000.0
0.675 1000000.0
0.685 1000000.0
0.695 1000000.0
0.705 1000000.0
0.715 1000000.0
0.725 1000000.0
0.735 1000000.0
0.745 1000000.0
0.755 1000000.0
0.765 1000000.0
0.775 1000000.0
0.785 8.436843305028452
0.795 5.166788929695342
0.805 4.9626459273224865
0.815 5.775997761024474
0.825 5.088786174226266
0.835 6.021016551401557
0.845 5.592585380116787
0.855 5.84932098592436
0.865 5.18686313986894
0.875 6.3269135591488626
0.885 7.982109222246563
0.895 6.24141965305174
0.905 5.604090428297208
0.915 5.980711863368571
0.925 5.797543884555684
0.935 5.240159969988449
0.945 3.9050053693912297
0.955 3.929771651794146
0.965 2.2952875382156854
0.975 0.7908131879477527
0.985 0.3023804180592114
0.995 0.13529385964113377
1.005 -0.029485597893816138
1.015 -0.10989149296312369
1.025 -0.15723286285895405
1.035 -0.17374027795477803
1.045 -0.18169090377682232
1.055 -0.19064011002640652
1.065 -0.20169707811076598
1.075 -0.19339633010793028
1.085 -0.19943733930984964
1.095 -0.19083867698149082
1.105 -0.1845149631350358
1.115 -0.18658872273328786
1.125 -0.17244786578125024
1.135 -0.16166471210219446
1.145 -0.15934979310668415
1.155 -0.1473221980231647
1.165 -0.13818920587828054
1.175 -0.1280402304104938
1.185 -0.11333349346565232
1.195 -0.1069975668003724
1.205 -0.09637912117823907
1.215 -0.09637824582456622
1.225 -0.08691250643189531
1.235 -0.07879819526203402
1.245 -0.09235070047803605
1.255 -0.0871351725156923
1.265 -0.09389854423774353
1.275 -0.09903676523656722
1.285 -0.10717808546208808
1.295 -0.11722198823901765
1.305 -0.12509418208592007
1.315 -0.12440090751028851
1.325 -0.12885476529094164
1.335 -0.1417566147222071
1.345 -0.14463537799804443
1.355 -0.1416043056357242
1.365 -0.14242478494073937
1.375 -0.1477363585214654
1.385 -0.14676486894958435
1.395 -0.14494968520862866
1.405 -0.1469788391385591
1.415 -0.14145250462884465
1.425 -0.1394818330757969
1.435 -0.1413195640071932
1.445 -0.145542006396901
1.455 -0.14902511021223674
1.465 -0.1432117978742229
1.475 -0.1456985993440178
1.485 -0.14729447334281778
1.495 -0.15270558614836433
1.505 -0.14642221883054096
1.515 -0.14555505836964663
1.525 -0.14735118655008522
1.535 -0.14094174444210292
1.545 -0.14489592582249247
1.555 -0.14248837100061057
1.565 -0.13796952520649597
1.575 -0.1403191341388621
1.585 -0.1301243103923027
1.595 -0.13322992910373968
1.605 -0.130223462357962
1.615 -0.1262437214485555
1.625 -0.13277552737035248
1.635 -0.14005797668792197
1.645 -0.13298912000662425
1.655 -0.13378614281737303
1.665 -0.14032716952120244
1.675 -0.13662361870236148
1.685 -0.14355301651752092
1.695 -0.13358701717623103
1.705 -0.1350802045071848
1.715 -0.1305477112355443
1.725 -0.13098568904572763
1.735 -0.11700599547592933
1.745 -0.1230227352398414
1.755 -0.12084774281228293
1.765 -0.11235796623177792
1.775 -0.11919761746525294
1.785 -0.11935204203265674
1.795 -0.11550979580017694
1.805 -0.12327109580233546
1.815 -0.11427142924356055
1.825 -0.12003355135973443
1.835 -0.10486558249952523
1.845 -0.11373272563565201
1.855 -0.10107119543550917
1.865 -0.10871551394318456
1.875 -0.10682551670306817
1.885 -0.11280131126480453
1.895 -0.10901681752534198
1.905 -0.10456139411382555
1.915 -0.1105710372615643
1.925 -0.10358598244217287
1.935 -0.10257853582985815
1.945 -0.0938464315689115
1.955 -0.09874754063838356
1.965 -0.10022619031876502
1.975 -0.09883464326266236
1.985 -0.10713586082892859
1.995 -0.09543590960741322
2.005 -0.09864931170133308
2.015 -0.09181789039073701
2.025 -0.09262334749384074
2.035 -0.0884041156420848
2.045 -0.08945747873568348
2.055 -0.08965824123973037
2.065 -0.08050479535225574
2.075 -0.08846658252099956
2.085 -0.08028390875482345
2.095 -0.08879291672083388
2.105 -0.07140561016546346
2.115 -0.07715654922582217
2.125 -0.07962049199463911
2.135 -0.08017263300082057
2.145 -0.07867196674241585
2.155 -0.07779326802251679
2.165 -0.07222403777226874
2.175 -0.0732119469519907
2.185 -0.06991207642730372
2.195 -0.07365596288491008
2.205 -0.07789651479432853
2.215 -0.07397887604963836
2.225 -0.07461201806880918
2.235 -0.07155230609164559
2.245 -0.07154343178737757
2.255 -0.07014494363962438
2.265 -0.07003738078459835
2.275 -0.07118444877794117
2.285 -0.06900980743530148
2.295 -0.07177200134345303
2.305 -0.07316341075401743
2.315 -0.06559220599213002
2.325 -0.06192359822958298
2.335 -0.0659660153897884
2.345 -0.06351414743787663
2.355 -0.06457402632059085
2.365 -0.06345323025633405
2.375 -0.06621934080651655
2.385 -0.05490286670366487
2.395 -0.05821091308437313
2.405 -0.05962799672648359
2.415 -0.05750726568481965
2.425 -0.05662770458367129
2.435 -0.04659632843359705
2.445 -0.05717302884606356
2.455 -0.046997214252658515
2.465 -0.04952825650875589
2.475 -0.04719379286959291
2.485 -0.050514478834070425
2.495 -0.0487755997131308
2.505 -0.050146511086193515
2.515 -0.0455861322867234
2.525 -0.043292061312729266
2.535 -0.043378995556888365
2.545 -0.04497021380706065
2.555 -0.04319216030180313
2.565 -0.042886995689104174
2.575 -0.04038591802192379
2.585 -0.03885972636898912
2.595 -0.04600190121693479
2.605 -0.03845051446815161
2.615 -0.03165753923016958
2.625 -0.04253020690497618
2.635 -0.034853017241146665
2.645 -0.0364879668233242
2.655 -0.036133536180960366
2.665 -0.03560597164449615
2.675 -0.0312789141110023
2.685 -0.03627415442765368
2.695 -0.028461561926686918
2.705 -0.03271272765335223
2.715 -0.030519796552274003
2.725 -0.029480223088463302
2.735 -0.02699023709227021
2.745 -0.02967585174819092
2.755 -0.02462022086500214
2.765 -0.0204209002590006
2.775 -0.028458822364772235
2.785 -0.02301944013732893
2.795 -0.02895899921193425
2.805 -0.02041937196513096
2.815 -0.026587891272903896
2.825 -0.01821927928166453
2.835 -0.019106949924202348
2.845 -0.02476052127344391
2.855 -0.011844267857631836
2.865 -0.01787180843009298
2.875 -0.018347153151669345
2.885 -0.016565551747313993
2.895 -0.021681692820230355
2.905 -0.016116470994892145
2.915 -0.015725296749453544
2.925 -0.015929808972569483
2.935 -0.016480256538660844
2.945 -0.009197042405574207
2.955 -0.011722844844764432
2.965 -0.014630684398560719
2.975 -0.016018042395525935
2.985 -0.009325880714056564
2.995 -0.02153383211055381


==> anc/Data_JCP/Figure_002/IBI/LJ-rho-0.2.txt <==
0.005 1000000.0
0.015 1000000.0
0.025 1000000.0
0.035 1000000.0
0.045 1000000.0
0.055 1000000.0
0.065 1000000.0
0.075 1000000.0
0.085 1000000.0
0.095 1000000.0
0.105 1000000.0
0.115 1000000.0
0.125 1000000.0
0.135 1000000.0
0.145 1000000.0
0.155 1000000.0
0.165 1000000.0
0.175 1000000.0
0.185 1000000.0
0.195 1000000.0
0.205 1000000.0
0.215 1000000.0
0.225 1000000.0
0.235 1000000.0
0.245 1000000.0
0.255 1000000.0
0.265 1000000.0
0.275 1000000.0
0.285 1000000.0
0.295 1000000.0
0.305 1000000.0
0.315 1000000.0
0.325 1000000.0
0.335 1000000.0
0.345 1000000.0
0.355 1000000.0
0.365 1000000.0
0.375 1000000.0
0.385 1000000.0
0.395 1000000.0
0.405 1000000.0
0.415 1000000.0
0.425 1000000.0
0.435 1000000.0
0.445 1000000.0
0.455 1000000.0
0.465 1000000.0
0.475 1000000.0
0.485 1000000.0
0.495 1000000.0
0.505 1000000.0
0.515 1000000.0
0.525 1000000.0
0.535 1000000.0
0.545 1000000.0
0.555 1000000.0
0.565 1000000.0
0.575 1000000.0
0.585 1000000.0
0.595 1000000.0
0.605 1000000.0
0.615 1000000.0
0.625 1000000.0
0.635 1000000.0
0.645 1000000.0
0.655 1000000.0
0.665 1000000.0
0.675 1000000.0
0.685 1000000.0
0.695 1000000.0
0.705 1000000.0
0.715 1000000.0
0.725 1000000.0
0.735 1000000.0
0.745 1000000.0
0.755 1000000.0
0.765 1000000.0
0.775 1000000.0
0.785 1000000.0
0.795 1000000.0
0.805 1000000.0
0.815 1000000.0
0.825 1000000.0
0.835 1000000.0
0.845 1000000.0
0.855 1000000.0
0.865 1000000.0
0.875 9.525051116815883
0.885 8.845697258388274
0.895 7.29931748192131
0.905 5.911544923932109
0.915 4.697943586140446
0.925 3.7829071147555835
0.935 2.9337553661494664
0.945 2.284835241695403
0.955 1.6776138773003257
0.965 1.187039380758748
0.975 0.765165316744673
0.985 0.43517870761447186
0.995 0.12746013974510503
1.005 -0.10290775003653622
1.015 -0.30081604903460063
1.025 -0.46211291853384606
1.035 -0.5859446325675286
1.045 -0.7058027933941701
1.055 -0.7812576297054276
1.065 -0.8470857774756465
1.075 -0.9006310950249774
1.085 -0.9359641058906103
1.095 -0.9582068066591861
1.105 -0.9744940360285341
1.115 -0.9915211968023572
1.125 -0.9759530977414513
1.135 -0.9784052990354714
1.145 -0.9792439861158597
1.155 -0.9593507551145636
1.165 -0.9578279056460811
1.175 -0.9194571232912766
1.185 -0.8984501162264312
1.195 -0.8867756339865981
1.205 -0.8745120787913722
1.215 -0.842154936084604
1.225 -0.813013946589647
1.235 -0.7995856361264969
1.245 -0.7674610748929976
1.255 -0.739168529189466
1.265 -0.7145175265984266
1.275 -0.7086401225714729
1.285 -0.6701089479359906
1.295 -0.658192816752096
1.305 -0.6127507246064289
1.315 -0.605434137460267
1.325 -0.5913815159288713
1.335 -0.55969967240301
1.345 -0.5495671624694334
1.355 -0.535926458221745
1.365 -0.5116356241391893
1.375 -0.49346490138375115
1.385 -0.48357748263042943
1.395 -0.4511927486963411
1.405 -0.4516041263119144
1.415 -0.41404042009263026
1.425 -0.41610902847287784
1.435 -0.39763388671557276
1.445 -0.376365651208034
1.455 -0.3696199461564686
1.465 -0.3513563721255092
1.475 -0.3323881346835642
1.485 -0.3249131900263236
1.495 -0.31676723414497976
1.505 -0.2953697588897567
1.515 -0.29588760155375005
1.525 -0.2822731086104214
1.535 -0.26939769477494274
1.545 -0.2514464918275848
1.555 -0.24564507853508016
1.565 -0.23904298406630944
1.575 -0.2262774284766838
1.585 -0.20884644793189958
1.595 -0.21016723031863876
1.605 -0.20745410077545487
1.615 -0.1945745953628545
1.625 -0.19783397170320122
1.635 -0.17705436518799386
1.645 -0.18362222455997226
1.655 -0.15565292057276592
1.665 -0.16378389690245201
1.675 -0.16563315631457315
1.685 -0.15229035780434444
1.695 -0.1438000587022461
1.705 -0.1368981434949492
1.715 -0.12806270863885993
1.725 -0.13716564945693002
1.735 -0.11980554036672021
1.745 -0.1287810919866136
1.755 -0.12096929843632503
1.765 -0.11671977817746099
1.775 -0.10391944917893454
1.785 -0.11184119698544018
1.795 -0.09891288483809318
1.805 -0.10194205394666721
1.815 -0.09435214372407069
1.825 -0.10026319299874191
1.835 -0.08131381446141102
1.845 -0.09472418145027138
1.855 -0.08455788122840267
1.865 -0.07909793705030783
1.875 -0.07319356804654532
1.885 -0.07463499195916566
1.895 -0.0670372622585704
1.905 -0.07177093570684383
1.915 -0.06677706835929412
1.925 -0.06167046583192504
1.935 -0.07233074678505509
1.945 -0.05482837891567643
1.955 -0.0655746824987416
1.965 -0.05795959796215084
1.975 -0.06067959934514667
1.985 -0.03149108876840826
1.995 -0.05087237222819991
2.005 -0.058940005932451175
2.015 -0.0408656144523625
2.025 -0.058213531840372056
2.035 -0.030497002273217524
2.045 -0.05914779092653266
2.055 -0.028404726282640767
2.065 -0.03184386714889282
2.075 -0.04786436156967281
2.085 -0.029320935837596512
2.095 -0.03635163357906743
2.105 -0.03156030172870027
2.115 -0.024854814786978242
2.125 -0.025189602442711196
2.135 -0.026315533481037434
2.145 -0.027765203168828002
2.155 -0.008510148319943265
2.165 -0.026617354391664273
2.175 -0.01612272540525236
2.185 -0.024115551616148784
2.195 -0.020394811042121812
2.205 -0.006421577763026561
2.215 -0.00936088498271672
2.225 -0.021805477096508968
2.235 -0.014555841376880983
2.245 -0.011767556438829882
2.255 -0.004382407540764265
2.265 -0.008756523232299251
2.275 -0.0006985336693239833
2.285 -0.016517338447062387
2.295 -0.006260793867667734
2.305 -0.015054841509261714
2.315 -0.017525509212038107
2.325 -0.008323757726919434
2.335 -0.0039939662627233126
2.345 -0.011395265964003195
2.355 -0.014011635244641312
2.365 -0.01389070307595295
2.375 -0.00871315712750611
2.385 0.006389849855513111
2.395 -0.007359203147925294
2.405 -0.006295157530853087
2.415 -0.004662900759565082
2.425 -0.012599302653252481
2.435 -0.013146240512304131
2.445 -0.003971607697923384
2.455 0.007936831734110058
2.465 -0.00496047244840702
2.475 -0.012110223981365457
2.485 0.0029246760056928153
2.495 -0.002721651818648379
2.505 0.0006007563300989048
2.515 0.006129148600296053
2.525 -0.002123063579785794
2.535 -0.01247411885266642
2.545 0.002338964709509611
2.555 -0.002743213291965753
2.565 -9.786573152880578e-05
2.575 0.009533896095452367
2.585 -0.00784673951606827
2.595 0.0029223899347316333
2.605 -0.00024669362272030336
2.615 0.0015237986116442307
2.625 -0.0015569999764305951
2.635 -0.008385871322071076
2.645 0.009916859977153275
2.655 -0.011611819845224702
2.665 -0.0006743916791687732
2.675 -0.0016217128077505166
2.685 -0.0013444165080349528
2.695 -0.0029575325313373315
2.705 0.010019594024560626
2.715 -0.0012189129538239351
2.725 -0.015111657054769908
2.735 -0.000535938654288968
2.745 -0.01016443431637832
2.755 0.0050166977714333014
2.765 0.0057539489521244574
2.775 0.0012766727620971696
2.785 0.006786724800473456
2.795 0.001958989290252574
2.805 -0.004947938129405858
2.815 -0.0016920011877327775
2.825 0.006641890234520925
2.835 0.0027662847439939254
2.845 -0.004273697069321186
2.855 -0.0016799051667474945
2.865 0.0022050386675758395
2.875 -0.0020499798376836667
2.885 -0.00010988881403106666
2.895 -0.0035456103404153108
2.905 0.0016167381640452812
2.915 -0.006744901938644953
2.925 0.0018555093981310333
2.935 -0.011241933653571939
2.945 -0.0019326684762392449
2.955 0.0009041890260044947
2.965 -0.010310916044353547
2.975 -0.0027599214976744635
2.985 -0.007894248797027308
2.995 -0.012982780891835174


==> anc/Data_JCP/Figure_002/IBI/LJ-rho-0.6.txt <==
0.005 1000000.0
0.015 1000000.0
0.025 1000000.0
0.035 1000000.0
0.045 1000000.0
0.055 1000000.0
0.065 1000000.0
0.075 1000000.0
0.085 1000000.0
0.095 1000000.0
0.105 1000000.0
0.115 1000000.0
0.125 1000000.0
0.135 1000000.0
0.145 1000000.0
0.155 1000000.0
0.165 1000000.0
0.175 1000000.0
0.185 1000000.0
0.195 1000000.0
0.205 1000000.0
0.215 1000000.0
0.225 1000000.0
0.235 1000000.0
0.245 1000000.0
0.255 1000000.0
0.265 1000000.0
0.275 1000000.0
0.285 1000000.0
0.295 1000000.0
0.305 1000000.0
0.315 1000000.0
0.325 1000000.0
0.335 1000000.0
0.345 1000000.0
0.355 1000000.0
0.365 1000000.0
0.375 1000000.0
0.385 1000000.0
0.395 1000000.0
0.405 1000000.0
0.415 1000000.0
0.425 1000000.0
0.435 1000000.0
0.445 1000000.0
0.455 1000000.0
0.465 1000000.0
0.475 1000000.0
0.485 1000000.0
0.495 1000000.0
0.505 1000000.0
0.515 1000000.0
0.525 1000000.0
0.535 1000000.0
0.545 1000000.0
0.555 1000000.0
0.565 1000000.0
0.575 1000000.0
0.585 1000000.0
0.595 1000000.0
0.605 1000000.0
0.615 1000000.0
0.625 1000000.0
0.635 1000000.0
0.645 1000000.0
0.655 1000000.0
0.665 1000000.0
0.675 1000000.0
0.685 1000000.0
0.695 1000000.0
0.705 1000000.0
0.715 1000000.0
0.725 1000000.0
0.735 1000000.0
0.745 1000000.0
0.755 1000000.0
0.765 1000000.0
0.775 1000000.0
0.785 1000000.0
0.795 1000000.0
0.805 1000000.0
0.815 1000000.0
0.825 1000000.0
0.835 1000000.0
0.845 1000000.0
0.855 1000000.0
0.865 11.330603908176274
0.875 10.231991619508165
0.885 8.152550077828328
0.895 6.698305054799929
0.905 5.5368283949933685
0.915 4.7864239612151005
0.925 3.7756566927472157
0.935 2.9962210122900412
0.945 2.253362345392916
0.955 1.7111672219134175
0.965 1.2016502749493738
0.975 0.7738587896694884
0.985 0.44826166936061296
0.995 0.14320113040604188
1.005 -0.08092187639361371
1.015 -0.2826125775808845
1.025 -0.44648078826865234
1.035 -0.573932419761565
1.045 -0.6789003047091356
1.055 -0.7759257527874974
1.065 -0.8350809378040994
1.075 -0.887868765108963
1.085 -0.9194211944929548
1.095 -0.9398148582348181
1.105 -0.9571742721602545
1.115 -0.9729987312653642
1.125 -0.9699821189709515
1.135 -0.9678428982676939
1.145 -0.9538837350032409
1.155 -0.9511510821272742
1.165 -0.9280086625846965
1.175 -0.9136422913340773
1.185 -0.8950865142352185
1.195 -0.8746654125276896
1.205 -0.8450549564375459
1.215 -0.8285649573841577
1.225 -0.7980864523119399
1.235 -0.7772383041325495
1.245 -0.7620638256570286
1.255 -0.7315468947161845
1.265 -0.7075152447685067
1.275 -0.6837963723856806
1.285 -0.6639812499926029
1.295 -0.6377540252899907
1.305 -0.6133519387038691
1.315 -0.6069491352808447
1.325 -0.5720172669923468
1.335 -0.5489968138006999
1.345 -0.5251382787435194
1.355 -0.5141181356154787
1.365 -0.49501410170797316
1.375 -0.47544971353512594
1.385 -0.4619110076910544
1.395 -0.43021566898392355
1.405 -0.4228179139458851
1.415 -0.41040066369226885
1.425 -0.38851807938242994
1.435 -0.38208528288055976
1.445 -0.36289290159890336
1.455 -0.3514762507644399
1.465 -0.34070806543926435
1.475 -0.3164402115001939
1.485 -0.305813798926904
1.495 -0.302411518305927
1.505 -0.28450670365672026
1.515 -0.28704076479357843
1.525 -0.26284215518749005
1.535 -0.25516563292545935
1.545 -0.2484738546345658
1.555 -0.2331892992497543
1.565 -0.22798782929162117
1.575 -0.21918479314989678
1.585 -0.21125597889576678
1.595 -0.20391229436064306
1.605 -0.19520970094905826
1.615 -0.1800963369042387
1.625 -0.17893725257732282
1.635 -0.18258034175293722
1.645 -0.17321414601105997
1.655 -0.15554468049229964
1.665 -0.1614499982857282
1.675 -0.14352864951161237
1.685 -0.14439607938906215
1.695 -0.13391053786185464
1.705 -0.13102098537590565
1.715 -0.13643891296285263
1.725 -0.11599615093093127
1.735 -0.12312990480866115
1.745 -0.12020512285621021
1.755 -0.12009248899980911
1.765 -0.09952953280470221
1.775 -0.1095216115107102
1.785 -0.09465037686736204
1.795 -0.08654697952749926
1.805 -0.09588569097878147
1.815 -0.08794931505124903
1.825 -0.08429612384685291
1.835 -0.07958063079745972
1.845 -0.07708088613527513
1.855 -0.07133013488110766
1.865 -0.06935977955611602
1.875 -0.07572836869274689
1.885 -0.0715805211474547
1.895 -0.05984950483850735
1.905 -0.06354415852043334
1.915 -0.06794931603711164
1.925 -0.05468645790241669
1.935 -0.05857490877335642
1.945 -0.050601561463493976
1.955 -0.05385129385127159
1.965 -0.04806113429095547
1.975 -0.05298778159441821
1.985 -0.038862707712053815
1.995 -0.04857023938459287
2.005 -0.04336045764873724
2.015 -0.05006546190691019
2.025 -0.042135609977662296
2.035 -0.03415470945958731
2.045 -0.04199545999491177
2.055 -0.03445527126878221
2.065 -0.03256207804957788
2.075 -0.0384868414762193
2.085 -0.03238359936001874
2.095 -0.032193734968339355
2.105 -0.031397104526480646
2.115 -0.030250434851428178
2.125 -0.03500802409044705
2.135 -0.028384355337391882
2.145 -0.03510433536191825
2.155 -0.02691751344590518
2.165 -0.02151333979070965
2.175 -0.031156809222894738
2.185 -0.027725953114520235
2.195 -0.016301510500059423
2.205 -0.02811842046905152
2.215 -0.020001900431937305
2.225 -0.023266612667839692
2.235 -0.02559836708323828
2.245 -0.018589066171725226
2.255 -0.016681354909117298
2.265 -0.022889432903103923
2.275 -0.016084622306892723
2.285 -0.009819123274457166
2.295 -0.012941053395324111
2.305 -0.013205329336391371
2.315 -0.011473158499783889
2.325 -0.018026125121359374
2.335 -0.014519204763582426
2.345 -0.011493817729247914
2.355 -0.012862777404102792
2.365 -0.014137151719515259
2.375 -0.009192888397770322
2.385 -0.0023198522335935823
2.395 -0.013911134624537802
2.405 -0.01486372882212528
2.415 -0.0038405949709164494
2.425 -0.00833491416496605
2.435 -0.008925672223462446
2.445 -0.006949780296538456
2.455 -0.010497233624499083
2.465 -0.009066349733243745
2.475 -0.007735977900164757
2.485 -0.009330671803229267
2.495 -0.004384719345683793
2.505 -0.001757210821100299
2.515 -0.004511368753897062
2.525 -0.0016633858334070477
2.535 -0.0006019424914321216
2.545 -0.005088104924435015
2.555 -0.008457002281017163
2.565 0.000858312455711292
2.575 0.003545360386744831
2.585 -0.006935230534851236
2.595 -0.002763529976130204
2.605 -0.008263545552107236
2.615 -0.009032210309337124
2.625 -0.006109882929573968
2.635 -0.0036342222911094624
2.645 -0.00016425537891426225
2.655 -0.005539726899647579
2.665 -0.0015755922988409197
2.675 0.004393967374263734
2.685 -0.008360832876234962
2.695 -0.0035571321882386514
2.705 -0.0040886310309591525
2.715 1.7053833275476344e-05
2.725 -0.0010632388976213728
2.735 -0.003716256305161243
2.745 -0.004802595389208271
2.755 0.0011571768481521613
2.765 -0.006818040671503368
2.775 0.002336806248697913
2.785 -0.007810270321839515
2.795 0.0009260588743860477
2.805 0.0031463491625293907
2.815 -0.003551219752768167
2.825 -0.004812210347820997
2.835 -0.002655422975066438
2.845 0.0005393316322030554
2.855 -0.008288865013073111
2.865 0.0024069115549503607
2.875 0.0014125397877485916
2.885 0.0009266416688334589
2.895 0.0008593615443594517
2.905 -0.0021084056638827724
2.915 0.0012159630217244651
2.925 -0.00332343788113033
2.935 0.005784506933685029
2.945 0.001975406223796065
2.955 0.0007430503635252952
2.965 0.0022621866070516583
2.975 7.49623506442359e-05
2.985 -0.003413575441240415
2.995 -0.007884569023156606


==> anc/Data_JCP/Figure_002/IBI/Shoulder-epsilon-1.0-rho-0.100-kT-1.0.txt <==
0.005 1000000.0
0.015 1000000.0
0.025 1000000.0
0.035 1000000.0
0.045 1000000.0
0.055 1000000.0
0.065 1000000.0
0.075 1000000.0
0.085 1000000.0
0.095 1000000.0
0.105 1000000.0
0.115 1000000.0
0.125 1000000.0
0.135 1000000.0
0.145 1000000.0
0.155 1000000.0
0.165 1000000.0
0.175 1000000.0
0.185 1000000.0
0.195 1000000.0
0.205 1000000.0
0.215 1000000.0
0.225 1000000.0
0.235 1000000.0
0.245 1000000.0
0.255 1000000.0
0.265 1000000.0
0.275 1000000.0
0.285 1000000.0
0.295 1000000.0
0.305 1000000.0
0.315 1000000.0
0.325 1000000.0
0.335 1000000.0
0.345 1000000.0
0.355 1000000.0
0.365 1000000.0
0.375 1000000.0
0.385 1000000.0
0.395 1000000.0
0.405 1000000.0
0.415 1000000.0
0.425 1000000.0
0.435 1000000.0
0.445 1000000.0
0.455 1000000.0
0.465 1000000.0
0.475 1000000.0
0.485 1000000.0
0.495 1000000.0
0.505 1000000.0
0.515 1000000.0
0.525 1000000.0
0.535 1000000.0
0.545 1000000.0
0.555 1000000.0
0.565 1000000.0
0.575 1000000.0
0.585 1000000.0
0.595 1000000.0
0.605 1000000.0
0.615 1000000.0
0.625 1000000.0
0.635 1000000.0
0.645 1000000.0
0.655 1000000.0
0.665 1000000.0
0.675 1000000.0
0.685 1000000.0
0.695 1000000.0
0.705 1000000.0
0.715 1000000.0
0.725 1000000.0
0.735 1000000.0
0.745 1000000.0
0.755 1000000.0
0.765 1000000.0
0.775 1000000.0
0.785 1000000.0
0.795 1000000.0
0.805 1000000.0
0.815 1000000.0
0.825 1000000.0
0.835 1000000.0
0.845 1000000.0
0.855 9.50526926722683
0.865 7.437455763535682
0.875 7.043485034853406
0.885 5.7555658093731665
0.895 5.029202939509284
0.905 5.278769119647052
0.915 4.270041058626729
0.925 3.9883183490766427
0.935 3.5892402699549826
0.945 3.187136095583929
0.955 2.8618343232276007
0.965 2.7252030516881316
0.975 2.4006717984018007
0.985 2.170247593793913
0.995 2.115636140227182
1.005 1.8768646816235917
1.015 1.8435968184571734
1.025 1.6918000449169093
1.035 1.6200931755403272
1.045 1.5157448105583706
1.055 1.486193339316223
1.065 1.3896400883799995
1.075 1.3732607290428096
1.085 1.3132277952231755
1.095 1.264211366510866
1.105 1.2385522313360433
1.115 1.1985649556401818
1.125 1.185592812625558
1.135 1.156794440701957
1.145 1.1332048485972712
1.155 1.1193321548526471
1.165 1.0940303430268983
1.175 1.1064199075684427
1.185 1.0806714821917536
1.195 1.0845476960298894
1.205 1.0431866193403423
1.215 1.0740355023689614
1.225 1.0447542662820253
1.235 1.031941160532334
1.245 1.0519465189596973
1.255 1.0086266128838652
1.265 1.0120845314590563
1.275 1.032602025010044
1.285 1.04069591548074
1.295 1.0122109180786758
1.305 1.0059362392821205
1.315 1.0159924743851068
1.325 1.033136282211148
1.335 1.0298841193712922
1.345 0.9994209608217361
1.355 0.9877615926809609
1.365 1.0024962490275016
1.375 1.0080016060736225
1.385 0.989991384029736
1.395 0.9982429052502746
1.405 1.0187241309094979
1.415 1.0091595316604314
1.425 0.9880615811975867
1.435 1.009024724673855
1.445 1.0231781786666772
1.455 0.9830430070138786
1.465 0.9956117322815315
1.475 0.995009678604224
1.485 0.9991396851368929
1.495 1.0013757385947508
1.505 1.0087902656371281
1.515 0.9837128458169585
1.525 0.9873047632475663
1.535 0.9776397286297646
1.545 1.0131302672679705
1.555 0.9674870571875203
1.565 0.9967366206659355
1.575 1.0048091700560942
1.585 0.9742608974267959
1.595 1.0004712768079629
1.605 0.9981001462325871
1.615 0.9875304552828175
1.625 0.9830977212255596
1.635 1.0029854522523731
1.645 0.9793863953747435
1.655 1.0129944099138806
1.665 0.9871630834474696
1.675 0.9830422744083186
1.685 0.9810427576921661
1.695 1.009303369776983
1.705 0.9994111671525213
1.715 0.9673536292595919
1.725 0.9955691034926974
1.735 0.9848701655483992
1.745 0.9910653306722581
1.755 0.9729064576472989
1.765 0.9973376963212892
1.775 1.0191292660688582
1.785 0.9910503963318275
1.795 0.9919901412294139
1.805 1.0062053014980066
1.815 0.9997683666167941
1.825 0.9864953038302183
1.835 1.001782205021142
1.845 0.9820607469486237
1.855 1.0021217258769064
1.865 0.9715226792700496
1.875 0.9977370177411137
1.885 0.9884251269355883
1.895 1.0205477954786002
1.905 1.010524116607341
1.915 0.9727722233726278
1.925 0.988644224458084
1.935 0.9978340099655229
1.945 1.0127762704658279
1.955 0.9765988700645143
1.965 0.9890348179544759
1.975 0.9929159661142386
1.985 1.0180610969514048
1.995 0.9923080576178854
2.005 0.9804581111040246
2.015 0.9648674302813052
2.025 1.0054487278061033
2.035 1.0007026318414003
2.045 1.0007062994955334
2.055 0.9830663279236347
2.065 0.9791910125857991
2.075 0.9908810527746175
2.085 0.9948417832627994
2.095 1.0022616589267703
2.105 0.9843636320113244
2.115 0.98413443852482
2.125 0.9886289635350546
2.135 0.9822031718087856
2.145 0.9783469863984793
2.155 1.0069081668879158
2.165 0.9782439774586471
2.175 0.9990539247951661
2.185 0.9954879396134093
2.195 0.9971825675743041
2.205 0.9938617662940069
2.215 0.9919394510456415
2.225 0.9852005795238157
2.235 1.0083291637485217
2.245 0.9936966987555081
2.255 0.9740186785617237
2.265 0.9917501902287521
2.275 0.9608169639081725
2.285 0.9696302714925082
2.295 0.9863302513118771
2.305 0.9813338433124811
2.315 0.9663505681903392
2.325 0.9612233698053615
2.335 0.9464207474320576
2.345 0.9567254982312285
2.355 0.9445911150592806
2.365 0.9173174207940187
2.375 0.9476503257313021
2.385 0.8856560138506947
2.395 0.8827610476402021
2.405 0.8617683872529576
2.415 0.8294286613363037
2.425 0.7900198851309218
2.435 0.7795554172367459
2.445 0.7442618760055031
2.455 0.7052632257615195
2.465 0.6636075454506549
2.475 0.6056161553218614
2.485 0.5732660841310144
2.495 0.5203452670703786
2.505 0.4563550429180339
2.515 0.4307966942161797
2.525 0.3671217364945179
2.535 0.32186586826042646
2.545 0.2975039476169499
2.555 0.2445527812252942
2.565 0.22064497938655078
2.575 0.1625286641702993
2.585 0.14867454126835647
2.595 0.12845722914049174
2.605 0.1087474517286486
2.615 0.08560377214304675
2.625 0.07692039116890023
2.635 0.058795784915911316
2.645 0.038851121206697495
2.655 0.0235617488438836
2.665 0.042532834416104774
2.675 0.03567102719810278
2.685 0.024064304807017496
2.695 0.017040032606233164
2.705 0.013517231041056546
2.715 0.017445417488663163
2.725 0.004406878319571203
2.735 0.0004565013777206245
2.745 0.006365990486885182
2.755 0.0036302445981251912
2.765 -0.0006380536332812655
2.775 -0.017016695356486037
2.785 -0.0020403958088241084
2.795 -0.01038290441432635
2.805 -0.0004015079168155312
2.815 0.0032480524852717746
2.825 -0.005990363095423519
2.835 -0.008925710476500395
2.845 0.003364294221583095
2.855 -0.009983440634900748
2.865 0.002803316948871816
2.875 -0.006856921841928252
2.885 0.0032212997180191038
2.895 0.0006969751446581031
2.905 -0.007122519361798152
2.915 -0.007258922227197053
2.925 0.0009012733764767814
2.935 -0.014079878622703643
2.945 0.0013694113156483617
2.955 0.009103823061792006
2.965 -0.0036441979162128123
2.975 -0.009470193590050194
2.985 0.010185877815956729
2.995 -0.0020022276274269434


==> anc/Data_JCP/Figure_002/IBI/Shoulder-epsilon-1.0-rho-0.227-kT-1.0.txt <==
0.005 1000000.0
0.015 1000000.0
0.025 1000000.0
0.035 1000000.0
0.045 1000000.0
0.055 1000000.0
0.065 1000000.0
0.075 1000000.0
0.085 1000000.0
0.095 1000000.0
0.105 1000000.0
0.115 1000000.0
0.125 1000000.0
0.135 1000000.0
0.145 1000000.0
0.155 1000000.0
0.165 1000000.0
0.175 1000000.0
0.185 1000000.0
0.195 1000000.0
0.205 1000000.0
0.215 1000000.0
0.225 1000000.0
0.235 1000000.0
0.245 1000000.0
0.255 1000000.0
0.265 1000000.0
0.275 1000000.0
0.285 1000000.0
0.295 1000000.0
0.305 1000000.0
0.315 1000000.0
0.325 1000000.0
0.335 1000000.0
0.345 1000000.0
0.355 1000000.0
0.365 1000000.0
0.375 1000000.0
0.385 1000000.0
0.395 1000000.0
0.405 1000000.0
0.415 1000000.0
0.425 1000000.0
0.435 1000000.0
0.445 1000000.0
0.455 1000000.0
0.465 1000000.0
0.475 1000000.0
0.485 1000000.0
0.495 1000000.0
0.505 1000000.0
0.515 1000000.0
0.525 1000000.0
0.535 1000000.0
0.545 1000000.0
0.555 1000000.0
0.565 1000000.0
0.575 1000000.0
0.585 1000000.0
0.595 1000000.0
0.605 1000000.0
0.615 1000000.0
0.625 1000000.0
0.635 1000000.0
0.645 1000000.0
0.655 1000000.0
0.665 1000000.0
0.675 1000000.0
0.685 1000000.0
0.695 1000000.0
0.705 1000000.0
0.715 1000000.0
0.725 1000000.0
0.735 1000000.0
0.745 1000000.0
0.755 1000000.0
0.765 1000000.0
0.775 1000000.0
0.785 1000000.0
0.795 1000000.0
0.805 1000000.0
0.815 1000000.0
0.825 1000000.0
0.835 1000000.0
0.845 1000000.0
0.855 8.715611186280292
0.865 6.96938130672253
0.875 6.114065011537066
0.885 5.107261846738132
0.895 5.803556670082666
0.905 5.088570536405196
0.915 4.420248186730143
0.925 3.969753991016127
0.935 3.5592630437290134
0.945 3.1653178643796998
0.955 2.900215130809784
0.965 2.6024885323721705
0.975 2.409093505000487
0.985 2.2299078489265542
0.995 2.048804097061368
1.005 1.9118394898302944
1.015 1.7946329237743266
1.025 1.6924710944574288
1.035 1.5801969420447175
1.045 1.5216629285809473
1.055 1.449569202446466
1.065 1.4126291742241095
1.075 1.3356667759754337
1.085 1.299538947091695
1.095 1.2705045415599403
1.105 1.2288591486101132
1.115 1.1974805097116212
1.125 1.1718868063841914
1.135 1.153298047578529
1.145 1.1414942212240238
1.155 1.120219520119028
1.165 1.0982575351256827
1.175 1.0902209101497997
1.185 1.067626312579881
1.195 1.068489768517199
1.205 1.0536286952535616
1.215 1.0585578109258578
1.225 1.042649789392101
1.235 1.0340068732599996
1.245 1.0477627240624934
1.255 1.0168792701374978
1.265 1.028715776231233
1.275 1.0147791843690932
1.285 1.0239611767500725
1.295 1.0028897289493897
1.305 0.9951369522797635
1.315 1.0077361225516335
1.325 1.00362362953236
1.335 0.9951602566845108
1.345 1.0052137505833267
1.355 0.9955698448673233
1.365 1.0061854307834581
1.375 0.98193094225063
1.385 1.0153472561742936
1.395 0.9924379555094955
1.405 0.995028434005123
1.415 1.0037107375907082
1.425 0.9814516966064082
1.435 1.0005529956810386
1.445 1.002783439272437
1.455 0.9889780546258886
1.465 0.9947297004464764
1.475 0.9821017549293367
1.485 0.9959066307046341
1.495 0.9842240027200255
1.505 0.9843282451066621
1.515 0.9890060368729444
1.525 0.9790591415418027
1.535 0.9982847446959977
1.545 0.9868986917450285
1.555 0.9826351607515159
1.565 0.99423910543165
1.575 0.9965263939319867
1.585 0.9897361653079505
1.595 0.989869458044518
1.605 0.9841095141007938
1.615 0.9978092527488102
1.625 0.9826511923028158
1.635 0.9748940696709836
1.645 0.9914744028676482
1.655 0.9867624373761253
1.665 0.9855861888993911
1.675 0.9922130373622657
1.685 0.9886280236281697
1.695 0.9776335597475109
1.705 0.9812005762956327
1.715 0.9956570533262388
1.725 0.9859280031185782
1.735 0.980168062861426
1.745 0.9888228707240236
1.755 0.9702466329633691
1.765 0.9892814762331863
1.775 0.9921946910721532
1.785 0.9881049324128858
1.795 0.9928417667170096
1.805 0.9723648463701847
1.815 0.9989535729624001
1.825 0.9887335885630771
1.835 0.99202291800624
1.845 0.9866140047587354
1.855 0.9934591923958673
1.865 0.9674859564952729
1.875 0.9978525588566542
1.885 0.9834819845960343
1.895 0.9967791863989036
1.905 0.9994880740347981
1.915 0.9843304246243123
1.925 0.9832313164905708
1.935 0.9859517168609288
1.945 0.9864721122744317
1.955 0.9902347287830304
1.965 0.9816236439160622
1.975 0.9979878111517999
1.985 0.9899329102787766
1.995 0.9916253725237669
2.005 0.9871360390995041
2.015 0.9961305416530442
2.025 0.9928883674562707
2.035 0.9893765443553953
2.045 0.9844330536861658
2.055 0.9837121774575404
2.065 0.9982080114488906
2.075 0.9866956848718095
2.085 0.9845975515935673
2.095 0.9995978839531134
2.105 0.9858268547934715
2.115 0.9896151247200846
2.125 0.98687423796576
2.135 0.9955219270067931
2.145 0.9876302462890626
2.155 0.9851785986666729
2.165 0.9827720097561654
2.175 0.9916527211272868
2.185 0.9969207024172995
2.195 0.9939848755954536
2.205 0.9874335713208229
2.215 0.9871352205354743
2.225 0.9733651464426337
2.235 0.9822768839040044
2.245 0.9918024394286177
2.255 0.9805990733108322
2.265 0.9820864399475203
2.275 0.982419077568426
2.285 0.9808683752474114
2.295 0.9858827342831291
2.305 0.9599716430070179
2.315 0.9551113950692798
2.325 0.963379212340382
2.335 0.9601176958134878
2.345 0.9528084716004442
2.355 0.9283762129407694
2.365 0.9276866225092366
2.375 0.9147332464079796
2.385 0.9123903664426641
2.395 0.8863683640746026
2.405 0.8576292432402965
2.415 0.8395513178060044
2.425 0.8012069631960967
2.435 0.7880987013115562
2.445 0.7407518959707162
2.455 0.6975759785644065
2.465 0.6671081947721641
2.475 0.6129957461682594
2.485 0.5733454400464242
2.495 0.5110393997875514
2.505 0.4749555724440831
2.515 0.4116786135031448
2.525 0.3678405229053649
2.535 0.32149086029914264
2.545 0.28670913859432035
2.555 0.24711480312542747
2.565 0.20665815863792653
2.575 0.1623139199813396
2.585 0.15142631422534505
2.595 0.11877616991047388
2.605 0.09145176878506028
2.615 0.08828939929052955
2.625 0.07064327157559105
2.635 0.044355761957677944
2.645 0.0463695210011766
2.655 0.03820174989594951
2.665 0.027958666910577815
2.675 0.021739032266155773
2.685 0.022705012167892995
2.695 0.004012531153725981
2.705 0.0158591826908268
2.715 0.0067301076353333406
2.725 0.0016907664932620744
2.735 0.004822764427486801
2.745 0.001368829725955121
2.755 -0.001982859715376966
2.765 -0.0014249625816518214
2.775 -0.006905674914534336
2.785 5.4396586938403654e-05
2.795 -0.004062920305930182
2.805 -0.004504381790943891
2.815 -0.0017172090496733435
2.825 -4.190127630812439e-06
2.835 -0.007423856216600053
2.845 0.0035449726439117455
2.855 -0.00391102220379067
2.865 -0.0057580145904349
2.875 -0.0012580704714136243
2.885 -0.004170681259904707
2.895 -0.006417237565321865
2.905 -0.004737630667058825
2.915 0.0042673942477851464
2.925 0.0020454214403727716
2.935 0.004464808297132142
2.945 0.0021102484709726653
2.955 -0.0036232640407378247
2.965 -0.0067259903467796825
2.975 0.0040009826816319646
2.985 0.0017865108455349687
2.995 -0.008772445345859518


==> anc/Data_JCP/Figure_002/IBI/WCA-rho-0.2.txt <==
0.005 1000000.0
0.015 1000000.0
0.025 1000000.0
0.035 1000000.0
0.045 1000000.0
0.055 1000000.0
0.065 1000000.0
0.075 1000000.0
0.085 1000000.0
0.095 1000000.0
0.105 1000000.0
0.115 1000000.0
0.125 1000000.0
0.135 1000000.0
0.145 1000000.0
0.155 1000000.0
0.165 1000000.0
0.175 1000000.0
0.185 1000000.0
0.195 1000000.0
0.205 1000000.0
0.215 1000000.0
0.225 1000000.0
0.235 1000000.0
0.245 1000000.0
0.255 1000000.0
0.265 1000000.0
0.275 1000000.0
0.285 1000000.0
0.295 1000000.0
0.305 1000000.0
0.315 1000000.0
0.325 1000000.0
0.335 1000000.0
0.345 1000000.0
0.355 1000000.0
0.365 1000000.0
0.375 1000000.0
0.385 1000000.0
0.395 1000000.0
0.405 1000000.0
0.415 1000000.0
0.425 1000000.0
0.435 1000000.0
0.445 1000000.0
0.455 1000000.0
0.465 1000000.0
0.475 1000000.0
0.485 1000000.0
0.495 1000000.0
0.505 1000000.0
0.515 1000000.0
0.525 1000000.0
0.535 1000000.0
0.545 1000000.0
0.555 1000000.0
0.565 1000000.0
0.575 1000000.0
0.585 1000000.0
0.595 1000000.0
0.605 1000000.0
0.615 1000000.0
0.625 1000000.0
0.635 1000000.0
0.645 1000000.0
0.655 1000000.0
0.665 1000000.0
0.675 1000000.0
0.685 1000000.0
0.695 1000000.0
0.705 1000000.0
0.715 1000000.0
0.725 1000000.0
0.735 1000000.0
0.745 1000000.0
0.755 1000000.0
0.765 1000000.0
0.775 1000000.0
0.785 1000000.0
0.795 1000000.0
0.805 1000000.0
0.815 1000000.0
0.825 1000000.0
0.835 1000000.0
0.845 1000000.0
0.855 1000000.0
0.865 1000000.0
0.875 9.525051116815883
0.885 9.133379330840054
0.895 7.940579827112244
0.905 6.448433498083262
0.915 5.262371239774567
0.925 4.7985002840029125
0.935 3.9165950561633296
0.945 3.1491106112228455
0.955 2.6158481171405152
0.965 2.1251886255418704
0.975 1.7554340070073906
0.985 1.4057679566273271
0.995 1.1557883166899259
1.005 0.8807610412945684
1.015 0.6675775735758903
1.025 0.5386802527039969
1.035 0.3765070579627712
1.045 0.2738826418056039
1.055 0.2008929320801119
1.065 0.13755594265375795
1.075 0.06406085633288203
1.085 0.051137040654471985
1.095 0.008114481971425492
1.105 0.027101877084766485
1.115 -0.011587173661342084
1.125 -0.0046790996476005035
1.135 -0.015253940952156236
1.145 0.017772273257282922
1.155 -0.004269843577016177
1.165 -0.01918843366518982
1.175 -0.018778640220388134
1.185 0.006297383364196669
1.195 -0.004942416124742367
1.205 0.004257885802773448
1.215 -0.005065368210027317
1.225 -0.009340207053449876
1.235 0.008550850808595328
1.245 -0.01685585839505825
1.255 -0.038137198311668216
1.265 0.0265229635253087
1.275 -0.015936318843361868
1.285 0.007067032660821292
1.295 -0.00512954894328007
1.305 -0.00583079813817047
1.315 -0.00267179111020242
1.325 0.00465263759365913
1.335 0.006470077655575879
1.345 -0.007439642913900715
1.355 -0.016611031306239015
1.365 0.0031602040139383034
1.375 0.0013267754066464965
1.385 -0.01033397528372646
1.395 -0.020275714074399515
1.405 -0.004312716129182153
1.415 -0.010320332311201632
1.425 0.03673733179870203
1.435 -0.0006322835224063458
1.445 -0.012670660781531055
1.455 0.005340282964034437
1.465 -0.006740444057820642
1.475 -0.01623351347728989
1.485 0.011370975124465924
1.495 -0.0006450218382873909


==> anc/Data_JCP/Figure_002/IBI/WCA-rho-0.6.txt <==
0.005 1000000.0
0.015 1000000.0
0.025 1000000.0
0.035 1000000.0
0.045 1000000.0
0.055 1000000.0
0.065 1000000.0
0.075 1000000.0
0.085 1000000.0
0.095 1000000.0
0.105 1000000.0
0.115 1000000.0
0.125 1000000.0
0.135 1000000.0
0.145 1000000.0
0.155 1000000.0
0.165 1000000.0
0.175 1000000.0
0.185 1000000.0
0.195 1000000.0
0.205 1000000.0
0.215 1000000.0
0.225 1000000.0
0.235 1000000.0
0.245 1000000.0
0.255 1000000.0
0.265 1000000.0
0.275 1000000.0
0.285 1000000.0
0.295 1000000.0
0.305 1000000.0
0.315 1000000.0
0.325 1000000.0
0.335 1000000.0
0.345 1000000.0
0.355 1000000.0
0.365 1000000.0
0.375 1000000.0
0.385 1000000.0
0.395 1000000.0
0.405 1000000.0
0.415 1000000.0
0.425 1000000.0
0.435 1000000.0
0.445 1000000.0
0.455 1000000.0
0.465 1000000.0
0.475 1000000.0
0.485 1000000.0
0.495 1000000.0
0.505 1000000.0
0.515 1000000.0
0.525 1000000.0
0.535 1000000.0
0.545 1000000.0
0.555 1000000.0
0.565 1000000.0
0.575 1000000.0
0.585 1000000.0
0.595 1000000.0
0.605 1000000.0
0.615 1000000.0
0.625 1000000.0
0.635 1000000.0
0.645 1000000.0
0.655 1000000.0
0.665 1000000.0
0.675 1000000.0
0.685 1000000.0
0.695 1000000.0
0.705 1000000.0
0.715 1000000.0
0.725 1000000.0
0.735 1000000.0
0.745 1000000.0
0.755 1000000.0
0.765 1000000.0
0.775 1000000.0
0.785 1000000.0
0.795 1000000.0
0.805 1000000.0
0.815 1000000.0
0.825 1000000.0
0.835 1000000.0
0.845 1000000.0
0.855 1000000.0
0.865 11.330603908176274
0.875 9.704636693790963
0.885 8.622553707074063
0.895 6.737168978406603
0.905 5.411038236612155
0.915 5.9367839012951595
0.925 4.750479575678361
0.935 3.9301672335334366
0.945 3.242555950675524
0.955 2.6408467494286665
0.965 2.165400073670632
0.975 1.7377141461579824
0.985 1.4161934883095264
0.995 1.114166046784284
1.005 0.8781406292184041
1.015 0.6864555073770531
1.025 0.5108415998320686
1.035 0.38881447912825573
1.045 0.29628035640900563
1.055 0.19424274847912906
1.065 0.13839725617249019
1.075 0.07998002302016778
1.085 0.047629561818104925
1.095 0.018739235773856402
1.105 0.010739290570249872
1.115 -0.00840148557766738
1.125 -0.008679570189066168
1.135 -9.684174627866676e-05
1.145 -0.002208777842908283
1.155 -0.0028204022456576354
1.165 -0.0057678186912438895
1.175 -0.0030513702712789375
1.185 -0.0018314755733136632
1.195 0.004272510347370509
1.205 -0.0037357058330967307
1.215 -0.006859699964507508
1.225 -0.0037452483566853467
1.235 0.0006307685734372659
1.245 -0.006610174333442662
1.255 0.001990286918658431
1.265 0.0008110594940128467
1.275 -0.005329904145760718
1.285 0.008976009677635987
1.295 -0.00199153751382452
1.305 -0.0021065206879116102
1.315 -0.003068863089718768
1.325 0.0015633238211783312
1.335 -0.0018073839427170794
1.345 -0.0032875791245357538
1.355 -0.006813815314413937
1.365 -0.004504860928204631
1.375 0.0014588234281800656
1.385 -0.008074040771667765
1.395 0.009715066118387527
1.405 -0.004586846175166072
1.415 0.0032839355793645507
1.425 -0.007818644069249592
1.435 -0.003258914765205927
1.445 0.0010829872762530618
1.455 0.0010773590637516393
1.465 0.0070780712661455015
1.475 -0.0022837484173113985
1.485 -6.972748381252596e-05
1.495 -0.004057740704435129


==> anc/Data_JCP/Figure_002/ML/Experiments-rho-0.2.txt <==
3.0 0 6.769398893023969e-06
2.9993093 4.669700682105265e-09 6.7522747346990814e-06
2.9986186 9.327575000979676e-09 6.735155236170742e-06
2.9979281 1.3972025847539022e-08 6.718049076322007e-06
2.997238 1.860306215765661e-08 6.700922192083957e-06
2.9965477 2.3222269168825357e-08 6.683784536805625e-06
2.9958577 2.7828087346299197e-08 6.666772877702786e-06
2.995168 3.242066060940461e-08 6.64997358545416e-06
2.9944782 3.70016591009895e-08 6.633176731481893e-06
2.9937887 4.1569481364810795e-08 6.616379271013661e-06
2.9930995 4.612416142381183e-08 6.599600273041738e-06
2.9924104 5.066568726455902e-08 6.582786739410594e-06
2.9917214 5.519563512046503e-08 6.565985518793836e-06
2.9910324 5.971400327833414e-08 6.5491805770430116e-06
2.9903438 6.421769055032923e-08 6.532433197650622e-06
2.9896553 6.87098450814551e-08 6.515662358906437e-06
2.988967 7.318889346718437e-08 6.4988836956274545e-06
2.9882786 7.765639386367936e-08 6.482095679074761e-06
2.9875906 8.211079365257624e-08 6.465320178995037e-06
2.9869027 8.655211904798672e-08 6.448549594618157e-06
2.9862149 9.098190876237579e-08 6.431801514264479e-06
2.9855273 9.539865602407145e-08 6.4150518561217886e-06
2.98484 9.980235163579647e-08 6.39830666569141e-06
2.9841526 1.041945432039662e-07 6.381551959814712e-06
2.9834654 1.0857368936656469e-07 6.364797483099814e-06
2.9827785 1.1293982111970311e-07 6.3480568499415516e-06
2.9820917 1.1729449711490406e-07 6.33154116746859e-06
2.981405 1.2163641009990687e-07 6.315170508246259e-06
2.9807186 1.2596555973206545e-07 6.298796686472151e-06
2.9800322 1.3028356666724556e-07 6.282698509629369e-06
2.979346 1.3458904856874583e-07 6.266629928495359e-06
2.97866 1.3888199940964709e-07 6.2505469026898895e-06
2.9779742 1.4316392658559265e-07 6.234462091165071e-06
2.9772885 1.47433329647246e-07 6.218384903970419e-06
2.976603 1.5169023973260247e-07 6.2023158015656045e-06
2.9759176 1.5593614186838597e-07 6.186300778600605e-06
2.9752324 1.6016960577060049e-07 6.170270083224238e-06
2.9745474 1.6439059699132225e-07 6.154238581519865e-06
2.9738624 1.6860062216765828e-07 6.138196802316974e-06
2.9731777 1.7279817445253578e-07 6.1221410688928605e-06
2.9724932 1.769833382181431e-07 6.106286571729512e-06
2.9718087 1.811576715595627e-07 6.090450013123915e-06
2.9711244 1.8531970039491015e-07 6.074565966834088e-06
2.9704404 1.8946941021501322e-07 6.058685035916888e-06
2.9697564 1.9360825696414883e-07 6.042795714701676e-06
2.9690726 1.9773479702137672e-07 6.026918945526204e-06
2.9683888 2.0185048794942877e-07 6.01105820035197e-06
2.9677055 2.0595246687146197e-07 5.995183016672344e-06
2.967022 2.1004502542266019e-07 5.979316552226165e-06
2.9663389 2.1412390331785235e-07 5.963476643346843e-06
2.9656558 2.1819195227266696e-07 5.947601874062735e-06
2.964973 2.2224772817120488e-07 5.931696146857734e-06
2.9642904 2.2629129363643237e-07 5.9160693200587245e-06
2.9636078 2.303242668215262e-07 5.9005358592545404e-06
2.9629254 2.3434520914493675e-07 5.884993837260709e-06
2.962243 2.3835556606996548e-07 5.86945389233584e-06
2.9615612 2.423525052250292e-07 5.853911187644222e-06
2.960879 2.463402569447967e-07 5.838369123353225e-06
2.9601974 2.503146106890795e-07 5.822826430521343e-06
2.9595158 2.5427838897829034e-07 5.807296352437041e-06
2.9588344 2.582301835219589e-07 5.7917626669177205e-06
2.958153 2.621714100617301e-07 5.776239625694734e-06
2.9574718 2.6610066907914154e-07 5.760705978431035e-06
2.956791 2.7001799456797763e-07 5.745201702185398e-06
2.9561102 2.739233856080846e-07 5.7296925124019615e-06
2.9554296 2.7781823006064446e-07 5.714193870700378e-06
2.954749 2.817011759411063e-07 5.698773673358913e-06
2.9540687 2.8557365571364787e-07 5.68337933827645e-06
2.9533885 2.89434298345097e-07 5.66799555886066e-06
2.9527085 2.9328314577564423e-07 5.652631606310686e-06
2.9520285 2.9712159064445327e-07 5.637509029573717e-06
2.9513488 3.009484638006346e-07 5.622393673150427e-06
2.9506693 3.0476368654801736e-07 5.60727578578346e-06
2.9499898 3.085686739261637e-07 5.5921614890582775e-06
2.9493105 3.1236202403859867e-07 5.577047446667537e-06
2.9486315 3.1614387052707714e-07 5.562126709447889e-06
2.9479525 3.19915599657952e-07 5.547331719960579e-06
2.9472737 3.236759905742113e-07 5.532510279340207e-06
2.9465952 3.2742497921247087e-07 5.517722290150572e-06
2.9459167 3.3116399443796785e-07 5.503015771206819e-06
2.9452384 3.3489169831269986e-07 5.488328079474968e-06
2.9445603 3.386081634545573e-07 5.4736443597047645e-06
2.9438822 3.4231464445494935e-07 5.4589644144289456e-06
2.9432044 3.4600990155512874e-07 5.444286216308657e-06
2.9425268 3.4969387742626413e-07 5.429577056016765e-06
2.9418492 3.5336790972358963e-07 5.414867468867101e-06
2.941172 3.5703067181120416e-07 5.400204725546475e-06
2.9404945 3.6068353768021266e-07 5.385553972483081e-06
2.9398174 3.643251689482409e-07 5.370901644030756e-06
2.9391406 3.679556316593382e-07 5.356260751719687e-06
2.938464 3.7157487745815625e-07 5.341597977637557e-06
2.9377873 3.751842576693809e-07 5.32705228197583e-06
2.937111 3.78782531959955e-07 5.312574233648392e-06
2.9364345 3.823710279365106e-07 5.298069253357406e-06
2.9357584 3.859484234082209e-07 5.2835338207727335e-06
2.9350824 3.8951474801634675e-07 5.268995674246878e-06
2.9344065 3.9307123010926013e-07 5.254469341917644e-06
2.933731 3.966154123551136e-07 5.239941426643412e-06
2.9330554 4.001510426569541e-07 5.22557046866634e-06
2.9323802 4.0367456693279943e-07 5.211352176264227e-06
2.931705 4.0718846666144795e-07 5.197130626853784e-06
2.9310298 4.106927881787552e-07 5.182913150022504e-06
2.930355 4.1418501976373574e-07 5.168692300122623e-06
2.9296803 4.176676802994533e-07 5.154485304606714e-06
2.9290056 4.2114075743215427e-07 5.140375974181709e-06
2.9283314 4.246018990123519e-07 5.126250684807875e-06
2.927657 4.280547048584479e-07 5.112133707797949e-06
2.9269829 4.314955909152541e-07 5.098015468979255e-06
2.9263089 4.349269256341134e-07 5.083901739143192e-06
2.925635 4.383475981964584e-07 5.069871353433618e-06
2.9249616 4.4175758582121473e-07 5.055856613550568e-06
2.924288 4.4515816680520065e-07 5.041848990125607e-06
2.9236147 4.4854808497735904e-07 5.027845673170272e-06
2.9229414 4.519286157251502e-07 5.0138840503740615e-06
2.9222684 4.5529856379876163e-07 5.000080048846111e-06
2.9215956 4.586581192767447e-07 4.986412562620556e-06
2.920923 4.6200726766461236e-07 4.972755048307075e-06
2.9202504 4.653472664198586e-07 4.959127059894318e-06
2.9195778 4.686780855931307e-07 4.945545921139715e-06
2.9189057 4.7199745544550616e-07 4.931991098799603e-06
2.9182336 4.75307711551074e-07 4.918542970487326e-06
2.9175618 4.786078509667909e-07 4.905264204424608e-06
2.91689 4.818990957129323e-07 4.8921988857785194e-06
2.9162183 4.85180467418483e-07 4.879179176308645e-06
2.915547 4.8845189291502e-07 4.866159122963286e-06
2.9148755 4.917146287114571e-07 4.853181491654589e-06
2.9142044 4.949674735781289e-07 4.8402602992794185e-06
2.9135332 4.982116911983472e-07 4.827341171634857e-06
2.9128625 5.014449013370851e-07 4.8144303865834676e-06
2.9121916 5.046706371549098e-07 4.801511904163446e-06
2.9115212 5.078853795819388e-07 4.788593294966835e-06
2.9108508 5.11091505559217e-07 4.775694450279033e-06
2.9101806 5.142878103887159e-07 4.762798381448551e-06
2.9095104 5.174755038568787e-07 4.749882373648817e-06
2.9088407 5.206522424267916e-07 4.736973357775453e-06
2.9081707 5.238215045912322e-07 4.724073071410539e-06
2.9075012 5.269798434141115e-07 4.71119792263519e-06
2.9068317 5.301296063562888e-07 4.6983340735419205e-06
2.9061623 5.332707249429236e-07 4.685497364204649e-06
2.9054933 5.364010620577951e-07 4.672661185623372e-06
2.9048243 5.395227740828143e-07 4.659847151356699e-06
2.9041553 5.426359701994544e-07 4.647070487699744e-06
2.9034867 5.457383789076651e-07 4.634351307033157e-06
2.9028182 5.488323283407659e-07 4.621613841426896e-06
2.9021497 5.519177137119393e-07 4.608873915074917e-06
2.9014814 5.549935221052063e-07 4.5960959496657005e-06
2.9008133 5.580596431891122e-07 4.583311045811444e-06
2.9001455 5.611161857626617e-07 4.570535998274727e-06
2.8994777 5.641641666639683e-07 4.557850927623729e-06
2.8988101 5.672027032146185e-07 4.545333034202902e-06
2.8981426 5.70232842358582e-07 4.5328218949981504e-06
2.8974752 5.73253594884673e-07 4.520314079364706e-06
2.8968081 5.76264881519241e-07 4.507807114702444e-06
2.896141 5.792678710599593e-07 4.495311655590805e-06
2.8954742 5.822614104013236e-07 4.4828038949347166e-06
2.8948076 5.852455859135156e-07 4.470313437395345e-06
2.894141 5.882213979759969e-07 4.4578304717960416e-06
2.8934746 5.91187867234133e-07 4.445346757637968e-06
2.8928084 5.941449641617683e-07 4.433063317101248e-06
2.8921423 5.970939675356773e-07 4.420838653740987e-06
2.8914764 6.000337235749991e-07 4.408628918152856e-06
2.8908107 6.029643535192575e-07 4.396407983725091e-06
2.890145 6.058867921435238e-07 4.384193701996829e-06
2.8894796 6.088001128988189e-07 4.371970916382971e-06
2.8888142 6.11705236687282e-07 4.359731042378633e-06
2.888149 6.146012359888386e-07 4.34749457593364e-06
2.887484 6.174880030793143e-07 4.33525951610314e-06
2.8868191 6.20366694084255e-07 4.323029757848928e-06
2.8861544 6.232361669830357e-07 4.310802388589606e-06
2.88549 6.260965418457402e-07 4.298568721470052e-06
2.8848255 6.28948734490507e-07 4.286359482104983e-06
2.8841612 6.317918546217818e-07 4.274142329038998e-06
2.8834972 6.346257677006466e-07 4.261869706121634e-06
2.8828332 6.374515837700382e-07 4.249594448552773e-06
2.8821695 6.402681823969561e-07 4.237322224545314e-06
2.8815057 6.430766896813588e-07 4.22504459965911e-06
2.8808424 6.458749788238443e-07 4.212760523850888e-06
2.880179 6.486661760256809e-07 4.200473384874281e-06
2.879516 6.514471650368869e-07 4.1881793429555665e-06
2.8788528 6.542200584154122e-07 4.175897777606962e-06
2.87819 6.569837650363882e-07 4.163626171988732e-06
2.8775272 6.59739388346217e-07 4.151344065589257e-06
2.8768647 6.624858295249721e-07 4.139063796080866e-06
2.8762023 6.652232039754065e-07 4.126787834113687e-06
2.87554 6.679523812859784e-07 4.114454324695037e-06
2.874878 6.706724906936015e-07 4.102251555628377e-06
2.8742158 6.733845503473352e-07 4.0903326706052116e-06
2.8735542 6.760868494539344e-07 4.078406353299146e-06
2.8728924 6.787821610567204e-07 4.066474012010656e-06
2.872231 6.814677165792639e-07 4.054582682775697e-06
2.8715696 6.841453551621749e-07 4.042735986164003e-06
2.8709085 6.868142648396071e-07 4.030885499888059e-06
2.8702474 6.894752734401716e-07 4.019042654521465e-06
2.8695865 6.921275594521118e-07 4.00717938062367e-06
2.8689258 6.947709717032008e-07 3.995279423303799e-06
2.8682652 6.97406592589522e-07 3.983398520163605e-06
2.8676047 7.000333471664911e-07 3.97150003746105e-06
2.8669446 7.026513582517252e-07 3.959594023318246e-06
2.8662844 7.05261443499608e-07 3.9476811416137e-06
2.8656244 7.078627984082154e-07 3.935807918790223e-06
2.8649645 7.104562647112686e-07 3.923963166145183e-06
2.8643048 7.130410604873438e-07 3.912178332008297e-06
2.8636453 7.156171461478588e-07 3.900626769137715e-06
2.862986 7.181847763708343e-07 3.889064738305858e-06
2.8623269 7.207447087693568e-07 3.877533017812128e-06
2.8616676 7.232971262340874e-07 3.8659999105369314e-06
2.861009 7.258400152977822e-07 3.854469130009307e-06
2.8603501 7.283753921951612e-07 3.842932851929048e-06
2.8596914 7.309030884165615e-07 3.831419260742485e-06
2.8590329 7.33422369966481e-07 3.8198766365076235e-06
2.8583746 7.359330465889869e-07 3.808320692502808e-06
2.8577166 7.384352965552563e-07 3.796755111038607e-06
2.8570585 7.409298429485471e-07 3.785183817786363e-06
2.8564007 7.434159650855829e-07 3.7736132406934734e-06
2.855743 7.458943869048507e-07 3.7620516356643423e-06
2.8550854 7.483643973527581e-07 3.7504777413523974e-06
2.854428 7.508258164303848e-07 3.7389278745868494e-06
2.8537707 7.532797403931144e-07 3.7273773192232343e-06
2.8531137 7.557250911132431e-07 3.7158374445815927e-06
2.8524568 7.581620698478543e-07 3.704288337968874e-06
2.8518 7.605913659771985e-07 3.6927477652545217e-06
2.8511434 7.630123051360722e-07 3.6812152641174647e-06
2.8504868 7.654255743242604e-07 3.6696890071583603e-06
2.8498304 7.678305452812422e-07 3.6583211508887096e-06
2.8491743 7.702271441886421e-07 3.6471479971890143e-06
2.8485181 7.726165288215707e-07 3.635984850002715e-06
2.8478622 7.749976225840468e-07 3.6248266092426807e-06
2.8472066 7.773706327748104e-07 3.613651027604802e-06
2.846551 7.797362123554588e-07 3.602480834672849e-06
2.8458955 7.820937149406648e-07 3.5913064531355446e-06
2.8452404 7.844429322283776e-07 3.5801265249200124e-06
2.8445852 7.867849350348517e-07 3.5689689543527683e-06
2.8439302 7.891186849506979e-07 3.557852584316178e-06
2.8432753 7.914452607770563e-07 3.546727214730704e-06
2.8426206 7.937636024279416e-07 3.535619692835778e-06
2.8419662 7.960739370289893e-07 3.524498560496413e-06
2.8413117 7.983769013146092e-07 3.5134658176872994e-06
2.8406575 8.006719336736269e-07 3.50242960642455e-06
2.8400035 8.029587898517148e-07 3.491388136763306e-06
2.8393495 8.05238548836142e-07 3.480359971987589e-06
2.8386958 8.075101470521274e-07 3.4693250966629777e-06
2.8380423 8.097738143319997e-07 3.458258866565921e-06
2.8373888 8.120301227598885e-07 3.4471670935656276e-06
2.8367355 8.142784715097995e-07 3.436046097381128e-06
2.8360822 8.165194326488964e-07 3.424923163783288e-06
2.8354292 8.187524927339753e-07 3.4140143602862097e-06
2.8347764 8.20977514392341e-07 3.403091666708157e-06
2.8341236 8.231954906762085e-07 3.3921254673495708e-06
2.833471 8.254053988828568e-07 3.3811589984765734e-06
2.8328185 8.276082549404706e-07 3.370201177592235e-06
2.8321664 8.298022566396357e-07 3.359246234395762e-06
2.8315141 8.319900192447387e-07 3.3483097179671784e-06
2.8308623 8.341689581926452e-07 3.33737829834868e-06
2.8302104 8.363408689383706e-07 3.3264478241559196e-06
2.8295588 8.385047650836552e-07 3.3155118173188163e-06
2.8289073 8.406616311777085e-07 3.3045764574303183e-06
2.828256 8.428104890958651e-07 3.293639535850489e-06
2.8276045 8.449523189788896e-07 3.2827039283057626e-06
2.8269536 8.47085368417958e-07 3.2717687651767625e-06
2.8263025 8.492121862683639e-07 3.2608810724625837e-06
2.825652 8.513303418509399e-07 3.250305560303589e-06
2.8250012 8.534417567722635e-07 3.2397351209445527e-06
2.8243508 8.555454019796579e-07 3.229167219386485e-06
2.8237004 8.576422987033304e-07 3.218611233008705e-06
2.8230503 8.597314430093123e-07 3.2080522510858904e-06
2.8224003 8.618130799226927e-07 3.1975003606192754e-06
2.8217504 8.638877381102186e-07 3.1869405580057233e-06
2.8211007 8.659548975645352e-07 3.1763995517605216e-06
2.820451 8.680150942836852e-07 3.16586882637293e-06
2.8198016 8.700678112977738e-07 3.1553273716443667e-06
2.8191524 8.721128127377102e-07 3.1447885695945467e-06
2.8185034 8.741503463809127e-07 3.134261889477962e-06
2.8178544 8.761809307127759e-07 3.123737580675411e-06
2.8172054 8.78204802976881e-07 3.1132106699182084e-06
2.8165567 8.802209845886427e-07 3.1026852961044675e-06
2.8159082 8.822297170357604e-07 3.0921564874770706e-06
2.81526 8.842307649137782e-07 3.081618670187968e-06
2.8146117 8.862251094392493e-07 3.0711209679130647e-06
2.8139637 8.88211809525701e-07 3.0606448991750126e-06
2.8133156 8.901918542576188e-07 3.050232399932184e-06
2.8126678 8.921643185469845e-07 3.0398258571142637e-06
2.8120203 8.941294285876822e-07 3.0294237073127384e-06
2.8113728 8.960877075989171e-07 3.0190847229285547e-06
2.8107255 8.980386823688552e-07 3.0087088148144083e-06
2.8100781 8.999828130981621e-07 2.998297228759549e-06
2.8094313 9.019188971911699e-07 2.9879058064745658e-06
2.8087842 9.038488524042989e-07 2.977499535134264e-06
2.8081377 9.057708231724526e-07 2.9672895621808407e-06
2.807491 9.076860971364749e-07 2.9570711200638247e-06
2.8068445 9.095948607775027e-07 2.9468708671099843e-06
2.8061984 9.114955377625843e-07 2.9366756772020156e-06
2.8055522 9.133897152187836e-07 2.9264721576439657e-06
2.8049061 9.152772152372952e-07 2.91629766579271e-06
2.8042603 9.17157542371342e-07 2.906119828153918e-06
2.8036146 9.190305082851432e-07 2.895936594432879e-06
2.802969 9.208970669310598e-07 2.8860267468597814e-06
2.8023236 9.227564969193198e-07 2.8762143330777194e-06
2.8016784 9.246089931133047e-07 2.8664145329454484e-06
2.8010333 9.264550897404294e-07 2.8566005550415545e-06
2.8003883 9.282942498174584e-07 2.846797879716977e-06
2.7997437 9.301263390921319e-07 2.836995072056147e-06
2.799099 9.319521841764327e-07 2.8272089894333375e-06
2.7984543 9.337716516156445e-07 2.817426267256117e-06
2.79781 9.355835415149584e-07 2.8076434366433025e-06
2.7971659 9.373890584024959e-07 2.797858697852761e-06
2.7965217 9.391883443215376e-07 2.788082535695512e-06
2.795878 9.409799360043769e-07 2.778304190413582e-06
2.7952342 9.427652927016811e-07 2.768494262235576e-06
2.7945905 9.445442626810626e-07 2.758685024344064e-06
2.793947 9.463163341183927e-07 2.748877139415517e-06
2.7933037 9.4808136737206e-07 2.739065015965213e-06
2.7926605 9.498401627838426e-07 2.7292639093049455e-06
2.7920175 9.515919352407884e-07 2.7194666846345185e-06
2.7913747 9.533368307409089e-07 2.7096688786378824e-06
2.790732 9.550753585074995e-07 2.6998724267293097e-06
2.7900894 9.568070160560786e-07 2.6900710444767155e-06
2.7894468 9.585323051675387e-07 2.6802725594090573e-06
2.7888045 9.602507266389306e-07 2.6704522219742614e-06
2.7881625 9.619621293479747e-07 2.6606243349024386e-06
2.7875204 9.636672960008156e-07 2.65080135226503e-06
2.7868786 9.653654485956888e-07 2.640960521291812e-06
2.786237 9.670567218496438e-07 2.6311031601280444e-06
2.7855954 9.687416075616658e-07 2.6212902224029824e-06
2.784954 9.704196576344286e-07 2.611492332014186e-06
2.7843127 9.720913503934855e-07 2.601706367405642e-06
2.7836716 9.737562245828706e-07 2.591915610832495e-06
2.7830307 9.754141272439926e-07 2.5821242162025184e-06
2.7823899 9.770658532422811e-07 2.572411356768333e-06
2.7817492 9.78710716140843e-07 2.5628984604433294e-06
2.7811086 9.803496075540222e-07 2.553467414608156e-06
2.7804682 9.819818007221832e-07 2.5441890893883594e-06
2.779828 9.836076019320036e-07 2.5350961346551896e-06
2.7791882 9.852268982283432e-07 2.525990683633349e-06
2.7785482 9.868404344807797e-07 2.516850433699535e-06
2.7779083 9.884480459595609e-07 2.5077318435700038e-06
2.7772686 9.900493107434988e-07 2.4986179453594375e-06
2.7766292 9.91644069972974e-07 2.489509841008818e-06
2.77599 9.932324725488351e-07 2.480314571656427e-06
2.7753508 9.94814907931375e-07 2.47113194267523e-06
2.7747116 9.963915710225556e-07 2.4619604229384465e-06
2.774073 9.979611078198333e-07 2.4527880555825766e-06
2.7734342 9.995248792193536e-07 2.4436221960102413e-06
2.7727954 1.0010827046900055e-06 2.434454670958596e-06
2.772157 1.00263418828728e-06 2.4252946273657365e-06
2.7715187 1.004179157086945e-06 2.4161394641716284e-06
2.7708805 1.0057183770471582e-06 2.4069980110557044e-06
2.7702425 1.0072511686567476e-06 2.398174923860074e-06
2.7696047 1.008777898190487e-06 2.389345663489916e-06
2.768967 1.0102989237251859e-06 2.3807538048695724e-06
2.7683294 1.011814063526005e-06 2.37215853425221e-06
2.767692 1.0133230079851203e-06 2.3635534500513467e-06
2.7670548 1.0148266759621793e-06 2.3551752801899133e-06
2.7664175 1.0163249001839212e-06 2.3468884785705625e-06
2.7657807 1.0178168657915607e-06 2.338605090738909e-06
2.7651439 1.0193034231402385e-06 2.330324668673111e-06
2.764507 1.0207848312305731e-06 2.3220046010133933e-06
2.7638705 1.0222603456589444e-06 2.3141340972420146e-06
2.7632341 1.0237305487278316e-06 2.3064145702549325e-06
2.7625978 1.0251956713851133e-06 2.29870311034197e-06
2.7619617 1.0266554895724482e-06 2.290910560239361e-06
2.7613258 1.0281096270385936e-06 2.2831211410805623e-06
2.76069 1.0295590697735898e-06 2.2756286073846436e-06
2.7600543 1.0310030637812362e-06 2.268160230362608e-06
2.7594187 1.0324424618208148e-06 2.2606894352952538e-06
2.7587836 1.033875884926816e-06 2.25321986388352e-06
2.7581482 1.0353052848049235e-06 2.2458807403787076e-06
2.757513 1.036729526208378e-06 2.2393702036294362e-06
2.7568781 1.0381493687733068e-06 2.232866456362142e-06
2.7562435 1.0395643292701091e-06 2.2263715479211845e-06
2.7556088 1.0409754615429889e-06 2.2201396844664645e-06
2.7549744 1.0423819751909002e-06 2.2141962916668857e-06
2.75434 1.043784982612497e-06 2.2083397091210703e-06
2.7537057 1.0451835356848825e-06 2.2025030093213705e-06
2.7530718 1.0465780807536918e-06 2.1966574635104145e-06
2.7524378 1.047968746543113e-06 2.1910340922645367e-06
2.751804 1.049355609062137e-06 2.185515371374707e-06
2.7511704 1.0507387405828693e-06 2.1799936783608856e-06
2.750537 1.0521181519066155e-06 2.174719926792772e-06
2.7499037 1.0534935270651185e-06 2.1695836686800578e-06
2.7492704 1.0548659122645342e-06 2.164577588381871e-06
2.7486374 1.0562344073612887e-06 2.159583344213094e-06
2.7480044 1.057599952055849e-06 2.154597031275767e-06
2.7473717 1.0589616686458919e-06 2.149841856538353e-06
2.7467391 1.0603201356588986e-06 2.145190411709046e-06
2.7461066 1.0616754365418332e-06 2.140524807460658e-06
2.7454743 1.0630274897148131e-06 2.13583757592553e-06
2.7448423 1.0643759212077612e-06 2.1314948065050123e-06
2.7442102 1.0657218929526129e-06 2.1271852281068696e-06
2.7435784 1.0670644214510496e-06 2.123074938481433e-06
2.7429466 1.0684046468641525e-06 2.1189939097547006e-06
2.742315 1.0697415647119165e-06 2.115140787303598e-06
2.7416837 1.071075850327449e-06 2.1112756059432905e-06
2.7410524 1.072407400331316e-06 2.1074207738918374e-06
2.7404213 1.073736317128404e-06 2.1035782414716976e-06
2.7397902 1.0750625103993e-06 2.099730977301788e-06
2.7391593 1.0763860730956423e-06 2.0958862641559373e-06
2.7385287 1.077706479235774e-06 2.092351223570459e-06
2.737898 1.0790249875246887e-06 2.088761337448202e-06
2.7372677 1.080340421929278e-06 2.085279815970425e-06
2.7366374 1.0816540447964275e-06 2.0819159229260856e-06
2.7360072 1.0829647179137451e-06 2.078556118260493e-06
2.7353773 1.0842731734598933e-06 2.0754250058539194e-06
2.7347474 1.0855794353299527e-06 2.0727182689737324e-06
2.7341177 1.0868838860293517e-06 2.070050969702946e-06
2.7334883 1.0881858116109482e-06 2.067376502407541e-06
2.732859 1.0894864047282037e-06 2.0647065323343975e-06
2.7322297 1.090784473933584e-06 2.0620282378490944e-06
2.7316005 1.0920812057082206e-06 2.059347346728107e-06
2.7309716 1.0933754092624314e-06 2.0566586181595392e-06
2.7303426 1.0946684804977247e-06 2.054774611818715e-06
2.7297142 1.095959141939784e-06 2.052977934557192e-06
2.7290854 1.0972494405093356e-06 2.051179913999417e-06
2.7284572 1.0985373578553394e-06 2.0493800574863653e-06
2.727829 1.0998244145567961e-06 2.047571501250372e-06
2.7272007 1.1011100575615385e-06 2.045743711846209e-06
2.7265728 1.1023943457193315e-06 2.043955793039092e-06
2.725945 1.103676793685332e-06 2.0423455546009485e-06
2.7253175 1.1049580790811276e-06 2.0408867934198764e-06
2.72469 1.1062381774110047e-06 2.0394213924511954e-06
2.7240624 1.1075176235499735e-06 2.03794886690059e-06
2.7234352 1.108795398794713e-06 2.0365196503800135e-06
2.7228081 1.1100721146284335e-06 2.0352648621297087e-06
2.7221813 1.111347297680832e-06 2.033988584537321e-06
2.7215545 1.1126219567799576e-06 2.0328004689508506e-06
2.7209277 1.1138956727733015e-06 2.031835129611386e-06
2.7203012 1.1151685713204312e-06 2.0308393101519376e-06
2.7196748 1.1164400927603721e-06 2.029855084853565e-06
2.7190487 1.1177107877207384e-06 2.028872572299694e-06
2.7184227 1.1189805832782433e-06 2.027834125643251e-06
2.7177966 1.1202499854244237e-06 2.026768502901648e-06
2.717171 1.1215174870231655e-06 2.0257139460189413e-06
2.7165453 1.1227846542291956e-06 2.0248669597236194e-06
2.7159197 1.124051094048144e-06 2.0242669560724114e-06
2.7152944 1.125316975789347e-06 2.0237139580431544e-06
2.7146692 1.1265817598657163e-06 2.023162844334263e-06
2.714044 1.1278464768468824e-06 2.0226399188837663e-06
2.7134192 1.1291101704921125e-06 2.022370935257505e-06
2.7127945 1.130373546588328e-06 2.022201237066783e-06
2.71217 1.1316365560586762e-06 2.022140148039946e-06
2.7115452 1.1328998954517126e-06 2.022339877832651e-06
2.710921 1.1341621266854692e-06 2.022533839714651e-06
2.7102966 1.1354252284313911e-06 2.0227309068794597e-06
2.7096727 1.1366872238161637e-06 2.0229350766941815e-06
2.7090487 1.1379496344283054e-06 2.0232178103221355e-06
2.708425 1.1392115154167887e-06 2.023669966424251e-06
2.7078013 1.1404739622219026e-06 2.0241164813815928e-06
2.7071779 1.1417359994917272e-06 2.0249087276635037e-06
2.7065547 1.142998379989173e-06 2.025704747634332e-06
2.7059314 1.1442609444757786e-06 2.0265038353549915e-06
2.7053082 1.1455243875587488e-06 2.027562311710667e-06
2.7046854 1.1467872376164597e-06 2.028623552433189e-06
2.7040627 1.1480510335872994e-06 2.029678238393311e-06
2.70344 1.1493152056524273e-06 2.030764026956704e-06
2.7028174 1.1505798586945361e-06 2.031838908230026e-06
2.7021952 1.1518444141784805e-06 2.032958829325775e-06
2.701573 1.1531100345334076e-06 2.034346726026342e-06
2.7009509 1.1543758057253902e-06 2.0359318764967817e-06
2.700329 1.1556423884770596e-06 2.0375630003029157e-06
2.6997073 1.1569097050877815e-06 2.039212379961546e-06
2.6990857 1.1581778480664621e-06 2.040862567123907e-06
2.6984642 1.1594467236594618e-06 2.0424779076680104e-06
2.6978428 1.1607163990120872e-06 2.044103061780627e-06
2.6972215 1.161986802842926e-06 2.0457269173453077e-06
2.6966007 1.1632575215730406e-06 2.047355382855636e-06
2.6959796 1.164529461960233e-06 2.048995354978516e-06
2.695359 1.1658017760664525e-06 2.0508320702450614e-06
2.6947384 1.1670750124826737e-06 2.05287708028215e-06
2.6941178 1.1683498356106302e-06 2.0550172333703422e-06
2.6934974 1.169625223525201e-06 2.0571545363723678e-06
2.6928773 1.1709017102437061e-06 2.059258552713299e-06
2.6922572 1.1721792569663406e-06 2.0615121504741478e-06
2.6916373 1.1734580420774846e-06 2.0638969365831807e-06
2.6910176 1.1747375324726583e-06 2.0662667511928404e-06
2.690398 1.1760187666840424e-06 2.068636733583067e-06
2.6897786 1.1773007024072098e-06 2.071018665070894e-06
2.6891592 1.1785844691712346e-06 2.0737017394738813e-06
2.68854 1.179869156660279e-06 2.076384428889049e-06
2.6879208 1.181155803825025e-06 2.0792692720300867e-06
2.6873019 1.1824435245550008e-06 2.0821984606968206e-06
2.6866832 1.1837327967817656e-06 2.0851380925256672e-06
2.6860647 1.1850231636826013e-06 2.0880913662596747e-06
2.685446 1.1863160873131525e-06 2.091046266592205e-06
2.6848278 1.1876096100067132e-06 2.0939988890940332e-06
2.6842096 1.1889051857372613e-06 2.096940169288324e-06
2.6835916 1.1902018437276912e-06 2.0998622418863236e-06
2.6829736 1.1915005376812666e-06 2.102789178217184e-06
2.6823559 1.1928003081208169e-06 2.1057113992250236e-06
2.6817381 1.1941021612582013e-06 2.1088217911773556e-06
2.6811206 1.1954053309099293e-06 2.112458263765076e-06
2.6805034 1.1967105425224241e-06 2.1161305958806988e-06
2.679886 1.198017758929126e-06 2.119794892259246e-06
2.679269 1.1993269895509592e-06 2.1234561489532892e-06
2.6786523 1.2006377123032702e-06 2.1271150925402927e-06
2.6780355 1.2019509553402785e-06 2.130789587086373e-06
2.677419 1.20326570542159e-06 2.134499055365029e-06
2.6768024 1.2045829953913617e-06 2.1381666998786787e-06
2.676186 1.2059017708952675e-06 2.141837688819286e-06
2.6755698 1.2072230758656573e-06 2.1455090291200564e-06
2.6749537 1.2085459131433656e-06 2.149415984640828e-06
2.6743379 1.2098709720703783e-06 2.1534184554894687e-06
2.673722 1.211198266730236e-06 2.1576735602131515e-06
2.6731064 1.2125279870059962e-06 2.1619300947473267e-06
2.6724908 1.2138600452213925e-06 2.1663038632711285e-06
2.6718755 1.2151946650771599e-06 2.170918868522969e-06
2.6712604 1.2165313119633953e-06 2.1755286804651376e-06
2.6706452 1.2178710858419085e-06 2.180132515039817e-06
2.6700304 1.219212860144212e-06 2.1846527837652553e-06
2.6694155 1.2205576914752282e-06 2.1891583716958922e-06
2.6688008 1.2219045181841951e-06 2.1938336740462684e-06
2.6681864 1.2232540317605234e-06 2.1986002841079257e-06
2.667572 1.2246061746339496e-06 2.2033466258787596e-06
2.6669579 1.2259610030594531e-06 2.208106055965913e-06
2.6663437 1.2273185177231044e-06 2.2131319437347634e-06
2.6657298 1.2286789250240262e-06 2.21816579970227e-06
2.665116 1.2300415786520844e-06 2.2232147590820754e-06
2.6645024 1.2314076481286636e-06 2.228252801447588e-06
2.663889 1.2327759518656312e-06 2.233266583136411e-06
2.6632755 1.234147651201883e-06 2.2382909448658553e-06
2.6626623 1.235521628527245e-06 2.2435477831687357e-06
2.662049 1.2368991865018429e-06 2.2488197706188862e-06
2.661436 1.2382791027489947e-06 2.2541017345779893e-06
2.6608233 1.2396620443584952e-06 2.259322649244804e-06
2.6602106 1.2410478379221282e-06 2.264541601304431e-06
2.659598 1.2424366483690964e-06 2.269812885335592e-06
2.6589859 1.2438278545689962e-06 2.2753290995777542e-06
2.6583736 1.2452228154819664e-06 2.280840139141676e-06
2.6577613 1.246620826714391e-06 2.2865606257692898e-06
2.6571496 1.248021658914441e-06 2.292327346264388e-06
2.6565375 1.2494262300797186e-06 2.298321538320102e-06
2.655926 1.2508337815480574e-06 2.304284477927076e-06
2.6553144 1.2522445690141489e-06 2.3102367675589257e-06
2.6547031 1.2536588538388221e-06 2.316197670126695e-06
2.6540918 1.2550763755831113e-06 2.3221535230966143e-06
2.6534805 1.2564979461292953e-06 2.3281201609297576e-06
2.6528697 1.2579216816685246e-06 2.334254578436722e-06
2.6522589 1.2593496807336796e-06 2.3407248297478967e-06
2.651648 1.2607812892074691e-06 2.3474167571683184e-06
2.6510377 1.2622162815745323e-06 2.3540917822484344e-06
2.650427 1.263655498017008e-06 2.360763620323113e-06
2.649817 1.2650980961266726e-06 2.3675325413773366e-06
2.6492069 1.2665444535061122e-06 2.3744491963156856e-06
2.6485968 1.2679954556625448e-06 2.3813726116341795e-06
2.647987 1.2694496845166498e-06 2.388229801479346e-06
2.6473773 1.2709079314767555e-06 2.395091088838174e-06
2.6467676 1.2723699493781202e-06 2.4019324938069343e-06
2.6461582 1.2738359529087467e-06 2.4087092562061755e-06
2.6455488 1.2753056767300413e-06 2.4154992314532324e-06
2.6449397 1.2767794099964817e-06 2.422424772826836e-06
2.6443307 1.278256419054414e-06 2.429523056087456e-06
2.6437218 1.2797381794637481e-06 2.4366330563827523e-06
2.6431131 1.28122326419192e-06 2.4437082032067173e-06
2.6425045 1.2827130692251137e-06 2.450793891055624e-06
2.641896 1.2842062324316227e-06 2.4580889586532917e-06
2.6412878 1.285703689436296e-06 2.4653766385344103e-06
2.6406796 1.2872051402370436e-06 2.4726404396084857e-06
2.6400716 1.2887108472974326e-06 2.4798993219760083e-06
2.6394637 1.2902205370470535e-06 2.487163333443453e-06
2.638856 1.2917344839291838e-06 2.4944376905664524e-06
2.6382484 1.2932518277945667e-06 2.5017251201430158e-06
2.637641 1.2947740822168484e-06 2.509211958857448e-06
2.6370335 1.2963004933233616e-06 2.5168002725155503e-06
2.6364264 1.2978307442888268e-06 2.524407606604772e-06
2.6358192 1.299365794452717e-06 2.5320059190928603e-06
2.6352124 1.300904722376899e-06 2.539822125819379e-06
2.6346056 1.3024480353684486e-06 2.5478282242205046e-06
2.633999 1.3039960517713862e-06 2.555949881468455e-06
2.6333926 1.3055486598654524e-06 2.564412026178741e-06
2.632786 1.3071068574359227e-06 2.5728821295044605e-06
2.63218 1.3086685256295817e-06 2.5813500874131135e-06
2.631574 1.3102357572294324e-06 2.589793651193272e-06
2.6309679 1.3118076667530912e-06 2.5982390612010455e-06
2.630362 1.3133845414399205e-06 2.606792634845089e-06
2.6297565 1.3149655879813685e-06 2.6155524063904415e-06
2.6291509 1.3165523962558661e-06 2.6242974455360494e-06
2.6285455 1.3181434217069157e-06 2.63304288618904e-06
2.6279404 1.3197395745332577e-06 2.641828061683115e-06
2.6273353 1.321340591646584e-06 2.6505936456010506e-06
2.6267302 1.3229473541472672e-06 2.659345402066026e-06
2.6261256 1.3245577375333899e-06 2.6683115634217314e-06
2.6255207 1.3261746670075354e-06 2.6773048044436134e-06
2.6249163 1.3277952834256582e-06 2.6862676256096386e-06
2.624312 1.329421795015275e-06 2.6952877204668983e-06
2.6237075 1.3310533041006701e-06 2.7043319650493773e-06
2.6231034 1.332690121130481e-06 2.7134758979221454e-06
2.6224995 1.3343314151389473e-06 2.7228786750638214e-06
2.6218956 1.3359788670113126e-06 2.732236442175905e-06
2.6212919 1.3376308355587142e-06 2.7415952341924836e-06
2.6206884 1.33928827882956e-06 2.7509438673891653e-06
2.620085 1.3409508820473547e-06 2.7602997012485798e-06
2.6194816 1.3426196175599948e-06 2.7696663991687566e-06
2.6188786 1.3442922012754085e-06 2.7790449725295642e-06
2.6182754 1.3459716428447914e-06 2.7886355982267287e-06
2.6176727 1.3476550789024866e-06 2.7982562545250104e-06
2.61707 1.3493447680743529e-06 2.8078170245009463e-06
2.6164672 1.3510397533376686e-06 2.817413755971664e-06
2.6158648 1.352740360194967e-06 2.8271362082551425e-06
2.6152625 1.3544457249865731e-06 2.837057834677025e-06
2.6146603 1.3561576368696287e-06 2.847287078600712e-06
2.6140583 1.3578745846460385e-06 2.8575640988730546e-06
2.6134565 1.3595975158129488e-06 2.8679117175328665e-06
2.6128547 1.3613262597106296e-06 2.8784453862312755e-06
2.612253 1.363061819273371e-06 2.8889686284535577e-06
2.6116517 1.3648018632358084e-06 2.8995113737479974e-06
2.6110501 1.3665494176993284e-06 2.910066928167864e-06
2.610449 1.3683014679477414e-06 2.920673038316445e-06
2.609848 1.3700604159901653e-06 2.931444084247169e-06
2.609247 1.3718253749965659e-06 2.9422112217059028e-06
2.6086462 1.3735965945713267e-06 2.953099136222325e-06
2.6080456 1.37537323801608e-06 2.9641745690186507e-06
2.607445 1.3771570130806972e-06 2.975256242541801e-06
2.6068447 1.3789462705596725e-06 2.9863697106047298e-06
2.6062443 1.380742650202043e-06 2.997389948964812e-06
2.6056442 1.3825444839788279e-06 3.0085887989846895e-06
2.6050444 1.3843528244894724e-06 3.019774541816455e-06
2.6044445 1.3861673728712403e-06 3.030950161383327e-06
2.603845 1.3879884082323064e-06 3.0421616038750477e-06
2.6032453 1.389815680761048e-06 3.0534206161313406e-06
2.6026459 1.391649502757826e-06 3.0647825713230315e-06
2.6020467 1.3934889424394345e-06 3.0762906993043727e-06
2.6014476 1.3953358030096748e-06 3.0878547533970117e-06
2.6008484 1.3971891411601935e-06 3.0996574797064185e-06
2.6002495 1.399049345868973e-06 3.111465620044939e-06
2.5996509 1.4009153549546392e-06 3.1232611141368543e-06
2.5990524 1.4027881994295135e-06 3.1350566802420535e-06
2.598454 1.4046675974242686e-06 3.146924774422576e-06
2.5978556 1.4065546902744924e-06 3.159041509069648e-06
2.5972574 1.4084477829043955e-06 3.171189503363702e-06
2.5966594 1.410347908938866e-06 3.183403756766511e-06
2.5960615 1.4122549050917028e-06 3.195946448890429e-06
2.5954638 1.4141691813571212e-06 3.208473076919404e-06
2.594866 1.416090414114831e-06 3.2210074094666243e-06
2.5942686 1.4180189051736188e-06 3.23355203271014e-06
2.5936713 1.4199536355678786e-06 3.2463413141996515e-06
2.593074 1.4218966539849912e-06 3.2594558351805017e-06
2.592477 1.423846235914871e-06 3.272743772532171e-06
2.59188 1.4258043147892354e-06 3.286083606646172e-06
2.5912833 1.4277690319535062e-06 3.299408715894513e-06
2.5906866 1.429742232740118e-06 3.312717893717009e-06
2.59009 1.4317220475808893e-06 3.326033066554989e-06
2.5894938 1.433709567651508e-06 3.3394209019772516e-06
2.5888975 1.4357045872580804e-06 3.3530466488691504e-06
2.5883014 1.437707501243159e-06 3.366691654572928e-06
2.5877054 1.4397179930086153e-06 3.3803197777159115e-06
2.5871096 1.4417363431876776e-06 3.3939228468075056e-06
2.586514 1.4437614288880915e-06 3.407497852967455e-06
2.5859184 1.445795129374949e-06 3.420995348332955e-06
2.5853229 1.447836346671954e-06 3.4346739277447684e-06
2.5847275 1.4498855063395397e-06 3.44848114963514e-06
2.5841324 1.4519415477089673e-06 3.4625334652802477e-06
2.5835376 1.4540057203909628e-06 3.4765727393841754e-06
2.5829425 1.4560784872491542e-06 3.490611141827026e-06
2.5823479 1.458158528373128e-06 3.5046544315793227e-06
2.5817533 1.460246333350667e-06 3.5186949523530177e-06
2.5811589 1.4623422334507276e-06 3.532742215544115e-06
2.5805645 1.4644459024920878e-06 3.5468098896074267e-06
2.5799704 1.466557681555955e-06 3.560912611516919e-06
2.5793762 1.4686773117989702e-06 3.5752899213162817e-06
2.5787823 1.470805266697478e-06 3.5897241189696276e-06
2.5781887 1.4729403952100223e-06 3.6044734489703014e-06
2.577595 1.47508494018671e-06 3.619261754087776e-06
2.5770013 1.4772376313812907e-06 3.6340396094929332e-06
2.5764081 1.4793979859016714e-06 3.6488085394238416e-06
2.5758147 1.481567332714734e-06 3.6635225143034626e-06
2.5752218 1.4837442986097306e-06 3.6783081370918004e-06
2.5746288 1.4859294917829316e-06 3.6934756108846214e-06
2.574036 1.4881243875338921e-06 3.7087935744696257e-06
2.5734432 1.4903268403587935e-06 3.7241082863490583e-06
2.5728507 1.4925381164448262e-06 3.739412226718252e-06
2.5722582 1.4947578282425527e-06 3.75475467149755e-06
2.571666 1.4969864409200175e-06 3.770354417093279e-06
2.5710738 1.4992236751207937e-06 3.785952569300143e-06
2.5704818 1.5014698650354708e-06 3.8015763145875503e-06
2.56989 1.503723780734994e-06 3.817194911799881e-06
2.5692983 1.5059875766354446e-06 3.832911304701091e-06
2.5687068 1.5082591806708812e-06 3.848770018003655e-06
2.5681152 1.510540783712381e-06 3.86459828650687e-06
2.567524 1.512830201367078e-06 3.880414086318672e-06
2.5669327 1.5151295919283225e-06 3.896231548060069e-06
2.5663416 1.5174367682101335e-06 3.9119773552760405e-06
2.5657508 1.5197529088027493e-06 3.927646392644645e-06
2.56516 1.5220776835804616e-06 3.9433086255125086e-06
2.5645692 1.5244123305498155e-06 3.95896341841595e-06
2.563979 1.526753830258957e-06 3.9752207713563685e-06
2.5633883 1.5291066702989107e-06 3.991805203502174e-06
2.5627983 1.5314667417992743e-06 4.008374294458216e-06
2.5622082 1.5338372438999193e-06 4.024954106510269e-06
2.561618 1.5362168753020862e-06 4.041511038746059e-06
2.5610282 1.5386059569772107e-06 4.058067572806023e-06
2.5604386 1.541003184104713e-06 4.0746067651707955e-06
2.559849 1.5434108081918849e-06 4.0911460156916035e-06
2.5592597 1.545826557249038e-06 4.107669672028579e-06
2.5586703 1.5482526908814549e-06 4.124200308264879e-06
2.5580812 1.5506869383998018e-06 4.140738119362441e-06
2.5574923 1.5531306309392132e-06 4.157460180784222e-06
2.5569034 1.5555835495533034e-06 4.1742101312810525e-06
2.5563147 1.5580459816051525e-06 4.1910250548287114e-06
2.555726 1.5605176896666023e-06 4.20784227852855e-06
2.5551376 1.56299891498149e-06 4.224661145706298e-06
2.5545492 1.5654894125208012e-06 4.241466791667369e-06
2.553961 1.5679894016234299e-06 4.258259304509181e-06
2.5533729 1.570498656581196e-06 4.275102296699028e-06
2.552785 1.5730174787838764e-06 4.292164418583044e-06
2.5521972 1.5755447003222907e-06 4.309215607976146e-06
2.5516095 1.5780825551131156e-06 4.32630218428398e-06
2.551022 1.5806288393959835e-06 4.343502258640551e-06
2.5504346 1.583185905842158e-06 4.360946287935929e-06
2.5498474 1.585751569112898e-06 4.378287168603222e-06
2.5492604 1.5883269098999333e-06 4.395492157793889e-06
2.5486734 1.5909117297730325e-06 4.412549189118597e-06
2.5480864 1.5935070865591302e-06 4.429423521698615e-06
2.5474997 1.596110676765407e-06 4.446205007272662e-06
2.5469131 1.5987236333774355e-06 4.4629873421356815e-06
2.5463269 1.6013447747607233e-06 4.479739891438682e-06
2.5457404 1.603977374084293e-06 4.496425752237964e-06
2.5451543 1.6066170287916988e-06 4.513156667986683e-06
2.5445683 1.6092670932339875e-06 4.529911473012737e-06
2.5439823 1.6119264276112815e-06 4.546896292132118e-06
2.5433965 1.6145952587100113e-06 4.563888668695725e-06
2.542811 1.6172723346399749e-06 4.58086459374185e-06
2.5422254 1.619959975659043e-06 4.597884631904913e-06
2.54164 1.6226559204340446e-06 4.615143984736835e-06
2.541055 1.6253615104873682e-06 4.632401331936541e-06
2.54047 1.6280765619725007e-06 4.649649816259925e-06
2.5398848 1.6308023373105803e-06 4.666896928694819e-06
2.5393 1.633536455688719e-06 4.684148691925459e-06
2.5387154 1.6362801579664585e-06 4.701311548403918e-06
2.5381308 1.6390332404779822e-06 4.718419554876728e-06
2.5375464 1.6417958266050975e-06 4.73550695391478e-06
2.536962 1.6445678160300799e-06 4.752884791601074e-06
2.536378 1.6473495665667037e-06 4.770513017716804e-06
2.535794 1.6501398395290787e-06 4.788177256358383e-06
2.5352101 1.6529410878100345e-06 4.805897414441262e-06
2.5346262 1.655752052569359e-06 4.82366982375959e-06
2.5340426 1.6585728883600705e-06 4.841436068376614e-06
2.5334592 1.661402290858319e-06 4.8592033884708995e-06
2.5328758 1.664242768805423e-06 4.877228673989652e-06
2.5322926 1.6670919766291267e-06 4.895259326861744e-06
2.5317097 1.6699511535053789e-06 4.913290670269798e-06
2.5311267 1.6728202301378243e-06 4.931377506837807e-06
2.5305438 1.6757004941920493e-06 4.94952121482628e-06
2.529961 1.6785895404650633e-06 4.967720593563318e-06
2.5293787 1.6814886876289875e-06 4.986133013408444e-06
2.5287962 1.684397995045856e-06 5.0047652292262144e-06
2.528214 1.6873176162140637e-06 5.023472333510192e-06
2.5276318 1.6902474897190536e-06 5.042081193208702e-06
2.5270498 1.6931875869709941e-06 5.060641649113572e-06
2.526468 1.6961366660137503e-06 5.079223200936455e-06
2.5258863 1.6990971686375745e-06 5.097784529993653e-06
2.5253046 1.702067846256805e-06 5.1163275812854396e-06
2.524723 1.705048733436943e-06 5.134985891253828e-06
2.5241418 1.7080386514674825e-06 5.153717495445353e-06
2.5235605 1.7110401617097832e-06 5.172805224024079e-06
2.5229795 1.7140509657615368e-06 5.191968863063833e-06
2.5223987 1.71707227585447e-06 5.211215850802197e-06
2.521818 1.7201042020240261e-06 5.230548360210418e-06
2.5212371 1.723147991207259e-06 5.250061122837323e-06
2.5206566 1.7262012883545708e-06 5.2695739019960044e-06
2.5200763 1.7292652183967243e-06 5.289056093980448e-06
2.519496 1.7323398808752639e-06 5.308536737960389e-06
2.518916 1.7354251515497185e-06 5.328012963610073e-06
2.5183358 1.7385211848974574e-06 5.347682906369333e-06
2.517756 1.7416279590429891e-06 5.367386676703444e-06
2.5171764 1.7447442789321654e-06 5.387041629657751e-06
2.5165968 1.7478726105953898e-06 5.406857423946309e-06
2.5160172 1.7510118580971886e-06 5.426663625842209e-06
2.5154378 1.754161852233595e-06 5.446459562573834e-06
2.5148587 1.7573214787568617e-06 5.4664217050569555e-06
2.5142796 1.7604933542318428e-06 5.486782116622678e-06
2.5137007 1.7636751819906e-06 5.507236763136024e-06
2.5131218 1.7668694585510982e-06 5.527888610677544e-06
2.5125432 1.7700738380971201e-06 5.548569293659543e-06
2.5119648 1.7732893904218244e-06 5.569209971164722e-06
2.5113864 1.7765163342357306e-06 5.589825748710363e-06
2.5108082 1.7797544502458613e-06 5.61062809298074e-06
2.51023 1.7830041144461481e-06 5.631649309351116e-06
2.509652 1.786266485879245e-06 5.652673367590121e-06
2.5090742 1.7895377672809162e-06 5.6736910508072825e-06
2.5084965 1.792821750571409e-06 5.694776584288518e-06
2.5079188 1.7961173976861843e-06 5.71596377444694e-06
2.5073414 1.799424526788399e-06 5.737387836164842e-06
2.506764 1.8027434918047607e-06 5.758746358538901e-06
2.5061867 1.8060739020715905e-06 5.779998047631184e-06
2.5056098 1.8094146739269678e-06 5.801263053515581e-06
2.5050328 1.8127682451333214e-06 5.822529483701099e-06
2.504456 1.8161321678851841e-06 5.8438044780675375e-06
2.5038793 1.8195089127989647e-06 5.86516648696933e-06
2.5033028 1.8228961033703244e-06 5.88678345252136e-06
2.5027266 1.8262949237247761e-06 5.908461120397334e-06
2.5021503 1.829705733480494e-06 5.930333698102363e-06
2.501574 1.8331297441414263e-06 5.952325483135512e-06
2.500998 1.8365644546990308e-06 5.974303090325871e-06
2.5004222 1.8400109246389754e-06 5.9961981521705615e-06
2.4998465 1.8434694269660558e-06 6.017988523939643e-06
2.499271 1.8469396248930019e-06 6.03997865393957e-06
2.4986954 1.850421959737938e-06 6.061991571901903e-06
2.49812 1.8539160414477103e-06 6.084000401827659e-06
2.4975448 1.8574222805034583e-06 6.10611887729262e-06
2.4969697 1.8609404077849795e-06 6.128575467349017e-06
2.4963949 1.8644694894151773e-06 6.151073568686715e-06
2.49582 1.868011997749853e-06 6.173503816071845e-06
2.4952455 1.8715654067122174e-06 6.195919063100574e-06
2.4946709 1.8751322593954188e-06 6.218544979452067e-06
2.4940963 1.8787116388268342e-06 6.2412753373908274e-06
2.4935222 1.882301597862391e-06 6.263974400867677e-06
2.492948 1.8859040850434406e-06 6.286679016926477e-06
2.492374 1.889520112145569e-06 6.3093811758347934e-06
2.4918 1.8931471663042245e-06 6.3321208353530605e-06
2.4912264 1.8967862676521936e-06 6.354850942914213e-06
2.4906528 1.9004379403199106e-06 6.377805339482844e-06
2.4900792 1.9041034285300004e-06 6.401201446557424e-06
2.4895058 1.9077803477128288e-06 6.4247549332134826e-06
2.4889326 1.911469752322892e-06 6.4483118427016695e-06
2.4883595 1.9151721591851176e-06 6.471896047828384e-06
2.4877865 1.9188870399717637e-06 6.495454769639641e-06
2.4872139 1.9226133940027335e-06 6.519210756475212e-06
2.4866412 1.926353884911336e-06 6.542937664756331e-06
2.4860685 1.9301074251814197e-06 6.5666291134618405e-06
2.485496 1.9338734658392987e-06 6.590216278756333e-06
2.4849238 1.9376509144348143e-06 6.613896393390494e-06
2.4843516 1.941442499273958e-06 6.637721506107196e-06
2.4837797 1.9452456348187727e-06 6.661744125336376e-06
2.4832077 1.9490630918517574e-06 6.685842196971325e-06
2.482636 1.9528921936665373e-06 6.709971151192983e-06
2.4820642 1.9567356325870175e-06 6.734055951426509e-06
2.4814928 1.9605906802060365e-06 6.758153862902238e-06
2.4809215 1.96445844886562e-06 6.782278893237347e-06
2.4803503 1.968339530262592e-06 6.806844036214453e-06
2.479779 1.9722352816925984e-06 6.831500790269617e-06
2.479208 1.976142914806697e-06 6.856237486668525e-06
2.4786372 1.980063629088785e-06 6.880954609972955e-06
2.4780664 1.9839978549903073e-06 6.90566717103036e-06
2.477496 1.9879451733224522e-06 6.930558280261011e-06
2.4769254 1.99190613463552e-06 6.955544885129393e-06
2.476355 1.9958802805068906e-06 6.980534556499273e-06
2.475785 1.9998664263390144e-06 7.00552801734966e-06
2.475215 2.0038674157395073e-06 7.030562651383353e-06
2.474645 2.007882132813559e-06 7.0557969467617266e-06
2.474075 2.0119102153274367e-06 7.08126913665108e-06
2.4735055 2.015950566719014e-06 7.1068632264175134e-06
2.472936 2.0200061104593723e-06 7.132537694980123e-06
2.4723666 2.0240739905042583e-06 7.158203659067829e-06
2.4717972 2.0281570761176343e-06 7.183917401248018e-06
2.4712281 2.032252614450183e-06 7.210194613805342e-06
2.470659 2.036363769125714e-06 7.2364827221068616e-06
2.4700902 2.0404875250666947e-06 7.2627776259994716e-06
2.4695215 2.044625134280607e-06 7.289056759242628e-06
2.468953 2.0487770530264726e-06 7.31533531163031e-06
2.4683843 2.0529445735775643e-06 7.3417225121357166e-06
2.4678159 2.0571247714590033e-06 7.368378224928528e-06
2.4672477 2.0613190059196227e-06 7.394962101073598e-06
2.4666796 2.0655276973146727e-06 7.421592629079487e-06
2.4661117 2.0697503980347215e-06 7.448180779453083e-06
2.465544 2.073985794394958e-06 7.474976495874474e-06
2.464976 2.078238922534339e-06 7.501942088867008e-06
2.4644086 2.082503186887033e-06 7.5293123744255555e-06
2.4638412 2.086783718490673e-06 7.556713052710772e-06
2.4632738 2.0910790846923907e-06 7.584074983285726e-06
2.4627066 2.0953888639910982e-06 7.611429183781769e-06
2.4621396 2.099711648796967e-06 7.638845730871146e-06
2.4615726 2.1040507537725096e-06 7.666528375743441e-06
2.461006 2.1084030554637075e-06 7.694310117874358e-06
2.4604392 2.1127718164309163e-06 7.722152914004797e-06
2.4598727 2.1171538119041053e-06 7.749943031759908e-06
2.4593062 2.121552223634177e-06 7.777692286211723e-06
2.45874 2.1259638064118764e-06 7.805441626337671e-06
2.458174 2.130389926286884e-06 7.833180245089055e-06
2.457608 2.1348310547409256e-06 7.860914173073886e-06
2.457042 2.1392885786877084e-06 7.888681356865046e-06
2.4564762 2.1437592394977676e-06 7.91640925422743e-06
2.4559107 2.148244373249133e-06 7.944111352413908e-06
2.4553452 2.152744490777666e-06 7.971826298863061e-06
2.4547799 2.157259099509435e-06 7.999692332938623e-06
2.4542146 2.161788801450089e-06 8.027619561847055e-06
2.4536495 2.166333047319903e-06 8.05552654824071e-06
2.4530845 2.1708923851841992e-06 8.083435853181275e-06
2.4525197 2.1754662705728073e-06 8.111476796688888e-06
2.451955 2.180053423007034e-06 8.139684314232399e-06
2.4513905 2.184657222822257e-06 8.168032680353265e-06
2.450826 2.189276371084476e-06 8.196439622397689e-06
2.4502616 2.193910273940201e-06 8.224843119353453e-06
2.4496975 2.198557572115045e-06 8.253267967340827e-06
2.4491334 2.2032215783609085e-06 8.281676908327374e-06
2.4485695 2.2078989601937026e-06 8.310120930410503e-06
2.4480057 2.212593100810397e-06 8.338719482583134e-06
2.447442 2.2173007082704504e-06 8.367324061870796e-06
2.4468784 2.22202506311027e-06 8.395738675667786e-06
2.446315 2.226762731759745e-06 8.42411239177976e-06
2.445752 2.231515049018576e-06 8.452453344634847e-06
2.4451888 2.2362826360810545e-06 8.480774237656585e-06
2.4446256 2.2410668545777424e-06 8.509090914342931e-06
2.4440627 2.245864292349768e-06 8.53735861622662e-06
2.4435 2.2506762811287314e-06 8.565622866073763e-06
2.4429374 2.255503516504372e-06 8.594008457117108e-06
2.442375 2.2603453895272128e-06 8.622490531837612e-06
2.4418125 2.265202600735614e-06 8.650970712671625e-06
2.4412503 2.2700744623635656e-06 8.679529590195578e-06
2.4406881 2.2749617303110035e-06 8.708208909466664e-06
2.4401262 2.2798637275197536e-06 8.736878381441771e-06
2.4395642 2.2847811585965435e-06 8.765575319422458e-06
2.4390025 2.289713308058655e-06 8.79427327108484e-06
2.438441 2.294658787363052e-06 8.822940858320804e-06
2.4378796 2.2996210712072116e-06 8.851726537692617e-06
2.4373183 2.304596743994231e-06 8.88057966434752e-06
2.436757 2.3095892952064593e-06 8.909442166168513e-06
2.4361959 2.314597363117946e-06 8.938281711968977e-06
2.435635 2.3196180212477942e-06 8.96712158653834e-06
2.435074 2.3246563349616875e-06 8.996037036429704e-06
2.4345136 2.329707254663144e-06 9.024951490289035e-06
2.4339528 2.3347758809449926e-06 9.053979250373545e-06
2.4333925 2.3398572131751032e-06 9.083267278238271e-06
2.4328322 2.344954289296108e-06 9.112534576476872e-06
2.432272 2.3500684143176485e-06 9.141767497085951e-06
2.431712 2.3551960710846543e-06 9.171000520952765e-06
2.431152 2.3603385685242984e-06 9.200213321482576e-06
2.4305923 2.3654967558393777e-06 9.229426618672986e-06
2.4300327 2.3706697528625324e-06 9.258626883413501e-06
2.4294732 2.3758584255320166e-06 9.287826097419848e-06
2.4289136 2.381064105202007e-06 9.317044556480303e-06
2.4283545 2.3862810286497036e-06 9.346302662899597e-06
2.4277952 2.3915171735340774e-06 9.375393678264454e-06
2.4272363 2.3967644341448024e-06 9.404522017451011e-06
2.4266775 2.4020287019269364e-06 9.433811764216204e-06
2.4261186 2.4073086433919225e-06 9.462987120590128e-06
2.42556 2.4126032793448836e-06 9.492128961821833e-06
2.4250016 2.4179112731192676e-06 9.521335432431055e-06
2.4244432 2.4232363364464355e-06 9.550905383929109e-06
2.4238849 2.4285772892929154e-06 9.580567970339793e-06
2.4233267 2.4339331485107406e-06 9.610145986180485e-06
2.4227688 2.4393025677713973e-06 9.639729777081635e-06
2.422211 2.444689147553607e-06 9.669311419884724e-06
2.4216533 2.450089262866067e-06 9.698884018299575e-06
2.4210956 2.4555065257511584e-06 9.72845128669611e-06
2.4205382 2.460937303091496e-06 9.758061370531617e-06
2.4199808 2.4663852973215914e-06 9.78786901074727e-06
2.4194236 2.471846925305255e-06 9.817683021065255e-06
2.4188666 2.477323477797886e-06 9.847542088473965e-06
2.4183095 2.482818365958138e-06 9.877369642253525e-06
2.4177527 2.488325773382276e-06 9.90712227827953e-06
2.417196 2.4938491007296172e-06 9.936868676305971e-06
2.4166396 2.4993872507372997e-06 9.966590315150708e-06
2.416083 2.504941294596507e-06 9.996298475264982e-06
2.4155266 2.5105125475913004e-06 1.0026164159054579e-05
2.4149706 2.516095020678109e-06 1.0056123394257794e-05
2.4144144 2.5216971945224056e-06 1.0086080930438196e-05
2.4138584 2.5273129809104e-06 1.0116024107676897e-05
2.4133027 2.532943642774601e-06 1.0145988326812045e-05
2.4127471 2.538587923064812e-06 1.017608967134334e-05
2.4121914 2.5442520206308464e-06 1.0206227269807605e-05
2.411636 2.5499273911683214e-06 1.0236615380570886e-05
2.4110808 2.5556203156978923e-06 1.0266986770076564e-05
2.4105256 2.5613294218616077e-06 1.0297306407651279e-05
2.4099705 2.56705356676651e-06 1.0327608872659517e-05
2.4094157 2.572791387798066e-06 1.0357876124906267e-05
2.408861 2.578546663615627e-06 1.0388125608724401e-05
2.4083064 2.5843155551122227e-06 1.0418290844671745e-05
2.4077518 2.5901018301584325e-06 1.0448435467648537e-05
2.4071972 2.5959041554270163e-06 1.0478569946191036e-05
2.4066432 2.6017189016152422e-06 1.0508923281682097e-05
2.4060888 2.607552352017072e-06 1.0539374920323779e-05
2.405535 2.61339830404352e-06 1.056982833937517e-05
2.4049811 2.6192604604721516e-06 1.0600210666431159e-05
2.4044273 2.6251400977546913e-06 1.0630656122468634e-05
2.4038737 2.631033431090721e-06 1.066115460099018e-05
2.40332 2.6369442707465536e-06 1.0691550922825727e-05
2.4027667 2.6428687373312836e-06 1.0721979449885205e-05
2.4022136 2.6488081526750318e-06 1.0752459645738927e-05
2.4016604 2.6547637817328645e-06 1.078296682873306e-05
2.4011073 2.66073693854182e-06 1.0813468552576283e-05
2.4005544 2.6667237280269614e-06 1.0843958599905862e-05
2.4000018 2.672725447912434e-06 1.087448628639101e-05
2.399449 2.678743385405392e-06 1.0904984555041769e-05
2.3988967 2.6847761945943846e-06 1.0935383425881878e-05
2.3983443 2.6908251990539477e-06 1.0966085084051197e-05
2.397792 2.6968892934673597e-06 1.0997019135621483e-05
2.39724 2.70296980640873e-06 1.1027930609983777e-05
2.396688 2.7090654082159815e-06 1.1058837421184437e-05
2.396136 2.715177414350217e-06 1.108974450370595e-05
2.3955843 2.7213044922111643e-06 1.1120682254217944e-05
2.395033 2.727445343173776e-06 1.1151681572870525e-05
2.3944814 2.7336039528007438e-06 1.1182693951863915e-05
2.39393 2.739779006112854e-06 1.1213692814262461e-05
2.3933787 2.745969149314763e-06 1.12447758960669e-05
2.3928277 2.7521730863427558e-06 1.1275812370275e-05
2.3922768 2.7583947633930164e-06 1.1306841976636812e-05
2.391726 2.764630191343924e-06 1.1337858521930283e-05
2.3911753 2.770883343207748e-06 1.1368869165271384e-05
2.3906248 2.777150213297679e-06 1.1399872781759829e-05
2.3900743 2.7834347724424026e-06 1.1430771511900778e-05
2.389524 2.7897329811977316e-06 1.1461805923024176e-05
2.3889737 2.796048958532988e-06 1.1492908410458053e-05
2.3884237 2.802378648684329e-06 1.152404061176085e-05
2.3878736 2.808726131646042e-06 1.1555176113186489e-05
2.3873239 2.8150873259268756e-06 1.1586380149402858e-05
2.386774 2.821466353148023e-06 1.1617577509494686e-05
2.3862245 2.8278590849690348e-06 1.164879049603898e-05
2.3856752 2.8342669122439704e-06 1.1680196195126197e-05
2.3851259 2.8406913429089095e-06 1.1711662752426105e-05
2.3845766 2.8471337250567085e-06 1.1743123236098857e-05
2.3840275 2.8535899228060295e-06 1.1774611168449162e-05
2.3834786 2.8600612628646087e-06 1.1806065981701446e-05
2.3829298 2.8665491746090212e-06 1.1837410459213188e-05
2.3823812 2.873052124574421e-06 1.186877693442892e-05
2.3818326 2.8795716329513873e-06 1.1900192513916968e-05
2.3812842 2.8861062120232026e-06 1.1931664924295677e-05
2.3807359 2.8926574087148085e-06 1.1963217577314583e-05
2.3801877 2.8992237158372144e-06 1.1994765249760092e-05
2.3796396 2.905806650205537e-06 1.2026295993978225e-05
2.3790917 2.912404648781918e-06 1.2057798889071797e-05
2.3785439 2.91901924861117e-06 1.2089315686207885e-05
2.3779962 2.925648893314125e-06 1.2120837842114734e-05
2.3774488 2.9322922496861047e-06 1.2152381588062672e-05
2.3769014 2.938953552338622e-06 1.2183984832982692e-05
2.376354 2.9456314952800107e-06 1.2215580611548954e-05
2.3758068 2.9523244903197763e-06 1.224724502706312e-05
2.3752599 2.9590312492894385e-06 1.2278986943837584e-05
2.374713 2.965756031336937e-06 1.231072121466506e-05
2.374166 2.9724975112792497e-06 1.2342463454010049e-05
2.3736193 2.979254073407256e-06 1.237423960666842e-05
2.3730729 2.986024433094132e-06 1.240621947714185e-05
2.3725264 2.9928129677660702e-06 1.2438258727894864e-05
2.3719802 2.9996153449269224e-06 1.2470168651104979e-05
2.371434 3.0064358128751595e-06 1.2502099602128364e-05
2.370888 3.0132700879905606e-06 1.2534092924221946e-05
2.370342 3.0201224960756015e-06 1.2566065709451651e-05
2.3697963 3.0269886997617085e-06 1.2598084914501346e-05
2.3692505 3.0338730636693264e-06 1.2630145871888627e-05
2.368705 3.040771246050475e-06 1.2662254807187884e-05
2.3681598 3.0476846000283905e-06 1.2694363822439963e-05
2.3676145 3.0546147845187643e-06 1.2726459979096189e-05
2.3670692 3.0615631436167093e-06 1.275855827990971e-05
2.3665242 3.068525296532097e-06 1.2790723953498701e-05
2.3659794 3.0755026156238413e-06 1.2822910664240267e-05
2.3654346 3.0824967902541363e-06 1.2855082543618362e-05
2.3648899 3.089509153163118e-06 1.2887196456850908e-05
2.3643453 3.0965352331765197e-06 1.2919205847609889e-05
2.363801 3.103576331059128e-06 1.2951226185277581e-05
2.3632567 3.110634155619258e-06 1.2983073113339599e-05
2.3627126 3.117706862138779e-06 1.3014921958566267e-05
2.3621686 3.1247962551769505e-06 1.3046830508781e-05
2.3616245 3.1319036607854454e-06 1.3078701904265439e-05
2.361081 3.139021515208204e-06 1.311066371119865e-05
2.3605373 3.1461574656506003e-06 1.3142821681781518e-05
2.3599937 3.153310252934817e-06 1.3175036142843794e-05
2.3594503 3.160478082243808e-06 1.3207315065790786e-05
2.358907 3.167662795120317e-06 1.3239569526315136e-05
2.3583639 3.1748625135172976e-06 1.3271796444091183e-05
2.3578207 3.182079064970947e-06 1.3303911843505905e-05
2.3572779 3.189310539339433e-06 1.3336125081401612e-05
2.3567352 3.1965557139469606e-06 1.336848957578754e-05
2.3561926 3.2038191067742946e-06 1.3400865107931954e-05
2.35565 3.211099419120148e-06 1.343321582755655e-05
2.3551075 3.218394800692012e-06 1.3465925286648944e-05
2.3545654 3.225704149050778e-06 1.349890448827798e-05
2.3540232 3.233032015710966e-06 1.3531847323088126e-05
2.353481 3.240377104853265e-06 1.3564784338357755e-05
2.3529391 3.2477374686729073e-06 1.3597812122590951e-05
2.3523974 3.255111893486085e-06 1.3631039700109843e-05
2.3518558 3.262504953696362e-06 1.3664182518989738e-05
2.3513143 3.269912043543719e-06 1.3697286092221012e-05
2.3507729 3.2773377211882856e-06 1.3730451300721285e-05
2.3502316 3.284777461120703e-06 1.3763784803200757e-05
2.3496904 3.292235908237449e-06 1.3797095445268109e-05
2.3491495 3.2997084424271827e-06 1.3830514323467297e-05
2.3486085 3.3071997360489244e-06 1.3863926392723186e-05
2.3480678 3.314705131534998e-06 1.3897420689746227e-05
2.347527 3.322229377397986e-06 1.3931130136431019e-05
2.3469865 3.3297678568054916e-06 1.396484006649959e-05
2.346446 3.3373252244626556e-06 1.3998540486940408e-05
2.3459058 3.3448967895905442e-06 1.4032220059573747e-05
2.3453658 3.3524838584077343e-06 1.4065846737018745e-05
2.3448257 3.360088424860634e-06 1.4099540780270343e-05
2.3442857 3.367711839978227e-06 1.413310448573793e-05
2.343746 3.3753493254899503e-06 1.4166736727505819e-05
2.3432062 3.3830057480253404e-06 1.4200721085337014e-05
2.3426669 3.390673094131285e-06 1.4234872948215598e-05
2.3421273 3.3983629202358475e-06 1.4268883481239475e-05
2.341588 3.4060669916299546e-06 1.4302909403857172e-05
2.341049 3.4137867377399175e-06 1.433709283614018e-05
2.34051 3.4215242276264813e-06 1.4371291147701332e-05
2.3399708 3.429280830064926e-06 1.440544264443458e-05
2.3394322 3.4370482604827097e-06 1.4439538807235059e-05
2.3388934 3.44483820807149e-06 1.4473711751183976e-05
2.3383548 3.452642434125094e-06 1.4507918033209971e-05
2.3378165 3.460462314226815e-06 1.4542141559382078e-05
2.3372781 3.4682999392537607e-06 1.4576396087135596e-05
2.33674 3.476153226753638e-06 1.461070918678989e-05
2.336202 3.4840242942921872e-06 1.464500334465027e-05
2.335664 3.4919109975911637e-06 1.467929634520107e-05
2.3351264 3.4998119728481453e-06 1.4713648945027941e-05
2.3345885 3.5077356598259543e-06 1.4748184689024086e-05
2.3340511 3.515670236461936e-06 1.4782864885214769e-05
2.3335137 3.5236241872024106e-06 1.4817748750696997e-05
2.3329763 3.53159623131598e-06 1.4852704968835867e-05
2.3324392 3.5395842165515903e-06 1.48877765518253e-05
2.331902 3.5475904131578564e-06 1.4923034198177116e-05
2.331365 3.5556126382594256e-06 1.4958144016406854e-05
2.3308284 3.5636494638465425e-06 1.4993312645940199e-05
2.3302917 3.571705864925975e-06 1.5028489448028176e-05
2.329755 3.579780439421097e-06 1.5063609896177749e-05
2.3292186 3.5878709653051174e-06 1.5098781866104055e-05
2.3286824 3.5959760673899215e-06 1.5133947893795657e-05
2.3281462 3.604100712210066e-06 1.5169111680624431e-05
2.32761 3.6122435181421296e-06 1.5204232206415897e-05
2.327074 3.6204022324398974e-06 1.5239472407967885e-05
2.3265383 3.6285755499144017e-06 1.527484710067531e-05
2.3260026 3.636768523194989e-06 1.5310289927735893e-05
2.325467 3.6449761388827547e-06 1.5345667955081104e-05
2.3249316 3.65320340288967e-06 1.538118850013362e-05
2.3243964 3.6614453611152307e-06 1.5416753900616505e-05
2.3238611 3.6697070231077718e-06 1.5452307489467936e-05
2.323326 3.677983362326928e-06 1.5487889004179438e-05
2.322791 3.686279426023126e-06 1.5523533200959256e-05
2.3222563 3.6945901983926853e-06 1.555924949186796e-05
2.3217216 3.7029207597986485e-06 1.5595005835851966e-05
2.321187 3.7112660725254998e-06 1.5630910772534564e-05
2.3206525 3.719631286190302e-06 1.5666876599048113e-05
2.3201182 3.728011296279818e-06 1.570280847003383e-05
2.319584 3.736411197569261e-06 1.5738802722420036e-05
2.3190498 3.744825919053039e-06 1.577492192644217e-05
2.3185158 3.753260619396792e-06 1.581101420700762e-05
2.317982 3.7617100977881794e-06 1.584693581453747e-05
2.3174481 3.7701794096612863e-06 1.5882798068196287e-05
2.3169146 3.7786633972318647e-06 1.5918699889315407e-05
2.3163812 3.7871634444353176e-06 1.5954663005168263e-05
2.3158479 3.79568202694274e-06 1.5990817142206985e-05
2.3153145 3.8042206075727423e-06 1.6027019924523183e-05
2.3147814 3.812773972606627e-06 1.6063199797496735e-05
2.3142486 3.821343463641276e-06 1.609929205397989e-05
2.3137157 3.829931486449752e-06 1.613537553326419e-05
2.3131828 3.838539457583862e-06 1.6171562001993904e-05
2.3126502 3.8471621596987664e-06 1.6207746698739504e-05
2.3121178 3.855800953179039e-06 1.624391253776039e-05
2.3115854 3.864458310168052e-06 1.6280080643491874e-05
2.311053 3.873135636834944e-06 1.631635112246188e-05
2.310521 3.881827702613221e-06 1.635266129962554e-05
2.309989 3.890535874265168e-06 1.6388963475145067e-05
2.309457 3.899262660190328e-06 1.6425205514565943e-05
2.3089254 3.908005474147737e-06 1.6461427407468586e-05
2.3083937 3.9167668856710775e-06 1.6497755205689967e-05
2.307862 3.9255483267860586e-06 1.653418036787857e-05
2.3073308 3.934340557025963e-06 1.657059154411389e-05
2.3067994 3.9431567829433354e-06 1.660708249199627e-05
2.3062682 3.9519877743718715e-06 1.6643648137256606e-05
2.3057373 3.96083491509341e-06 1.6680267032578076e-05
2.3052063 3.969700837895932e-06 1.6716974653926852e-05
2.3046756 3.978582930565099e-06 1.6753599796574316e-05
2.3041449 3.9874837626194755e-06 1.679017912427039e-05
2.3036144 3.996400683102921e-06 1.6826757164069007e-05
2.303084 4.005336323103753e-06 1.686332767392651e-05
2.3025537 4.01428802639703e-06 1.689993175522486e-05
2.3020234 4.023258472256849e-06 1.693659990644336e-05
2.3014934 4.032245013866942e-06 1.6973310542708676e-05
2.3009636 4.041246299945473e-06 1.7010129630954938e-05
2.3004336 4.050271843072294e-06 1.704692807940989e-05
2.299904 4.059308039948243e-06 1.7083625763214543e-05
2.2993746 4.068364363684682e-06 1.7120380340841292e-05
2.298845 4.077439475158515e-06 1.7157167125666732e-05
2.2983158 4.086530651750172e-06 1.719393707155193e-05
2.2977865 4.095640628332291e-06 1.7230827238638673e-05
2.2972574 4.104766717819968e-06 1.726772722552117e-05
2.2967284 4.113911657916756e-06 1.7304731226152175e-05
2.2961996 4.1230727628962325e-06 1.734180765267346e-05
2.295671 4.132248635594058e-06 1.7378840141876297e-05
2.2951424 4.1414447591284095e-06 1.741582449473123e-05
2.2946138 4.150659736896193e-06 1.745279535138822e-05
2.2940855 4.159890745929997e-06 1.7489610356092648e-05
2.2935574 4.169136324181757e-06 1.752640714609888e-05
2.2930293 4.178402064360393e-06 1.7563328351546617e-05
2.2925012 4.187686629850952e-06 1.760035630571888e-05
2.2919734 4.196987251560469e-06 1.763737318686887e-05
2.2914455 4.206306725123174e-06 1.7674459999194596e-05
2.290918 4.2156380672010255e-06 1.771163905606388e-05
2.2903905 4.224992563900869e-06 1.7748904632273523e-05
2.289863 4.234363199680554e-06 1.778620576423762e-05
2.289336 4.24374859656371e-06 1.782369764188241e-05
2.2888088 4.253154514335382e-06 1.7861334969356385e-05
2.2882817 4.262579541460472e-06 1.7898815268032724e-05
2.2877548 4.27202073304404e-06 1.7936284587161016e-05
2.287228 4.281476696714919e-06 1.79737544677463e-05
2.2867014 4.290953085942677e-06 1.801122668704214e-05
2.286175 4.3004442246123056e-06 1.8048718228727117e-05
2.2856486 4.309955790065789e-06 1.8086193017698984e-05
2.2851222 4.3194864085037006e-06 1.812377609233551e-05
2.284596 4.329033194779042e-06 1.8161367861460834e-05
2.28407 4.338594765698105e-06 1.8199192079550676e-05
2.283544 4.348177067993782e-06 1.8237491872883598e-05
2.2830184 4.357774619264739e-06 1.827658964704682e-05
2.2824926 4.367393657851028e-06 1.831635107484775e-05
2.2819672 4.377028510889097e-06 1.8355996393114585e-05
2.2814417 4.38668487034431e-06 1.8395599465505955e-05
2.2809162 4.396361398811701e-06 1.843548083530178e-05
2.2803912 4.406050839174295e-06 1.8475502616954525e-05
2.279866 4.415765002527229e-06 1.8515521602046174e-05
2.2793412 4.4254920396590525e-06 1.8555529169405507e-05
2.2788162 4.435243800613448e-06 1.8595513596603944e-05
2.2782915 4.44501285950388e-06 1.863574451355421e-05
2.277767 4.454797932421172e-06 1.8676098330518202e-05
2.2772424 4.464604908713181e-06 1.8716676397924184e-05
2.2767181 4.474428063520545e-06 1.8757399049455284e-05
2.2761939 4.484273312702167e-06 1.8798399886681086e-05
2.2756698 4.494135001720072e-06 1.8839889904903487e-05
2.2751458 4.504019163530045e-06 1.888142336500776e-05
2.274622 4.513919878214811e-06 1.8922904809844825e-05
2.2740982 4.523842960337214e-06 1.8964149471967342e-05
2.2735746 4.533782404153408e-06 1.9005383004969017e-05
2.273051 4.543744147372913e-06 1.9046603562782764e-05
2.2725277 4.553722227361441e-06 1.9087929556794838e-05
2.2720044 4.563722685653173e-06 1.912933936861994e-05
2.2714813 4.573739526755736e-06 1.9170746040292122e-05
2.2709584 4.5837741717982045e-06 1.9212145264549845e-05
2.2704353 4.593834306992328e-06 1.92534181433639e-05
2.2699127 4.6039075104018905e-06 1.929454986471491e-05
2.2693899 4.614006111809864e-06 1.9335759664730783e-05
2.2688675 4.6241177523616385e-06 1.937695547233465e-05
2.268345 4.6342501836632955e-06 1.9418117099267667e-05
2.2678227 4.644404830952316e-06 1.9459258876896595e-05
2.2673006 4.65457559132546e-06 1.9500337565488636e-05
2.2667785 4.664768510376395e-06 1.954138988687038e-05
2.2662566 4.6749774583120566e-06 1.9582331374295662e-05
2.2657347 4.685208498548177e-06 1.962334114785114e-05
2.265213 4.695455547926937e-06 1.966435055453231e-05
2.2646914 4.705724706003506e-06 1.9705381049213604e-05
2.26417 4.71600987013047e-06 1.9746496776945847e-05
2.2636487 4.7263125391117065e-06 1.978788246840802e-05
2.2631276 4.736636092022612e-06 1.9829296183266236e-05
2.2626064 4.746981883668943e-06 1.987052800693934e-05
2.2620854 4.757343710214875e-06 1.9911755862970673e-05
2.2615645 4.767727724378973e-06 1.9952977506821348e-05
2.2610438 4.778127748015285e-06 1.999425776866404e-05
2.260523 4.7885499951798185e-06 2.003557143490265e-05
2.2600026 4.7989882532633194e-06 2.0076876322972394e-05
2.2594824 4.809443926612559e-06 2.011814345322061e-05
2.2589622 4.819920323378428e-06 2.0159259123407994e-05
2.258442 4.8304187896145154e-06 2.020028668197094e-05
2.257922 4.840933069994553e-06 2.0241348326920376e-05
2.257402 4.851469424633585e-06 2.0282422510998325e-05
2.2568822 4.862021572744315e-06 2.0323469495573514e-05
2.2563624 4.872595796601944e-06 2.03646262256767e-05
2.255843 4.883185832158216e-06 2.0405732230750153e-05
2.2553236 4.893793034205677e-06 2.044673202278369e-05
2.2548044 4.904420813141042e-06 2.0487733171491555e-05
2.254285 4.9150705950743686e-06 2.0528726841432592e-05
2.253766 4.925736027691536e-06 2.0569604546609946e-05
2.253247 4.936423385219447e-06 2.0610502288794688e-05
2.2527282 4.947126350581447e-06 2.065144063588731e-05
2.2522097 4.957846311654881e-06 2.0692250867201505e-05
2.251691 4.968586691200688e-06 2.0732924861710082e-05
2.2511725 4.979348861602077e-06 2.0773580552614916e-05
2.2506542 4.990126451577003e-06 2.0814283881450683e-05
2.250136 5.0009258871201265e-06 2.0855110784618993e-05
2.2496178 5.011740808166353e-06 2.0896001949581082e-05
2.2491 5.022572678509933e-06 2.0937043920737144e-05
2.2485821 5.033425076882038e-06 2.097794254879393e-05
2.2480643 5.044299316801094e-06 2.1018750032220984e-05
2.2475467 5.055188975993703e-06 2.1059572868040168e-05
2.247029 5.0661004809108684e-06 2.1100453661656253e-05
2.2465117 5.077027386631505e-06 2.114118876455884e-05
2.2459946 5.087970999111329e-06 2.1181908566299537e-05
2.2454774 5.098934982086699e-06 2.122262267992015e-05
2.2449603 5.10992070166516e-06 2.126332241647089e-05
2.2444434 5.120921679711935e-06 2.1303878260753087e-05
2.2439265 5.131944317874175e-06 2.1344548922494713e-05
2.2434099 5.1429822273613575e-06 2.1385292453238394e-05
2.2428935 5.154036761657239e-06 2.142603033992663e-05
2.2423768 5.165116770004403e-06 2.1466747739077867e-05
2.2418606 5.176208233203909e-06 2.150744364103308e-05
2.2413445 5.187320043405243e-06 2.1548201686834027e-05
2.2408283 5.1984535812708374e-06 2.1589012564112388e-05
2.2403123 5.2096023530156155e-06 2.1629789961126968e-05
2.2397964 5.220772789705358e-06 2.1670361958097688e-05
2.2392807 5.231958297151409e-06 2.1710930967162925e-05
2.2387652 5.243160229110592e-06 2.175147827330515e-05
2.2382498 5.254382379742423e-06 2.179205971289611e-05
2.2377343 5.265626157336362e-06 2.1832718763417417e-05
2.237219 5.276884988648307e-06 2.1873336416787794e-05
2.2367039 5.288165428455487e-06 2.1913947583256048e-05
2.236189 5.299460869078796e-06 2.19545118632728e-05
2.2356741 5.310772599378384e-06 2.1994889509725615e-05
2.2351592 5.32210967836395e-06 2.2035327048311242e-05
2.2346447 5.3334577954658225e-06 2.2075900319957212e-05
2.2341301 5.344826090492638e-06 2.2116411271230765e-05
2.2336156 5.3562158849684425e-06 2.2156817988843506e-05
2.2331014 5.367620491245406e-06 2.219723119539741e-05
2.232587 5.379046572610717e-06 2.2237637953820725e-05
2.232073 5.3904874386810304e-06 2.2278086558213063e-05
2.231559 5.401949774023809e-06 2.2318415889685976e-05
2.2310452 5.413426769708114e-06 2.235856099530587e-05
2.2305317 5.424919747206325e-06 2.2398714135444036e-05
2.2300181 5.436432656015839e-06 2.2438895783293836e-05
2.2295046 5.447966913242686e-06 2.2479147378415945e-05
2.2289913 5.459515785828929e-06 2.2519412035603928e-05
2.228478 5.471086023639692e-06 2.255967291188621e-05
2.2279649 5.482670840569394e-06 2.259990245825572e-05
2.2274518 5.494276997870718e-06 2.2640150788853622e-05
2.226939 5.505897696148786e-06 2.268033265990555e-05
2.2264261 5.517539683229348e-06 2.272048678982697e-05
2.2259135 5.529196144113304e-06 2.2760631479258335e-05
2.225401 5.540873893642155e-06 2.2800843485132786e-05
2.2248886 5.552566130527881e-06 2.2841097535592494e-05
2.2243764 5.564274252851237e-06 2.2881417560755016e-05
2.223864 5.57600780757778e-06 2.2921797313891436e-05
2.2233522 5.587751798336625e-06 2.2962149898167255e-05
2.22284 5.599521220823678e-06 2.300243160506055e-05
2.2223284 5.611300932634824e-06 2.3042511723168184e-05
2.2218165 5.623105961354196e-06 2.308265600361015e-05
2.2213051 5.634921238729064e-06 2.3122848526764385e-05
2.2207935 5.646761888389003e-06 2.316301404996779e-05
2.2202823 5.658612736191956e-06 2.3203236176994717e-05
2.219771 5.670488993659441e-06 2.3243447888437243e-05
2.21926 5.682375439503405e-06 2.3283816071447364e-05
2.2187488 5.694287404774123e-06 2.3324224111928362e-05
2.218238 5.706209516393464e-06 2.3364399955965735e-05
2.2177272 5.718157013591321e-06 2.340445861828078e-05
2.2172165 5.730120066441755e-06 2.34445293379455e-05
2.216706 5.742097321124719e-06 2.348465900473196e-05
2.2161956 5.754095746655649e-06 2.3524785778178518e-05
2.2156854 5.766108353631432e-06 2.3564902068395126e-05
2.2151752 5.77814211291843e-06 2.3605011922861355e-05
2.2146652 5.790190016585221e-06 2.3645117721730616e-05
2.2141552 5.8022590231022975e-06 2.368504671742822e-05
2.2136455 5.814342043660159e-06 2.3725018492404606e-05
2.2131357 5.826446176044351e-06 2.376510837714896e-05
2.2126262 5.838564377845988e-06 2.380523139712332e-05
2.2121167 5.850703731268789e-06 2.384536971716578e-05
2.2116072 5.8628628308618995e-06 2.388549598961343e-05
2.211098 5.8750373746517e-06 2.392561741379396e-05
2.210589 5.887225927406371e-06 2.396567280181195e-05
2.21008 5.899435546640312e-06 2.4005638376552346e-05
2.2095711 5.9116590491053985e-06 2.4045464126181584e-05
2.2090623 5.9239035160300966e-06 2.4085338179274166e-05
2.2085536 5.936167588061324e-06 2.4125272074857043e-05
2.208045 5.9484469267003496e-06 2.4165234760290207e-05
2.2075367 5.960740114068076e-06 2.420512926373842e-05
2.2070284 5.973054261151252e-06 2.4244982558948145e-05
2.2065203 5.985382182124812e-06 2.428482830954016e-05
2.2060122 5.997731044627884e-06 2.4324672824090017e-05
2.2055042 6.0100994619541e-06 2.4364563866301154e-05
2.2049963 6.022483034366794e-06 2.4404450994671264e-05
2.2044888 6.034880334764022e-06 2.4444325244749273e-05
2.2039812 6.047298578774025e-06 2.448420330185331e-05
2.2034736 6.059736376969022e-06 2.452416110980083e-05
2.2029662 6.072189311343476e-06 2.456410016252853e-05
2.202459 6.084655960252252e-06 2.4604165384229054e-05
2.201952 6.097143622133418e-06 2.464408651426476e-05
2.2014449 6.109650790218009e-06 2.46839671266832e-05
2.200938 6.122173028838535e-06 2.472390209542997e-05
2.200431 6.13471479511543e-06 2.4763867077512444e-05
2.1999245 6.147271627547094e-06 2.4803811928988956e-05
2.199418 6.159842056745905e-06 2.4843760701500633e-05
2.1989117 6.1724334482968e-06 2.4883747342845827e-05
2.1984053 6.185044359862487e-06 2.492368039476401e-05
2.197899 6.1976702392609235e-06 2.4963521907469985e-05
2.197393 6.210315516837194e-06 2.5003077575469053e-05
2.196887 6.2229755291821155e-06 2.5042617933644712e-05
2.196381 6.235654857711769e-06 2.5082202590833166e-05
2.1958754 6.248348921262687e-06 2.5121750288968133e-05
2.1953697 6.261062271538971e-06 2.5161231111976773e-05
2.1948643 6.2737902675629994e-06 2.5200682807525194e-05
2.194359 6.286531502708013e-06 2.52401830685386e-05
2.1938536 6.299299418254558e-06 2.5279671815835577e-05
2.1933486 6.312074508590628e-06 2.531907015048208e-05
2.1928434 6.324876195352417e-06 2.5358295156558747e-05
2.1923387 6.337684893056993e-06 2.5397590899525542e-05
2.1918337 6.350520214173489e-06 2.5436900223619558e-05
2.1913292 6.363362575066362e-06 2.5476515911947445e-05
2.1908245 6.376231779554311e-06 2.551620721729387e-05
2.19032 6.389114190056192e-06 2.5555937318302088e-05
2.1898158 6.402011286226902e-06 2.5595614331524804e-05
2.1893115 6.414927635907471e-06 2.5635277962419274e-05
2.1888075 6.427858584185308e-06 2.5674781740378524e-05
2.1883035 6.440808666411389e-06 2.5714185377729966e-05
2.1877997 6.453773212336633e-06 2.5753558183865383e-05
2.187296 6.466756848168898e-06 2.5792971875440948e-05
2.1867921 6.47976110748596e-06 2.5832435289144593e-05
2.1862888 6.492772170488192e-06 2.5871922053448577e-05
2.1857853 6.505810038487066e-06 2.5911408893810168e-05
2.185282 6.518860842862721e-06 2.595086300283112e-05
2.184779 6.531926065042927e-06 2.5990303905632956e-05
2.1842759 6.545010340066893e-06 2.6029547764329203e-05
2.1837728 6.558115088113363e-06 2.606879296869891e-05
2.18327 6.571232623421144e-06 2.6108060358694735e-05
2.1827674 6.58436441026584e-06 2.614730342157768e-05
2.1822648 6.597515179995296e-06 2.6186543285236737e-05
2.1817622 6.610686423470815e-06 2.622584579813992e-05
2.1812599 6.623870427446165e-06 2.6265159937742595e-05
2.1807578 6.6370686496568084e-06 2.6304459089677163e-05
2.1802554 6.650292128786363e-06 2.634366780461906e-05
2.1797535 6.66352343550234e-06 2.6382776727539087e-05
2.1792517 6.676773641142517e-06 2.6421914094123318e-05
2.1787498 6.690044218722056e-06 2.6461017908458458e-05
2.1782482 6.703327347090983e-06 2.6500009327799174e-05
2.1777465 6.7166307628303114e-06 2.6538996664497778e-05
2.1772451 6.729946678431342e-06 2.6578035567814358e-05
2.1767437 6.743282955207692e-06 2.66172940294478e-05
2.1762426 6.7566318196843215e-06 2.6656419977531437e-05
2.1757414 6.7700009705461934e-06 2.669539896988938e-05
2.1752405 6.783382552397627e-06 2.6734340539941178e-05
2.1747396 6.796784373102181e-06 2.6773321040395764e-05
2.174239 6.810198610530353e-06 2.6812309233647864e-05
2.1737382 6.823633089641533e-06 2.6851280956419538e-05
2.1732378 6.837079941544364e-06 2.689022293947841e-05
2.1727374 6.850547012446052e-06 2.6929186022847448e-05
2.1722372 6.8640264305568016e-06 2.69681539356953e-05
2.171737 6.877526026789786e-06 2.7006918049449885e-05
2.171237 6.891037831540208e-06 2.704572941136752e-05
2.170737 6.904569795111902e-06 2.7084550604063235e-05
2.170237 6.9181204329791086e-06 2.7123455219000733e-05
2.1697373 6.9316848106039606e-06 2.7162372879237512e-05
2.1692379 6.945261400641408e-06 2.720128332138994e-05
2.1687384 6.958858204057427e-06 2.7240310203858538e-05
2.168239 6.972467260717867e-06 2.7279359333408868e-05
2.1677399 6.986096511963657e-06 2.7318173112301232e-05
2.1672406 6.999744356458461e-06 2.7356876259163615e-05
2.1667416 7.013405752813218e-06 2.739560744763204e-05
2.1662426 7.027085729111645e-06 2.7434356645789644e-05
2.1657438 7.040779231298786e-06 2.7473030231632728e-05
2.1652453 7.054484706532585e-06 2.7511678173051676e-05
2.1647468 7.068210206299705e-06 2.7550336914714432e-05
2.1642482 7.081954199217549e-06 2.758884367528603e-05
2.16375 7.095711534282612e-06 2.7627321166557645e-05
2.1632516 7.109487291161451e-06 2.7665729505660493e-05
2.1627536 7.1232762971500315e-06 2.7704047502820302e-05
2.1622555 7.137083677914015e-06 2.7742549688908777e-05
2.1617577 7.150904348510927e-06 2.7780904685112968e-05
2.16126 7.164743335043833e-06 2.781919153934787e-05
2.1607623 7.178595491364316e-06 2.785743225996252e-05
2.1602647 7.192465913348969e-06 2.7895666399687775e-05
2.1597674 7.206349464252303e-06 2.793390540567609e-05
2.15927 7.2202512397910356e-06 2.7971937165286015e-05
2.158773 7.234165949055299e-06 2.8009774229693092e-05
2.1582758 7.248098709881135e-06 2.8047606475339002e-05
2.157779 7.262044354124572e-06 2.808550621965989e-05
2.157282 7.27600810079038e-06 2.8123516198515947e-05
2.1567852 7.2899914494404295e-06 2.8161311823750262e-05
2.1562886 7.303986074853459e-06 2.819906713283183e-05
2.1557922 7.317993496755514e-06 2.8236828861393012e-05
2.1552958 7.332018881070498e-06 2.8274526999915624e-05
2.1547997 7.346057008338225e-06 2.831229204339381e-05
2.1543036 7.360113083843732e-06 2.8349861211662838e-05
2.1538074 7.3741885305753515e-06 2.8387426292579407e-05
2.1533115 7.38827509936161e-06 2.842499608841998e-05
2.1528156 7.402381048779848e-06 2.8462584550188693e-05
2.15232 7.416498103762656e-06 2.850016925312227e-05
2.1518245 7.430627753264003e-06 2.853785922121433e-05
2.1513288 7.444782155203776e-06 2.8575567054334735e-05
2.1508336 7.458942291085068e-06 2.861300775502152e-05
2.1503384 7.473120213679256e-06 2.8650450325296237e-05
2.1498432 7.487317429776808e-06 2.8687882360436406e-05
2.1493483 7.501525578102357e-06 2.8725291798659688e-05
2.1488533 7.515752993242121e-06 2.876268489212331e-05
2.1483586 7.529991298028845e-06 2.8800094108666137e-05
2.1478639 7.544248920746233e-06 2.8837735158639973e-05
2.1473694 7.5585175251615864e-06 2.887528251019756e-05
2.146875 7.572805361260904e-06 2.891249647279704e-05
2.1463804 7.587110821987917e-06 2.8949634367976934e-05
2.1458862 7.601428493171249e-06 2.8986765128403265e-05
2.1453922 7.615756837138577e-06 2.90238778385783e-05
2.1448982 7.630104277199898e-06 2.9061000105445107e-05
2.1444044 7.644462381270198e-06 2.909824504667236e-05
2.1439106 7.658839645042991e-06 2.913545029026988e-05
2.143417 7.67323446639059e-06 2.91724239979897e-05
2.1429234 7.68764132822064e-06 2.9209387488159273e-05
2.14243 7.702058702733718e-06 2.9246333555098544e-05
2.1419365 7.716502037066494e-06 2.9283278310041412e-05
2.1414435 7.730948870499623e-06 2.9320203123326624e-05
2.1409504 7.745414664563404e-06 2.9357118377161714e-05
2.1404574 7.75989790271721e-06 2.939403885641779e-05
2.1399646 7.774393023611205e-06 2.9430635873661354e-05
2.1394718 7.788905392190447e-06 2.9467204481378415e-05
2.1389792 7.803429531969364e-06 2.9503782019124633e-05
2.1384866 7.817970909192225e-06 2.9540335333353548e-05
2.1379943 7.832524017181339e-06 2.9576898196913343e-05
2.137502 7.847094352717413e-06 2.9613446138462293e-05
2.1370099 7.861676379486114e-06 2.9649961398713237e-05
2.1365178 7.876275574034604e-06 2.9686291545136476e-05
2.136026 7.890886305481419e-06 2.972259590145022e-05
2.135534 7.905514146529311e-06 2.97589398862751e-05
2.1350422 7.920160621664983e-06 2.9795282332631295e-05
2.1345508 7.934809991106586e-06 2.983160416564957e-05
2.1340592 7.949485107441276e-06 2.9868028158594135e-05
2.1335678 7.964170277208991e-06 2.990461357581276e-05
2.1330767 7.978867039554477e-06 2.994108230855453e-05
2.1325855 7.993580951809952e-06 2.9977620005387293e-05
2.1320944 8.008313617392239e-06 3.0014289318589188e-05
2.1316035 8.023056359077247e-06 3.0050944433463796e-05
2.1311126 8.037817868845009e-06 3.0087617751518588e-05
2.130622 8.052589463761965e-06 3.0124469722518817e-05
2.1301312 8.067379932555971e-06 3.016132055952348e-05
2.1296408 8.082180499311507e-06 3.019816825646827e-05
2.1291506 8.09699268339738e-06 3.0234833912996537e-05
2.1286602 8.111829248570594e-06 3.0271464905615394e-05
2.12817 8.126677313317997e-06 3.030791398451694e-05
2.12768 8.141535205980246e-06 3.0344373499745732e-05
2.12719 8.156411760232103e-06 3.0380762938086453e-05
2.1267004 8.17129806036896e-06 3.041706067422157e-05
2.1262107 8.186202940379502e-06 3.0453324073775107e-05
2.1257212 8.20111746407982e-06 3.0489399560617254e-05
2.1252317 8.216050447327672e-06 3.052549654596382e-05
2.1247423 8.231000293375697e-06 3.0561572131725284e-05
2.124253 8.245961302753401e-06 3.059763231027458e-05
2.123764 8.26093186249805e-06 3.0633761970624844e-05
2.123275 8.275920913631078e-06 3.066994021329484e-05
2.122786 8.290926844391212e-06 3.0706080477800666e-05
2.1222973 8.30594387054521e-06 3.074197188834316e-05
2.1218085 8.320977613366072e-06 3.0777833335191915e-05
2.12132 8.3360223567154e-06 3.081368812995678e-05
2.1208317 8.351076451724205e-06 3.084958766251523e-05
2.1203432 8.366156252589004e-06 3.088543778662934e-05
2.1198552 8.381238001964008e-06 3.092129036374892e-05
2.119367 8.396345457210486e-06 3.0957141464634246e-05
2.118879 8.41145478109323e-06 3.099280478009459e-05
2.118391 8.426589751124677e-06 3.102865986209991e-05
2.1179032 8.441734011255681e-06 3.106452439051178e-05
2.1174157 8.45688915570816e-06 3.110034787991623e-05
2.116928 8.472060945730495e-06 3.113610674853329e-05
2.1164408 8.487243554359059e-06 3.117191329704439e-05
2.1159534 8.502442791883315e-06 3.120760403293233e-05
2.115466 8.517660182957733e-06 3.1243160669281684e-05
2.114979 8.532886646896906e-06 3.12787173350565e-05
2.1144922 8.548123775335843e-06 3.131430419539217e-05
2.1140053 8.563377427667152e-06 3.134986401049967e-05
2.1135185 8.578649199128291e-06 3.138548737337233e-05
2.1130319 8.593930034251515e-06 3.1421101500725864e-05
2.1125453 8.609228961971416e-06 3.14565816404e-05
2.1120589 8.624536829199694e-06 3.149192574071347e-05
2.1115725 8.639862667559074e-06 3.1527260672788434e-05
2.1110864 8.655197378455073e-06 3.156258146857448e-05
2.1106002 8.670550054678748e-06 3.15979273363649e-05
2.1101143 8.685911587540673e-06 3.1633271317385795e-05
2.1096284 8.70129107904643e-06 3.1668603022446887e-05
2.1091425 8.71668694980424e-06 3.170393912861091e-05
2.1086571 8.732085619401187e-06 3.173910979943106e-05
2.1081715 8.74750810107065e-06 3.177407303864154e-05
2.107686 8.76294074611353e-06 3.1808992553281174e-05
2.1072009 8.778381952111301e-06 3.1843803486874426e-05
2.1067157 8.793840805722688e-06 3.1878552250514716e-05
2.1062305 8.809315735065557e-06 3.1913280098177946e-05
2.1057456 8.82480067493707e-06 3.194798516385233e-05
2.1052606 8.840301664193445e-06 3.198269441574963e-05
2.104776 8.855812601700595e-06 3.201722728851752e-05
2.1042912 8.871339478454191e-06 3.2051728348646994e-05
2.1038067 8.886876258977382e-06 3.208641418203949e-05
2.1033223 8.902429066533432e-06 3.212110048800653e-05
2.102838 8.91799179496122e-06 3.215579243368482e-05
2.1023538 8.93357056085714e-06 3.219058089674819e-05
2.1018698 8.949159271747155e-06 3.2225323042305515e-05
2.1013858 8.964763996657355e-06 3.225997218058118e-05
2.1009018 8.980386252429753e-06 3.229455423966542e-05
2.100418 8.99601672737141e-06 3.232895622078268e-05
2.0999346 9.011656905649996e-06 3.2363403656634365e-05
2.099451 9.027312969495096e-06 3.239783377447003e-05
2.0989676 9.042986445378473e-06 3.243226044297142e-05
2.0984843 9.058668060166181e-06 3.2466672934606026e-05
2.0980012 9.074359325130651e-06 3.250107304034732e-05
2.097518 9.090074195887355e-06 3.253547829839397e-05
2.0970352 9.10579092700562e-06 3.256985145311352e-05
2.0965524 9.121523480385648e-06 3.2604167397786816e-05
2.0960696 9.13727333051148e-06 3.2638345077585445e-05
2.0955868 9.153038906962198e-06 3.267249636850832e-05
2.0951045 9.168806166752638e-06 3.2706729858689824e-05
2.094622 9.184596979259038e-06 3.274094118718895e-05
2.0941396 9.200397252668974e-06 3.2775198146162134e-05
2.0936575 9.216205483963779e-06 3.280948095448099e-05
2.0931754 9.232031004095242e-06 3.284380299953526e-05
2.0926933 9.24787232590435e-06 3.287815841044172e-05
2.0922115 9.263723093870086e-06 3.291238413731423e-05
2.0917299 9.279581727232275e-06 3.294652771776307e-05
2.0912483 9.295457553520068e-06 3.2980657960748553e-05
2.0907667 9.311349060887687e-06 3.301478892370912e-05
2.0902853 9.327249885047684e-06 3.304890587371911e-05
2.089804 9.34316637383273e-06 3.308302436394483e-05
2.0893228 9.359092200057391e-06 3.3117380005410305e-05
2.0888417 9.375033799928143e-06 3.315162117297643e-05
2.0883608 9.390984686504915e-06 3.318584816562996e-05
2.08788 9.40695126553207e-06 3.321984640756114e-05
2.0873992 9.422926956941564e-06 3.32537622830632e-05
2.0869186 9.438918232147787e-06 3.328768771041523e-05
2.086438 9.454926531068615e-06 3.332159708502391e-05
2.0859575 9.470942458121762e-06 3.335551031071515e-05
2.0854774 9.486967446235087e-06 3.3389432539767e-05
2.0849972 9.503008000501757e-06 3.34233584514274e-05
2.084517 9.519065564881947e-06 3.345726563812878e-05
2.084037 9.535130709625025e-06 3.3491190426367385e-05
2.0835571 9.551212860533911e-06 3.352511419633885e-05
2.0830774 9.567302549440682e-06 3.355890840750163e-05
2.0825977 9.583409151283135e-06 3.359265735337668e-05
2.0821183 9.599523214862021e-06 3.362643981267221e-05
2.0816388 9.615654198248723e-06 3.3660217906443127e-05
2.0811596 9.631792623409222e-06 3.3693975368479726e-05
2.0806804 9.647947922594212e-06 3.372762636035597e-05
2.0802011 9.664118620970754e-06 3.376128169207581e-05
2.0797222 9.680298113381949e-06 3.379489308914418e-05
2.0792434 9.696484907422206e-06 3.382846892703927e-05
2.0787647 9.712688491218492e-06 3.386199256592181e-05
2.078286 9.728907367063293e-06 3.38953580642457e-05
2.0778074 9.745134830697357e-06 3.392865076571249e-05
2.0773292 9.761369413057695e-06 3.3961995475681456e-05
2.0768507 9.777628805887745e-06 3.399547532972979e-05
2.0763726 9.793887277330424e-06 3.4028957669146594e-05
2.0758944 9.810170598837302e-06 3.406244575417582e-05
2.0754163 9.826461098607566e-06 3.409601743434109e-05
2.0749385 9.842760290827648e-06 3.412979322777398e-05
2.0744607 9.859074908359563e-06 3.416360111870153e-05
2.0739832 9.875398246942996e-06 3.419739061628468e-05
2.0735056 9.891736982244953e-06 3.42310545459139e-05
2.073028 9.908092460778509e-06 3.4264529423469355e-05
2.0725508 9.924455026038155e-06 3.429800201710808e-05
2.0720737 9.940826110495115e-06 3.4331462918103176e-05
2.0715966 9.957212434378924e-06 3.436494516101728e-05
2.0711195 9.973615471942006e-06 3.43984788564029e-05
2.0706427 9.990025572294585e-06 3.443198673385894e-05
2.0701659 1.0006452369161714e-05 3.4465468418870094e-05
2.0696893 1.0022886151774649e-05 3.449875695700321e-05
2.0692127 1.0039336496837484e-05 3.4532008599143066e-05
2.068736 1.0055801944543736e-05 3.456507281332343e-05
2.06826 1.0072267309455469e-05 3.4597917756707945e-05
2.0677836 1.0088755848340411e-05 3.4630741540315086e-05
2.0673075 1.010525247402949e-05 3.466357524248641e-05
2.0668316 1.0121755748691835e-05 3.469637472562514e-05
2.0663557 1.0138275342441505e-05 3.472919699565979e-05
2.0658798 1.0154809859294585e-05 3.4762076605805985e-05
2.0654042 1.0171352432503435e-05 3.4794896971252704e-05
2.0649285 1.0187909899747567e-05 3.482770704617976e-05
2.0644531 1.0204475376128055e-05 3.486050306577192e-05
2.0639777 1.022105573454532e-05 3.4893324652797036e-05
2.0635026 1.0237644057135087e-05 3.4925983093866515e-05
2.0630274 1.0254247172155934e-05 3.4958664395800305e-05
2.0625525 1.0270858221233924e-05 3.4991398486126086e-05
2.0620775 1.028748410391452e-05 3.502422934457826e-05
2.0616026 1.0304126323371541e-05 3.505708456800693e-05
2.061128 1.0320775045927418e-05 3.508991574838115e-05
2.0606534 1.0337431702528402e-05 3.512268048714583e-05
2.060179 1.0354103180767354e-05 3.515554354793781e-05
2.0597045 1.0370791025552115e-05 3.518852633059687e-05
2.0592303 1.0387485385200766e-05 3.5221478105003416e-05
2.058756 1.0404196073232195e-05 3.5254282526509076e-05
2.0582821 1.0420913161180815e-05 3.5287077137277295e-05
2.0578082 1.043764653500122e-05 3.531985390850844e-05
2.0573344 1.045438626677719e-05 3.535259697664083e-05
2.0568607 1.0471142249284162e-05 3.538532136135174e-05
2.056387 1.048791298662816e-05 3.541803428250167e-05
2.0559134 1.050469151994738e-05 3.545075242778772e-05
2.0554402 1.0521476340006852e-05 3.5483455433135905e-05
2.054967 1.0538277389908767e-05 3.5516192383114536e-05
2.0544937 1.0555093178267553e-05 3.554885541033181e-05
2.0540206 1.0571916650583837e-05 3.558137366943481e-05
2.0535476 1.0588754759522115e-05 3.56139199408143e-05
2.0530748 1.0605600523310664e-05 3.5646469257118335e-05
2.052602 1.0622460921449387e-05 3.567900756354535e-05
2.0521295 1.0639328952688901e-05 3.5711593341310794e-05
2.051657 1.0656211635349452e-05 3.574416996107221e-05
2.0511847 1.0673101925516514e-05 3.577672643219975e-05
2.0507123 1.0690006851598381e-05 3.5809320667041005e-05
2.05024 1.0706927909404667e-05 3.5841844206228596e-05
2.049768 1.07238549807537e-05 3.587408448254758e-05
2.0492961 1.0740789453472841e-05 3.590642324269854e-05
2.048824 1.075774703137282e-05 3.593877871995121e-05
2.0483525 1.0774703454738517e-05 3.597110989517093e-05
2.047881 1.0791674401998692e-05 3.6003441026835495e-05
2.0474093 1.0808661318184688e-05 3.6035765081503186e-05
2.046938 1.0825654129993558e-05 3.606789126740894e-05
2.0464666 1.0842662780942034e-05 3.610001044243382e-05
2.0459952 1.0859685873471293e-05 3.613218501390491e-05
2.0455241 1.0876716194625607e-05 3.616420061648595e-05
2.0450532 1.0893752239327019e-05 3.6196145724431854e-05
2.0445824 1.0910804079079565e-05 3.622829125933668e-05
2.0441115 1.092787035232743e-05 3.626042430528053e-05
2.0436409 1.0944943786402304e-05 3.6292446998685825e-05
2.0431702 1.0962031581546265e-05 3.632446909430386e-05
2.0426998 1.0979126499675053e-05 3.6356527012552754e-05
2.0422297 1.0996227115973256e-05 3.638855972948573e-05
2.0417593 1.1013352185381205e-05 3.642063680200546e-05
2.041289 1.1030482930748334e-05 3.645256844256916e-05
2.0408192 1.1047620639656875e-05 3.648428931849467e-05
2.0403492 1.106477254313423e-05 3.651599481408052e-05
2.0398796 1.1081931343510173e-05 3.654770297839337e-05
2.0394099 1.1099104331575741e-05 3.657941630686278e-05
2.0389402 1.1116292925219906e-05 3.661114881935689e-05
2.0384707 1.1133486984473094e-05 3.664287950581157e-05
2.0380013 1.1150696649348209e-05 3.667463450624908e-05
2.037532 1.1167911774836726e-05 3.670641038855981e-05
2.037063 1.1185142519408984e-05 3.673821272211774e-05
2.036594 1.1202378705684264e-05 3.676992607555684e-05
2.036125 1.121963042460616e-05 3.680146392284033e-05
2.0356562 1.123688744967635e-05 3.683303763991274e-05
2.0351875 1.1254159987091325e-05 3.686459593528545e-05
2.0347188 1.1271446606114989e-05 3.6896186839621696e-05
2.0342503 1.1288739945329158e-05 3.692773813965654e-05
2.0337818 1.1306047341314842e-05 3.695927594781678e-05
2.0333135 1.132336141556244e-05 3.699080330021742e-05
2.0328455 1.1340680717035289e-05 3.702238721694805e-05
2.0323772 1.1358024357287212e-05 3.7053956731914686e-05
2.0319095 1.1375364363244355e-05 3.7085482501089e-05
2.0314415 1.139272868520146e-05 3.711696038808387e-05
2.0309737 1.1410098148541275e-05 3.714843177633275e-05
2.0305061 1.1427474175371427e-05 3.71797375292272e-05
2.0300386 1.1444864082632871e-05 3.721098407141787e-05
2.029571 1.146226938129921e-05 3.724244804449139e-05
2.0291038 1.1479679791284554e-05 3.727397701236012e-05
2.0286367 1.1497096777062418e-05 3.7305497409378486e-05
2.0281696 1.1514527756407325e-05 3.7337049439411846e-05
2.0277026 1.1531974226237299e-05 3.7368687281968064e-05
2.0272357 1.1549425828337217e-05 3.740031660442588e-05
2.026769 1.1566892920728087e-05 3.7431919560717334e-05
2.026302 1.1584374028402852e-05 3.746348231117879e-05
2.0258355 1.1601861662393581e-05 3.7495054756159214e-05
2.0253692 1.1619354358308764e-05 3.752663017854629e-05
2.0249028 1.163686250228391e-05 3.755818703322977e-05
2.0244365 1.1654384619317754e-05 3.758964603064862e-05
2.0239704 1.1671913128068417e-05 3.762095467591075e-05
2.0235045 1.1689446524369786e-05 3.76522507410909e-05
2.0230384 1.1707004210518983e-05 3.76835416474045e-05
2.0225728 1.1724557767554753e-05 3.7714822254198525e-05
2.022107 1.174213562218393e-05 3.774609338669198e-05
2.0216413 1.175971828263756e-05 3.777723018530465e-05
2.0211759 1.1777307150289422e-05 3.780835490904477e-05
2.0207105 1.1794909775359271e-05 3.783947426667377e-05
2.0202453 1.1812518581838771e-05 3.787058399081821e-05
2.01978 1.1830150165998533e-05 3.790168678266825e-05
2.019315 1.1847778870336658e-05 3.79328150248217e-05
2.01885 1.1865421334536344e-05 3.796398124545219e-05
2.0183852 1.1883079002557046e-05 3.799510449591758e-05
2.0179205 1.1900741320836922e-05 3.8026022806154404e-05
2.0174558 1.1918418700531306e-05 3.805689927282162e-05
2.0169911 1.1936109709631127e-05 3.8087739693340775e-05
2.016527 1.1953797588613813e-05 3.8118591896466264e-05
2.0160625 1.1971508178441387e-05 3.8149432966045e-05
2.0155983 1.198922468675711e-05 3.818025256214707e-05
2.015134 1.2006954810643263e-05 3.821114573892336e-05
2.0146701 1.2024690891933328e-05 3.824214583837581e-05
2.0142064 1.2042431526716721e-05 3.827308482012614e-05
2.0137424 1.2060196312792756e-05 3.830393240338047e-05
2.013279 1.207795643384597e-05 3.8334793619332004e-05
2.0128152 1.2095740712759825e-05 3.836564614943016e-05
2.0123518 1.2113529436413134e-05 3.8396497198380337e-05
2.0118885 1.21313239893514e-05 3.8427235992907755e-05
2.0114253 1.214913204544767e-05 3.8457853930091705e-05
2.010962 1.2166954984919355e-05 3.8488450375719786e-05
2.010499 1.218478220377151e-05 3.851902581767141e-05
2.0100362 1.22026151383755e-05 3.854979382936507e-05
2.0095732 1.2220470830874243e-05 3.858067119191832e-05
2.0091107 1.2238323106575473e-05 3.861149360663418e-05
2.008648 1.2256198145945489e-05 3.864230371433252e-05
2.0081854 1.227407891949898e-05 3.8673089851306124e-05
2.007723 1.22919640084551e-05 3.8703874776139226e-05
2.0072608 1.2309864034287203e-05 3.873469122137729e-05
2.0067985 1.2327777618729546e-05 3.876557110199096e-05
2.0063365 1.2345696946930038e-05 3.87964961090257e-05
2.0058746 1.236362060881235e-05 3.882741587817718e-05
2.0054128 1.2381559249322178e-05 3.8858322632651104e-05
2.004951 1.239951146125443e-05 3.8889228363195866e-05
2.0044894 1.2417469370786551e-05 3.892013241025439e-05
2.0040278 1.2435440808202737e-05 3.8950812822735054e-05
2.0035663 1.2453427099240488e-05 3.89815746923733e-05
2.003105 1.2471417599884795e-05 3.901223634689322e-05
2.0026438 1.2489413572196634e-05 3.904272837698953e-05
2.0021827 1.2507422922725292e-05 3.907320719566932e-05
2.0017216 1.2525447004200046e-05 3.910368062332737e-05
2.0012608 1.2543475130479543e-05 3.913415487538386e-05
2.0008 1.2561517987099145e-05 3.916466285773802e-05
2.0003393 1.2579564923689225e-05 3.919540633141084e-05
1.9998786 1.2597626727303797e-05 3.9226172773259024e-05
1.9994181 1.2615697338039738e-05 3.9256970298434785e-05
1.9989578 1.2633778148124418e-05 3.928778716041937e-05
1.9984975 1.265186776278296e-05 3.931858093505148e-05
1.9980373 1.2669967557738894e-05 3.934939133231764e-05
1.9975773 1.2688076146688746e-05 3.938021244361068e-05
1.9971174 1.2706194908090457e-05 3.9411018866121426e-05
1.9966575 1.2724327138172307e-05 3.944177520771675e-05
1.9961977 1.2742469452489851e-05 3.9472306076631e-05
1.9957381 1.2760615670216546e-05 3.950273164740382e-05
1.9952786 1.2778776576093596e-05 3.953323621930394e-05
1.9948192 1.2796946092703818e-05 3.956371856230257e-05
1.9943599 1.2815125600669698e-05 3.95942967133588e-05
1.9939007 1.2833313747356387e-05 3.9624858271253844e-05
1.9934416 1.2851511905473412e-05 3.9655533496012035e-05
1.9929825 1.2869723479475862e-05 3.968625610887411e-05
1.9925237 1.2887940377161562e-05 3.9717006785679806e-05
1.9920648 1.2906170708394094e-05 3.974775578294721e-05
1.9916061 1.2924411085905075e-05 3.977851439674286e-05
1.9911476 1.2942655410535505e-05 3.980926804027985e-05
1.9906892 1.2960914512801117e-05 3.9840047716423584e-05
1.9902308 1.2979182310042338e-05 3.9870867433988716e-05
1.9897724 1.2997464910672737e-05 3.990169206266881e-05
1.9893143 1.3015751450207636e-05 3.993251070902182e-05
1.9888563 1.303404801645993e-05 3.9963327783020036e-05
1.9883983 1.3052358026491527e-05 3.9994158708871915e-05
1.9879405 1.3070673292944591e-05 4.002498614471162e-05
1.9874828 1.3089002002385668e-05 4.005585713213167e-05
1.9870251 1.310734070939413e-05 4.0086531907857944e-05
1.9865676 1.312568797032992e-05 4.011714828109837e-05
1.9861102 1.3144045180297071e-05 4.014796161947632e-05
1.9856529 1.3162411046062307e-05 4.0178926876351055e-05
1.9851956 1.3180791768292839e-05 4.020992294423021e-05
1.9847386 1.3199176398756437e-05 4.0240951891491466e-05
1.9842815 1.3217575888917305e-05 4.027195209446555e-05
1.9838247 1.3235979250298989e-05 4.030291237109452e-05
1.9833679 1.3254397418656098e-05 4.033377544485251e-05
1.9829112 1.3272824185317051e-05 4.0364663566946245e-05
1.9824547 1.3291260950302362e-05 4.039558963103574e-05
1.9819982 1.3309706318813786e-05 4.042648896495394e-05
1.9815419 1.332816163791129e-05 4.045726317177157e-05
1.9810855 1.3346630305839783e-05 4.048807351893336e-05
1.9806294 1.3365104084518424e-05 4.0518905631583784e-05
1.9801733 1.3383591230971641e-05 4.05497663354475e-05
1.9797174 1.3402088321643586e-05 4.058064924706917e-05
1.9792615 1.3420593940237482e-05 4.0611417390297395e-05
1.9788058 1.3439109398187476e-05 4.064204248711101e-05
1.9783502 1.3457633245947719e-05 4.067254032501489e-05
1.9778947 1.3476166804057853e-05 4.070291982872799e-05
1.9774393 1.349470864386061e-05 4.073329099094592e-05
1.9769839 1.351326502679266e-05 4.0763724825112375e-05
1.9765288 1.3531824847966576e-05 4.0794146621751296e-05
1.9760736 1.3550399204322935e-05 4.0824540215449686e-05
1.9756186 1.356898183551937e-05 4.085498486564899e-05
1.9751637 1.3587574152886243e-05 4.088543961638581e-05
1.9747089 1.360617477190979e-05 4.091604423356122e-05
1.9742543 1.3624785160673286e-05 4.0946727771440155e-05
1.9737997 1.364340391147457e-05 4.0977407948186277e-05
1.9733452 1.3662037319699933e-05 4.100812129801191e-05
1.9728909 1.3680674199990425e-05 4.10388048591287e-05
1.9724365 1.3699325739395517e-05 4.1069585759584754e-05
1.9719824 1.3717985683740645e-05 4.110047279334973e-05
1.9715283 1.373665547215715e-05 4.11313913733743e-05
1.9710743 1.3755333690392143e-05 4.116231478013011e-05
1.9706205 1.377402174886128e-05 4.1193272255812936e-05
1.9701668 1.3792718243320904e-05 4.122422080343902e-05
1.9697131 1.381142947372167e-05 4.125515107812939e-05
1.9692596 1.3830144178542767e-05 4.1285938251815375e-05
1.9688061 1.3848873534179692e-05 4.1316772986459314e-05
1.9683528 1.3867611261658443e-05 4.134760595918186e-05
1.9678997 1.3886353783227483e-05 4.1378404869557804e-05
1.9674464 1.3905114502171975e-05 4.1409177741305374e-05
1.9669935 1.392387998629201e-05 4.143999368038099e-05
1.9665406 1.3942653815295335e-05 4.1470881450084046e-05
1.9660878 1.3961437405180715e-05 4.150191437658835e-05
1.9656351 1.3980234366631752e-05 4.15329251707991e-05
1.9651824 1.3999041085733656e-05 4.1563922052131446e-05
1.96473 1.4017851231195152e-05 4.159480799669214e-05
1.9642776 1.40366760092458e-05 4.162568737236295e-05
1.9638253 1.4055509135743842e-05 4.1656625735326254e-05
1.9633732 1.407435196307566e-05 4.168758227334313e-05
1.962921 1.4093208117480801e-05 4.171851546886186e-05
1.9624691 1.411206895674863e-05 4.17493669120479e-05
1.9620172 1.413094303942618e-05 4.17800429734897e-05
1.9615655 1.4149821673794473e-05 4.1810714335559055e-05
1.9611138 1.4168713501418247e-05 4.184139076135585e-05
1.9606622 1.4187614841978205e-05 4.187198653399749e-05
1.9602108 1.4206524321500518e-05 4.1902484482594376e-05
1.9597595 1.4225443221576008e-05 4.1932940344746715e-05
1.9593081 1.4244375202931605e-05 4.1963382331659867e-05
1.958857 1.4263311572905497e-05 4.199381201907271e-05
1.958406 1.4282261016332866e-05 4.2024287508488753e-05
1.9579551 1.4301214859795794e-05 4.205482322619148e-05
1.9575043 1.4320181829128018e-05 4.208548662577106e-05
1.9570535 1.4339158274472743e-05 4.2116126525625136e-05
1.9566029 1.435814283171642e-05 4.214674608367409e-05
1.9561524 1.4377136863224616e-05 4.217753084604093e-05
1.955702 1.4396144108121043e-05 4.220835007856084e-05
1.9552517 1.4415155833732017e-05 4.223916132191764e-05
1.9548014 1.4434180765063248e-05 4.2269956753417836e-05
1.9543513 1.4453215191039518e-05 4.230078830506168e-05
1.9539013 1.4472257783634282e-05 4.233158064513288e-05
1.9534514 1.4491309839990515e-05 4.23623673844279e-05
1.9530016 1.4510370054036295e-05 4.2393254538415145e-05
1.952552 1.4529439772406294e-05 4.242414218729452e-05
1.9521024 1.4548517661121089e-05 4.245507340872335e-05
1.9516529 1.4567610121713945e-05 4.248597824713041e-05
1.9512036 1.4586705639443435e-05 4.251667872500254e-05
1.9507543 1.4605815592467513e-05 4.2547333316496966e-05
1.9503051 1.4624933589318086e-05 4.25780402714372e-05
1.949856 1.464406097492242e-05 4.2608764987172264e-05
1.9494071 1.4663196404440886e-05 4.2639455648997634e-05
1.9489582 1.4682346274688032e-05 4.2670134714461466e-05
1.9485095 1.4701499077501006e-05 4.2700832427724605e-05
1.9480608 1.4720666317117822e-05 4.2731503210944994e-05
1.9476123 1.4739836460274718e-05 4.276217427867824e-05
1.9471638 1.4759021041494438e-05 4.279293598014101e-05
1.9467155 1.4778213646995504e-05 4.282364552751617e-05
1.9462672 1.4797415550295464e-05 4.285425994660242e-05
1.945819 1.4816630480042741e-05 4.288464120650016e-05
1.945371 1.4835849431245627e-05 4.291500928960857e-05
1.944923 1.4855081344517913e-05 4.294540132157676e-05
1.9444753 1.4874317293700083e-05 4.297586553095479e-05
1.9440275 1.489356623741226e-05 4.3006312603060436e-05
1.9435799 1.4912824324942599e-05 4.303674914406175e-05
1.9431324 1.4932090261957283e-05 4.306719997692544e-05
1.942685 1.4951365335765568e-05 4.309764949300954e-05
1.9422376 1.4970653386007092e-05 4.31280780775818e-05
1.9417905 1.4989945407287073e-05 4.315852567661883e-05
1.9413433 1.5009250409293197e-05 4.3188995790661274e-05
1.9408964 1.502855937074716e-05 4.321944571231274e-05
1.9404495 1.5047881275892104e-05 4.3249738151344924e-05
1.9400027 1.5067212197644508e-05 4.3280094474211e-05
1.939556 1.5086550902941976e-05 4.331050844502361e-05
1.9391093 1.510590383384539e-05 4.334095298221952e-05
1.9386629 1.512525940077399e-05 4.337142405204298e-05
1.9382164 1.514462920523356e-05 4.3401895753165896e-05
1.9377702 1.5164001627516389e-05 4.343235583221861e-05
1.937324 1.5183388271377604e-05 4.346281390072816e-05
1.936878 1.5202782688064758e-05 4.3493255521531056e-05
1.936432 1.5222186132621226e-05 4.3523723992211055e-05
1.935986 1.5241602539266367e-05 4.35542016360252e-05
1.9355403 1.5261022770316494e-05 4.358464199636048e-05
1.9350946 1.528045594147309e-05 4.3615080021020777e-05
1.9346491 1.5299892901647376e-05 4.364550480758523e-05
1.9342036 1.5319342782146275e-05 4.3675905903681874e-05
1.9337583 1.5338801602282068e-05 4.3706185913876766e-05
1.933313 1.5358268075394888e-05 4.3736580192706436e-05
1.9328679 1.5377743525251068e-05 4.376701828770558e-05
1.9324228 1.5397231884098544e-05 4.37974849162014e-05
1.9319779 1.5416724003463887e-05 4.382793026705146e-05
1.931533 1.5436229026544717e-05 4.385843155666969e-05
1.9310882 1.5455743047136343e-05 4.3888945895389396e-05
1.9306436 1.5475264749487294e-05 4.391944357008871e-05
1.930199 1.5494795402641176e-05 4.394981202687743e-05
1.9297546 1.5514333640603163e-05 4.398007891281964e-05
1.9293103 1.5533880749409204e-05 4.401044291295487e-05
1.928866 1.5553440712834653e-05 4.404084455174906e-05
1.928422 1.5573004322619528e-05 4.4071233875303766e-05
1.9279779 1.5592580766907953e-05 4.4101533890079766e-05
1.927534 1.5612166067909548e-05 4.413196440573853e-05
1.9270902 1.5631759002578974e-05 4.4162523733203516e-05
1.9266465 1.5651360880754394e-05 4.419308193702932e-05
1.9262028 1.567097567699763e-05 4.422365433633014e-05
1.9257593 1.5690594144020333e-05 4.425426806711553e-05
1.9253159 1.5710225528125465e-05 4.428476949985095e-05
1.9248725 1.572986578172152e-05 4.431524171781121e-05
1.9244293 1.5749513624295067e-05 4.4345718368824065e-05
1.9239862 1.576917031590378e-05 4.437615897953063e-05
1.9235432 1.578883456466723e-05 4.4406584487424526e-05
1.9231004 1.5808507625371417e-05 4.443697965746319e-05
1.9226575 1.582819352100721e-05 4.4467444535255645e-05
1.9222149 1.584788296123317e-05 4.449798992104704e-05
1.9217722 1.5867585292171092e-05 4.452858736413968e-05
1.9213297 1.5887296497118607e-05 4.455917229443874e-05
1.9208874 1.5907015257977494e-05 4.4589618568240516e-05
1.9204451 1.5926742789285567e-05 4.4620004440810055e-05
1.9200028 1.5946483122268515e-05 4.4650406548389484e-05
1.9195608 1.5966226910915184e-05 4.468089714549351e-05
1.9191188 1.5985983537392927e-05 4.471135949421235e-05
1.9186769 1.6005748926817474e-05 4.474180565683584e-05
1.9182351 1.602552179660377e-05 4.4772234880608335e-05
1.9177934 1.6045303404173174e-05 4.480266170670666e-05
1.9173518 1.6065092473641872e-05 4.483308312521184e-05
1.9169104 1.6084890268257247e-05 4.486354199370946e-05
1.916469 1.6104700865705018e-05 4.489389681384693e-05
1.9160277 1.612452010764013e-05 4.492416565465463e-05
1.9155865 1.614434672613967e-05 4.49544340809347e-05
1.9151454 1.616418195739998e-05 4.498467962994002e-05
1.9147044 1.61840245192729e-05 4.5014800325997924e-05
1.9142636 1.6203875583013463e-05 4.504477535648355e-05
1.9138229 1.622373385961489e-05 4.507475274535389e-05
1.9133822 1.62436059747774e-05 4.510470509260967e-05
1.9129416 1.626348526378139e-05 4.5134576145965286e-05
1.9125011 1.6283372987533047e-05 4.5164594798339125e-05
1.9120607 1.6303267930717048e-05 4.5194640900395385e-05
1.9116205 1.6323171337978313e-05 4.522468000365166e-05
1.9111804 1.634308199136733e-05 4.5254958719380465e-05
1.9107403 1.636300662471233e-05 4.5285280367255e-05
1.9103004 1.638293317266608e-05 4.5315613942261364e-05
1.9098605 1.6402873689634217e-05 4.534591200363314e-05
1.9094207 1.642282149827297e-05 4.537625215435316e-05
1.9089811 1.64427778709083e-05 4.5406561772994075e-05
1.9085416 1.6462741512605644e-05 4.543686850868379e-05
1.908102 1.6482719115309342e-05 4.546716511391669e-05
1.9076627 1.6502698530869682e-05 4.549735315358839e-05
1.9072235 1.6522691822576906e-05 4.552744192585524e-05
1.9067843 1.6542692254275616e-05 4.5557519620931025e-05
1.9063452 1.6562701105788902e-05 4.558757743527997e-05
1.9059063 1.6582717077017422e-05 4.561768453269433e-05
1.9054675 1.660274146490079e-05 4.5647732720809806e-05
1.9050287 1.6622778381893985e-05 4.5677759953260074e-05
1.9045901 1.664281823281817e-05 4.570779384684477e-05
1.9041516 1.6662870605575252e-05 4.573781960745683e-05
1.9037131 1.6682931350115594e-05 4.576790813318255e-05
1.9032748 1.670299919354753e-05 4.579803366467328e-05
1.9028366 1.672307543477036e-05 4.5828209689456116e-05
1.9023983 1.6743164262530355e-05 4.5858394009534736e-05
1.9019604 1.676325602069376e-05 4.5888587486243476e-05
1.9015224 1.6783360367321028e-05 4.59188108243106e-05
1.9010845 1.6803473100206063e-05 4.594893453248117e-05
1.9006468 1.6823592889056604e-05 4.597903173291807e-05
1.9002092 1.6843721035559727e-05 4.600922120731233e-05
1.8997717 1.6863856264479464e-05 4.6039416514109265e-05
1.8993343 1.6883999815720782e-05 4.606938324376899e-05
1.8988969 1.690415580394977e-05 4.60992722580652e-05
1.8984597 1.692431999073211e-05 4.612901306998162e-05
1.8980225 1.6944491024413847e-05 4.6158810134476086e-05
1.8975855 1.6964670284855234e-05 4.6188797991251636e-05
1.8971486 1.6984856495548945e-05 4.621882797368747e-05
1.8967118 1.700505098423575e-05 4.624892452812523e-05
1.896275 1.7025257973411547e-05 4.6279045790561184e-05
1.8958384 1.704547325473167e-05 4.630919213041417e-05
1.895402 1.7065690006742834e-05 4.6339338354625105e-05
1.8949655 1.7085920550261754e-05 4.636940135295819e-05
1.8945291 1.710616355451289e-05 4.639943041407268e-05
1.8940929 1.7126409247875112e-05 4.6429457980773685e-05
1.8936568 1.714666185491186e-05 4.645952609351788e-05
1.8932208 1.716692825096502e-05 4.648969468021934e-05
1.8927848 1.7187201603904344e-05 4.651985042614436e-05
1.892349 1.7207483200258163e-05 4.654995946914608e-05
1.8919133 1.7227771693710624e-05 4.657994789042396e-05
1.8914777 1.7248068351461777e-05 4.660998927862946e-05
1.8910421 1.726837745111945e-05 4.664001408023565e-05
1.8906068 1.7288689160022643e-05 4.66701214928924e-05
1.8901714 1.7309013333204258e-05 4.67001523164292e-05
1.8897362 1.7329345631342163e-05 4.6730173803522946e-05
1.8893011 1.734968480296634e-05 4.6760216897352875e-05
1.8888661 1.7370032093296236e-05 4.679024775231032e-05
1.8884312 1.73903862151884e-05 4.682010799085633e-05
1.8879963 1.741075395096845e-05 4.685006880080633e-05
1.8875616 1.7431128524608528e-05 4.6880045551256796e-05
1.8871269 1.7451511148755378e-05 4.6910026063956437e-05
1.8866924 1.7471900597918434e-05 4.693998892020889e-05
1.886258 1.749229807332376e-05 4.6969925759287924e-05
1.8858237 1.7512702340986003e-05 4.699986759119589e-05
1.8853894 1.7533120222258194e-05 4.702979066947865e-05
1.8849554 1.755353926890251e-05 4.7059723034559516e-05
1.8845214 1.7573971903925015e-05 4.708955471482378e-05
1.8840874 1.7594411236084158e-05 4.711929547523452e-05
1.8836536 1.7614858477975554e-05 4.714909903971386e-05
1.8832198 1.7635318063991167e-05 4.7179068329088464e-05
1.8827863 1.7655780025427692e-05 4.720904206361764e-05
1.8823527 1.7676254364563177e-05 4.7239011651089896e-05
1.8819194 1.769673102172598e-05 4.7268840565610973e-05
1.881486 1.7717219983575986e-05 4.7298719002079487e-05
1.8810527 1.773772253042574e-05 4.732862200683585e-05
1.8806196 1.7758226121431917e-05 4.735852994366395e-05
1.8801867 1.777873764858325e-05 4.738846246824323e-05
1.8797537 1.7799261511128887e-05 4.741841026970405e-05
1.8793209 1.7819793313366855e-05 4.744835287459303e-05
1.8788881 1.7840331774606423e-05 4.7478203679571664e-05
1.8784555 1.786087809152803e-05 4.750793360191651e-05
1.878023 1.7881430983650004e-05 4.753774576985969e-05
1.8775907 1.7901991739415895e-05 4.756754734401524e-05
1.8771583 1.7922564740152465e-05 4.7597324462514736e-05
1.876726 1.794314557306075e-05 4.76270958993189e-05
1.8762939 1.796373295816978e-05 4.765685946416664e-05
1.8758619 1.7984328155365893e-05 4.768661762797587e-05
1.87543 1.800492989309904e-05 4.771640480301519e-05
1.8749981 1.8025545132360382e-05 4.77461975588741e-05
1.8745664 1.8046161223456728e-05 4.777601830235677e-05
1.8741348 1.806679082986811e-05 4.7805883908357044e-05
1.8737032 1.8087426986229128e-05 4.783568109401026e-05
1.8732718 1.810807090183338e-05 4.786537436653492e-05
1.8728405 1.8128721298352847e-05 4.7895168076446994e-05
1.8724092 1.8149385185315296e-05 4.792491852223634e-05
1.8719782 1.817004982464337e-05 4.795466080137189e-05
1.8715471 1.819072792919544e-05 4.79843793116138e-05
1.8711162 1.821141247918507e-05 4.801416954238579e-05
1.8706853 1.8232104803846266e-05 4.8043958741301065e-05
1.8702546 1.825280357474229e-05 4.807375811740499e-05
1.8698239 1.827351580482581e-05 4.8103345643323516e-05
1.8693935 1.8294228644015743e-05 4.813303640199306e-05
1.868963 1.8314954950202063e-05 4.8162722179981734e-05
1.8685327 1.8335687602477604e-05 4.819237509837792e-05
1.8681024 1.8356427947812558e-05 4.8222016661639604e-05
1.8676723 1.837717461452494e-05 4.825165973045886e-05
1.8672422 1.8397934713716787e-05 4.8281314963180436e-05
1.8668123 1.8418695370953312e-05 4.831094042995642e-05
1.8663825 1.843946944061973e-05 4.8340583623848733e-05
1.8659527 1.846024982750555e-05 4.8370320902755716e-05
1.8655231 1.848103790545187e-05 4.8400033119231794e-05
1.8650935 1.850183806344518e-05 4.8429710515444975e-05
1.8646641 1.852264009903018e-05 4.845939769753637e-05
1.8642347 1.8543454208755092e-05 4.848911843912584e-05
1.8638054 1.8564275979418575e-05 4.851883651002464e-05
1.8633764 1.8585098241032014e-05 4.854844795753065e-05
1.8629472 1.8605939665805682e-05 4.857806330467595e-05
1.8625183 1.8626781542842285e-05 4.860769847142498e-05
1.8620895 1.8647631009124248e-05 4.863732172770307e-05
1.8616607 1.8668492503107837e-05 4.866694703751306e-05
1.861232 1.868936156666903e-05 4.8696541816900634e-05
1.8608035 1.8710236829967762e-05 4.872612719623303e-05
1.860375 1.8731119649546887e-05 4.8755770019275105e-05
1.8599467 1.8752008700426216e-05 4.878553175323463e-05
1.8595184 1.8772911173729417e-05 4.881524304257833e-05
1.8590902 1.879381985349738e-05 4.884485296977147e-05
1.8586621 1.8814736060052254e-05 4.887446020322138e-05
1.8582342 1.8835658442590417e-05 4.890410022869273e-05
1.8578063 1.8856588350154735e-05 4.8933707222907455e-05
1.8573786 1.8877524406338624e-05 4.896329195221038e-05
1.8569509 1.8898473800409596e-05 4.899290465846384e-05
1.8565234 1.8919423501605905e-05 4.902254430693919e-05
1.8560959 1.8940386556144273e-05 4.9052183812007814e-05
1.8556685 1.8961355721021016e-05 4.908163322039493e-05
1.8552412 1.8982338135773862e-05 4.911108126000363e-05
1.854814 1.9003320753622316e-05 4.914054771728426e-05
1.8543869 1.9024316626270032e-05 4.916997611026918e-05
1.8539599 1.9045318530826842e-05 4.9199446077361255e-05
1.853533 1.90663278390703e-05 4.9228917779406405e-05
1.8531063 1.9087343179380823e-05 4.925843095738913e-05
1.8526796 1.9108365926377826e-05 4.928792625303335e-05
1.8522531 1.9129394695137944e-05 4.93174282078147e-05
1.8518265 1.915043673341196e-05 4.934693026398251e-05
1.8514001 1.9171484784576726e-05 4.9376433686092006e-05
1.8509738 1.9192540197711563e-05 4.940584342048992e-05
1.8505477 1.9213601566282577e-05 4.943525333874787e-05
1.8501215 1.9234676124416226e-05 4.9464472929002904e-05
1.8496956 1.9255750635216227e-05 4.949367926060743e-05
1.8492696 1.927683828656461e-05 4.952289235587403e-05
1.8488438 1.9297931779361136e-05 4.955213212792952e-05
1.8484181 1.9319032521469153e-05 4.958140221580109e-05
1.8479925 1.934013911601953e-05 4.961071212581136e-05
1.8475671 1.9361252970210016e-05 4.963999421213505e-05
1.8471416 1.9382378574776872e-05 4.9669272163201706e-05
1.8467163 1.940351141911e-05 4.969854507604276e-05
1.8462911 1.942465007736992e-05 4.972780486790584e-05
1.845866 1.944579596325151e-05 4.9757099837041125e-05
1.845441 1.946694766478176e-05 4.978641818968043e-05
1.845016 1.948811252495453e-05 4.981566462883457e-05
1.8445913 1.9509277221528196e-05 4.984493871509287e-05
1.8441665 1.9530455068218833e-05 4.9874199012258195e-05
1.8437419 1.9551638671025062e-05 4.990341950384568e-05
1.8433173 1.957283539642784e-05 4.9932631753947125e-05
1.8428929 1.95940318973433e-05 4.996183217977634e-05
1.8424685 1.9615241521617292e-05 4.9991113382255695e-05
1.8420444 1.9636450951210655e-05 5.002046992781616e-05
1.8416202 1.9657673526960887e-05 5.0049700380582314e-05
1.8411962 1.9678901811715825e-05 5.007894525805467e-05
1.8407722 1.9700143212417437e-05 5.0108145150754563e-05
1.8403484 1.9721384324858145e-05 5.013737957534647e-05
1.8399246 1.9742638542234254e-05 5.016654670999864e-05
1.8395009 1.9763898408579363e-05 5.019572182452802e-05
1.8390774 1.978516538224447e-05 5.022490676813451e-05
1.8386539 1.9806438004727072e-05 5.025415319322423e-05
1.8382306 1.982771777244245e-05 5.028347527950815e-05
1.8378073 1.9849009199601007e-05 5.031265943016749e-05
1.8373841 1.987030767344355e-05 5.0341691822428085e-05
1.836961 1.9891611684642404e-05 5.037065263907858e-05
1.8365381 1.9912922670333584e-05 5.0399602455143515e-05
1.8361152 1.9934239162009383e-05 5.0428590036108547e-05
1.8356924 1.995556866128343e-05 5.045764129303098e-05
1.8352698 1.997689767606084e-05 5.0486685622925456e-05
1.8348472 1.9998239694678057e-05 5.051571400185572e-05
1.8344247 2.00195872205902e-05 5.054472939540077e-05
1.8340024 2.004094170824849e-05 5.057373410080434e-05
1.83358 2.006230771563039e-05 5.060274441144785e-05
1.8331579 2.0083674636296223e-05 5.06317379320964e-05
1.8327358 2.0105053065222018e-05 5.066073242767454e-05
1.8323138 2.012643840911825e-05 5.068965997282603e-05
1.8318919 2.0147829163807048e-05 5.071844064321006e-05
1.83147 2.016923277244517e-05 5.074720420544587e-05
1.8310484 2.0190635693930545e-05 5.07759702381838e-05
1.8306267 2.0212051471235828e-05 5.080477801375504e-05
1.8302052 2.0233472632205834e-05 5.0833666418851004e-05
1.8297838 2.0254900644776517e-05 5.0862626179716926e-05
1.8293625 2.0276334077331134e-05 5.089158243768254e-05
1.8289412 2.0297780424249353e-05 5.09205167038994e-05
1.8285202 2.031922608247317e-05 5.094935169783165e-05
1.8280991 2.0340684595322744e-05 5.097820078584658e-05
1.8276782 2.036214845982864e-05 5.100705390677817e-05
1.8272574 2.038361908864004e-05 5.1035805363566325e-05
1.8268366 2.0405101085896884e-05 5.106453068740779e-05
1.826416 2.0426583717982347e-05 5.1093254697725184e-05
1.8259954 2.044807770200255e-05 5.11219621517378e-05
1.825575 2.0469578387627875e-05 5.115066443602111e-05
1.8251547 2.0491084314306958e-05 5.117936847593884e-05
1.8247344 2.0512596933632023e-05 5.1208089607886136e-05
1.8243142 2.0534120898867157e-05 5.1236815674938754e-05
1.8238941 2.0555651559960623e-05 5.126559698880283e-05
1.8234743 2.057718135987826e-05 5.129433572080854e-05
1.8230544 2.0598723917826568e-05 5.132294321099628e-05
1.8226346 2.0620277760379722e-05 5.1351549031253156e-05
1.822215 2.064183209024524e-05 5.1380143740750164e-05
1.8217953 2.066339769766026e-05 5.140876090945889e-05
1.8213758 2.068496991147523e-05 5.143739929720003e-05
1.8209565 2.0706547282118175e-05 5.1466024256120893e-05
1.8205372 2.0728131228830308e-05 5.149458607152057e-05
1.8201181 2.074972027150218e-05 5.152306178101417e-05
1.8196989 2.077132194508631e-05 5.1551404039566366e-05
1.8192799 2.079292861927408e-05 5.1579732210974776e-05
1.818861 2.0814541736809276e-05 5.1608038910279314e-05
1.8184422 2.083615982409433e-05 5.1636328406379766e-05
1.8180236 2.0857784332566926e-05 5.166461700428792e-05
1.8176049 2.0879419952350504e-05 5.169290623951494e-05
1.8171865 2.0901055829752326e-05 5.1721242952882044e-05
1.816768 2.0922702835054164e-05 5.174958871048729e-05
1.8163496 2.0944362434399e-05 5.177794820467995e-05
1.8159314 2.096602081859808e-05 5.18062957539741e-05
1.8155134 2.0987685582701623e-05 5.183448625661168e-05
1.8150953 2.1009361383324847e-05 5.186260951167564e-05
1.8146774 2.1031043506427772e-05 5.189082817136203e-05
1.8142595 2.1052730512652784e-05 5.191909387977089e-05
1.8138418 2.107442388159742e-05 5.19474114576216e-05
1.8134241 2.1096128358521856e-05 5.197577830350064e-05
1.8130066 2.1117833005266915e-05 5.200405570538313e-05
1.8125892 2.11395487192795e-05 5.2032304630099994e-05
1.8121718 2.1161270749588157e-05 5.2060545577014995e-05
1.8117545 2.118300383897836e-05 5.2088807617820195e-05
1.8113374 2.120473704270866e-05 5.2117126416708064e-05
1.8109202 2.122648133136816e-05 5.2145425575399136e-05
1.8105034 2.1248225725497908e-05 5.2173815565541117e-05
1.8100865 2.12699812216418e-05 5.220209765254324e-05
1.8096696 2.1291749205009362e-05 5.223032396520665e-05
1.809253 2.1313515788508073e-05 5.2258551221015074e-05
1.8088363 2.1335294843137405e-05 5.228678306319744e-05
1.8084198 2.1357078711823947e-05 5.231499216472246e-05
1.8080034 2.1378868799603726e-05 5.234320306289208e-05
1.8075871 2.1400663680301293e-05 5.237139114141608e-05
1.807171 2.142246476487875e-05 5.2399616699783875e-05
1.8067548 2.1444276887524217e-05 5.2427831955244135e-05
1.8063389 2.1466088951404955e-05 5.2456019226367996e-05
1.805923 2.148791201581014e-05 5.248410680590309e-05
1.8055071 2.15097474441816e-05 5.251209498539366e-05
1.8050914 2.1531581275759427e-05 5.254005872642208e-05
1.8046757 2.1553427441417786e-05 5.256802151226025e-05
1.8042603 2.1575271995684164e-05 5.259606991100318e-05
1.8038448 2.1597128912784232e-05 5.262407266115065e-05
1.8034295 2.1618990452394327e-05 5.265195422852408e-05
1.8030142 2.1640864269768026e-05 5.267977570574211e-05
1.8025991 2.166273629999138e-05 5.2707142199352454e-05
1.802184 2.1684620348235032e-05 5.2734455815803816e-05
1.801769 2.1706508755356205e-05 5.276175125576087e-05
1.8013542 2.1728402883090278e-05 5.278904553574692e-05
1.8009393 2.1750307667533523e-05 5.281646753394242e-05
1.8005247 2.1772211961924145e-05 5.284408270309204e-05
1.8001101 2.1794127028899476e-05 5.2871691942328205e-05
1.7996956 2.1816047911716182e-05 5.289930097324979e-05
1.7992812 2.183797325755688e-05 5.2926907944409124e-05
1.798867 2.1859904407261466e-05 5.295453374758429e-05
1.7984527 2.188184632935484e-05 5.2982141071503554e-05
1.7980386 2.190379405573037e-05 5.3009867484838486e-05
1.7976246 2.19257462935387e-05 5.30376407148575e-05
1.7972107 2.194770435045736e-05 5.306532001040686e-05
1.7967969 2.1969666856624583e-05 5.309292043842483e-05
1.7963831 2.19916414456106e-05 5.312052352250762e-05
1.7959696 2.201361412392461e-05 5.3148126545482724e-05
1.7955561 2.2035598880804873e-05 5.3175721136844424e-05
1.7951427 2.2057588035846987e-05 5.3203290226892065e-05
1.7947292 2.2079589251449616e-05 5.3230831069786425e-05
1.794316 2.2101588487919007e-05 5.3258369026326516e-05
1.7939029 2.2123599771168953e-05 5.328589322411592e-05
1.7934898 2.214561539005304e-05 5.331336218980575e-05
1.7930769 2.2167636641353256e-05 5.334066805820758e-05
1.7926639 2.2189668482744874e-05 5.33679656946373e-05
1.7922512 2.221169955434736e-05 5.339526067530819e-05
1.7918385 2.2233741209988442e-05 5.342259674905547e-05
1.791426 2.2255788470738206e-05 5.3449949749552186e-05
1.7910135 2.2277839951521673e-05 5.347728487497227e-05
1.7906011 2.2299897014764694e-05 5.350460486503205e-05
1.7901888 2.2321964661962895e-05 5.353196175763005e-05
1.7897766 2.2344037860125376e-05 5.35591054147165e-05
1.7893645 2.2366115159505496e-05 5.3586273723987464e-05
1.7889525 2.2388197968369802e-05 5.361341853210652e-05
1.7885406 2.2410284844628547e-05 5.364042744404492e-05
1.7881287 2.243238353047412e-05 5.366741499085577e-05
1.787717 2.245448623023586e-05 5.369436093181176e-05
1.7873054 2.2476594301261716e-05 5.372123351896692e-05
1.7868938 2.2498706329672835e-05 5.374807764105701e-05
1.7864825 2.2520823708577425e-05 5.377505176749927e-05
1.7860711 2.2542951493071075e-05 5.380194871269591e-05
1.7856598 2.2565084599395067e-05 5.3828853950943135e-05
1.7852486 2.258722167148751e-05 5.3855684560434514e-05
1.7848376 2.260936403735471e-05 5.3882643702335274e-05
1.7844266 2.2631516833740292e-05 5.390962747481106e-05
1.7840158 2.265366852046343e-05 5.393660979860312e-05
1.783605 2.2675830637951574e-05 5.3963619069607194e-05
1.7831943 2.2697998083579106e-05 5.399067192029546e-05
1.7827837 2.272016954191244e-05 5.401771102842564e-05
1.7823732 2.2742352751891536e-05 5.404470865530416e-05
1.7819628 2.276453995297769e-05 5.4071777323167115e-05
1.7815524 2.278673247902675e-05 5.409883395732936e-05
1.7811422 2.2808928985077855e-05 5.412585074540051e-05
1.7807322 2.28311307793677e-05 5.41528482971488e-05
1.7803222 2.2853336520893538e-05 5.417983901247566e-05
1.7799122 2.2875553971227235e-05 5.420669522314899e-05
1.7795024 2.2897775293880806e-05 5.423358170230282e-05
1.7790927 2.2920001849656385e-05 5.426045747578952e-05
1.778683 2.2942238740594204e-05 5.428737983017925e-05
1.7782735 2.2964474403219425e-05 5.431428942694413e-05
1.777864 2.2986720393784885e-05 5.43411845656094e-05
1.7774546 2.3008971605786282e-05 5.436808059461236e-05
1.7770454 2.303122662148079e-05 5.439472631681316e-05
1.7766361 2.305349318862451e-05 5.4421262113061385e-05
1.7762271 2.3075756951317492e-05 5.4447768107265335e-05
1.7758181 2.3098032238594794e-05 5.4474305560695846e-05
1.7754092 2.3120311204751394e-05 5.450082679291198e-05
1.7750005 2.3142595189741554e-05 5.452733467801859e-05
1.7745917 2.3164889331489592e-05 5.4553815755801834e-05
1.7741832 2.3187181963588837e-05 5.458032004742116e-05
1.7737746 2.3209484755491286e-05 5.460682750247877e-05
1.7733662 2.323179253472039e-05 5.4633352536386534e-05
1.7729578 2.3254110481451625e-05 5.465986900409633e-05
1.7725496 2.3276426884260378e-05 5.468637873580181e-05
1.7721415 2.3298753454611564e-05 5.471294704751447e-05
1.7717334 2.3321085018870574e-05 5.4739566377345196e-05
1.7713255 2.33434202434711e-05 5.476606499811206e-05
1.7709177 2.336576036520746e-05 5.479239887502293e-05
1.7705098 2.3388110564335472e-05 5.4818712271487345e-05
1.7701021 2.3410465615553994e-05 5.484504201230486e-05
1.7696947 2.3432817669642314e-05 5.4871387158885365e-05
1.7692871 2.3455187690416057e-05 5.489792435972792e-05
1.7688798 2.3477554789800233e-05 5.492443315419168e-05
1.7684724 2.349993332891124e-05 5.495096356061643e-05
1.7680652 2.3522315471160157e-05 5.497739512132146e-05
1.7676581 2.3544702457412734e-05 5.5003875832173443e-05
1.7672511 2.3567093030769123e-05 5.503032599539223e-05
1.7668443 2.3589488437230454e-05 5.5056782781952995e-05
1.7664374 2.3611893980684498e-05 5.508325806224109e-05
1.7660307 2.3634304351242435e-05 5.510968388628076e-05
1.765624 2.3656718260277415e-05 5.5136088397339154e-05
1.7652175 2.3679136964836572e-05 5.516247698377604e-05
1.764811 2.3701565758916992e-05 5.5188871118000157e-05
1.7644047 2.3723999327846e-05 5.5215189588270395e-05
1.7639984 2.3746436366242195e-05 5.52415315214951e-05
1.7635922 2.376887817089663e-05 5.526788225052533e-05
1.7631862 2.3791323436491528e-05 5.529421524241681e-05
1.7627802 2.38137800423476e-05 5.53205468164932e-05
1.7623743 2.3836240093472854e-05 5.534689801278266e-05
1.7619685 2.385870489895711e-05 5.537325616163232e-05
1.7615628 2.3881173123050482e-05 5.539947477754499e-05
1.7611572 2.3903652622443806e-05 5.542567017844931e-05
1.7607517 2.39261288584154e-05 5.5451696933386213e-05
1.7603463 2.3948616263759606e-05 5.547763778871457e-05
1.759941 2.3971106929190953e-05 5.55035914567676e-05
1.7595357 2.399360875905209e-05 5.552953581358351e-05
1.7591306 2.401610721318564e-05 5.55554668782184e-05
1.7587255 2.403861681681417e-05 5.5581400832437746e-05
1.7583206 2.4061129664329094e-05 5.560742309023066e-05
1.7579157 2.4083647075997977e-05 5.563345966942874e-05
1.7575109 2.4106174375320823e-05 5.5659465248737394e-05
1.7571063 2.412869957279085e-05 5.568546416874083e-05
1.7567017 2.4151234654189434e-05 5.5711526223916576e-05
1.7562972 2.4173774294484595e-05 5.573764174225866e-05
1.7558928 2.4196323856812095e-05 5.576376519262023e-05
1.7554885 2.4218871321960903e-05 5.5789844873192895e-05
1.7550843 2.4241428679083656e-05 5.58158638594682e-05
1.7546802 2.4263990541897198e-05 5.5841938262224794e-05
1.7542762 2.4286555653467903e-05 5.586802162824995e-05
1.7538722 2.430913195738076e-05 5.5894244453402586e-05
1.7534684 2.4331704913978966e-05 5.592052158205792e-05
1.7530646 2.435428911036489e-05 5.594683463817658e-05
1.752661 2.4376876636493823e-05 5.597312400377959e-05
1.7522573 2.4399475361795284e-05 5.599923883209375e-05
1.751854 2.4422070629510173e-05 5.602522781865955e-05
1.7514505 2.4444676999696644e-05 5.605124352751752e-05
1.7510473 2.4467286562205847e-05 5.60772423713813e-05
1.7506441 2.448990051091007e-05 5.610307998652804e-05
1.750241 2.4512517552220185e-05 5.612887606248358e-05
1.749838 2.4535145617376004e-05 5.615467440244988e-05
1.7494351 2.4557776760464667e-05 5.6180484949280806e-05
1.7490323 2.4580412229021065e-05 5.620628423190573e-05
1.7486296 2.46030507568455e-05 5.6232069428627974e-05
1.7482269 2.462570028594137e-05 5.6257786662525194e-05
1.7478244 2.464834612674938e-05 5.628354984411628e-05
1.747422 2.4671002986764127e-05 5.630937234084572e-05
1.7470195 2.469366960714508e-05 5.633520767149887e-05
1.7466173 2.471633382452087e-05 5.636104000941273e-05
1.7462151 2.47390077997488e-05 5.638690876489201e-05
1.7458131 2.4761679375310426e-05 5.641277768106608e-05
1.745411 2.4784367432743775e-05 5.6438638844608606e-05
1.7450092 2.480705304740255e-05 5.646435565891868e-05
1.7446074 2.4829741615136298e-05 5.6490101515428614e-05
1.7442057 2.485244119182787e-05 5.651590035940564e-05
1.7438041 2.4875143733901468e-05 5.6541666012341746e-05
1.7434026 2.4897850533772937e-05 5.656741784989257e-05
1.7430011 2.4920566995104898e-05 5.6593008901249256e-05
1.7425998 2.494328087232375e-05 5.66185690210302e-05
1.7421986 2.496600435131425e-05 5.664409629502705e-05
1.7417974 2.4988731968757984e-05 5.6669638936907535e-05
1.7413963 2.501146918503536e-05 5.6695191975450434e-05
1.7409954 2.503420378306847e-05 5.672074688702984e-05
1.7405945 2.5056947979052786e-05 5.674633013291204e-05
1.7401937 2.507969633400158e-05 5.6772003531528075e-05
1.7397931 2.5102447569109217e-05 5.679773951060436e-05
1.7393924 2.512520976797192e-05 5.6823452533299415e-05
1.738992 2.5147968058449898e-05 5.684912904534785e-05
1.7385916 2.5170737265194527e-05 5.687471403478391e-05
1.7381912 2.5193509278391767e-05 5.690030333189151e-05
1.737791 2.5216292211061995e-05 5.692599451774812e-05
1.7373909 2.5239071216790928e-05 5.695181126417377e-05
1.7369908 2.52618612159049e-05 5.697763083160519e-05
1.7365909 2.528465409143887e-05 5.700345365180588e-05
1.736191 2.5307451154667434e-05 5.702926456044384e-05
1.7357912 2.5330257882189734e-05 5.7055090899843576e-05
1.7353916 2.5353061988360767e-05 5.7080918985899025e-05
1.734992 2.5375875755643016e-05 5.710671429388088e-05
1.7345924 2.53987004770313e-05 5.7132477703381885e-05
1.7341931 2.5421521199842548e-05 5.7158151131192004e-05
1.7337937 2.544435278322817e-05 5.718358866740165e-05
1.7333946 2.546718021420576e-05 5.72089442887483e-05
1.7329954 2.549002523808449e-05 5.723428777214697e-05
1.7325964 2.5512866072694778e-05 5.725961838713862e-05
1.7321975 2.553571084660561e-05 5.728498261606337e-05
1.7317986 2.5558565086948532e-05 5.7310345866671896e-05
1.7313999 2.558142326262263e-05 5.733573268169774e-05
1.7310013 2.5604284087692878e-05 5.7361182338091134e-05
1.7306026 2.562715570197676e-05 5.738659079477555e-05
1.7302041 2.565002995033101e-05 5.741200033643963e-05
1.7298058 2.5672901261483596e-05 5.7437260493623816e-05
1.7294074 2.5695788820517525e-05 5.746251113860364e-05
1.7290093 2.5718673392690313e-05 5.7487755528925e-05
1.7286111 2.5741567359874044e-05 5.751300037379943e-05
1.7282132 2.5764458314896172e-05 5.753822144925176e-05
1.7278152 2.5787365499641948e-05 5.756336508643785e-05
1.7274173 2.5810269612232468e-05 5.7588508378451266e-05
1.7270197 2.58331762067759e-05 5.761363943769389e-05
1.726622 2.58560934458928e-05 5.763875959576499e-05
1.7262244 2.5879013153132487e-05 5.7663897702903766e-05
1.725827 2.5901936632785106e-05 5.768904233230372e-05
1.7254295 2.5924869459336357e-05 5.771421280112106e-05
1.7250322 2.594780604546925e-05 5.773930487814767e-05
1.7246351 2.597073817803769e-05 5.776440853149352e-05
1.7242379 2.5993687833224653e-05 5.778956806104325e-05
1.723841 2.6016633055708985e-05 5.781477026706523e-05
1.723444 2.6039588941467063e-05 5.784000057830914e-05
1.7230471 2.6062547295944196e-05 5.7865239408436756e-05
1.7226504 2.6085509407771436e-05 5.78904148057577e-05
1.7222538 2.6108473937010152e-05 5.7915515074409357e-05
1.7218572 2.613144909027003e-05 5.794071848070477e-05
1.7214608 2.6154419778306524e-05 5.7965958241030414e-05
1.7210644 2.6177401112171815e-05 5.7991118974158387e-05
1.7206681 2.6200391761350434e-05 5.801627014508466e-05
1.720272 2.6223379215804574e-05 5.804152231000599e-05
1.7198758 2.6246376034385324e-05 5.806686254530764e-05
1.7194798 2.6269376628392016e-05 5.809221122227444e-05
1.7190839 2.629237967810858e-05 5.811757197441243e-05
1.718688 2.631539342708121e-05 5.814292473705436e-05
1.7182924 2.6338402697572897e-05 5.816835827507212e-05
1.7178967 2.6361422718113606e-05 5.819389268745763e-05
1.7175012 2.6384445239508646e-05 5.821942808325738e-05
1.7171056 2.6407478528287304e-05 5.824497969119132e-05
1.7167103 2.6430507371959563e-05 5.827055464082749e-05
1.716315 2.6453546988307176e-05 5.829608949544037e-05
1.7159199 2.6476589074914284e-05 5.8321627853001393e-05
1.7155247 2.6499641926759356e-05 5.83471568029887e-05
1.7151297 2.6522690270744556e-05 5.837263635170227e-05
1.7147348 2.6545749349795032e-05 5.839811302652138e-05
1.71434 2.6568810914819286e-05 5.842408251028893e-05
1.7139453 2.659187651328157e-05 5.845016449037617e-05
1.7135506 2.661495170435185e-05 5.847626569183435e-05
1.713156 2.6638030974931948e-05 5.8502627033375014e-05
1.7127615 2.6661112997666983e-05 5.8529120406657546e-05
1.7123672 2.6684199205602843e-05 5.855565817042437e-05
1.711973 2.6707288231665908e-05 5.858245353354792e-05
1.7115787 2.6730388595725134e-05 5.8609546262089654e-05
1.7111846 2.6753491951610213e-05 5.863664388352603e-05
1.7107906 2.677659970065319e-05 5.86637524224722e-05
1.7103968 2.6799710438646275e-05 5.869091191979654e-05
1.7100029 2.682283258723223e-05 5.871809265305346e-05
1.7096092 2.6845957729321184e-05 5.874526842674606e-05
1.7092155 2.6869087325329706e-05 5.877272672767105e-05
1.7088219 2.689222708738118e-05 5.880057953153335e-05
1.7084285 2.6915364555024618e-05 5.8828614436535823e-05
1.7080351 2.6938512328183694e-05 5.88565457021953e-05
1.7076418 2.696166477743564e-05 5.8884517343691894e-05
1.7072486 2.6984827569933413e-05 5.891283127627496e-05
1.7068555 2.7007988190246104e-05 5.894117393893024e-05
1.7064625 2.703115924483613e-05 5.8969660176659566e-05
1.7060696 2.705433528725189e-05 5.899866482112288e-05
1.7056768 2.7077514991432147e-05 5.902768218485439e-05
1.705284 2.7100706801487212e-05 5.905672304345562e-05
1.7048913 2.712390226928332e-05 5.9085748835189537e-05
1.7044988 2.714710279803632e-05 5.911479152525785e-05
1.7041063 2.717030696036718e-05 5.914372487290938e-05
1.703714 2.719351610817847e-05 5.917260301734679e-05
1.7033217 2.721673595337294e-05 5.920198170861553e-05
1.7029295 2.7239961025966757e-05 5.923144673984533e-05
1.7025374 2.7263189874727306e-05 5.926097366462098e-05
1.7021453 2.7286431052052775e-05 5.9290617349235646e-05
1.7017534 2.730967605556768e-05 5.932026118300544e-05
1.7013615 2.73329263332026e-05 5.934990049746587e-05
1.7009698 2.7356180418156594e-05 5.9379539436770394e-05
1.7005782 2.7379439787158717e-05 5.9409333989366166e-05
1.7001866 2.7402710133868355e-05 5.943933050291823e-05
1.6997951 2.7425985908928508e-05 5.9469526470076264e-05
1.6994038 2.744926570816005e-05 5.949982343341327e-05
1.6990124 2.7472558097484927e-05 5.953013473175113e-05
1.6986213 2.7495847422303957e-05 5.956042404047475e-05
1.6982301 2.751914931382543e-05 5.959067961090599e-05
1.6978391 2.7542455204552107e-05 5.962092972514761e-05
1.6974481 2.7565773646289956e-05 5.965114101702136e-05
1.6970574 2.7589088941748792e-05 5.9681343737593775e-05
1.6966666 2.76124168030406e-05 5.971174736947811e-05
1.696276 2.763574877253299e-05 5.974265809812003e-05
1.6958853 2.7659093587991405e-05 5.977357478010921e-05
1.6954949 2.768243547549205e-05 5.980451108932768e-05
1.6951045 2.7705790201832523e-05 5.983548750518992e-05
1.6947142 2.7729149158692967e-05 5.9866637670658544e-05
1.6943239 2.7752521061113894e-05 5.989790456711748e-05
1.6939338 2.777589012726251e-05 5.992919096546008e-05
1.6935438 2.779927215418015e-05 5.996046670908557e-05
1.6931539 2.7822658472171458e-05 5.999174907596834e-05
1.6927639 2.7846057764687823e-05 6.002312324773114e-05
1.6923742 2.7869454223017316e-05 6.005451385444434e-05
1.6919845 2.789286369974048e-05 6.008608270974942e-05
1.691595 2.7916277609033297e-05 6.011796069764304e-05
1.6912054 2.7939704729479618e-05 6.014993348484572e-05
1.690816 2.7963129217520825e-05 6.0182041528713276e-05
1.6904267 2.798656696284027e-05 6.021404376087965e-05
1.6900375 2.8010009218734233e-05 6.024610348577937e-05
1.6896483 2.80334647345308e-05 6.0278149897550164e-05
1.6892593 2.8056917567737442e-05 6.031022565798912e-05
1.6888703 2.8080383671015577e-05 6.0342341130447525e-05
1.6884815 2.810385428910916e-05 6.0374465572872696e-05
1.6880927 2.812733099500783e-05 6.040665907214966e-05
1.687704 2.815081943659463e-05 6.0438835505371505e-05
1.6873153 2.817431404281487e-05 6.0471553102644364e-05
1.6869268 2.81978134181537e-05 6.050433019856545e-05
1.6865385 2.822131903266277e-05 6.0536935794700164e-05
1.6861501 2.8244836530765105e-05 6.05693434153904e-05
1.6857618 2.826836010201091e-05 6.060158890859786e-05
1.6853737 2.8291888212066e-05 6.063381883719672e-05
1.6849856 2.831542235080423e-05 6.066604202815047e-05
1.6845976 2.8338968243070453e-05 6.069825703562133e-05
1.6842098 2.8362512908574283e-05 6.0730483569290516e-05
1.6838219 2.838607656712672e-05 6.076270441109051e-05
1.6834342 2.840963897647251e-05 6.07949113945085e-05
1.6830467 2.843320590767412e-05 6.082735924701328e-05
1.6826591 2.8456786254570877e-05 6.0860259174915955e-05
1.6822717 2.848037137986916e-05 6.0893290454151e-05
1.6818843 2.8503970037487745e-05 6.092625210972897e-05
1.6814971 2.8527566182986786e-05 6.095917021342452e-05
1.6811099 2.8551175833612432e-05 6.099219658083939e-05
1.6807228 2.857479025793536e-05 6.1025191526889305e-05
1.6803358 2.8598418187475503e-05 6.105817502352314e-05
1.6799489 2.8622043589982628e-05 6.109119836669437e-05
1.6795621 2.8645682504474006e-05 6.112419958598587e-05
1.6791754 2.866932615794191e-05 6.115722541913789e-05
1.6787887 2.8692983372642023e-05 6.119052386586883e-05
1.6784022 2.8716638173274013e-05 6.12240528255313e-05
1.6780157 2.8740306679392557e-05 6.125756880795492e-05
1.6776294 2.8763980093407615e-05 6.129109750247093e-05
1.6772431 2.878765990072179e-05 6.132465995325616e-05
1.6768569 2.8811351937181616e-05 6.135825125611734e-05
1.6764708 2.8835050377899275e-05 6.139187955844212e-05
1.6760848 2.8858753756594782e-05 6.142560790550084e-05
1.6756988 2.8882470903390536e-05 6.145932807209527e-05
1.675313 2.8906185655992852e-05 6.149300916613205e-05
1.6749272 2.892991414437864e-05 6.152668596500017e-05
1.6745416 2.895364760439421e-05 6.156085019843168e-05
1.674156 2.8977395086083458e-05 6.159533888784126e-05
1.6737705 2.9001140390700945e-05 6.162959858173962e-05
1.6733851 2.9024899636775315e-05 6.16638709842516e-05
1.6729999 2.9048663996983773e-05 6.169815146680209e-05
1.6726146 2.9072442311827103e-05 6.173244283442287e-05
1.6722294 2.9096225718454565e-05 6.176663866083571e-05
1.6718445 2.9120008301577805e-05 6.180082593657206e-05
1.6714594 2.914381068592414e-05 6.183509605702837e-05
1.6710746 2.9167612251151935e-05 6.18692723120828e-05
1.6706898 2.9191426218151344e-05 6.190346020150124e-05
1.6703051 2.9215246788206912e-05 6.193812596218402e-05
1.6699206 2.9239072592979942e-05 6.197284504996065e-05
1.669536 2.9262912466898567e-05 6.200749495032682e-05
1.6691517 2.9286750141291478e-05 6.204211409177846e-05
1.6687673 2.9310601858390104e-05 6.20767811704352e-05
1.6683831 2.9334458768393795e-05 6.211144251260466e-05
1.6679989 2.9358329718018732e-05 6.214606245947626e-05
1.6676148 2.9382205831166206e-05 6.218074424308657e-05
1.6672308 2.9406088593707904e-05 6.221542246145457e-05
1.666847 2.9429976517453788e-05 6.225015301244814e-05
1.6664631 2.945387859303829e-05 6.228532974010965e-05
1.6660795 2.947777866061108e-05 6.232100495327216e-05
1.6656958 2.9501700643715247e-05 6.235686147174486e-05
1.6653123 2.9525620814477922e-05 6.239306247802686e-05
1.6649289 2.9549548276314508e-05 6.24297063667126e-05
1.6645455 2.957348908181619e-05 6.246659184982057e-05
1.6641623 2.959743735100144e-05 6.250355607354125e-05
1.663779 2.9621399070844482e-05 6.254076939472172e-05
1.663396 2.9645360915729935e-05 6.257801480122334e-05
1.663013 2.966933628390988e-05 6.261541511477938e-05
1.6626301 2.9693319304404035e-05 6.265292036667332e-05
1.6622472 2.971731600420595e-05 6.269109844609385e-05
1.6618645 2.9741313238040397e-05 6.272948744223179e-05
1.6614819 2.976532436705995e-05 6.276790197558609e-05
1.6610992 2.9789351008136445e-05 6.280639028672825e-05
1.6607168 2.9813376607134154e-05 6.284493406447907e-05
1.6603343 2.983741775238629e-05 6.288347757063735e-05
1.659952 2.9861465340536606e-05 6.292209047842031e-05
1.6595699 2.9885521040009836e-05 6.296093205143523e-05
1.6591878 2.9909583276647235e-05 6.299977580485601e-05
1.6588057 2.9933661169722236e-05 6.303870526480079e-05
1.6584238 2.9957745645876276e-05 6.30778361768632e-05
1.658042 2.998183843415253e-05 6.311739670203915e-05
1.6576601 3.0005945534970726e-05 6.315690795440405e-05
1.6572784 3.0030060968743308e-05 6.319639343692813e-05
1.6568968 3.0054183153088962e-05 6.323589004197712e-05
1.6565154 3.007831364975784e-05 6.327533500937028e-05
1.6561339 3.010245841608879e-05 6.331490071795383e-05
1.6557525 3.0126611593546595e-05 6.335486479455139e-05
1.6553713 3.0150771687202482e-05 6.339489702480457e-05
1.6549902 3.0174940262976192e-05 6.343489129091813e-05
1.6546091 3.0199123309996627e-05 6.347500788130563e-05
1.6542281 3.022331488205567e-05 6.351516877096215e-05
1.6538472 3.024751340802711e-05 6.355548948207419e-05
1.6534665 3.0271720558653176e-05 6.359603345660543e-05
1.6530857 3.0295942387526458e-05 6.363683917093062e-05
1.6527051 3.0320173011819177e-05 6.367783260695644e-05
1.6523246 3.0344410845757327e-05 6.371881308991552e-05
1.651944 3.036866509238486e-05 6.37599168699687e-05
1.6515638 3.0392919009685256e-05 6.380125095296137e-05
1.6511835 3.0417189531106897e-05 6.38430197762095e-05
1.6508032 3.0441475194143416e-05 6.388508543610311e-05
1.6504232 3.04657624134923e-05 6.392708408423494e-05
1.6500431 3.0490064780031333e-05 6.396900404558277e-05
1.6496632 3.0514376247540003e-05 6.401092985600749e-05
1.6492833 3.0538702864620595e-05 6.405299023838225e-05
1.6489036 3.056303100776297e-05 6.409515163886222e-05
1.6485239 3.0587374389636335e-05 6.413754270465173e-05
1.6481444 3.061172703098229e-05 6.417988705548067e-05
1.6477648 3.063609493189389e-05 6.422222585468348e-05
1.6473855 3.066046440087563e-05 6.426459273003889e-05
1.6470062 3.0684849140330254e-05 6.430704490884904e-05
1.6466268 3.070925081041952e-05 6.434954981350246e-05
1.6462477 3.073365248448295e-05 6.439236446971626e-05
1.6458687 3.07580712340119e-05 6.443520874612736e-05
1.6454897 3.07824977138013e-05 6.447806244144234e-05
1.6451108 3.080693358183001e-05 6.45209691614836e-05
1.644732 3.0831384881649355e-05 6.456386791893838e-05
1.6443533 3.085584555912763e-05 6.460680169315942e-05
1.6439747 3.0880314022133074e-05 6.46501030997085e-05
1.6435962 3.090479206523213e-05 6.469368748121425e-05
1.6432177 3.092928576967763e-05 6.473714139921623e-05
1.6428393 3.0953789041982366e-05 6.47808337573191e-05
1.6424611 3.097830033491169e-05 6.482456740615513e-05
1.6420829 3.1002821259853315e-05 6.4868460824349e-05
1.6417048 3.102735803417266e-05 6.491261638832519e-05
1.6413268 3.1051904567517344e-05 6.495677250476235e-05
1.6409489 3.107645925960874e-05 6.500097749091367e-05
1.640571 3.110103146189754e-05 6.504524192461454e-05
1.6401933 3.112560409294331e-05 6.508954603745516e-05
1.6398157 3.115019427252434e-05 6.513399617404187e-05
1.639438 3.1174800492214124e-05 6.517873867402575e-05
1.6390606 3.119940892591605e-05 6.522381296802755e-05
1.6386832 3.1224033600567476e-05 6.526893176019062e-05
1.6383059 3.1248668288681294e-05 6.531398659266381e-05
1.6379286 3.127331919430481e-05 6.53590326840336e-05
1.6375514 3.1297980075209854e-05 6.540404024773268e-05
1.6371744 3.1322649341085265e-05 6.544898262717697e-05
1.6367974 3.134732856627975e-05 6.54941957967767e-05
1.6364206 3.13720162871059e-05 6.553958047364235e-05
1.6360438 3.139672188955816e-05 6.558500472719416e-05
1.6356671 3.142143605622439e-05 6.563070835507086e-05
1.6352905 3.1446160442602695e-05 6.56766518978434e-05
1.6349139 3.147090138913444e-05 6.572278602129496e-05
1.6345375 3.1495652659500476e-05 6.576894778664884e-05
1.6341611 3.152041269407069e-05 6.58151688864776e-05
1.6337849 3.154518306030914e-05 6.58614036725796e-05
1.6334087 3.1569970019523786e-05 6.590744527717736e-05
1.6330326 3.1594767203360075e-05 6.59535051883003e-05
1.6326566 3.16195730941579e-05 6.599968253471806e-05
1.6322806 3.16443971213098e-05 6.604582953183176e-05
1.6319047 3.166922984134314e-05 6.609196389403534e-05
1.631529 3.1694072805683735e-05 6.613813066445957e-05
1.6311533 3.1718924476786895e-05 6.618449706298897e-05
1.6307777 3.174379437046525e-05 6.623091206529271e-05
1.6304023 3.1768665138192406e-05 6.627754250509284e-05
1.6300268 3.1793562147556876e-05 6.632429939364167e-05
1.6296515 3.181846010999544e-05 6.637118161868723e-05
1.6292763 3.1843376510171334e-05 6.641824514586266e-05
1.6289011 3.186830185182405e-05 6.646534388782029e-05
1.6285261 3.1893237783715265e-05 6.651268205973533e-05
1.6281512 3.191818279956346e-05 6.656047272130024e-05
1.6277763 3.194314658701811e-05 6.660836399339393e-05
1.6274015 3.1968119592542706e-05 6.66564729702805e-05
1.6270267 3.199311155418473e-05 6.670510899821886e-05
1.6266521 3.201810504857422e-05 6.675390006045718e-05
1.6262776 3.20431176699391e-05 6.680287704664596e-05
1.6259031 3.206813986241349e-05 6.685187358629647e-05
1.6255287 3.209318118313575e-05 6.690067067402124e-05
1.6251544 3.211823198845404e-05 6.694958364960254e-05
1.6247802 3.2143293998147306e-05 6.699879032427487e-05
1.6244061 3.216836569338946e-05 6.704861749825015e-05
1.624032 3.219345700748462e-05 6.709911524914576e-05
1.6236582 3.221855046028409e-05 6.715016006921012e-05
1.6232842 3.224367192517936e-05 6.720154168834354e-05
1.6229105 3.226879579297693e-05 6.72532813581987e-05
1.6225368 3.2293939926365354e-05 6.730545934248506e-05
1.6221632 3.231909472640354e-05 6.735776892666785e-05
1.6217897 3.234426190460496e-05 6.741029361516966e-05
1.6214163 3.236943994488114e-05 6.74636464617195e-05
1.621043 3.2394638840792036e-05 6.751724245215725e-05
1.6206697 3.2419848853769206e-05 6.75709482044626e-05
1.6202965 3.244507985193914e-05 6.76251363329919e-05
1.6199235 3.247031411178952e-05 6.767929515762645e-05
1.6195505 3.249556940774557e-05 6.773349677225988e-05
1.6191776 3.252083606521606e-05 6.778808342828877e-05
1.6188047 3.2546123972557294e-05 6.784288953923343e-05
1.6184319 3.2571423503621925e-05 6.789861816644169e-05
1.6180593 3.2596736714084314e-05 6.795487146852516e-05
1.6176867 3.262206191452993e-05 6.801102703962455e-05
1.6173143 3.264740082001685e-05 6.806750858254737e-05
1.6169419 3.267275993696141e-05 6.812401539220544e-05
1.6165696 3.269813280290853e-05 6.818055076052284e-05
1.6161973 3.272352591662667e-05 6.823726201524468e-05
1.6158252 3.2748932895040744e-05 6.829430595140148e-05
1.6154531 3.2774352191064407e-05 6.835172175700849e-05
1.6150812 3.279978556987117e-05 6.840930005969232e-05
1.6147094 3.282523142134965e-05 6.846719128945606e-05
1.6143376 3.285069974834595e-05 6.852572580644772e-05
1.6139659 3.2876180883026075e-05 6.858440369168667e-05
1.6135942 3.2901684642286544e-05 6.864306736609576e-05
1.6132226 3.2927201192273757e-05 6.870164792468387e-05
1.6128511 3.2952732192215663e-05 6.876064455153901e-05
1.6124798 3.2978276143278906e-05 6.88198475458482e-05
1.6121086 3.300383473030719e-05 6.887938924871723e-05
1.6117374 3.3029414724165476e-05 6.893957882503082e-05
1.6113663 3.305500983565769e-05 6.900080146618198e-05
1.6109952 3.30806270924326e-05 6.90634783912955e-05
1.6106243 3.310625220293216e-05 6.91273039029659e-05
1.6102535 3.313190032292296e-05 6.919204223333835e-05
1.6098827 3.315756527825591e-05 6.925820805424903e-05
1.609512 3.3183254145446316e-05 6.932538602434574e-05
1.6091413 3.320896059815195e-05 6.93932788036416e-05
1.6087708 3.323468334777816e-05 6.946259513798342e-05
1.6084005 3.326042459563421e-05 6.953322138827162e-05
1.6080301 3.328619139419012e-05 6.960518925267861e-05
1.6076598 3.3311977609075655e-05 6.967822527483975e-05
1.6072897 3.333778197861082e-05 6.975300681476276e-05
1.6069195 3.336361507252377e-05 6.982835828928264e-05
1.6065496 3.3389458661603694e-05 6.990477071203244e-05
1.6061797 3.341533154542654e-05 6.998156525754134e-05
1.6058098 3.344123193432229e-05 7.005843583242616e-05
1.6054401 3.3467145057281355e-05 7.01359261304873e-05
1.6050705 3.3493086127888675e-05 7.021487361620255e-05
1.6047008 3.351905744072021e-05 7.029411716703165e-05
1.6043314 3.354504036505531e-05 7.03736430844813e-05
1.603962 3.3571053792048494e-05 7.045413433023956e-05
1.6035926 3.359708771720448e-05 7.053521570800653e-05
1.6032234 3.3623144268684144e-05 7.061717272164431e-05
1.6028543 3.3649230167455735e-05 7.069892654397974e-05
1.6024852 3.367533870143651e-05 7.078082274632719e-05
1.6021162 3.37014682176471e-05 7.086319343769149e-05
1.6017473 3.372762919739944e-05 7.094667660685767e-05
1.6013784 3.375381179707818e-05 7.103098604134656e-05
1.6010097 3.3780017967221256e-05 7.111562548940114e-05
1.6006411 3.3806246003129943e-05 7.120017227303482e-05
1.6002725 3.3832506069349e-05 7.128490194833909e-05
1.5999041 3.385878803992661e-05 7.136969637709217e-05
1.5995357 3.388509375174869e-05 7.14556176027909e-05
1.5991675 3.3911421994730116e-05 7.15429004437323e-05
1.5987992 3.3937783286930065e-05 7.163032280420206e-05
1.5984311 3.3964167423671324e-05 7.171801868497468e-05
1.598063 3.399058471970893e-05 7.180579769550405e-05
1.5976951 3.4017016396542107e-05 7.189400330579193e-05
1.5973272 3.404348142621758e-05 7.19822712689458e-05
1.5969594 3.406997812046086e-05 7.207110332200733e-05
1.5965917 3.4096491419131164e-05 7.216117431103292e-05
1.5962241 3.412303700607863e-05 7.225131262883639e-05
1.5958565 3.414960807625932e-05 7.2342257040576e-05
1.595489 3.4176211774349406e-05 7.24331501359043e-05
1.5951217 3.4202832421111054e-05 7.252429286938339e-05
1.5947545 3.422948578397522e-05 7.261552389703046e-05
1.5943872 3.4256173445746906e-05 7.270684092634933e-05
1.5940201 3.4282876740435034e-05 7.27999074652656e-05
1.5936531 3.4309615137001374e-05 7.28929962732186e-05
1.5932862 3.4336378166907516e-05 7.298647971379807e-05
1.5929192 3.4363176455638244e-05 7.308016530260813e-05
1.5925524 3.438999950913217e-05 7.317389724846785e-05
1.5921857 3.441684923633646e-05 7.326840768802894e-05
1.5918192 3.4443724122047096e-05 7.336372982403533e-05
1.5914526 3.447063492329825e-05 7.3459313327011e-05
1.5910863 3.449756232754978e-05 7.355478787989595e-05
1.5907198 3.4524534358989366e-05 7.365018601425505e-05
1.5903536 3.455152292562206e-05 7.374594623654945e-05
1.5899874 3.457854760206764e-05 7.384243222785708e-05
1.5896213 3.460559799336968e-05 7.393947226741787e-05
1.5892553 3.463267617771866e-05 7.403754353770281e-05
1.5888894 3.465978940540908e-05 7.413561899173066e-05
1.5885235 3.468693057797531e-05 7.423400244586025e-05
1.5881578 3.4714098066296965e-05 7.433245322426235e-05
1.587792 3.4741302439320744e-05 7.443115705597975e-05
1.5874264 3.476853320961995e-05 7.452986587002658e-05
1.5870609 3.47957921055266e-05 7.46292432799383e-05
1.5866956 3.482307772286745e-05 7.472933932753816e-05
1.5863302 3.485040084065703e-05 7.482991987012561e-05
1.5859649 3.487775105644624e-05 7.493114744849321e-05
1.5855998 3.490513021125793e-05 7.503263587379731e-05
1.5852346 3.493254562042971e-05 7.513431080768988e-05
1.5848696 3.495999006889169e-05 7.523622324457983e-05
1.5845047 3.498746193208668e-05 7.533821832541569e-05
1.5841398 3.501497192698727e-05 7.54407749999612e-05
1.5837752 3.5042500644055314e-05 7.55440902866306e-05
1.5834104 3.5070076911918764e-05 7.564739656791001e-05
1.5830458 3.50976719720289e-05 7.575070238433674e-05
1.5826813 3.512530551855113e-05 7.585389263797556e-05
1.5823169 3.515296683418051e-05 7.595751305959327e-05
1.5819526 3.518065787461993e-05 7.606201900658766e-05
1.5815884 3.520837711982207e-05 7.6166766734947e-05
1.5812242 3.523613551154632e-05 7.62725229670654e-05
1.58086 3.526393172844088e-05 7.637899436633961e-05
1.5804961 3.529174929247087e-05 7.648516408796576e-05
1.5801321 3.5319604661737664e-05 7.659132632106454e-05
1.5797683 3.534749040690552e-05 7.669777688633668e-05
1.5794046 3.537540492526848e-05 7.680430181060134e-05
1.5790409 3.540335903651846e-05 7.691099304113053e-05
1.5786773 3.543134201109175e-05 7.701807542567147e-05
1.5783138 3.5459355748045694e-05 7.712626022488729e-05
1.5779504 3.548740808167539e-05 7.72348019837505e-05
1.5775871 3.5515482253404095e-05 7.73434390628613e-05
1.5772238 3.554360442819484e-05 7.745287058016243e-05
1.5768607 3.557174881401587e-05 7.756281602907729e-05
1.5764976 3.5599932324777096e-05 7.76727399206177e-05
1.5761346 3.562814727807724e-05 7.778267271985968e-05
1.5757717 3.5656392066286445e-05 7.789264229575961e-05
1.5754088 3.568467773983798e-05 7.800379505183936e-05
1.5750461 3.57129937210608e-05 7.811502384609154e-05
1.5746834 3.574134151403527e-05 7.822654263058377e-05
1.5743209 3.576971969214849e-05 7.833802189436774e-05
1.5739584 3.579813900919394e-05 7.844955827652152e-05
1.573596 3.5826588703079265e-05 7.856125256947661e-05
1.5732336 3.585507959332117e-05 7.867285429808886e-05
1.5728713 3.588360089175559e-05 7.878513289115436e-05
1.5725092 3.5912154378386564e-05 7.889819919733017e-05
1.5721471 3.594073874178183e-05 7.901180948967552e-05
1.5717852 3.596935567061936e-05 7.912598639610631e-05
1.5714233 3.599801320711432e-05 7.924021141190137e-05
1.5710614 3.60267128165167e-05 7.93544849733023e-05
1.5706997 3.605543414307448e-05 7.946889864879765e-05
1.570338 3.608419760887094e-05 7.958344404970503e-05
1.5699764 3.611299245710071e-05 7.969942856438846e-05
1.5696149 3.6141830134693704e-05 7.981565588697488e-05
1.5692536 3.6170690023056516e-05 7.993214229126162e-05
1.5688922 3.61995928230594e-05 8.004861540176185e-05
1.5685309 3.622853689841404e-05 8.016515245667661e-05
1.5681698 3.625750480903957e-05 8.028191297980853e-05
1.5678087 3.628651409054684e-05 8.039877166507465e-05
1.5674477 3.631556648008031e-05 8.051630733357347e-05
1.5670868 3.6344641421245114e-05 8.063463677655987e-05
1.566726 3.6373760029962874e-05 8.075376853310031e-05
1.5663652 3.6402911226468136e-05 8.087298220174228e-05
1.5660045 3.6432106225466235e-05 8.099227888758028e-05
1.565644 3.6461324174559946e-05 8.111177935141929e-05
1.5652835 3.6490586023208135e-05 8.123138605982068e-05
1.564923 3.651989016611159e-05 8.13507173399098e-05
1.5645627 3.6549228525317605e-05 8.147098918033453e-05
1.5642024 3.657859979743847e-05 8.159130411194655e-05
1.5638423 3.6608005416005303e-05 8.171173072225719e-05
1.5634823 3.663744395235495e-05 8.183224026025655e-05
1.5631223 3.666692662853242e-05 8.19529559563283e-05
1.5627624 3.6696442294954855e-05 8.207381891721185e-05
1.5624025 3.672600217882914e-05 8.219465590647073e-05
1.5620427 3.6755595094735706e-05 8.231608158529096e-05
1.561683 3.6785222827267564e-05 8.243869009887656e-05
1.5613235 3.681488423385209e-05 8.256211533957864e-05
1.560964 3.68445908037886e-05 8.268572248215928e-05
1.5606046 3.687433122113823e-05 8.280928300092466e-05
1.5602453 3.690410693670944e-05 8.293317572088538e-05
1.559886 3.693392649052229e-05 8.305722784507358e-05
1.5595268 3.6963781441966553e-05 8.318146500606066e-05
1.5591677 3.699367047988758e-05 8.330636273999076e-05
1.5588087 3.702360508643737e-05 8.343106092284796e-05
1.5584497 3.7053573779780645e-05 8.355588274377362e-05
1.5580909 3.708357803191137e-05 8.368045697845112e-05
1.5577322 3.71136162691932e-05 8.380534962906778e-05
1.5573735 3.714370007945008e-05 8.393007082631548e-05
1.557015 3.717381780506693e-05 8.405474485461068e-05
1.5566564 3.7203981159763525e-05 8.418022561051913e-05
1.556298 3.7234168703948695e-05 8.430602970115403e-05
1.5559397 3.7264402206939345e-05 8.443241759794645e-05
1.5555813 3.729468028889997e-05 8.455907596993434e-05
1.5552232 3.732498438085206e-05 8.46859520981213e-05
1.5548651 3.735533317092242e-05 8.481288963311223e-05
1.554507 3.738572822501743e-05 8.494021218929964e-05
1.5541492 3.741614798560765e-05 8.506843079409815e-05
1.5537913 3.7446614395668056e-05 8.519632966277297e-05
1.5534335 3.7477115601678004e-05 8.53241888989396e-05
1.5530758 3.750766335144757e-05 8.545203861785949e-05
1.5527183 3.753823568097427e-05 8.55802134456281e-05
1.5523607 3.756886489023154e-05 8.570843271772705e-05
1.5520033 3.7599518788554654e-05 8.583760049961647e-05
1.5516459 3.763021990297066e-05 8.596769418599398e-05
1.5512886 3.766095642681607e-05 8.609781154933388e-05
1.5509315 3.769173001222129e-05 8.622801930905483e-05
1.5505743 3.7722549359939296e-05 8.635889727759432e-05
1.5502173 3.775340612884916e-05 8.649046068699867e-05
1.5498604 3.7784298756405265e-05 8.662222411255365e-05
1.5495034 3.7815239420547843e-05 8.675513236985383e-05
1.5491468 3.7846206022752775e-05 8.688776347394128e-05
1.54879 3.787723101323713e-05 8.702021522393515e-05
1.5484334 3.7908281744890077e-05 8.715277564638685e-05
1.5480769 3.793938058066215e-05 8.728574040343312e-05
1.5477204 3.7970515656870764e-05 8.741869333051183e-05
1.547364 3.800169894047789e-05 8.755206275096255e-05
1.5470078 3.80329081393345e-05 8.768546724718812e-05
1.5466516 3.806416563448157e-05 8.781910716148228e-05
1.5462954 3.809547002182618e-05 8.7952871139708e-05
1.5459394 3.8126801862451554e-05 8.808703096672849e-05
1.5455834 3.815819129655711e-05 8.822146397038294e-05
1.5452275 3.8189608303065075e-05 8.835609928602999e-05
1.5448718 3.822106214171705e-05 8.849217155592976e-05
1.5445161 3.825256525661498e-05 8.862848370351556e-05
1.5441604 3.8284116095463864e-05 8.876489565403151e-05
1.5438049 3.831569512187868e-05 8.890171754837468e-05
1.5434494 3.83473220980443e-05 8.903907811053886e-05
1.543094 3.837898806709999e-05 8.917636503985921e-05
1.5427387 3.8410702039864223e-05 8.931363962774391e-05
1.5423834 3.8442455116011645e-05 8.945225546495454e-05
1.5420283 3.847424611363048e-05 8.959130170289524e-05
1.5416733 3.8506076602042804e-05 8.973077719869075e-05
1.5413183 3.853795594976225e-05 8.987057617129506e-05
1.5409634 3.8569874956366246e-05 9.001058962849155e-05
1.5406085 3.8601842959687735e-05 9.015064631372375e-05
1.5402539 3.863383985513362e-05 9.02906940809493e-05
1.5398992 3.866588575055429e-05 9.04309707578687e-05
1.5395446 3.869798234953397e-05 9.057287005872799e-05
1.5391902 3.8730107054066584e-05 9.071486915392538e-05
1.5388358 3.876228267966697e-05 9.085662634187589e-05
1.5384814 3.87945079311257e-05 9.09985977340874e-05
1.5381272 3.882676246930407e-05 9.11407528495564e-05
1.537773 3.885906672118693e-05 9.128294883147229e-05
1.537419 3.8891411111463866e-05 9.142531521706092e-05
1.5370649 3.892380532635693e-05 9.156809458102526e-05
1.536711 3.895623989621325e-05 9.17113146455018e-05
1.5363572 3.8988713593701544e-05 9.185456619832526e-05
1.5360035 3.9021227681331184e-05 9.19980659786736e-05
1.5356498 3.905379194440618e-05 9.214181836791095e-05
1.5352962 3.9086396746884e-05 9.228596583124009e-05
1.5349426 3.911905189095761e-05 9.24298595636162e-05
1.5345892 3.915174745191905e-05 9.257372984024219e-05
1.5342358 3.918448235569576e-05 9.271858331412513e-05
1.5338826 3.92172580761987e-05 9.286364249726779e-05
1.5335294 3.925008444748594e-05 9.300898035052877e-05
1.5331763 3.928295174644345e-05 9.315463631941949e-05
1.5328233 3.931585878057871e-05 9.330057860803569e-05
1.5324703 3.934881800277699e-05 9.34467323646078e-05
1.5321175 3.938181708307066e-05 9.359325252268262e-05
1.5317647 3.941485747077064e-05 9.374054537916702e-05
1.531412 3.944794925882934e-05 9.388820577443573e-05
1.5310594 3.9481082594175155e-05 9.403608419664337e-05
1.5307069 3.951425628482228e-05 9.418429929796839e-05
1.5303544 3.954748287586267e-05 9.433258659493608e-05
1.530002 3.9580749863434025e-05 9.448096616185669e-05
1.5296497 3.9614058501760386e-05 9.462931649264865e-05
1.5292976 3.9647407538869075e-05 9.47782760974331e-05
1.5289454 3.96808097717941e-05 9.492752053150127e-05
1.5285934 3.9714252716099843e-05 9.507800884868971e-05
1.5282414 3.974774944838692e-05 9.522874973266642e-05
1.5278895 3.978128716896206e-05 9.537957233942878e-05
1.5275377 3.98148673465247e-05 9.553059663374668e-05
1.527186 3.984848857777001e-05 9.568196335551875e-05
1.5268344 3.988216376977346e-05 9.583319898167279e-05
1.5264828 3.9915879992159396e-05 9.598464441730574e-05
1.5261313 3.9949650187151216e-05 9.613586707665916e-05
1.52578 3.9983449865589496e-05 9.628739363003939e-05
1.5254285 4.0017315227009765e-05 9.643999514701854e-05
1.5250773 4.00512104648572e-05 9.65925854046255e-05
1.5247262 4.008515999467437e-05 9.674491182468442e-05
1.5243751 4.0119150727516975e-05 9.689730821262272e-05
1.5240241 4.015318419006748e-05 9.70498610842509e-05
1.5236732 4.018727050002814e-05 9.720292186493634e-05
1.5233223 4.0221399803812974e-05 9.735651769260307e-05
1.5229716 4.0255570656252856e-05 9.751037454984807e-05
1.5226209 4.028979631379255e-05 9.766467961542219e-05
1.5222703 4.0324063743372914e-05 9.781944507138912e-05
1.5219198 4.035837461452742e-05 9.797465256548679e-05
1.5215694 4.03927392549373e-05 9.813086886363167e-05
1.521219 4.04271477989813e-05 9.828729057061405e-05
1.5208688 4.046159864171776e-05 9.844382654591325e-05
1.5205187 4.0496093382288515e-05 9.860046756601229e-05
1.5201685 4.053064222527485e-05 9.87575282929484e-05
1.5198184 4.0565246977638206e-05 9.891523025350704e-05
1.5194685 4.059988254672043e-05 9.907281006230364e-05
1.5191187 4.0634574035940144e-05 9.923048571841522e-05
1.5187689 4.066930807354679e-05 9.938807304557688e-05
1.5184191 4.070409805766892e-05 9.95461049513088e-05
1.5180695 4.073893076147133e-05 9.970471820004314e-05
1.51772 4.077380783413089e-05 9.986339839468042e-05
1.5173706 4.080872770680884e-05 0.00010002229814936262
1.5170212 4.084370388004274e-05 0.00010018110352743829
1.5166719 4.087872281185923e-05 0.0001003400934183423
1.5163226 4.091379818463049e-05 0.00010049970658161758
1.5159734 4.0948916607144e-05 0.00010065990358226387
1.5156244 4.0984079849744126e-05 0.00010082054144127364
1.5152755 4.1019286363133626e-05 0.00010098134233791992
1.5149266 4.105454996229593e-05 0.00010114331649566846
1.5145777 4.108985734230353e-05 0.00010130587386711523
1.514229 4.112521013086597e-05 0.0001014684669490107
1.5138804 4.1160618848718613e-05 0.0001016310673683011
1.5135318 4.11960729769145e-05 0.00010179418736680116
1.5131832 4.123158332428423e-05 0.00010195807408738014
1.5128349 4.12671272935215e-05 0.00010212219546041448
1.5124865 4.130273988064486e-05 0.00010228643530088447
1.5121382 4.133838606526721e-05 0.00010245081925391556
1.51179 4.1374088833647646e-05 0.00010261592148481138
1.511442 4.1409837643682304e-05 0.00010278098735807231
1.511094 4.144563087572123e-05 0.00010294612592588273
1.510746 4.148148236566769e-05 0.00010311129408125732
1.5103981 4.1517378240436736e-05 0.0001032764917936069
1.5100504 4.15533200783735e-05 0.00010344186844981254
1.5097027 4.158931872483573e-05 0.00010360793935793058
1.5093551 4.1625363660814985e-05 0.00010377444928903871
1.5090076 4.166145333432866e-05 0.00010394125172813699
1.5086601 4.1697601819713426e-05 0.00010410821144497088
1.5083127 4.1733795139164786e-05 0.00010427557229532008
1.5079654 4.177003514287814e-05 0.00010444392438725418
1.5076182 4.1806332837486304e-05 0.00010461228982766083
1.507271 4.184267729596544e-05 0.00010478070976114166
1.506924 4.187906698638409e-05 0.00010494945412657468
1.506577 4.19155160890045e-05 0.00010511858210439866
1.5062301 4.1952010666533636e-05 0.00010528850644065359
1.5058833 4.198855245523256e-05 0.00010545838088663874
1.5055366 4.2025152362079216e-05 0.00010562839921244783
1.5051899 4.20617994593635e-05 0.00010579852832402893
1.5048434 4.209849212199588e-05 0.0001059688300685251
1.5044968 4.2135244643298216e-05 0.00010613924339296566
1.5041504 4.217204280331123e-05 0.0001063102126320248
1.5038041 4.220888834600415e-05 0.00010648099123496491
1.5034578 4.224579220151089e-05 0.00010665202352731242
1.5031116 4.2282743607052005e-05 0.00010682420479755618
1.5027655 4.2319741073018285e-05 0.00010699646667304987
1.5024196 4.235678620451442e-05 0.00010716871480682323
1.5020736 4.239389010885834e-05 0.00010734095010473401
1.5017277 4.243105447564998e-05 0.00010751363941332216
1.501382 4.246825218579018e-05 0.00010768673793850438
1.5010363 4.2505510566446266e-05 0.00010785983136435263
1.5006906 4.254282797303967e-05 0.00010803293559825435
1.5003451 4.258018024788162e-05 0.00010820598269802064
1.4999996 4.261759155525181e-05 0.00010837955581813265
1.4996543 4.2655050825874885e-05 0.0001085536630555445
1.499309 4.269256952676157e-05 0.00010872867602536287
1.4989637 4.2730136729025745e-05 0.00010890476788080184
1.4986186 4.276775102532237e-05 0.00010908162529592693
1.4982735 4.280542735019994e-05 0.00010925939624771276
1.4979285 4.284315130311622e-05 0.00010943807239328897
1.4975836 4.288092473220896e-05 0.00010961689847271939
1.4972388 4.291875902051652e-05 0.00010979587166275752
1.496894 4.29566428240825e-05 0.00010997519329155616
1.4965494 4.299457456907883e-05 0.0001101550677261043
1.4962047 4.303256919043253e-05 0.00011033501137507686
1.4958603 4.3070598630945886e-05 0.00011051489399183147
1.4955158 4.310870409031782e-05 0.0001106949215741331
1.4951715 4.314684429085112e-05 0.00011087488250357092
1.4948273 4.31850472993863e-05 0.00011105479373517757
1.494483 4.32233114415044e-05 0.00011123517193672561
1.494139 4.326161204272874e-05 0.00011141559888397413
1.4937949 4.329997390104421e-05 0.00011159652961197807
1.493451 4.333838568661116e-05 0.00011177802371464495
1.4931071 4.3376859105726784e-05 0.00011196017563738992
1.4927633 4.341538272971163e-05 0.00011214234627219344
1.4924196 4.345395469372966e-05 0.00011232440115628128
1.4920759 4.3492590115758196e-05 0.00011250644983449853
1.4917324 4.353127378880109e-05 0.00011268854450153376
1.4913889 4.357000747132773e-05 0.00011287057665605949
1.4910455 4.360880283952215e-05 0.00011305319839450544
1.4907022 4.364764852640841e-05 0.00011323678217577505
1.490359 4.3686542876856765e-05 0.00011342060844934554
1.4900157 4.372550133440299e-05 0.00011360519411345482
1.4896727 4.376450873640524e-05 0.00011378984930350944
1.4893297 4.3803566831756256e-05 0.00011397485923895156
1.4889867 4.384268755241067e-05 0.00011415997481856632
1.4886439 4.3881859006644715e-05 0.00011434523751698967
1.4883012 4.392107955227472e-05 0.00011453095193119133
1.4879584 4.396036465538328e-05 0.00011471689731050127
1.4876158 4.399969895581439e-05 0.00011490288228172518
1.4872733 4.40390841942312e-05 0.00011508939813586717
1.4869308 4.407853252056796e-05 0.00011527609800251382
1.4865885 4.4118031919650205e-05 0.00011546320781101005
1.4862462 4.4157580816795935e-05 0.00011565041323990965
1.485904 4.419719466752724e-05 0.00011583814141981185
1.4855618 4.423685816427623e-05 0.00011602584232603196
1.4852197 4.4276586658559386e-05 0.00011621351971207827
1.4848778 4.4316350931214996e-05 0.00011640198085474584
1.4845359 4.435618053045125e-05 0.000116590654672443
1.484194 4.439607383110903e-05 0.00011677949651660691
1.4838523 4.443601868026329e-05 0.00011696891918514785
1.4835106 4.4476013523380657e-05 0.00011715841307369812
1.4831691 4.451605997776873e-05 0.00011734820250683575
1.4828275 4.455617048113759e-05 0.00011753809322920806
1.4824861 4.459633267090351e-05 0.00011772846039669682
1.4821448 4.463654502097591e-05 0.00011791857131935412
1.4818035 4.4676823010332415e-05 0.00011810879497697513
1.4814624 4.471715107422187e-05 0.00011829886944282642
1.4811212 4.47575447540855e-05 0.00011848920931376295
1.4807801 4.479798851589331e-05 0.00011867956998201079
1.4804392 4.483848391858968e-05 0.00011887098435973864
1.4800984 4.487902979566926e-05 0.00011906291814338632
1.4797575 4.4919641888017024e-05 0.00011925549402327418
1.4794168 4.496030473726955e-05 0.0001194481984687309
1.4790761 4.500103397433279e-05 0.00011964128701082833
1.4787356 4.5041814149070566e-05 0.00011983510121014529
1.4783951 4.5082646723963356e-05 0.0001200286964765435
1.4780548 4.5123530192845676e-05 0.00012022242867263091
1.4777144 4.516448037038527e-05 0.00012041647092597199
1.4773741 4.520549597726392e-05 0.00012061132355822138
1.477034 4.524654994124518e-05 0.00012080655545171984
1.4766939 4.5287669630635774e-05 0.00012100216658471587
1.4763539 4.532884220387958e-05 0.00012119811239752256
1.4760139 4.537008076868827e-05 0.00012139477775382349
1.475674 4.5411372546552516e-05 0.00012159191496683045
1.4753343 4.545271609962038e-05 0.00012178908907845357
1.4749945 4.5494127397387604e-05 0.00012198645481606654
1.4746549 4.553559049060817e-05 0.00012218396120289212
1.4743154 4.557710681611891e-05 0.0001223814524979117
1.4739759 4.561868956706947e-05 0.00012257982768358437
1.4736365 4.566032591311025e-05 0.00012277870578927054
1.4732972 4.5702014413162725e-05 0.0001229780834488892
1.472958 4.5743771487471244e-05 0.0001231783976871316
1.4726188 4.578558110295167e-05 0.00012337880552890792
1.4722798 4.582744475542127e-05 0.00012357954203782943
1.4719408 4.586937577814026e-05 0.00012378053965767102
1.4716018 4.591136089197008e-05 0.0001239814013873728
1.471263 4.595339853217402e-05 0.00012418209597823808
1.4709243 4.599550493620365e-05 0.00012438310115926867
1.4705856 4.603766395020122e-05 0.00012458466480941668
1.4702469 4.6079891940340566e-05 0.00012478587450323733
1.4699084 4.612217248372537e-05 0.00012498770212456515
1.4695699 4.6164507289080284e-05 0.00012518964856492
1.4692316 4.620689479040705e-05 0.00012539235431873998
1.4688933 4.624935173256976e-05 0.00012559503486474834
1.4685551 4.629186139336291e-05 0.00012579757479862154
1.4682169 4.633444037978458e-05 0.00012599999463542026
1.4678788 4.637707195353797e-05 0.0001262025904793143
1.4675409 4.641975792918496e-05 0.0001264058382251674
1.4672029 4.646251184532883e-05 0.00012660978127181958
1.4668651 4.650532055216403e-05 0.00012681436093375312
1.4665273 4.6548182430374696e-05 0.00012701907016301719
1.4661897 4.6591099209935075e-05 0.0001272243522536627
1.4658521 4.663408459778551e-05 0.00012743056400002113
1.4655145 4.6677140578521216e-05 0.0001276374687593413
1.4651772 4.67202351492578e-05 0.00012784449806807835
1.4648398 4.6763400498912415e-05 0.00012805225932787707
1.4645025 4.680663518484413e-05 0.00012826029361466868
1.4641653 4.684991031500931e-05 0.00012846876607290419
1.4638281 4.689327038718008e-05 0.0001286781215922828
1.4634911 4.693667123948776e-05 0.0001288877987985088
1.4631541 4.698014201274922e-05 0.00012909791592206305
1.4628172 4.7023669004494164e-05 0.0001293079160652721
1.4624804 4.7067250497344766e-05 0.0001295180031837208
1.4621437 4.711090364385629e-05 0.0001297285389812191
1.461807 4.7154611435771076e-05 0.00012993939906686864
1.4614704 4.71983911558099e-05 0.00013015096101327077
1.4611338 4.724222578148798e-05 0.00013036260683466433
1.4607974 4.7286116949857866e-05 0.00013057473315008334
1.4604611 4.733006306520029e-05 0.00013078631953271496
1.4601249 4.737408102863525e-05 0.00013099762811063815
1.4597886 4.741816930090576e-05 0.0001312090131290648
1.4594525 4.7462298209461465e-05 0.00013142106857782392
1.4591165 4.7506497659879955e-05 0.00013163310064956375
1.4587805 4.755075331655297e-05 0.00013184474789025864
1.4584446 4.759507932859578e-05 0.00013205630126404794
1.4581088 4.7639461438361204e-05 0.00013226829035715043
1.4577731 4.768389831229705e-05 0.00013248084410393663
1.4574374 4.772840733971511e-05 0.00013269369041968198
1.4571018 4.777297137229177e-05 0.00013290757029264493
1.4567662 4.781760807341498e-05 0.00013312199870234493
1.4564309 4.7862284219950726e-05 0.0001333365824250296
1.4560955 4.790704904643936e-05 0.00013355140077866406
1.4557602 4.795185329816836e-05 0.00013376619290157493
1.455425 4.79967303743128e-05 0.00013398138209322024
1.4550899 4.804166294366795e-05 0.00013419736253436471
1.4547548 4.808666871822738e-05 0.00013441346400108671
1.45442 4.8131714074555485e-05 0.00013462983899366248
1.454085 4.817684877748897e-05 0.00013484628397431158
1.4537503 4.822202296563501e-05 0.0001350624969392124
1.4534155 4.826727034376764e-05 0.00013527878592377136
1.4530808 4.8312589357792164e-05 0.0001354953954560642
1.4527463 4.835794936121447e-05 0.0001357119199134646
1.4524118 4.840338098852021e-05 0.00013592857466699
1.4520773 4.8448885941438756e-05 0.00013614540935905566
1.451743 4.849443020391657e-05 0.00013636301387016364
1.4514087 4.8540048135563806e-05 0.0001365809068025839
1.4510745 4.858573813033955e-05 0.00013679950590539454
1.4507403 4.863148583015316e-05 0.00013701848052246284
1.4504063 4.8677289503876026e-05 0.00013723762743190354
1.4500724 4.872315093328389e-05 0.00013745711725401372
1.4497385 4.876908481961068e-05 0.00013767674877328257
1.4494047 4.8815076465309615e-05 0.0001378963322397488
1.4490709 4.886114055173794e-05 0.0001381159234836516
1.4487373 4.890726238576647e-05 0.00013833605652485332
1.4484037 4.8953440388694875e-05 0.00013855664141542286
1.4480702 4.899969295866545e-05 0.00013877809205556496
1.4477367 4.904600199973801e-05 0.00013899933768279387
1.4474034 4.909236903380993e-05 0.00013922064886251123
1.4470701 4.9138809032015266e-05 0.0001394419010058397
1.4467369 4.9185307087914855e-05 0.00013966432721795836
1.4464039 4.923186186909538e-05 0.00013988676691633066
1.4460708 4.927849153215439e-05 0.00014010968668400574
1.4457378 4.932517804031748e-05 0.0001403327391927132
1.445405 4.9371922815655216e-05 0.0001405560210577061
1.4450722 4.941874131008372e-05 0.0001407801136568611
1.4447395 4.94656183247078e-05 0.00014100407609427885
1.4444067 4.9512569161403307e-05 0.00014122839179919828
1.4440742 4.955957853492419e-05 0.000141452653575113
1.4437417 4.9606644923901445e-05 0.00014167749386175172
1.4434092 4.965378690210756e-05 0.0001419024810510869
1.4430768 4.970098595037369e-05 0.00014212738030872058
1.4427446 4.9748243621511404e-05 0.00014235260974638015
1.4424124 4.9795575386057735e-05 0.00014257810847191426
1.4420803 4.9842965859590856e-05 0.00014280372461928
1.4417483 4.989041353666231e-05 0.00014303007902686065
1.4414163 4.993793719075771e-05 0.0001432563774635724
1.4410844 4.998551810372109e-05 0.00014348301561101546
1.4407525 5.003317515086321e-05 0.00014371015375933688
1.4404209 5.008087249427024e-05 0.00014393749554696993
1.4400891 5.0128663306106715e-05 0.00014416526839528305
1.4397576 5.0176494483587894e-05 0.00014439322301392638
1.4394261 5.022440214513118e-05 0.000144621679405951
1.4390947 5.027236748154736e-05 0.00014485017941279338
1.4387633 5.032040942322648e-05 0.0001450790840229252
1.438432 5.036850912030394e-05 0.00014530805403558983
1.4381008 5.0416668141356863e-05 0.00014553700650084917
1.4377697 5.0464902291199096e-05 0.0001457669485964645
1.4374386 5.051319615113392e-05 0.00014599742290240665
1.4371076 5.0561565524758335e-05 0.00014622818858636306
1.4367768 5.060997730607074e-05 0.00014645947689685161
1.4364458 5.065848231597003e-05 0.00014669104388295235
1.4361151 5.070702982432706e-05 0.00014692308850155404
1.4357845 5.075565333764009e-05 0.00014715545410949143
1.4354539 5.080433700933534e-05 0.00014738845638325154
1.4351233 5.0853096953763576e-05 0.0001476213901240298
1.4347929 5.090191705300392e-05 0.00014785454455242003
1.4344625 5.095079581974129e-05 0.00014808763188098545
1.4341322 5.099975232027195e-05 0.00014832077278129822
1.433802 5.104876744103943e-05 0.00014855423432103348
1.4334719 5.109784276452684e-05 0.0001487882390124477
1.4331418 5.114699472438652e-05 0.0001490232266428349
1.4328119 5.1196207337945304e-05 0.00014925875428425348
1.4324819 5.124549697403227e-05 0.00014949458263944178
1.432152 5.129484738106286e-05 0.00014973071820751258
1.4318223 5.1344257167438835e-05 0.00014996754833809055
1.4314927 5.139372793205312e-05 0.000150204383419929
1.4311631 5.144327604712479e-05 0.00015044155228504904
1.4308335 5.1492903142305666e-05 0.00015067892647302746
1.4305041 5.1542571789031e-05 0.0001509166094317945
1.4301747 5.1592319559786696e-05 0.0001511545453332049
1.4298453 5.1642145045697354e-05 0.00015139356695230462
1.4295161 5.1692032081040155e-05 0.00015163276501132668
1.4291869 5.1741979007841556e-05 0.00015187238522306043
1.4288579 5.179198767261057e-05 0.00015211296247743752
1.4285289 5.184207481992709e-05 0.0001523546018533981
1.4282 5.189222426694108e-05 0.0001525969827492227
1.4278711 5.194245265367806e-05 0.00015283950477033568
1.4275423 5.199274340011056e-05 0.00015308223408545148
1.4272137 5.2043094914914324e-05 0.00015332509039931794
1.426885 5.209352710382992e-05 0.00015356836742953082
1.4265565 5.21440202029029e-05 0.00015381217047581017
1.426228 5.219457584620546e-05 0.00015405574278042997
1.4258996 5.2245210632751975e-05 0.00015429901610956317
1.4255713 5.229590768946845e-05 0.00015454221362001127
1.425243 5.2346683776403625e-05 0.00015478531527234228
1.4249148 5.239752200973216e-05 0.0001550285096869158
1.4245868 5.244842080934429e-05 0.00015527205482799918
1.4242587 5.249940043126364e-05 0.00015551635938192384
1.4239309 5.255042240192449e-05 0.00015576143761371174
1.4236029 5.260154425235914e-05 0.00015600730810254058
1.4232751 5.2652727453119264e-05 0.00015625423594473972
1.4229474 5.2703973945807236e-05 0.0001565019884399762
1.4226198 5.275528219238013e-05 0.00015675000181997976
1.4222922 5.280667258019925e-05 0.00015699858765708737
1.4219648 5.2858124930651966e-05 0.0001572476071297979
1.4216373 5.290965966593938e-05 0.00015749669204443516
1.42131 5.296125638614319e-05 0.00015774600253749124
1.4209827 5.301291673252677e-05 0.0001579952958091104
1.4206555 5.3064657841738066e-05 0.00015824470232972095
1.4203284 5.311646250886276e-05 0.00015849406190539869
1.4200014 5.3168328989805765e-05 0.00015874329884050882
1.4196744 5.3220277849695e-05 0.00015899294897270575
1.4193475 5.327228866947861e-05 0.0001592435180954401
1.4190208 5.332436327419885e-05 0.0001594940954122301
1.418694 5.337651891813612e-05 0.00015974472440104657
1.4183674 5.3428738226025785e-05 0.00015999525450758985
1.4180408 5.348103852657876e-05 0.00016024583757166997
1.4177142 5.353340242517453e-05 0.00016049656191287028
1.4173878 5.358582818552744e-05 0.00016074720234950142
1.4170614 5.363833659409336e-05 0.00016099779719344607
1.4167352 5.3690906764780675e-05 0.00016124867214390478
1.4164089 5.374355969822449e-05 0.00016149976208635806
1.4160829 5.379625520952685e-05 0.00016175133816719132
1.4157567 5.384905296038048e-05 0.0001620029812569452
1.4154308 5.390189322000279e-05 0.00016225447949580748
1.4151049 5.395481635979522e-05 0.0001625061651323016
1.4147791 5.400780134512016e-05 0.0001627586457686839
1.4144533 5.406086963369049e-05 0.00016301182356568097
1.4141276 5.411400003937943e-05 0.00016326478926075613
1.4138019 5.416721369713046e-05 0.00016351760952035873
1.4134765 5.4220469750639136e-05 0.000163770259905868
1.413151 5.4273808929692654e-05 0.00016402292346284072
1.4128256 5.432722946079154e-05 0.0001642758030144069
1.4125003 5.4380713626440063e-05 0.0001645288596192401
1.412175 5.443425962749531e-05 0.00016478225967761116
1.4118499 5.448788897236468e-05 0.00016503572448540668
1.4115248 5.4541580143041386e-05 0.00016528921671275706
1.4111998 5.4595334919095754e-05 0.0001655427289379897
1.4108748 5.464917117426217e-05 0.00016579624870076846
1.41055 5.470307104448961e-05 0.00016605057896696681
1.4102252 5.4757052678375514e-05 0.00016630492393825778
1.4099005 5.481107811408126e-05 0.00016655932324655297
1.4095758 5.486520516488734e-05 0.00016681377605142164
1.4092513 5.491937587893147e-05 0.00016706820949599784
1.4089268 5.4973628287612045e-05 0.0001673223812630151
1.4086024 5.502796395691627e-05 0.00016757632126909258
1.4082781 5.508234120480211e-05 0.000167830311029133
1.4079537 5.513682169229612e-05 0.00016808436457944762
1.4076296 5.519134366286026e-05 0.00016833873246043893
1.4073055 5.524594899980731e-05 0.00016859336551007474
1.4069815 5.530061592732141e-05 0.0001688482534984874
1.4066575 5.535536632262438e-05 0.00016910314263251621
1.4063336 5.541017836128784e-05 0.00016935908859526635
1.4060098 5.546505417711296e-05 0.0001696158590494242
1.405686 5.5520012280726034e-05 0.0001698730377721994
1.4053624 5.55750343642894e-05 0.00017013063251204117
1.4050388 5.563011863453814e-05 0.0001703882796470234
1.4047153 5.5685287165443876e-05 0.00017064591824755411
1.4043918 5.574053811786631e-05 0.00017090322094982422
1.4040685 5.579583240047237e-05 0.00017116051505008262
1.4037452 5.585120898165375e-05 0.00017141765395410795
1.403422 5.590664907031048e-05 0.00017167461610632424
1.4030988 5.5962171340356065e-05 0.00017193151233185162
1.4027758 5.601775697708002e-05 0.0001721884884852413
1.4024527 5.607342478954996e-05 0.00017244545065095258
1.4021298 5.6129155973250846e-05 0.00017270309451497705
1.401807 5.618494897087409e-05 0.00017296096737942317
1.4014841 5.624082604599421e-05 0.00017321880300620834
1.4011614 5.629676484396441e-05 0.0001734765275582632
1.4008389 5.635276694808765e-05 0.00017373430353867796
1.4005163 5.640885138031929e-05 0.00017399204050302193
1.4001938 5.646499902155848e-05 0.00017424986595961705
1.3998715 5.6521208235337566e-05 0.00017450800044130593
1.3995491 5.657750145255119e-05 0.000174765813098753
1.3992269 5.6633856093334757e-05 0.00017502380276007663
1.3989047 5.669029473636734e-05 0.00017528182325470082
1.3985826 5.6746794765607034e-05 0.00017554007395614995
1.3982606 5.6803357963614545e-05 0.00017579862321027978
1.3979386 5.6860003665245524e-05 0.00017605821658480563
1.3976167 5.691671299954159e-05 0.00017631863608489113
1.3972949 5.6973505281637994e-05 0.00017657898050100256
1.3969731 5.703036117998807e-05 0.00017683956962732245
1.3966515 5.708727899877805e-05 0.00017710032467835063
1.3963299 5.7144281519347344e-05 0.0001773608995690103
1.3960084 5.7201345836594195e-05 0.00017762159253098824
1.395687 5.7258473625008475e-05 0.0001778820998229736
1.3953656 5.731568427458719e-05 0.00017814264238495087
1.3950443 5.737295828822959e-05 0.00017840330542684142
1.394723 5.743031517581109e-05 0.00017866385779833922
1.3944019 5.7487735343488365e-05 0.00017892471355653722
1.3940809 5.754521718999432e-05 0.00017918639200685554
1.3937598 5.760278397074616e-05 0.0001794481984774255
1.3934389 5.766041258410695e-05 0.00017971072894926204
1.3931181 5.771810493548417e-05 0.00017997313375477515
1.3927974 5.777588055628793e-05 0.00018023570501854696
1.3924767 5.783371984689493e-05 0.00018049832377095993
1.392156 5.789164244443858e-05 0.0001807610508294733
1.3918355 5.7949628645334455e-05 0.00018102374868718545
1.391515 5.8007676522102054e-05 0.0001812862990404353
1.3911946 5.806580942320631e-05 0.00018154871236561692
1.3908743 5.812400383584169e-05 0.0001818112621401125
1.390554 5.818228327768719e-05 0.00018207367513414858
1.3902339 5.824060241853846e-05 0.00018233654901436542
1.3899137 5.829902850185504e-05 0.00018259971746317167
1.3895937 5.835749438842501e-05 0.00018286378191169144
1.3892738 5.8416045941949244e-05 0.0001831286473805655
1.3889538 5.8474681224737125e-05 0.00018339332405191262
1.388634 5.853338027426865e-05 0.00018365787491242053
1.3883142 5.85921410719936e-05 0.00018392277098455706
1.3879946 5.865096568972523e-05 0.00018418804229070813
1.387675 5.8709874118372584e-05 0.00018445339133549526
1.3873554 5.876886831732447e-05 0.00018471859323566348
1.3870361 5.882790220573709e-05 0.00018498390042657935
1.3867167 5.8887021856757195e-05 0.0001852492761252182
1.3863974 5.894622524129151e-05 0.00018551458593043008
1.3860781 5.900549223082045e-05 0.000185779942377133
1.385759 5.9064820870066963e-05 0.0001860462687294183
1.38544 5.9124213445547293e-05 0.00018631301426346656
1.385121 5.918369006346341e-05 0.00018657955165963478
1.384802 5.924325268878867e-05 0.00018684585701230592
1.3844831 5.9302876929510706e-05 0.0001871120921069753
1.3841643 5.936256481129709e-05 0.00018737854065276524
1.3838457 5.942231424560537e-05 0.00018764492529714567
1.383527 5.948214956521444e-05 0.00018791118354546973
1.3832084 5.9542068714624736e-05 0.00018817756482137824
1.38289 5.9602028918601966e-05 0.00018844424547438928
1.3825716 5.9662073087516845e-05 0.00018871149463028312
1.3822532 5.9722203500589056e-05 0.00018897946719850808
1.3819349 5.9782395697405836e-05 0.00018924751760544353
1.3816167 5.984265165638538e-05 0.00018951565157965974
1.3812985 5.9902992072163254e-05 0.00018978507007392538
1.3809805 5.9963396755215306e-05 0.00019005523018917955
1.3806626 6.002386369657141e-05 0.00019032561471298768
1.3803446 6.008441760479398e-05 0.00019059573731180143
1.3800268 6.0145033597337736e-05 0.00019086580973572072
1.3797091 6.020571370092022e-05 0.00019113586549198843
1.3793914 6.026647858127878e-05 0.0001914061735267891
1.3790737 6.0327330483464264e-05 0.00019167710246440303
1.3787563 6.0388221753517694e-05 0.00019194860380377429
1.3784388 6.044920030598723e-05 0.00019222016361822156
1.3781214 6.051026400456318e-05 0.0001924917105486091
1.377804 6.057139200298942e-05 0.00019276329564045042
1.3774868 6.0632582125478814e-05 0.00019303479374523552
1.3771696 6.069385948589472e-05 0.00019330677553059354
1.3768525 6.0755199055874984e-05 0.00019357904659731047
1.3765355 6.081660294843778e-05 0.0001938514359983527
1.3762186 6.0878092169461986e-05 0.000194124099342664
1.3759017 6.093964577952033e-05 0.0001943971879574376
1.3755848 6.100128488533396e-05 0.00019467022095556036
1.3752681 6.106298832520136e-05 0.0001949434438088678
1.3749515 6.112475405571359e-05 0.00019521684307492897
1.3746349 6.118660742707144e-05 0.00019549060424938784
1.3743184 6.124852318274055e-05 0.00019576469301759618
1.374002 6.131050336523942e-05 0.00019603877187417267
1.3736856 6.13725692348851e-05 0.00019631271548143075
1.3733692 6.14347228002546e-05 0.00019658683876179912
1.3730531 6.149691520227931e-05 0.00019686118823982284
1.3727369 6.155919550365244e-05 0.00019713651581549545
1.3724208 6.162156191798126e-05 0.00019741224681397345
1.3721048 6.16839929627765e-05 0.0001976880607235569
1.3717889 6.17464866473496e-05 0.00019796432732675047
1.371473 6.1809068655716e-05 0.00019824075646358857
1.3711572 6.187171333292084e-05 0.00019851717300090648
1.3708415 6.193442263008705e-05 0.00019879367990634128
1.3705258 6.199721822843526e-05 0.00019907020663869918
1.3702103 6.206007838715375e-05 0.00019934701341710998
1.3698947 6.212302498743207e-05 0.00019962440985836277
1.3695793 6.218603638165068e-05 0.0001999022972925411
1.369264 6.22491105901284e-05 0.00020018006241617889
1.3689487 6.231227338874248e-05 0.0002004580585503176
1.3686335 6.237549901416145e-05 0.00020073659907315087
1.3683184 6.243878948020121e-05 0.00020101497853917402
1.3680034 6.250216670804086e-05 0.00020129387294299226
1.3676883 6.256563288271589e-05 0.00020157302352895098
1.3673735 6.26291379228657e-05 0.00020185247058901766
1.3670585 6.269275607561373e-05 0.00020213190720839834
1.3667438 6.275641297585839e-05 0.0002024115851957543
1.3664291 6.28201590037187e-05 0.00020269142204281518
1.3661145 6.28839678473364e-05 0.0002029712940665753
1.3657999 6.294786583043603e-05 0.0002032512205244674
1.3654854 6.30118266274494e-05 0.00020353197075971815
1.3651711 6.307585270530402e-05 0.0002038135988397872
1.3648567 6.313996626344182e-05 0.00020409551738840778
1.3645424 6.320416958158776e-05 0.00020437769081989307
1.3642282 6.326841173126421e-05 0.00020465971119609393
1.3639141 6.333274354934863e-05 0.0002049416957396972
1.3636 6.339716288897267e-05 0.00020522399910475917
1.3632861 6.346162305794239e-05 0.0002055063682475425
1.3629721 6.352619540761896e-05 0.00020578991592884653
1.3626584 6.359080893325203e-05 0.00020607396194815094
1.3623446 6.365551046999332e-05 0.00020635807204165256
1.3620309 6.372030233676174e-05 0.00020664268240377923
1.3617173 6.37851331909158e-05 0.00020692820563014534
1.3614037 6.385007946509716e-05 0.00020721398651215203
1.3610903 6.391506481363929e-05 0.00020750006207328583
1.3607769 6.398014099166814e-05 0.00020778610017628416
1.3604635 6.40453056859962e-05 0.00020807251988962892
1.3601503 6.411051176513731e-05 0.0002083594688276443
1.3598372 6.417580659978549e-05 0.0002086468000632354
1.359524 6.424119263390425e-05 0.0002089344527841118
1.359211 6.430664269602333e-05 0.00020922239878516045
1.358898 6.437215917040515e-05 0.0002095107067753402
1.3585851 6.443776480122567e-05 0.00020979984917312886
1.3582723 6.450343716861088e-05 0.00021008957021985327
1.3579595 6.456919908089699e-05 0.00021037993124261374
1.3576468 6.463502798977889e-05 0.0002106708627170309
1.3573343 6.470092165434436e-05 0.0002109624220331134
1.3570217 6.476690767291996e-05 0.00021125414929905293
1.3567092 6.48329584907947e-05 0.0002115458766574961
1.3563969 6.489907639818571e-05 0.0002118375371363815
1.3560846 6.49652842609406e-05 0.00021212959301587005
1.3557723 6.503158463843529e-05 0.0002124223167057144
1.3554602 6.509792464176137e-05 0.00021271556206796545
1.3551481 6.516435743549195e-05 0.0002130091872204287
1.354836 6.523088080656512e-05 0.00021330397826354328
1.354524 6.52974720426125e-05 0.00021359909617989367
1.3542122 6.536412863022186e-05 0.00021389407887269427
1.3539003 6.54308784340378e-05 0.00021418914861464941
1.3535886 6.549769355268275e-05 0.0002144849160455353
1.353277 6.556457655578614e-05 0.00021478059474557096
1.3529654 6.56315504961964e-05 0.00021507685198737965
1.3526539 6.569859249132233e-05 0.00021537380146469738
1.3523424 6.576572580582002e-05 0.00021567142747071065
1.352031 6.583292747782988e-05 0.0002159696879321564
1.3517196 6.590022081842395e-05 0.0002162682499654137
1.3514085 6.596755679205196e-05 0.00021656696484747203
1.3510972 6.603501039252395e-05 0.0002168663379983293
1.3507862 6.610250680186511e-05 0.0002171665512564573
1.3504751 6.617012133662918e-05 0.0002174671833953645
1.3501642 6.62377787611886e-05 0.00021776792276725573
1.3498533 6.630552855273307e-05 0.0002180693496724488
1.3495425 6.637334738939998e-05 0.00021837148406614234
1.3492317 6.644125901637993e-05 0.00021867446457148683
1.3489211 6.650924016015778e-05 0.0002189789052126062
1.3486105 6.657728864534441e-05 0.00021928378854837934
1.3483 6.664543311619476e-05 0.00021958952726491807
1.3479896 6.671364526290745e-05 0.00021989591719633037
1.3476791 6.678195382488959e-05 0.00022020317087076012
1.3473688 6.685033051961082e-05 0.00022051201724322865
1.3470585 6.691880454619148e-05 0.00022082259364087172
1.3467484 6.698734750998558e-05 0.00022113371710481264
1.3464383 6.705596190026857e-05 0.0002214456658873822
1.3461283 6.7124645504046e-05 0.0002217580773848554
1.3458183 6.719345381091992e-05 0.00022207231125295865
1.3455085 6.72623055854019e-05 0.00022238753360015215
1.3451986 6.733125623090526e-05 0.00022270308945585368
1.3448889 6.740027701576844e-05 0.0002230192168291046
1.3445792 6.746939694344459e-05 0.00022333588339834519
1.3442696 6.75385873063315e-05 0.0002236538868495794
1.3439602 6.760785081030141e-05 0.00022397292466371462
1.3436507 6.76772119359932e-05 0.00022429228589484427
1.3433412 6.774667314581282e-05 0.00022461229724247741
1.343032 6.781617869807052e-05 0.00022493267789617296
1.3427228 6.788578465910079e-05 0.00022525430887295115
1.3424135 6.795548914001965e-05 0.00022557745012919891
1.3421044 6.802526796326098e-05 0.0002259015542101775
1.3417954 6.809511902586599e-05 0.00022622685136892726
1.3414865 6.816507180451146e-05 0.00022655206176987384
1.3411776 6.823509691803291e-05 0.00022687799136579653
1.3408688 6.830519697454151e-05 0.0002272045422915918
1.3405601 6.837539675045006e-05 0.00022753201438868972
1.3402513 6.844569903833691e-05 0.00022786053211807232
1.3399428 6.851604723195621e-05 0.00022818949114473982
1.3396343 6.858649820878243e-05 0.0002285188111274654
1.3393258 6.865704971176443e-05 0.00022884944778089894
1.3390174 6.872767732480034e-05 0.00022918086791637166
1.3387091 6.879837863315041e-05 0.00022951290406796927
1.3384008 6.886918369813347e-05 0.000229845799183839
1.3380927 6.894006280747867e-05 0.0002301794421426207
1.3377845 6.901104603731877e-05 0.0002305131205673518
1.3374765 6.908210333860737e-05 0.00023084710282081039
1.3371686 6.915323730430154e-05 0.00023118120492885845
1.3368607 6.922447291651869e-05 0.00023151585937256197
1.3365529 6.929578565739422e-05 0.00023185347138485519
1.3362451 6.936720120968528e-05 0.00023219148697931953
1.3359374 6.943869427688583e-05 0.00023252952417884715
1.3356298 6.951026248904518e-05 0.0002328679556870767
1.3353223 6.958193602173565e-05 0.00023320667197190587
1.3350148 6.965368494427113e-05 0.00023354749739007302
1.3347075 6.972551214782057e-05 0.00023388844055578767
1.3344 6.979747099992585e-05 0.00023423169749678114
1.3340929 6.986948140422992e-05 0.00023457862736988604
1.3337857 6.994159729012254e-05 0.00023492637853500235
1.3334786 7.001379352879763e-05 0.00023527657054390856
1.3331715 7.008609635077617e-05 0.00023562799240037395
1.3328645 7.015848034187859e-05 0.0002359809500089403
1.3325577 7.023094356389535e-05 0.0002363348516286496
1.3322508 7.030351669482855e-05 0.00023669017433721446
1.3319441 7.03761698340863e-05 0.00023704807965974455
1.3316374 7.044893465246273e-05 0.00023741104100900718
1.3313308 7.052178169188648e-05 0.00023777546702216407
1.3310242 7.059474165028006e-05 0.0002381409352552603
1.3307178 7.066775629894352e-05 0.00023851058304010992
1.3304113 7.074091423780265e-05 0.00023888249143085377
1.3301051 7.081412831407633e-05 0.00023925666887358204
1.3297987 7.08874873885333e-05 0.00023963553685554524
1.3294926 7.096090459830129e-05 0.00024001660494436567
1.3291864 7.103443997124735e-05 0.0002404003731900977
1.3288804 7.110806371521556e-05 0.00024078947552760415
1.3285744 7.118180845755769e-05 0.00024118277933534576
1.3282685 7.125564390118483e-05 0.0002415777309322425
1.3279626 7.132960154520305e-05 0.00024197434226114683
1.3276569 7.14036508856041e-05 0.00024237385816645236
1.3273512 7.147779511802794e-05 0.0002427763661178431
1.3270456 7.15520617252858e-05 0.00024318252689975534
1.32674 7.162642526881641e-05 0.00024359268785725967
1.3264345 7.170091320828705e-05 0.00024400361303062907
1.3261291 7.177549894488463e-05 0.0002444169085967016
1.3258238 7.185018120299866e-05 0.00024483395583644815
1.3255185 7.192499220270128e-05 0.0002452525629298033
1.3252133 7.199990103942731e-05 0.00024567462411296355
1.3249081 7.207494023406856e-05 0.00024609854115571224
1.3246031 7.21500783043549e-05 0.00024652251848962943
1.324298 7.222534723336444e-05 0.00024694945348334066
1.3239931 7.230071608750904e-05 0.0002473779125245751
1.3236883 7.237618731912724e-05 0.0002478072898798669
1.3233835 7.245178841569833e-05 0.00024823677356871526
1.3230788 7.252749195415635e-05 0.0002486671464861905
1.3227742 7.260329650215219e-05 0.00024910280761992993
1.3224696 7.267923527304043e-05 0.00024953945190844655
1.322165 7.275530589859304e-05 0.0002499768116712066
1.3218606 7.283148129417427e-05 0.00025041517222690985
1.3215562 7.290775923385834e-05 0.000250855055698708
1.321252 7.298414243804911e-05 0.000251295022750373
1.3209478 7.30606582309673e-05 0.00025173489992707756
1.3206435 7.313730937174301e-05 0.00025217702125071594
1.3203394 7.321406403794213e-05 0.0002526216838276342
1.3200355 7.329092539405895e-05 0.0002530684587119122
1.3197315 7.336792163807256e-05 0.0002535175346364449
1.3194276 7.344502565221784e-05 0.0002539680498632503
1.3191239 7.352223515645261e-05 0.0002544194962295742
1.3188201 7.359958324358835e-05 0.00025487241044078635
1.3185165 7.367703731859958e-05 0.0002553253496317599
1.3182129 7.375463022903973e-05 0.0002557793176874051
1.3179094 7.383232965711822e-05 0.0002562366422958643
1.3176059 7.39101694488735e-05 0.00025669521538326155
1.3173025 7.398811679282001e-05 0.0002571563858518113
1.3169992 7.406617505004193e-05 0.00025761930644972855
1.3166959 7.414437247917036e-05 0.0002580830163725861
1.3163928 7.42226812245062e-05 0.00025854777350860003
1.3160896 7.430112961319884e-05 0.0002590126969157773
1.3157866 7.437968958143278e-05 0.0002594798033205123
1.3154837 7.44583591489431e-05 0.0002599485712357214
1.3151808 7.453717230776652e-05 0.0002604198015940133
1.3148779 7.461612727195385e-05 0.00026089281132921565
1.3145752 7.46951645575684e-05 0.0002613663014238778
1.3142725 7.477434411822357e-05 0.0002618410388137262
1.3139699 7.485366862643892e-05 0.0002623157770586994
1.3136673 7.49331043354809e-05 0.0002627909165241013
1.3133649 7.501265399869962e-05 0.0002632684139604111
1.3130624 7.509234717588409e-05 0.000263748040340179
1.3127601 7.517215541787313e-05 0.00026422938227617425
1.3124578 7.525210826878024e-05 0.00026471283853448296
1.3121556 7.533217709519034e-05 0.0002651972988563944
1.3118535 7.541235955661169e-05 0.0002656823621844637
1.3115515 7.549268977120317e-05 0.0002661673190754446
1.3112494 7.557316526906895e-05 0.00026665237115113953
1.3109475 7.565372528257951e-05 0.0002671407092527003
1.3106457 7.573443169693641e-05 0.0002676293972176032
1.3103439 7.581528696184738e-05 0.00026812036149641586
1.3100421 7.589625761580695e-05 0.0002686127417559268
1.3097405 7.597734597865097e-05 0.0002691062249284456
1.309439 7.60585822592149e-05 0.00026960010770700986
1.3091375 7.613993643898272e-05 0.00027009501286769295
1.308836 7.622143904809263e-05 0.0002705913260342164
1.3085346 7.630306029130677e-05 0.00027108985443694873
1.3082334 7.638479868858362e-05 0.0002715897599224953
1.3079321 7.646668876322176e-05 0.0002720904606670698
1.3076309 7.654872898908437e-05 0.0002725933876394034
1.3073299 7.66308567742461e-05 0.0002730966778489202
1.3070289 7.671313513644146e-05 0.00027360052230969363
1.3067279 7.679556626565732e-05 0.00027410512994207004
1.306427 7.687811575889591e-05 0.00027461132127046484
1.3061262 7.696078612499665e-05 0.00027511939305968424
1.3058255 7.704360838593893e-05 0.00027562784270280914
1.3055248 7.712655178705322e-05 0.00027613733835398136
1.3052242 7.720964752947634e-05 0.0002766474518784279
1.3049237 7.729286484075893e-05 0.00027715979079966704
1.3046231 7.737623564908107e-05 0.00027767546344835425
1.3043228 7.74596963161969e-05 0.00027819194275696945
1.3040224 7.754334449030877e-05 0.00027870974112840873
1.3037221 7.762711607289604e-05 0.0002792284319061924
1.303422 7.771100926930521e-05 0.0002797481577628753
1.3031219 7.779502617747942e-05 0.00028026850042714256
1.3028219 7.787919836698964e-05 0.00028078977181377905
1.3025218 7.796352807481491e-05 0.000281311851298258
1.3022219 7.804798008594448e-05 0.0002818357683777839
1.3019221 7.813255704178606e-05 0.00028236233256494225
1.3016224 7.821725748969021e-05 0.00028289123330536034
1.3013226 7.830215133232888e-05 0.00028342035246708573
1.301023 7.838713511751858e-05 0.00028394950676554666
1.3007234 7.847227853203865e-05 0.00028447890925325224
1.300424 7.855754561952765e-05 0.00028500922284998474
1.3001245 7.864297280130202e-05 0.00028554072459967196
1.2998252 7.872852411711594e-05 0.00028607327919067993
1.2995259 7.881423632495741e-05 0.0002866085272845427
1.2992266 7.890007367069324e-05 0.0002871449600734461
1.2989274 7.898607288683336e-05 0.0002876834764782945
1.2986283 7.907219791050316e-05 0.00028822174686918376
1.2983294 7.915845055013139e-05 0.00028876045734942346
1.2980304 7.924486341718374e-05 0.0002893001207003886
1.2977315 7.933140423291199e-05 0.0002898408392022288
1.2974328 7.941807130758727e-05 0.0002903831831311475
1.297134 7.950490150256931e-05 0.0002909259936097138
1.2968353 7.959189296528798e-05 0.000291469646749556
1.2965367 7.967901325049828e-05 0.0002920145544229692
1.2962382 7.976626074246808e-05 0.00029256243931225157
1.2959397 7.985367405896763e-05 0.00029311900315826434
1.2956413 7.99412183883175e-05 0.00029368115221261004
1.295343 8.002889698119105e-05 0.0002942469383308778
1.2950448 8.011674386006696e-05 0.00029481595839827825
1.2947465 8.020476194694577e-05 0.00029538869750931685
1.2944484 8.029291511931943e-05 0.00029596435005807987
1.2941504 8.038120591065806e-05 0.0002965424693203559
1.2938523 8.04696685143077e-05 0.00029712374797017066
1.2935544 8.055827027592134e-05 0.0002977078569897839
1.2932566 8.064701009913128e-05 0.00029829596734894
1.2929589 8.073592657383684e-05 0.0002988872345718087
1.2926612 8.082498283046676e-05 0.00029948110341460873
1.2923635 8.091421729530445e-05 0.0003000778229533389
1.292066 8.100359288347671e-05 0.00030067639448127153
1.2917684 8.109314813421058e-05 0.0003012793286329251
1.291471 8.118284663782973e-05 0.00030188805616872553
1.2911736 8.127272760832255e-05 0.0003024984026792296
1.2908763 8.136275322835764e-05 0.0003031108792427303
1.2905791 8.14529265848689e-05 0.00030372863563793515
1.2902819 8.15432830422643e-05 0.0003043498383450225
1.2899848 8.16337891106896e-05 0.0003049729662482494
1.2896878 8.172447996957406e-05 0.0003056017438264298
1.2893908 8.181532306689088e-05 0.0003062355745282135
1.289094 8.190631719159539e-05 0.0003068720492922621
1.2887971 8.19975014645186e-05 0.0003075094459380474
1.2885004 8.208883732374653e-05 0.000308147809763339
1.2882037 8.218036449887286e-05 0.00030879271583785585
1.2879071 8.227204603247844e-05 0.00030944387400525273
1.2876105 8.236392210074458e-05 0.00031009643129889595
1.287314 8.245595377224381e-05 0.0003107497356750618
1.2870177 8.254814376069963e-05 0.00031140832708845273
1.2867213 8.264052836374022e-05 0.0003120689151140617
1.286425 8.273311003981615e-05 0.0003127327260108013
1.2861289 8.282581342687197e-05 0.00031340028184670724
1.2858326 8.291875381577951e-05 0.0003140749907789014
1.2855366 8.30118188019897e-05 0.00031475278701704904
1.2852407 8.310508566908019e-05 0.00031543375653535384
1.2849447 8.319855381456292e-05 0.00031611804489220215
1.2846488 8.329218798148987e-05 0.00031680519532458834
1.284353 8.338598733788371e-05 0.0003174955138361642
1.2840573 8.347999223507295e-05 0.00031818992734073873
1.2837616 8.357416433653364e-05 0.0003188884302053724
1.283466 8.366854427465605e-05 0.0003195902744932889
1.2831705 8.37630933313812e-05 0.0003202965213372376
1.2828751 8.385781483485655e-05 0.0003210106014670641
1.2825797 8.395274736658962e-05 0.00032173051223970594
1.2822844 8.404785565351536e-05 0.00032245517398135783
1.2819891 8.414317787407041e-05 0.0003231845679371982
1.2816939 8.423867817232841e-05 0.0003239174102740158
1.2813988 8.433439466947781e-05 0.00032465481265045703
1.2811037 8.443029143301776e-05 0.0003253960369539829
1.2808088 8.452636804056258e-05 0.0003261432473340849
1.2805139 8.462266685323117e-05 0.0003268967764668834
1.280219 8.471918748877327e-05 0.0003276520953568294
1.2799243 8.481585345313834e-05 0.00032840805532470893
1.2796295 8.491278125197429e-05 0.0003291686792102922
1.2793349 8.500985584285516e-05 0.00032993109614242074
1.2790403 8.510715452496029e-05 0.00033069554708414203
1.2787458 8.520467970677664e-05 0.0003314638911618009
1.2784513 8.530239165251256e-05 0.0003322385384821641
1.278157 8.540029396261029e-05 0.00033301998678927984
1.2778627 8.549842621414399e-05 0.0003338067780033728
1.2775685 8.559675229953901e-05 0.00033460281682563266
1.2772743 8.569531307883434e-05 0.0003354075876655941
1.2769802 8.579407221248514e-05 0.0003362174337583922
1.2766862 8.589302942873084e-05 0.0003370332646421311
1.2763922 8.599222817612777e-05 0.0003378548871912735
1.2760983 8.609166848320804e-05 0.0003386824195607619
1.2758045 8.619127273309293e-05 0.0003395144432550611
1.2755107 8.62911614633624e-05 0.00034034796409539115
1.275217 8.639121484847665e-05 0.00034118397938907267
1.2749234 8.649151341799876e-05 0.0003420220982243582
1.2746298 8.659205925658143e-05 0.000342864684276839
1.2743363 8.669281128601092e-05 0.0003437084562486489
1.274043 8.679377063389224e-05 0.00034455398724510527
1.2737496 8.689497792232428e-05 0.0003454019313469438
1.2734563 8.699639430116944e-05 0.00034625830088245307
1.2731631 8.709806197342068e-05 0.0003471166891471759
1.27287 8.719994059158323e-05 0.00034797898069998973
1.2725768 8.730207240462343e-05 0.00034884476844295294
1.2722838 8.740441710532353e-05 0.0003497152529194662
1.2719909 8.750697559494355e-05 0.0003505889678874787
1.271698 8.760979041446162e-05 0.00035146534542822544
1.2714052 8.771282065163984e-05 0.000352347720128421
1.2711124 8.78161100471265e-05 0.0003532338451974439
1.2708198 8.791961726458962e-05 0.0003541259999158873
1.2705271 8.802338665118009e-05 0.0003550229117869488
1.2702346 8.812737655742914e-05 0.00035592518077707033
1.269942 8.823163154011772e-05 0.00035683245749242964
1.2696497 8.833606704644347e-05 0.0003577445136900511
1.2693573 8.844081293603095e-05 0.0003586609904294585
1.269065 8.854578412121533e-05 0.0003595809169684055
1.2687728 8.865098250314541e-05 0.00036050692221211675
1.2684808 8.875640863171617e-05 0.0003614363071669957
1.2681886 8.886215005949774e-05 0.00036236848340161784
1.2678967 8.896807769174156e-05 0.0003633061386398717
1.2676047 8.90742798952007e-05 0.0003642456358295456
1.2673129 8.918071288253512e-05 0.0003651888118468112
1.2670211 8.92874223272457e-05 0.00036613660786480296
1.2667292 8.939440838932888e-05 0.0003670880873975659
1.2664376 8.950158543935415e-05 0.0003680426609213625
1.2661461 8.960904091821374e-05 0.00036900152295313125
1.2658545 8.97167772772139e-05 0.00036996572409678734
1.265563 8.982475074370585e-05 0.0003709341529603383
1.2652715 8.993300760941435e-05 0.00037190692448364933
1.2649803 9.00414593597416e-05 0.00037288449601064974
1.264689 9.015024146592554e-05 0.0003738657537857067
1.2643977 9.025926510199573e-05 0.00037485411076653867
1.2641066 9.036853364429116e-05 0.000375849660947671
1.2638156 9.047804700406469e-05 0.00037684824188635453
1.2635247 9.058785234955182e-05 0.0003778529643763819
1.2632337 9.069795034375318e-05 0.00037886345867377594
1.2629428 9.080829913720955e-05 0.0003798846967282505
1.262652 9.091890144449e-05 0.00038092488966371226
1.2623613 9.102981040744651e-05 0.00038198824254345883
1.2620707 9.11409861785909e-05 0.00038308348577311194
1.26178 9.125248460184222e-05 0.00038419648849455184
1.2614895 9.136426038235698e-05 0.00038531277836577804
1.261199 9.147636185427814e-05 0.0003864338266409989
1.2609086 9.158874296389076e-05 0.00038756113188401675
1.2606183 9.170140654717949e-05 0.0003886918841768964
1.260328 9.181439810210201e-05 0.00038982630084418503
1.2600378 9.192772020866718e-05 0.0003909638736830816
1.2597477 9.204127925355855e-05 0.00039210952039295385
1.2594576 9.215521973619547e-05 0.0003932636030748488
1.2591677 9.226940099907964e-05 0.00039442363612069494
1.2588778 9.238392015438074e-05 0.0003955866343926621
1.2585878 9.249877586759907e-05 0.00039675261673401515
1.258298 9.261392371588447e-05 0.00039792158168919386
1.2580084 9.272936237340099e-05 0.00039909524659933365
1.2577187 9.28451428124492e-05 0.0004002733839726847
1.257429 9.29612643012304e-05 0.00040145858418291774
1.2571396 9.307763501705224e-05 0.00040264674307701826
1.25685 9.319439706731459e-05 0.00040383910308190404
1.2565607 9.331140950926503e-05 0.0004050335560157952
1.2562714 9.342876690048714e-05 0.0004062326771938087
1.255982 9.354647290298746e-05 0.0004074339681032668
1.2556928 9.36644768808979e-05 0.0004086383626565055
1.2554038 9.378278238370425e-05 0.0004098471294184673
1.2551147 9.390143692578999e-05 0.00041106381446430256
1.2548257 9.402039642937546e-05 0.0004122854282877887
1.2545367 9.413970787099728e-05 0.0004135092708173195
1.2542479 9.42593254410116e-05 0.0004147366912726257
1.2539591 9.437929663868138e-05 0.000415966831625712
1.2536703 9.449957524210729e-05 0.0004172003073729743
1.2533817 9.462015913435692e-05 0.00041843475124620156
1.2530931 9.47411012257226e-05 0.0004196751685123977
1.2528045 9.486240069551216e-05 0.00042091847537236007
1.2525162 9.498395981685395e-05 0.00042216391366273935
1.2522277 9.510592798019119e-05 0.0004234130716388776
1.2519394 9.522815708414768e-05 0.0004246671136682679
1.2516512 9.535074721153891e-05 0.00042592413452846237
1.2513629 9.54737011412884e-05 0.00042718545091024714
1.2510748 9.559696753534577e-05 0.00042845304519312217
1.2507867 9.57206011707728e-05 0.00042972752327819305
1.2504988 9.584449939808427e-05 0.0004310096624632956
1.2502108 9.596881989111267e-05 0.0004322947153193631
1.2499229 9.609345794687815e-05 0.0004335806996942824
1.2496351 9.62184156957893e-05 0.00043486792837258364
1.2493473 9.634374344079095e-05 0.0004361607311026028
1.2490597 9.646939301360303e-05 0.00043745786751382817
1.2487721 9.659536287082755e-05 0.0004387592936214502
1.2484846 9.672170865917034e-05 0.00044006390022771787
1.2481971 9.68484291259847e-05 0.00044137517081778893
1.2479097 9.697547604772317e-05 0.00044269126902753646
1.2476224 9.710284753766377e-05 0.00044401064862051895
1.2473351 9.723059970613691e-05 0.0004453318734537369
1.2470479 9.735867735661894e-05 0.0004466563827203134
1.2467607 9.748713764685138e-05 0.00044798740127888084
1.2464737 9.761592607918384e-05 0.00044932385901159873
1.2461866 9.774510005436835e-05 0.00045066334119411145
1.2458997 9.787460383213824e-05 0.00045200683269513276
1.2456129 9.8004441497971e-05 0.0004533568466292977
1.245326 9.813466553902636e-05 0.0004547100636996639
1.2450393 9.826522506995182e-05 0.00045606582020801557
1.2447526 9.83961728043055e-05 0.00045742817135975
1.2444661 9.852745850112198e-05 0.00045879400987248954
1.2441795 9.865913467760837e-05 0.00046016300639918905
1.243893 9.879114995221123e-05 0.0004615340980312217
1.2436066 9.892355741439439e-05 0.000462912443155169
1.2433202 9.905630698093603e-05 0.0004642971734283822
1.243034 9.918939661344327e-05 0.00046568505257913573
1.2427478 9.932288574457896e-05 0.00046707887450902786
1.2424616 9.94567729958159e-05 0.0004684763971546386
1.2421755 9.959100600535568e-05 0.0004698760796823387
1.2418895 9.97255826381115e-05 0.0004712813217631322
1.2416035 9.986056344044534e-05 0.00047269169154886534
1.2413176 9.999589020912078e-05 0.0004741061136808181
1.2410319 0.00010013156698940037 0.00047552605819615296
1.240746 0.0001002677055607217 0.00047695109315823675
1.2404604 0.00010040414017547651 0.0004783848354758999
1.2401748 0.00010054098362784573 0.00047982157041125513
1.2398893 0.0001006781817711515 0.00048126212080152594
1.2396038 0.00010081579073456867 0.00048270717309792274
1.2393183 0.0001009538139846878 0.00048415642387197226
1.239033 0.0001010921348547006 0.0004856101443394935
1.2387476 0.00010123093011652524 0.0004870670965596399
1.2384624 0.00010137002407652052 0.0004885273121771313
1.2381773 0.00010150953627154261 0.0004899916411623207
1.2378922 0.00010164946564199924 0.000491463244646397
1.2376071 0.00010178975836708384 0.0004929418198686719
1.2373222 0.00010193041296846138 0.0004944245244649589
1.2370373 0.0001020714918942532 0.0004959111309641455
1.2367524 0.00010221299394264202 0.0004974049602013118
1.2364676 0.00010235486465668316 0.0004989058427130895
1.2361829 0.00010249710304502514 0.0005004163574444182
1.2358984 0.00010263971425993549 0.0005019334334845953
1.2356137 0.00010278281628322013 0.0005034547247527713
1.2353293 0.00010292623355681116 0.0005049838312360384
1.2350448 0.00010307008579039877 0.0005065236314245969
1.2347604 0.00010321437868375413 0.0005080714140570539
1.2344761 0.00010335905080199369 0.00050962738647565
1.2341919 0.0001035041069495315 0.000511189958751793
1.2339077 0.00010364960700796998 0.0005127630111108497
1.2336236 0.00010379549537758226 0.0005143411415052574
1.2333395 0.000103941831174035 0.0005159245085149027
1.2330556 0.00010408855777146345 0.0005175151774313316
1.2327716 0.00010423573545441388 0.0005191127636496252
1.2324878 0.00010438330714837011 0.0005207156413214389
1.232204 0.00010453133329599607 0.0005223266724699628
1.2319202 0.00010467975695168436 0.0005239442128729354
1.2316366 0.00010482857603937189 0.0005255661165302513
1.231353 0.00010497785795482793 0.0005271980025398131
1.2310694 0.00010512760199532331 0.0005288342141700959
1.2307861 0.00010527768639175816 0.0005304810152501197
1.2305026 0.00010542830235342266 0.0005321519755538734
1.2302194 0.00010557927030932817 0.0005338486748698119
1.229936 0.00010573078508635105 0.0005355771414309735
1.2296529 0.00010588266871774241 0.0005373419405747034
1.2293698 0.00010603505429521823 0.0005391330592968663
1.2290866 0.00010618795290114282 0.0005409569745150976
1.2288036 0.0001063413049278753 0.0005427974501198473
1.2285208 0.00010649511635880236 0.0005446570056326602
1.2282379 0.0001066494560881592 0.0005465382294568338
1.227955 0.0001068043317727912 0.0005484404327161539
1.2276723 0.00010695961674713432 0.0005503645917532284
1.2273896 0.00010711551954837155 0.0005523460257695696
1.227107 0.00010727185961678247 0.0005544046993509481
1.2268244 0.00010742885427845233 0.0005564876835881173
1.226542 0.00010758630598910306 0.0005585942527255446
1.2262596 0.0001077443587048428 0.0005607296049503198
1.2259772 0.0001079030149615755 0.0005628782329677287
1.2256949 0.00010806221537438587 0.0005650518744413649
1.2254127 0.00010822196397739853 0.0005672497625888425
1.2251306 0.00010838233651201128 0.0005694632090574654
1.2248484 0.00010854333402106452 0.000571687412913875
1.2245665 0.0001087048257115374 0.0005739272237880156
1.2242844 0.00010886701913483567 0.0005761878245383438
1.2240026 0.00010902971581948968 0.0005784626540122674
1.2237207 0.00010919312417771893 0.000580757778472237
1.223439 0.0001093570444516749 0.0005830684012548779
1.2231573 0.00010952161690845104 0.0005853985925371881
1.2228756 0.00010968685020152251 0.0005877503008732905
1.222594 0.00010985267609482241 0.0005901112142729937
1.2223126 0.0001100190993819955 0.0005924886994122299
1.2220311 0.00011018619338843454 0.0005948842261124981
1.2217497 0.00011035396562953554 0.0005973020318655487
1.2214683 0.00011052234812051725 0.0005997315086962446
1.2211871 0.00011069134423441772 0.0006021690622613825
1.2209059 0.00011086102663087872 0.0006046164070994655
1.2206248 0.0001110313266079788 0.000607070546829385
1.2203438 0.00011120224504137907 0.0006095394885296194
1.2200627 0.00011137393276474773 0.0006120205037386152
1.2197819 0.00011154617186770452 0.0006145088957085947
1.219501 0.0001117191117065055 0.0006170041347491478
1.2192202 0.00011189275321767053 0.000619514243088273
1.2189394 0.0001120670285167454 0.0006220351343649773
1.2186588 0.00011224193720728536 0.0006245637172248423
1.2183782 0.00011241755751297955 0.0006270985590336804
1.2180977 0.00011259381488682555 0.0006296496587021156
1.2178172 0.00011277079077399282 0.0006322084424868545
1.2175368 0.00011294840840006237 0.0006347761656069734
1.2172564 0.00011312674926086173 0.0006373552297898672
1.2169762 0.00011330573707691936 0.000639947654193901
1.2166959 0.00011348545450101121 0.0006425468875946733
1.2164158 0.0001136658230126838 0.0006451572243508373
1.2161357 0.00011384684945253995 0.0006477785452119617
1.2158557 0.00011402860954526718 0.0006504131535768007
1.2155757 0.00011421111078844016 0.000653055079385465
1.2152958 0.00011439427263481757 0.0006557054056718887
1.215016 0.0001145781022989675 0.0006583706772245245
1.2147362 0.00011476267676969406 0.00066104361115515
1.2144566 0.00011494792334281315 0.000663725977248694
1.2141769 0.00011513391995122056 0.0006664227132243192
1.2138973 0.00011532059521823568 0.0006691335556037382
1.2136178 0.0001155080282513279 0.0006718590099452729
1.2133384 0.00011569614721323596 0.0006746008879383145
1.2130591 0.00011588495166592878 0.000677355932375064
1.2127798 0.000116074530068631 0.0006801297945576471
1.2125005 0.0001162648836844129 0.0006829197289743285
1.2122213 0.00011645593871587792 0.000685723570768266
1.2119422 0.00011664769621517881 0.0006885566027739618
1.2116631 0.0001168402504596632 0.0006914148453116512
1.211384 0.00011703360329193686 0.0006942973979755812
1.2111052 0.00011722760084829269 0.0006972075175658236
1.2108263 0.00011742249408445762 0.0007001390602507455
1.2105476 0.00011761804344392531 0.0007030980264929674
1.2102687 0.00011781450238948079 0.0007060732677496525
1.2099901 0.00011801162768741223 0.0007090811430484273
1.2097116 0.00011820959420454571 0.0007121212365495691
1.209433 0.00011840841327508521 0.0007151925186520234
1.2091545 0.00011860800469213477 0.0007182855929014281
1.208876 0.0001188084623754962 0.0007214087977442074
1.2085978 0.00011900961988526731 0.0007245544479090682
1.2083194 0.00011921174298506606 0.000727721974205646
1.2080412 0.00011941466344490228 0.0007309150905774917
1.2077631 0.00011961838907545831 0.0007341299772651466
1.207485 0.00011982301060668742 0.0007373624866614401
1.207207 0.000120028447231377 0.0007406221971223831
1.206929 0.00012023479308106289 0.0007439075360168372
1.2066511 0.00012044196743616125 0.0007472186410470802
1.2063732 0.00012065006676309256 0.000750574568087715
1.2060955 0.00012085902032991161 0.0007540087424113736
1.2058177 0.00012106893342737356 0.0007574782204788782
1.2055401 0.00012127972223975099 0.0007609696291962851
1.2052625 0.00012149139254899038 0.0007644749325305924
1.204985 0.00012170403671290795 0.0007679962254963119
1.2047075 0.00012191766169665003 0.0007715360188488573
1.2044301 0.00012213217798235268 0.0007750911263830178
1.2041528 0.00012234759116973786 0.0007786634172101117
1.2038755 0.0001225639966248029 0.0007822551571362933
1.2035984 0.00012278130830594894 0.0007858685096355348
1.2033212 0.00012299962331692538 0.0007894999243403121
1.2030442 0.0001232188538850358 0.0007931518169672637
1.2027671 0.00012343909817505132 0.0007968212742084234
1.2024902 0.00012366026718473727 0.0008005129436238726
1.2022133 0.00012388246108100288 0.0008042244256331207
1.2019365 0.00012410559023370531 0.0008079624750706712
1.2016598 0.00012432966055929325 0.00081172030850915
1.2013831 0.0001245547726105534 0.0008154899153648421
1.2011064 0.00012478092926187002 0.0008192742462043382
1.2008299 0.0001250080373195167 0.0008230726245574073
1.2005534 0.00012523609899083547 0.0008268832925765534
1.200277 0.0001254652160426292 0.0008307048055651922
1.2000006 0.00012569529156438347 0.000834539496610963
1.1997243 0.00012592642898200148 0.0008383862818238982
1.199448 0.0001261586297738325 0.0008422393228123267
1.1991719 0.00012639169652919153 0.0008461119729919529
1.1988957 0.00012662593741401572 0.0008500115617751559
1.1986197 0.0001268610549804969 0.0008539313082707753
1.1983438 0.00012709725798228853 0.0008578779513259304
1.1980678 0.00012733455535969093 0.0008618687190656099
1.1977919 0.0001275728573282585 0.0008658978709337402
1.1975161 0.0001278122729134346 0.0008699400549027118
1.1972404 0.0001280527008961141 0.0008739945966114953
1.1969647 0.0001282941441050384 0.0008780575659556443
1.1966891 0.00012853670697801867 0.0008821217269074108
1.1964135 0.0001287803911539118 0.000886192260594911
1.1961381 0.00012902498586611283 0.0008902685040243139
1.1958627 0.0001292708109586243 0.0008943525290874212
1.1955873 0.00012951765458024992 0.000898441993286855
1.195312 0.00012976551864644594 0.0009025421389358035
1.1950368 0.00013001451180866296 0.0009066457786339971
1.1947616 0.00013026452698723052 0.0009107555312760485
1.1944865 0.000130515674882707 0.0009148805666541108
1.1942115 0.0001307678501580768 0.0009190183073595288
1.1939366 0.00013102105533179036 0.0009231689501952824
1.1936616 0.0001312755140348915 0.0009273357220224977
1.1933868 0.00013153089953953925 0.0009315217665130165
1.193112 0.00013178743699651215 0.0009357153875593236
1.1928372 0.00013204512809868068 0.0009399250825574913
1.1925626 0.00013230386591741867 0.0009441450010608165
1.192288 0.00013256365024625217 0.0009483731755235375
1.1920135 0.00013282459795699973 0.000952614364562102
1.1917391 0.0001330865964721754 0.0009568625878741325
1.1914647 0.0001333497623967321 0.0009611152195518773
1.1911902 0.00013361409552378468 0.0009653775015236562
1.190916 0.00013387948541222961 0.0009696515024015153
1.1906418 0.00013414593229259746 0.0009739347288461287
1.1903676 0.000134413555345563 0.0009782224471251405
1.1900935 0.0001346822363276642 0.0009825129599434308
1.1898196 0.00013495197770515738 0.000986809944673986
1.1895455 0.00013522301452777857 0.000991117546293344
1.1892717 0.0001354949964251117 0.0009954257988998613
1.1889979 0.00013576815767754293 0.0009997411131566808
1.188724 0.00013604250234420834 0.0010040586961560694
1.1884503 0.00013631790851691188 0.0010083822182614117
1.1881768 0.00013659437964704034 0.0010127089369493878
1.1879032 0.00013687203318995153 0.0010170373299487508
1.1876296 0.0001371508731439337 0.001021371547160735
1.1873561 0.00013743077669027906 0.0010257161902447924
1.1870828 0.00013771174844913958 0.0010300686736833683
1.1868094 0.00013799390916237415 0.0010344260140164095
1.1865362 0.00013827713956497063 0.0010387887614017222
1.186263 0.00013856156134241137 0.001043157125285422
1.1859897 0.0001388471792581491 0.0010475350025274319
1.1857167 0.00013913374291972598 0.0010519216225054258
1.1854436 0.000139421632370199 0.0010563163461844319
1.1851708 0.0001397104692239515 0.0010607198242524036
1.1848979 0.00014000051081251453 0.0010651350674684228
1.184625 0.00014029175687803146 0.001069558877549495
1.1843523 0.0001405840849280935 0.0010739915871012648
1.1840795 0.00014087762194252946 0.0010784337659425088
1.1838069 0.00014117224456358998 0.0010828881492006754
1.1835344 0.0001414679522869163 0.001087350689790262
1.1832619 0.00014176487845750472 0.0010918211960535276
1.1829894 0.00014206302317196245 0.0010963036665891583
1.182717 0.00014236226080115467 0.0011007933187919031
1.1824447 0.0001426625899588315 0.00110529416140552
1.1821724 0.00014296414759798622 0.0011098065687547844
1.1819001 0.00014326693524897215 0.0011143417423923228
1.181628 0.00014357083073721433 0.0011189181703868836
1.181356 0.00014387584244413007 0.0011235297530653712
1.1810839 0.0001441821133520711 0.0011281680269463578
1.180812 0.00014448951333243508 0.0011328290626024824
1.1805401 0.00014479818460345887 0.0011375087514646155
1.1802683 0.00014510799358538772 0.0011422066620376276
1.1799965 0.00014541908315622074 0.0011469206094457778
1.1797248 0.00014573131781226163 0.0011516529964198077
1.1794531 0.00014604484173486352 0.0011563971261848258
1.1791816 0.00014635951650496896 0.0011611580166876738
1.1789101 0.00014667534989121854 0.0011659376736155105
1.1786387 0.00014699248105011904 0.0011707334305227658
1.1783673 0.00014731091764608005 0.001175540663547272
1.1780959 0.00014763051843967075 0.0011803627335032123
1.1778247 0.00014795129082631627 0.0011852007682781175
1.1775535 0.00014827337498629444 0.001190051071785396
1.1772823 0.00014859677834589693 0.001194913954590171
1.1770113 0.00014892135780671822 0.0011997932686226857
1.1767403 0.000149247121072568 0.001204690831660335
1.1764693 0.00014957421185512115 0.0012096054423463543
1.1761984 0.00014990263871765216 0.0012145386273354206
1.1759276 0.0001502321118819688 0.0012194835713492949
1.1756568 0.00015056307413574194 0.0012244506165758379
1.1753861 0.0001508952363435274 0.0012294374802652053
1.1751155 0.00015122860577402962 0.0012344403706056465
1.1748449 0.00015156332927425566 0.0012394580418913456
1.1745744 0.00015189926697540307 0.0012444986236251725
1.1743039 0.00015223656927809256 0.0012495567765474119
1.1740335 0.00015257509433963347 0.0012546350185210743
1.1737633 0.00015291484408132573 0.0012597334190564378
1.1734929 0.00015325612585959455 0.001264848196255748
1.1732228 0.00015359848855047453 0.00126997608477753
1.1729527 0.00015394224006322934 0.0012751193788679198
1.1726825 0.00015428738156975422 0.0012802791235173754
1.1724125 0.00015463376809180413 0.0012854605396346685
1.1721426 0.00015498140094377558 0.0012906561697961527
1.1718727 0.00015533043873004442 0.001295859213720339
1.1716028 0.0001556808822759807 0.0013010892049822105
1.1713331 0.00015603258668367876 0.0013063415132818432
1.1710634 0.00015638555117764122 0.0013115977511139521
1.1707938 0.0001567399358063436 0.001316862322022709
1.1705241 0.00015709573904243754 0.001322131168886543
1.1702546 0.00015745280758087355 0.0013274086490735286
1.1699852 0.00015781113989060151 0.0013326948796847024
1.1697158 0.00015817089895127292 0.0013379895009648383
1.1694465 0.0001585319238642194 0.001343288841148352
1.1691772 0.00015889437820142195 0.001348594610715515
1.168908 0.00015925810120824481 0.0013539212883068707
1.1686388 0.00015962326110997537 0.0013592536715934659
1.1683698 0.0001599896926196099 0.0013645939907823879
1.1681007 0.00016035756431107722 0.001369940423449574
1.1678318 0.0001607267095827564 0.0013752971261869833
1.1675628 0.00016109729952150888 0.0013806645613091042
1.167294 0.00016146916805730185 0.0013860539440556908
1.1670252 0.00016184249004965533 0.001391453662562217
1.1667565 0.00016221709531710489 0.0013968631381854934
1.1664879 0.0001625929924618269 0.0014022885106321557
1.1662192 0.00016297051304456177 0.0014077265366744765
1.1659508 0.0001633491623956288 0.0014131704012139174
1.1656823 0.00016372927048454927 0.0014186153687530787
1.1654139 0.00016411084345977918 0.0014240604350658345
1.1651455 0.0001644937053624424 0.0014295093707464889
1.1648773 0.00016487786267102596 0.0014349656777383065
1.1646091 0.0001652634816272178 0.001440430155681676
1.1643409 0.00016565057063955827 0.0014459060281929803
1.1640728 0.00016603895433254875 0.0014513934984302604
1.1638048 0.0001664286398761396 0.0014568878803574515
1.1635368 0.0001668197957765087 0.0014623895699223482
1.1632689 0.00016721225541867864 0.0014678994218229693
1.1630011 0.00016760618936692166 0.0014734194479834814
1.1627332 0.0001680016062065139 0.001478949266404637
1.1624656 0.00016839814984455966 0.001484494077975931
1.1621978 0.0001687963599891381 0.0014900542066122859
1.1619302 0.00016919588056767173 0.0014956386364188832
1.1616627 0.000169596722699893 0.0015012377837013695
1.1613952 0.0001699990614772374 0.0015068560655790877
1.1611278 0.00017040272850792304 0.001512484783704129
1.1608604 0.00017080789788481783 0.0015181213912775198
1.1605932 0.00017121439823932372 0.001523769764450328
1.1603259 0.0001716224066368115 0.0015294330242238698
1.1600587 0.00017203175126818208 0.001535109184114117
1.1597917 0.0001724424273622137 0.0015408009471113285
1.1595246 0.00017285481328036513 0.0015465088594057701
1.1592577 0.00017326835272198036 0.001552231340117766
1.1589907 0.00017368342540780195 0.001557967982796922
1.1587238 0.00017410002654354688 0.0015637130702151546
1.158457 0.00017451797967884386 0.0015694704071134448
1.1581903 0.00017493746659565413 0.001575238024042167
1.1579236 0.00017535830873514582 0.0015810126216752479
1.157657 0.000175780499446739 0.0015867960107302532
1.1573905 0.00017620423613165558 0.0015925817604684085
1.1571239 0.00017662951156289245 0.0015983726952955842
1.1568575 0.00017705614501829938 0.001604175966638937
1.1565912 0.00017748413081989227 0.001609989821508622
1.1563249 0.00017791366982151634 0.0016158099952208946
1.1560585 0.00017834475588183308 0.001621638978695312
1.1557924 0.00017877720515099203 0.0016274709578943647
1.1555263 0.00017921101008809334 0.0016333177469332238
1.1552602 0.0001796463770868465 0.0016391809770665911
1.1549942 0.00018008310605051962 0.0016450583977262439
1.1547283 0.00018052140384744843 0.001650943500230687
1.1544623 0.00018096126267861388 0.0016568318780371947
1.1541965 0.00018140249496414375 0.0016627272552684487
1.1539308 0.00018184509289118417 0.0016686330890016597
1.1536651 0.00018228926661100668 0.0016745569850203901
1.1533995 0.00018273481208509913 0.001680493865424352
1.1531339 0.00018318194047784714 0.001686444576123368
1.1528684 0.00018363044467737535 0.00169240199903257
1.1526029 0.0001840805360511312 0.0016983698185069887
1.1523376 0.00018453200602438493 0.0017043478674267395
1.1520722 0.00018498506792425645 0.0017103348130709975
1.151807 0.00018543951074846798 0.00171632880694022
1.1515417 0.00018589554871151204 0.0017223268665468865
1.1512766 0.00018635296764120133 0.001728329101684324
1.1510115 0.00018681198339286052 0.001734336282131185
1.1507465 0.00018727238062784916 0.0017403502240023853
1.1504815 0.00018773437742533225 0.001746370730016545
1.1502166 0.00018819775690740476 0.0017523975860096051
1.1499517 0.00018866273884884132 0.001758431162970431
1.1496869 0.00018912910446956127 0.001764469806820573
1.1494222 0.0001895970752400772 0.0017705179865172142
1.1491575 0.0001900664323581788 0.001776578379148775
1.148893 0.0001905371877617029 0.0017826503535656414
1.1486285 0.00019100954551887287 0.0017887300496097229
1.148364 0.00019148351711908328 0.0017948122325003345
1.1480995 0.0001919588787232742 0.0018009012267226508
1.1478351 0.0001924358568111781 0.001806999334452106
1.1475708 0.0001929142271610807 0.0018131049129347903
1.1473067 0.0001933940013156334 0.0018192229324390968
1.1470425 0.00019387538843218527 0.0018253540114826486
1.1467783 0.00019435840204283346 0.001831499242624619
1.1465143 0.000194842817506082 0.0018376621281937329
1.1462504 0.00019532864794954825 0.0018438402162568798
1.1459864 0.00019581610606623666 0.0018500346660146614
1.1457225 0.00019630520588444559 0.001856240232345054
1.1454587 0.00019679571819879337 0.0018624594766520712
1.145195 0.00019728765633174658 0.0018686963164230351
1.1449313 0.00019778123676881761 0.0018749553958089934
1.1446676 0.00019827647476469457 0.0018812250199408114
1.144404 0.000198773137487938 0.001887509636242365
1.1441406 0.00019927123888205525 0.0018938090292440572
1.1438771 0.0001997709967505463 0.0019001276393244984
1.1436137 0.00020027242752254434 0.0019064661245433304
1.1433505 0.00020077506833124888 0.0019128116159622345
1.1430871 0.00020127961472520594 0.0019191644690747921
1.1428239 0.00020178559992593158 0.0019255264810110252
1.1425608 0.00020229303723218794 0.001931901477216299
1.1422977 0.0002028021471754328 0.0019382833861953592
1.1420348 0.00020331271144503467 0.0019446751851138597
1.1417718 0.00020382495329944467 0.001951083691699673
1.1415088 0.00020433888751411334 0.0019575027688287575
1.1412461 0.00020485403894364697 0.001963941708344867
1.1409832 0.00020537112461370573 0.0019703938297508192
1.1407205 0.00020588966636706283 0.001976859375305568
1.1404579 0.0002064096779440028 0.0019833278692280697
1.1401953 0.00020693138318048288 0.001989810283214294
1.1399328 0.0002074545608066955 0.0019962966093466
1.1396703 0.0002079794347435532 0.0020027881345097477
1.1394079 0.0002085057817939424 0.0020092924403370947
1.1391455 0.00020903382988350373 0.002015802369707331
1.1388832 0.0002095633528088698 0.002022321797510735
1.138621 0.00021009458016863096 0.00202884658736023
1.1383588 0.00021062728393768325 0.0020353843375996846
1.1380967 0.00021116169781865054 0.0020419377085767673
1.1378347 0.00021169759302599244 0.0020485023427648805
1.1375726 0.00021223520395803939 0.0020550764523313346
1.1373107 0.0002127742995666506 0.0020616680905183767
1.1370488 0.00021331511854338922 0.0020682756819170854
1.136787 0.00021385742810306094 0.0020748971404570184
1.1365253 0.0002144014675652446 0.0020815306190566317
1.1362636 0.0002149470009710771 0.0020881692497529184
1.136002 0.00021549426733117246 0.0020948161130114233
1.1357404 0.0002160430293408657 0.0021014753467365308
1.1354789 0.0002165935298139584 0.0021081469107655766
1.1352174 0.0002171455292387021 0.002114823044656999
1.134956 0.0002176992697019979 0.002121505692000923
1.1346947 0.00021825450965852594 0.002128194699140489
1.1344334 0.00021881149421477673 0.0021348966130632758
1.1341722 0.00021936998131042245 0.002141608672375128
1.1339111 0.00021992996181724987 0.002148326488565812
1.13365 0.0002204919589638771 0.002155055265766817
1.133389 0.00022105519577950454 0.002161799080681381
1.133128 0.0002216201985061696 0.002168546474321271
1.1328671 0.00022218695628615208 0.002175292951470872
1.1326063 0.00022275522179504583 0.002182057351288552
1.1323454 0.00022332524813450667 0.00218882755381187
1.1320847 0.0002238967840362812 0.002195600813881046
1.131824 0.0002244700818698407 0.0022023791762171203
1.1315634 0.00022504488967768413 0.002209169906117791
1.131303 0.00022562120037189728 0.0022159686790998835
1.1310424 0.00022619955185342936 0.0022227744785672937
1.130782 0.0002267791441971994 0.002229603633919993
1.1305217 0.00022736052293152658 0.0022364638339596047
1.1302613 0.00022794368649452245 0.0022433465120865726
1.1300011 0.00022852838072749364 0.0022502460749338643
1.1297408 0.00022911486785929876 0.0022571575594596558
1.1294807 0.0002297028899375613 0.002264082255637392
1.1292207 0.00023029244039849943 0.0022710188523627933
1.1289606 0.00023088407157444236 0.002277969151148441
1.1287007 0.0002314769639442917 0.002284932923095727
1.1284409 0.00023207167199604302 0.0022919057415883453
1.128181 0.00023266818820221063 0.002298884802894478
1.1279212 0.00023326624911501558 0.0023058712620516535
1.1276615 0.00023386612094400337 0.0023128615615282296
1.1274018 0.0002344675382923508 0.0023198669587823923
1.1271423 0.00023507049629781682 0.002326894224067792
1.1268828 0.00023567528456876628 0.002333938495333657
1.1266233 0.0002362818977553121 0.002340989987068968
1.1263639 0.00023689006681505977 0.002348051903527032
1.1261045 0.00023750006535921947 0.002355126334966086
1.1258452 0.00023811162286232348 0.0023622076412784217
1.125586 0.00023872473135899515 0.0023692981625076433
1.1253269 0.00023933968327291834 0.0023764006685503005
1.1250677 0.00023995647336382572 0.0023835170959124723
1.1248087 0.0002405748293358168 0.0023906507622098424
1.1245496 0.000241195031378618 0.002397799367940478
1.1242907 0.00024181680518439543 0.002404968934558428
1.1240319 0.00024244015027932196 0.0024121863475008456
1.1237731 0.00024306537203317815 0.0024194375341804477
1.1235143 0.00024369246885748135 0.002426708271537471
1.1232556 0.00024432116388972236 0.002433993214982282
1.1229969 0.0002449517409573043 0.002441292527136802
1.1227384 0.00024558392085941217 0.0024486052881294326
1.1224799 0.0002462176963381329 0.0024559289186122176
1.1222215 0.0002468533704153631 0.0024632616954257582
1.121963 0.0002474909367478593 0.0024706092262410033
1.1217047 0.0002481301131795678 0.00247796877858875
1.1214464 0.00024877118853282456 0.0024853468498108647
1.1211882 0.00024941387964147173 0.0024927398213212904
1.1209301 0.00025005818016152426 0.0025001551360067584
1.1206719 0.0002507047013267449 0.002507599548158348
1.1204139 0.00025135254374915523 0.002515061848555765
1.1201559 0.0002520023196426947 0.002522557438125202
1.119898 0.0002526540278020604 0.0025300721661271736
1.1196401 0.0002533073788911802 0.002537605379749593
1.1193823 0.00025396267088411583 0.0025451574307121774
1.1191245 0.00025461961225911627 0.002552725058279176
1.1188669 0.0002552781965416213 0.002560300541336289
1.1186093 0.00025593873848921004 0.0025678957647781984
1.1183517 0.0002566012368658477 0.002575518776103206
1.1180942 0.0002572653981319537 0.0025831643913556013
1.1178367 0.0002579315272823277 0.0025908315947102438
1.1175793 0.00025859932731823267 0.002598516916114351
1.117322 0.00025926910389843723 0.0026062176553151213
1.1170647 0.0002599405567357404 0.002613934470284561
1.1168076 0.0002606136819285769 0.0026216724197311667
1.1165504 0.0002612888023776014 0.0026294233852578947
1.1162933 0.0002619659138360811 0.002637189096579442
1.1160363 0.00026264471328311354 0.002644974914881011
1.1157793 0.00026332551338962076 0.0026527833813359087
1.1155224 0.00026400800987976187 0.002660615854096807
1.1152655 0.0002646925184780749 0.0026684715400609746
1.1150087 0.0002653787317377106 0.002676340940656044
1.114752 0.00026606664466682646 0.0026842255853774632
1.1144953 0.00026675690782379774 0.0026921309439847906
1.1142387 0.00026744855683437786 0.0027000541673979257
1.1139822 0.00026814224448599815 0.002707996071588723
1.1137257 0.00026883796800930185 0.002715953907346755
1.1134692 0.00026953541429708454 0.002723927363831803
1.1132128 0.00027023490381355937 0.0027319174170266367
1.1129565 0.0002709361215124491 0.0027399257106097614
1.1127002 0.0002716393920079598 0.0027479613713135044
1.112444 0.0002723444008801065 0.0027560294632839686
1.1121879 0.0002730514768466824 0.002764118000871079
1.1119318 0.0002737602998092601 0.002772222360026836
1.1116757 0.0002744711980620814 0.0027803501195904647
1.1114198 0.00027518385104125035 0.0027884995213554747
1.1111639 0.0002758985897508308 0.002796667998224714
1.110908 0.00027661509018702204 0.0028048565465429256
1.1106522 0.00027733368593186084 0.0028130671139406315
1.1103965 0.00027805405080859167 0.0028212933577661916
1.1101408 0.0002787765192592987 0.0028295400148001257
1.1098852 0.000279500763657649 0.002837809319397473
1.1096296 0.0002802271224712387 0.00284610137388911
1.1093742 0.0002809552654800598 0.0028544144959814543
1.1091187 0.0002816855336358161 0.002862754388820769
1.1088634 0.0002824175959504957 0.0028711226136002126
1.108608 0.0002831517972186342 0.00287952105421267
1.1083528 0.0002838878050882363 0.0028879557942395532
1.1080976 0.0002846259701699874 0.002896435065856899
1.1078424 0.0002853659601963197 0.002904958357411442
1.1075873 0.00028610812736945025 0.0029135073930225542
1.1073323 0.00028685213218792135 0.0029220872391049557
1.1070774 0.0002875983282270392 0.002930698393615103
1.1068224 0.000288346723937 0.0029393327952071447
1.1065676 0.00028909662218918177 0.0029479981972310868
1.1063128 0.0002898490846936321 0.0029566887010425875
1.106058 0.0002906034101383643 0.0029653999181543625
1.1058034 0.00029135960480520607 0.0029741293127383537
1.1055487 0.0002921180235692125 0.002982883231984485
1.1052942 0.00029287832008012413 0.0029916642415651687
1.1050397 0.000293640853666786 0.003000472348668767
1.1047852 0.0002944056342070667 0.00300931166237409
1.1045309 0.0002951719485716917 0.0030181830838453285
1.1042765 0.00029594088573229574 0.0030270970022919894
1.1040223 0.0002967117320184382 0.003036043541221902
1.1037681 0.0002974844956068767 0.00304501722926794
1.103514 0.0002982595430236667 0.003054027101481801
1.1032598 0.0002990368867476265 0.003063077511542914
1.1030058 0.0002998161688143693 0.0030721692395328376
1.1027519 0.0003005973999917315 0.0030812989477914834
1.1024979 0.0003013809528167279 0.003090466579936182
1.102244 0.0003021668394417632 0.003099668994507447
1.1019902 0.00030295469594219696 0.0031089119027624024
1.1017365 0.00030374453268489814 0.0031181814317673188
1.1014829 0.00030453672238780187 0.0031274796870334395
1.1012292 0.00030533127720451417 0.0031368126297502065
1.1009756 0.00030612782685000796 0.003146174620082917
1.1007222 0.0003069263800608907 0.0031555635405776353
1.1004688 0.0003077273138919537 0.0031649744069659987
1.1002153 0.0003085306373090486 0.003174404494219019
1.099962 0.0003093359724128559 0.003183858391399822
1.0997087 0.00031014370832764077 0.0031933443022330787
1.0994555 0.00031095346735198474 0.0032028555068435802
1.0992024 0.00031176525743329813 0.0032123942235299952
1.0989493 0.00031257946427622944 0.003221967680275352
1.0986962 0.0003133960997641744 0.003231572026945436
1.0984433 0.00031421478121497964 0.003241199570378566
1.0981903 0.0003150359030426659 0.003250850185462078
1.0979375 0.0003158590788133599 0.0032605241509633385
1.0976846 0.00031668470670891276 0.003270232312676735
1.0974319 0.00031751240098469314 0.0032799727839577233
1.0971792 0.0003183425641809391 0.0032897577575948895
1.0969266 0.0003191748119527451 0.0032995930900569393
1.096674 0.00032000955095404915 0.003309461647522868
1.0964215 0.0003208463885659776 0.0033193572349776686
1.096169 0.0003216857321862316 0.0033292953810291222
1.0959166 0.00032252718942172263 0.0033392645451787643
1.0956643 0.00032337116882574145 0.0033492631648397862
1.095412 0.0003242172730818146 0.0033592951805776704
1.0951598 0.00032506591475376187 0.0033693590332148546
1.0949076 0.000325916694522652 0.0033794614611857023
1.0946555 0.0003267700295009933 0.003389604485933933
1.0944035 0.00032762552120418344 0.0033998080996967064
1.0941515 0.0003284835952383699 0.0034100715893562207
1.0938995 0.00032934425578845636 0.003420355668842118
1.0936477 0.00033020669775164313 0.0034306718669183333
1.0933958 0.0003310721489636148 0.003441023858649006
1.093144 0.00033193980363773834 0.0034514144351463195
1.0928924 0.0003328096672625565 0.0034618630449373086
1.0926408 0.00033368216949451187 0.003472365610304499
1.0923891 0.0003345573182821667 0.0034829145454191024
1.0921376 0.0003354347136424383 0.003493507823891189
1.0918862 0.0003363143592247527 0.0035041389813546204
1.0916348 0.00033719668515485066 0.003514812957368445
1.0913833 0.00033808170626729243 0.0035256098477551463
1.091132 0.0003389690460396362 0.0035366229556085477
1.0908809 0.00033985875513888085 0.0035478029039196397
1.0906297 0.0003407512942921705 0.0035591835335264293
1.0903785 0.0003416467080917978 0.0035706469776584076
1.0901275 0.0003425446026693747 0.0035824421079596724
1.0898765 0.0003434451012547147 0.0035947139558556856
1.0896255 0.0003443491494414111 0.003607395791294325
1.0893747 0.0003452556192473358 0.003620848222560418
1.0891238 0.0003461655446086353 0.0036350109471965375
1.088873 0.00034707913096014407 0.003649999364612096
1.0886223 0.00034799613089566377 0.0036657491645651027
1.0883716 0.0003489171384924369 0.0036818624800537235
1.088121 0.0003498418128053116 0.00369866403468247
1.0878705 0.00035077077815159256 0.003715916743230517
1.08762 0.0003517036370922433 0.0037333524930187817
1.0873696 0.0003526409556413103 0.00375155669405962
1.0871192 0.000353582453228916 0.003770296316044575
1.0868689 0.0003545286895515596 0.0037893909066098806
1.0866187 0.00035547937761298343 0.003809795675446681
1.0863684 0.0003564353374209729 0.003831150052492745
1.0861183 0.00035739629733291437 0.003853886362378007
1.0858682 0.00035836331877259886 0.0038793872139193985
1.0856181 0.00035933696541851117 0.0039071695986080185
1.0853683 0.00036031690453366234 0.003936815758436758
1.0851183 0.0003613049387755562 0.003968564343195248
1.0848684 0.0003623007621556428 0.004002600980519588
1.0846187 0.0003633048232428071 0.004038599167570084
1.084369 0.00036431818438467813 0.004076865349951583
1.0841192 0.0003653413335174862 0.004117166468367576
1.0838696 0.00036637436248066147 0.004159806841011324
1.0836201 0.0003674178274215805 0.004205044718674025
1.0833706 0.0003684729569236352 0.00425306455774662
1.0831211 0.00036954036880683795 0.004303720163776276
1.0828717 0.00037062031424826554 0.004357541636297918
1.0826224 0.00037171352802411035 0.004414549245095672
1.082373 0.00037282199033515174 0.004475531637797536
1.0821239 0.0003739449997188395 0.004539887328001995
1.0818747 0.000375084437190062 0.004607284397878528
1.0816256 0.00037624108719400113 0.004678310774771692
1.0813766 0.0003774152665928145 0.004752125618105048
1.0811275 0.0003786081689169373 0.004829014313122934
1.0808786 0.00037981991234568787 0.004907533011594298
1.0806297 0.00038105127601275137 0.004986640607169985
1.0803809 0.00038230187979178715 0.005067101353525365
1.0801321 0.0003835727364545077 0.005149663056086873
1.0798835 0.00038486414684189455 0.005237659679084978
1.0796348 0.0003861779849796203 0.005329817008774048
1.0793862 0.000387514392613998 0.005424257592469596
1.0791377 0.0003888746089470093 0.0055212409462840365
1.0788891 0.00039025917919946723 0.005620302883654091
1.0786408 0.00039166737443782233 0.005722425208103066
1.0783924 0.0003931019069742949 0.0058264727855755144
1.0781441 0.0003945617668534552 0.0059320784927778866
1.0778959 0.00039604748085233057 0.0060405653446255125
1.0776477 0.00039756040891601214 0.006151240525119939
1.0773995 0.0003991012106549978 0.006265554185053231
1.0771514 0.00040067010241523173 0.006383581907006625
1.0769035 0.00040226786628839436 0.006504462969897282
1.0766555 0.00040389594301692495 0.006627863913608602
1.0764076 0.00040555480489587746 0.006752837778721442
1.0761597 0.0004072439464741934 0.0068779846616548014
1.0759119 0.0004089641085954166 0.007003931101049659
1.0756642 0.0004107147026019626 0.007129237844708761
1.0754166 0.0004124952076000154 0.007253384890783375
1.0751688 0.00041430739838418186 0.00737727327236085
1.0749214 0.0004161484421665142 0.007501681637563411
1.0746738 0.0004180213725101407 0.007626821559295483
1.0744264 0.0004199234525753705 0.007752865483091732
1.0741789 0.00042185786291193433 0.007879758402469015
1.0739317 0.000423821806549457 0.00800786730836265
1.0736843 0.00042581867830902837 0.00813742478820116
1.0734371 0.0004278467999151193 0.008269566142151569
1.07319 0.00042990710975145894 0.008405248650922554
1.0729429 0.00043200148286983396 0.008546105082523887
1.0726959 0.00043413024801365667 0.008690932819286559
1.0724488 0.00043629494968451836 0.0088377099023126
1.0722018 0.00043849606762300417 0.00898402133022326
1.071955 0.00044073210301326377 0.009131195819994394
1.0717082 0.000443003714014765 0.009279378067511038
1.0714614 0.0004453120491437615 0.009430961967349409
1.0712147 0.0004476579431860553 0.009580113280654829
1.070968 0.00045003844865338044 0.009724035614376032
1.0707215 0.0004524531811474298 0.009863798903288708
1.070475 0.00045490141175955865 0.009999053782248175
1.0702285 0.0004573829060475515 0.010130601473723449
1.069982 0.00045989473067605045 0.010257964841535693
1.0697356 0.00046243785358533247 0.010381767541860478
1.0694894 0.0004650097954805052 0.010505440895345023
1.0692431 0.0004676125783392449 0.010629483667743429
1.0689969 0.0004702444955807217 0.010755370254537832
1.0687507 0.00047290816526121326 0.010885506207059577
1.0685047 0.0004756025714555386 0.011017213310805638
1.0682586 0.0004783297799662441 0.011150001723467163
1.0680127 0.0004810880867828328 0.011282843287052608
1.0677668 0.00048387931992159805 0.01141554304665176
1.0675209 0.00048670279735632576 0.011547137224260548
1.067275 0.0004895574356327961 0.011678200886525849
1.0670294 0.0004924423870828583 0.011806869490365385
1.0667837 0.0004953590124366772 0.01193442826940953
1.066538 0.0004983065227628847 0.012059694809317519
1.0662924 0.0005012832308302788 0.012182092384514655
1.066047 0.0005042882388917397 0.012304286016422515
1.0658015 0.0005073234552722507 0.012426518641162568
1.065556 0.0005103884626233461 0.012548739647529776
1.0653107 0.0005134821008394436 0.01267006297925231
1.0650654 0.0005166051439421956 0.012790429856950196
1.0648202 0.0005197563896501113 0.012910817662075028
1.064575 0.0005229369625913278 0.013031270070040242
1.0643299 0.0005261457206758384 0.013151812950875365
1.0640848 0.0005293839442462014 0.013273493316290711
1.0638398 0.0005326507372568041 0.013396319617724976
1.0635948 0.0005359475834692965 0.013520465180685792
1.06335 0.0005392735690278863 0.013645830277813976
1.0631051 0.0005426301993195883 0.01377235715241234
1.0628604 0.0005460165593122974 0.01390081048330833
1.0626156 0.0005494342409682942 0.014029325331861771
1.0623709 0.0005528835114732003 0.014157492005791212
1.0621263 0.0005563624408993028 0.01428737232837667
1.0618818 0.0005598717398470316 0.014417999453265473
1.0616373 0.0005634127164446971 0.014548045907102942
1.0613928 0.0005669856581348778 0.014677779012276232
1.0611484 0.0005705882964225904 0.014807018379804814
1.060904 0.0005742224266698683 0.014932805372205957
1.0606598 0.0005778846886318856 0.01505448026849524
1.0604155 0.00058157640839174 0.015170898596196912
1.0601714 0.0005852935708485202 0.015280530632689015
1.0599272 0.0005890372590237197 0.015385908706570629
1.0596832 0.0005928042975391406 0.015489620717280819
1.0594392 0.000596596694808654 0.01559133689294675
1.0591953 0.0006004116186236933 0.015692126537792134
1.0589514 0.0006042513108278152 0.015792023781782235
1.0587076 0.0006081132130889805 0.015892382824234635
1.0584638 0.000611999896131787 0.015992737434126048
1.05822 0.0006159107910925266 0.01609370984050712
1.0579764 0.0006198446698375225 0.016194119430215446
1.0577328 0.0006238007089255093 0.01629456333041999
1.0574893 0.0006277816750964401 0.016396240773802136
1.0572457 0.0006317871557012899 0.01649831941995352
1.0570023 0.0006358160961128282 0.016603397288820484
1.056759 0.0006398686905733703 0.016710516345785877
1.0565157 0.0006439478026280622 0.016819653007474743
1.0562724 0.000648053644114241 0.016932186102569767
1.0560292 0.0006521853984577783 0.017047338960099506
1.055786 0.0006563452335643979 0.01716508380115472
1.055543 0.0006605322753243909 0.017286329807860084
1.0552999 0.000664748948666922 0.01741042708694352
1.0550569 0.0006689943906115531 0.017539142777078392
1.054814 0.0006732713389478397 0.01767049643725563
1.054571 0.0006775807058763325 0.017805223403875015
1.0543282 0.0006819209463295135 0.017942931927129216
1.0540855 0.0006862928766903704 0.01808287352052789
1.0538428 0.000690699007144276 0.018225926246022
1.0536001 0.0006951403574553215 0.018372035001980296
1.0533575 0.0006996151429952924 0.018520520607505267
1.053115 0.0007041243489466471 0.018673842615944403
1.0528725 0.0007086712270241783 0.018831385378531677
1.0526301 0.0007132567512700972 0.018991977506672853
1.0523877 0.0007178792691215959 0.01915598551593423
1.0521454 0.0007225420425645182 0.019323578456533774
1.0519031 0.0007272436048169526 0.019496011180196997
1.0516609 0.0007319876148546418 0.01967348753748739
1.0514188 0.0007367728061300855 0.019856058973877547
1.0511767 0.0007416027823878703 0.02004241141276465
1.0509347 0.00074647588883582 0.02023334383519816
1.0506927 0.0007513958022450896 0.020427861889495694
1.0504507 0.0007563630795335856 0.020626224437588037
1.0502088 0.0007613765549805858 0.020828887456344838
1.049967 0.000766436957049415 0.021036133671761582
1.0497253 0.000771548070133712 0.02124677517264023
1.0494835 0.0007767104615444236 0.02146221631597952
1.0492419 0.0007819230856577775 0.021681796002309395
1.0490003 0.0007871887750115015 0.02190277244137527
1.0487587 0.0007925055725704343 0.022124553461125823
1.0485173 0.0007978732019218426 0.022347737353456666
1.0482758 0.0008032976067332173 0.022569892323101696
1.0480345 0.000808769740803498 0.022790615909231673
1.0477931 0.0008142979196708041 0.023008319861826186
1.0475519 0.0008198753100998297 0.023225050958766147
1.0473107 0.0008255024755337829 0.023440281440178616
1.0470695 0.000831180877321086 0.023653564376920247
1.0468285 0.0008369080260751906 0.023864119645895326
1.0465875 0.0008426851263279426 0.024071934193695625
1.0463464 0.0008485125219088657 0.024277767594654207
1.0461055 0.000854385805247628 0.024480253199224825
1.0458647 0.0008603050937911234 0.024680796744893405
1.0456239 0.0008662720207088137 0.024879051470295836
1.0453831 0.0008722867076581402 0.025073885950197994
1.0451424 0.0008783444347296593 0.0252649867737317
1.0449017 0.0008844482125220427 0.025453235295692704
1.0446612 0.0008905935194751502 0.02563873487421447
1.0444206 0.0008967835249450298 0.025821504113735988
1.0441802 0.0009030135877279921 0.026000654119073322
1.0439397 0.0009092867568239006 0.026176941589640044
1.0436993 0.0009156015721038526 0.026350142623119653
1.043459 0.0009219516571653915 0.0265193816903431
1.0432187 0.0009283448842023107 0.02668658038806927
1.0429785 0.0009347751070839814 0.026849906379255495
1.0427384 0.0009412404244234883 0.027009436553715526
1.0424982 0.0009477472991647155 0.02716525109836528
1.0422583 0.0009542843079520577 0.027318607533935307
1.0420183 0.0009608582843298865 0.027469283064603996
1.0417783 0.0009674674206834337 0.027615406086692783
1.0415385 0.0009741083428552729 0.02775800011696271
1.0412986 0.0009807824311386304 0.027895379899477754
1.0410589 0.0009874857748257582 0.028025308778024925
1.0408192 0.0009942189828673772 0.02814919300626469
1.0405796 0.0010009783876584527 0.028267717002601944
1.04034 0.0010077651728038464 0.028382137114771326
1.0401003 0.001014579498666307 0.02849386679112665
1.0398608 0.0010214165825853906 0.028604507659035612
1.0396215 0.0010282772209474623 0.028716022219305404
1.0393821 0.0010351641605965993 0.02882712158099028
1.0391427 0.0010420779856007182 0.028937456041424264
1.0389035 0.0010490143031429099 0.029047150217048325
1.0386642 0.0010559771992442262 0.02915653616010932
1.0384251 0.0010629623586654372 0.02926544617627831
1.038186 0.001069973903533916 0.02937419459691742
1.0379469 0.0010770076606132228 0.029483745153919504
1.0377079 0.0010840680673976344 0.029594195370368996
1.037469 0.0010911512705692303 0.029707379716631212
1.0372301 0.0010982621102541017 0.029822186149490934
1.0369914 0.0011053965094261803 0.02993766608916656
1.0367526 0.0011125590640853403 0.030055014141601593
1.0365138 0.0011197494154281651 0.030173349054992325
1.0362751 0.0011269648471261132 0.030292100631323468
1.0360366 0.0011342046132814232 0.030410674134119582
1.035798 0.0011414767887537008 0.030530706031594544
1.0355595 0.001148770005575879 0.030650557715650253
1.0353211 0.0011560920819762876 0.030770005967538493
1.0350827 0.0011634422933271143 0.030889424880211198
1.0348444 0.0011708176352179485 0.031009085162854836
1.0346061 0.001178221258335316 0.031129552807499117
1.0343678 0.0011856540610065598 0.031251538817420994
1.0341296 0.0011931120433833883 0.0313745829180777
1.0338916 0.0012005959621440973 0.031498192049329396
1.0336535 0.0012081091612839816 0.03162332414210657
1.0334156 0.001215648899476506 0.03175046797191043
1.0331775 0.001223222397083973 0.03187720250229202
1.0329397 0.0012308188415721447 0.032005559043552366
1.0327018 0.0012384457730901229 0.03213517412574662
1.032464 0.001246103764357513 0.03226460995229764
1.0322263 0.0012537883983166412 0.03239378665507577
1.0319886 0.001261504112296526 0.03252455331150046
1.031751 0.0012692468788101183 0.03265541030144733
1.0315135 0.0012770209157494817 0.03278614702733609
1.0312759 0.0012848257977853947 0.03291669868561433
1.0310385 0.001292654110184444 0.03304843587496318
1.030801 0.0013005175459063953 0.03318034767544019
1.0305637 0.0013084085311054245 0.033312897482926186
1.0303265 0.001316326972834067 0.03344620875001129
1.0300891 0.001324281197280334 0.033579705702457455
1.029852 0.0013322589579765054 0.03371335410422726
1.0296149 0.0013402686219986218 0.03384778118565439
1.0293778 0.001348310246842976 0.033984169902327166
1.0291408 0.0013563804471945667 0.03412181408326259
1.0289038 0.0013644832558066954 0.03426056452430206
1.0286669 0.0013726192595990905 0.0344008586015116
1.0284301 0.0013807803495597443 0.03454277035801185
1.0281932 0.0013889794885862067 0.03468621698045492
1.0279565 0.0013972086655965814 0.03483290193676037
1.0277199 0.0014054689261466123 0.034982717341002736
1.0274832 0.0014137649311388785 0.03513635496090856
1.0272466 0.00142209794233574 0.03529447331468128
1.0270101 0.001430464463150162 0.03545609008816667
1.0267736 0.001438869535438003 0.035618552015931365
1.0265372 0.0014473086828785354 0.03578221491431429
1.0263008 0.0014557868041084037 0.03594598515990546
1.0260645 0.001464298898360938 0.036107987812803624
1.0258282 0.0014728492967649271 0.03626771140540924
1.0255921 0.0014814326162626906 0.036426000276819866
1.0253559 0.0014900534788404192 0.036583275632355285
1.0251198 0.001498711040668616 0.0367391314443203
1.0248837 0.0015074011432903104 0.03689370459897427
1.0246477 0.0015161274082262398 0.0370480445005438
1.0244118 0.0015248859669703743 0.037202730299471395
1.024176 0.0015336762587787637 0.03735666664340635
1.0239401 0.0015425075867322702 0.03751124269246587
1.0237044 0.0015513663230071995 0.03766680288437888
1.0234686 0.0015602664842728985 0.03782253039853544
1.023233 0.001569194134433302 0.03797877891498139
1.0229974 0.0015781634235649445 0.038135315035319556
1.0227618 0.0015871648314491197 0.038292284482574504
1.0225264 0.001596199012691077 0.03845042363984296
1.022291 0.0016052702436106917 0.0386088507418198
1.0220555 0.0016143790581716667 0.038767762767826876
1.0218202 0.0016235205279864174 0.038927593805689886
1.0215849 0.0016326999054647915 0.03908782883294705
1.0213497 0.0016419120081949607 0.039247354440999756
1.0211145 0.0016511618365312915 0.03940663254490288
1.0208794 0.0016604440560900225 0.03956465280464519
1.0206443 0.0016697634908367138 0.03972115220406951
1.0204093 0.0016791146478552907 0.03987717733790857
1.0201744 0.0016885026097872723 0.04003212191706252
1.0199394 0.0016979267863856682 0.04018810600290153
1.0197046 0.0017073831784856976 0.04034480062963162
1.0194699 0.0017168714634379207 0.04050334456863608
1.0192351 0.0017263974265801275 0.04066327151208045
1.0190004 0.0017359607916008497 0.04082461189538791
1.0187658 0.0017455576795666742 0.04098816905909493
1.0185312 0.0017551929310268119 0.04115394369059648
1.0182967 0.0017648627004157812 0.041322153460407726
1.0180622 0.0017745721145842276 0.041494553246094
1.0178277 0.0017843226020299193 0.041669864303963425
1.0175934 0.0017941092899147893 0.04184847694849811
1.0173591 0.0018039335528642736 0.04203063798321095
1.0171249 0.0018138006401737293 0.04221670918143637
1.0168906 0.0018237120738450329 0.04240673800457849
1.0166565 0.0018336631660028106 0.042601200237993374
1.0164225 0.0018436555168101067 0.04280014887475145
1.0161884 0.001853699780929782 0.043003681242556886
1.0159544 0.001863787306882557 0.04321083346130876
1.0157205 0.001873918302506233 0.04342220800655709
1.0154866 0.0018840995121749535 0.04363722719356414
1.0152528 0.0018943258800622257 0.04385597546489496
1.015019 0.0019046041253823055 0.044077815925728986
1.0147853 0.0019149342127022144 0.04430275269001916
1.0145516 0.0019253123473722922 0.044531067482713585
1.0143181 0.0019357383718766666 0.04476106935830631
1.0140845 0.0019462239829811843 0.044992168674434736
1.013851 0.0019567525448398637 0.04522420919875147
1.0136175 0.001967341214729712 0.045457467706951145
1.0133842 0.001977973304342073 0.045692736832619
1.0131508 0.001988666207717593 0.045927666112519056
1.0129175 0.0019994079458726557 0.04616265582405226
1.0126843 0.002010199523730767 0.04639798637249243
1.0124512 0.0020210455345424415 0.04663380438248096
1.012218 0.0020319470995097647 0.04687030554586016
1.011985 0.002042897781200743 0.047107318058624545
1.0117519 0.0020539041665563864 0.04734373045513833
1.011519 0.002064959417120915 0.04757990554310149
1.0112861 0.0020760645890842357 0.047816927228092505
1.0110532 0.002087230293503379 0.048055082660607124
1.0108204 0.002098446189057913 0.04829232553279627
1.0105877 0.0021097108665401993 0.048528567220650826
1.010355 0.0021210310180377846 0.048764416550720405
1.0101223 0.002132405309150106 0.04899833660683596
1.0098897 0.0021438285191150387 0.04923062708700245
1.0096573 0.002155299187543096 0.04946165526306177
1.0094248 0.0021668239824327302 0.04969187116920193
1.0091923 0.0021784016530231164 0.04992097592663373
1.00896 0.002190027004281006 0.05014903474133242
1.0087277 0.002201704791845408 0.05037685290843466
1.0084953 0.0022134360987522933 0.05060580760910022
1.0082631 0.0022252141165199028 0.050834747449224026
1.008031 0.0022370396044117287 0.05106269717327823
1.0077989 0.002248917569374371 0.05129149094279815
1.0075668 0.0022608491903798366 0.05152061999351935
1.0073348 0.0022728274246883824 0.05175075939244527
1.007103 0.002284853398927467 0.05198065267436226
1.006871 0.0022969382310918727 0.052209587856543095
1.0066391 0.0023090704747027787 0.052438828226019724
1.0064074 0.002321249092683896 0.05266791806555145
1.0061756 0.0023334812491019215 0.052896316503819006
1.005944 0.002345759419256151 0.05312417100255919
1.0057124 0.0023580908518579325 0.053351678957404565
1.0054808 0.0023704743693996545 0.053578373475205894
1.0052493 0.002382904401673217 0.053803993177079554
1.0050178 0.0023953860333118834 0.05402876967314001
1.0047864 0.0024079136249905765 0.05425198948235629
1.0045551 0.002420485670002575 0.054473886245122644
1.0043237 0.00243311589980894 0.0546937772751497
1.0040925 0.002445789680587207 0.054912010131132984
1.0038613 0.0024585077348947644 0.05512807737972548
1.0036302 0.002471274872750057 0.05534200330610267
1.003399 0.0024840917916061052 0.055553362036563025
1.003168 0.0024969499343349133 0.055761437110979264
1.0029371 0.00250984980996359 0.05596717489578314
1.002706 0.0025228029631663993 0.05616999281879226
1.0024753 0.0025357897576233856 0.056369350539873124
1.0022444 0.0025488282152555638 0.05656436754415516
1.0020137 0.002561898277191778 0.0567549976566774
1.0017829 0.002575017927645786 0.05694047593112711
1.0015522 0.0025881736392376394 0.057121670729509084
1.0013217 0.002601363258389753 0.0572983101571663
1.0010911 0.002614593621195788 0.05747029808286243
1.0008606 0.0026278624473689166 0.05763662603883126
1.0006301 0.0026411627265648624 0.05779841945285324
1.0003997 0.002654499018414803 0.05795319229175717
1.0001694 0.0026678636376435533 0.05809938416045706
0.9999391 0.0026812605754421175 0.05823913334193382
0.99970883 0.0026946861456633815 0.058373690505041056
0.99947864 0.0027081380061925145 0.0585021061284957
0.9992485 0.002721615884149589 0.05862615650180029
0.99901843 0.0027351178478891252 0.058745707938026935
0.9987884 0.0027486437072409 0.05886027957577973
0.9985584 0.002762194957539234 0.0589706749627147
0.9983285 0.002775764553131396 0.05907693968439382
0.9980986 0.0027893577755977264 0.05918049218381036
0.99786884 0.002802967842025311 0.059280622355435374
0.99763906 0.0028166001683329004 0.05937876646557678
0.99740934 0.0028302517697513145 0.05947496284288243
0.9971797 0.002843921183541113 0.05956896359582166
0.9969501 0.002857608867085141 0.05966074671478453
0.9967205 0.0028713168339219498 0.05974982505428402
0.996491 0.0028850383164654787 0.05983637769585332
0.9962616 0.0028987753127932715 0.05992032618190174
0.9960322 0.002912531817872818 0.060002513763011384
0.9958028 0.0029263029439688276 0.060082918452108613
0.9955735 0.002940089144399374 0.060161158698594196
0.99534434 0.0029538853802469622 0.06023706289923296
0.99511516 0.0029676991194122634 0.06030946818459512
0.994886 0.0029815285796416097 0.06037875905005181
0.9946569 0.002995366774668673 0.06044366788879414
0.9944279 0.003009215360932371 0.06050617055758696
0.9941989 0.003023078722512967 0.06056862244967371
0.99397004 0.0030369486370752504 0.060630482986678544
0.99374115 0.0030508330945876274 0.0606915512606076
0.99351233 0.0030647274369438363 0.0607527963416736
0.99328357 0.0030786326277791004 0.06081373312525893
0.99305487 0.003092547619593999 0.060874523426674224
0.9928262 0.0031064733209746724 0.060934641083295514
0.9925976 0.003120412205204382 0.060994383211069265
0.99236906 0.0031343578848276954 0.06105293393137091
0.99214053 0.003148316219028936 0.061109845954412885
0.9919121 0.003162280764973002 0.06116690256591881
0.9916837 0.003176257819723875 0.06122344269261476
0.9914554 0.00319024454959677 0.06127941533784512
0.9912271 0.0032042399468350823 0.061335670347354494
0.99099886 0.003218244997094124 0.061391692946619295
0.99077064 0.0032322622673363185 0.06144700536653379
0.99054253 0.0032462852747787503 0.06150198641352032
0.9903145 0.0032603165796793333 0.06155601818519041
0.99008644 0.0032743605624551745 0.06160887334536913
0.98985845 0.0032884124161813295 0.06166178379003982
0.9896305 0.0033024731147944576 0.061714229966037544
0.98940265 0.003316541490004907 0.06176586943148651
0.98917484 0.0033306183959015 0.061817075242803
0.9889471 0.0033447027459050137 0.06186794963822984
0.9887194 0.0033587954421196386 0.06191836955986422
0.9884917 0.003372899065040617 0.06196831518441025
0.98826414 0.0033870071108516083 0.06201772356222655
0.9880366 0.003401125870830549 0.06206695346327031
0.98780906 0.0034152525935935646 0.06211572550797403
0.9875816 0.0034293861068887647 0.06216364903422523
0.9873542 0.0034435272685567923 0.0622112183363707
0.9871269 0.0034576750341757047 0.06225877489741861
0.9868996 0.0034718303588887243 0.0623058835099369
0.98667234 0.0034859958269473513 0.06235252582281166
0.9864452 0.003500164903129289 0.06239851509068352
0.98621804 0.0035143437900824266 0.06244337676351315
0.98599094 0.0035285295891782343 0.06248788004991291
0.9857639 0.0035427212281999455 0.062531861173334
0.98553693 0.0035569195951216073 0.06257593226027693
0.98531 0.003571123741844524 0.06261966115790035
0.98508316 0.0035853345338992754 0.0626634680787065
0.9848563 0.00359955481800584 0.0627072846219642
0.9846296 0.003613777959508427 0.06275037810324187
0.98440284 0.0036280103543893877 0.06279319683826762
0.98417616 0.0036422491642002634 0.06283579880985726
0.98394954 0.003656493398037198 0.06287832957501646
0.983723 0.0036707440273683356 0.06292132425568678
0.9834965 0.0036850001747687163 0.06296403478986758
0.98327005 0.0036992626609827577 0.06300643279160136
0.9830437 0.0037135305189233392 0.06304871596231777
0.9828173 0.0037278083739909476 0.06309064096767003
0.982591 0.003742091508236374 0.06313280420409255
0.9823648 0.0037563770863235212 0.06317436602249407
0.9821386 0.0037706715245899793 0.06321559506383638
0.98191243 0.0037849719950533924 0.06325669037897168
0.9816863 0.0037992812753685178 0.0632978918636388
0.9814603 0.003813592781843031 0.06333856692842482
0.9812343 0.0038279091428895903 0.06337886714745629
0.98100835 0.003842235055445569 0.06341842011420076
0.9807825 0.003856561828610472 0.06345827295451999
0.98055667 0.0038708981169256742 0.06349779422211524
0.9803309 0.0038852389525099117 0.0635369546397867
0.98010516 0.0038995853231221923 0.06357536956541104
0.9798795 0.003913935951311946 0.06361332893805832
0.97965384 0.003928295710952765 0.06365148748528797
0.9794283 0.003942655916898622 0.06368927270778736
0.97920275 0.003957025114412929 0.06372624609148264
0.9789773 0.003971394422457056 0.06376265281036317
0.9787519 0.00398577246462287 0.06379891167825369
0.97852653 0.004000154287837352 0.06383472094254937
0.9783012 0.004014540856967037 0.06386993991175649
0.9780759 0.004028934758864459 0.06390469084754767
0.97785074 0.004043329351707151 0.0639388011821157
0.9776256 0.004057727227807866 0.06397270004317707
0.9774005 0.004072133254409494 0.06400621856587861
0.9771754 0.004086542408687236 0.06403938221528373
0.9769504 0.004100955729078015 0.0640721724414207
0.97672546 0.0041153720184352 0.06410475737317942
0.9765006 0.004129792344867987 0.06413697936396469
0.97627574 0.004144215522223209 0.06416925753618878
0.976051 0.0041586426836244875 0.06420129876386345
0.9758262 0.004173076437780199 0.0642330598537729
0.9756015 0.004187514028570425 0.06426426473545024
0.9753769 0.0042019503721918445 0.06429550183749569
0.9751523 0.004216394309876143 0.06432659225116007
0.9749278 0.00423084080151384 0.06435772694239256
0.9747033 0.004245291012161938 0.06438845473247479
0.97447884 0.004259747484147023 0.06441898442672717
0.9742545 0.00427420373623431 0.06444958237042463
0.97403014 0.0042886662490260845 0.06448013790048335
0.97380584 0.004303132347482541 0.06451036773528927
0.9735817 0.00431759687746715 0.0645401707335962
0.9733575 0.004332068636235757 0.06456935008114112
0.9731334 0.004346542431139292 0.06459824760350333
0.9729093 0.004361023281080122 0.0646267406108198
0.9726853 0.004375502163120455 0.06465506231222051
0.9724613 0.004389988018679549 0.06468356485597623
0.9722374 0.004404471918047917 0.06471182111912147
0.97201353 0.0044189627454010285 0.06474011612059755
0.9717897 0.004433455396322105 0.06476782562162078
0.97156596 0.004447950927405682 0.06479506874523147
0.97134227 0.0044624480793008835 0.06482219261076361
0.97111857 0.0044769518872696465 0.06484930856956161
0.970895 0.0044914534291329855 0.06487632216201433
0.9706714 0.004505961580362354 0.06490309774730793
0.97044796 0.004520467354727672 0.06492962216008084
0.9702245 0.0045349796484058635 0.0649562300865979
0.9700011 0.00454949340582199 0.06498253153962122
0.96977776 0.0045640096979005 0.06500833656844063
0.9695544 0.004578531124384426 0.06503379709009918
0.9693312 0.004593051048513934 0.0650591252723215
0.969108 0.0046075760054375085 0.06508403566243183
0.9688849 0.004622099304747294 0.06510864465575553
0.9686618 0.004636627498699786 0.06513310748587543
0.96843874 0.004651157811819881 0.0651572225337858
0.96821576 0.0046656889961836905 0.06518098136318305
0.9679928 0.004680226006110504 0.06520415621857244
0.9677699 0.004694759763548113 0.06522688359532744
0.96754706 0.0047092991221938905 0.06524904681617814
0.9673243 0.004723834978785678 0.0652706478424482
0.9671016 0.004738376184318109 0.06529172373960997
0.9668789 0.004752917557547723 0.06531248856769326
0.96665627 0.004767460211377574 0.06533279697164301
0.9664337 0.004782002810917294 0.0653523301473224
0.96621114 0.004796550256053642 0.06537088104792516
0.9659887 0.0048110933227936805 0.06538847344601963
0.96576625 0.0048256407985132746 0.0654050598966236
0.96554387 0.004840187389451058 0.0654211139011322
0.96532154 0.004854734186280873 0.06543647639105142
0.9650993 0.004869279853593471 0.06545163965560251
0.96487707 0.004883825558501469 0.06546628195402383
0.9646549 0.004898369951506307 0.06548064666394136
0.9644328 0.004912918101631294 0.06549430613551149
0.96421075 0.004927460805071373 0.06550780050461372
0.9639887 0.004942007121622356 0.06552103220427628
0.96376675 0.004956551817987044 0.06553424939125387
0.96354485 0.004971096173957652 0.06554730020114254
0.963323 0.0049856388489741416 0.06556016945209302
0.96310115 0.00500018498576228 0.06557254979984946
0.9628794 0.00501472536552846 0.06558474200769662
0.9626577 0.0050292690427992375 0.06559614915755559
0.962436 0.005043810602630444 0.06560711217373409
0.9622144 0.0050583513150950984 0.06561765406121672
0.96199286 0.00507288977349103 0.06562830061202975
0.96177137 0.00508742733508959 0.06563855167397101
0.96154994 0.005101962518791856 0.06564849994860131
0.9613285 0.005116500581628966 0.06565825955577217
0.9611072 0.0051310322564209355 0.06566779326840493
0.9608859 0.0051455667101698065 0.06567708461725431
0.96066463 0.005160098541979033 0.06568568818420532
0.96044344 0.005174629009214312 0.06569399793258486
0.9602223 0.005189156638341142 0.06570148278717995
0.9600012 0.0052036865437440575 0.06570860132845507
0.95978016 0.005218209482755088 0.06571528413354585
0.95955914 0.005232734522289991 0.06572169452287423
0.9593382 0.005247256369556127 0.06572774588518096
0.9591173 0.0052617762727675006 0.06573376020614322
0.95889646 0.00527629290672583 0.06573936286775638
0.9586757 0.005290807465380884 0.0657446796547352
0.95845497 0.005305318582237003 0.06574941462239102
0.95823425 0.005319831386185838 0.06575447994332292
0.9580136 0.005334340800356319 0.06575967694314394
0.957793 0.0053488479966160305 0.06576410332900125
0.95757246 0.005363351548300391 0.06576802553574392
0.957352 0.005377852634953604 0.0657715338925628
0.95713156 0.005392349865763915 0.06577431789786456
0.9569112 0.005406844383500153 0.06577690570254442
0.95669085 0.005421338792700634 0.06577883435627922
0.95647055 0.005435830260330906 0.06578029310070699
0.9562503 0.005450317417837071 0.06578069180033054
0.95603013 0.005464801251455927 0.06578032216259375
0.95581 0.0054792804371748185 0.06577954473387804
0.95558995 0.00549375608055657 0.06577833465753177
0.9553699 0.00550823079793933 0.06577653920782865
0.95514995 0.005522697814701408 0.06577415415390692
0.95493 0.005537163598574944 0.06577072111004599
0.9547101 0.0055516252138747045 0.06576651932379367
0.9544903 0.005566081340004484 0.06576188723815277
0.95427054 0.005580533029328687 0.06575625272342599
0.9540508 0.0055949828356841955 0.06575044410872988
0.95383114 0.005609424064385093 0.06574370740970575
0.9536115 0.005623863125445847 0.06573660919832759
0.9533919 0.005638297289652991 0.06572892841228485
0.9531724 0.005652725102889838 0.06572023088086375
0.9529529 0.00566714762926567 0.06571061507095159
0.9527335 0.005681563430995841 0.06570055953356813
0.9525141 0.0056959776102629605 0.06568993283180884
0.9522948 0.005710380896276231 0.06567848717713096
0.95207554 0.005724782196651655 0.06566577184296835
0.9518563 0.00573917601744152 0.06565207257611844
0.95163715 0.005753563445804132 0.06563692444292123
0.95141804 0.005767942833680639 0.06562068395826443
0.951199 0.005782315340691056 0.06560372331573947
0.95097995 0.005796683397406649 0.0655861553670466
0.95076096 0.005811044256497037 0.06556740488235209
0.9505421 0.0058253924038614135 0.06554776846780547
0.9503232 0.005839736818215161 0.06552690158817562
0.95010436 0.005854075807200083 0.06550453904978594
0.9498856 0.005868402690771737 0.06548150363553178
0.9496669 0.005882719822287681 0.06545706596738626
0.9494482 0.0058970321858418965 0.0654320336094027
0.9492296 0.005911334479670748 0.06540651536446951
0.949011 0.005925627868142246 0.06538029422032296
0.9487925 0.005939910918881256 0.06535353366778321
0.94857407 0.005954184772748644 0.06532560838156946
0.9483557 0.005968447850922729 0.06529671112039759
0.9481373 0.005982705211896298 0.065267202202462
0.94791895 0.005996951464580428 0.06523657191356363
0.94770074 0.006011183805896617 0.06520498737670852
0.9474825 0.0060254085346176855 0.06517287317322495
0.9472643 0.006039626868858371 0.06514044571538546
0.9470462 0.006053829564735166 0.06510641272246344
0.9468282 0.006068021505038387 0.06507181321434836
0.94661015 0.006082205209825765 0.06503640182866362
0.9463922 0.00609637777901201 0.0649993952755465
0.94617426 0.006110537633365993 0.06496114830912934
0.9459564 0.006124685725862608 0.06492090447488341
0.9457386 0.00613882028330665 0.06487843957698952
0.9455209 0.006152942147040328 0.06483374005716902
0.94530314 0.00616705344451208 0.0647876313256573
0.94508547 0.006181151315154165 0.06473958239842499
0.94486785 0.0061952340325346815 0.06469024288838107
0.9446503 0.006209302648590054 0.06463883985712864
0.9444328 0.0062233553593137045 0.06458613206474352
0.94421536 0.0062373932527186 0.06453105334442526
0.9439979 0.006251418281426934 0.06447494034463466
0.94378054 0.006265427942617647 0.06441825553302867
0.9435633 0.006279416676763072 0.06435955688400892
0.943346 0.006293393126664385 0.06429819448804523
0.94312876 0.006307355263343088 0.0642348929030618
0.9429116 0.006321296615225707 0.06417066647466568
0.9426945 0.006335223098414252 0.06410440857015968
0.94247746 0.006349128053273944 0.06403603154014684
0.94226044 0.0063630172749550105 0.06396624776639084
0.9420435 0.00637688808865765 0.06389466913499135
0.9418266 0.006390738674977616 0.06382180057721334
0.94160974 0.006404570285766192 0.0637480268741442
0.9413929 0.006418385026372604 0.06367286085208379
0.9411761 0.0064321802760670364 0.06359659549367865
0.94095945 0.0064459505376737135 0.06351878914379687
0.9407428 0.006459704546593364 0.06344019899312281
0.9405262 0.006473436909220658 0.06336009670777626
0.9403096 0.0064871524641957655 0.06327870990800269
0.9400931 0.0065008420229262665 0.06319594170779469
0.9398766 0.006514514188645167 0.06311173304776685
0.9396602 0.006528163537831351 0.06302617757498297
0.9394438 0.006541791127232747 0.06293895457941098
0.9392275 0.006555395248318159 0.06285031896047567
0.9390113 0.00656897696012389 0.06275983642045405
0.9387951 0.006582534491190972 0.06266784511126613
0.9385789 0.006596072651418686 0.06257396553490276
0.9383628 0.006609585855693892 0.06247809006839365
0.9381467 0.006623075163707203 0.062380796087394816
0.9379307 0.006636538863466055 0.06228188687565777
0.93771476 0.006649977994902805 0.06218107590893608
0.93749887 0.006663390761483644 0.06207864382338886
0.937283 0.006676781949653319 0.06197457796461081
0.93706715 0.006690146127384518 0.06186927610850293
0.9368514 0.0067034844763126005 0.06176277476305391
0.9366357 0.0067167953721394245 0.06165559232951728
0.93642 0.006730080090875985 0.0615474155207283
0.93620443 0.006743337002572504 0.06143841085873723
0.93598884 0.006756571018667779 0.061328218846008725
0.9357733 0.0067697768249474245 0.06121749172416074
0.93555784 0.006782955769925637 0.06110588333033936
0.93534243 0.006796106208462023 0.060993605958801024
0.9351271 0.006809229541999573 0.06088123961294222
0.9349117 0.00682232790110982 0.06076829189223432
0.9346965 0.006835395339143926 0.06065444818353604
0.93448126 0.006848437452652314 0.06053985423264904
0.9342661 0.006861452037085861 0.06042567127279999
0.934051 0.006874437723113831 0.060311017403100034
0.9338359 0.006887395856005954 0.06019666189737318
0.93362087 0.006900328752610883 0.06008255023272418
0.93340594 0.006913230665280544 0.05996884026347733
0.933191 0.006926107606033169 0.05985659866841714
0.9329761 0.006938957657534895 0.05974543258046825
0.9327613 0.006951779708135544 0.05963548448711266
0.93254656 0.006964575417640996 0.05952695149058517
0.9323318 0.0069773473292866935 0.05942022587759509
0.9321171 0.006990093711444136 0.059316101255064674
0.9319025 0.007002810065223444 0.059211907029298905
0.93168795 0.007015504572682689 0.059105860415430415
0.93147343 0.007028171805701185 0.05899693846654807
0.9312589 0.00704081602449042 0.05888447017679869
0.9310445 0.007053428039078464 0.058768953740599726
0.9308301 0.007066015525856323 0.05864811978827667
0.9306158 0.007078572205137642 0.05852162062391386
0.9304015 0.007091098537565812 0.058390160118697354
0.9301873 0.00710359192102006 0.058253860509161065
0.9299731 0.007116052944306596 0.05811328514813824
0.92975897 0.007128482557122212 0.057967515274874294
0.92954487 0.0071408778169294845 0.05781804001451286
0.9293309 0.00715323306259048 0.05766463139806609
0.9291169 0.007165555820076023 0.05750800540964175
0.9289029 0.0071778439623295205 0.057347337235286025
0.92868906 0.007190091231611555 0.05718371481422199
0.9284752 0.007202302503815858 0.057016728029519834
0.92826146 0.007214471599601198 0.05684679243171451
0.9280477 0.007226603455120283 0.05667431370649979
0.92783403 0.007238695451125512 0.05649947868315779
0.92762035 0.007250749161222669 0.05632180047218068
0.9274068 0.007262758545642971 0.056141473491891615
0.9271932 0.007274728388849426 0.055957166003835115
0.9269798 0.007286652355588484 0.05576801458163072
0.92676634 0.007298534747689695 0.055573789581277615
0.9265529 0.00731037577686568 0.05537411549938205
0.92633957 0.007322166286037442 0.05516833399788613
0.9261263 0.007333909683602689 0.05495712473640057
0.92591304 0.007345606864057847 0.054741101998044994
0.92569983 0.007357254882297076 0.05452065038993644
0.9254867 0.007368851581199046 0.05429615519127732
0.9252736 0.007380397476705444 0.05406859174936651
0.9250606 0.007391890595489497 0.053836389237805204
0.92484754 0.007403334505298586 0.053601634703256136
0.9246346 0.007414724277777192 0.05336274448754496
0.92442167 0.007426060070643788 0.05311943966877617
0.9242088 0.007437339928158963 0.052872114666130045
0.92399603 0.007448563960903369 0.05261866478423437
0.9237833 0.0074597297935267435 0.05236049127639056
0.9235706 0.007470840767639056 0.05209695865991219
0.9233579 0.007481891425380514 0.05182855113731252
0.9231453 0.007492881920634831 0.05155367793806826
0.92293274 0.007503809595179191 0.05127300486589485
0.92272025 0.007514674566290622 0.05098555315366679
0.92250776 0.00752547712052984 0.050692526338588687
0.9222954 0.007536211577281275 0.05039474917527276
0.922083 0.007546881680445088 0.05009325711835433
0.9218707 0.00755748511676996 0.0497884936009315
0.92165846 0.007568019820738781 0.0494800530583302
0.9214462 0.007578489422480288 0.04916894693087421
0.9212341 0.007588886266054673 0.048855684764152085
0.92102194 0.007599217105476635 0.048540769377776044
0.92080986 0.007609477420404855 0.04822377490592266
0.92059785 0.0076196681440595625 0.04790602984109914
0.92038584 0.007629790872388288 0.04758789771073778
0.92017394 0.007639840972844611 0.04726836000811492
0.91996205 0.00764982262770184 0.04694785507586731
0.9197502 0.007659734064761366 0.04662580782942184
0.91953844 0.007669573702561224 0.04630224672948293
0.9193267 0.007679342461515728 0.04597585319145132
0.91911507 0.0076890385152325455 0.04564799204233284
0.9189034 0.007698665784992771 0.04531974520362403
0.9186918 0.007708220038953947 0.04498930725050123
0.91848034 0.007717699416870258 0.04465616571287876
0.9182688 0.007727110007147123 0.04432004842599261
0.9180574 0.007736444495781183 0.04397946779454733
0.917846 0.00774570334543267 0.0436365319629872
0.91763467 0.007754890185670847 0.0432910909422724
0.91742337 0.007764000607058712 0.04294499830420803
0.9172121 0.007773036027469292 0.042598388982979206
0.91700095 0.007781995153161119 0.042253968855884075
0.91678977 0.00779088228510701 0.041908613815028486
0.9165787 0.007799690542124936 0.04156194566588319
0.91636765 0.007808426574062287 0.041217493853594536
0.91615665 0.007817086930005422 0.0408746279180447
0.9159457 0.007825673217972286 0.04053086377507405
0.9157348 0.007834183719177278 0.04018649295135113
0.91552395 0.00784262238780228 0.03984233353824081
0.9153131 0.007850985380604053 0.03949848454425786
0.91510236 0.007859274383489752 0.03915557608760639
0.91489166 0.007867488224025011 0.03881452571590936
0.914681 0.007875628822141097 0.038475050332277265
0.91447043 0.007883694975581834 0.03813641129869408
0.91425985 0.007891690677716565 0.03779891641298639
0.9140493 0.007899612290016476 0.03746075914819175
0.91383886 0.007907461071238856 0.037120686247864756
0.91362846 0.007915235381470096 0.0367819912726272
0.9134181 0.007922937076665259 0.036443286812970634
0.91320777 0.007930566755886045 0.03610528212332858
0.9129975 0.007938124073252353 0.03576756209845133
0.91278726 0.007945607560251205 0.03543156657716482
0.9125771 0.007953019318293706 0.035097005195609814
0.912367 0.007960357931643892 0.03476339085694329
0.9121569 0.007967627430902317 0.03443109996128837
0.9119469 0.007974822184946965 0.03409847513966487
0.9117369 0.00798194799943116 0.03376704869348106
0.911527 0.007989001642997822 0.03343775746052825
0.91131705 0.00799598711497904 0.033109923164359366
0.91110724 0.008002899148306219 0.03278305309534973
0.91089743 0.008009743562193422 0.03245804482745718
0.91068774 0.008016515554823307 0.032137017322452575
0.91047806 0.008023221318222312 0.03181869992879687
0.91026837 0.008029859822692918 0.03150317550806264
0.9100588 0.008036429508617519 0.03119012098551989
0.9098492 0.008042932923196485 0.030878408181517467
0.9096398 0.008049368207767329 0.030566459833612808
0.9094303 0.008055737248980456 0.03025433012768731
0.9092209 0.00806204180803465 0.029942447711587432
0.90901154 0.008068276567558584 0.029629828151961485
0.9088023 0.008074444952083853 0.02931698592081977
0.908593 0.008080547017840247 0.02900416210652726
0.9083838 0.008086582667633905 0.028690189380064818
0.90817463 0.008092549978572823 0.02837572710076487
0.9079655 0.008098452240482456 0.028059163062193693
0.90775645 0.008104283804054776 0.027740443598201443
0.9075474 0.008110049587030972 0.027421481767723296
0.90733844 0.008115746085366169 0.027101191467988374
0.9071295 0.008121374798601824 0.02677992329347385
0.9069207 0.008126934008535678 0.02645949530798731
0.9067118 0.008132427026614862 0.026136904255436424
0.9065031 0.008137848630308074 0.02581486783946977
0.90629435 0.008143203985264302 0.025492850642199992
0.90608567 0.00814848955322254 0.025169768665255197
0.90587705 0.008153707081743088 0.024845786411678044
0.90566844 0.008158855699486496 0.024517883383353548
0.90545994 0.008163933671101303 0.024187493081930148
0.90525144 0.008168941734170198 0.023856481413298585
0.905043 0.008173880172541781 0.023524004655087357
0.9048346 0.008178746817939635 0.023190151733637664
0.90462625 0.008183544757723099 0.02285568658745498
0.904418 0.008188269358012793 0.022521145485627312
0.90420973 0.008192925401760573 0.022189465357512667
0.90400153 0.008197510359302688 0.021858557602195107
0.9037934 0.008202025976538494 0.02152770882739918
0.90358526 0.00820647190523218 0.021197042566953078
0.90337723 0.008210847328093494 0.020865972717387507
0.9031692 0.00821515296617396 0.020534470312628395
0.90296125 0.008219389198001267 0.020201688431705625
0.90275335 0.008223554136947586 0.019869239678101995
0.90254545 0.008227650892855156 0.019537158997530175
0.9023377 0.008231675451094114 0.019205500417772737
0.9021299 0.008235631983333066 0.018873609437617896
0.90192217 0.008239517723196093 0.018543990836051825
0.9017145 0.008243335029381686 0.018216420254611808
0.90150684 0.00824708341558758 0.01788871567153336
0.9012993 0.008250762612105757 0.017561807799549564
0.90109175 0.008254373236280798 0.017236721785716936
0.9008843 0.00825791648356442 0.016913823874104193
0.90067685 0.00826139122105479 0.016594748477771534
0.9004695 0.00826480003114059 0.016278860173380535
0.9002621 0.00826814286000608 0.015967314320448203
0.9000548 0.00827142141205354 0.01565881081049263
0.89984757 0.008274634576727724 0.015354852621929236
0.8996404 0.008277785252122206 0.015055231862927168
0.89943326 0.008280872628463722 0.014762021072767499
0.8992261 0.00828390093691125 0.014475815721775517
0.8990191 0.008286867807452641 0.014193851919056909
0.8988121 0.008289777747480218 0.013917095437731371
0.89860517 0.008292629205368685 0.01364541080460317
0.8983982 0.008295425771742105 0.013377516830628636
0.8981914 0.0082981647901645 0.013113608285842467
0.89798456 0.008300850571638851 0.012853677829646944
0.8977778 0.00830348134166912 0.012598080496367202
0.8975711 0.00830605986727898 0.012346314315874832
0.8973644 0.008308585842747945 0.012098956236468018
0.8971578 0.008311060675751037 0.011856058057261793
0.8969512 0.008313484863616726 0.011617995125353206
0.89674467 0.008315860615322397 0.011384386946088027
0.8965382 0.0083181870082144 0.01115605201098355
0.8963318 0.00832046698565953 0.010931135662649276
0.8961254 0.008322700009425072 0.010711428894414163
0.895919 0.008324888629503573 0.010496997050175016
0.89571273 0.008327031900748466 0.0102879370452447
0.8955065 0.008329132950746146 0.010083164355455053
0.8953003 0.008331190527108078 0.009882458379633693
0.89509416 0.00833320830382302 0.009687157240486806
0.89488804 0.008335184652734834 0.009495802129872041
0.894682 0.008337122356176365 0.009307314450526016
0.894476 0.008339019929680369 0.009121957348159548
0.89427006 0.008340880187073858 0.008940045844872131
0.8940641 0.008342702341512158 0.008762218001603988
0.8938583 0.008344488230633771 0.008587243924501813
0.89365244 0.008346237668022543 0.008413476542687787
0.8934467 0.008347951686649636 0.008242705396843386
0.893241 0.008349629460217006 0.008076224151017736
0.8930353 0.00835127437025676 0.007912593830307431
0.89282966 0.008352884295878082 0.007751047699438269
0.8926241 0.008354461902265586 0.007592394429265443
0.89241856 0.00835600580126637 0.007438022863101449
0.8922131 0.0083575189196866 0.00728623988571203
0.89200765 0.008358999922002595 0.007136131328074959
0.89180225 0.008360450992834842 0.006988260014393787
0.8915969 0.008361870596967726 0.006844832049804195
0.89139163 0.008363261840976877 0.006704945902056503
0.89118636 0.008364623526730963 0.006567732955054207
0.8909812 0.008365957716206665 0.006433736016236616
0.89077604 0.008367263590314948 0.006302512470022457
0.89057094 0.008368543609942939 0.006174619271239211
0.89036584 0.008369796554427175 0.006049028932813668
0.89016086 0.00837102443020327 0.0059267288912197656
0.8899559 0.008372226408261334 0.005806566490429348
0.88975096 0.008373404803095596 0.005690064061182241
0.8895461 0.00837455832523839 0.005576952487362559
0.8893413 0.0083756896454436 0.005466307386867526
0.8891365 0.008376797501344768 0.005358018680526257
0.88893175 0.008377884304031864 0.00525431049776156
0.88872707 0.008378948952517522 0.005153918500684706
0.88852245 0.008379994039352093 0.005056551056362644
0.8883179 0.008381018231171385 0.004962200056020685
0.8881133 0.008382024445244567 0.004871360455322618
0.8879088 0.008383011200332163 0.004784213261761855
0.8877044 0.008383981234809755 0.0047013843908607
0.8875 0.008384933365804221 0.004620634223788489
0.88729566 0.008385869910523076 0.004542489918217609
0.88709134 0.008386789856164738 0.004467263072077261
0.8868871 0.008387695418422974 0.004395365375353319
0.88668287 0.008388585377761151 0.004325792642738384
0.8864787 0.008389462000574114 0.0042582156121794565
0.8862746 0.008390324088889596 0.0041924040601509305
0.88607055 0.00839117329578615 0.0041275542900292735
0.8858665 0.00839200836967888 0.004063103246280338
0.88566256 0.008392831101940007 0.0039998681699444484
0.8854586 0.008393640123215428 0.003937703024525416
0.88525474 0.008394437071459501 0.00387716031460776
0.8850509 0.00839522091763324 0.0038180242013056928
0.8848471 0.008395993520493457 0.0037600941259820888
0.8846434 0.008396753379860468 0.003704264383360274
0.88443965 0.008397502953666463 0.003649956716816402
0.88423604 0.008398240260480022 0.003597252938355556
0.8840324 0.00839896788332252 0.0035454362218596738
0.8838289 0.008399683882398201 0.003494536437833693
0.8836253 0.008400390618381957 0.003445260676645402
0.8834219 0.008401086146276828 0.0033975659505617816
0.88321847 0.008401773046759367 0.0033512030234852316
0.8830151 0.008402449560598739 0.0033067311722517296
0.8828118 0.00840311796330967 0.0032641068134276583
0.88260853 0.008403776836938485 0.0032243163328808983
0.8824053 0.008404428872972191 0.0031876736192222865
0.88220215 0.008405072504815328 0.0031545472531017337
0.881999 0.008405710533055449 0.0031225599523276044
0.8817959 0.008406341104284197 0.0030909403742335403
0.88159287 0.008406965978563828 0.003060352457716547
0.88138986 0.008407583730953272 0.0030304569252243823
0.88118696 0.008408196085802696 0.003000846067457011
0.880984 0.008408801697835894 0.002972239637452039
0.8807812 0.008409402225472148 0.0029441803785027858
0.8805784 0.008409995881194133 0.0029161631071477558
0.8803756 0.008410584899322143 0.002888499325993065
0.8801729 0.008411167146053826 0.0028609671948682898
0.87997025 0.008411744646256677 0.0028333194305565604
0.87976766 0.008412315308496792 0.0028050926652354448
0.87956506 0.008412881259602515 0.0027770315427444524
0.8793625 0.008413440410419103 0.002749411863839376
0.87916005 0.008413994836974654 0.00272219535214807
0.8789576 0.008414542661213468 0.0026956312752403973
0.8787553 0.008415086019808058 0.002669915715929944
0.8785529 0.00841562323410791 0.002644564389827492
0.8783506 0.008416156174166458 0.0026194311003119356
0.8781484 0.00841668291902236 0.0025946721801307347
0.8779462 0.00841720552365764 0.0025701746863086607
0.877744 0.00841772218185902 0.0025456376031711752
0.8775419 0.008418234670941304 0.002520348768933675
0.87733984 0.008418740847866668 0.002494823457695211
0.87713784 0.008419242746969285 0.0024695493716269013
0.8769359 0.008419738464142169 0.002445084150221087
0.87673396 0.008420230323213564 0.0024214062675340644
0.8765321 0.008420716279046803 0.0023978651794382775
0.87633026 0.008421198355951422 0.0023744459562923667
0.8761285 0.008421674587354594 0.0023513036517773265
0.87592673 0.008422147170407552 0.0023282843409010504
0.8757251 0.008422613836674659 0.0023053840135588075
0.87552345 0.00842307690344469 0.002282576190055955
0.8753218 0.008423534375348906 0.0022599047974345855
0.8751203 0.008423988010548706 0.002237067645131491
0.87491876 0.008424435962780693 0.0022135380919390446
0.87471735 0.008424879932607213 0.0021903818964482905
0.8745159 0.008425318457521246 0.002168027092246877
0.87431455 0.00842575323787349 0.002145737209414187
0.87411326 0.008426182391111176 0.002123409187329339
0.873912 0.008426608068296803 0.002101231762661172
0.87371075 0.008427028184296435 0.0020793861426602034
0.8735096 0.008427444811447918 0.0020577814067452055
0.8733084 0.00842785610402963 0.002036340254434159
0.8731074 0.008428263872393869 0.0020151749086079994
0.8729063 0.008428666414914264 0.0019943401895303977
0.87270534 0.008429065680867358 0.001973751268049297
0.8725044 0.008429459695359425 0.0019532250420293226
0.8723035 0.008429850567909142 0.0019323220842851173
0.8721026 0.00843023613912271 0.001911891964196839
0.8719018 0.008430618588206368 0.001892343164006019
0.87170106 0.008430996011817004 0.0018728421696415387
0.8715004 0.008431370406497767 0.0018531746294309813
0.8712997 0.008431739839176331 0.0018335255159198191
0.87109905 0.008432106252136154 0.0018141449506203391
0.8708985 0.00843246768790808 0.0017949985193258036
0.870698 0.008432826208005395 0.0017761174961690787
0.87049747 0.008433179954004196 0.001757376564614835
0.8702971 0.00843353076472866 0.0017389570536063014
0.8700967 0.008433876923533264 0.0017209287843078258
0.8698963 0.008434220502390356 0.001703215513283915
0.869696 0.008434559342089993 0.0016855996280507367
0.86949575 0.008434895640063363 0.001667716840402806
0.86929554 0.008435227236523997 0.0016497872348985555
0.8690954 0.008435556185467267 0.0016322866163467865
0.8688953 0.008435880546895206 0.0016148097841506958
0.8686952 0.00843620242114731 0.0015975140960310071
0.86849517 0.008436519764466072 0.0015803754810943546
0.8682952 0.008436834594504861 0.0015634136640439867
0.8680953 0.008437144971652884 0.0015466895449473487
0.8678954 0.008437452928607186 0.0015302040797811054
0.86769557 0.008437756623316882 0.001513954059178787
0.8674958 0.008438057996532937 0.0014979570762501712
0.86729604 0.008438355122883465 0.0014822542009977396
0.8670963 0.008438650128578586 0.001466783711855417
0.8668967 0.008438940912423035 0.0014516813962297192
0.8666971 0.008439229666631699 0.0014362859342516852
0.8664975 0.008439514193105 0.0014202855818749131
0.866298 0.008439796476792777 0.0014048890114453732
0.8660985 0.008440074747652055 0.0013897683606319154
0.8658991 0.00844035092166765 0.0013749273929001653
0.8656997 0.008440623090292598 0.001360152566772945
0.8655004 0.008440893228061826 0.0013456657547413018
0.86530113 0.00844115945149393 0.0013313594688266466
0.8651019 0.008441423802949575 0.0013171427093696354
0.8649027 0.008441684282903787 0.0013030175602587238
0.86470354 0.008441942857620389 0.0012890867629447896
0.8645044 0.00844219771291326 0.0012753725147240697
0.8643054 0.008442450676004515 0.0012619023227752576
0.86410636 0.008442700018742042 0.0012487017435477694
0.8639074 0.008442947656119061 0.0012358177924857946
0.8637085 0.008443191655171264 0.0012224205115163491
0.8635096 0.008443433929606867 0.0012089158415885227
0.86331075 0.008443672538151386 0.0011959468544911803
0.863112 0.008443909470788668 0.001183056031813104
0.86291325 0.008444142827660296 0.00117042513609557
0.8627146 0.00844437458473046 0.0011578704927942376
0.8625159 0.008444602885026326 0.0011454148237573182
0.8623173 0.008444829622175437 0.0011330161285734784
0.8621188 0.008445052866264886 0.0011207280086402835
0.86192024 0.008445274662711 0.0011086658809190035
0.8617218 0.00844549297441298 0.001096692597549243
0.8615234 0.008445709893601714 0.001084884784301436
0.861325 0.008445923479190508 0.001073533383615537
0.86112666 0.00844613582276895 0.001062603115110411
0.8609284 0.00844634487270639 0.0010512057429302771
0.8607302 0.008446552580634826 0.0010392819637916194
0.860532 0.008446756910833412 0.0010276726614060498
0.86033386 0.008446959888460157 0.0010165042961226794
0.86013573 0.008447159695623013 0.0010053418932455265
0.8599377 0.00844735813723506 0.000994169303613843
0.8597397 0.008447553407148674 0.000983081751654887
0.8595417 0.008447747461236358 0.0009721544637771547
0.8593438 0.008447938297867434 0.0009614992142667829
0.85914594 0.008448128007260266 0.0009509779645135087
0.8589481 0.008448314622083758 0.0009405731956573149
0.85875034 0.008448500107749921 0.0009303667222510917
0.85855263 0.00844868257561561 0.0009203778802154297
0.8583549 0.008448864035236864 0.000910301691917474
0.8581573 0.008449042461135009 0.000900092411489894
0.8579597 0.008449219791174535 0.0008899508723724222
0.85776216 0.008449394103410135 0.0008798861643785255
0.8575646 0.008449567421384018 0.0008701671081232982
0.8573672 0.008449737818865061 0.0008611331283490224
0.85716975 0.00844990742264036 0.0008514417370716671
0.8569724 0.008450073997559086 0.0008417507839860005
0.8567751 0.00845023961751675 0.0008321203781650257
0.8565778 0.008450402349885767 0.0008226471702765415
0.8563806 0.008450564177445018 0.0008132686235739116
0.8561834 0.008450723107964013 0.0008039256579634842
0.85598624 0.008450881215047121 0.0007947970579772115
0.8557892 0.008451036434959158 0.0007856795858266086
0.85559213 0.008451190851419084 0.0007764921249156552
0.8553951 0.008451342467002356 0.0007674356838237962
0.85519814 0.008451493219030604 0.0007584926584442802
0.8550012 0.008451641215007686 0.0007496004915107862
0.85480434 0.008451788421075801 0.0007407559079398172
0.8546075 0.008451932843238847 0.0007319289911118553
0.85441077 0.008452076490476062 0.0007231653692986581
0.854214 0.008452217420362786 0.0007144677275589474
0.8540173 0.008452357605360384 0.0007058774979841639
0.8538207 0.008452495127588283 0.0006980820326422815
0.8536241 0.008452632119588653 0.00069058882105413
0.8534275 0.008452766590661255 0.000682624890533257
0.8532311 0.008452900398507181 0.0006744188918329482
0.85303456 0.00845303162091892 0.0006661859420161529
0.85283816 0.00845316215689595 0.0006580153639427293
0.8526418 0.008453290055327215 0.0006499598090615278
0.8524455 0.008453417381516946 0.0006419255409424342
0.8522492 0.008453542088591164 0.00063393069775807
0.852053 0.008453666200494597 0.0006259821172794358
0.85185677 0.008453787746179471 0.0006180307032261273
0.8516606 0.008453908705580344 0.0006101330952045031
0.8514645 0.008454027085138028 0.000602355915984639
0.8512685 0.00845414491227028 0.0005945658754788086
0.8510725 0.008454260167157859 0.0005867751217301845
0.8508765 0.008454374924126679 0.0005792812629235958
0.8506806 0.008454487196305049 0.0005719477865419486
0.8504847 0.008454599002893935 0.0005646145511864097
0.85028887 0.008454708372172822 0.000557330908418669
0.85009307 0.008454817294340722 0.0005501355959904305
0.8498974 0.008454923798761114 0.0005436590782861153
0.84970164 0.008455030106155616 0.0005373515423876888
0.849506 0.008455134041530952 0.0005303693214196198
0.8493104 0.008455237607045984 0.0005233350273979895
0.84911484 0.008455338758565342 0.000516239098249571
0.84891933 0.008455439496578808 0.0005092299943964221
0.8487239 0.008455537854690156 0.0005024099694530025
0.84852844 0.008455635887945331 0.0004956775904672094
0.84833306 0.008455731590398509 0.0004890974056848957
0.84813774 0.008455826974372728 0.0004823894470480236
0.8479425 0.008455920011958195 0.00047571952471500153
0.8477472 0.008456012759978534 0.00046909622542584684
0.847552 0.008456103181402242 0.00046249695900401613
0.84735686 0.008456193297840297 0.0004559212623972596
0.84716177 0.008456281092536232 0.0004493009440492409
0.8469667 0.008456368605193035 0.0004427221871409646
0.84677166 0.00845645380786172 0.00043619703764364887
0.8465767 0.00845653871800933 0.00042965166375678074
0.8463818 0.008456621320909548 0.00042313659336111226
0.8461869 0.008456703662532008 0.0004166183710334445
0.845992 0.008456783732307927 0.0004104957955236416
0.84579724 0.008456863615880068 0.0004045172077071928
0.8456025 0.00845694128390372 0.00039838619952037774
0.8454078 0.008457018765585939 0.00039218604537818243
0.8452131 0.008457094000491676 0.0003859750581591682
0.8450185 0.00845716901752809 0.0003797659944324904
0.84482396 0.008457241792697726 0.00037359078699867237
0.8446294 0.00845731438174606 0.00036742130201663283
0.844435 0.008457384723040976 0.0003613814746131965
0.8442405 0.008457454927650007 0.00035530390282876087
0.8440461 0.008457522887288378 0.00034922034669872975
0.8438518 0.008457590666220224 0.00034317851720028073
0.8436575 0.008457656280253967 0.00033746762177426016
0.84346324 0.008457721794487965 0.000331767849709189
0.843269 0.008457785155845466 0.0003258569591409653
0.84307486 0.00845784835335758 0.00031995862065828704
0.8428807 0.008457909387932963 0.00031410490206225
0.84268665 0.008457970281239392 0.000308104920126391
0.8424926 0.008458028915278552 0.00030130638628430054
0.8422986 0.008458087209305222 0.00029470500402643265
0.8421047 0.008458143285299168 0.00028878421467339955
0.8419108 0.008458199213980354 0.00028286696048336667
0.84171695 0.008458252959212239 0.0002769278868978236
0.8415231 0.00845830657422495 0.000271050655562557
0.84132934 0.008458358031191764 0.000265310877631411
0.8411356 0.008458409401583107 0.00025990991287253566
0.84094197 0.008458458693490866 0.00025433670363162017
0.8407483 0.008458507902045343 0.00024865604363492026
0.8405547 0.008458554983468152 0.00024292144801800036
0.8403612 0.008458601942439909 0.00023714750229616126
0.8401677 0.00845864676473867 0.00023138909617798648
0.8399742 0.008458691482042362 0.00022567434857799314
0.8397808 0.0084587340806667 0.00022001466851690363
0.83958745 0.008458776576791449 0.00021433099320023637
0.83939415 0.008458816956067261 0.00020867923222865078
0.83920085 0.008458857247915445 0.000202975086443656
0.8390077 0.008458895404546614 0.0001972974705208434
0.83881444 0.008458933491374698 0.00019169136702389851
0.8386213 0.008458969474865314 0.0001862064034585039
0.8384282 0.008459005411289054 0.0001807199986481885
0.8382352 0.008459039255744712 0.00017524690424571926
0.83804214 0.008459073063243429 0.00016971910154445699
0.8378492 0.008459104775479877 0.0001642781100089827
0.83765626 0.008459136455003393 0.00015883782779280416
0.8374634 0.008459166056401445 0.00015337010028659568
0.83727056 0.008459195609208544 0.00014788505911022515
0.8370778 0.008459223078833608 0.00014240070608670312
0.83688504 0.008459250505642153 0.0001368806919387446
0.83669233 0.008459275846965096 0.00013142160308956047
0.8364997 0.008459301169165797 0.0001262861353045887
0.8363071 0.008459324469821021 0.00012089262099940326
0.8361145 0.008459347722732807 0.00011534231227718306
0.835922 0.008459368890068895 0.00010977413445099872
0.83572954 0.008459389973098332 0.00010402817376594091
0.8355371 0.008459408910291682 9.795937847325667e-05
0.83534473 0.008459427648673508 9.157199427690791e-05
0.8351524 0.008459444140968093 8.516994626515479e-05
0.8349601 0.008459460406829647 7.875369566662056e-05
0.8347678 0.008459474429990028 7.2368882007172e-05
0.8345756 0.008459488240871697 6.609743343526748e-05
0.8343834 0.00845949988893616 6.0491673220197844e-05
0.8341913 0.008459511490271741 5.4947969955186544e-05
0.8339993 0.008459520992173916 4.934981107724245e-05
0.83380723 0.008459530451284723 4.384739502414571e-05
0.83361524 0.008459537851820851 3.862192679065789e-05
0.83342326 0.00845954530011948 3.369419074731849e-05
0.8332314 0.008459550791940879 2.890273888729756e-05
0.8330395 0.008459556393354857 2.414649027442584e-05
0.8328477 0.008459560058351226 1.942028258000295e-05
0.83265597 0.008459563842807978 1.4701925337299554e-05
0.8324642 0.008459565694059083 9.954480898660272e-06
0.8322725 0.008459567659414972 5.199294355200612e-06
0.8320809 0.008459567694884571 5.38453095855429e-07
0.83188933 0.008459567888822414 -3.7639040312915513e-06
0.83169776 0.008459566228508311 -8.29900300863985e-06
0.83150625 0.008459564699710797 -1.2992622151865601e-05
0.8313148 0.008459561253521531 -1.7711949707805355e-05
0.8311234 0.008459557922292778 -2.2380349886922426e-05
0.830932 0.008459552682172624 -2.7096229869061614e-05
0.8307407 0.008459547537638324 -3.204004484268168e-05
0.8305494 0.008459540421306127 -3.706046965209191e-05
0.8303582 0.008459533362451848 -4.208695831550161e-05
0.830167 0.008459524322871906 -4.7157602185276236e-05
0.82997584 0.008459515334527554 -5.2177499197743084e-05
0.82978475 0.00845950442420693 -5.6613218765812176e-05
0.82959366 0.00845949368597038 -6.12347539183036e-05
0.8294026 0.008459481005403221 -6.613986705429915e-05
0.82921165 0.008459468412710905 -7.116467283518585e-05
0.82902074 0.008459453825882018 -7.624938940636059e-05
0.8288299 0.008459439303802503 -8.132708203199466e-05
0.82863903 0.008459422778919323 -8.645087823562588e-05
0.82844824 0.008459406309443099 -9.158589410855993e-05
0.82825744 0.008459387829137197 -9.674384291473052e-05
0.82806677 0.008459369405489057 -0.00010189419476301836
0.8278761 0.008459348972170341 -0.00010703816520226806
0.8276855 0.008459328596188708 -0.00011213219611506977
0.82749486 0.008459306247699543 -0.00011691649652552892
0.82730436 0.008459284033878427 -0.00012177011023203197
0.82711387 0.008459259839826023 -0.00012681869366640215
0.82692343 0.008459235721725517 -0.00013191288570659136
0.826733 0.0084592095973043 -0.000137021267873484
0.8265427 0.00845918355237583 -0.00014210278543525762
0.82635236 0.008459155506243179 -0.0001472013785078627
0.82616204 0.008459127520420693 -0.0001523302019000847
0.82597184 0.008459097542075985 -0.00015747057454139655
0.82578164 0.008459067620251478 -0.00016259299896939075
0.8255915 0.008459035702343852 -0.00016770854799741822
0.8254014 0.008459003875205737 -0.00017249951633877195
0.82521135 0.008458970125094816 -0.00017722720629986864
0.8250213 0.008458936494705959 -0.00018222071735313656
0.82483137 0.008458900873904602 -0.00018740931445593843
0.82464147 0.008458865308558432 -0.00019255020230760604
0.82445157 0.008458827751197415 -0.00019758062698891995
0.8242617 0.008458790279140711 -0.00020261284484079185
0.82407194 0.008458750835833645 -0.00020763623940002642
0.8238822 0.00845871147579985 -0.0002127389679367982
0.8236925 0.008458670112527333 -0.00021787003429948865
0.82350284 0.008458628819542971 -0.000223003434270872
0.82331324 0.008458585557672206 -0.0002278563346738128
0.8231237 0.008458542433862124 -0.00023263413049861512
0.82293415 0.008458497357862218 -0.00023754379877859318
0.82274467 0.008458452390093872 -0.0002425912474683472
0.8225552 0.008458405424555789 -0.0002476588721814777
0.8223658 0.008458358564437895 -0.0002527455497185161
0.82217646 0.008458309704427857 -0.00025781552116076894
0.82198715 0.00845826093458472 -0.0002629407386901293
0.8217979 0.008458210167080085 -0.00026809694417480475
0.82160866 0.008458159462088912 -0.00027326290015838135
0.8214195 0.008458106755871272 -0.00027843766209544567
0.82123035 0.008458054125469492 -0.00028362641228701983
0.8210412 0.008457999480422345 -0.0002887352243565724
0.8208522 0.008457944958141362 -0.0002936493545386297
0.8206632 0.00845788845684426 -0.0002987842342058167
0.82047427 0.008457832027981825 -0.0003039817744274447
0.8202853 0.008457773558042473 -0.00030952345537335504
0.82009643 0.008457715082086757 -0.0003150282969453567
0.8199076 0.008457654582982503 -0.00032032856566016626
0.81971884 0.008457594132180911 -0.0003255575202423318
0.81953007 0.00845753167396676 -0.00033076480733876257
0.81934136 0.008457469273265439 -0.0003360242028947542
0.8191527 0.008457404870057434 -0.0003413326359429152
0.8189641 0.008457340512831004 -0.00034659447435793947
0.81877553 0.00845727413911909 -0.00035188629886098705
0.818587 0.008457207813285359 -0.00035712865850786544
0.81839854 0.008457139511721935 -0.0003622379391726267
0.81821007 0.00845707126644271 -0.00036742610588765375
0.8180217 0.008457001055508452 -0.00037266654742591256
0.81783336 0.008456930879778014 -0.00037794945074397793
0.817645 0.008456858683394942 -0.00038321584418112595
0.8174568 0.00845678656975594 -0.00038845342636546884
0.81726855 0.008456712441845572 -0.00039372713384862963
0.8170804 0.008456638372858153 -0.0003989514949121741
0.8168922 0.008456562301280364 -0.0004041366159387367
0.81670415 0.008456486327478387 -0.00040931676409327174
0.8165161 0.008456408352914375 -0.00041452415549058264
0.81632805 0.008456330421524013 -0.000419751089454785
0.8161401 0.008456250534108591 -0.00042496396302906143
0.8159522 0.008456170698412452 -0.00043006874144894307
0.8157643 0.008456088915991667 -0.00043509218901220177
0.8155765 0.008456007239884985 -0.0004401121173767811
0.8153887 0.008455923588839715 -0.00044524036634552305
0.8152009 0.008455840020835766 -0.0004503820868036731
0.81501323 0.008455754503283324 -0.0004553981644859541
0.8148256 0.008455669099774523 -0.0004603577429694865
0.81463796 0.008455581747258538 -0.0004652703259212153
0.8144504 0.00845549452706938 -0.0004701549980659784
0.81426287 0.008455405393604046 -0.0004750655453725411
0.81407535 0.008455316360633406 -0.0004799994411816903
0.8138879 0.008455225408082207 -0.0004849246211728626
0.8137005 0.008455134586071259 -0.0004898341040895405
0.81351316 0.008455041854148254 -0.00049469484754461
0.8133258 0.008454949246356152 -0.0004993959436798616
0.81313854 0.008454854767736353 -0.0005041326805745103
0.8129513 0.00845476045181067 -0.0005088546885497903
0.81276417 0.008454664268074685 -0.0005135285620760993
0.812577 0.008454568233153886 -0.0005181400275906478
0.8123899 0.008454470355153926 -0.0005226782010107896
0.8122029 0.008454372685159486 -0.0005271237120102889
0.81201583 0.00845427317214855 -0.000531515449846622
0.81182885 0.008454173894987486 -0.0005358010859928615
0.81164193 0.008454072840322853 -0.0005400141824505666
0.8114551 0.008453972051738756 -0.0005441716259368444
0.8112682 0.008453869473422216 -0.0005482986245268098
0.8110814 0.008453767176639778 -0.0005523800486473011
0.81089467 0.008453663144223307 -0.0005563500775988819
0.8107079 0.00845355939297996 -0.0005602642048339222
0.8105213 0.008453453970473795 -0.0005640618559619033
0.8103346 0.008453348817283301 -0.0005680050243867935
0.81014806 0.008453241955562204 -0.0005721129102758367
0.8099615 0.00845313535207225 -0.0005761489076175224
0.80977505 0.008453027050877323 -0.0005801452367318901
0.80958855 0.008452918990741427 -0.0005841121373522117
0.80940217 0.008452809245120672 -0.0005880524160025367
0.8092158 0.008452699784076525 -0.0005919904040510527
0.80902946 0.00845258860731526 -0.0005959083216360984
0.8088432 0.008452477754871325 -0.0005998372636359609
0.80865693 0.008452365151799004 -0.0006037522001949257
0.8084707 0.00845225287980537 -0.00060760253630491
0.8082846 0.008452138923380596 -0.0006112806385509512
0.8080985 0.00845202533665407 -0.0006150504175051208
0.8079124 0.00845191001774718 -0.0006188575973294366
0.8077264 0.008451795051068016 -0.0006226894403050419
0.8075404 0.008451678383921154 -0.0006265020954552324
0.80735445 0.008451562033397966 -0.0006303288915798953
0.80716854 0.00845144398488865 -0.0006341149911083118
0.8069827 0.008451326299618122 -0.0006378855661776496
0.8067969 0.008451206924267991 -0.0006416556252828224
0.8066111 0.008451087872535895 -0.0006454848670150699
0.8064254 0.00845096711603515 -0.0006493332979145842
0.8062397 0.00845084670741563 -0.0006532647415315324
0.80605406 0.008450724534546789 -0.0006572150807246389
0.8058685 0.008450602750363778 -0.0006609628008542046
0.8056829 0.008450479199479262 -0.0006648414215439386
0.8054974 0.008450356015797154 -0.0006689338128176412
0.8053119 0.008450231038667527 -0.0006730721438880842
0.8051265 0.008450106367873918 -0.0006770871223111113
0.8049411 0.008449979993369886 -0.000680834252001668
0.8047558 0.008449854003887895 -0.0006844456788643209
0.8045705 0.008449726317999375 -0.0006880944010480968
0.80438524 0.008449599024594938 -0.0006917068891575807
0.8042 0.008449470043183414 -0.000695256800100074
0.80401486 0.008449341515099896 -0.0006987791568071097
0.8038297 0.008449211310529416 -0.0007022944911774376
0.80364466 0.008449081524424794 -0.0007057820253251476
0.8034596 0.008448950075799318 -0.0007091755249131102
0.8032746 0.008448819070592698 -0.0007125457147371678
0.8030896 0.00844868644825682 -0.0007160405510694684
0.8029047 0.008448554243225798 -0.000719571005005985
0.80271983 0.008448420360300815 -0.0007231062455294445
0.802535 0.008448286892602888 -0.0007266157255358318
0.8023502 0.008448151797900405 -0.000730110472289666
0.8021655 0.008448017129620853 -0.0007335273737114271
0.8019808 0.00844788082034583 -0.0007368100000196548
0.80179614 0.008447744979527749 -0.0007400068400849342
0.8016115 0.008447607532309087 -0.0007431325684121058
0.80142695 0.00844747062457881 -0.000746212744439385
0.8012424 0.00844733213311861 -0.0007491929326993257
0.8010579 0.008447194124439155 -0.0007520761517217025
0.80087346 0.00844705465125064 -0.000754959598425892
0.80068904 0.008446915655084038 -0.0007580857802114646
0.8005047 0.008446775082389796 -0.0007613476466988602
0.8003204 0.008446634987775085 -0.0007644959312643696
0.8001361 0.008446493299127745 -0.0007675408706249799
0.79995185 0.008446352121238409 -0.0007705954260940525
0.7997677 0.008446209393573514 -0.0007737270196773281
0.7995835 0.008446067113593837 -0.0007768603928872852
0.7993994 0.008445923280283313 -0.0007799676134561556
0.7992153 0.008445779949536101 -0.0007830316409973174
0.7990313 0.00844563508334083 -0.0007860280587036904
0.7988473 0.00844549069585901 -0.0007889605161998395
0.7986634 0.008445344794747088 -0.0007918667894813835
0.7984795 0.00844519943424149 -0.0007947255472977484
0.7982956 0.008445052522925444 -0.0007976145131242858
0.79811186 0.008444906195746485 -0.0008005454372632783
0.79792804 0.008444758258295038 -0.0008034662949268928
0.79774433 0.008444610905389305 -0.0008063686728944565
0.79756063 0.008444461998022847 -0.0008092413165897176
0.797377 0.008444313639361264 -0.0008120597545064401
0.7971934 0.00844416379081912 -0.0008148583853776857
0.7970098 0.008444014452399857 -0.0008176539197267852
0.79682636 0.008443863685523304 -0.0008203098642495942
0.79664284 0.00844371341459733 -0.0008228946282474613
0.79645944 0.008443561743221166 -0.0008254767227863765
0.79627603 0.008443410621801236 -0.0008280944944652574
0.7960927 0.008443258023150284 -0.0008309640132095312
0.7959094 0.008443105960786403 -0.0008339371827368894
0.7957261 0.008442952331514481 -0.0008368852907319241
0.7955429 0.008442799240877128 -0.0008397361610949441
0.79535973 0.008442644664492202 -0.0008425205631902807
0.7951766 0.00844249065203277 -0.0008452805484111747
0.7949935 0.008442335114263145 -0.0008480260804532372
0.7948105 0.008442180146584509 -0.0008507665313023916
0.7946274 0.00844202365663825 -0.0008534935339095874
0.7944445 0.008441867798364205 -0.0008561100423269877
0.7942616 0.008441710447864533 -0.0008586796606059385
0.79407865 0.008441553649174394 -0.0008612229415355055
0.79389584 0.008441395471202548 -0.0008637378151238453
0.79371303 0.008441237853375534 -0.0008662592197022194
0.7935303 0.008441078804001101 -0.0008688036684261326
0.79334754 0.008440920309577068 -0.0008713449875388574
0.7931649 0.00844076043427825 -0.0008738980157484211
0.7929823 0.008440601113034686 -0.0008764338156324561
0.79279965 0.008440440310573406 -0.0008789647814783527
0.79261714 0.008440280167344914 -0.0008815351246321541
0.79243463 0.008440118533053084 -0.0008841213225617948
0.7922522 0.008439957498948087 -0.0008867116923698061
0.79206973 0.008439794974977488 -0.0008892676234734432
0.79188734 0.008439633059050393 -0.0008918165167689526
0.791705 0.00843946971206765 -0.0008943503357655234
0.79152274 0.008439306962998295 -0.0008971242496760687
0.7913405 0.008439142677821686 -0.0008998775989970636
0.79115826 0.008438978974160509 -0.0009026210293467765
0.7909761 0.008438813804302267 -0.0009052538225754532
0.79079396 0.00843864918895176 -0.0009078534417331055
0.79061186 0.008438483122429485 -0.0009104702607118675
0.79042983 0.00843831766264994 -0.0009131138980729898
0.79024786 0.008438150744900817 -0.000915751022199073
0.7900659 0.008437984378264905 -0.0009183962667207353
0.789884 0.00843781655617109 -0.0009210028571795585
0.7897021 0.00843764934938781 -0.0009235830288978144
0.78952026 0.00843748064182157 -0.0009261611982952327
0.78933847 0.008437312552093556 -0.00092875246657355
0.78915673 0.008437143018139576 -0.0009312880923317753
0.788975 0.008436974055976022 -0.0009338510769065471
0.7887933 0.008436803647800795 -0.0009364202888805511
0.7886117 0.008436633866023068 -0.000938950703644139
0.78843015 0.008436462648317693 -0.0009414711528519838
0.7882486 0.008436292006827316 -0.0009439949708791829
0.7880671 0.008436119928578694 -0.0009465283307102078
0.78788567 0.008435948479784208 -0.0009490797461666341
0.7877042 0.008435775535485883 -0.0009516033000549652
0.78752285 0.008435603227062166 -0.0009540992475155383
0.78734154 0.00843542948841966 -0.0009566008563492648
0.7871602 0.008435256320488001 -0.0009592670771531231
0.786979 0.00843508172390689 -0.0009621723550732919
0.78679776 0.008434907580643336 -0.0009649906268476543
0.7866166 0.008434732026052199 -0.0009676466290473888
0.7864355 0.008434557027887517 -0.0009702464539627829
0.7862544 0.008434380589727668 -0.0009727853138901327
0.7860734 0.008434204782137331 -0.0009753578283099905
0.78589237 0.008434027470452049 -0.000977964925490384
0.7857114 0.008433850778208088 -0.0009805929054360215
0.7855305 0.00843367263372649 -0.0009832208965579532
0.78534967 0.008433495108487014 -0.0009858310711567755
0.7851688 0.008433316076501059 -0.0009884495358294127
0.78498805 0.008433137665178541 -0.0009910501977265873
0.78480726 0.0084329577494698 -0.00099366290237766
0.78462654 0.008432778454342031 -0.0009962699402803303
0.7844459 0.008432597717973713 -0.0009988310618845504
0.7842653 0.008432417611690196 -0.001001413604070258
0.7840847 0.00843223600539518 -0.001003971736121614
0.78390414 0.008432055036947373 -0.0010064624842036469
0.78372365 0.008431872643253662 -0.0010089902024324712
0.7835432 0.008431690885369528 -0.0010115334690105038
0.7833628 0.0084315076344067 -0.0010140868676409408
0.78318244 0.008431325015219412 -0.0010166566795845441
0.7830021 0.008431140899454705 -0.0010192182687757834
0.7828218 0.008430957401268015 -0.001022028579781667
0.78264153 0.008430772402221618 -0.001024974953920094
0.78246135 0.008430587975081914 -0.001027843498218091
0.78228116 0.008430402014445315 -0.0010304854838006964
0.78210104 0.008430216681661563 -0.0010331146097339386
0.78192097 0.00843002989559192 -0.0010357480017844554
0.7817409 0.008429843676465593 -0.0010383807137380346
0.7815609 0.008429656007832331 -0.0010409651848918486
0.78138095 0.008429468980272619 -0.001043521763281367
0.78120106 0.00842928051518834 -0.001046058455985971
0.7810212 0.008429092633576133 -0.0010486358817768124
0.78084135 0.008428903301563933 -0.0010512838884452033
0.7806615 0.008428714534468812 -0.0010539351583825102
0.7804818 0.008428524376346273 -0.0010565683268486947
0.7803021 0.008428334787000077 -0.0010591998012846845
0.7801224 0.008428143690328826 -0.0010617328203808081
0.7799428 0.008427953307926861 -0.0010643003186204128
0.7797632 0.00842776141663193 -0.0010668867341227454
0.77958363 0.008427570108242582 -0.0010694378473092166
0.77940416 0.008427377425330587 -0.0010719934168401928
0.7792247 0.008427185328965296 -0.0010745296176529217
0.7790453 0.00842699180045294 -0.0010770384341265708
0.7788659 0.008426798867115315 -0.0010795299990452342
0.7786866 0.008426604565638771 -0.0010821087280857879
0.7785073 0.008426410820273959 -0.0010850658832642138
0.778328 0.008426215486153016 -0.00108803017658365
0.7781488 0.008426020746076235 -0.0010908544387942963
0.7779696 0.008425824528912457 -0.0010935454570160585
0.7777905 0.00842562895283045 -0.001096136852166845
0.7776114 0.00842543186250465 -0.0010987617849083542
0.7774323 0.008425235415228527 -0.001101394244889708
0.7772533 0.008425037512960962 -0.0011040393990832584
0.7770744 0.008424840250715238 -0.0011066902521969734
0.77689546 0.008424641464919017 -0.0011093546309565193
0.7767166 0.00842444331571105 -0.0011120293699503592
0.7765377 0.008424243640748227 -0.0011146918831439112
0.7763589 0.008424044607576509 -0.0011173025301975301
0.77618015 0.008423844127126838 -0.0011199270092014486
0.77600145 0.008423644290823287 -0.0011225517344912548
0.77582276 0.008423442935866585 -0.001125218604703066
0.7756441 0.008423242215233115 -0.001127910768414952
0.77546555 0.008423040037769792 -0.0011305607986680695
0.775287 0.00842283843857855 -0.001133138438179841
0.77510846 0.00842263540091173 -0.0011357409325110591
0.77493 0.00842243301106791 -0.0011383376193905333
0.77475154 0.008422229111818474 -0.0011409607405917508
0.77457315 0.00842202585576702 -0.0011435863666136208
0.7743948 0.008421821125784434 -0.001146619501998285
0.77421653 0.008421616940893273 -0.0011498839338321392
0.77403826 0.008421411151403768 -0.001152892317026684
0.77386004 0.008421205952167124 -0.001155699964572066
0.7736818 0.008420999216073827 -0.0011585015966596012
0.77350366 0.00842079308637914 -0.0011613627823706292
0.77332556 0.00842058547483816 -0.001164205868744736
0.7731475 0.008420378469533732 -0.0011670372468831815
0.7729695 0.00842016992653783 -0.0011697564602649038
0.7727915 0.008419962010173693 -0.00117255129198211
0.7726136 0.008419752615661732 -0.001175371548874191
0.77243567 0.008419543766809288 -0.0011781828795622983
0.7722578 0.008419333443031566 -0.001180974673327969
0.77208 0.00841912374040286 -0.0011837663380296118
0.77190226 0.008418912563595468 -0.0011865748246892576
0.7717245 0.008418701931011878 -0.00118943865227115
0.7715468 0.008418489737473483 -0.0011923401531332982
0.77136916 0.008418278215031076 -0.0011952882428155243
0.77119154 0.008418065120072826 -0.0011982298751092013
0.771014 0.008417852624663389 -0.0012011429599401722
0.7708365 0.008417638644144581 -0.0012039473621087875
0.77065897 0.00841742522301326 -0.001206650186659168
0.7704815 0.008417210343409979 -0.001209408191731148
0.7703041 0.008416995999068609 -0.0012125356350231628
0.77012676 0.00841678015998844 -0.0012159562690203859
0.76994944 0.008416564777845352 -0.0012191264733835815
0.7697721 0.008416347817262053 -0.001222008319282916
0.7695949 0.008416131541920857 -0.001224881129295122
0.7694177 0.008415913697973041 -0.0012278896643067604
0.7692405 0.00841569636678546 -0.001230893457074159
0.7690634 0.008415477608130868 -0.0012338528330132976
0.7688863 0.008415259372658496 -0.0012368036014115018
0.76870924 0.008415039569492484 -0.0012397381107582348
0.7685323 0.008414820451113605 -0.0012425120074051755
0.7683553 0.008414599804461416 -0.0012452513580499482
0.7681784 0.008414379791377808 -0.0012479786616993796
0.7680015 0.008414158253382212 -0.0012507009671023936
0.7678247 0.008413937426534594 -0.0012534178249447331
0.76764786 0.008413714999812432 -0.0012561594328954959
0.76747113 0.008413493280053428 -0.0012589083242827799
0.7672944 0.00841327002885734 -0.001261697462885364
0.76711774 0.008413047396407889 -0.0012645714625080303
0.76694113 0.008412823279568127 -0.001267540472399667
0.7667645 0.008412599677999096 -0.0012705332325395303
0.766588 0.008412374580985192 -0.0012735351083391015
0.7664115 0.008412150062167376 -0.0012766945332534478
0.766235 0.008411923910041847 -0.0012802250797355717
0.76605856 0.008411698239463394 -0.001283874290047015
0.7658822 0.008411470995460862 -0.0012870577148258924
0.7657058 0.008411244258060897 -0.0012899741410644027
0.7655295 0.008411016043063477 -0.001292885364145007
0.76535326 0.008410788439459868 -0.0012957483355954544
0.765177 0.008410559286600384 -0.0012986393963777853
0.7650008 0.008410330744074757 -0.0013015321497240216
0.7648247 0.008410100727647012 -0.0013044155552173517
0.76464856 0.008409871244116273 -0.001307333604515288
0.76447254 0.008409640354454215 -0.0013103047646301107
0.7642965 0.008409409901253339 -0.0013133538969884201
0.7641205 0.008409178020083157 -0.001316433984140984
0.76394457 0.0084089466393489 -0.0013195331698360676
0.7637687 0.008408713748083033 -0.0013226274054255506
0.7635928 0.008408481358844465 -0.0013256854653733718
0.763417 0.008408247552305945 -0.001328676455341976
0.76324123 0.008408014270429254 -0.0013315753796747148
0.76306546 0.008407779443249818 -0.0013344031192473512
0.76288974 0.008407545245304578 -0.001337193032826758
0.7627141 0.00840730959406634 -0.0013399837909387937
0.7625385 0.008407074577194772 -0.0013427520564783825
0.7623629 0.008406838018254342 -0.001345706755217417
0.76218736 0.00840660203258914 -0.0013490960514412373
0.7620119 0.00840636446141087 -0.001352687439238372
0.7618364 0.008406127322925979 -0.0013559558776897504
0.761661 0.008405888676129904 -0.001359030910660032
0.76148564 0.008405650606149968 -0.001362193437047292
0.7613103 0.008405410939835916 -0.0013653238259724763
0.761135 0.008405171851976315 -0.0013684176916547762
0.76095974 0.008404931257226632 -0.0013715665900741823
0.7607845 0.008404691153126365 -0.0013746919037349041
0.7606093 0.008404449557409042 -0.0013776247417955129
0.7604342 0.008404208576517224 -0.001380550958395192
0.7602591 0.0084039660375958 -0.00138347529847419
0.7600841 0.00840372419923017 -0.0013863713925938495
0.75990903 0.008403480729018099 -0.0013892345524322367
0.7597341 0.008403237968749094 -0.001392110148535929
0.75955915 0.00840299365703724 -0.0013950092781798444
0.7593843 0.008402749961169314 -0.0013980117455308196
0.7592094 0.008402504684941662 -0.0014010821516280685
0.7590346 0.008402260001698207 -0.001404162046822742
0.7588598 0.008402013813834713 -0.0014072786208950013
0.7586851 0.008401768210410429 -0.0014104117561555393
0.7585104 0.008401521011576775 -0.0014135616892714433
0.75833577 0.008401274391149637 -0.0014167421185687522
0.7581611 0.00840102614710839 -0.0014202068252136416
0.75798655 0.00840077840685013 -0.0014239239597370228
0.757812 0.008400529059772255 -0.0014275453067262008
0.75763756 0.0084002802371152 -0.0014307834976486438
0.7574631 0.00840002982933271 -0.0014338554164645488
0.7572887 0.008399780010592238 -0.0014369836198332207
0.7571143 0.008399528600602743 -0.0014401189433585588
0.75694 0.008399277855201604 -0.001443334132956223
0.7567657 0.008399025494532454 -0.0014466487298016146
0.75659144 0.008398773598865063 -0.0014499792593278206
0.7564172 0.008398520163826887 -0.0014533257930712802
0.75624305 0.008398267273045908 -0.001456724282663637
0.75606894 0.008398012829359182 -0.0014601515738403015
0.75589484 0.008397758832563568 -0.001463589261549153
0.7557208 0.008397503285919856 -0.0014669447502990202
0.7555468 0.008397248295656539 -0.0014701972372887567
0.7553728 0.008396991694694695 -0.0014734828000718956
0.7551989 0.008396735652310337 -0.0014767802779884851
0.755025 0.008396478080249462 -0.0014800883893444571
0.75485116 0.008396220973717563 -0.0014834360332195405
0.75467736 0.00839596232751233 -0.0014868037114191487
0.7545036 0.008395704224806936 -0.0014902313475610937
0.75432986 0.008395444468735263 -0.001493819318932982
0.7541562 0.00839518519754283 -0.0014977801423717207
0.75398254 0.008394924245831086 -0.0015020872867943646
0.7538089 0.0083946635764281 -0.0015065896723257554
0.75363535 0.008394401197499918 -0.001510647056540652
0.75346184 0.00839413928100655 -0.001514418514596588
0.7532883 0.008393875663601048 -0.0015181753612295292
0.7531149 0.008393612547332605 -0.0015217550265075094
0.7529415 0.008393347862616168 -0.001525250646302005
0.7527681 0.0083930836220587 -0.0015287309224379843
0.75259477 0.008392817822940844 -0.0015321786486662556
0.7524215 0.008392552567528888 -0.0015356263752881363
0.7522482 0.008392285667782618 -0.0015390332938817373
0.752075 0.008392019321325555 -0.0015424284997161972
0.75190187 0.008391751422127412 -0.0015459082709305236
0.7517287 0.00839148396043034 -0.0015495310833963459
0.7515556 0.008391214907954749 -0.001553174425655607
0.7513826 0.008390946368018355 -0.0015568414611177625
0.75120956 0.008390676139640492 -0.0015605225389846641
0.7510366 0.008390406420622632 -0.0015641862484147148
0.7508637 0.00839013511334263 -0.0015678007283387225
0.7506908 0.008389864338268 -0.0015712324139385842
0.75051796 0.00838959192600964 -0.0015746469880488314
0.7503451 0.00838931997167641 -0.001578064838763798
0.7501724 0.008389046550423033 -0.0015817053802163854
0.74999964 0.008388773523618376 -0.0015856696470149564
0.74982697 0.008388498828192155 -0.00158994812337108
0.7496543 0.008388224423565498 -0.0015944446582284932
0.7494817 0.008387948312343149 -0.001598577002651564
0.7493091 0.0083876726520267 -0.0016025370833354065
0.74913657 0.00838739526331686 -0.0016064077279871105
0.7489641 0.008387118361540203 -0.0016102367376256426
0.74879164 0.008386839842232319 -0.0016140428433053427
0.7486192 0.008386561726022087 -0.0016177894533476807
0.7484468 0.008386282010114135 -0.001621491152315132
0.7482745 0.008386002818641495 -0.0016250159468213065
0.7481022 0.008385721978309687 -0.0016284495945275627
0.74792993 0.008385441696882436 -0.0016318794261817743
0.74775773 0.00838515986890729 -0.001635310258665826
0.7475856 0.008384878602056209 -0.0016387191052875394
0.74741346 0.008384595697248259 -0.0016421140896472188
0.7472413 0.00838431325908273 -0.0016455402352409598
0.7470693 0.008384029367138775 -0.0016490535055778274
0.7468973 0.008383745915571271 -0.0016526788380185832
0.74672526 0.008383460774136655 -0.0016564474640614031
0.74655336 0.008383176232049882 -0.0016602227972625611
0.74638146 0.008382889990131932 -0.0016640011959119527
0.7462096 0.008382604249883279 -0.0016677547800508334
0.7460378 0.00838231680877887 -0.0016715980590005204
0.745866 0.00838202983994015 -0.0016756910373804845
0.7456943 0.008381741205376474 -0.0016798492073939208
0.74552256 0.008381452892219312 -0.0016843047796333834
0.7453509 0.00838116285724217 -0.0016886485387988457
0.7451793 0.00838087326716093 -0.0016925455618245287
0.7450077 0.008380581977845284 -0.0016962384345210154
0.74483615 0.008380291218319045 -0.0016998449108320724
0.74466467 0.008379998884216184 -0.0017035032556328125
0.7444932 0.008379706972556997 -0.0017072237631680885
0.74432176 0.008379413463693489 -0.0017110156467023854
0.7441504 0.008379120458730053 -0.001714829343853657
0.74397904 0.008378825747260706 -0.0017186284814550313
0.74380773 0.008378531541222489 -0.0017224313881525292
0.7436365 0.008378235733199546 -0.0017262207562550311
0.74346524 0.008377940335998074 -0.001729919356004317
0.74329406 0.008377643372493427 -0.0017334150745214674
0.74312294 0.008377346969892428 -0.0017369430508342085
0.7429518 0.008377048906472931 -0.0017404424691205465
0.74278075 0.008376751408714068 -0.001743922085385233
0.7426097 0.00837645225745527 -0.0017473952864472263
0.74243873 0.00837615378054738 -0.001750855440094254
0.7422678 0.008375853651297603 -0.0017543453567786121
0.74209684 0.00837555397962731 -0.0017579028743970942
0.74192595 0.008375252733384625 -0.001761606962935229
0.7417551 0.008374951999544097 -0.001765583082936998
0.74158436 0.008374649604694495 -0.0017698368146880153
0.7414136 0.00837434751982058 -0.001774427657349206
0.7412429 0.008374043674341343 -0.0017791959476284355
0.74107224 0.0083737402064159 -0.0017835202476041408
0.7409016 0.008373434988900412 -0.0017874294494385308
0.740731 0.008373130286683864 -0.001791049376625687
0.7405604 0.008372823922190908 -0.00179463814751291
0.7403899 0.00837251810644255 -0.0017981942355021195
0.7402194 0.00837221074442726 -0.0018017011940387238
0.740049 0.008371903942704838 -0.0018052405621580216
0.7398786 0.008371595482641476 -0.001808798692997592
0.73970824 0.00837128757196895 -0.0018124467371724107
0.7395379 0.00837097797537724 -0.0018162031296487116
0.7393676 0.008370668895169733 -0.0018200394651483908
0.7391974 0.008370358216270898 -0.0018238494261612552
0.7390272 0.008370048052909515 -0.0018276631687567388
0.73885703 0.008369736185387316 -0.001831469446195201
0.73868686 0.008369424727495701 -0.0018352487651372225
0.7385168 0.008369111795538115 -0.0018389620529271691
0.73834676 0.008368799300970231 -0.0018424633911387617
0.73817676 0.008368485279707414 -0.0018458719420262361
0.7380068 0.008368171730918954 -0.0018493062882194008
0.73783684 0.008367856650982873 -0.0018527863143275862
0.73766696 0.008367542130845423 -0.0018564812865404297
0.7374971 0.008367225897440416 -0.001860510192016653
0.7373273 0.008366910122249015 -0.001864855343745517
0.7371575 0.008366592642566416 -0.0018694122969076723
0.73698777 0.008366275454267453 -0.0018737476208054687
0.7368181 0.008365956624623506 -0.0018777185292133606
0.73664844 0.00836563829334728 -0.0018816241755822904
0.7364788 0.008365318247079171 -0.0018855114408559829
0.73630923 0.008364998710224886 -0.0018893790783255477
0.7361397 0.008364677581016411 -0.001893173691424851
0.7359702 0.008364356866333918 -0.001896948937671682
0.73580074 0.008364034570558876 -0.0019007027092014907
0.7356313 0.008363712700317003 -0.0019043684425024817
0.73546195 0.008363389394596412 -0.001907873369312836
0.7352926 0.008363066554376068 -0.0019113714683815588
0.7351233 0.008362742064993196 -0.0019148478369340972
0.734954 0.008362418160776847 -0.001918315635970097
0.7347848 0.008362092726329986 -0.0019217675732433718
0.7346156 0.008361767881258936 -0.0019252276543170884
0.73444647 0.008361441387661962 -0.0019287381051029452
0.73427737 0.008361115472994163 -0.0019322574667090722
0.73410827 0.008360787902436988 -0.0019358076337954156
0.73393923 0.008360460901133095 -0.001939420624942176
0.73377025 0.008360132321370914 -0.001943362226053757
0.7336013 0.008359804108123422 -0.0019476153285838097
0.73343235 0.00835947421538388 -0.001952064323027995
0.7332635 0.00835914472636358 -0.001956772676914414
0.7330947 0.00835881349499485 -0.0019614775877794116
0.7329259 0.008358482555401947 -0.0019657335527215212
0.7327571 0.008358149882197546 -0.001969611930270948
0.7325884 0.008357817864168922 -0.001973204593107113
0.7324197 0.0083574841982311 -0.001976728490115384
0.73225105 0.008357150991972895 -0.0019802268016919475
0.7320824 0.008356816265162478 -0.001983682703364177
0.73191386 0.00835648212801776 -0.0019871224414623628
0.73174536 0.008356146479503432 -0.0019905283961767764
0.73157686 0.008355811309238103 -0.0019939600892910987
0.7314084 0.008355474622198355 -0.001997431633239152
0.73124003 0.008355138519409604 -0.0020009638492094225
0.73107165 0.008354800753188256 -0.002004678713079051
0.7309033 0.008354463529819743 -0.002008413550765776
0.730735 0.008354124628109463 -0.0020121330929030417
0.73056674 0.008353786272657702 -0.002015827981418735
0.73039854 0.008353446366513697 -0.0020195138070108667
0.7302304 0.008353107010811099 -0.0020232094372936472
0.73006225 0.008352765980125364 -0.00202694311201573
0.7298941 0.008352425362495478 -0.002030834429405529
0.7297261 0.00835208327084177 -0.002034808049131183
0.72955805 0.008351741547403493 -0.002039064187010618
0.7293901 0.008351398156627225 -0.0020434678280504704
0.7292221 0.008351055081857859 -0.0020478675367613945
0.7290542 0.008350710352519686 -0.0020520169748624527
0.7288863 0.008350366010010378 -0.0020557868478090855
0.7287185 0.008350020248840998 -0.0020593368296410366
0.72855073 0.008349674945507552 -0.002062963899585857
0.72838295 0.008349327968024966 -0.002066656075389022
0.7282153 0.008348981680059679 -0.002070272178848723
0.72804755 0.008348633605738426 -0.0020739099574594616
0.72787994 0.008348286217617774 -0.0020776659689063647
0.72771233 0.00834793713946559 -0.0020814219965907634
0.7275448 0.008347588616335442 -0.00208515026163819
0.72737724 0.008347238412124515 -0.0020888602144840296
0.72720975 0.008346888773031337 -0.002092508207781004
0.7270423 0.008346537602688556 -0.0020959989353244034
0.72687495 0.00834618704057081 -0.0020993759502764566
0.7267076 0.008345834857151662 -0.0021027462194445016
0.7265402 0.008345483168866057 -0.002106100311843413
0.72637296 0.008345130110345657 -0.0021094905361696893
0.7262057 0.008344777525658022 -0.0021131671703179637
0.72603846 0.00834442323901849 -0.0021171055380141946
0.7258713 0.008344069585644811 -0.002121371090290097
0.7257042 0.008343714127712834 -0.0021259289411761527
0.72553706 0.008343358967163306 -0.0021304760889749147
0.72537 0.008343002119522092 -0.002134968365580913
0.725203 0.008342645712671702 -0.0021393858847443253
0.725036 0.008342287668986186 -0.00214337298072657
0.7248691 0.008341930046471019 -0.0021470502585502426
0.7247022 0.00834157088740677 -0.0021506424173997917
0.7245353 0.008341212191099661 -0.002154253162438284
0.72436845 0.008340851959419856 -0.0021578238026062823
0.7242017 0.008340492337674374 -0.002161179391760812
0.7240349 0.008340131112192742 -0.0021643634406918644
0.7238682 0.008339770548639722 -0.0021675469031802713
0.72370154 0.008339408519333584 -0.002170737870585732
0.7235349 0.008339047017441661 -0.002174007185952789
0.7233683 0.008338684031854298 -0.002177301549094377
0.72320175 0.008338321679315372 -0.002180830562424513
0.7230352 0.008337957661283623 -0.0021844024907033484
0.72286874 0.008337594246453594 -0.0021880218299107305
0.7227023 0.008337229286445692 -0.0021916530986541274
0.7225359 0.00833686478569492 -0.0021954235593931145
0.72236955 0.008336498696973046 -0.002199402435481208
0.7222032 0.008336133007914689 -0.002203520784784502
0.7220369 0.008335765673808315 -0.0022078743607828115
0.72187066 0.00833539881085832 -0.002212287327430575
0.7217044 0.008335030146949904 -0.0022166733428766756
0.72153825 0.008334661958066083 -0.0022210102736667453
0.7213721 0.008334292120244311 -0.002225254862411544
0.721206 0.00833392265850187 -0.002229303406430352
0.72103995 0.00833355162028757 -0.0022329874688371263
0.72087395 0.008333181189103967 -0.002236479497072145
0.72070795 0.008332809110470482 -0.00223998252811115
0.720542 0.008332437649732842 -0.0022435504894598793
0.72037613 0.008332064658438653 -0.002247122465802861
0.72021025 0.008331692147236338 -0.002250664790771853
0.7200444 0.008331317980287205 -0.0022541840494359573
0.7198786 0.00833094457040277 -0.0022576851558467836
0.71971285 0.008330569510896677 -0.002261172830842759
0.71954715 0.008330195078905079 -0.0022646623789645565
0.71938145 0.008329818999505748 -0.0022681259098781188
0.7192158 0.00832944355413805 -0.0022715721357654925
0.7190502 0.008329066601996652 -0.0022750250118209405
0.71888465 0.008328690143174023 -0.0022785853550410756
0.7187191 0.008328312150547934 -0.002282215265977019
0.7185536 0.008327934625072492 -0.002285917033702459
0.7183882 0.008327555661157034 -0.0022899608958934997
0.7182228 0.008327177083865656 -0.0022941663621988653
0.7180574 0.008326796729679788 -0.0022985200522542986
0.71789205 0.008326416855930517 -0.0023028996412478987
0.71772677 0.008326035327408696 -0.00230730983229441
0.7175615 0.008325654135917607 -0.0023116966074083526
0.71739626 0.008325271292323988 -0.002316101768754082
0.7172311 0.008324888928195152 -0.00232040580898221
0.71706593 0.008324504822326639 -0.0023242948466387007
0.7169008 0.00832412129947061 -0.0023279217683693653
0.7167358 0.00832373626601953 -0.0023313914980304623
0.71657073 0.008323351731262188 -0.0023348243299137436
0.71640575 0.008322965704351605 -0.0023382146634266143
0.71624076 0.008322580197199649 -0.0023414282878373464
0.7160759 0.008322193385051954 -0.00234452610785687
0.715911 0.008321806986323977 -0.0023476898639949013
0.71574616 0.008321419270558357 -0.0023509268521952668
0.71558136 0.008321032079323689 -0.002354333472339112
0.71541655 0.008320643245471925 -0.0023578400794299972
0.71525186 0.00832025517521897 -0.002361512849261687
0.7150872 0.00831986541196011 -0.002365359212853888
0.7149225 0.008319476075930038 -0.0023693598062216885
0.7147579 0.00831908526900117 -0.002373641553619714
0.7145933 0.008318694680899325 -0.002377932333182632
0.7144288 0.008318302605746068 -0.002382201610020624
0.7142643 0.008317910894702588 -0.002386468096793183
0.7140998 0.008317517554615834 -0.002390784240490899
0.7139354 0.008317124567015251 -0.0023951457553548594
0.713771 0.008316729947198797 -0.00239937996783853
0.71360666 0.00831633585287505 -0.002403450671867972
0.7134423 0.008315940032916379 -0.0024074328372773253
0.71327806 0.008315544787064809 -0.002411097324444121
0.71311384 0.008315148038493243 -0.0024146173465889073
0.71294963 0.008314751780013625 -0.0024180386053216977
0.7127855 0.008314354048410692 -0.002421414452088245
0.71262133 0.008313956824149161 -0.0024247853386050932
0.71245724 0.008313558134189119 -0.0024280978656896278
0.7122932 0.008313160108191697 -0.002431409773718155
0.71212924 0.008312760620299094 -0.0024347365088179316
0.71196526 0.008312361644408819 -0.002438149483823868
0.7118013 0.008311961031872695 -0.0024417273890646025
0.7116374 0.008311561031890666 -0.002445425024630573
0.7114735 0.008311159501596445 -0.0024491967154349256
0.71130973 0.008310758552884306 -0.002453112279324466
0.71114594 0.008310355899192776 -0.002456974808291288
0.7109822 0.008309953831563013 -0.00246073932177919
0.71081847 0.008309550075138674 -0.0024646440819933025
0.7106548 0.00830914687107828 -0.0024688365338435057
0.7104912 0.008308742054109688 -0.0024730558077996983
0.7103276 0.008308337762990257 -0.002477254541067329
0.71016407 0.00830793171926018 -0.00248144073961085
0.7100005 0.008307526059000103 -0.0024856117293117715
0.709837 0.008307118800024315 -0.0024897555858029528
0.7096736 0.008306712084905816 -0.0024938037354283477
0.7095102 0.008306303818555775 -0.0024974800409001035
0.70934683 0.00830589604244594 -0.0025008660057320273
0.7091835 0.008305486808044632 -0.002504121466461076
0.7090202 0.008305078112293897 -0.002507382952593224
0.70885694 0.00830466796870077 -0.002510553968818946
0.70869374 0.00830425854091189 -0.00251353318539921
0.70853055 0.008303847555006722 -0.0025166060090253484
0.7083674 0.008303437262523361 -0.002520061814762065
0.70820427 0.008303025313159063 -0.002523691801587606
0.70804125 0.008302614139238829 -0.0025274100556938956
0.7078782 0.008302201121078186 -0.00253130988568079
0.7077152 0.008301788835774619 -0.00253524736715728
0.70755225 0.008301374838858637 -0.0025391777428647832
0.70738935 0.008300961423529455 -0.002543099445154258
0.70722646 0.008300546298252767 -0.0025470401284110743
0.7070636 0.00830013175369569 -0.0025509576629279256
0.70690084 0.008299715655566323 -0.0025548646239077545
0.70673805 0.008299299989258921 -0.0025587950409947727
0.70657533 0.00829888276113868 -0.002562793831028445
0.7064126 0.008298465952225775 -0.0025667543130079144
0.70624995 0.00829804759343885 -0.0025706013321089845
0.70608735 0.008297629821681427 -0.002574639868196815
0.70592475 0.00829721033276724 -0.0025784251957429683
0.7057622 0.008296791478638477 -0.0025819413420252683
0.7055997 0.008296371149565988 -0.0025852577482700662
0.70543724 0.008295951364128203 -0.0025885268813522194
0.7052748 0.008295530124939488 -0.002591780988545241
0.7051124 0.008295109432202076 -0.0025951096396691535
0.7049501 0.008294687419283707 -0.0025985428418387685
0.70478773 0.008294265764644499 -0.002602117312679039
0.7046255 0.008293842752664728 -0.0026057443859697246
0.70446324 0.008293420224169934 -0.002609529129397371
0.704301 0.008292995986215777 -0.0026134400609371077
0.7041389 0.008292572514367855 -0.0026172129173049423
0.70397675 0.008292147364030089 -0.00262085219747513
0.7038146 0.008291722695869757 -0.0026246593774734515
0.70365256 0.008291296472893011 -0.0026285568665193964
0.70349056 0.00829087085941614 -0.0026324356512074047
0.70332855 0.0082904435343961 -0.002636322617406515
0.7031666 0.008290016819581409 -0.0026402105077813222
0.7030047 0.00828958855103054 -0.002644080989932249
0.70284283 0.008289160738941106 -0.0026479539034937674
0.702681 0.008288731373639068 -0.002651840689554127
0.70251924 0.008288302618177645 -0.0026557689351937724
0.7023575 0.008287872140093109 -0.0026597350836479535
0.70219576 0.008287442276297604 -0.0026634382134196077
0.70203406 0.00828701075420535 -0.002666948938618142
0.7018724 0.008286579920923848 -0.0026701572679968346
0.7017108 0.008286147669138239 -0.00267322023930636
0.70154923 0.008285715989064767 -0.002676472379087273
0.7013877 0.008285282840716245 -0.002679991310764369
0.7012262 0.008284850193912592 -0.0026835984741033977
0.7010647 0.008284416039631818 -0.0026873040416523055
0.7009033 0.008283982511447062 -0.0026912018826152273
0.70074195 0.00828354743067991 -0.002695124902522425
0.7005806 0.008283112797121428 -0.0026990248779454225
0.70041925 0.008282676457401085 -0.0027029082480890167
0.70025796 0.00828224072964328 -0.0027068189517537406
0.7000967 0.00828180345248309 -0.0027107330203431867
0.69993556 0.008281366786089855 -0.0027146335077636026
0.6997744 0.00828092841078498 -0.002718554537372598
0.6996133 0.008280490647649005 -0.002722411571594219
0.69945216 0.00828005119696759 -0.0027261218969720966
0.6992911 0.00827961239414286 -0.002729791158148943
0.6991301 0.008279172071001152 -0.0027336545026744835
0.6989691 0.008278732199440704 -0.002737534896865044
0.6988082 0.008278290791238556 -0.002741416360858778
0.69864726 0.008277849847820323 -0.002745026018675843
0.6984864 0.008277407433863583 -0.002748478517142557
0.6983256 0.008276965704015718 -0.002751859420618427
0.69816476 0.008276522358857747 -0.0027552809012661287
0.698004 0.008276079689736218 -0.0027588300181795988
0.6978433 0.008275635534297644 -0.0027624756467221558
0.6976826 0.008275191859239264 -0.0027661824708481142
0.697522 0.00827474667175604 -0.002770036284825659
0.69736135 0.008274301930289588 -0.002773929033450678
0.6972008 0.008273855670209846 -0.002777673126970751
0.69704026 0.008273410050222798 -0.0027813531805446425
0.69687974 0.008272962761371053 -0.002785160060554694
0.6967193 0.008272516092169521 -0.002789015164124934
0.6965589 0.008272067901729279 -0.0027928688292649284
0.6963985 0.008271620163557453 -0.002796686603794891
0.69623816 0.00827117091615811 -0.002800454911786865
0.6960778 0.008270722133032446 -0.0028042280436091516
0.69591755 0.008270271841772295 -0.0028080243251227613
0.6957573 0.0082698221799229 -0.002811779751774196
0.6955971 0.008269370851316767 -0.0028155125721888393
0.69543695 0.00826892015972678 -0.0028192573682784008
0.69527686 0.008268467968364748 -0.002823000484248299
0.69511676 0.008268016261034971 -0.0028264591673913004
0.69495666 0.008267562962711006 -0.002829625995934084
0.6947967 0.008267110570085326 -0.0028326649276006924
0.6946367 0.008266656615760936 -0.0028358872564288274
0.6944767 0.008266203194829846 -0.002839319177881617
0.69431686 0.008265748489310651 -0.002842838752438478
0.69415694 0.008265294107230592 -0.0028464999906767934
0.69399714 0.008264838411915307 -0.0028501387186812403
0.69383734 0.008264383203527547 -0.0028537595694072856
0.6936776 0.008263926520977622 -0.002857366336531249
0.69351786 0.008263470326738706 -0.002861026670197688
0.6933582 0.008263012651493186 -0.0028646494297577233
0.6931985 0.008262555467252505 -0.0028682761814616915
0.6930389 0.008262096807746524 -0.0028718636684151875
0.6928793 0.008261638815732535 -0.0028754888228451404
0.6927198 0.008261179348723429 -0.002879049071758496
0.6925603 0.008260720393181082 -0.0028825004562526525
0.6924008 0.008260259817301926 -0.002885961310427862
0.6922414 0.008259799933381695 -0.002889396217318091
0.692082 0.008259338609438198 -0.0028927592563590164
0.69192266 0.008258877997154189 -0.002896056827996199
0.69176334 0.008258415798486293 -0.0028992327689180246
0.6916041 0.008257954353718669 -0.002902149711361233
0.6914448 0.008257491385494992 -0.0029050049034021396
0.6912856 0.0082570292077659 -0.0029077865073714017
0.6911264 0.008256565522564619 -0.002910560052345636
0.69096726 0.008256102630392554 -0.0029134342960808936
0.6908082 0.008255638376360923 -0.00291642652670441
0.69064915 0.008255174883648034 -0.0029194653820063415
0.6904901 0.008254709844958255 -0.0029224282965672993
0.6903311 0.008254245408543446 -0.0029253097597088462
0.69017214 0.008253779626781577 -0.002928125918030176
0.69001323 0.008253314644782846 -0.0029308651840253635
0.6898544 0.008252848342414992 -0.002933516248788585
0.68969554 0.008252382694119686 -0.002936050611020601
0.6895367 0.008251915589095578 -0.002938430615289777
0.68937796 0.00825144953442469 -0.0029406603046710804
0.68921924 0.00825098206920818 -0.0029427771979103875
0.6890605 0.00825051533638124 -0.002944906084853928
0.68890184 0.008250047370950973 -0.002947047174403724
0.68874323 0.008249580310983218 -0.0029491796241638275
0.6885846 0.00824911184320722 -0.002951325881263435
0.6884261 0.008248644274054773 -0.002953574939725635
0.6882676 0.008248175463132858 -0.0029556530307135094
0.6881091 0.00824770740331286 -0.0029576412510142337
0.6879507 0.008247238143155693 -0.002959469268247206
0.68779224 0.008246769670226275 -0.0029613107324199988
0.6876339 0.008246299994881086 -0.002963291392674631
0.68747556 0.008245831255702333 -0.0029652919695874916
0.68731725 0.008245361124171253 -0.0029673021833219655
0.687159 0.008244891930313514 -0.0029692272409312234
0.6870008 0.008244421532174716 -0.0029712367372977957
0.6868426 0.008243951879241346 -0.002973376140817904
0.6866844 0.008243480810724985 -0.002975546987426922
0.68652636 0.008243010826031854 -0.0029777222537983573
0.6863683 0.008242539418928808 -0.0029799845716488903
0.6862102 0.008242068722035173 -0.002982296752329851
0.6860522 0.00824159677310545 -0.002984487267016825
0.68589425 0.008241125736671288 -0.00298656933256164
0.68573636 0.008240653478855815 -0.0029886497786513503
0.6855784 0.00824018178648 -0.002990729815114812
0.6854206 0.008239709051326044 -0.0029927920827153435
0.68526274 0.008239237060991698 -0.0029948955238927677
0.68510497 0.0082387638342605 -0.0029971344016848237
0.6849472 0.008238291330274736 -0.002999259217842943
0.68478954 0.008237817793345367 -0.0030012303532568865
0.6846318 0.00823734484084002 -0.003003141700424062
0.6844742 0.008236870682262577 -0.0030052827094996667
0.6843166 0.008236397423656294 -0.0030075193035557597
0.68415904 0.00823592291738502 -0.0030098688251099623
0.6840015 0.00823544911090823 -0.0030120835002187024
0.683844 0.008234973912879435 -0.003014071608347856
0.68368655 0.008234499833474625 -0.00301592422600193
0.68352914 0.008234024403503098 -0.003017761201379486
0.6833717 0.00823354974637945 -0.0030196005818587837
0.68321437 0.008233073910413414 -0.0030215482600168364
0.68305707 0.00823259900540877 -0.0030235361256190254
0.6828998 0.008232122727552398 -0.003025511082418501
0.68274254 0.00823164737747225 -0.003027539967180622
0.68258536 0.008231170820524224 -0.0030296507652820518
0.6824282 0.008230694986936257 -0.003031856674405972
0.68227106 0.008230217911137863 -0.003034252786622992
0.68211395 0.00822974151140139 -0.003036744427354374
0.6819569 0.008229263840049706 -0.0030392355393222
0.6817999 0.008228787025413544 -0.003041598082980626
0.6816429 0.008228308808887842 -0.0030435937364332814
0.68148595 0.008227831533225288 -0.0030454674043714795
0.681329 0.00822735290312215 -0.003047322718207158
0.68117213 0.008226875231369413 -0.0030490985049310827
0.6810153 0.008226396403411206 -0.003050856681700172
0.6808585 0.008225918363447878 -0.0030525828675508583
0.68070173 0.008225439164481 -0.0030544553712910033
0.680545 0.008224960729162574 -0.0030563297317241166
0.6803883 0.008224481115360291 -0.003058350578337928
0.68023163 0.008224002419368232 -0.0030603973632795235
0.680075 0.008223522345545721 -0.003062485751938178
0.6799184 0.008223043186808762 -0.0030644499873250823
0.6797618 0.008222562687992475 -0.0030661720918838237
0.6796053 0.008222083162554733 -0.003067818490139984
0.67944884 0.008221602509364266 -0.003069459562820441
0.6792924 0.008221122654565894 -0.0030710861139934026
0.679136 0.008220641676944028 -0.0030726762248693613
0.6789796 0.008220161502428719 -0.003074325570922873
0.6788233 0.008219680366305085 -0.0030761757027245
0.67866695 0.008219199800816404 -0.003078177725075062
0.6785107 0.008218718236477504 -0.0030801169675008368
0.67835444 0.008218237248295571 -0.0030819391802169595
0.6781983 0.008217755295200078 -0.003083692998626025
0.6780421 0.008217274128889326 -0.003085345339177515
0.677886 0.008216791850120976 -0.003086796915413392
0.6777299 0.008216310413674075 -0.0030880378224900783
0.67757386 0.008215827923809932 -0.003089187917318395
0.6774178 0.008215346309717035 -0.003090328869520277
0.6772618 0.008214863648988262 -0.0030914459552990763
0.6771059 0.008214382052944978 -0.003092572388127765
0.67695004 0.008213899398840681 -0.0030938733161693702
0.6767941 0.008213417399707754 -0.0030953396266078124
0.6766383 0.008212934474300371 -0.003096951935087553
0.6764825 0.008212452348106438 -0.0030985812609463045
0.67632675 0.008211969100671141 -0.003100212851506167
0.676171 0.008211486650285713 -0.003101854277956535
0.6760153 0.008211003064088883 -0.003103697324174289
0.6758597 0.008210520422698094 -0.0031055396456683444
0.67570406 0.008210036451493555 -0.003107327382981513
0.67554843 0.008209553248462407 -0.003109147116248617
0.6753929 0.008209069080193856 -0.0031110207403863828
0.6752374 0.008208585676978391 -0.003112720941390863
0.6750819 0.00820810097444911 -0.003114332127438314
0.67492646 0.008207617254155473 -0.003115908300314213
0.6747711 0.008207132421339804 -0.00311762871583493
0.6746157 0.008206648360845385 -0.0031193677964144123
0.67446035 0.00820616317327526 -0.0031211301191424175
0.6743051 0.008205678940248314 -0.003122859267420887
0.6741498 0.008205193399259642 -0.0031245926929233136
0.6739946 0.00820470881600447 -0.003126305084255252
0.6738394 0.008204222943288108 -0.003127785331210345
0.67368424 0.008203738081495545 -0.0031290880653323167
0.67352915 0.0082032521678532 -0.0031303620361618706
0.67337406 0.008202767096474377 -0.0031316611171017753
0.67321897 0.008202280774116949 -0.0031330744864044666
0.673064 0.008201795634364274 -0.0031346937662391477
0.672909 0.008201309174516492 -0.0031366579375249294
0.67275405 0.00820082343788887 -0.003138770498343826
0.67259914 0.008200336512737353 -0.0031409961502683473
0.6724443 0.008199850449528154 -0.003143545565525948
0.67228943 0.008199362943397178 -0.0031460863252153596
0.67213464 0.008198876292702589 -0.003148307527983303
0.6719799 0.008198388476619039 -0.0031501695064284673
0.6718252 0.008197901433993007 -0.0031517257613990724
0.6716705 0.008197413312714124 -0.0031531543513878403
0.6715158 0.008196926011924456 -0.0031545779142638933
0.6713612 0.00819643763133162 -0.0031561058170541294
0.6712066 0.00819595004764609 -0.0031577333447104362
0.67105204 0.008195461349973308 -0.0031594930734407953
0.67089754 0.008194973606254026 -0.003161250108457962
0.67074305 0.008194484551676718 -0.0031630395346599807
0.6705886 0.008193996446488492 -0.0031648159617103295
0.67043424 0.008193507215329823 -0.003166657775927973
0.67027986 0.008193018725622444 -0.0031686701669636635
0.67012554 0.008192529072536448 -0.0031706902355810333
0.6699712 0.008192040153198925 -0.003172579227905818
0.669817 0.008191550102746973 -0.003174392293100521
0.6696627 0.008191060801036229 -0.003176376776815976
0.6695085 0.008190570323783269 -0.0031785946758781584
0.6693544 0.008190080721855926 -0.003180965261756348
0.66920024 0.008189589717795832 -0.0031832610100328194
0.66904616 0.008189099595331985 -0.003185476872931003
0.66889215 0.008188608285524918 -0.0031876518957639583
0.6687381 0.008188117686473756 -0.0031897252142422047
0.6685841 0.008187625733019508 -0.003191774566423411
0.66843015 0.008187134691885358 -0.0031938413245525964
0.66827625 0.008186642490846078 -0.003195797925912312
0.6681224 0.008186151234805922 -0.0031974857295456707
0.6679686 0.00818565869717836 -0.0031990249513416647
0.66781473 0.008185166959827054 -0.0032005961555646887
0.667661 0.008184674309408245 -0.0032023714888465304
0.66750723 0.008184182215466573 -0.0032044187055338146
0.6673536 0.008183689134414723 -0.0032066176744382116
0.6671999 0.008183196750481878 -0.0032088615277799486
0.66704625 0.008182702976286396 -0.003211205855408095
0.66689265 0.008182210059356218 -0.003213742834648428
0.6667391 0.008181715894998633 -0.003216375355174117
0.6665856 0.008181222557150794 -0.0032189971081737507
0.66643214 0.008180727786739336 -0.003221496786518209
0.66627866 0.008180233699187446 -0.003223502003194052
0.66612524 0.008179738489578222 -0.003225260652485065
0.6659719 0.008179244239569993 -0.003226976203085209
0.6658185 0.008178748693379569 -0.003228688159147377
0.6656652 0.008178254106809193 -0.0032304842167226147
0.66551197 0.008177758397138897 -0.003232329718682987
0.6653587 0.008177263433858387 -0.00323428568454846
0.66520554 0.008176767323800661 -0.003236254663371748
0.66505235 0.008176271953197343 -0.0032381487535277334
0.66489923 0.008175775445884296 -0.003240125657221229
0.6647461 0.008175279662620922 -0.0032422288015993075
0.66459304 0.008174782706759922 -0.003244423341654277
0.66444004 0.008174286647743851 -0.003246517058089696
0.66428703 0.008173789235505982 -0.0032486502088842116
0.6641341 0.008173292706381632 -0.0032510747140262297
0.66398114 0.008172794758164478 -0.0032536007941265034
0.66382825 0.008172297652940957 -0.0032561297397231638
0.6636754 0.008171799317961925 -0.0032586855090681426
0.6635226 0.008171301627556674 -0.0032612334687232153
0.66336983 0.008170802720035678 -0.0032635889494151875
0.66321707 0.008170304503256155 -0.0032657257945275836
0.66306436 0.008169805128483299 -0.003267786729993376
0.6629117 0.008169306673956466 -0.0032697637516517206
0.66275907 0.008168806883962034 -0.003271756180133486
0.6626065 0.008168308019818231 -0.0032737186605383234
0.6624539 0.008167807832106234 -0.0032755530587147055
0.66230136 0.00816730859604948 -0.003277379826492047
0.6621489 0.008166808234409469 -0.0032793133955467514
0.6619964 0.008166308606443748 -0.003281333611821208
0.66184396 0.008165807625325823 -0.0032834946002788
0.6616916 0.008165307732890103 -0.003285754643543842
0.6615392 0.008164806258492616 -0.003288113220639845
0.6613869 0.008164305842729501 -0.0032905849471371275
0.6612346 0.008163804000127122 -0.0032932825605803233
0.6610824 0.008163302966112156 -0.0032960966741684625
0.66093016 0.008162800472327585 -0.0032988790644044993
0.660778 0.008162298795322088 -0.003301446354411556
0.6606258 0.008161795705486101 -0.0033039758801611087
0.6604737 0.008161293457971263 -0.0033064671275641667
0.6603216 0.008160789817231819 -0.0033087594997861357
0.6601696 0.008160287262418554 -0.003310902347214158
0.66001755 0.008159783163164258 -0.0033129583571763544
0.6598656 0.00815928017777714 -0.003315005360454825
0.6597137 0.008158775851797157 -0.0033170350569811423
0.65956175 0.008158272244968201 -0.003319136927258304
0.6594099 0.008157767468644729 -0.0033214625796861817
0.65925807 0.00815726354823671 -0.0033241093555291556
0.65910625 0.008156758191915971 -0.003326670354595366
0.6589545 0.008156253690586184 -0.003329078456021302
0.65880275 0.008155747793362682 -0.003331463184950671
0.65865105 0.00815524275773755 -0.003334038460503912
0.6584994 0.008154736482948266 -0.0033367022358158855
0.6583478 0.008154230837977724 -0.003339431352456042
0.6581962 0.008153723934330679 -0.0033422316298455713
0.65804464 0.008153217638716367 -0.003345117296256136
0.6578931 0.008152710050460981 -0.0033482363172133165
0.65774167 0.008152203214498683 -0.0033515100604767562
0.6575902 0.008151694827155229 -0.0033550478523215817
0.6574388 0.008151187134522824 -0.0033585835151311865
0.6572874 0.008150677882032274 -0.003362028227793479
0.6571361 0.008150169356488993 -0.003365169831718742
0.65698475 0.008149659343774802 -0.0033681607791761336
0.65683347 0.008149150104552059 -0.0033712221317691734
0.65668225 0.008148639558943205 -0.003374487217548129
0.65653104 0.008148129534494657 -0.003377960118537218
0.6563799 0.008147618146085814 -0.003381545219079087
0.6562287 0.008147107234630958 -0.003385306216733696
0.6560776 0.008146594912812683 -0.003389216200171429
0.6559266 0.008146083218430586 -0.003393371801077392
0.65577555 0.008145569843290979 -0.0033977706938111587
0.65562457 0.008145057029163957 -0.0034022862628679887
0.6554736 0.008144542492647464 -0.003406922164201926
0.6553227 0.008144028496103154 -0.0034113963987672333
0.65517175 0.00814351280701416 -0.0034157883047893807
0.6550209 0.008142997685869948 -0.0034201724321407797
0.6548701 0.008142481074531093 -0.0034246590654154626
0.6547193 0.008141964806222706 -0.0034292292846884683
0.65456855 0.008141447032806792 -0.003433695933466763
0.6544178 0.008140929621041208 -0.0034380337074500058
0.65426713 0.008140410719524344 -0.0034426478424423325
0.6541165 0.008139892328106616 -0.003447625970784174
0.6539659 0.008139372145598378 -0.003452751360155174
0.6538153 0.008138852414500807 -0.003458002552914348
0.65366477 0.008138330850886541 -0.0034634668427793542
0.65351427 0.008137809694860644 -0.003468890753250616
0.65336376 0.0081372867027241 -0.003474308088500623
0.6532133 0.008136764131505027 -0.0034795645515771256
0.65306294 0.008136239959119195 -0.003484869596953524
0.65291256 0.008135715998688479 -0.0034902919713537014
0.65276223 0.008135190406122627 -0.0034957929094822254
0.6526119 0.008134664994904487 -0.003501457573248929
0.65246165 0.008134137900238921 -0.003507413274364089
0.65231144 0.008133611126177876 -0.003513508098235904
0.65216124 0.008133082410092127 -0.0035197315401727836
0.6520111 0.008132553977144416 -0.003526068595755667
0.65186095 0.008132023562432332 -0.0035326027461150336
0.65171087 0.008131493400079716 -0.003538916649606548
0.6515608 0.008130961300741951 -0.0035450058835357666
0.65141076 0.008130429511723979 -0.003551076165346023
0.6512608 0.008129896011764504 -0.003557163011943729
0.6511108 0.008129362601835853 -0.00356340836645834
0.65096086 0.00812882722996472 -0.0035697920462927153
0.650811 0.008128292323661851 -0.0035764663144440484
0.6506612 0.008127755380745047 -0.0035833655330088617
0.6505113 0.008127218408201424 -0.0035904434453307515
0.65036154 0.008126679566221455 -0.0035975742728319316
0.6502118 0.00812614088294639 -0.0036047867338908956
0.6500621 0.008125600096807002 -0.0036120575417808824
0.6499124 0.00812505946244949 -0.0036191670251905068
0.64976275 0.008124516747796242 -0.0036263628663354436
0.64961314 0.00812397417706165 -0.003633684690075118
0.6494636 0.008123429702478445 -0.0036411620961120154
0.64931405 0.008122885104859694 -0.0036489367735568264
0.6491645 0.00812233829813611 -0.0036571172838820833
0.64901507 0.008121791712060145 -0.0036652955756683336
0.64886564 0.008121242899395519 -0.0036734261151073052
0.6487162 0.00812069387769449 -0.003681610857091938
0.64856684 0.008120142847758907 -0.003689704369966027
0.6484175 0.008119591616020681 -0.0036978988462806014
0.6482682 0.008119038590801063 -0.003706012161408126
0.6481189 0.00811848515731954 -0.003713978786640581
0.6479697 0.00811792996651768 -0.0037219471998362432
0.6478205 0.008117374373320359 -0.0037299976801718564
0.64767134 0.00811681698721195 -0.003738386126349714
0.6475222 0.00811625934732923 -0.0037469516978498865
0.64737314 0.008115699639460688 -0.0037555437260477277
0.64722407 0.008115139656961014 -0.003764204108382547
0.647075 0.00811457735738024 -0.0037730887661269223
0.64692605 0.008114015178096947 -0.0037822059781446246
0.6467771 0.008113450612324755 -0.00379154413648954
0.64662814 0.008112885653742184 -0.0038010461399589955
0.64647925 0.008112318506054487 -0.0038103597736864826
0.6463304 0.00811175121904879 -0.0038195717523854126
0.6461816 0.008111181544913873 -0.003828861916252466
0.6460328 0.008110611722918337 -0.0038382377588830874
0.64588404 0.008110039495562195 -0.003847560065412921
0.6457353 0.008109467123023191 -0.0038569238079443997
0.64558667 0.008108892564263694 -0.0038664191361164773
0.645438 0.00810831760025289 -0.0038760270969882262
0.64528936 0.008107740188610112 -0.003885688923037045
0.6451408 0.008107162816370351 -0.003895383178629851
0.64499223 0.008106582756234758 -0.00390508834342263
0.64484376 0.008106002735177125 -0.003914775801027373
0.6446953 0.008105420245966062 -0.0039247243318826265
0.6445468 0.008104837277651752 -0.0039348613408385965
0.6443984 0.008104252011365307 -0.003945215359334532
0.64425004 0.008103666448423244 -0.003955612013216358
0.6441017 0.008103078329611062 -0.003966091214559953
0.6439534 0.008102489883534871 -0.00397687803321156
0.6438051 0.008101898813365097 -0.003987779694952802
0.64365685 0.008101307381199425 -0.00399856106168227
0.6435087 0.00810071358323423 -0.0040093428216093595
0.6433605 0.008100119190710329 -0.004020215675153873
0.6432124 0.00809952241072986 -0.0040311770453908624
0.64306426 0.008098925018914448 -0.004042052383937328
0.6429162 0.008098325253645254 -0.004052921370062995
0.64276814 0.008097724883068293 -0.004063820493668411
0.64262015 0.008097122130923817 -0.004074783826666538
0.6424722 0.0080965189996019 -0.004085836379552663
0.64232427 0.008095913217103342 -0.004097020951114514
0.64217633 0.008095306778271425 -0.004108311405027586
0.6420285 0.008094698139581762 -0.004119807411104935
0.64188063 0.008094088539653653 -0.004131643260247346
0.6417329 0.008093476650593257 -0.004143786758244328
0.6415851 0.008092863971515889 -0.004155869641963915
0.64143735 0.008092248518900636 -0.0041677753413714505
0.64128965 0.008091632569617686 -0.004179488629670458
0.641142 0.008091014144049663 -0.004191178494326613
0.64099437 0.008090394992812694 -0.004202861820532132
0.6408468 0.00808977336200897 -0.004214641437197174
0.64069927 0.008089151240307487 -0.004226448244423366
0.6405517 0.00808852610955921 -0.004238524596252752
0.6404042 0.008087900682343009 -0.00425084460846558
0.64025676 0.008087272433046125 -0.004263237152506025
0.64010936 0.008086643618112356 -0.004275402835710315
0.63996196 0.008086012025398154 -0.004287514049391626
0.6398146 0.008085379888726029 -0.00429976106371226
0.6396673 0.00808474493805068 -0.0043122103737495395
0.63952 0.008084109394694181 -0.00432478861143373
0.63937277 0.008083471242995783 -0.0043376701739593895
0.63922554 0.008082832157230796 -0.004351035959140092
0.6390783 0.008082190103784147 -0.004364335516973296
0.6389312 0.008081547619756522 -0.004377504315038912
0.63878405 0.008080901938974283 -0.004390720725280849
0.638637 0.008080255845626116 -0.004403686595762775
0.63848996 0.008079606866533912 -0.004416527446303373
0.6383429 0.00807895698739391 -0.004429464649704915
0.63819593 0.00807830446256231 -0.004442588167408201
0.638049 0.008077651251175558 -0.004455986849663105
0.6379021 0.008076995062294081 -0.004469515821810942
0.6377552 0.008076338145995104 -0.0044830633209816985
0.63760835 0.008075678237393727 -0.004496732735944336
0.63746154 0.00807501757131227 -0.004510614072153731
0.63731474 0.008074353859770659 -0.004524621447335123
0.637168 0.008073689358176463 -0.004538590283267593
0.6370213 0.00807302207240961 -0.004552760402305247
0.6368746 0.008072353681565617 -0.004567233888179192
0.636728 0.008071682442153767 -0.0045816871795266
0.63658136 0.008071010080388654 -0.004596123690950715
0.6364348 0.008070334880975572 -0.004610558260208893
0.6362883 0.008069658840833313 -0.004624911035227107
0.6361418 0.008068979704977573 -0.004639266482899961
0.63599527 0.008068299453711578 -0.004653741424477421
0.6358488 0.00806761635797876 -0.004668276079978291
0.63570243 0.008066932405793202 -0.004682845606976891
0.63555604 0.008066245324838926 -0.004697405446302137
0.6354097 0.008065557384307781 -0.0047120685461938165
0.6352634 0.008064866291578807 -0.0047268344685604865
0.6351171 0.008064174305335035 -0.004741837593504525
0.6349709 0.008063479392117072 -0.004757010945422948
0.6348247 0.008062783249743912 -0.004772360214210866
0.63467854 0.0080620841223445 -0.004788062227985661
0.6345324 0.008061383678979715 -0.00480406330782035
0.6343863 0.00806068019594192 -0.004819794873920341
0.6342402 0.008059975429394246 -0.0048353709998265075
0.6340942 0.008059267675586455 -0.0048509313931413825
0.63394815 0.008058558655969467 -0.004866429768538478
0.6338022 0.008057846662149577 -0.0048819342719650044
0.63365626 0.00805713368790595 -0.0048976533801999185
0.63351035 0.008056417394479687 -0.004913633762602395
0.6333645 0.00805570005568463 -0.004929776476796534
0.63321865 0.008054979349266403 -0.0049460212005401705
0.63307285 0.00805425757728747 -0.0049621447464586665
0.63292706 0.008053532455468063 -0.004978282883149162
0.6327813 0.008052806273926483 -0.004994493455562329
0.63263565 0.008052077010066225 -0.005010968629118958
0.63249 0.0080513463230527 -0.005027807003979388
0.63234437 0.008050612452649795 -0.005045025861673319
0.63219875 0.008049877056157268 -0.005062505450474573
0.6320532 0.00804913841706678 -0.005079923868687249
0.63190764 0.008048398245336812 -0.0050973181877596325
0.63176215 0.00804765486055568 -0.005114465824849919
0.63161665 0.008046909992086728 -0.005131519391583938
0.6314712 0.00804616193990329 -0.005148668477472273
0.63132584 0.008045412697906295 -0.005165922974738982
0.63118047 0.008044659939445614 -0.005183213523704762
0.63103515 0.008043905977073404 -0.0052005793630808695
0.63088983 0.008043148477253959 -0.005218063022268321
0.6307446 0.00804238973740053 -0.005235836557022962
0.6305993 0.008041627380551877 -0.005253966074827486
0.6304541 0.008040863692493475 -0.005272366955015106
0.630309 0.00804009664353716 -0.005290643597893759
0.63016385 0.008039327951131325 -0.005308956690899546
0.6300188 0.00803855589362951 -0.005327468867262747
0.6298737 0.008037782147623166 -0.005346180165792708
0.6297287 0.008037004982961502 -0.005365045584080878
0.62958366 0.008036226090411786 -0.0053839062323645884
0.6294387 0.008035443776372907 -0.005402773750318786
0.62929374 0.008034659736209348 -0.005421605008908353
0.62914884 0.008033872281787601 -0.005440478240478861
0.629004 0.008033083428574062 -0.005459230360939608
0.62885916 0.008032290854161664 -0.005478052155342553
0.6287144 0.00803149686828394 -0.005497149435695808
0.6285696 0.008030699090903945 -0.005516505246269801
0.6284249 0.008029899837796159 -0.005535951159649742
0.62828016 0.008029096755970303 -0.005555556127997145
0.6281355 0.008028292157044656 -0.00557540237312149
0.6279909 0.008027483996823195 -0.005595489712105646
0.6278463 0.0080266739242848 -0.0056157301230712955
0.6277017 0.00802585991013147 -0.005636129743688408
0.62755716 0.00802504427941039 -0.0056565947191419405
0.6274127 0.008024225020464834 -0.0056771550773359585
0.6272682 0.008023403786697532 -0.005697780751262568
0.6271238 0.008022578903413709 -0.005718549216507642
0.6269794 0.0080217523492324 -0.005739523963819779
0.62683505 0.008020921753279515 -0.005760652969601982
0.6266907 0.008020089112541958 -0.005781632016396131
0.6265464 0.008019252798039733 -0.0058025723440413655
0.62640214 0.008018414797392227 -0.005823648353853271
0.6262579 0.008017572741145796 -0.005844971073297988
0.6261137 0.008016728935607597 -0.005866625761192662
0.6259695 0.008015880980621587 -0.005888643520770607
0.6258254 0.00801503118819355 -0.00591081130451753
0.6256813 0.008014177198499294 -0.005933047787709671
0.6255372 0.008013321355841272 -0.005955230591132314
0.6253932 0.00801246167602172 -0.005977479862796378
0.6252492 0.008011599777042033 -0.005999874923165963
0.62510526 0.008010734001223997 -0.006022488841059205
0.6249613 0.008009865953630816 -0.006045237881318316
0.62481743 0.008008993989367734 -0.006068128258224352
0.62467355 0.008008119711549938 -0.0060912132594550935
0.6245297 0.008007241472740153 -0.006114413785143355
0.6243859 0.008006360894945254 -0.0061374724548066365
0.6242421 0.00800547638266541 -0.006160509591968585
0.6240984 0.008004589909083948 -0.006183660314752384
0.6239547 0.00800369910131781 -0.006207057973467744
0.623811 0.008002805898931936 -0.006230815682918746
0.6236674 0.008001909017231072 -0.006254769135232525
0.6235238 0.00800100930807009 -0.006278778539701025
0.62338024 0.008000105906452944 -0.006302849507736116
0.62323666 0.007999199651798149 -0.006327112228623613
0.6230932 0.007998289667824777 -0.006351495881519854
0.6229497 0.007997377163635765 -0.006376100339754113
0.62280625 0.007996460114043525 -0.006401020878943722
0.62266284 0.007995540841450832 -0.006426286745244329
0.6225195 0.007994617318612183 -0.0064517506819506505
0.62237614 0.007993691132079817 -0.0064772795920420125
0.62223285 0.007992760699306047 -0.00650250238622311
0.62208956 0.00799182764748024 -0.006527791270943712
0.62194633 0.00799089035485169 -0.006553188597842531
0.62180316 0.00798995079594885 -0.006578949055304762
0.62165993 0.007989006137586165 -0.006604840731821353
0.6215168 0.007988059545187994 -0.006631110693129441
0.6213737 0.007987108157594206 -0.006657687966385081
0.62123066 0.007986154368644615 -0.006684285244023979
0.6210876 0.007985195769192644 -0.006710872767658987
0.6209446 0.007984234766324197 -0.006737614811031362
0.6208016 0.007983268903625895 -0.0067647544122600226
0.6206587 0.007982300550377113 -0.006792208340290977
0.62051576 0.007981327243287498 -0.006819952364920237
0.6203729 0.007980351360175709 -0.006848111689426144
0.62023 0.007979370435021966 -0.006876303767497816
0.6200872 0.00797838690158777 -0.006904548926291853
0.61994445 0.007977398721989732 -0.0069329865317705784
0.6198017 0.007976407475412148 -0.006961744634435169
0.619659 0.007975411513564326 -0.006990614362564724
0.6195163 0.007974412434766749 -0.007019692447443482
0.6193737 0.00797340860945484 -0.007048716788312729
0.61923105 0.007972401659988705 -0.007077795499361411
0.6190885 0.007971389955324633 -0.007107047421471783
0.6189459 0.00797037508107224 -0.007136598121763266
0.6188034 0.007969355373291947 -0.007166500717795111
0.6186609 0.007968332827426315 -0.007196796011002206
0.6185185 0.007967304920290883 -0.007227381894385264
0.6183761 0.00796627409070088 -0.007258261350328767
0.6182337 0.007965237811794753 -0.00728955752391317
0.61809134 0.0079641984968083 -0.00732147121500877
0.617949 0.007963153559336052 -0.007354121210599354
0.61780673 0.007962105406191312 -0.007387183487711391
0.61766446 0.00796105148212387 -0.007420924017340913
0.61752224 0.007959994183983472 -0.0074551481829151145
0.6173801 0.007958931422161534 -0.007489685855453062
0.6172379 0.007957864752924216 -0.007524378632087414
0.61709577 0.00795679211941731 -0.0075593622073702234
0.6169537 0.007955715962133021 -0.007594539406336468
0.61681163 0.00795463423980438 -0.007629823845728221
0.6166696 0.007953548501295935 -0.007665384136503199
0.6165276 0.007952457152219301 -0.0077009334818314585
0.61638564 0.007951361757943027 -0.0077367579668579075
0.6162437 0.007950260704784613 -0.007772755032290101
0.61610186 0.007949156010012167 -0.007809064137466718
0.61596 0.007948045114858004 -0.007845727422521459
0.61581814 0.007946930035511562 -0.007882382430656698
0.61567634 0.007945809216667139 -0.00791894602829375
0.6155346 0.007944684709186743 -0.007955414450957352
0.61539286 0.007943554015112037 -0.007991920250274419
0.6152512 0.007942419644719647 -0.008028325214418066
0.6151095 0.007941279107945301 -0.008064664322487062
0.6149679 0.007940134927518447 -0.008100837309349063
0.61482626 0.007938984622079485 -0.008136885140265759
0.6146847 0.007937830710339319 -0.008172976664138997
0.6145432 0.007936671161994337 -0.00820905578740657
0.6144017 0.007935507519663104 -0.008245230834209792
0.6142602 0.007934337742929433 -0.00828134487079647
0.61411875 0.007933164380472934 -0.008317246545965431
0.6139774 0.007931985430768099 -0.008353044091679945
0.613836 0.007930802430624256 -0.008388968874094915
0.61369467 0.007929613834120691 -0.008424849352516424
0.61355335 0.007928421199513019 -0.008460469305359052
0.6134121 0.00792722304955922 -0.00849567779948267
0.6132708 0.007926020964344346 -0.008530571237913603
0.6131296 0.007924813451476628 -0.00856539320970379
0.6129885 0.00792360256257114 -0.00859996847650895
0.6128473 0.007922385784284749 -0.008634545035426893
0.6127062 0.007921165143161643 -0.008669004637374357
0.6125651 0.007919939155820009 -0.008703337588582856
0.6124241 0.007918709864317523 -0.008737507533105291
0.61228305 0.007917474749547206 -0.008771638747256727
0.6121421 0.007916236354451267 -0.008805782612837453
0.6120011 0.007914992139146584 -0.008839871137012817
0.6118602 0.007913744661345567 -0.008873891299715622
0.6117193 0.00791249138953781 -0.008907757089800386
0.61157846 0.00791123489290858 -0.008941603514967665
0.6114377 0.007909973151385669 -0.008975419231862972
0.6112969 0.007908707662280535 -0.009009253711885361
0.6111561 0.007907436420518844 -0.009042653247857661
0.6110154 0.00790616205691899 -0.00907572453704442
0.6108747 0.007904882575336057 -0.009108669171748738
0.61073405 0.007903599474383991 -0.009141716905976885
0.61059344 0.007902311255359631 -0.00917463076681853
0.61045283 0.007901019435030101 -0.009207507354377899
0.6103123 0.007899722532243037 -0.009240147192119274
0.61017174 0.007898422075337811 -0.009272698517481873
0.61003125 0.007897116569467502 -0.009305279842671337
0.60989076 0.007895807509248903 -0.009337924433371237
0.60975033 0.007894493394856534 -0.009370529267551334
0.60960996 0.007893176302248886 -0.009402862892118282
0.6094696 0.007891853662565137 -0.00943501754791879
0.6093292 0.007890527540152634 -0.009467071784281744
0.609189 0.007889197029447821 -0.009499074918544754
0.60904866 0.007887862488589838 -0.009531052098802856
0.6089085 0.007886523592543992 -0.00956275056362761
0.6087682 0.007885180715556682 -0.009594350403468668
0.6086281 0.007883833542189552 -0.009625690300789205
0.6084879 0.007882482439877336 -0.009656921162594465
0.60834783 0.007881127097189407 -0.009687928849049293
0.60820776 0.007879768445479536 -0.009718943974008083
0.6080677 0.007878404418736594 -0.0097498880842408
0.6079277 0.00787703767469623 -0.009780867349320556
0.6077877 0.007875666140452833 -0.009811827396268985
0.6076478 0.007874291317192762 -0.00984264740687593
0.6075079 0.007872911739224865 -0.009873411858807178
0.607368 0.007871528903106018 -0.00990395102923651
0.6072281 0.007870140777148227 -0.009934326895519983
0.6070883 0.007868750624534673 -0.009964648343816463
0.6069485 0.007867354607619224 -0.00999494929403804
0.6068088 0.00786595657890133 -0.010025291520846977
0.60666907 0.0078645532849616 -0.010055470800285014
0.60652936 0.007863146822363252 -0.010085453572643606
0.6063897 0.007861735751967476 -0.010115250699277654
0.6062501 0.007860322167717967 -0.010144938364896963
0.6061105 0.00785890342224416 -0.01017431685943563
0.6059709 0.00785748162934721 -0.010203470406371633
0.6058314 0.007856055343660438 -0.010232573821226155
0.6056919 0.007854626653748472 -0.010261527645845848
0.60555243 0.00785319289828793 -0.010290366614319457
0.605413 0.007851756782409543 -0.010319011040520154
0.6052736 0.007850315648152233 -0.010347531093981163
0.60513425 0.00784887219100771 -0.010376090970978734
0.6049949 0.00784742371333234 -0.010404677007938502
0.6048556 0.00784597291569832 -0.01043316394628689
0.60471636 0.007844517738328066 -0.01046164714681012
0.60457706 0.007843059010749165 -0.010490026231885954
0.6044379 0.00784159654619417 -0.010518486354697064
0.6042987 0.00784013116944175 -0.010546555945350736
0.6041596 0.007838661519108902 -0.010574270775766819
0.6040205 0.007837189055957068 -0.010601699549375402
0.60388136 0.007835711766263647 -0.010628975620591318
0.60374236 0.007834232989809942 -0.010655985428506407
0.6036033 0.007832748811572674 -0.010682886906786612
0.6034643 0.007831262554824487 -0.010709763769652538
0.60332537 0.007829772184558574 -0.010736537537386213
0.6031865 0.007828279762613782 -0.010763271235858582
0.60304755 0.007826781963842903 -0.01078995733015807
0.60290873 0.007825282772489192 -0.010816619945365242
0.6027699 0.00782377884607508 -0.010843425436645907
0.6026311 0.007822272229403114 -0.010870047079097276
0.60249233 0.007820761551764513 -0.010896637779756855
0.60235363 0.007819248865426585 -0.010922972752485589
0.60221493 0.007817731526508045 -0.010949128401882124
0.6020763 0.007816212239483533 -0.01097509617805577
0.60193765 0.007814688356182663 -0.011000801753787098
0.601799 0.007813161934012514 -0.011026385236441612
0.6016605 0.007811632266671976 -0.011051956655776041
0.6015219 0.007810099413899208 -0.011077529745515033
0.60138345 0.007808563321949839 -0.011103121705412547
0.601245 0.007807024704016351 -0.011128674604666962
0.6011065 0.007805481542981167 -0.011154065303829315
0.6009681 0.007803936552889568 -0.011179407908960366
0.6008297 0.007802387043156914 -0.011204662440472062
0.6006914 0.007800835729430938 -0.011229862028813072
0.6005531 0.007799280589915946 -0.011254912914644286
0.6004148 0.00779772301202134 -0.01127988334063851
0.6002765 0.007796160984311647 -0.011304464984660326
0.6001383 0.00779459726498618 -0.011328965369310605
0.60000014 0.00779302981918417 -0.01135328294805692
0.599862 0.007791460046935832 -0.011377553594160855
0.5997239 0.00778988657002842 -0.011401839329837878
0.5995858 0.0077883107663598355 -0.011426174792037839
0.5994477 0.007786731264260766 -0.011450306552953154
0.5993097 0.007785149464935696 -0.01147446017994646
0.5991717 0.007783563975513659 -0.011498699258028459
0.5990338 0.007781976862003041 -0.011522916337581374
0.5988958 0.007780384691341582 -0.011547073564056893
0.5987579 0.007778791618404679 -0.011570834902226662
0.59862006 0.007777194260668031 -0.01159437790630724
0.5984822 0.007775594696762342 -0.011617729903902991
0.5983444 0.007773991589605017 -0.011640959375283186
0.59820664 0.007772387006512148 -0.011664155894204583
0.5980689 0.007770778209208279 -0.011687192307019319
0.5979312 0.007769167964859871 -0.011710303464576048
0.5977935 0.007767553506676818 -0.011733358076139929
0.5976559 0.007765937607687144 -0.01175646073229733
0.59751827 0.007764317487092675 -0.011779641956509388
0.5973807 0.007762695917054301 -0.011802764227726482
0.59724313 0.007761070142004698 -0.011825722909994849
0.5971056 0.007759442950644996 -0.011848713965165002
0.5969681 0.007757811570729009 -0.011871493222936843
0.59683067 0.007756178820534628 -0.011894059712941139
0.5966932 0.007754541943667975 -0.011916416100727984
0.5965558 0.007752903748254656 -0.011938793853810727
0.5964185 0.007751262141489799 -0.011961242545644431
0.5962812 0.007749618497495253 -0.011983633886366892
0.59614384 0.007747970749726104 -0.01200581126911054
0.5960066 0.007746321719158853 -0.01202799931862452
0.59586936 0.007744669309477775 -0.012050248954554678
0.59573215 0.007743014896011093 -0.012072422362830066
0.595595 0.007741357119061678 -0.012094567943293917
0.59545785 0.0077396973543851074 -0.012116597191426494
0.59532076 0.007738034264400799 -0.012138395332396794
0.5951837 0.007736369237260196 -0.012160088952306263
0.59504664 0.007734700931716069 -0.012181559518334533
0.5949096 0.007733030743102099 -0.012202806195920766
0.59477264 0.007731357325838026 -0.012224124489932426
0.59463567 0.007729682031512125 -0.012245418646817222
0.59449875 0.0077280035129668285 -0.012266664680225688
0.5943619 0.007726323868557106 -0.012287715706360211
0.59422505 0.007724640324027948 -0.012308477253867354
0.5940882 0.007722954985595777 -0.012329174873234079
0.5939514 0.0077212665125943394 -0.012349790629478635
0.5938147 0.007719577008430332 -0.012370250535574258
0.59367794 0.007717883677301853 -0.012390524189227507
0.5935412 0.0077161886263797455 -0.012410655376265945
0.59340453 0.00771449053230127 -0.012430614128284756
0.5932679 0.007712791509430065 -0.012450328214977211
0.5931313 0.007711088770703902 -0.012469769890409162
0.59299475 0.007709385175940724 -0.01248902042769302
0.5928582 0.007707677907554344 -0.012508336390737921
0.5927217 0.007705969792888928 -0.012527579228262618
0.5925852 0.007704258019477976 -0.012546693231384541
0.5924488 0.007702545432714888 -0.01256572266731402
0.59231234 0.007700829216269564 -0.012584625768654208
0.59217596 0.007699112221003652 -0.012603422293207779
0.59203964 0.007697392370352516 -0.012622265609706087
0.5919033 0.00769567099217844 -0.012641106234503808
0.591767 0.007693945998483356 -0.012660058492959612
0.59163076 0.007692220220532026 -0.01267888891508185
0.59149456 0.007690491608650581 -0.012697545191612382
0.59135836 0.007688761491512833 -0.012716281246897004
0.59122217 0.007687027788410701 -0.012734879385036634
0.59108603 0.007685293359846736 -0.012753405107053998
0.59094995 0.007683556131398567 -0.012771866223658153
0.5908139 0.0076818174407516475 -0.012790201557873712
0.59067786 0.007680075986215381 -0.012808395996878259
0.59054184 0.007678333104223732 -0.012826518988369848
0.5904059 0.007676587483182972 -0.012844600008979324
0.5902699 0.007674840445664702 -0.012862711787254417
0.590134 0.007673090669427619 -0.012880811161525143
0.5899981 0.0076713394881359805 -0.01289867602215653
0.5898623 0.0076695856110426345 -0.012916567688119458
0.58972645 0.007667830348299734 -0.012934301268592035
0.58959067 0.007666072423045322 -0.01295191231327065
0.5894549 0.007664313158909657 -0.012969174620486506
0.58931917 0.007662551326426336 -0.012985965926881143
0.5891835 0.007660789041032677 -0.013002492362669734
0.58904785 0.007659023501314883 -0.013018692946954472
0.5889122 0.007657256824022374 -0.013034466277729834
0.5887766 0.007655487797735477 -0.013049537579767304
0.58864105 0.007653718562215226 -0.013064405390828395
0.5885055 0.007651946297116443 -0.013078816846632979
0.58836997 0.007650173146663962 -0.013092889905119722
0.5882345 0.007648397847070369 -0.013106634088086825
0.58809906 0.007646622535922664 -0.013120012350673177
0.58796364 0.007644844380019643 -0.013133265918088766
0.5878283 0.007643066268877165 -0.013146311927992095
0.5876929 0.007641285363725913 -0.013159145014499498
0.5875576 0.007639504561414328 -0.013171806863833674
0.5874223 0.007637721015808093 -0.013184258955622419
0.58728707 0.00763593762001691 -0.0131967168334525
0.5871518 0.007634151483603839 -0.013209296723057555
0.58701664 0.007632365476385013 -0.013221949669383776
0.58688146 0.007630576699207472 -0.013234794697955682
0.58674634 0.007628788022123681 -0.013247562267907975
0.5866112 0.007626996585793687 -0.013260198930155816
0.58647615 0.007625205286152642 -0.013272655922572632
0.58634114 0.007623412053577399 -0.013285158717771792
0.58620614 0.007621618172565204 -0.013297675395718378
0.58607113 0.00761982156625694 -0.013310101369924669
0.5859362 0.0076180251155051355 -0.01332260209480059
0.5858013 0.0076162267257044594 -0.013335125939083155
0.5856664 0.007614427687644564 -0.013347710616896994
0.58553153 0.007612625900866384 -0.013360391735116994
0.5853967 0.007610824232749519 -0.013373308641863414
0.58526194 0.007609020561783699 -0.013386366756077177
0.5851272 0.00760721618233193 -0.013399277709387543
0.58499247 0.007605409828246562 -0.01341208472849554
0.58485776 0.007603602790812849 -0.01342492980857975
0.58472306 0.00760179297877894 -0.013437765149695951
0.58458847 0.007599984084712607 -0.01345060798702055
0.5844538 0.007598171613511048 -0.013463479841129791
0.5843193 0.0075963600549774435 -0.013476443459342562
0.5841847 0.0075945449028093385 -0.013489383302241684
0.58405024 0.007592730658666861 -0.013502465916080664
0.5839157 0.007590912793015552 -0.013515637697808442
0.5837813 0.007589095812261643 -0.013528890820927161
0.5836469 0.007587275997134703 -0.013542173633549696
0.5835125 0.007585455441488911 -0.013555565582059064
0.58337814 0.007583632840394417 -0.013568969300154726
0.5832438 0.007581809488134285 -0.01358241961242323
0.5831095 0.00757998408185745 -0.013595936102192476
0.5829752 0.007578157913926061 -0.013609400867495344
0.582841 0.0075763296989981264 -0.0136228861527529
0.5827068 0.007574501532561811 -0.01363644476685479
0.58257264 0.0075726704884332635 -0.013650119203965914
0.58243847 0.007570838656672607 -0.01366382693880148
0.58230436 0.007569004747370781 -0.013677598697020215
0.5821703 0.007567170853451446 -0.013691402002650609
0.58203626 0.007565334065436925 -0.013705104728217522
0.58190227 0.007563497308993824 -0.013718813424548264
0.5817683 0.0075616576561000634 -0.013732663809755994
0.5816343 0.007559817192052316 -0.013746596962703616
0.58150035 0.0075579746283255984 -0.013760555116284804
0.5813665 0.007556132057395708 -0.013774699545465568
0.5812326 0.007554286527387493 -0.013789007444843444
0.5810988 0.007552440952701154 -0.01380336921505182
0.580965 0.00755059239526547 -0.013817878637646589
0.5808312 0.007548743768340712 -0.013832406583737852
0.5806975 0.007546892149245884 -0.013846924945807079
0.5805638 0.007545040462379604 -0.013861477595053007
0.5804301 0.0075431857802854396 -0.013876001342328583
0.58029646 0.007541331031891998 -0.013890608957565954
0.5801628 0.007539473274304253 -0.013905262767148466
0.58002925 0.0075376154399891815 -0.013919922263169212
0.5798957 0.00753575457936695 -0.013934858784014674
0.57976216 0.007533893595524055 -0.013949929850616867
0.57962865 0.007532029538235851 -0.01396517400148251
0.5794952 0.007530165313245796 -0.013980680007625361
0.5793618 0.007528298792328907 -0.01399627862875288
0.5792284 0.00752643123102526 -0.014012092844242641
0.579095 0.0075245605030249815 -0.014027906802291925
0.5789617 0.007522689555221638 -0.014043767666164376
0.57882833 0.007520815433468303 -0.014059666789390414
0.57869506 0.007518941084144588 -0.014075609499518851
0.57856184 0.007517064388614859 -0.014091616028160364
0.5784286 0.007515186608048795 -0.014107800785090397
0.5782954 0.0075133056015303954 -0.014124142857161785
0.57816225 0.007511424312907396 -0.014140562415290285
0.57802916 0.007509540604643388 -0.014157306394954512
0.57789606 0.007507655714999381 -0.014174120891735198
0.57776296 0.007505767528193111 -0.014191053120294223
0.57763 0.0075038798290450025 -0.014208003078467325
0.57749695 0.007501987978503142 -0.014224953998963164
0.57736397 0.007500095773263724 -0.014241860616042738
0.57723105 0.007498201118291447 -0.014258808081309181
0.57709813 0.007496305264017193 -0.014275634573906711
0.5769653 0.007494406979810292 -0.014292476392938307
0.5768324 0.0074925075036747606 -0.014309299129197916
0.57669955 0.007490604747780908 -0.014326131530622286
0.5765668 0.007488702506172209 -0.014343020948749282
0.576434 0.007486796121579019 -0.01435989829861593
0.57630134 0.007484890262365727 -0.014376605422495694
0.5761686 0.007482980290948988 -0.014393261739486981
0.576036 0.0074810708765390066 -0.014409755377080613
0.5759033 0.007479157381061979 -0.014426170946091112
0.57577074 0.007477244470178714 -0.014442592118048348
0.5756381 0.007475327480853071 -0.014458975200868257
0.5755056 0.00747341109147545 -0.014475254528074803
0.57537305 0.007471490646937106 -0.014491435784009785
0.5752406 0.007469570832485663 -0.014507549619501167
0.5751082 0.007467647847209677 -0.014523575532753203
0.5749757 0.007465723787383592 -0.014539513955577751
0.57484335 0.007463797451469834 -0.014555293907028566
0.57471097 0.007461870077485513 -0.014570951755587496
0.57457864 0.007459940463827253 -0.014586507824018158
0.5744463 0.007458009838799154 -0.014602014586967443
0.57431406 0.007456076990485854 -0.014617506325368044
0.57418185 0.00745414401114763 -0.014632947827771076
0.57404965 0.007452207948119058 -0.014648386213680737
0.57391745 0.007450270884193969 -0.014663889578710253
0.5737853 0.007448331598886823 -0.014679415055918221
0.57365316 0.007446391312274142 -0.014694791315986513
0.5735211 0.007444448838953606 -0.014710033013656384
0.57338905 0.007442506279581136 -0.014725122754749513
0.573257 0.007440560696601239 -0.014740087930061553
0.573125 0.00743861418347904 -0.014754984392203801
0.57299304 0.007436665547060172 -0.014769812158098724
0.57286114 0.00743471688466913 -0.014784476959220305
0.57272923 0.00743276525124535 -0.014799123101320272
0.5725973 0.007430812720296315 -0.014813888984813728
0.5724655 0.007428858085413215 -0.014828586995999468
0.5723337 0.007426903443960426 -0.014843208737371928
0.5722019 0.007424945839034369 -0.014857744801690569
0.5720701 0.007422987366134351 -0.014872194092345633
0.57193846 0.007421027734136324 -0.01488641910229402
0.5718067 0.007419066392227347 -0.014900551796982027
0.57167506 0.007417103033122084 -0.014914695669967589
0.57154346 0.0074151397509563685 -0.014928713021630449
0.57141185 0.007413173583991148 -0.01494272793822185
0.5712803 0.0074112075076170625 -0.014956696368832354
0.57114875 0.0074092385580753085 -0.014970573353597702
0.5710172 0.00740726882676705 -0.014984432348539519
0.5708857 0.007405297124182661 -0.014998283714919814
0.5707543 0.0074033255476797614 -0.015011897694489367
0.57062286 0.007401351157386088 -0.01502532267302758
0.5704915 0.007399376944758785 -0.015038652149972723
0.5703601 0.0073973999410901275 -0.015051998470935224
0.5702288 0.007395423126654881 -0.015065228505008348
0.5700975 0.007393443540450535 -0.015078429464088307
0.56996626 0.007391464161346567 -0.01509155400916289
0.569835 0.007389482028322577 -0.015104600377110464
0.5697038 0.007387500125483785 -0.01511756808680086
0.5695726 0.00738551549054273 -0.015130441693736556
0.56944144 0.0073835302151036225 -0.015143094172763555
0.56931037 0.007381544054004301 -0.015155755184141752
0.56917924 0.007379556365741809 -0.01516835221739847
0.5690482 0.007377567808377454 -0.015180861543943039
0.56891716 0.00737557774910756 -0.015193178025625639
0.5687862 0.007373586858445639 -0.01520552105068222
0.5686552 0.007371594475402016 -0.015217826897910007
0.5685243 0.007369601269483743 -0.015230092984764467
0.56839335 0.0073676065819315295 -0.015242283002664525
0.5682625 0.007365611093902874 -0.015254396101266493
0.5681316 0.007363614149518097 -0.015266296315054204
0.56800085 0.007361616453965555 -0.015278055222209949
0.5678701 0.007359618252015582 -0.015289719867954157
0.5677393 0.0073576175006273056 -0.01530138208604069
0.5676086 0.007355617165846849 -0.015312949777853026
0.5674779 0.0073536142981632914 -0.015324493532333986
0.5673472 0.007351611864869811 -0.01533591098166651
0.5672166 0.007349606920284602 -0.015347317191772014
0.567086 0.007347602423161029 -0.015358707807666768
0.5669554 0.007345595422381367 -0.015369999366335126
0.56682485 0.0073435888941490056 -0.015381132339730957
0.5666943 0.007341579900243072 -0.015392150249095649
0.56656384 0.007339571414410498 -0.015403046581687525
0.5664334 0.007337561408699124 -0.015413892938958503
0.56630296 0.007335550097501999 -0.015424586431937318
0.5661726 0.007333538213900522 -0.015435284207471976
0.56604224 0.0073315259525013 -0.015446004985154534
0.5659119 0.007329511280126837 -0.015456633719916908
0.5657816 0.007327497169371734 -0.0154671469298174
0.5656513 0.007325480685848547 -0.015477402068534436
0.56552106 0.007323464817453643 -0.015487551266525953
0.5653908 0.007321446610295211 -0.015497635721804827
0.56526065 0.007319429040699774 -0.015507631393631404
0.56513053 0.007317410078539927 -0.015517552354008143
0.5650004 0.007315390852429243 -0.015527365286265426
0.5648703 0.0073133693310456875 -0.015537172859525907
0.56474024 0.007311348483983803 -0.015546895529577895
0.5646102 0.007309325353934603 -0.015556632573779877
0.5644802 0.007307302909612222 -0.015566224392826502
0.56435025 0.007305279147093449 -0.015575556674245004
0.56422025 0.0073032542670147665 -0.015584816189654436
0.5640904 0.007301229025522466 -0.015594036036377532
0.5639605 0.007299203607398259 -0.015603234110263108
0.5638306 0.007297175979061962 -0.015612365684573207
0.5637008 0.007295149121973139 -0.015621369604045964
0.563571 0.007293120085847114 -0.015630250683921508
0.5634412 0.007291091855636619 -0.01563899551309664
0.5633115 0.007289062416906101 -0.015647546460369078
0.5631818 0.007287032897659333 -0.015655951866867555
0.5630521 0.007285001270444431 -0.015664362114918423
0.5629225 0.007282970510673917 -0.015672649260066996
0.56279284 0.0072809376660341076 -0.01568085190926397
0.56266326 0.007278905714192928 -0.015688990648250252
0.56253374 0.007276872628378091 -0.0156970962165573
0.5624042 0.0072748395135554065 -0.015705130207358805
0.5622747 0.007272804351819341 -0.01571299593070806
0.56214523 0.007270770134304931 -0.015720714369448562
0.5620158 0.007268733910603315 -0.01572828104864539
0.56188637 0.0072666986702168675 -0.015735733734841807
0.561757 0.007264662393276819 -0.01574306863433019
0.5616277 0.007262626187411895 -0.015750414212254416
0.56149834 0.0072605880106621275 -0.015757763512253428
0.56136906 0.0072585508473640105 -0.015765014188473085
0.5612398 0.007256511736827782 -0.01577212936232301
0.56111056 0.007254473677270993 -0.015779031806546932
0.5609814 0.00725243465683117 -0.015785842718355127
0.56085217 0.007250394840362667 -0.015792512289817776
0.56072307 0.007248355035013764 -0.01579910669862864
0.56059396 0.0072463154013962 -0.015805560499100663
0.56046486 0.0072442739277617215 -0.015811908399063983
0.5603358 0.007242233595167677 -0.01581822632439062
0.56020683 0.007240192377413515 -0.015824491607344577
0.5600778 0.007238150435064718 -0.015830526071842387
0.55994886 0.007236108600847926 -0.015836395444782544
0.55981994 0.007234067029255808 -0.015842174079307617
0.559691 0.007232023704593254 -0.015847869917185467
0.55956215 0.007229981606598008 -0.015853551105021044
0.5594333 0.007227937766981651 -0.015859123604238908
0.5593045 0.0072258951797680385 -0.01586453043738105
0.5591757 0.007223851833457061 -0.015869858163886228
0.559047 0.007221808828186678 -0.015874930146571677
0.55891824 0.007219764170691615 -0.015879843111410757
0.55878955 0.007217720840324405 -0.015884783246456462
0.55866086 0.00721567587054513 -0.01588950834116772
0.55853224 0.007213632267507922 -0.015894047495830108
0.5584036 0.007211587069738005 -0.015898535405016054
0.55827504 0.007209543263992315 -0.01590291022898203
0.55814654 0.0072074988311662804 -0.015907279570312727
0.558018 0.007205454860619563 -0.01591141936268655
0.5578895 0.007203409364831795 -0.015915310407923777
0.5577611 0.007201365336783134 -0.01591909965633069
0.5576326 0.007199319813783091 -0.015922828919207235
0.55750424 0.007197275780873129 -0.015926413722182772
0.55737585 0.007195230276818474 -0.015930031326880666
0.5572475 0.007193186270662515 -0.015933590806497547
0.5571192 0.0071911408076415165 -0.015936990797295665
0.5569909 0.007189096883426384 -0.01594010156478145
0.5568627 0.007187052510817765 -0.015943138473641923
0.55673444 0.0071850078100278185 -0.015946093920111738
0.5566063 0.007182963630127824 -0.015948967628829046
0.5564781 0.007180919146989185 -0.015951668345023706
0.55635 0.007178875220005336 -0.01595430029395006
0.5562219 0.007176831961300702 -0.015956955153895898
0.5560938 0.0071747873576349375 -0.015959568430643317
0.5559658 0.007172744389667138 -0.015961913239689093
0.55583775 0.007170700130053987 -0.015964115630783034
0.5557098 0.007168657545681829 -0.015966307462846798
0.5555818 0.00716661368012938 -0.01596841857282261
0.5554539 0.007164571505755692 -0.015970470429060184
0.555326 0.0071625280652455325 -0.015972495700552224
0.55519813 0.007160486325748364 -0.015974479640276068
0.5550703 0.00715844333039878 -0.015976412485231736
0.5549425 0.007156402060241938 -0.01597803380495501
0.5548147 0.0071543595924794335 -0.015979532037283552
0.55468696 0.007152318890755397 -0.01598098310597289
0.55455923 0.007150277003971608 -0.01598240021561887
0.55443156 0.007148236895614496 -0.015983720637319794
0.5543039 0.007146195624137404 -0.015984945913422522
0.5541763 0.007144156155307083 -0.01598609230906014
0.55404866 0.0071421155374070625 -0.015987279607143242
0.55392104 0.007140075772546762 -0.015988368404354806
0.55379355 0.007138036790315258 -0.015989218407074995
0.553666 0.007135997755275198 -0.015989944027250038
0.55353856 0.00713395953227135 -0.01599071079664174
0.55341107 0.007131921263540037 -0.01599136040435053
0.55328363 0.007129882875229311 -0.015991887344426983
0.55315626 0.007127846373927321 -0.015992395357587164
0.5530289 0.007125808815057965 -0.015992777654722304
0.55290157 0.00712377317372127 -0.015992907659495573
0.55277425 0.007121736520664238 -0.01599305557809678
0.55264693 0.0071197008451154235 -0.0159932080102458
0.55251974 0.00711766606722041 -0.015993223711683886
0.5523925 0.007115631337309777 -0.015993158138991166
0.5522653 0.007113596570439423 -0.01599311802032924
0.55213815 0.0071115637678991275 -0.015992876359883574
0.552011 0.0071095300166274245 -0.01599241603701864
0.5518839 0.007107497327422456 -0.01599181986935521
0.55175686 0.007105465631451655 -0.015991135369092316
0.5516298 0.0071034340710362425 -0.015990342744387997
0.55150276 0.007101402573314863 -0.015989500520880606
0.5513758 0.007099373137809519 -0.015988506685524463
0.55124885 0.007097342843567521 -0.01598739766850069
0.5511219 0.007095313685544876 -0.015986279380752873
0.550995 0.007093284634788107 -0.015985027398857606
0.55086815 0.007091257696244845 -0.015983703237496115
0.5507413 0.0070892299371331235 -0.015982251419327145
0.5506145 0.0070872033715010455 -0.015980548479678117
0.5504877 0.007085176990703248 -0.01597870982618123
0.5503609 0.007083151847472263 -0.015976676757304978
0.5502342 0.007081126935011426 -0.015974440001093555
0.55010754 0.0070791042552987155 -0.015972180070896177
0.5499809 0.0070770808690981965 -0.015969867998712816
0.5498542 0.007075058777717702 -0.01596743473318212
0.5497276 0.007073036957308883 -0.01596492144470014
0.549601 0.00707101645497889 -0.015962316960853266
0.5494745 0.007068996240811899 -0.015959709445621802
0.549348 0.007066978301883032 -0.01595710156440489
0.54922146 0.007064958752173954 -0.015954410141469585
0.54909503 0.0070629424450669165 -0.015951610135188813
0.5489686 0.007060925505913231 -0.015948691112140596
0.5488422 0.007058909933116307 -0.015945738595822417
0.54871583 0.007056894691847616 -0.015942735725002186
0.54858947 0.007054880827246792 -0.015939701778089763
0.54846317 0.007052867301833362 -0.015936655889508926
0.54833686 0.007050855157293148 -0.015933593921622826
0.5482106 0.007048843354553236 -0.015930522843876145
0.5480844 0.007046832935229235 -0.015927442700405338
0.5479582 0.007044822857577354 -0.015924391208997638
0.547832 0.007042814158316823 -0.015921359546433103
0.5477059 0.007040805798505487 -0.01591827669217443
0.54757977 0.007038798824243997 -0.01591516836601634
0.5474537 0.007036792196283636 -0.015912047659528538
0.54732764 0.007034786957599645 -0.015908915117126214
0.5472016 0.007032781116851965 -0.015905820006508215
0.5470756 0.00703077855724886 -0.015902704219409525
0.5469496 0.0070287744490105065 -0.015899587414305808
0.5468237 0.007026772673964268 -0.015896490105818967
0.5466978 0.007024771243134816 -0.015893372385663775
0.5465719 0.0070227711996583685 -0.0158902458465784
0.5464461 0.007020771503437648 -0.0158871051633138
0.54632026 0.007018773195598689 -0.015883989689808597
0.54619443 0.007016774285322966 -0.015880862545330353
0.54606867 0.007014777710896562 -0.015877720677719854
0.54594296 0.007012781483879148 -0.01587456182246078
0.54581726 0.007010786649883165 -0.015871390056525866
0.54569155 0.007008791220195063 -0.01586820713536464
0.5455659 0.007006798132005935 -0.015865020799126005
0.5454403 0.007004805393627666 -0.01586184604233529
0.5453147 0.007002814049380517 -0.015858667700841662
0.54518914 0.007000822109222392 -0.015855487618920538
0.5450636 0.006998832508594038 -0.01585230428914063
0.5449381 0.0069968423131477305 -0.015849111358408483
0.5448126 0.006994854458832417 -0.01584591078319418
0.5446872 0.006992866957074707 -0.015842675038949764
0.54456174 0.0069908799133723935 -0.015839429680656453
0.5444364 0.006988894170986255 -0.015836147020960496
0.54431105 0.0069869098361810605 -0.015832876066697768
0.5441857 0.0069849249132785 -0.015829627066825946
0.5440604 0.006982942337019942 -0.015826393771640402
0.5439351 0.006980959168091578 -0.01582316959933154
0.5438099 0.006978978343562315 -0.015819935612580133
0.54368466 0.006976996926589491 -0.01581671576719133
0.5435595 0.006975017853178283 -0.01581346486327788
0.5434343 0.006973038190293145 -0.015810232420938295
0.5433092 0.006971060869948291 -0.0158069983141463
0.5431841 0.0069690829584586386 -0.01580376495455782
0.543059 0.006967106448239781 -0.015800502938960997
0.542934 0.006965131235694751 -0.015797226307266397
0.54280895 0.006963156486527768 -0.01579394876687942
0.54268396 0.006961182094589871 -0.015790645085179227
0.542559 0.0069592100528143895 -0.015787339045679815
0.5424341 0.0069572374278954905 -0.015784033611383436
0.54230917 0.006955266212566167 -0.015780712272862894
0.54218435 0.00695329629944123 -0.015777359162789974
0.5420595 0.006951326860480112 -0.01577401500119777
0.54193467 0.00694935778116948 -0.015770697793989773
0.5418099 0.0069473910531572085 -0.015767352292633603
0.54168516 0.006945423748321907 -0.01576398183524269
0.5415604 0.006943457860320321 -0.01576060551182766
0.5414357 0.006941492336718714 -0.01575723485658103
0.541311 0.006939528229043973 -0.015753869947785402
0.5411864 0.006937564481553198 -0.015750547379180732
0.5410618 0.006935603081727442 -0.01574723643033955
0.5409372 0.00693364016131383 -0.015743903689634256
0.5408127 0.006931680528235281 -0.0157405739859308
0.54068816 0.006929720314891043 -0.01573723431967513
0.54056364 0.006927761512821546 -0.015733901887041164
0.5404392 0.006925803067883031 -0.015730559068396134
0.54031473 0.0069238460346931555 -0.015727227217664366
0.54019034 0.006921889357889512 -0.015723879111535947
0.54006594 0.006919934094760307 -0.015720513614103426
0.5399416 0.006917979192034213 -0.015717134933402096
0.5398173 0.006916025706296792 -0.0157137453812863
0.53969294 0.0069140716467173905 -0.01571033984600223
0.5395687 0.006912120880701473 -0.015706906595261774
0.53944445 0.006910168610043882 -0.01570346713905777
0.53932023 0.006908218699217997 -0.015700010463700936
0.5391961 0.006906269157655218 -0.015696564179595356
0.5390719 0.006904321038990615 -0.01569312232171773
0.5389478 0.006902373288004892 -0.01568967149566337
0.5388237 0.006900426960575933 -0.015686224381580755
0.5386996 0.006898480065281823 -0.015682778282096212
0.5385756 0.006896535527348438 -0.01567934952976023
0.53845155 0.00689459041810475 -0.01567592323464266
0.5383276 0.006892647665923574 -0.01567246034135809
0.53820366 0.00689070528051118 -0.01566902402433789
0.53807974 0.00688876431599 -0.015665585897743858
0.5379558 0.006886822783022383 -0.0156621391277646
0.53783196 0.0068848836060851895 -0.015658689691124272
0.5377081 0.006882943860403753 -0.015655250427630663
0.5375843 0.006881006469863292 -0.015651791835284996
0.5374605 0.00687906851323581 -0.01564832381593981
0.53733677 0.006877132913068251 -0.01564486821447653
0.537213 0.0068751967453956194 -0.015641406516596554
0.53708935 0.006873262935107504 -0.015637915742335643
0.53696567 0.006871328562902935 -0.015634400503034943
0.53684205 0.0068693965526413 -0.015630894409881045
0.5367184 0.006867463981599795 -0.01562735220302422
0.53659487 0.006865533776952499 -0.015623796694952794
0.5364713 0.006863603014208952 -0.015620264952733949
0.5363478 0.00686167461511171 -0.015616726951542342
0.5362243 0.006859745657363951 -0.0156131801492072
0.5361008 0.0068578181353693484 -0.01560959453364249
0.53597736 0.006855890991870661 -0.015606005411645672
0.535854 0.00685396621646413 -0.015602424042473391
0.5357306 0.00685204088676987 -0.01559885511773553
0.5356072 0.0068501169924248696 -0.015595290470743348
0.5354839 0.006848193472050903 -0.015591727466786257
0.5353606 0.006846271385704844 -0.015588170889223967
0.5352373 0.0068443496718626805 -0.015584617112347125
0.5351141 0.006842430318021222 -0.01558110504148587
0.5349909 0.006840510402034487 -0.015577567622373166
0.5348677 0.0068385919184142906 -0.015574022581957883
0.53474456 0.0068366738048667025 -0.015570457682700056
0.5346214 0.006834757127429984 -0.015566868988112124
0.53449833 0.00683284082386631 -0.015563290190640663
0.53437525 0.00683092595641387 -0.015559707155066512
0.5342522 0.0068290114614758405 -0.015556132935751489
0.5341292 0.00682709840209024 -0.015552542554365134
0.5340062 0.0068251847916954485 -0.01554891382649443
0.5338832 0.006823273550822961 -0.015545271347361422
0.5337603 0.0068213626885545815 -0.01554163395095929
0.5336374 0.006819453270606846 -0.015537952688962867
0.53351456 0.006817544238023817 -0.015534250454318107
0.5333917 0.00681563665538035 -0.01553054482972765
0.53326887 0.006813728531920168 -0.015526861473622908
0.5331461 0.0068118227810946294 -0.015523175987947741
0.53302336 0.00680991741179526 -0.015519518841165016
0.5329006 0.006808012558396844 -0.015515914225691544
0.5327779 0.00680610900126925 -0.01551230793076205
0.53265524 0.006804206882563163 -0.015508681292729275
0.5325326 0.006802304212662428 -0.015505083344231117
0.53240997 0.006800403903628964 -0.015501460728259172
0.53228736 0.006798503045466794 -0.015497826905438503
0.5321648 0.006796604551883328 -0.015494168190645804
0.53204226 0.006794705513130514 -0.015490507509252804
0.5319198 0.006792808839955739 -0.015486847866815947
0.5317973 0.006790911621886447 -0.015483174609589916
0.53167486 0.006789016770884599 -0.015479500463961753
0.53155243 0.006787121376601172 -0.015475799144950042
0.53143 0.006785227431858294 -0.015472060676425285
0.53130764 0.006783333871008212 -0.01546836665212673
0.5311853 0.0067814426773555635 -0.015464668042760128
0.531063 0.006779550943053713 -0.01546097058286518
0.5309407 0.00677766065402945 -0.01545727164222346
0.53081846 0.006775770746258011 -0.015453563817500847
0.5306963 0.006773883205752465 -0.015449856728541121
0.5305741 0.006771995125988315 -0.015446133519238054
0.5304519 0.0067701084953983096 -0.015442388952489552
0.53032976 0.006768222250584807 -0.015438631142201655
0.53020763 0.006766337457470285 -0.015434884227833888
0.53008556 0.006764453046511547 -0.015431174907357324
0.5299635 0.006762570080105412 -0.015427479502569582
0.5298415 0.006760687492611553 -0.015423761349022708
0.5297195 0.006758806351950968 -0.015420047785995258
0.5295975 0.00675692558989757 -0.015416329739805711
0.52947557 0.006755046275170245 -0.015412610273529099
0.5293537 0.006753167339810184 -0.015408869850941944
0.5292318 0.006751289853944685 -0.015405145149954697
0.5291099 0.006749411827831443 -0.015401411990995355
0.52898806 0.006747536169791482 -0.015397665930115982
0.5288663 0.006745660891550994 -0.015393919148588278
0.5287445 0.0067437870630152105 -0.015390202545384804
0.52862275 0.006741912691581151 -0.015386483642829605
0.52850103 0.006740040684800998 -0.015382776111298454
0.5283794 0.006738169050346405 -0.015379069362009756
0.52825767 0.006736297946575794 -0.015375344115671628
0.5281361 0.006734428134883325 -0.015371600735489406
0.5280144 0.00673255885820854 -0.015367840757790166
0.5278929 0.006730690877169707 -0.015364057866037294
0.5277713 0.0067288234362494325 -0.015360261640237715
0.5276498 0.006726957292585362 -0.015356465924076265
0.5275283 0.0067250916894347045 -0.01535268615025575
0.5274068 0.006723226462740964 -0.015348947662833071
0.5272854 0.006721363599182591 -0.015345219266036074
0.527164 0.0067195001937793855 -0.01534148518482575
0.5270426 0.006717639151262388 -0.015337743705907169
0.5269213 0.0067157775693074025 -0.015333978267920389
0.5267999 0.006713917439482149 -0.015330214374169628
0.5266786 0.006712057684167319 -0.015326461878543364
0.5265574 0.006710200292028658 -0.015322717492172113
0.5264361 0.006708341445451884 -0.015318974354631962
0.5263149 0.006706485873307017 -0.015315251561599345
0.52619374 0.006704629755760962 -0.015311539783580798
0.52607256 0.006702775083645969 -0.015307823644790016
0.52595145 0.006700920778244331 -0.01530411783250095
0.5258303 0.006699067917829795 -0.015300395252461938
0.5257093 0.00669721542511185 -0.015296670688078275
0.5255882 0.006695364377928795 -0.015292964659502561
0.52546716 0.006693512785855415 -0.015289210495710472
0.5253462 0.006691664468097177 -0.015285435879915548
0.5252252 0.006689814699431668 -0.015281669594357257
0.5251043 0.006687967292904273 -0.015277912440201732
0.5249834 0.006686120257081183 -0.015274111989938065
0.5248625 0.006684274677682658 -0.015270318857343413
0.52474165 0.006682428558281148 -0.015266544809301072
0.52462083 0.006680584801014413 -0.015262795620389166
0.5245 0.006678740497957654 -0.015259063593945693
0.52437925 0.006676898553155323 -0.015255313939889366
0.5242585 0.006675056064560891 -0.01525156414225086
0.5241378 0.006673215933798211 -0.015247826896789109
0.5240171 0.006671375255630181 -0.015244122617650797
0.52389646 0.0066695369283188205 -0.01524044099097607
0.5237758 0.006667698047163306 -0.015236781295501949
0.52365524 0.006665861511341422 -0.015233131912170284
0.52353466 0.00666402441888086 -0.015229488737319346
0.52341413 0.0066621896715729845 -0.015225788364777094
0.5232936 0.006660354376474718 -0.015222081514125558
0.5231731 0.0066585205226971445 -0.01521838294685381
0.52305263 0.006656687026510068 -0.015214684149581801
0.52293223 0.006654855878291614 -0.015210968148610495
0.5228118 0.006653023277201541 -0.015207238326891902
0.5226914 0.006651193933006964 -0.015203510085615195
0.5225711 0.006649364042331231 -0.015199782629843806
0.52245075 0.006647535595320143 -0.015196054153883814
0.52233046 0.006645707507431057 -0.015192328740120607
0.5222102 0.006643880863293859 -0.015188585453368184
0.52208996 0.006642054580153686 -0.015184842554849145
0.52196974 0.0066402297419007 -0.015181098529817992
0.5218495 0.006638404357320436 -0.015177386770135273
0.52172935 0.006636581316424243 -0.015173696853617951
0.52160925 0.006634758628323989 -0.015170018386776618
0.52148914 0.006632937376296411 -0.015166331977272098
0.52136904 0.006631115573653435 -0.015162638485691998
0.521249 0.006629296111018319 -0.015158972908522148
0.521129 0.006627476996359412 -0.015155321856080387
0.521009 0.006625659313059026 -0.01515169929673118
0.52088904 0.006623841068486705 -0.015148089484788163
0.5207691 0.006622025155320941 -0.015144459081652954
0.5206492 0.006620208684944662 -0.015140798820552068
0.5205293 0.0066183945507647226 -0.015137136073810169
0.52040946 0.006616579861855776 -0.015133457204770656
0.5202896 0.0066147666089174245 -0.015129779793700025
0.52016985 0.0066129546059055825 -0.015126084272122227
0.52005005 0.006611143138840436 -0.015122402711705573
0.5199303 0.006609332015603018 -0.015118773022118373
0.5198106 0.006607523222238665 -0.015115153295262291
0.51969093 0.006605713867628777 -0.015111528227287016
0.51957124 0.006603905942251784 -0.015107891440582099
0.5194516 0.006602098357945182 -0.015104251652545314
0.519332 0.006600292205421668 -0.015100577832629199
0.5192124 0.006598486398986244 -0.015096890465100581
0.51909286 0.0065966820277268004 -0.015093209971422172
0.51897335 0.006594878000208572 -0.015089550295299159
0.51885384 0.00659307540462267 -0.015085890628807119
0.5187344 0.006591273149568525 -0.015082253683515867
0.51861495 0.006589472323041395 -0.015078624509379772
0.51849556 0.006587671835349362 -0.015074967810133077
0.5183762 0.0065858727794333 -0.015071307706251612
0.5182568 0.006584073164463665 -0.015067668789873924
0.51813745 0.006582275875466108 -0.015064054547302069
0.5180181 0.006580478021678687 -0.015060459704606635
0.51789886 0.006578682488290567 -0.015056873841140002
0.51777965 0.006576887285362618 -0.015053291874742683
0.5176604 0.006575092607900315 -0.015049679575143046
0.5175412 0.006573299159496645 -0.015046109086702123
0.517422 0.006571506231684496 -0.0150425658637834
0.51730293 0.006569714526887365 -0.015038996532334599
0.5171838 0.006567923344949339 -0.015035417710988071
0.5170647 0.0065661324930612755 -0.015031819226129867
0.51694566 0.006564343959996252 -0.015028213137282365
0.5168266 0.006562554861940287 -0.015024612639897494
0.5167076 0.006560767185706254 -0.01502102735844158
0.5165886 0.006558979838536317 -0.015017413864709478
0.5164697 0.00655719481125192 -0.015013790874416092
0.5163508 0.006555409219340676 -0.015010192566820815
0.5162319 0.006553625047661817 -0.015006634076506405
0.51611304 0.00655184119699185 -0.015003102764380223
0.5159942 0.0065500587599948805 -0.014999575740913205
0.5158754 0.006548276641151268 -0.014996062391193664
0.5157566 0.0065464959338074995 -0.014992551533347241
0.5156378 0.0065447146491439765 -0.014989042034932098
0.5155191 0.0065429356697572424 -0.014985502312274863
0.5154004 0.006541157011215284 -0.01498195598310712
0.51528174 0.006539379766787215 -0.01497841213953595
0.51516306 0.006537601948668462 -0.014974884792985413
0.51504445 0.006535826434838889 -0.014971352221614683
0.5149259 0.006534051239357368 -0.014967819737136904
0.5148073 0.006532276563454374 -0.014964290896577725
0.5146888 0.0065305030960595015 -0.014960776552294327
0.51457024 0.006528730147155651 -0.014957240684402632
0.5144518 0.006526958408358626 -0.014953697168269246
0.5143333 0.006525187191430848 -0.014950134386567946
0.5142149 0.006523416294040739 -0.014946602391912502
0.5140965 0.00652164769723108 -0.014943071724180818
0.5139781 0.006519878525311473 -0.014939573773938538
0.5138598 0.006518111648513408 -0.01493608005787246
0.51374143 0.006516343304893625 -0.014932567687071192
0.5136232 0.006514578148098558 -0.014929054518037834
0.5135049 0.006512812415807969 -0.014925541127394495
0.51338667 0.006511048089784671 -0.014922035982407749
0.5132685 0.0065092840782893365 -0.014918484928487288
0.5131503 0.006507521479351246 -0.014914924438941362
0.51303214 0.006505759197523087 -0.014911372760561632
0.512914 0.006503998326529958 -0.014907839912708783
0.51279587 0.006502236879992691 -0.014904314214284241
0.5126778 0.006500477731187556 -0.014900769964254643
0.5125598 0.00649871889743659 -0.014897220733819591
0.51244175 0.006496961475700796 -0.014893646816474208
0.51232374 0.006495203483200828 -0.014890095318860546
0.5122058 0.00649344778856805 -0.014886542144257185
0.5120879 0.0064916924092868 -0.014882982526528843
0.5119699 0.006489937554410342 -0.014879415103693162
0.5118521 0.0064881839035240575 -0.01487583244832871
0.5117342 0.006486430778698825 -0.014872271744752497
0.51161635 0.006484677970116711 -0.01486866853727077
0.5114986 0.006482927465987225 -0.014865041681615006
0.5113808 0.006481176397249727 -0.014861407829511215
0.5112631 0.006479427634494239 -0.014857776760029298
0.51114535 0.006477678307646189 -0.014854129357813647
0.51102763 0.006475930403323752 -0.014850472232641344
0.51091 0.006474182821845024 -0.014846815795336924
0.5107923 0.006472436663206179 -0.014843165194515135
0.5106747 0.006470690826513076 -0.014839496959585842
0.5105571 0.006468946415085248 -0.014835813222099252
0.5104396 0.006467202327230677 -0.014832149019031352
0.51032203 0.006465459662013669 -0.014828508396155024
0.51020455 0.0064637173145905905 -0.014824869976573915
0.5100871 0.006461976388037792 -0.014821235259916507
0.5099696 0.0064602348960371 -0.014817575566603508
0.5098522 0.0064584957122688965 -0.014813886842554247
0.5097348 0.006456756852731454 -0.014810167500754074
0.50961745 0.006455019423122272 -0.014806472660673508
0.5095001 0.006453281432958509 -0.014802759185693347
0.5093828 0.006451545756297601 -0.014799030882074972
0.5092655 0.006449809523434145 -0.014795285805062897
0.50914824 0.006448075607785822 -0.01479150967381688
0.509031 0.006446341141067282 -0.014787727563383743
0.50891376 0.006444608113288792 -0.014783918176913201
0.5087966 0.006442875420716912 -0.014780085045255551
0.50867945 0.006441145052065104 -0.014776259838883964
0.5085623 0.0064394141347962905 -0.014772482612596267
0.5084452 0.0064376846532412674 -0.014768708204859487
0.50832814 0.0064359555008522045 -0.014764924284572063
0.5082111 0.006434227784411633 -0.014761156626455307
0.5080941 0.006432500395628905 -0.014757368148568553
0.50797707 0.006430774445138886 -0.014753569508154608
0.5078601 0.0064290488236817996 -0.014749774229404372
0.5077432 0.006427324642248577 -0.014745939458274454
0.5076263 0.006425600795377582 -0.014742087790915074
0.5075094 0.00642387839204236 -0.014738257517055006
0.5073925 0.006422155442125363 -0.014734416746858162
0.5072757 0.006420434814597941 -0.014730560172066252
0.50715894 0.006418714522910209 -0.014726668372142695
0.5070421 0.00641699480424743 -0.014722748792347683
0.5069254 0.006415276305088975 -0.01471880839194172
0.50680864 0.006413558382524755 -0.014714897340525513
0.506692 0.006411841675441878 -0.014710968460513344
0.5065753 0.006410125545420449 -0.014707052446430504
0.50645864 0.006408409752125677 -0.014703144856451121
0.50634205 0.006406696287069097 -0.01469923222565125
0.50622547 0.006404982282195051 -0.014695324841742073
0.5061089 0.006403269728849846 -0.01469141224318679
0.50599235 0.006401557512368211 -0.01468748374006232
0.5058758 0.006399846749607745 -0.014683553536225353
0.50575936 0.006398136324541844 -0.014679613210382057
0.5056429 0.0063964273548524336 -0.014675669452972679
0.5055265 0.00639471872315053 -0.01467171610075103
0.5054101 0.006393011548932608 -0.01466774837286911
0.5052937 0.006391304714863635 -0.014663771007335595
0.5051774 0.006389599341451006 -0.014659760065510093
0.50506103 0.0063878934397791675 -0.014655734837118947
0.50494474 0.006386189876350384 -0.014651701013356423
0.5048285 0.006384486658532111 -0.01464768188682402
0.5047122 0.006382784030745863 -0.014643661146402422
0.50459605 0.006381082621123028 -0.014639622874358094
0.5044798 0.006379381803089762 -0.014635616734975638
0.5043637 0.00637768219889428 -0.014631590802306702
0.50424755 0.006375983187262145 -0.014627569336121856
0.50413144 0.006374284517781188 -0.01462353392171632
0.5040154 0.006372588186628381 -0.014619481123145456
0.50389934 0.006370891329573926 -0.01461541275800536
0.5037833 0.006369195942998141 -0.014611324099347463
0.5036673 0.006367500906725533 -0.014607193984182611
0.5035513 0.006365807346706017 -0.01460308107386448
0.5034354 0.006364114134881649 -0.0145989845075706
0.50331944 0.00636242239651452 -0.014594876465123457
0.5032036 0.006360731006582525 -0.014590761351990292
0.5030877 0.006359041091192539 -0.014586661072654591
0.5029719 0.006357351522700267 -0.01458253515636366
0.5028561 0.006355663431967128 -0.014578386082150107
0.50274026 0.006353974824262921 -0.014574218733717073
0.5026245 0.006352288567227818 -0.01457003576829639
0.50250876 0.0063506017950748315 -0.014565874092734793
0.50239307 0.006348917371050371 -0.014561697800029675
0.5022774 0.006347232432066369 -0.014557540537257167
0.50216174 0.006345549839365723 -0.01455336532480745
0.5020461 0.006343866733992323 -0.01454916753096054
0.50193053 0.006342185979364714 -0.01454493868795731
0.50181496 0.0063405047168357855 -0.014540722465222724
0.5016994 0.006338824938115061 -0.014536498638336504
0.5015839 0.006337145518557531 -0.014532257011476169
0.5014684 0.006335468452652064 -0.014527989856410973
0.5013529 0.006333790018577518 -0.014523704583010184
0.5012375 0.006332114807943384 -0.014519394102498778
0.50112206 0.006330438234256181 -0.014515074293106684
0.50100666 0.006328764020231477 -0.01451075832619156
0.5008913 0.006327090172069083 -0.014506457487998163
0.500776 0.00632541781604496 -0.014502156554855608
0.5006607 0.00632374582215727 -0.014497898297018214
0.50054544 0.006322075314604754 -0.014493634237763295
0.50043017 0.006320404303818196 -0.014489363981727415
0.50031495 0.006318735645139326 -0.014485063297466445
0.50019974 0.006317066489177664 -0.014480734050372073
0.5000846 0.006315399690322444 -0.014476390120025792
0.49996942 0.006313732398258391 -0.014472030500991254
0.4998543 0.006312067034443587 -0.014467664021502097
0.4997392 0.006310401608699343 -0.014463323285743556
0.49962413 0.00630873810803319 -0.014458976326374433
0.4995091 0.006307074544589518 -0.014454621616850745
0.4993941 0.006305412908948767 -0.014450221515022914
0.49927908 0.006303750786261136 -0.01444581988421475
0.49916413 0.006302091026169079 -0.014441366374215284
0.4990492 0.006300430784900355 -0.01443693888683617
0.49893427 0.0062987724734743684 -0.014432542803328407
0.4988194 0.006297114535506483 -0.01442812383788659
0.49870455 0.006295458099052037 -0.014423686312573843
0.49858972 0.006293801608799354 -0.01441925988826495
0.49847493 0.006292147049389177 -0.014414830425107245
0.49836013 0.006290492006338651 -0.01441038765282965
0.4982454 0.006288839323810223 -0.014405976443481893
0.49813065 0.006287186153688824 -0.014401563059914574
0.49801597 0.0062855353427451735 -0.014397122578260233
0.4979013 0.006283884048775919 -0.014392675560106287
0.49778664 0.00628223468618461 -0.014388241736193338
0.49767202 0.0062805852685822745 -0.014383781230270279
0.49755743 0.006278937786389413 -0.014379269424488892
0.49744287 0.006277290259362385 -0.014374720218918866
0.49732834 0.006275644673539245 -0.014370217505409458
0.49721384 0.006273999036063746 -0.014365727863442746
0.49709934 0.0062723549065489895 -0.014361248665197257
0.49698487 0.006270710725172986 -0.014356727705929526
0.49687046 0.006269068912848848 -0.014352185620910982
0.49675605 0.006267426625098495 -0.014347658214253432
0.49664167 0.006265786277183066 -0.014343132595795035
0.4965273 0.006264145879849517 -0.014338607661196481
0.496413 0.006262507421588323 -0.014334079735558307
0.49629867 0.006260868487631502 -0.014329535758453332
0.4961844 0.006259231922260051 -0.01432496539298084
0.49607015 0.006257594885161706 -0.01432040986855443
0.49595594 0.006255960215373686 -0.014315852190690563
0.49584174 0.006254325075091363 -0.01431124744038676
0.49572757 0.00625269188287038 -0.014306606822230191
0.49561343 0.006251058652366993 -0.014301985548150382
0.4954993 0.006249427368301724 -0.014297382993573336
0.4953852 0.006247795615083286 -0.01429278584026137
0.49527115 0.00624616623185992 -0.014288190339982531
0.4951571 0.006244536381216105 -0.014283551967918511
0.4950431 0.006242908905181625 -0.014278907990775525
0.4949291 0.006241280964880731 -0.014274259904968441
0.49481514 0.0062396549753266925 -0.014269572291860298
0.4947012 0.006238028952482357 -0.01426488040302382
0.4945873 0.006236404883643806 -0.014260166696247094
0.49447343 0.006234780784019584 -0.014255444085074141
0.49435958 0.006233158639037207 -0.014250754858834957
0.49424574 0.006231536033951732 -0.014246057392293421
0.49413195 0.006229915807424585 -0.014241340971516258
0.49401817 0.0062282951263441895 -0.014236578686115624
0.4939044 0.0062266764065990856 -0.014231797091972524
0.4937907 0.006225057662531892 -0.014226981298946785
0.493677 0.006223440885055269 -0.014222156703275672
0.49356332 0.006221824083985507 -0.01421736506157104
0.4934497 0.006220209243990233 -0.014212602783866332
0.49333605 0.0062185939506435636 -0.014207835100815214
0.49322248 0.006216981040044339 -0.01420307354671145
0.4931089 0.006215367675793019 -0.01419830727843656
0.49299535 0.006213756270783659 -0.014193543800166648
0.49288183 0.006212144836914137 -0.014188727757678815
0.49276835 0.0062105353713392455 -0.014183841584856728
0.4926549 0.006208925888319408 -0.014178965770590553
0.49254146 0.0062073183748180116 -0.014174104061094515
0.49242803 0.006205710418222309 -0.014169240255360514
0.49231467 0.006204104853172486 -0.014164345655518601
0.4922013 0.006202498850063783 -0.014159444236846536
0.49208796 0.006200894819208356 -0.01415451873370727
0.49197465 0.006199290774735358 -0.01414960584532798
0.49186137 0.006197688701096523 -0.014144709724998093
0.49174812 0.006196086611193171 -0.014139784081842376
0.4916349 0.006194486495744343 -0.014134826229476467
0.4915217 0.006192885948840349 -0.014129859056017937
0.49140853 0.006191287800187554 -0.014124885775228867
0.49129537 0.0061896892208178015 -0.014119917114113147
0.49118227 0.006188093036609688 -0.014114991387322834
0.49106917 0.006186496415565682 -0.014110060639391011
0.4909561 0.006184901766340788 -0.014105134980388885
0.49084303 0.006183306680275251 -0.014100205482540653
0.49073002 0.006181713987206599 -0.014095232566152744
0.49061704 0.006180121285729289 -0.014090217979266125
0.49050406 0.006178530145742773 -0.01408517381016162
0.4903911 0.006176939002791503 -0.01408011968487832
0.4902782 0.006175350263895951 -0.014075044461407478
0.49016532 0.00617376110504438 -0.014069975682578697
0.49005246 0.006172173928511537 -0.014064956507971581
0.48993963 0.006170586744337138 -0.014059918950048565
0.4898268 0.006169001123633493 -0.014054849094068884
0.48971403 0.006167415920436371 -0.014049760726689745
0.48960125 0.006165832285618772 -0.014044646255399102
0.4894885 0.006164248652503205 -0.014039549621424417
0.48937583 0.006162667423489973 -0.014034445182776734
0.48926315 0.006161085777018234 -0.014029347405014419
0.4891505 0.006159506115275476 -0.01402425591368723
0.48903784 0.006157926034227446 -0.014019167105615616
0.48892525 0.006156348354917202 -0.014014066194505551
0.48881269 0.006154770677032306 -0.014008929777671496
0.48870012 0.006153194570441972 -0.01400378635227657
0.4885876 0.006151618469585317 -0.013998596046833628
0.48847508 0.006150044364627573 -0.013993377585476127
0.4883626 0.006148470270443125 -0.01398816997837171
0.48825017 0.006146898171295307 -0.01398296762857562
0.48813775 0.006145326079844508 -0.01397778844317993
0.48802537 0.0061437559797589344 -0.013972606127220231
0.48791298 0.00614218547045243 -0.013967404852712962
0.48780063 0.006140616955353162 -0.013962184629651422
0.48768833 0.006139048866966068 -0.013956954038586246
0.48757604 0.00613748235978729 -0.013951698071546653
0.48746377 0.006135915867181094 -0.013946423996225902
0.48735154 0.0061343513752573995 -0.013941145227038612
0.4872393 0.006132786482950844 -0.013935867690589923
0.48712713 0.006131224005392737 -0.013930609723217543
0.48701495 0.006129661126075172 -0.013925319646327513
0.4869028 0.006128100249989059 -0.013919994371490647
0.48679072 0.006126539809900711 -0.013914628240965428
0.48667863 0.006124980965068551 -0.013909264920136707
0.48656657 0.006123422140832526 -0.013903923157380286
0.48645452 0.006121864908042005 -0.013898595810041112
0.48634252 0.00612030810795122 -0.013893240225634533
0.48623052 0.0061187529017970735 -0.01388789404928469
0.48611858 0.006117198127232947 -0.013882545520867883
0.48600665 0.006115644946929796 -0.01387717966047868
0.48589474 0.0061140917861271975 -0.013871816818694023
0.48578286 0.00611254063500745 -0.013866413460746997
0.485671 0.006110989509116705 -0.013860987481940494
0.48555917 0.006109439985702075 -0.013855524919303053
0.48544738 0.006107890905874039 -0.013850059573432816
0.4853356 0.0061063434306037065 -0.013844591973128376
0.48522386 0.006104796398684837 -0.013839112496216192
0.48511213 0.006103250973360807 -0.013833620337419833
0.48500043 0.006101705580827644 -0.013828115670429849
0.48488876 0.006100162207840414 -0.013822648985619822
0.4847771 0.006098618450897977 -0.013817165598714019
0.48466548 0.006097077125723456 -0.013811654479871151
0.48455387 0.006095535422336678 -0.013806123193627845
0.48444232 0.006093996153949061 -0.013800588653356533
0.48433077 0.006092456508622758 -0.013795048907787863
0.48421925 0.0060909188864842765 -0.01378952453817669
0.48410776 0.006089381296664017 -0.013783988785045626
0.48399627 0.006087845320856597 -0.013778408735018635
0.48388484 0.006086309794176194 -0.013772831487943654
0.4837734 0.006084775883659481 -0.013767241787971037
0.48366204 0.0060832424231786015 -0.013761637843991707
0.48355067 0.006081710581524526 -0.01375602921222198
0.48343933 0.006080178779550761 -0.013750429220944643
0.483328 0.006078649006333223 -0.013744796681463892
0.48321673 0.0060771192757844575 -0.013739171727194906
0.48310545 0.0060755911649416185 -0.013733546722293403
0.48299423 0.006074063504953214 -0.013727912791285166
0.482883 0.006072537466323835 -0.013722264024889689
0.4827718 0.006071011471242259 -0.013716610518184782
0.48266065 0.006069487506943083 -0.013710974573546144
0.48254952 0.006067963583344294 -0.013705334303399451
0.48243842 0.00606644169130753 -0.013699636585203038
0.48232734 0.006064919848147959 -0.013693934117290711
0.48221627 0.006063399631415327 -0.013688234498305064
0.48210526 0.006061879870057844 -0.013682538205299199
0.48199424 0.006060361734705446 -0.01367683569944974
0.48188326 0.0060588436462767825 -0.013671141378993282
0.4817723 0.006057327592351146 -0.013665394691439499
0.48166138 0.0060558115914117775 -0.013659646233994271
0.48155046 0.006054297220988371 -0.013653886972695659
0.4814396 0.006052783311100956 -0.013648119211889739
0.48132873 0.00605127103294149 -0.013642362823502504
0.4812179 0.00604975880578933 -0.013636619522419386
0.4811071 0.006048248614051963 -0.01363088097206934
0.4809963 0.006046738473403007 -0.013625102363931529
0.48088557 0.006045230373331022 -0.013619293067061887
0.48077485 0.0060437223298798765 -0.013613485019664435
0.48066413 0.006042215923054711 -0.01360765257990775
0.48055348 0.00604070998117366 -0.013601812663138433
0.48044282 0.006039205678560675 -0.013595961970270527
0.4803322 0.006037701435957584 -0.013590113317548579
0.4802216 0.0060361992375651125 -0.013584272923011698
0.48011103 0.006034697097859281 -0.013578412944052046
0.48000047 0.006033196599573083 -0.013572546168048268
0.47988996 0.006031696564557254 -0.013566700252997646
0.47977945 0.006030198169837956 -0.013560820015867042
0.47966897 0.006028699836119177 -0.013554956281320828
0.47955853 0.006027203546784826 -0.013549078601458238
0.4794481 0.006025707319793127 -0.01354317402619355
0.47933772 0.0060242131410537985 -0.013537256607494646
0.47922736 0.006022719027491689 -0.013531328535546559
0.479117 0.006021226560293018 -0.013525399339372012
0.47900668 0.006019734158232958 -0.013519474458698607
0.47889638 0.006018243805935331 -0.01351351195134606
0.4787861 0.0060167535238168516 -0.013507534938179539
0.47867587 0.0060152652949125385 -0.013501554572317843
0.47856566 0.006013777134999044 -0.013495596264689335
0.47845548 0.0060122910253689755 -0.013489628853425044
0.4783453 0.006010804583262419 -0.013483638989669042
0.47823516 0.0060093201922934965 -0.013477709720841172
0.47812504 0.00600783586169329 -0.013471799401516871
0.47801495 0.006006353579209335 -0.013465799137131002
0.4779049 0.006004871369456277 -0.013459777352628086
0.47779486 0.0060033912158676045 -0.01345372002100278
0.47768483 0.006001910739556111 -0.013447646168169316
0.47757486 0.006000432723761816 -0.013441558366286726
0.47746488 0.005998954386317542 -0.013435499215375917
0.47735494 0.005997478104231162 -0.013429459663250935
0.47724503 0.005996001897774761 -0.013423389813965637
0.47713515 0.005994527751099244 -0.013417258818170472
0.47702527 0.0059930532893560035 -0.013411126182557598
0.47691545 0.005991581290654119 -0.013404975275023292
0.47680563 0.00599010897932037 -0.013398808399989547
0.47669584 0.0059886387328624635 -0.013392671943360107
0.47658607 0.005987168567657014 -0.013386559085701853
0.47647634 0.005985700461817165 -0.013380449687647853
0.47636664 0.00598423243752773 -0.013374292897793618
0.47625694 0.0059827660805066895 -0.013368098480300898
0.4761473 0.005981300212866647 -0.013361844752379963
0.47603765 0.0059798360214095014 -0.013355600632305979
0.47592804 0.005978371921514639 -0.013349356168833705
0.47581846 0.0059769098939080265 -0.013343133066152946
0.4757089 0.005975447953826107 -0.01333692255262471
0.47559938 0.005973988083098112 -0.013330700214687404
0.47548985 0.0059725279040668605 -0.013324453692168586
0.47538036 0.005971069798023489 -0.013318192827631331
0.47527093 0.005969612181279634 -0.013311907133630197
0.4751615 0.0059681562443511145 -0.013305615384635875
0.47505206 0.005966700004609337 -0.0132993189414496
0.47494268 0.005965246237867265 -0.01329302739259236
0.47483334 0.005963792564053912 -0.013286726987234635
0.474724 0.005962340572606349 -0.013280381430526336
0.47461468 0.00596088868151878 -0.01327400469156391
0.4745054 0.0059594388743857505 -0.013267635232966453
0.47439614 0.005957989166910323 -0.013261263917701176
0.4742869 0.005956541543685053 -0.013254855470913865
0.47417772 0.00595509402511542 -0.013248438796536085
0.47406852 0.005953648198461879 -0.013242016233537332
0.4739594 0.005952202874596891 -0.013235522014419372
0.47385025 0.005950759252681307 -0.013229007104617543
0.47374114 0.005949315743338248 -0.013222507227677384
0.47363207 0.005947874327917594 -0.013216036280572635
0.473523 0.005946432625574426 -0.013209567483293529
0.47341397 0.005944993409627114 -0.013203061533760378
0.47330496 0.0059435539132638784 -0.01319651944737356
0.47319597 0.0059421165160358095 -0.013189970306321925
0.473087 0.005940679234121716 -0.013183400386722128
0.4729781 0.005939244054738678 -0.013176801386954642
0.4728692 0.005937808996055024 -0.013170174117430716
0.47276032 0.005936376043762194 -0.01316355454909721
0.47265145 0.005934942818706091 -0.013156951544247727
0.4725426 0.005933511699444493 -0.013150277152327848
0.4724338 0.005932080709696201 -0.013143566896152105
0.47232503 0.0059306518329098135 -0.013136862867407754
0.47221628 0.005929223083761778 -0.013130191595784569
0.47210756 0.005927796443189794 -0.013123497936669375
0.47199884 0.0059263695398528125 -0.013116803815182853
0.47189015 0.00592494474701858 -0.013110071655403248
0.47178152 0.005923520477952947 -0.013103331030227197
0.4716729 0.005922097931729321 -0.013096579565265871
0.47156426 0.005920675129615388 -0.01308981426363037
0.4714557 0.005919254833818263 -0.013083017208839559
0.47134715 0.005917834678010189 -0.013076186100201772
0.4712386 0.0059164162546686975 -0.013069331512849572
0.4711301 0.005914997975154591 -0.013062476229517485
0.47102162 0.005913581819784144 -0.013055588373561267
0.47091317 0.005912165811924226 -0.013048693767322216
0.47080475 0.0059107519299188 -0.013041796368402393
0.47069633 0.005909337807823127 -0.013034872878616469
0.47058797 0.00590792620256952 -0.01302794500762674
0.4704796 0.005906514359030047 -0.01302101613349819
0.47037128 0.0059051046442897765 -0.013014063493536173
0.47026297 0.0059036950826294845 -0.013007096491221554
0.47015467 0.0059022872645895855 -0.01300012543921011
0.47004643 0.0059008799889531905 -0.012993118706135901
0.4699382 0.005899474462892948 -0.012986072449457438
0.46983 0.005898069486734101 -0.0129789768729228
0.46972182 0.005896666268886822 -0.012971867018646714
0.46961364 0.005895262830062319 -0.012964764811478067
0.46950552 0.005893861921555424 -0.012957671420931937
0.46939743 0.005892461176247239 -0.012950575896522995
0.46928933 0.005891062188700447 -0.012943454025654328
0.46918127 0.00588966336851466 -0.012936308655480613
0.46907324 0.005888266696439279 -0.012929143552058984
0.46896523 0.00588687019357466 -0.012921997489833352
0.46885726 0.005885475837673337 -0.012914817321985616
0.4687493 0.005884081656049337 -0.012907587815869745
0.46864137 0.005882689244552665 -0.012900341818714365
0.46853346 0.005881297010788609 -0.012893099782014937
0.46842557 0.005879906932926755 -0.012885811838122619
0.46831772 0.005878517039092151 -0.01287849736670433
0.4682099 0.005877129306021278 -0.012871189361735374
0.4681021 0.005875741755055231 -0.012863896881010441
0.4679943 0.005874355979436904 -0.012856580672762467
0.46788654 0.005872970389827905 -0.01284921742818159
0.4677788 0.005871586967140368 -0.012841807423311561
0.4676711 0.00587020373989821 -0.012834346872362522
0.46756342 0.005868822687635148 -0.012826886910538373
0.46745577 0.005867441832068046 -0.01281941974588481
0.46734813 0.005866062769757184 -0.01281194304418736
0.4672405 0.0058646839064646844 -0.012804436189230882
0.46713293 0.005863307222710116 -0.012796911982959135
0.46702537 0.005861930742824757 -0.01278933908267175
0.46691784 0.00586055645004352 -0.012781722849608997
0.46681032 0.00585918198876534 -0.012774077575324916
0.46670285 0.005857810099709407 -0.012766444585687677
0.46659538 0.005856438041618438 -0.012758804637454869
0.46648794 0.005855068174820532 -0.01275115271432632
0.46638054 0.005853698523653909 -0.012743434798710483
0.46627316 0.00585233107495543 -0.01273562917080464
0.46616578 0.005850963479882391 -0.01272773762320289
0.46605846 0.0058495984823538644 -0.012719814041872548
0.46595114 0.005848233347068927 -0.012711852649563166
0.46584386 0.005846870435512756 -0.012703898832322933
0.4657366 0.005845507765163668 -0.012695933601813685
0.46562934 0.005844146941266167 -0.012687947976710221
0.46552214 0.005842786738473384 -0.012679971802272962
0.46541494 0.005841428381570842 -0.01267200337526113
0.46530777 0.005840070265125906 -0.012664032927272672
0.46520063 0.00583871437249085 -0.012656036470141546
0.46509352 0.005837358723830304 -0.012648020753532939
0.46498644 0.005836005301979656 -0.012639997078282611
0.46487936 0.005834651750333019 -0.012631931312012738
0.46477234 0.005833300806590999 -0.012623861052034259
0.46466532 0.00583194973540129 -0.01261579091161579
0.46455833 0.005830600894872787 -0.012607723243295
0.46445134 0.005829251925259068 -0.012599679003563622
0.4643444 0.00582790555795904 -0.012591622975802252
0.4642375 0.005826559436214176 -0.01258358847657209
0.4641306 0.00582521516408204 -0.012575535360318097
0.46402374 0.005823871139626851 -0.012567443468318836
0.4639169 0.005822529345574052 -0.01255933069643215
0.4638101 0.0058211878039310305 -0.012551186197868562
0.46370327 0.005819848123580117 -0.01254302618893097
0.46359652 0.005818509071418575 -0.012534871018760902
0.46348977 0.0058171718804254 -0.012526718337739471
0.46338305 0.00581583494253756 -0.012518557341187836
0.46327636 0.005814500239856809 -0.012510387132369733
0.46316966 0.005813165417823885 -0.012502223321866597
0.46306303 0.005811833203875207 -0.012494017816295952
0.4629564 0.005810500876824824 -0.012485782198372935
0.4628498 0.005809170788904153 -0.01247758580142954
0.46274322 0.005807840953961118 -0.012469415675934794
0.46263668 0.005806513352405692 -0.012461223782128676
0.46253017 0.005805186005942922 -0.012453013235127675
0.46242365 0.005803860525005066 -0.012444781683987185
0.4623172 0.0058025356745485855 -0.012436507377057666
0.46221074 0.005801212696549649 -0.012428211392798911
0.46210432 0.005799889981742937 -0.012419913035717194
0.4619979 0.005798569140820235 -0.012411605460662542
0.46189153 0.005797248935419859 -0.012403251773863193
0.46178517 0.0057959306099418665 -0.012394895400938681
0.46167883 0.0057946125504339556 -0.01238655852138855
0.46157256 0.005793297104969651 -0.012378257110556913
0.46146625 0.005791981181266235 -0.012369956672355843
0.46136 0.00579066786880418 -0.012361642417285497
0.4612538 0.005789354817288875 -0.012353324453907015
0.46114758 0.005788043642059801 -0.01234495694458069
0.4610414 0.005786732734171233 -0.0123365762470776
0.46093524 0.005785424075720872 -0.012328154264999419
0.4608291 0.005784115689981 -0.012319714673698958
0.46072298 0.005782809190659061 -0.012311254095280194
0.46061692 0.005781503333889995 -0.012302779569329573
0.46051085 0.005780199366513765 -0.012294287204543057
0.4604048 0.0057788956756524455 -0.012285821552740444
0.4602988 0.005777594237196096 -0.012277360582491782
0.46019283 0.0057762930723296345 -0.012268903331271765
0.46008685 0.005774993793244753 -0.012260426041628315
0.4599809 0.005773694790793746 -0.012251922767433886
0.45987502 0.005772398410010577 -0.012243361559387224
0.45976913 0.005771101948282978 -0.012234807216648285
0.45966324 0.005769807379998413 -0.012226250581139882
0.4595574 0.005768513460480159 -0.01221765394061682
0.4594516 0.005767221439720327 -0.012209042020143723
0.45934582 0.005765930070437231 -0.012200410995930095
0.45924005 0.0057646406026194644 -0.012191784836375709
0.4591343 0.005763351421858265 -0.012183149429123704
0.45902857 0.005762064143496157 -0.0121745115521526
0.4589229 0.0057607775144438 -0.012165876855183501
0.4588172 0.0057594927873848446 -0.012157238036272874
0.45871156 0.005758208347212862 -0.012148575175755717
0.45860595 0.0057569261741776045 -0.012139907953380573
0.45850036 0.005755644289350838 -0.012131222870888084
0.4583948 0.005754364673557139 -0.012122517115222997
0.45828924 0.005753084988814338 -0.012113782729465795
0.4581837 0.005751807577989263 -0.01210501627977532
0.4580782 0.005750530463272493 -0.012096264193410505
0.45797274 0.005749255621184213 -0.01208751046980973
0.4578673 0.0057479810745419534 -0.012078737927968425
0.45776185 0.005746708441979412 -0.012069964446701286
0.45765647 0.005745436464265407 -0.012061198540508754
0.4575511 0.005744166399616091 -0.01205242795725378
0.45744574 0.005742896629710893 -0.012043646232046885
0.4573404 0.00574162877489528 -0.012034842726141541
0.4572351 0.0057403615786759 -0.01202597819742642
0.4571298 0.005739096305885211 -0.01201711382450699
0.45702454 0.005737831334622881 -0.012008242681274676
0.4569193 0.005736568645603252 -0.011999359382230181
0.4568141 0.005735306259908174 -0.011990450624112983
0.45670894 0.005734046157299319 -0.01198159887536625
0.45660377 0.005732785992970104 -0.011972758102645809
0.45649865 0.005731528463692462 -0.011963903963166508
0.45639354 0.005730270877142928 -0.01195498154290025
0.45628843 0.005729015221735593 -0.011946033142802955
0.45618337 0.005727760228132801 -0.011937055361451376
0.45607835 0.0057265075257616925 -0.011928079189921947
0.45597333 0.005725254774970357 -0.011919072617651606
0.45586833 0.00572400431829221 -0.011910062421664848
0.45576337 0.005722754168639612 -0.011901073606462982
0.45565844 0.005721506308501868 -0.011892111209116213
0.4555535 0.00572025839565832 -0.01188315255337038
0.45544863 0.005719013124323616 -0.011874167025622877
0.45534375 0.00571776780535951 -0.011865143056423883
0.4552389 0.005716524780168563 -0.011856081390433698
0.4551341 0.005715282068643378 -0.01184697478359579
0.45502928 0.005714041304452964 -0.011837862634453895
0.45492452 0.005712801207038252 -0.011828776063483969
0.45481977 0.005711563054858365 -0.011819659332571428
0.45471504 0.005710325217903459 -0.011810550609904564
0.45461035 0.005709089678008894 -0.011801454382692395
0.45450565 0.005707854098841066 -0.011792346689337617
0.45440102 0.005706621168135699 -0.011783232691970135
0.45429638 0.005705388200934 -0.011774077334052844
0.45419177 0.005704157535872851 -0.011764907177373432
0.4540872 0.0057029271884394385 -0.011755726160404224
0.45398265 0.005701699144850094 -0.011746527570512475
0.4538781 0.005700471071168072 -0.01173731257045104
0.4537736 0.0056992453040887415 -0.011728082174833872
0.45366913 0.005698020207939994 -0.011718849948886386
0.45356464 0.005696796719762239 -0.01170962377528964
0.45346022 0.005695573901128188 -0.011700371866708905
0.45335582 0.005694353391273036 -0.011691108462316153
0.45325142 0.0056931328558192705 -0.011681831098712396
0.45314705 0.005691914632101363 -0.011672508656810087
0.45304272 0.005690696735618559 -0.011663209772562126
0.4529384 0.005689481148884912 -0.011653917804036745
0.4528341 0.005688265540014342 -0.011644601838783993
0.45272985 0.005687052589554399 -0.011635274500811003
0.4526256 0.005685839621690739 -0.011625894407354431
0.45252138 0.005684628971108488 -0.011616515585210012
0.4524172 0.005683418650262268 -0.011607151864354884
0.452313 0.005682210297828561 -0.011597787656219393
0.45220888 0.005681002619559751 -0.011588415830439631
0.45210475 0.005679796911990221 -0.011578995929473188
0.45200065 0.005678591539204149 -0.01156955541768785
0.45189658 0.005677388486961116 -0.011560102708557026
0.4517925 0.005676185426492837 -0.011550639768860558
0.4516885 0.005674985031924982 -0.011541168497398122
0.4515845 0.0056737846315781425 -0.011531662015387504
0.4514805 0.005672586555556369 -0.011522189490445938
0.45137656 0.0056713888144528145 -0.011512697078555345
0.45127264 0.005670193397731049 -0.011503191466120569
0.45116872 0.005668997976642407 -0.011493646080545341
0.45106483 0.005667804885303338 -0.01148408361825706
0.45096096 0.005666612135598554 -0.011474509879744162
0.45085713 0.005665421717564306 -0.011464915212335478
0.45075333 0.005664231641541364 -0.011455356514602007
0.45064953 0.0056630435520444635 -0.01144578036603567
0.45054576 0.005661855803532593 -0.011436220349010725
0.45044202 0.005660670381155074 -0.011426655290436943
0.4503383 0.0056594852989869954 -0.011417077293656364
0.45023462 0.005658302545713941 -0.011407434455980029
0.45013094 0.005657119804031862 -0.011397717017693732
0.45002732 0.005655939742422439 -0.011387987052366027
0.4499237 0.005654759695847552 -0.011378271023893856
0.4498201 0.005653581986851428 -0.011368574735413431
0.4497165 0.005652404290682476 -0.011358848466773616
0.44961298 0.005651229271313231 -0.011349138946443663
0.44950944 0.005650054264382128 -0.011339416544274058
0.44940594 0.005648881595210202 -0.011329697373729436
0.44930246 0.005647709276731001 -0.011319960419634534
0.449199 0.005646538961049276 -0.011310180898747097
0.44909558 0.005645369338878913 -0.011300390210564467
0.44899216 0.005644201722641863 -0.011290601171031958
0.44888878 0.0056430344624257 -0.01128078985122188
0.44878542 0.005641869547281963 -0.011270959580514977
0.4486821 0.00564070499070361 -0.011261119152871124
0.44857877 0.005639542444757526 -0.011251283879424508
0.44847548 0.005638380256856749 -0.011241427674363636
0.44837222 0.0056372204187442486 -0.011231507802721197
0.44826898 0.0056360609482621555 -0.011221547404787983
0.44816577 0.005634903833012871 -0.011211632825616689
0.44806257 0.005633746745362842 -0.011201722333105991
0.44795942 0.005632592343501787 -0.011191792271725572
0.44785628 0.005631437972527847 -0.011181840219866472
0.44775316 0.005630285957190534 -0.011171854683536112
0.44765005 0.005629133978447949 -0.011161846388825303
0.447547 0.00562798469236444 -0.011151808522948971
0.44744393 0.005626835445242266 -0.011141811470009474
0.4473409 0.005625688554403871 -0.01113179151295306
0.4472379 0.005624542035782943 -0.01112174838271898
0.4471349 0.005623397546046722 -0.011111669931319271
0.44703197 0.00562225376464999 -0.011101575890184328
0.44692904 0.0056211120153965115 -0.01109147648717172
0.44682613 0.005619970643425329 -0.011081377855460713
0.44672325 0.005618831634528646 -0.011071245529092109
0.44662037 0.005617692677937062 -0.011061077329743452
0.44651756 0.005616556420794483 -0.01105084913373451
0.44641474 0.005615420223487274 -0.011040647527945952
0.44631195 0.005614286394829421 -0.011030441651230434
0.44620916 0.005613152624316369 -0.011020245233720164
0.44610643 0.005612021548640149 -0.01101004752935387
0.4460037 0.005610890532503133 -0.010999803933651395
0.445901 0.005609761889189078 -0.010989500577180398
0.44579834 0.005608633643762141 -0.010979160081842307
0.4456957 0.0056075077763020915 -0.010968855368748386
0.4455931 0.00560638230070889 -0.010958574787164279
0.44549048 0.005605258871505452 -0.010948276573585812
0.4453879 0.005604135835613784 -0.010937955408550654
0.44528535 0.005603015176843444 -0.010927590796429597
0.44518283 0.005601894918700204 -0.010917173193980546
0.4450803 0.005600776720101859 -0.010906751764090361
0.44497782 0.005599658923733603 -0.010896323757139536
0.44487536 0.005598543513096598 -0.010885869419313368
0.44477293 0.005597428508639817 -0.010875377071030475
0.44467053 0.00559631589437976 -0.01086489226626857
0.44456813 0.005595203362862101 -0.010854382132916352
0.4444658 0.005594093547069896 -0.010843855343707073
0.44436345 0.005592983817767069 -0.010833307953436821
0.44426113 0.005591876483643954 -0.010822736698371475
0.44415882 0.0055907692407322 -0.010812134727355744
0.44405657 0.005589664718722355 -0.010801539125988843
0.44395432 0.005588560287164256 -0.01079095852248065
0.4438521 0.005587458251892395 -0.010780350976332762
0.44374987 0.00558635631097069 -0.010769710161242143
0.4436477 0.005585257093054531 -0.01075902131913122
0.44354555 0.005584157977009816 -0.010748319583564845
0.44344342 0.0055830612658519345 -0.010737616217024286
0.4433413 0.005581964976299819 -0.01072691595820652
0.44323924 0.005580871091610768 -0.010716165872425468
0.4431372 0.005579777636016413 -0.010705359359787598
0.44303516 0.005578686276441963 -0.01069449020531464
0.44293314 0.005577595353423189 -0.01068365958422174
0.44283116 0.005576506842935423 -0.01067282472417516
0.44272918 0.005575418447997002 -0.010661997786061087
0.44262725 0.0055743327813756885 -0.010651165081717356
0.44252533 0.005573247231665518 -0.01064030158271515
0.44242343 0.005572164096081334 -0.010629413791804498
0.44232157 0.005571081400183454 -0.01061847567903473
0.44221973 0.005570001125035028 -0.010607520327251844
0.4421179 0.005568920976889985 -0.010596550064865113
0.4420161 0.0055678432511304535 -0.0105855781686553
0.44191432 0.005566765970180361 -0.010574559375470543
0.44181257 0.005565691118130289 -0.010563480033206738
0.44171083 0.005564616403488323 -0.010552422898239378
0.44160914 0.005563544430328932 -0.01054139879345419
0.44150746 0.005562472589098535 -0.010530357551391657
0.4414058 0.00556140317586704 -0.010519267315301043
0.44130415 0.005560333903307521 -0.010508129563307551
0.44120255 0.005559267380434386 -0.010496943643981252
0.44110096 0.005558201006243363 -0.010485737646027313
0.4409994 0.005557137072860713 -0.010474517207768732
0.44089785 0.005556073601827153 -0.01046329760078083
0.44079632 0.0055550122598351315 -0.01045206644321507
0.44069484 0.005553951693521036 -0.010440788949796389
0.44059336 0.005552893262534983 -0.010429492132960143
0.4404919 0.005551835299394024 -0.01041817948021499
0.4403905 0.005550779784683678 -0.01040686241113792
0.44028908 0.005549724428909498 -0.01039551135034154
0.4401877 0.005548671525282864 -0.010384150005617954
0.44008633 0.005547619092812021 -0.010372771263054466
0.439985 0.005546569115763265 -0.010361334028176846
0.4398837 0.005545519618419397 -0.010349853828010305
0.4397824 0.0055444722755591406 -0.010338352199197948
0.43968117 0.005543425724414651 -0.010326824799191295
0.43957993 0.005542381331986827 -0.010315274178231908
0.4394787 0.005541337119247413 -0.010303708154591352
0.43937752 0.005540295682458522 -0.01029212681707201
0.43927634 0.005539254429031278 -0.01028050337845862
0.4391752 0.005538215649720428 -0.010268856308234662
0.43907407 0.005537177363619677 -0.010257216203580426
0.43897298 0.00553614155119159 -0.01024555595290355
0.4388719 0.005535105928488686 -0.010233875667821675
0.43877086 0.005534073087356683 -0.010222164278627368
0.43866983 0.005533040442153043 -0.010210406383056885
0.4385688 0.005532009975684639 -0.010198635240473281
0.43846783 0.005530980317279251 -0.010186831091994274
0.43836686 0.005529952842163072 -0.010175006487186444
0.43826595 0.005528926178133913 -0.010163151277946767
0.438165 0.005527901399726929 -0.010151268533342887
0.43806413 0.0055268774370801155 -0.010139336533675748
0.43796328 0.005525855972186802 -0.010127392292971793
0.43786243 0.005524834721258399 -0.010115430724993237
0.4377616 0.005523815969286722 -0.010103477839767701
0.4376608 0.005522797733214268 -0.010091484608854666
0.43756002 0.005521781698921792 -0.010079475652008238
0.4374593 0.005520766484211476 -0.010067446690466051
0.43735856 0.005519753476058016 -0.010055354705573255
0.43725786 0.00551874099320408 -0.010043287523110579
0.43715718 0.005517731016151496 -0.01003121622756104
0.4370565 0.005516721264525194 -0.010019110486412953
0.43695587 0.005515714022867159 -0.01000697111610766
0.43685526 0.0055147073128712166 -0.009994767596354506
0.43675467 0.00551370312285219 -0.009982499544339241
0.43665412 0.005512699474346335 -0.009970207425465201
0.43655357 0.0055116980530040965 -0.009957935401608579
0.43645304 0.005510697171641725 -0.009945620801836905
0.43635255 0.005509698817302736 -0.009933307657451282
0.4362521 0.005508701003342915 -0.009920989370187473
0.43615162 0.005507705420933692 -0.009908648836518638
0.43605122 0.005506710677913527 -0.009896254733760695
0.43595082 0.0055057181746333925 -0.009883821855024247
0.43585044 0.0055047262209158634 -0.009871389591673382
0.43575007 0.005503736509450109 -0.009858932173680543
0.43564972 0.00550274735114559 -0.009846425207694826
0.43554944 0.005501761028667689 -0.009833903160774676
0.43544915 0.005500774969972827 -0.009821349655814337
0.43534887 0.005499791166277413 -0.009808736273893136
0.43524864 0.005498808220627706 -0.009796085314313377
0.43514842 0.005497827537459424 -0.009783416355115567
0.43504822 0.00549684742300028 -0.009770720761800453
0.43494806 0.005495869866351154 -0.009758006636052911
0.4348479 0.005494892590043225 -0.009745279751659144
0.4347478 0.005493918163739828 -0.00973252879410041
0.43464768 0.005492944022757433 -0.009719728588595097
0.4345476 0.005491972448970304 -0.009706864461748446
0.43444753 0.00549100117105937 -0.009693974118513604
0.4343475 0.005490032752776809 -0.009681122506093641
0.4342475 0.005489064628205659 -0.00966820686344755
0.4341475 0.005488099079897218 -0.009655246752737944
0.43404755 0.005487134120730902 -0.009642295281428282
0.4339476 0.005486171453553859 -0.009629245699060351
0.43384767 0.00548520938653191 -0.009616179170604602
0.43374777 0.005484249906612845 -0.009603047653745866
0.4336479 0.0054832910350037165 -0.009589875329778626
0.43354806 0.005482334758986472 -0.009576635912495803
0.43344823 0.0054813788162205125 -0.00956334969934002
0.43334842 0.005480425477180936 -0.009550044933366666
0.43324864 0.0054794727586022 -0.009536753223553747
0.4331489 0.0054785226429504225 -0.00952341469495143
0.43304914 0.0054775728723071414 -0.009509971013366321
0.43294945 0.005476626002477575 -0.00949647910594903
0.43284976 0.00547567948956168 -0.009482929713448345
0.43275008 0.005474735319313122 -0.009469380224272019
0.43265045 0.005473792074052025 -0.009455776975220744
0.43255082 0.005472851179435154 -0.009442098568130664
0.43245122 0.005471910942097561 -0.009428317032437615
0.43235165 0.005470973353542561 -0.009414471064924976
0.4322521 0.005470036435075172 -0.009400560538677638
0.43215257 0.0054691018957869425 -0.009386609870221142
0.43205306 0.005468168036350555 -0.009372566702558227
0.43195358 0.0054672368487522155 -0.009358483646639142
0.43185413 0.005466306351477877 -0.009344314092405116
0.43175468 0.005465378260834729 -0.009330061253141848
0.4316553 0.005464451152851825 -0.009315755093041661
0.4315559 0.0054635264690225975 -0.009301213468554408
0.4314565 0.005462602243792513 -0.009286626004936873
0.43135718 0.005461681012811234 -0.009272030470181011
0.43125784 0.00546076024169916 -0.009257415539121176
0.43115854 0.005459842190352126 -0.009242762622766408
0.43105927 0.005458924880231807 -0.00922808330741764
0.43096003 0.0054580102927840185 -0.009213415848083708
0.4308608 0.005457096170249637 -0.009198733254714707
0.43076158 0.00545618477100643 -0.0091840243343545
0.4306624 0.005455274116415309 -0.009169253732444533
0.43056324 0.005454366190558993 -0.009154522790682306
0.4304641 0.005453458733206137 -0.00913976969676308
0.430365 0.005452554276520329 -0.009124999399689582
0.43026587 0.005451650020565433 -0.009110198371597808
0.4301668 0.005450748767491921 -0.009095387221565068
0.43006778 0.005449848260126664 -0.009080571106805388
0.42996874 0.0054489502142470265 -0.009065718153634699
0.42986974 0.005448052918417616 -0.009050834135988815
0.42977077 0.005447158359420499 -0.0090359259475157
0.4296718 0.005446264284818409 -0.009020987482428472
0.42957288 0.005445373219541041 -0.00900602994529174
0.42947397 0.0054444826415985925 -0.008991065993696867
0.42937508 0.005443594805556158 -0.008976064370863623
0.4292762 0.005442707462435754 -0.00896103003425632
0.42917737 0.005441823133351382 -0.008945962589906367
0.42907855 0.005440939301602442 -0.008930892896015594
0.42897975 0.005440058218318634 -0.008915789525592221
0.42888096 0.005439177637723092 -0.0089006404143673
0.42878222 0.005438300075958184 -0.008885495302990752
0.4286835 0.005437423018888577 -0.008870309976973956
0.42858478 0.005436548718812203 -0.008855110042185678
0.4284861 0.00543567519100825 -0.008839884700229506
0.42838743 0.0054348041611614615 -0.008824592975127804
0.4282888 0.005433933914088583 -0.008809230005907685
0.42819017 0.005433066440069077 -0.008793816157076313
0.4280916 0.005432199756436875 -0.00877838079085315
0.42799303 0.005431335850167776 -0.008762911939671755
0.42789447 0.0054304724772432506 -0.00874741526981616
0.42779595 0.005429611886786593 -0.008731871243458127
0.42769745 0.005428752097571972 -0.008716282969696466
0.42759895 0.005427894838781785 -0.008700642244832392
0.42750052 0.005427038647544947 -0.00868497664615125
0.42740208 0.005426184994476006 -0.008669219098674873
0.42730367 0.005425332160903782 -0.008653434114702091
0.42720526 0.005424481873890557 -0.008637619231930942
0.42710692 0.00542363266727932 -0.00862177077762971
0.42700857 0.005422786014927674 -0.008605828795421325
0.42691025 0.005421940197167132 -0.00858986758018936
0.42681193 0.005421096940889553 -0.008573884320230487
0.42671368 0.005420254778073098 -0.008557838550547878
0.42661542 0.005419415184141317 -0.008541797373135993
0.4265172 0.005418576427490887 -0.008525772087539397
0.426419 0.005417740490776435 -0.008509757034136929
0.4263208 0.005416905136692043 -0.008493680506842504
0.42622262 0.005416072609358555 -0.008477554088132219
0.42612448 0.005415240926321755 -0.008461399675300898
0.42602637 0.0054144120750391315 -0.008445207230341836
0.42592826 0.00541358382128104 -0.008428986488966074
0.42583022 0.0054127586550725875 -0.008412726650392765
0.42573217 0.005411934093895174 -0.008396402344200419
0.42563415 0.005411112377850103 -0.008380037177561866
0.42553613 0.005410291275428798 -0.008363629964402196
0.42543814 0.005409473023584202 -0.008347221986101232
0.42534018 0.005408655635810471 -0.00833078713030182
0.42524225 0.005407841100051577 -0.008314346365190444
0.42514434 0.005407027430342002 -0.008297853893110347
0.42504644 0.005406216370505394 -0.008281340414693004
0.42494857 0.005405406182231614 -0.008264766930236379
0.42485073 0.005404598858131184 -0.008248170203682492
0.4247529 0.0054037921643899055 -0.008231542883334664
0.4246551 0.005402988585863495 -0.0082148256098148
0.42455733 0.005402185650518453 -0.008198070611268142
0.42445958 0.005401385591502726 -0.008181328324049763
0.42436182 0.005400586175240284 -0.00816456574471651
0.42426413 0.005399789880155595 -0.008147750362300756
0.42416644 0.005398994237000929 -0.008130872938352319
0.42406878 0.005398201480376863 -0.008113968101472697
0.42397112 0.005397409382508184 -0.008097016402564713
0.4238735 0.005396620417463405 -0.00808005818899655
0.4237759 0.005395832113604805 -0.008063083033008737
0.42367834 0.005395046703587737 -0.008046046591889277
0.42358077 0.005394261963706401 -0.008028977742073595
0.42348325 0.00539348036307296 -0.008011867834696988
0.42338574 0.005392699439038122 -0.007994722390154193
0.42328826 0.00539192142013196 -0.007977545679115097
0.42319077 0.005391144084019541 -0.00796032491917933
0.42309335 0.005390369897682678 -0.00794301745919618
0.42299592 0.005389596408916485 -0.007925625426574262
0.42289853 0.0053888258460944435 -0.007908187526843672
0.42280114 0.005388055988780919 -0.00789074567596588
0.4227038 0.005387289294788101 -0.007873257695486137
0.42260647 0.005386523312618903 -0.007855728393611356
0.42250916 0.005385760262813835 -0.007838223538769852
0.42241186 0.005384997922509198 -0.00782072143893622
0.4223146 0.0053842387460438425 -0.007803162416719189
0.42221737 0.005383480286215671 -0.007785580172983256
0.42212015 0.005382724761595843 -0.007767967453053953
0.42202297 0.005381970189678647 -0.007750326245479112
0.42192578 0.005381218326322717 -0.007732641028227604
0.42182863 0.0053804674222346464 -0.007714906591853311
0.4217315 0.005379719465254734 -0.0076971214150966215
0.4216344 0.0053789724743579246 -0.007679308915294539
0.4215373 0.005378228205403521 -0.007661496765233712
0.42144024 0.005377484901734805 -0.007643678916150654
0.4213432 0.005376744548634031 -0.0076258311394385185
0.4212462 0.005376005162753493 -0.007607980326987108
0.4211492 0.005375268501281281 -0.007590109789126093
0.42105225 0.00537453303555819 -0.007572189141875551
0.42095527 0.005373800075887582 -0.007554229963878545
0.42085835 0.005373068318745991 -0.007536189376996128
0.42076147 0.005372339529486595 -0.0075181040359569825
0.42066458 0.005371611501451198 -0.007499982357984729
0.42056772 0.005370886445924719 -0.007481858045712317
0.42047086 0.0053701621538935545 -0.007463699851309658
0.42037407 0.005369441059050013 -0.007445531303475778
0.42027727 0.005368720730005985 -0.007427350244766719
0.4201805 0.005368003374561575 -0.007409201903325852
0.42008373 0.005367286780926307 -0.007391051079771446
0.41998702 0.005366573379100141 -0.007372860219595595
0.4198903 0.0053658607440401854 -0.007354655650822945
0.41979364 0.0053651510828843525 -0.007336423288090518
0.419697 0.005364442411374006 -0.007318154885538491
0.41960034 0.0053637364985406446 -0.0072999064474935675
0.41950372 0.005363031571605917 -0.007281678798119664
0.41940713 0.005362329617441353 -0.007263414467096543
0.41931057 0.005361628649826735 -0.00724517498998521
0.419214 0.0053609304364577144 -0.007226925546302102
0.41911748 0.005360233209689444 -0.0072086292917475795
0.41902098 0.005359538957394187 -0.007190320456180129
0.4189245 0.0053588456928915585 -0.007172011097088474
0.41882804 0.00535815518773977 -0.00715370630729235
0.4187316 0.005357465668367722 -0.00713539246690346
0.4186352 0.005356779120662014 -0.007117090910003622
0.41853878 0.005356093343541674 -0.007098791761556037
0.41844243 0.005355410746305911 -0.007080505477051669
0.41834608 0.005354728917774224 -0.0070622073485964824
0.41824976 0.005354050056412406 -0.0070439043064641545
0.41815343 0.005353371964887886 -0.007025588389019633
0.41805717 0.005352697049706211 -0.007007266921095729
0.4179609 0.005352022904207038 -0.006988957658347464
0.41786465 0.005351351513982451 -0.006970668996068718
0.41776845 0.005350681305289326 -0.006952375160579845
0.41767225 0.005350013849955172 -0.006934102333905042
0.41757607 0.005349347364481711 -0.0069158221793254844
0.41747993 0.005348683837732282 -0.0068975345670700666
0.41738382 0.005348021279803844 -0.006879254207553486
0.4172877 0.00534736147345028 -0.006860967095426616
0.41719162 0.005346702634699612 -0.00684267834809262
0.41709557 0.005346046750174053 -0.006824421387268578
0.41699952 0.00534539162471929 -0.006806150720771307
0.4169035 0.005344739452392061 -0.00678786467942156
0.4168075 0.005344088242190626 -0.006769602795305804
0.41671154 0.0053434399799053 -0.006751376582445632
0.41661558 0.005342792471809584 -0.006733136662666434
0.41651967 0.005342148110565183 -0.006714881608960826
0.41642377 0.005341504504957459 -0.006696635386491924
0.41632786 0.0053408636452403875 -0.0066783525120756495
0.41623202 0.00534022394149393 -0.0066600905445313085
0.41613618 0.0053395869819145595 -0.006641838251402167
0.41604036 0.00533895097460771 -0.006623593861973606
0.41594455 0.005338317708916878 -0.006605375203254228
0.4158488 0.005337685587840156 -0.006587132698434304
0.41575304 0.00533705620957012 -0.006568870892671342
0.4156573 0.0053364277790847875 -0.006550643954704805
0.4155616 0.005335802088450461 -0.006532404560577565
0.41546592 0.0053351775379580964 -0.006514167971947207
0.41537026 0.005334555726598666 -0.006495936638961073
0.41527462 0.005333934858812829 -0.006477679553859354
0.41517898 0.0053333167329759935 -0.0064594051411052955
0.41508338 0.005332699552256956 -0.006441125451026108
0.4149878 0.005332085304053317 -0.006422909837008546
0.41489226 0.005331471992550851 -0.006404659256014639
0.41479674 0.005330861612759908 -0.00638639412125864
0.41470122 0.005330251982003488 -0.006368105663207291
0.41460574 0.005329645284601809 -0.006349817801134703
0.41451028 0.005329039525251551 -0.006331532454729795
0.41441482 0.005328436508354961 -0.006313251809106306
0.4143194 0.005327834427740896 -0.006294953475451658
0.414224 0.005327235279183719 -0.006276622875246968
0.41412863 0.005326637069945393 -0.0062582755334356826
0.41403326 0.005326041606770531 -0.0062399637533858
0.41393796 0.00532544726342874 -0.006221638078224775
0.41384262 0.005324855481449239 -0.006203272249641297
0.41374734 0.005324264821785722 -0.006184905632841402
0.41365206 0.005323676911641419 -0.006166497133661697
0.4135568 0.005323089941594449 -0.006148089055386861
0.4134616 0.005322505906300766 -0.006129654620093402
0.4133664 0.005321922812788706 -0.006111191529189303
0.41327122 0.005321342475036719 -0.006092714574496649
0.41317606 0.005320763080973434 -0.006074208312436446
0.41308093 0.0053201866265649754 -0.006055710312016657
0.4129858 0.005319610935333516 -0.006037166958123872
0.41289073 0.0053190383678259215 -0.006018573026567087
0.41279566 0.0053184665721155485 -0.005999937675640291
0.4127006 0.005317897548220314 -0.005981255345295591
0.41260558 0.005317329661673038 -0.005962499337136021
0.41251057 0.005316764558816162 -0.0059436695527408595
0.4124156 0.005316200425157691 -0.005924814622613428
0.41232064 0.0053156392572098615 -0.005905961825698147
0.4122257 0.005315078881899106 -0.005887077650764878
0.41213077 0.005314521473790016 -0.005868196072904727
0.41203588 0.005313965035307346 -0.005849267049178515
0.41194102 0.005313411569082847 -0.005830270410851093
0.41184616 0.005312858907180483 -0.0058112595580595595
0.41175133 0.005312309220533754 -0.005792247055510041
0.41165653 0.005311760510023379 -0.005773243039265502
0.41156173 0.0053112145994864265 -0.005754252106695398
0.41146696 0.005310669658497349 -0.0057353354830450695
0.4113722 0.0053101276783686065 -0.005716427460738794
0.4112775 0.005309586661489899 -0.005697526817212272
0.41118282 0.005309048601183486 -0.0056786525216397645
0.41108814 0.005308511328256311 -0.005659811343728516
0.4109935 0.005307977004477145 -0.005640992953724175
0.41089883 0.005307443463882407 -0.005622174636297023
0.41080424 0.005306913036493436 -0.005603361950278888
0.41070965 0.0053063833906840845 -0.005584556867965225
0.41061506 0.0053058565213096685 -0.005565751684385869
0.41052052 0.005305330763765658 -0.005546959008543752
0.410426 0.005304807778636543 -0.005528218734762297
0.4103315 0.005304285729461781 -0.005509512006745524
0.410237 0.0053037666089391765 -0.005490832121078545
0.41014257 0.005303248418991362 -0.005472131890395629
0.41004813 0.0053027329931380094 -0.0054534485644786605
0.4099537 0.005302218493689006 -0.00543480226863623
0.4098593 0.005301706752818879 -0.005416159599538285
0.40976495 0.005301196095660453 -0.0053975243228612975
0.4096706 0.005300688195724596 -0.005378869552950343
0.40957627 0.005300181217499348 -0.005360230767503386
0.40948194 0.0052996769937272105 -0.0053416373860955485
0.40938768 0.0052991738413739504 -0.00532307657402162
0.4092934 0.0052986734363495176 -0.005304529117358591
0.40919915 0.005298173781405634 -0.00528597804085301
0.40910494 0.005297677188534636 -0.00526740705813233
0.40901074 0.005297181347013464 -0.005248848890121473
0.40891656 0.00529668840623605 -0.005230331410740208
0.40882242 0.005296196366232754 -0.005211818573500709
0.40872827 0.005295707068174223 -0.0051932786870708654
0.40863416 0.005295218671975029 -0.0051747505441285735
0.40854007 0.005294733169888756 -0.005156262705331887
0.408446 0.0052942485619328974 -0.005137778318264569
0.40835196 0.0052937666913644675 -0.005119276039368028
0.40825793 0.005293285716318857 -0.005100751543376965
0.40816393 0.005292807634517768 -0.00508218380789756
0.40806994 0.005292330301005879 -0.00506360806544037
0.407976 0.005291856013569186 -0.005044996661975186
0.40788206 0.0052913824764328505 -0.0050264188030737286
0.40778813 0.005290911680108038 -0.0050078694974662824
0.40769425 0.005290441925664212 -0.00498934998472655
0.40760037 0.005289974905311398 -0.004970869814250745
0.40750653 0.00528950876988094 -0.00495239160006959
0.40741268 0.005289045365290644 -0.004933938469605001
0.4073189 0.005288582987975951 -0.004915480854704427
0.4072251 0.0052881233394506885 -0.004897039302248722
0.4071313 0.005287664421031226 -0.004878621336638465
0.4070376 0.0052872085171409575 -0.004860235393408662
0.40694386 0.00528675333861036 -0.004841832309948981
0.40685016 0.005286301026361419 -0.004823470423308904
0.4067565 0.005285849578014056 -0.004805119057403934
0.40666282 0.005285400846312113 -0.0047868183092082215
0.40656918 0.005284952970198105 -0.004768530077424883
0.40647557 0.005284507947306466 -0.004750274379565093
0.40638196 0.005284063631569029 -0.004732046781405335
0.40628842 0.005283622302869745 -0.004713836869942269
0.40619487 0.005283181677383432 -0.00469563091577443
0.40610132 0.005282743755432986 -0.004677413674478587
0.40600783 0.005282306814638274 -0.004659234078943917
0.40591434 0.005281872571685914 -0.004641094961735676
0.40582088 0.005281439160638525 -0.004622993574752589
0.40572742 0.005281008440043573 -0.004604920506458306
0.40563402 0.0052805786814290896 -0.004586866592611288
0.40554062 0.005280151607629737 -0.0045688569826863555
0.4054472 0.005279725213840565 -0.004550875924824376
0.40535387 0.005279301769653214 -0.004532910575715885
0.40526053 0.005278879002061266 -0.0045149483113704385
0.40516722 0.005278459045191021 -0.004496992633741169
0.40507394 0.005278039897389443 -0.004479036595907341
0.40498066 0.005277623424393838 -0.004461091132806138
0.4048874 0.005277207754930849 -0.004443215247500566
0.4047942 0.005276794881093762 -0.004425425278312787
0.404701 0.00527638279605007 -0.00440763691739613
0.4046078 0.005275973368855244 -0.0043898621673227846
0.40451464 0.005275564726973633 -0.00437210931059258
0.40442148 0.005275158739196724 -0.004354364200642625
0.40432838 0.005274753662196556 -0.004336636941667208
0.40423527 0.005274351235744517 -0.004318920252392494
0.4041422 0.0052739495855258734 -0.004301229567203921
0.40404913 0.005273550581117928 -0.0042835689940293135
0.40395612 0.005273152472768594 -0.0042659457231926795
0.4038631 0.005272757002147671 -0.004248377577414682
0.4037701 0.005272362163840739 -0.004230815305344534
0.40367714 0.005271970210141571 -0.004213298658482679
0.40358418 0.005271578882598399 -0.004195789200342888
0.40349126 0.005271190308207881 -0.004178296568105099
0.40339833 0.005270802357082329 -0.004160817506551487
0.40330547 0.005270417277789534 -0.0041433735490460566
0.4032126 0.005270032815461809 -0.004125956145096509
0.40311977 0.0052696510936704995 -0.004108566752932154
0.40302694 0.005269269983539984 -0.004091197819512362
0.40293413 0.0052688916076842575 -0.004073867030948518
0.40284136 0.005268513958014569 -0.0040565639465976475
0.4027486 0.005268139034815535 -0.004039293210079321
0.40265587 0.005267764710605698 -0.004022035585219675
0.40256315 0.005267393106553328 -0.00400483696805742
0.40247047 0.005267022213003217 -0.003987637283339929
0.40237778 0.005266653916196798 -0.003970446882624011
0.40228516 0.005266286444736596 -0.003953279579381769
0.4021925 0.00526592144760709 -0.003936152062317249
0.4020999 0.005265557266804322 -0.003919042008606852
0.4020073 0.005265195673207121 -0.0039019528751321987
0.40191475 0.005264834772155538 -0.00388491050569306
0.4018222 0.005264476565917182 -0.0038679141100428837
0.4017297 0.005264119043498195 -0.0038509104924028936
0.4016372 0.005263764098027989 -0.0038339106860544366
0.40154472 0.005263409833843309 -0.0038169381740129913
0.40145227 0.0052630582555880465 -0.0037999950672394822
0.40135983 0.005262707237600387 -0.0037830946021301395
0.4012674 0.00526235889829341 -0.003766183731630817
0.40117502 0.005262011229048058 -0.003749313401850874
0.40108263 0.005261666119516483 -0.003732495673265954
0.40099028 0.005261321670112969 -0.0037156947703982984
0.40089795 0.005260979885586459 -0.0036989109115036227
0.40080565 0.005260638756611335 -0.003682138322426568
0.40071335 0.0052603001784939755 -0.0036653848614633965
0.4006211 0.005259962250463068 -0.0036486674423539408
0.40052885 0.005259626975860758 -0.003631969225257157
0.40043664 0.005259292344255388 -0.0036153162772396556
0.40034443 0.005258960250477428 -0.003598676449567281
0.40025225 0.005258628795563211 -0.003582022615551187
0.40016007 0.005258299877273767 -0.003565422959092777
0.40006796 0.005257971695480716 -0.0035488539681339626
0.39997584 0.005257646042205828 -0.0035323317862423894
0.39988372 0.005257320905952908 -0.003515816629206308
0.39979166 0.005256998503256283 -0.0034993333949986864
0.3996996 0.005256676611979441 -0.0034828831834366274
0.39960757 0.005256357342257573 -0.0034664453524598914
0.39951557 0.005256038684611144 -0.003449994547477753
0.39942357 0.005255722543868929 -0.0034335758409612424
0.3993316 0.005255407007934754 -0.0034172245487467797
0.39923966 0.005255094080942266 -0.003400886256284672
0.39914772 0.0052547816514872 -0.003384558831298311
0.3990558 0.005254471826523631 -0.0033682708126026653
0.39896393 0.005254162592836439 -0.0033520100296264726
0.39887208 0.005253855955875573 -0.0033357857723032257
0.39878023 0.0052535498040267685 -0.0033195652300617743
0.3986884 0.005253246244964126 -0.003303357549853134
0.3985966 0.005252943266412581 -0.0032871749399154817
0.39850482 0.005252642777613544 -0.00327099949097947
0.39841306 0.0052523428642805795 -0.003254870384403573
0.39832133 0.005252045530772343 -0.003238772477039504
0.39822963 0.005251748765183136 -0.0032226828710481222
0.39813793 0.005251454478547269 -0.0032066245550181225
0.39804626 0.005251160752480154 -0.003190621339554695
0.39795458 0.005250869497539922 -0.0031746202428482766
0.39786297 0.005250578892859528 -0.0031586473080675572
0.39777136 0.005250290755319609 -0.0031426778848243127
0.39767978 0.00525000316928884 -0.003126730804693367
0.3975882 0.005249718045723949 -0.0031108392673227475
0.39749664 0.005249433464203086 -0.003094969921421694
0.39740512 0.0052491514313972795 -0.0030791121490543016
0.39731362 0.005248869935933905 -0.003063282560885815
0.39722213 0.005248590891228702 -0.003047504197384703
0.39713067 0.005248312375352187 -0.0030317293108540247
0.39703923 0.005248036395970166 -0.0030159940515192916
0.3969478 0.005247760848831513 -0.003000281051381991
0.39685643 0.00524748792112736 -0.0029845849490943606
0.39676502 0.00524721533275406 -0.002968915195432183
0.39667368 0.005246945357882096 -0.00295323824291266
0.39658234 0.005246675811015199 -0.002937553803301186
0.39649102 0.005246408787588976 -0.0029219027119437085
0.39639974 0.0052461422718317685 -0.002906333578625364
0.39630845 0.005245878180489732 -0.0028907843548448002
0.3962172 0.0052456145900048375 -0.002875239968228934
0.39612597 0.005245353506584138 -0.00285972518381824
0.39603478 0.00524509291740763 -0.0028442473015953787
0.39594358 0.005244834744186553 -0.0028287538391272046
0.39585242 0.005244577063085106 -0.002813292708472251
0.39576125 0.0052443217930881305 -0.0027978880840156847
0.39567015 0.005244067088514703 -0.0027824991275462625
0.39557904 0.005243814789896603 -0.002767114536217638
0.39548796 0.005243562970207146 -0.002751749411283874
0.3953969 0.0052433135527409705 -0.002736418956063765
0.39530584 0.0052430646077878985 -0.002721097576619686
0.39521483 0.0052428181424480705 -0.002705791595382456
0.3951238 0.005242572063605045 -0.0026905389485379575
0.39503285 0.0052423285356019795 -0.00267531364856072
0.3949419 0.005242085387707845 -0.002660106467377492
0.39485094 0.00524184462546201 -0.002644938932530682
0.39476004 0.0052416043943540064 -0.00262979812981329
0.39466915 0.005241366543018985 -0.0026146729782619087
0.39457825 0.005241129059637725 -0.002599614637399517
0.3944874 0.0052408941016619665 -0.0025845873802483195
0.39439657 0.00524065950467751 -0.002569568676765009
0.39430577 0.00524042734999203 -0.00255460580558392
0.394215 0.005240195623381561 -0.0025396940707879036
0.3941242 0.0052399662537594965 -0.0025247884529594074
0.39403346 0.0052397373072992 -0.0025099162280025995
0.3939427 0.00523951071172856 -0.002495107324869983
0.39385203 0.005239284603150231 -0.0024803109058354096
0.39376134 0.005239060840085025 -0.002465529867929312
0.39367068 0.005238837484849422 -0.0024507857581217564
0.39358002 0.00523861646851531 -0.002436095954345267
0.3934894 0.005238395850709425 -0.002421419075147524
0.3933988 0.005238177637100509 -0.002406821137597638
0.39330822 0.00523795980986391 -0.002392260692054479
0.39321765 0.005237744305998292 -0.0023777185254025817
0.3931271 0.005237529183458245 -0.0023631964280954464
0.3930366 0.005237316450539786 -0.00234869329216135
0.3929461 0.005237104023283165 -0.0023342288816416285
0.3928556 0.005236893977788183 -0.0023198154393801605
0.39276516 0.005236684297658543 -0.0023054486270624366
0.3926747 0.005236476921098928 -0.002291108376879991
0.3925843 0.005236269902780103 -0.0022768048177689093
0.3924939 0.005236065248926117 -0.002262542372952664
0.39240354 0.005235860944725104 -0.0022483091469231655
0.39231318 0.005235658930069796 -0.0022341268707564404
0.39222285 0.0052354572560134194 -0.0022199753245005756
0.39213255 0.005235257930806567 -0.0022058459235979426
0.39204225 0.00523505887441112 -0.002191753248483287
0.39195198 0.005234862159654238 -0.0021776946731824312
0.39186174 0.0052346657715696444 -0.002163672107486103
0.3917715 0.00523447165191482 -0.002149716287760918
0.39168128 0.005234277848359625 -0.002135776073765537
0.3915911 0.005234086370245346 -0.0021218814432957694
0.39150095 0.005233895199575402 -0.002108034804821608
0.3914108 0.005233706282808618 -0.002094195840320729
0.39132068 0.005233517669077455 -0.00208037653722818
0.39123058 0.0052333313664428335 -0.002066616858673866
0.3911405 0.005233145294972985 -0.002052896906712052
0.39105043 0.005232961525757618 -0.0020392002094402344
0.3909604 0.00523277804221728 -0.0020255572185412774
0.39087036 0.005232596790785128 -0.0020119719416818098
0.39078036 0.005232415814353366 -0.0019984141445470406
0.3906904 0.005232237122631125 -0.0019848847314504823
0.39060044 0.005232058699767336 -0.0019713760670470775
0.3905105 0.005231882496935664 -0.0019579050200519118
0.3904206 0.005231706556230033 -0.001944450920393608
0.39033067 0.0052315328299812605 -0.001931055441716465
0.3902408 0.005231359355096462 -0.0019177286165269415
0.39015093 0.00523118814080237 -0.0019044209076858208
0.3900611 0.0052310171702082435 -0.0018911625361123674
0.3899713 0.005230848396132261 -0.0018779155434394822
0.38988152 0.005230679916023681 -0.0018647011771392454
0.38979173 0.005230513570450427 -0.0018515562837639302
0.389702 0.005230347507566641 -0.0018384154684653899
0.38961226 0.005230183629846496 -0.0018253059216314363
0.38952255 0.005230019972497579 -0.0018122653046436104
0.38943285 0.005229858490688422 -0.0017992474691277674
0.38934317 0.005229697221308889 -0.001786277912741098
0.38925353 0.005229538172014499 -0.0017733769310646049
0.3891639 0.005229379324213533 -0.0017604784545502052
0.3890743 0.0052292226387691985 -0.0017476015401246944
0.3889847 0.005229066150162585 -0.0017347623356272182
0.38889515 0.005228911868937213 -0.0017219637270438199
0.3888056 0.00522875772458509 -0.0017092068666178506
0.38871607 0.005228605778532865 -0.0016965070321889096
0.38862658 0.005228454010409145 -0.0016838429477047648
0.38853708 0.005228304381922121 -0.0016712101682257524
0.38844764 0.005228154974700814 -0.0016585937727856622
0.38835818 0.005228007652897846 -0.0016460213979394873
0.38826877 0.005227860542695443 -0.001633509722797525
0.38817936 0.005227715558385504 -0.0016210051628541518
0.38808998 0.0052275707313997445 -0.0016085311132618932
0.38800064 0.005227428072579755 -0.0015961108181064747
0.3879113 0.0052272855136991 -0.0015837306009716546
0.38782197 0.005227145114031938 -0.001571390571362739
0.38773268 0.005227004853301017 -0.0015590974439391176
0.3876434 0.00522686669682828 -0.0015468233953075724
0.38755414 0.005226728673447053 -0.0015345788125705302
0.3874649 0.005226592793755446 -0.0015223957183300974
0.38737568 0.005226456992139324 -0.0015102292397647216
0.38728648 0.00522632332775256 -0.001498091296592627
0.38719732 0.005226189780019428 -0.0014860125500483204
0.38710815 0.005226058315002598 -0.0014739873258726116
0.38701904 0.005225926998903204 -0.0014620249034666885
0.3869299 0.0052257977121559175 -0.0014500804105011635
0.38684082 0.005225668568099002 -0.0014381436339749116
0.38675174 0.005225541494014152 -0.001426238720963768
0.3866627 0.005225414513452264 -0.0014143592002230107
0.38657367 0.005225289638017563 -0.0014025609880650976
0.38648465 0.005225164800631628 -0.001390836514090483
0.38639566 0.005225042055787612 -0.0013791190242145848
0.3863067 0.005224919386030579 -0.0013674190421327714
0.38621774 0.005224798763217326 -0.0013557716472276738
0.3861288 0.00522467820744923 -0.001344136957440549
0.3860399 0.005224559733921108 -0.0013325218259937566
0.385951 0.005224441281425077 -0.001320984743048866
0.38586214 0.0052243248993050825 -0.0013095085018998095
0.3857733 0.0052242085656840605 -0.0012980748808499075
0.3856845 0.005224094293731461 -0.001286648514856081
0.38559568 0.005223980028574473 -0.0012752292034657429
0.3855069 0.005223867821846101 -0.0012638471954594353
0.38541812 0.005223755615320156 -0.0012525183604392125
0.3853294 0.005223645493906594 -0.0012412632294086198
0.38524064 0.005223535323894758 -0.001230051690159198
0.38515195 0.005223427228849415 -0.001218857608520573
0.38506326 0.00522331911785147 -0.0012076901058312624
0.3849746 0.005223213039540615 -0.0011965524790448138
0.38488597 0.005223106973919154 -0.0011854782700130972
0.38479733 0.005223002896346616 -0.0011744150642946495
0.38470873 0.005222898825538571 -0.0011633927405427019
0.38462016 0.005222796769782697 -0.001152453934082465
0.3845316 0.005222694674124044 -0.001141529942614814
0.38444307 0.005222594619515546 -0.001130658542503417
0.38435453 0.005222494483986499 -0.001119820720124422
0.38426605 0.005222396381136628 -0.001109009862314477
0.38417757 0.005222298226701706 -0.0010982038194487316
0.3840891 0.005222202066486235 -0.0010874730346918137
0.38400066 0.0052221058438523295 -0.0010768029690284065
0.38391224 0.005222011603143552 -0.001066190084220331
0.38382384 0.005221917322732105 -0.0010555937603012272
0.38373548 0.005221825018402191 -0.0010450090585664151
0.3836471 0.005221732639160088 -0.0010344654420290822
0.38355878 0.005221642229293531 -0.001023954298640824
0.38347048 0.00522155176729343 -0.0010135053317592937
0.38338217 0.005221463232987484 -0.0010031441067697073
0.3832939 0.005221374633029171 -0.000992804282704849
0.38320562 0.005221287953609665 -0.00098249232614298
0.3831174 0.005221201233219696 -0.0009721864264175088
0.3830292 0.005221116430701321 -0.0009618906632562117
0.38294098 0.00522103152316686 -0.0009517036164262813
0.38285282 0.005220948575497963 -0.0009416084242811571
0.38276467 0.005220865508253159 -0.0009315146214189042
0.38267654 0.005220784367360549 -0.000921416037956468
0.38258842 0.005220703106008812 -0.0009113650582292857
0.38250032 0.005220623763883461 -0.0009013651030497085
0.38241225 0.005220544318338616 -0.0008914194958223793
0.3823242 0.005220466754673952 -0.0008815405114564751
0.38223615 0.005220389076501491 -0.0008716936486012922
0.38214815 0.005220313298518412 -0.0008618805094195009
0.38206017 0.005220237398595973 -0.0008521188487331413
0.3819722 0.005220163364839463 -0.0008423874236833686
0.38188425 0.005220089201756674 -0.0008326963546840177
0.3817963 0.005220016896908379 -0.0008230807652603516
0.3817084 0.005219944475194546 -0.0008135045437867857
0.3816205 0.005219873878647283 -0.0008039685806243464
0.38153264 0.005219803156720442 -0.0007944765902887481
0.38144478 0.005219734276828613 -0.000785010710869061
0.38135695 0.0052196652411080156 -0.0007755796429125919
0.38126916 0.005219598063648081 -0.0007662084402553014
0.38118136 0.00521953069583762 -0.0007569218901511798
0.3810936 0.005219465173429482 -0.000747658620550439
0.38100585 0.005219399476512748 -0.0007384181176868121
0.38091812 0.005219335597396243 -0.0007292228689199743
0.3808304 0.005219271537380803 -0.0007200240419439673
0.38074273 0.005219209312161263 -0.0007109087266255132
0.38065505 0.0052191468725495205 -0.0007018671687163291
0.3805674 0.0052190862552074615 -0.0006928415333976671
0.38047978 0.005219025438396228 -0.0006838574231650253
0.38039216 0.005218966414571773 -0.0006749782239834776
0.38030457 0.005218907176339203 -0.0006661314759849447
0.38021702 0.005218849740650502 -0.0006573527996812593
0.38012946 0.005218792058683702 -0.0006486709292300578
0.38004193 0.005218736162125808 -0.0006401069371428663
0.37995443 0.005218680019862793 -0.0006316035803698367
0.37986696 0.0052186256496722155 -0.0006231333405788227
0.3797795 0.0052185710086396705 -0.0006146830803231664
0.37969205 0.005218518132900366 -0.0006063182894913576
0.3796046 0.005218464974793493 -0.0005979943634282403
0.3795172 0.0052184135707841976 -0.0005897564528352235
0.37942982 0.005218361890754864 -0.0005815352469053759
0.37934244 0.005218311939827114 -0.0005733615392757338
0.37925512 0.005218261722229665 -0.0005652326670393906
0.37916777 0.005218213208747236 -0.0005571469794401402
0.37908047 0.005218164420226118 -0.0005490891416338083
0.37899318 0.005218117345563456 -0.0005411035709387766
0.37890592 0.005218069969663849 -0.0005331215799386841
0.3788187 0.005218024319586409 -0.0005251414097269311
0.37873146 0.005217978349633697 -0.0005172268927441519
0.37864426 0.00521793409494887 -0.0005094172249742471
0.37855706 0.005217889503673887 -0.0005016822741252176
0.3784699 0.005217846627646212 -0.000494013052365366
0.37838274 0.0052178033864920615 -0.00048646693901000605
0.37829563 0.0052177618414258435 -0.0004790077715497693
0.37820852 0.005217719928336645 -0.0004716565778081791
0.37812144 0.0052176796749867456 -0.0004645216348973596
0.37803438 0.005217639034727028 -0.00045754048371624353
0.37794733 0.005217600013389354 -0.00045060872414410565
0.3778603 0.0052175605931461 -0.0004437304856176089
0.3777733 0.005217522795228759 -0.0004369186765725191
0.37768632 0.00521748457440346 -0.00043014804871934013
0.37759936 0.005217447966280488 -0.00042344352301860213
0.37751243 0.005217410938122078 -0.0004167738183093025
0.3774255 0.005217375502145387 -0.0004101395834738736
0.3773386 0.005217339637601232 -0.00040359511944803466
0.3772517 0.005217305365517505 -0.0003970787584971704
0.37716484 0.005217270642990225 -0.0003906547161423117
0.377078 0.005217237500825755 -0.00038426214294617564
0.37699118 0.0052172039102163295 -0.0003779422391577156
0.37690437 0.005217171878187207 -0.00037166237396782554
0.37681758 0.005217139388763198 -0.00036542657405934294
0.37673083 0.005217108459521943 -0.0003592879084721012
0.37664407 0.0052170770476701435 -0.00035320601493558896
0.37655735 0.0052170471835508055 -0.0003471902114791272
0.37647066 0.0052170168373216665 -0.0003412043087569714
0.37638396 0.005216988019823133 -0.0003352994308193351
0.3762973 0.005216958707945619 -0.00032945858746680147
0.37621066 0.005216930922479821 -0.0003236831240889511
0.37612402 0.005216902620615301 -0.00031799037209347835
0.37603742 0.005216875831666513 -0.0003123587040775542
0.37595084 0.005216848523734903 -0.0003067970509445215
0.37586427 0.005216822706798546 -0.00030132208402016515
0.37577772 0.0052167963553395634 -0.00029594520639265263
0.3756912 0.005216771487154023 -0.00029066006227938026
0.3756047 0.005216746058934673 -0.00028547143519070046
0.3755182 0.005216722096055849 -0.0002804121600306518
0.37543175 0.0052166975556060344 -0.0002755992606260283
0.3753453 0.005216674435726665 -0.0002709811539261378
0.3752589 0.005216650716374544 -0.0002663752900276973
0.37517247 0.005216628398494937 -0.0002618169589479556
0.3750861 0.005216605474444522 -0.00025730759287188605
0.37499973 0.005216583952298687 -0.0002528107127179614
0.37491336 0.005216561804304926 -0.00024834600970718686
0.37482706 0.005216541068092601 -0.0002439148961055189
0.37474075 0.005216519699639401 -0.00023952557168227003
0.37465447 0.005216499727987082 -0.00023518628041659283
0.3745682 0.0052164791170217625 -0.00023085514849878404
0.37448195 0.005216459898505783 -0.00022655754081673287
0.37439573 0.0052164400416354175 -0.00022231732673129657
0.3743095 0.005216421562154805 -0.00021810454786962423
0.37422332 0.005216402437650615 -0.00021393302572847932
0.37413716 0.005216384690650827 -0.00020978742945400652
0.374051 0.005216366286383253 -0.00020568354942277715
0.37396488 0.005216349252475238 -0.00020163006682662624
0.37387878 0.005216331559799088 -0.000197593290171002
0.37379268 0.005216315226210966 -0.0001935959113764008
0.3737066 0.0052162982272399875 -0.00018964730359895214
0.37362057 0.005216282585224277 -0.00018573403400270433
0.37353456 0.005216266270796339 -0.00018185706707178856
0.37344855 0.005216251301589203 -0.00017800672663094032
0.37336254 0.005216235648118851 -0.00017422135668234787
0.3732766 0.005216221341202071 -0.00017047914558442604
0.37319064 0.005216206342282112 -0.00016675918910567892
0.3731047 0.005216192674028304 -0.00016308474272297638
0.3730188 0.005216178315549429 -0.0001594778672219531
0.3729329 0.00521616527734177 -0.00015592284029408693
0.37284705 0.005216151534840214 -0.00015239992475854034
0.3727612 0.005216139105466319 -0.00014893330976724025
0.37267536 0.005216125961909998 -0.00014554324478831975
0.37258956 0.005216114123350732 -0.00014223128625751386
0.37250376 0.005216101552430646 -0.00013900014645378217
0.372418 0.005216090271902844 -0.0001358688899736723
0.37233225 0.005216078248474482 -0.00013277720553160133
0.3722465 0.005216067502700848 -0.0001296934454262124
0.3721608 0.005216056011030003 -0.00012664185167898264
0.3720751 0.005216045796125792 -0.00012362416392026473
0.37198943 0.0052160348254294275 -0.00012063964865968732
0.37190378 0.005216025126260834 -0.00011766165567111073
0.37181816 0.005216014672023075 -0.00011471219896151332
0.37173253 0.0052160054811673994 -0.00011180831402005289
0.37164694 0.005215995528159574 -0.00010893110338057755
0.37156135 0.005215986833602658 -0.000106062456697535
0.37147582 0.005215977376718517 -0.00010323510725247736
0.37139028 0.005215969172604497 -0.00010044458736800881
0.37130475 0.005215960193567156 -9.767727168352818e-05
0.37121928 0.0052159524685461405 -9.493017994241852e-05
0.37113377 0.005215943961408735 -9.222691698209356e-05
0.37104833 0.005215936701822785 -8.955112760133062e-05
0.3709629 0.005215928657468315 -8.69046161457276e-05
0.37087747 0.005215921852436997 -8.429661818602716e-05
0.3707921 0.005215914259255273 -8.171157958716143e-05
0.3707067 0.005215907897604708 -7.916750440065709e-05
0.37062135 0.005215900740811603 -7.667486138831578e-05
0.370536 0.005215894808223524 -7.41959775971532e-05
0.3704507 0.005215888077590273 -7.176860877592712e-05
0.3703654 0.005215882563980222 -6.938852787396904e-05
0.37028012 0.005215876240442943 -6.70253021147262e-05
0.37019485 0.005215871130758807 -6.471229850993816e-05
0.37010962 0.0052158652061764016 -6.243280490325103e-05
0.3700244 0.005215860489041901 -6.017643697339951e-05
0.3699392 0.005215854950149713 -5.796338902816526e-05
0.36985403 0.005215850612016722 -5.579213950330699e-05
0.36976886 0.005215845445570118 -5.3639933607217325e-05
0.3696837 0.0052158414745158465 -5.154024225148659e-05
0.3695986 0.005215836669471776 -4.947307167643802e-05
0.36951348 0.005215833051890507 -4.7433447106081804e-05
0.36942843 0.005215828596131851 -4.5440524592390156e-05
0.36934334 0.005215825319354981 -4.34919546544981e-05
0.3692583 0.0052158211970218535 -4.15680401174227e-05
0.3691733 0.0052158182492270284 -3.9693432308952993e-05
0.3690883 0.005215814447387487 -3.78522788183379e-05
0.3690033 0.005215811813483105 -3.6051443174263384e-05
0.36891833 0.005215808318629366 -3.429619349963025e-05
0.3688334 0.005215805985417437 -3.257638939932166e-05
0.36874846 0.00521580278327974 -3.09057388239176e-05
0.36866355 0.005215800735180477 -2.9272799442732466e-05
0.36857867 0.0052157978114968015 -2.7695554044494126e-05
0.3684938 0.005215796032760278 -2.6153245118507846e-05
0.36840895 0.005215793370940837 -2.4665730884238438e-05
0.36832413 0.0052157918462931285 -2.3232553272603242e-05
0.3682393 0.005215789428556297 -2.184790776806648e-05
0.36815453 0.005215788138952515 -2.0526905748856023e-05
0.36806977 0.005215785946977014 -1.9255745926561463e-05
0.367985 0.005215784872902036 -1.8051870783277557e-05
0.36790028 0.005215782885372886 -1.6919455910454773e-05
0.36781555 0.0052157820034694335 -1.586950966363647e-05
0.3677309 0.005215780194319369 -1.4914860929080052e-05
0.36764622 0.0052157794754636765 -1.4044222174386544e-05
0.36756155 0.00521577781320906 -1.3272779115840365e-05
0.3674769 0.005215777223957792 -1.2654355956460155e-05
0.3673923 0.005215775669989959 -1.2108823523151807e-05
0.36730772 0.005215775173311301 -1.1633201146268218e-05
0.36722314 0.005215773700248341 -1.12252366846909e-05
0.3671386 0.005215773271340911 -1.0940010035468974e-05
0.36705405 0.005215771850109517 -1.0685013562314673e-05
0.36696953 0.005215771464522081 -1.044115674117997e-05
0.36688504 0.005215770085280798 -1.0204492818313384e-05
0.36680055 0.005215769739831957 -9.980022738141927e-06
0.3667161 0.005215768398813878 -9.767783622464567e-06
0.36663166 0.00521576808981841 -9.567297968812628e-06
0.36654723 0.005215766782754426 -9.384099377901979e-06
0.36646286 0.005215766505295602 -9.217840354240682e-06
0.36637846 0.0052157652267407146 -9.063947441036791e-06
0.36629412 0.005215764975332189 -8.927845220867659e-06
0.36620978 0.005215763720097275 -8.814753996290182e-06
0.36612543 0.005215763487527278 -8.73446362916065e-06
0.36604112 0.005215762247128651 -8.65755424418181e-06
0.36595684 0.005215762027864223 -8.583118215179887e-06
0.3658726 0.005215760800611421 -8.50873803207476e-06
0.36578834 0.005215760594081155 -8.43581451180443e-06
0.36570412 0.005215759379341893 -8.365042660572598e-06
0.36561993 0.005215759185297081 -8.294322904964136e-06
0.36553574 0.00521575798263399 -8.22600165673505e-06
0.36545157 0.005215757800385368 -8.158953211431686e-06
0.3653674 0.005215756609274822 -8.092596553795918e-06
0.36528328 0.005215756438377148 -8.028871651567971e-06
0.36519918 0.005215755258545234 -7.965624408979423e-06
0.3651151 0.0052157550986976315 -7.904638799958853e-06
0.36503103 0.00521575392939355 -7.844917112207706e-06
0.36494696 0.005215753779568904 -7.786890355326438e-06
0.36486295 0.0052157526204764494 -7.730770490801188e-06
0.36477894 0.005215752480553169 -7.676406773643464e-06
0.36469495 0.005215751330819614 -7.623898445806144e-06
0.36461097 0.005215751199949622 -7.57312954558721e-06
0.36452702 0.005215750058960391 -7.5243272134273404e-06
0.36444306 0.005215749936524168 -7.477083983224343e-06
0.36435917 0.005215748803888318 -7.432061180401529e-06
0.36427528 0.005215748689478542 -7.388534747639908e-06
0.36419138 0.005215747564106755 -7.347623521970949e-06
0.36410752 0.0052157474568048975 -7.308699676615639e-06
0.3640237 0.005215746338369334 -7.272600746109482e-06
0.36393988 0.005215746237573541 -7.238863407173624e-06
0.36385608 0.005215745124973205 -7.20854129454841e-06
0.3637723 0.005215745029475558 -7.181841621999098e-06
0.36368853 0.005215743921598532 -7.157777049471527e-06
0.36360478 0.005215743830326418 -7.136797511311034e-06
0.36352107 0.005215742726368677 -7.119494978881547e-06
0.36343738 0.005215742638389419 -7.107059599207556e-06
0.3633537 0.0052157415365936075 -7.1032722480584135e-06
0.36327 0.005215741449410213 -7.1032722480584135e-06
0.3631864 0.005215740348169837 -7.1032722480584135e-06
0.36310276 0.005215740261383458 -7.1032722480584135e-06
0.36301914 0.005215739160143082 -7.1032722480584135e-06
0.36293557 0.005215739073780064 -7.1032722480584135e-06
0.362852 0.005215737972963063 -7.1032722480584135e-06
0.36276844 0.005215737886600033 -7.1032722480584135e-06
0.3626849 0.00521573678599475 -7.1032722480584135e-06
0.3626014 0.0052157367000551305 -7.1032722480584135e-06
0.36251792 0.00521573559987325 -7.1032722480584135e-06
0.36243445 0.005215735514145264 -7.1032722480584135e-06
0.362351 0.005215734414175102 -7.1032722480584135e-06
0.36226755 0.005215734328658836 -7.1032722480584135e-06
0.36218414 0.005215733228900353 -7.1032722480584135e-06
0.36210075 0.005215733143807514 -7.1032722480584135e-06
0.36201736 0.005215732044260688 -7.1032722480584135e-06
0.361934 0.0052157319593795545 -7.1032722480584135e-06
0.36185068 0.005215730860256103 -7.1032722480584135e-06
0.36176735 0.005215730775586653 -7.1032722480584135e-06
0.36168405 0.005215729676674921 -7.1032722480584135e-06
0.3616008 0.0052157295924288565 -7.1032722480584135e-06
0.36151752 0.00521572849372882 -7.1032722480584135e-06
0.36143428 0.005215728409694447 -7.1032722480584135e-06
0.36135107 0.0052157273114178115 -7.1032722480584135e-06
0.36126786 0.005215727227595071 -7.1032722480584135e-06
0.3611847 0.0052157261295301665 -7.1032722480584135e-06
0.3611015 0.005215726045919136 -7.1032722480584135e-06
0.36101836 0.005215724948065911 -7.1032722480584135e-06
0.36093524 0.005215724864878329 -7.1032722480584135e-06
0.36085212 0.00521572376723675 -7.1032722480584135e-06
0.36076903 0.005215723684260862 -7.1032722480584135e-06
0.36068597 0.005215722587042657 -7.1032722480584135e-06
0.36060292 0.005215722504278453 -7.1032722480584135e-06
0.3605199 0.0052157214072719674 -7.1032722480584135e-06
0.3604369 0.005215721324931149 -7.1032722480584135e-06
0.3603539 0.005215720228136358 -7.1032722480584135e-06
0.36027092 0.005215720146007207 -7.1032722480584135e-06
0.36018798 0.005215719049635831 -7.1032722480584135e-06
0.36010504 0.005215718967718324 -7.1032722480584135e-06
0.3600221 0.005215717871346948 -7.1032722480584135e-06
0.35993922 0.005215717789852904 -7.1032722480584135e-06
0.35985634 0.005215716693904891 -7.1032722480584135e-06
0.3597735 0.00521571661262259 -7.1032722480584135e-06
0.35969064 0.005215715516886221 -7.1032722480584135e-06
0.35960782 0.005215715435815615 -7.1032722480584135e-06
0.35952502 0.005215714340502633 -7.1032722480584135e-06
0.35944223 0.005215714259643698 -7.1032722480584135e-06
0.35935947 0.005215713164542434 -7.1032722480584135e-06
0.35927674 0.005215713084106909 -7.1032722480584135e-06
0.359194 0.00521571198921733 -7.1032722480584135e-06
0.3591113 0.00521571190899346 -7.1032722480584135e-06
0.3590286 0.005215710814315575 -7.1032722480584135e-06
0.35894594 0.00521571073430345 -7.1032722480584135e-06
0.3588633 0.005215709640048941 -7.1032722480584135e-06
0.35878065 0.005215709560248498 -7.1032722480584135e-06
0.35869804 0.005215708466205669 -7.1032722480584135e-06
0.35861546 0.005215708386828653 -7.1032722480584135e-06
0.35853288 0.0052157072929974796 -7.1032722480584135e-06
0.35845032 0.00521570721383217 -7.1032722480584135e-06
0.3583678 0.005215706120424383 -7.1032722480584135e-06
0.35828528 0.005215706041470745 -7.1032722480584135e-06
0.3582028 0.0052157049482746765 -7.1032722480584135e-06
0.3581203 0.005215704869532682 -7.1032722480584135e-06
0.35803786 0.005215703776760028 -7.1032722480584135e-06
0.3579554 0.005215703698229724 -7.1032722480584135e-06
0.357873 0.005215702605668765 -7.1032722480584135e-06
0.3577906 0.005215702527561826 -7.1032722480584135e-06
0.3577082 0.0052157014350008675 -7.1032722480584135e-06
0.35762584 0.005215701357317367 -7.1032722480584135e-06
0.3575435 0.005215700265179783 -7.1032722480584135e-06
0.35746115 0.0052157001874962704 -7.1032722480584135e-06
0.35737887 0.005215699095782062 -7.1032722480584135e-06
0.35729656 0.0052156990183102785 -7.1032722480584135e-06
0.3572143 0.005215697926807777 -7.1032722480584135e-06
0.35713205 0.005215697849759346 -7.1032722480584135e-06
0.35704982 0.005215696758468564 -7.1032722480584135e-06
0.3569676 0.005215696681631776 -7.1032722480584135e-06
0.3568854 0.005215695590552722 -7.1032722480584135e-06
0.35680324 0.00521569551413931 -7.1032722480584135e-06
0.35672107 0.005215694423271953 -7.1032722480584135e-06
0.35663894 0.005215694347070308 -7.1032722480584135e-06
0.35655683 0.005215693256626314 -7.1032722480584135e-06
0.35647473 0.005215693180636341 -7.1032722480584135e-06
0.35639265 0.005215692090404026 -7.1032722480584135e-06
0.35631058 0.0052156920146257365 -7.1032722480584135e-06
0.35622853 0.00521569092460514 -7.1032722480584135e-06
0.3561465 0.005215690849250237 -7.1032722480584135e-06
0.35606453 0.005215689759653017 -7.1032722480584135e-06
0.35598254 0.005215689684509797 -7.1032722480584135e-06
0.35590056 0.005215688594912576 -7.1032722480584135e-06
0.35581863 0.005215688520192742 -7.1032722480584135e-06
0.35573667 0.005215687430807228 -7.1032722480584135e-06
0.35565478 0.005215687356299103 -7.1032722480584135e-06
0.35557288 0.005215686267336965 -7.1032722480584135e-06
0.355491 0.005215686193040593 -7.1032722480584135e-06
0.35540915 0.0052156851042900985 -7.1032722480584135e-06
0.35532734 0.005215685030417118 -7.1032722480584135e-06
0.3552455 0.005215683941878304 -7.1032722480584135e-06
0.35516372 0.005215683868217006 -7.1032722480584135e-06
0.35508195 0.005215682780101567 -7.1032722480584135e-06
0.35500017 0.005215682706440255 -7.1032722480584135e-06
0.35491842 0.005215681618536535 -7.1032722480584135e-06
0.3548367 0.00521568154529861 -7.1032722480584135e-06
0.354755 0.0052156804578183035 -7.1032722480584135e-06
0.35467333 0.005215680384792024 -7.1032722480584135e-06
0.35459167 0.005215679297523447 -7.1032722480584135e-06
0.35451 0.005215679224708877 -7.1032722480584135e-06
0.35442838 0.00521567813765198 -7.1032722480584135e-06
0.35434678 0.005215678065260859 -7.1032722480584135e-06
0.35426518 0.005215676978415608 -7.1032722480584135e-06
0.3541836 0.00521567690623618 -7.1032722480584135e-06
0.35410208 0.005215675819814303 -7.1032722480584135e-06
0.35402054 0.005215675747846559 -7.1032722480584135e-06
0.35393903 0.005215674661636402 -7.1032722480584135e-06
0.35385752 0.005215674589880302 -7.1032722480584135e-06
0.35377604 0.005215673503881862 -7.1032722480584135e-06
0.3536946 0.0052156734325491715 -7.1032722480584135e-06
0.35361314 0.005215672346762415 -7.1032722480584135e-06
0.35353172 0.005215672275641459 -7.1032722480584135e-06
0.35345033 0.005215671190278089 -7.1032722480584135e-06
0.35336894 0.005215671119368804 -7.1032722480584135e-06
0.35328758 0.005215670034217114 -7.1032722480584135e-06
0.35320622 0.005215669963519512 -7.1032722480584135e-06
0.3531249 0.00521566887857954 -7.1032722480584135e-06
0.3530436 0.005215668808305325 -7.1032722480584135e-06
0.3529623 0.00521566772357705 -7.1032722480584135e-06
0.352881 0.0052156676535145 -7.1032722480584135e-06
0.35279977 0.005215666569209638 -7.1032722480584135e-06
0.35271853 0.005215666499358734 -7.1032722480584135e-06
0.35263732 0.0052156654152655905 -7.1032722480584135e-06
0.35255614 0.0052156653458380955 -7.1032722480584135e-06
0.35247496 0.005215664261956637 -7.1032722480584135e-06
0.35239378 0.005215664192529132 -7.1032722480584135e-06
0.35231265 0.005215663109071058 -7.1032722480584135e-06
0.35223153 0.005215663040066969 -7.1032722480584135e-06
0.3521504 0.005215661956608896 -7.1032722480584135e-06
0.35206935 0.00521566188802817 -7.1032722480584135e-06
0.3519883 0.0052156608049934725 -7.1032722480584135e-06
0.35190722 0.0052156607364127324 -7.1032722480584135e-06
0.3518262 0.005215659653589753 -7.1032722480584135e-06
0.3517452 0.005215659585432399 -7.1032722480584135e-06
0.3516642 0.005215658502821115 -7.1032722480584135e-06
0.3515832 0.005215658434875529 -7.1032722480584135e-06
0.35150227 0.0052156573526876086 -7.1032722480584135e-06
0.35142133 0.005215657284953695 -7.1032722480584135e-06
0.3513404 0.005215656202977465 -7.1032722480584135e-06
0.35125953 0.0052156561356669654 -7.1032722480584135e-06
0.35117865 0.005215655053902393 -7.1032722480584135e-06
0.3510978 0.005215654986803599 -7.1032722480584135e-06
0.35101694 0.005215653905250722 -7.1032722480584135e-06
0.3509361 0.005215653838363594 -7.1032722480584135e-06
0.35085532 0.005215652757234131 -7.1032722480584135e-06
0.35077453 0.005215652690558649 -7.1032722480584135e-06
0.35069376 0.005215651609640916 -7.1032722480584135e-06
0.350613 0.005215651543177142 -7.1032722480584135e-06
0.35053226 0.005215650462471089 -7.1032722480584135e-06
0.35045156 0.005215650396430765 -7.1032722480584135e-06
0.35037088 0.005215649316148074 -7.1032722480584135e-06
0.3502902 0.0052156492503194225 -7.1032722480584135e-06
0.35020953 0.005215648170036733 -7.1032722480584135e-06
0.35012892 0.005215648104631443 -7.1032722480584135e-06
0.35004827 0.005215647024560471 -7.1032722480584135e-06
0.3499677 0.005215646959366848 -7.1032722480584135e-06
0.3498871 0.005215645879719279 -7.1032722480584135e-06
0.34980655 0.005215645814737358 -7.1032722480584135e-06
0.349726 0.0052156447353014735 -7.1032722480584135e-06
0.34964547 0.005215644670531285 -7.1032722480584135e-06
0.34956497 0.005215643591518786 -7.1032722480584135e-06
0.34948447 0.005215643526960271 -7.1032722480584135e-06
0.349404 0.005215642448159453 -7.1032722480584135e-06
0.34932354 0.00521564238381262 -7.1032722480584135e-06
0.3492431 0.005215641305223519 -7.1032722480584135e-06
0.3491627 0.005215641241300073 -7.1032722480584135e-06
0.3490823 0.005215640162922667 -7.1032722480584135e-06
0.3490019 0.005215640099210888 -7.1032722480584135e-06
0.34892157 0.005215639021256909 -7.1032722480584135e-06
0.34884122 0.005215638957756763 -7.1032722480584135e-06
0.3487609 0.005215637880014501 -7.1032722480584135e-06
0.34868062 0.005215637816937765 -7.1032722480584135e-06
0.34860033 0.0052156367394071874 -7.1032722480584135e-06
0.34852004 0.005215636676330441 -7.1032722480584135e-06
0.3484398 0.005215635599223239 -7.1032722480584135e-06
0.34835956 0.005215635536358223 -7.1032722480584135e-06
0.34827936 0.005215634459462727 -7.1032722480584135e-06
0.34819916 0.005215634397021064 -7.1032722480584135e-06
0.348119 0.005215633320337287 -7.1032722480584135e-06
0.34803882 0.005215633258107266 -7.1032722480584135e-06
0.34795868 0.005215632181635219 -7.1032722480584135e-06
0.34787858 0.005215632119828574 -7.1032722480584135e-06
0.34779847 0.005215631043568222 -7.1032722480584135e-06
0.3477184 0.005215630981973321 -7.1032722480584135e-06
0.34763834 0.005215629906136344 -7.1032722480584135e-06
0.3475583 0.005215629844753128 -7.1032722480584135e-06
0.34747827 0.00521562876912783 -7.1032722480584135e-06
0.34739825 0.005215628707956296 -7.1032722480584135e-06
0.34731826 0.005215627632542717 -7.1032722480584135e-06
0.34723827 0.0052156275715828275 -7.1032722480584135e-06
0.34715834 0.005215626496592673 -7.1032722480584135e-06
0.3470784 0.00521562643605616 -7.1032722480584135e-06
0.34699848 0.005215625361066006 -7.1032722480584135e-06
0.34691858 0.0052156253007412355 -7.1032722480584135e-06
0.3468387 0.005215624226174456 -7.1032722480584135e-06
0.34675884 0.00521562416606137 -7.1032722480584135e-06
0.346679 0.00521562309170627 -7.1032722480584135e-06
0.34659916 0.005215623031804867 -7.1032722480584135e-06
0.34651938 0.005215621957873153 -7.1032722480584135e-06
0.34643957 0.005215621898183468 -7.1032722480584135e-06
0.34635982 0.005215620824463462 -7.1032722480584135e-06
0.34628007 0.005215620765197129 -7.1032722480584135e-06
0.34620032 0.005215619691477123 -7.1032722480584135e-06
0.34612063 0.005215619632634152 -7.1032722480584135e-06
0.3460409 0.0052156185591258645 -7.1032722480584135e-06
0.34596124 0.005215618500494638 -7.1032722480584135e-06
0.34588158 0.005215617427409713 -7.1032722480584135e-06
0.34580195 0.005215617368990227 -7.1032722480584135e-06
0.34572232 0.005215616296116949 -7.1032722480584135e-06
0.34564272 0.005215616237909157 -7.1032722480584135e-06
0.3455631 0.005215615165247574 -7.1032722480584135e-06
0.34548357 0.005215615107463168 -7.1032722480584135e-06
0.345404 0.005215614035013292 -7.1032722480584135e-06
0.3453245 0.005215613977440519 -7.1032722480584135e-06
0.34524497 0.005215612905414058 -7.1032722480584135e-06
0.34516546 0.005215612847841311 -7.1032722480584135e-06
0.345086 0.005215611776238234 -7.1032722480584135e-06
0.34500653 0.005215611718877205 -7.1032722480584135e-06
0.3449271 0.005215610647485798 -7.1032722480584135e-06
0.34484768 0.005215610590548161 -7.1032722480584135e-06
0.3447683 0.005215609519368432 -7.1032722480584135e-06
0.3446889 0.005215609462642478 -7.1032722480584135e-06
0.34460953 0.005215608391674467 -7.1032722480584135e-06
0.34453017 0.0052156083351601575 -7.1032722480584135e-06
0.34445083 0.005215607264403866 -7.1032722480584135e-06
0.34437153 0.005215607208312941 -7.1032722480584135e-06
0.34429225 0.005215606137980074 -7.1032722480584135e-06
0.34421298 0.005215606082100785 -7.1032722480584135e-06
0.3441337 0.005215605011767917 -7.1032722480584135e-06
0.34405446 0.00521560495610037 -7.1032722480584135e-06
0.34397525 0.005215603886190878 -7.1032722480584135e-06
0.34389606 0.005215603830946758 -7.1032722480584135e-06
0.34381688 0.005215602761248923 -7.1032722480584135e-06
0.3437377 0.005215602706004765 -7.1032722480584135e-06
0.34365854 0.005215601636518648 -7.1032722480584135e-06
0.3435794 0.005215601581697899 -7.1032722480584135e-06
0.34350032 0.005215600512635185 -7.1032722480584135e-06
0.34342122 0.00521560045802607 -7.1032722480584135e-06
0.34334216 0.005215599389175085 -7.1032722480584135e-06
0.3432631 0.005215599334777682 -7.1032722480584135e-06
0.34318405 0.005215598266138375 -7.1032722480584135e-06
0.34310502 0.005215598211952655 -7.1032722480584135e-06
0.34302604 0.005215597143736736 -7.1032722480584135e-06
0.34294704 0.005215597089762733 -7.1032722480584135e-06
0.3428681 0.00521559602175852 -7.1032722480584135e-06
0.34278914 0.005215595968207871 -7.1032722480584135e-06
0.3427102 0.005215594900203658 -7.1032722480584135e-06
0.34263128 0.005215594846864772 -7.1032722480584135e-06
0.3425524 0.005215593779283924 -7.1032722480584135e-06
0.34247354 0.005215593726368376 -7.1032722480584135e-06
0.34239468 0.005215592658999223 -7.1032722480584135e-06
0.34231582 0.005215592606083678 -7.1032722480584135e-06
0.34223703 0.005215591539137911 -7.1032722480584135e-06
0.3421582 0.0052155914864340834 -7.1032722480584135e-06
0.34207943 0.005215590419700024 -7.1032722480584135e-06
0.34200066 0.005215590367419549 -7.1032722480584135e-06
0.34192193 0.005215589300897207 -7.1032722480584135e-06
0.3418432 0.005215589248828377 -7.1032722480584135e-06
0.34176448 0.005215588182517754 -7.1032722480584135e-06
0.34168577 0.005215588130660644 -7.1032722480584135e-06
0.3416071 0.005215587064561711 -7.1032722480584135e-06
0.34152845 0.005215587013128016 -7.1032722480584135e-06
0.3414498 0.00521558594724074 -7.1032722480584135e-06
0.34137118 0.005215585896018771 -7.1032722480584135e-06
0.3412926 0.00521558483055486 -7.1032722480584135e-06
0.341214 0.005215584779544565 -7.1032722480584135e-06
0.34113544 0.005215583714292371 -7.1032722480584135e-06
0.34105688 0.005215583663493721 -7.1032722480584135e-06
0.34097835 0.0052155825984532556 -7.1032722480584135e-06
0.34089985 0.005215582548077981 -7.1032722480584135e-06
0.34082136 0.005215581483249212 -7.1032722480584135e-06
0.3407429 0.005215581433085703 -7.1032722480584135e-06
0.34066442 0.00521558036846858 -7.1032722480584135e-06
0.34058598 0.005215580318516765 -7.1032722480584135e-06
0.34050757 0.005215579254323017 -7.1032722480584135e-06
0.34042916 0.005215579204582887 -7.1032722480584135e-06
0.34035078 0.005215578140600868 -7.1032722480584135e-06
0.3402724 0.00521557809107237 -7.1032722480584135e-06
0.34019405 0.005215577027302069 -7.1032722480584135e-06
0.34011573 0.005215576978196959 -7.1032722480584135e-06
0.3400374 0.005215575914638354 -7.1032722480584135e-06
0.3399591 0.005215575865744986 -7.1032722480584135e-06
0.33988082 0.005215574802398038 -7.1032722480584135e-06
0.33980256 0.005215574753716376 -7.1032722480584135e-06
0.33972433 0.005215573690792814 -7.1032722480584135e-06
0.3396461 0.005215573642322826 -7.1032722480584135e-06
0.3395679 0.005215572579610983 -7.1032722480584135e-06
0.33948973 0.00521557253156438 -7.1032722480584135e-06
0.33941156 0.005215571469064232 -7.1032722480584135e-06
0.3393334 0.005215571421017632 -7.1032722480584135e-06
0.33925527 0.005215570358940869 -7.1032722480584135e-06
0.33917716 0.005215570311317608 -7.1032722480584135e-06
0.33909905 0.0052155692492408465 -7.1032722480584135e-06
0.33902097 0.005215569201829348 -7.1032722480584135e-06
0.33894292 0.00521556814017595 -7.1032722480584135e-06
0.33886486 0.005215568092976126 -7.1032722480584135e-06
0.33878684 0.005215567031534446 -7.1032722480584135e-06
0.33870885 0.005215566984758008 -7.1032722480584135e-06
0.33863086 0.005215565923528025 -7.1032722480584135e-06
0.33855286 0.005215565876751588 -7.1032722480584135e-06
0.33847493 0.00521556481594499 -7.1032722480584135e-06
0.338397 0.005215564769591893 -7.1032722480584135e-06
0.33831906 0.005215563708785295 -7.1032722480584135e-06
0.33824116 0.005215563662643938 -7.1032722480584135e-06
0.3381633 0.005215562602260716 -7.1032722480584135e-06
0.3380854 0.005215562556331045 -7.1032722480584135e-06
0.33800757 0.0052155614961595514 -7.1032722480584135e-06
0.33792976 0.005215561450653255 -7.1032722480584135e-06
0.33785194 0.005215560390693457 -7.1032722480584135e-06
0.33777416 0.005215560345398827 -7.1032722480584135e-06
0.33769637 0.005215559285650726 -7.1032722480584135e-06
0.33761862 0.005215559240567839 -7.1032722480584135e-06
0.33754086 0.005215558181031395 -7.1032722480584135e-06
0.33746317 0.005215558136371933 -7.1032722480584135e-06
0.33738545 0.005215557077047157 -7.1032722480584135e-06
0.33730778 0.005215557032599389 -7.1032722480584135e-06
0.33723012 0.005215555973697977 -7.1032722480584135e-06
0.33715245 0.005215555929250186 -7.1032722480584135e-06
0.33707482 0.005215554870560492 -7.1032722480584135e-06
0.3369972 0.005215554826536086 -7.1032722480584135e-06
0.3369196 0.005215553768058087 -7.1032722480584135e-06
0.33684203 0.005215553724245426 -7.1032722480584135e-06
0.33676448 0.0052155526661908135 -7.1032722480584135e-06
0.33668694 0.005215552622589826 -7.1032722480584135e-06
0.33660942 0.005215551564746892 -7.1032722480584135e-06
0.3365319 0.005215551521357589 -7.1032722480584135e-06
0.33645442 0.005215550463726373 -7.1032722480584135e-06
0.33637694 0.005215550420548713 -7.1032722480584135e-06
0.3362995 0.005215549363340922 -7.1032722480584135e-06
0.33622205 0.005215549320374942 -7.1032722480584135e-06
0.33614466 0.005215548263378847 -7.1032722480584135e-06
0.33606726 0.00521554822083623 -7.1032722480584135e-06
0.33598986 0.005215547163840135 -7.1032722480584135e-06
0.3359125 0.00521554712150926 -7.1032722480584135e-06
0.33583516 0.00521554606493654 -7.1032722480584135e-06
0.33575782 0.005215546022817351 -7.1032722480584135e-06
0.3356805 0.00521554496645636 -7.1032722480584135e-06
0.33560324 0.005215544924760545 -7.1032722480584135e-06
0.33552596 0.00521554386861125 -7.1032722480584135e-06
0.33544868 0.005215543826915438 -7.1032722480584135e-06
0.33537146 0.005215542771189528 -7.1032722480584135e-06
0.33529425 0.005215542729917054 -7.1032722480584135e-06
0.33521703 0.005215541674191145 -7.1032722480584135e-06
0.33513984 0.0052155416331304124 -7.1032722480584135e-06
0.33506268 0.005215540577827879 -7.1032722480584135e-06
0.33498552 0.0052155405369788315 -7.1032722480584135e-06
0.3349084 0.0052155394818880155 -7.1032722480584135e-06
0.33483127 0.0052155394412506115 -7.1032722480584135e-06
0.3347542 0.005215538386583231 -7.1032722480584135e-06
0.3346771 0.005215538346157518 -7.1032722480584135e-06
0.33460003 0.005215537291490138 -7.1032722480584135e-06
0.334523 0.005215537251487843 -7.1032722480584135e-06
0.33444598 0.005215536197243837 -7.1032722480584135e-06
0.33436897 0.005215536157453227 -7.1032722480584135e-06
0.33429196 0.005215535103209222 -7.1032722480584135e-06
0.33421502 0.005215535063842017 -7.1032722480584135e-06
0.33413807 0.005215534010021366 -7.1032722480584135e-06
0.33406112 0.005215533970654126 -7.1032722480584135e-06
0.3339842 0.005215532917045192 -7.1032722480584135e-06
0.3339073 0.005215532878101338 -7.1032722480584135e-06
0.33383042 0.0052155318247041 -7.1032722480584135e-06
0.33375356 0.005215531785971991 -7.1032722480584135e-06
0.3336767 0.00521553073278641 -7.1032722480584135e-06
0.33359987 0.005215530694266027 -7.1032722480584135e-06
0.33352306 0.005215529641503811 -7.1032722480584135e-06
0.33344626 0.0052155296031951015 -7.1032722480584135e-06
0.33336946 0.005215528550432885 -7.1032722480584135e-06
0.33329272 0.005215528512547582 -7.1032722480584135e-06
0.33321598 0.0052155274602087584 -7.1032722480584135e-06
0.33313924 0.0052155274223234585 -7.1032722480584135e-06
0.33306253 0.0052155263701963136 -7.1032722480584135e-06
0.33298585 0.00521552633273444 -7.1032722480584135e-06
0.3329092 0.00521552528103067 -7.1032722480584135e-06
0.33283252 0.0052155252435688035 -7.1032722480584135e-06
0.3327559 0.00521552419207674 -7.1032722480584135e-06
0.33267927 0.005215524155038206 -7.1032722480584135e-06
0.33260268 0.005215523103757861 -7.1032722480584135e-06
0.3325261 0.005215523066930972 -7.1032722480584135e-06
0.33244953 0.005215522015862344 -7.1032722480584135e-06
0.33237296 0.005215521979247176 -7.1032722480584135e-06
0.33229643 0.005215520928390228 -7.1032722480584135e-06
0.33221993 0.0052155208921985064 -7.1032722480584135e-06
0.33214343 0.005215519841553204 -7.1032722480584135e-06
0.33206695 0.005215519805573177 -7.1032722480584135e-06
0.3319905 0.00521551875535125 -7.1032722480584135e-06
0.33191407 0.005215518719582908 -7.1032722480584135e-06
0.33183762 0.005215517669360982 -7.1032722480584135e-06
0.3317612 0.0052155176338044016 -7.1032722480584135e-06
0.33168483 0.005215516584005839 -7.1032722480584135e-06
0.33160847 0.005215516548872599 -7.1032722480584135e-06
0.33153212 0.005215515499285732 -7.1032722480584135e-06
0.33145577 0.005215515464152494 -7.1032722480584135e-06
0.33137944 0.005215514414777345 -7.1032722480584135e-06
0.33130315 0.005215514380067492 -7.1032722480584135e-06
0.33122686 0.005215513330904039 -7.1032722480584135e-06
0.3311506 0.005215513296405854 -7.1032722480584135e-06
0.33107436 0.005215512247665815 -7.1032722480584135e-06
0.33099812 0.005215512213379275 -7.1032722480584135e-06
0.33092192 0.005215511164850954 -7.1032722480584135e-06
0.3308457 0.0052155111307761355 -7.1032722480584135e-06
0.33076954 0.005215510082459504 -7.1032722480584135e-06
0.33069336 0.005215510048596359 -7.1032722480584135e-06
0.33061722 0.005215509000491445 -7.1032722480584135e-06
0.3305411 0.005215508967051686 -7.1032722480584135e-06
0.330465 0.005215507919158468 -7.1032722480584135e-06
0.3303889 0.005215507885930396 -7.1032722480584135e-06
0.33031282 0.005215506838248864 -7.1032722480584135e-06
0.33023676 0.005215506805232525 -7.1032722480584135e-06
0.33016074 0.005215505757974368 -7.1032722480584135e-06
0.3300847 0.005215505725169714 -7.1032722480584135e-06
0.33000872 0.005215504678123246 -7.1032722480584135e-06
0.32993272 0.005215504645530265 -7.1032722480584135e-06
0.32985675 0.005215503598695515 -7.1032722480584135e-06
0.3297808 0.0052155035663141785 -7.1032722480584135e-06
0.32970485 0.005215502519691146 -7.1032722480584135e-06
0.32962894 0.005215502487733195 -7.1032722480584135e-06
0.32955304 0.00521550144132186 -7.1032722480584135e-06
0.32947716 0.005215501409575652 -7.1032722480584135e-06
0.3294013 0.005215500363587691 -7.1032722480584135e-06
0.32932547 0.005215500332053169 -7.1032722480584135e-06
0.32924962 0.005215499286065208 -7.1032722480584135e-06
0.32917383 0.00521549925495407 -7.1032722480584135e-06
0.32909802 0.005215498209177816 -7.1032722480584135e-06
0.32902226 0.005215498178278333 -7.1032722480584135e-06
0.3289465 0.005215497132925483 -7.1032722480584135e-06
0.32887074 0.005215497102026015 -7.1032722480584135e-06
0.32879502 0.005215496056884842 -7.1032722480584135e-06
0.32871932 0.0052154960264088 -7.1032722480584135e-06
0.32864362 0.005215494981479285 -7.1032722480584135e-06
0.32856795 0.005215494951214967 -7.1032722480584135e-06
0.3284923 0.005215493906708817 -7.1032722480584135e-06
0.32841668 0.0052154938766561755 -7.1032722480584135e-06
0.32834104 0.0052154928321500255 -7.1032722480584135e-06
0.32826543 0.005215492802309124 -7.1032722480584135e-06
0.32818985 0.005215491758226359 -7.1032722480584135e-06
0.3281143 0.005215491728808797 -7.1032722480584135e-06
0.32803875 0.005215490684937729 -7.1032722480584135e-06
0.3279632 0.005215490655520168 -7.1032722480584135e-06
0.32788768 0.0052154896118608175 -7.1032722480584135e-06
0.3278122 0.005215489582866665 -7.1032722480584135e-06
0.3277367 0.005215488539419 -7.1032722480584135e-06
0.32766125 0.005215488510636502 -7.1032722480584135e-06
0.32758582 0.0052154874676122506 -7.1032722480584135e-06
0.3275104 0.0052154874390414 -7.1032722480584135e-06
0.32743496 0.005215486396017149 -7.1032722480584135e-06
0.3273596 0.00521548636786978 -7.1032722480584135e-06
0.3272842 0.005215485325057187 -7.1032722480584135e-06
0.32720885 0.005215485297121501 -7.1032722480584135e-06
0.3271335 0.005215484254732271 -7.1032722480584135e-06
0.32705817 0.005215484226796563 -7.1032722480584135e-06
0.32698286 0.005215483184619062 -7.1032722480584135e-06
0.32690758 0.005215483157106728 -7.1032722480584135e-06
0.3268323 0.005215482115140924 -7.1032722480584135e-06
0.32675704 0.005215482087840333 -7.1032722480584135e-06
0.32668182 0.005215481046297903 -7.1032722480584135e-06
0.3266066 0.005215481019208998 -7.1032722480584135e-06
0.32653138 0.005215479977666569 -7.1032722480584135e-06
0.3264562 0.005215479950789328 -7.1032722480584135e-06
0.32638103 0.005215478909670312 -7.1032722480584135e-06
0.3263059 0.005215478883216459 -7.1032722480584135e-06
0.32623076 0.00521547784230914 -7.1032722480584135e-06
0.32615563 0.005215477815855288 -7.1032722480584135e-06
0.32608053 0.0052154767751596475 -7.1032722480584135e-06
0.32600546 0.0052154767491292215 -7.1032722480584135e-06
0.3259304 0.005215475708645239 -7.1032722480584135e-06
0.32585534 0.0052154756828265165 -7.1032722480584135e-06
0.3257803 0.005215474642554231 -7.1032722480584135e-06
0.3257053 0.005215474616947174 -7.1032722480584135e-06
0.3256303 0.005215473577098301 -7.1032722480584135e-06
0.32555532 0.005215473551702892 -7.1032722480584135e-06
0.32548037 0.005215472512065737 -7.1032722480584135e-06
0.32540542 0.00521547248688205 -7.1032722480584135e-06
0.3253305 0.005215471447456573 -7.1032722480584135e-06
0.32525557 0.00521547142248457 -7.1032722480584135e-06
0.3251807 0.005215470383482479 -7.1032722480584135e-06
0.32510582 0.005215470358722193 -7.1032722480584135e-06
0.32503095 0.005215469319720102 -7.1032722480584135e-06
0.32495612 0.005215469295383178 -7.1032722480584135e-06
0.32488132 0.005215468256804512 -7.1032722480584135e-06
0.32480648 0.005215468232467624 -7.1032722480584135e-06
0.3247317 0.005215467194100616 -7.1032722480584135e-06
0.32465693 0.005215467170187111 -7.1032722480584135e-06
0.3245822 0.005215466132031781 -7.1032722480584135e-06
0.32450745 0.005215466108329959 -7.1032722480584135e-06
0.32443273 0.005215465070386356 -7.1032722480584135e-06
0.32435802 0.005215465046896169 -7.1032722480584135e-06
0.32428333 0.005215464009164285 -7.1032722480584135e-06
0.32420868 0.005215463986097482 -7.1032722480584135e-06
0.32413402 0.0052154629485772945 -7.1032722480584135e-06
0.3240594 0.005215462925722256 -7.1032722480584135e-06
0.32398477 0.005215461888413715 -7.1032722480584135e-06
0.32391018 0.005215461865770371 -7.1032722480584135e-06
0.32383558 0.005215460828673527 -7.1032722480584135e-06
0.32376102 0.005215460806241849 -7.1032722480584135e-06
0.32368648 0.005215459769568419 -7.1032722480584135e-06
0.32361194 0.005215459747348388 -7.1032722480584135e-06
0.32353744 0.005215458710886674 -7.1032722480584135e-06
0.32346293 0.005215458688878366 -7.1032722480584135e-06
0.32338846 0.005215457652628331 -7.1032722480584135e-06
0.32331398 0.005215457630831706 -7.1032722480584135e-06
0.32323956 0.005215456595005058 -7.1032722480584135e-06
0.32316512 0.005215456573420149 -7.1032722480584135e-06
0.3230907 0.0052154555375935 -7.1032722480584135e-06
0.32301632 0.005215455516431955 -7.1032722480584135e-06
0.32294193 0.005215454480817002 -7.1032722480584135e-06
0.32286757 0.0052154544598672 -7.1032722480584135e-06
0.32279325 0.005215453424675623 -7.1032722480584135e-06
0.32271892 0.005215453403937506 -7.1032722480584135e-06
0.32264462 0.005215452368957607 -7.1032722480584135e-06
0.32257032 0.005215452348431175 -7.1032722480584135e-06
0.32249606 0.0052154513136629934 -7.1032722480584135e-06
0.3224218 0.005215451293348205 -7.1032722480584135e-06
0.32234755 0.0052154502587917415 -7.1032722480584135e-06
0.3222733 0.0052154502386886755 -7.1032722480584135e-06
0.32219914 0.005215449204555597 -7.1032722480584135e-06
0.32212493 0.00521544918466427 -7.1032722480584135e-06
0.32205075 0.0052154481505311805 -7.1032722480584135e-06
0.3219766 0.005215448131063226 -7.1032722480584135e-06
0.32190248 0.005215447097353503 -7.1032722480584135e-06
0.32182837 0.005215447078097223 -7.1032722480584135e-06
0.32175425 0.005215446044387498 -7.1032722480584135e-06
0.32168016 0.00521544602534296 -7.1032722480584135e-06
0.3216061 0.005215444992056622 -7.1032722480584135e-06
0.32153204 0.005215444973223758 -7.1032722480584135e-06
0.321458 0.0052154439401490985 -7.1032722480584135e-06
0.32138398 0.005215443921527919 -7.1032722480584135e-06
0.32130998 0.0052154428886649765 -7.1032722480584135e-06
0.321236 0.005215442870467203 -7.1032722480584135e-06
0.32116205 0.005215441837815946 -7.1032722480584135e-06
0.3210881 0.005215441819829829 -7.1032722480584135e-06
0.32101417 0.005215440787390269 -7.1032722480584135e-06
0.32094026 0.0052154407696158945 -7.1032722480584135e-06
0.32086635 0.0052154397373879915 -7.1032722480584135e-06
0.32079247 0.005215439719825343 -7.1032722480584135e-06
0.32071862 0.0052154386880208055 -7.1032722480584135e-06
0.32064477 0.0052154386706698315 -7.1032722480584135e-06
0.32057092 0.005215437638865295 -7.1032722480584135e-06
0.32049713 0.005215437621937724 -7.1032722480584135e-06
0.3204233 0.005215436590344893 -7.1032722480584135e-06
0.32034954 0.005215436573629035 -7.1032722480584135e-06
0.32027578 0.005215435542459569 -7.1032722480584135e-06
0.32020202 0.005215435525743688 -7.1032722480584135e-06
0.3201283 0.005215434494785939 -7.1032722480584135e-06
0.3200546 0.005215434478493465 -7.1032722480584135e-06
0.3199809 0.005215433447747403 -7.1032722480584135e-06
0.31990722 0.005215433431666582 -7.1032722480584135e-06
0.31983358 0.005215432401343934 -7.1032722480584135e-06
0.3197599 0.00521543238526314 -7.1032722480584135e-06
0.3196863 0.00521543135515216 -7.1032722480584135e-06
0.31961268 0.005215431339494758 -7.1032722480584135e-06
0.3195391 0.005215430309595456 -7.1032722480584135e-06
0.31946552 0.005215430294149739 -7.1032722480584135e-06
0.31939197 0.005215429264462154 -7.1032722480584135e-06
0.3193184 0.005215429249228082 -7.1032722480584135e-06
0.3192449 0.005215428219752215 -7.1032722480584135e-06
0.31917137 0.005215428204729865 -7.1032722480584135e-06
0.3190979 0.0052154271756773935 -7.1032722480584135e-06
0.3190244 0.00521542716086675 -7.1032722480584135e-06
0.31895095 0.005215426131814279 -7.1032722480584135e-06
0.31887752 0.005215426117426998 -7.1032722480584135e-06
0.3188041 0.0052154250885862235 -7.1032722480584135e-06
0.31873068 0.005215425074410629 -7.1032722480584135e-06
0.3186573 0.005215424045993257 -7.1032722480584135e-06
0.31858394 0.0052154240320293 -7.1032722480584135e-06
0.31851056 0.005215423003611928 -7.1032722480584135e-06
0.31843725 0.005215422990071453 -7.1032722480584135e-06
0.3183639 0.005215421961865748 -7.1032722480584135e-06
0.31829062 0.0052154219485369665 -7.1032722480584135e-06
0.3182173 0.00521542092054296 -7.1032722480584135e-06
0.31814405 0.005215420907425844 -7.1032722480584135e-06
0.3180708 0.005215419879855229 -7.1032722480584135e-06
0.31799755 0.0052154198667381186 -7.1032722480584135e-06
0.31792435 0.00521541883959089 -7.1032722480584135e-06
0.31785113 0.005215418826685516 -7.1032722480584135e-06
0.31777796 0.005215417799749956 -7.1032722480584135e-06
0.31770477 0.005215417787056256 -7.1032722480584135e-06
0.31763163 0.005215416760332413 -7.1032722480584135e-06
0.3175585 0.005215416748062057 -7.1032722480584135e-06
0.31748536 0.005215415721338214 -7.1032722480584135e-06
0.31741226 0.00521541570927962 -7.1032722480584135e-06
0.31733918 0.005215414682979142 -7.1032722480584135e-06
0.3172661 0.0052154146711322225 -7.1032722480584135e-06
0.31719306 0.005215413645043423 -7.1032722480584135e-06
0.31712002 0.005215413633408188 -7.1032722480584135e-06
0.317047 0.0052154126075311166 -7.1032722480584135e-06
0.316974 0.005215412596319256 -7.1032722480584135e-06
0.31690103 0.005215411570653881 -7.1032722480584135e-06
0.31682804 0.005215411559442023 -7.1032722480584135e-06
0.3167551 0.005215410533988326 -7.1032722480584135e-06
0.31668216 0.005215410523199913 -7.1032722480584135e-06
0.31660923 0.005215409497957864 -7.1032722480584135e-06
0.31653634 0.005215409487381145 -7.1032722480584135e-06
0.31646347 0.005215408462562471 -7.1032722480584135e-06
0.3163906 0.005215408452197439 -7.1032722480584135e-06
0.31631774 0.005215407427378764 -7.1032722480584135e-06
0.3162449 0.005215407417225472 -7.1032722480584135e-06
0.3161721 0.005215406392830184 -7.1032722480584135e-06
0.3160993 0.005215406382888568 -7.1032722480584135e-06
0.3160265 0.0052154053587049574 -7.1032722480584135e-06
0.31595373 0.005215405348975025 -7.1032722480584135e-06
0.31588098 0.005215404325003132 -7.1032722480584135e-06
0.31580827 0.005215404315696605 -7.1032722480584135e-06
0.31573555 0.005215403291936399 -7.1032722480584135e-06
0.31566283 0.005215403282629864 -7.1032722480584135e-06
0.31559017 0.005215402259293053 -7.1032722480584135e-06
0.3155175 0.005215402250198227 -7.1032722480584135e-06
0.31544486 0.0052154012270730936 -7.1032722480584135e-06
0.3153722 0.005215401218189971 -7.1032722480584135e-06
0.3152996 0.005215400195276536 -7.1032722480584135e-06
0.315227 0.005215400186816757 -7.1032722480584135e-06
0.3151544 0.005215399163903321 -7.1032722480584135e-06
0.31508183 0.005215399155655282 -7.1032722480584135e-06
0.3150093 0.005215398133165221 -7.1032722480584135e-06
0.31493676 0.0052153981251288695 -7.1032722480584135e-06
0.31486425 0.005215397102850498 -7.1032722480584135e-06
0.31479174 0.005215397095025819 -7.1032722480584135e-06
0.31471926 0.005215396072959164 -7.1032722480584135e-06
0.3146468 0.005215396065557871 -7.1032722480584135e-06
0.31457436 0.005215395043702913 -7.1032722480584135e-06
0.3145019 0.005215395036301623 -7.1032722480584135e-06
0.31442952 0.00521539401487005 -7.1032722480584135e-06
0.3143571 0.005215394007680497 -7.1032722480584135e-06
0.3142847 0.005215392986248913 -7.1032722480584135e-06
0.31421235 0.005215392979482713 -7.1032722480584135e-06
0.31414002 0.005215391958474504 -7.1032722480584135e-06
0.3140677 0.0052153919519199905 -7.1032722480584135e-06
0.31399536 0.005215390930911782 -7.1032722480584135e-06
0.31392306 0.005215390924569029 -7.1032722480584135e-06
0.3138508 0.005215389903984186 -7.1032722480584135e-06
0.31377852 0.005215389897853109 -7.1032722480584135e-06
0.31370628 0.005215388877479943 -7.1032722480584135e-06
0.31363404 0.005215388871560551 -7.1032722480584135e-06
0.31356183 0.005215387851399112 -7.1032722480584135e-06
0.31348962 0.005215387845691354 -7.1032722480584135e-06
0.31341743 0.005215386825741634 -7.1032722480584135e-06
0.31334528 0.005215386820457261 -7.1032722480584135e-06
0.31327313 0.005215385800719237 -7.1032722480584135e-06
0.31320098 0.005215385795434867 -7.1032722480584135e-06
0.31312886 0.00521538477590856 -7.1032722480584135e-06
0.31305677 0.005215384771047595 -7.1032722480584135e-06
0.3129847 0.005215383751944653 -7.1032722480584135e-06
0.3129126 0.005215383747083665 -7.1032722480584135e-06
0.31284058 0.00521538272819243 -7.1032722480584135e-06
0.31276855 0.005215382723754798 -7.1032722480584135e-06
0.31269652 0.005215381704863562 -7.1032722480584135e-06
0.3126245 0.00521538170063769 -7.1032722480584135e-06
0.31255254 0.00521538068216982 -7.1032722480584135e-06
0.31248057 0.005215380678155624 -7.1032722480584135e-06
0.31240863 0.005215379659899471 -7.1032722480584135e-06
0.31233668 0.00521537965609692 -7.1032722480584135e-06
0.31226477 0.005215378638052484 -7.1032722480584135e-06
0.3121929 0.005215378634673339 -7.1032722480584135e-06
0.312121 0.005215377616840589 -7.1032722480584135e-06
0.31204912 0.005215377613461436 -7.1032722480584135e-06
0.31197727 0.005215376595840405 -7.1032722480584135e-06
0.31190544 0.005215376592884637 -7.1032722480584135e-06
0.31183362 0.0052153755754753015 -7.1032722480584135e-06
0.31176183 0.005215375572731199 -7.1032722480584135e-06
0.31169003 0.00521537455553356 -7.1032722480584135e-06
0.31161827 0.005215374553001201 -7.1032722480584135e-06
0.3115465 0.0052153735360152215 -7.1032722480584135e-06
0.31147477 0.005215373533694566 -7.1032722480584135e-06
0.31140307 0.00521537251713196 -7.1032722480584135e-06
0.31133136 0.0052153725150229915 -7.1032722480584135e-06
0.31125966 0.005215371498460386 -7.1032722480584135e-06
0.311188 0.00521537149677482 -7.1032722480584135e-06
0.31111634 0.005215370480423912 -7.1032722480584135e-06
0.31104472 0.005215370478950088 -7.1032722480584135e-06
0.3109731 0.0052153694630225345 -7.1032722480584135e-06
0.3109015 0.005215369461548679 -7.1032722480584135e-06
0.3108299 0.005215368445832842 -7.1032722480584135e-06
0.31075832 0.005215368444570631 -7.1032722480584135e-06
0.31068677 0.005215367429066522 -7.1032722480584135e-06
0.31061524 0.005215367428227685 -7.1032722480584135e-06
0.31054372 0.005215366412935273 -7.1032722480584135e-06
0.31047222 0.00521536641230818 -7.1032722480584135e-06
0.31040072 0.005215365397227425 -7.1032722480584135e-06
0.31032926 0.005215365396812057 -7.1032722480584135e-06
0.3102578 0.0052153643819429895 -7.1032722480584135e-06
0.31018636 0.005215364381739275 -7.1032722480584135e-06
0.31011495 0.005215363367293621 -7.1032722480584135e-06
0.31004354 0.005215363367301555 -7.1032722480584135e-06
0.30997214 0.005215362352855901 -7.1032722480584135e-06
0.3099008 0.0052153623532873155 -7.1032722480584135e-06
0.3098294 0.00521536133905333 -7.1032722480584135e-06
0.30975807 0.005215361339484719 -7.1032722480584135e-06
0.30968675 0.005215360325674137 -7.1032722480584135e-06
0.30961546 0.005215360326528903 -7.1032722480584135e-06
0.30954415 0.005215359312718321 -7.1032722480584135e-06
0.3094729 0.005215359313784827 -7.1032722480584135e-06
0.30940163 0.005215358300397601 -7.1032722480584135e-06
0.30933037 0.005215358301464074 -7.1032722480584135e-06
0.30925918 0.005215357288500242 -7.1032722480584135e-06
0.30918795 0.005215357289778422 -7.1032722480584135e-06
0.30911675 0.00521535627681459 -7.1032722480584135e-06
0.30904558 0.005215356278516133 -7.1032722480584135e-06
0.30897442 0.005215355265763997 -7.1032722480584135e-06
0.30890328 0.005215355267677284 -7.1032722480584135e-06
0.30883217 0.005215354255348533 -7.1032722480584135e-06
0.30876106 0.005215354257473496 -7.1032722480584135e-06
0.30868995 0.005215353245144746 -7.1032722480584135e-06
0.30861887 0.00521535324748137 -7.1032722480584135e-06
0.30854782 0.005215352235576035 -7.1032722480584135e-06
0.30847678 0.005215352238124307 -7.1032722480584135e-06
0.30840573 0.0052153512262189715 -7.1032722480584135e-06
0.30833474 0.005215351229190704 -7.1032722480584135e-06
0.30826375 0.005215350217708732 -7.1032722480584135e-06
0.30819276 0.005215350220680442 -7.1032722480584135e-06
0.3081218 0.005215349209410188 -7.1032722480584135e-06
0.30805084 0.005215349212593543 -7.1032722480584135e-06
0.3079799 0.005215348201535006 -7.1032722480584135e-06
0.307909 0.005215348205141765 -7.1032722480584135e-06
0.3078381 0.005215347194294916 -7.1032722480584135e-06
0.3077672 0.005215347197901668 -7.1032722480584135e-06
0.30769634 0.005215346187266534 -7.1032722480584135e-06
0.3076255 0.005215346191296673 -7.1032722480584135e-06
0.30755466 0.005215345180873237 -7.1032722480584135e-06
0.30748385 0.005215345185115039 -7.1032722480584135e-06
0.30741307 0.005215344175115027 -7.1032722480584135e-06
0.3073423 0.005215344179568468 -7.1032722480584135e-06
0.3072715 0.0052153431695684555 -7.1032722480584135e-06
0.30720076 0.005215343174233637 -7.1032722480584135e-06
0.30713004 0.005215342164656999 -7.1032722480584135e-06
0.30705932 0.005215342169533867 -7.1032722480584135e-06
0.3069886 0.00521534115995723 -7.1032722480584135e-06
0.3069179 0.005215341165045838 -7.1032722480584135e-06
0.30684724 0.005215340155892586 -7.1032722480584135e-06
0.30677658 0.00521534016119287 -7.1032722480584135e-06
0.30670595 0.005215339152251296 -7.1032722480584135e-06
0.30663535 0.005215339157975005 -7.1032722480584135e-06
0.30656475 0.005215338149245089 -7.1032722480584135e-06
0.30649415 0.005215338154968763 -7.1032722480584135e-06
0.30642357 0.005215337146450563 -7.1032722480584135e-06
0.30635303 0.005215337152597641 -7.1032722480584135e-06
0.3062825 0.005215336144291129 -7.1032722480584135e-06
0.30621195 0.0052153361504382 -7.1032722480584135e-06
0.30614144 0.005215335142343405 -7.1032722480584135e-06
0.30607095 0.00521533514891386 -7.1032722480584135e-06
0.30600047 0.005215334141030762 -7.1032722480584135e-06
0.30593002 0.005215334147812904 -7.1032722480584135e-06
0.3058596 0.0052153331403532194 -7.1032722480584135e-06
0.30578917 0.005215333147346989 -7.1032722480584135e-06
0.30571875 0.0052153321398873045 -7.1032722480584135e-06
0.30564836 0.005215332147092833 -7.1032722480584135e-06
0.305578 0.005215331140056514 -7.1032722480584135e-06
0.30550763 0.00521533114747372 -7.1032722480584135e-06
0.30543727 0.005215330140437401 -7.1032722480584135e-06
0.30536693 0.005215330148066366 -7.1032722480584135e-06
0.30529663 0.005215329141453422 -7.1032722480584135e-06
0.30522633 0.005215329149294055 -7.1032722480584135e-06
0.30515605 0.005215328142892799 -7.1032722480584135e-06
0.3050858 0.005215328151156846 -7.1032722480584135e-06
0.30501553 0.005215327144755589 -7.1032722480584135e-06
0.30494532 0.00521532715323122 -7.1032722480584135e-06
0.3048751 0.005215326147253398 -7.1032722480584135e-06
0.3048049 0.005215326155729072 -7.1032722480584135e-06
0.3047347 0.005215325149962938 -7.1032722480584135e-06
0.30466455 0.005215325158862047 -7.1032722480584135e-06
0.3045944 0.005215324153307561 -7.1032722480584135e-06
0.30452427 0.005215324162418364 -7.1032722480584135e-06
0.30445415 0.005215323157075576 -7.1032722480584135e-06
0.30438405 0.005215323166398063 -7.1032722480584135e-06
0.30431396 0.00521532216126696 -7.1032722480584135e-06
0.3042439 0.005215322170801201 -7.1032722480584135e-06
0.30417383 0.005215321165881748 -7.1032722480584135e-06
0.3041038 0.005215321175627702 -7.1032722480584135e-06
0.3040338 0.005215320171131614 -7.1032722480584135e-06
0.30396378 0.005215320181089245 -7.1032722480584135e-06
0.30389377 0.005215319176593157 -7.1032722480584135e-06
0.3038238 0.005215319186762548 -7.1032722480584135e-06
0.30375385 0.005215318182689835 -7.1032722480584135e-06
0.3036839 0.005215318193070893 -7.1032722480584135e-06
0.303614 0.005215317189209868 -7.1032722480584135e-06
0.30354407 0.0052153171998025995 -7.1032722480584135e-06
0.3034742 0.005215316196153291 -7.1032722480584135e-06
0.3034043 0.005215316206957669 -7.1032722480584135e-06
0.30333444 0.005215315203520087 -7.1032722480584135e-06
0.30326462 0.00521531521474786 -7.1032722480584135e-06
0.3031948 0.005215314211521965 -7.1032722480584135e-06
0.30312496 0.005215314222749731 -7.1032722480584135e-06
0.30305517 0.005215313219735564 -7.1032722480584135e-06
0.3029854 0.005215313231386724 -7.1032722480584135e-06
0.30291563 0.005215312228584243 -7.1032722480584135e-06
0.30284587 0.005215312240235397 -7.1032722480584135e-06
0.30277616 0.005215311237856282 -7.1032722480584135e-06
0.30270642 0.005215311249719192 -7.1032722480584135e-06
0.30263674 0.005215310247551705 -7.1032722480584135e-06
0.30256703 0.005215310259626348 -7.1032722480584135e-06
0.3024974 0.005215309257670529 -7.1032722480584135e-06
0.30242774 0.005215309270168548 -7.1032722480584135e-06
0.3023581 0.005215308268212728 -7.1032722480584135e-06
0.30228847 0.005215308280922487 -7.1032722480584135e-06
0.30221885 0.005215307279178326 -7.1032722480584135e-06
0.30214927 0.005215307292099808 -7.1032722480584135e-06
0.3020797 0.005215306290779022 -7.1032722480584135e-06
0.30201015 0.005215306303912171 -7.1032722480584135e-06
0.30194062 0.0052153053028031115 -7.1032722480584135e-06
0.3018711 0.005215305316147896 -7.1032722480584135e-06
0.3018016 0.005215304315250554 -7.1032722480584135e-06
0.3017321 0.005215304328807062 -7.1032722480584135e-06
0.30166262 0.005215303328121408 -7.1032722480584135e-06
0.30159315 0.005215303341889589 -7.1032722480584135e-06
0.30152372 0.00521530234141566 -7.1032722480584135e-06
0.30145428 0.005215302355395479 -7.1032722480584135e-06
0.30138487 0.005215301355133277 -7.1032722480584135e-06
0.3013155 0.005215301369536489 -7.1032722480584135e-06
0.3012461 0.005215300369485976 -7.1032722480584135e-06
0.30117673 0.005215300383889182 -7.1032722480584135e-06
0.30110738 0.005215299384050384 -7.1032722480584135e-06
0.30103806 0.005215299398876994 -7.1032722480584135e-06
0.30096874 0.005215298399249883 -7.1032722480584135e-06
0.30089945 0.005215298414288169 -7.1032722480584135e-06
0.30083016 0.005215297414872746 -7.1032722480584135e-06
0.3007609 0.0052152974301227836 -7.1032722480584135e-06
0.30069163 0.005215296430919009 -7.1032722480584135e-06
0.3006224 0.005215296446380741 -7.1032722480584135e-06
0.30055317 0.005215295447388664 -7.1032722480584135e-06
0.30048397 0.00521529546306208 -7.1032722480584135e-06
0.3004148 0.005215294464493417 -7.1032722480584135e-06
0.30034563 0.0052152944803784615 -7.1032722480584135e-06
0.30027646 0.005215293481809799 -7.1032722480584135e-06
0.30020732 0.005215293497906602 -7.1032722480584135e-06
0.3001382 0.005215292499761315 -7.1032722480584135e-06
0.3000691 0.005215292516069786 -7.1032722480584135e-06


==> anc/Data_JCP/Figure_002/ML/Experiments-rho-0.6.txt <==
3.0 0 -9.886702984475597e-06
2.9993093 -6.8297533929947296e-09 -9.889660132715543e-06
2.9986186 -1.3661548834189329e-08 -9.89261407617255e-06
2.9979281 -2.049301429442872e-08 -9.895532261178746e-06
2.997238 -2.732413137864655e-08 -9.898450763943816e-06
2.9965477 -3.4157264834390085e-08 -9.901362326131606e-06
2.9958577 -4.099004210879369e-08 -9.904275777285436e-06
2.995168 -4.782249423722266e-08 -9.907261517592373e-06
2.9944782 -5.4657016719054934e-08 -9.910280798491338e-06
2.9937887 -6.149126410269845e-08 -9.91331013765952e-06
2.9930995 -6.832523497598846e-08 -9.916334795429154e-06
2.9924104 -7.515892556592137e-08 -9.919358536091176e-06
2.9917214 -8.199470147056103e-08 -9.922389406480562e-06
2.9910324 -8.88325623047216e-08 -9.925404852725377e-06
2.9903438 -9.566776168335965e-08 -9.92840567288174e-06
2.9896553 -1.0250501566498784e-07 -9.931365794926222e-06
2.988967 -1.0934193309662442e-07 -9.934324505559937e-06
2.9882786 -1.1618089077421507e-07 -9.937274597005013e-06
2.9875906 -1.2301953594400356e-07 -9.940370221345046e-06
2.9869027 -1.2985797298702328e-07 -9.943468225428091e-06
2.9862149 -1.366985120804935e-07 -9.946536542158451e-06
2.9855273 -1.4353880735849196e-07 -9.949607881271375e-06
2.98484 -1.5037882161780086e-07 -9.952670348096286e-06
2.9841526 -1.572209590866068e-07 -9.955737102989653e-06
2.9834654 -1.6406281104513164e-07 -9.958795104767008e-06
2.9827785 -1.709044040450952e-07 -9.961848098770336e-06
2.9820917 -1.7774807877188432e-07 -9.964906963986125e-06
2.981405 -1.8459150026319934e-07 -9.967980130683245e-06
2.9807186 -1.9143465185164462e-07 -9.971111857719666e-06
2.9800322 -1.9827999263033891e-07 -9.97428665268853e-06
2.979346 -2.0512510775136753e-07 -9.977429065485059e-06
2.97866 -2.1197001528214775e-07 -9.980578091989061e-06
2.9779742 -2.1881706724966762e-07 -9.983721018652595e-06
2.9772885 -2.2566390728897962e-07 -9.986864404716537e-06
2.976603 -2.3251050658741607e-07 -9.990000937512139e-06
2.9759176 -2.393592665484152e-07 -9.993132906071638e-06
2.9752324 -2.462077897328396e-07 -9.996317512899493e-06
2.9745474 -2.530561398425702e-07 -9.999526823353493e-06
2.9738624 -2.5990666480874714e-07 -1.0002698729086284e-05
2.9731777 -2.6675699786814456e-07 -1.0005914323440905e-05
2.9724932 -2.736071391395313e-07 -1.0009119876461653e-05
2.9718087 -2.8045947787075434e-07 -1.0012323907363689e-05
2.9711244 -2.873116176539348e-07 -1.0015530028259294e-05
2.9704404 -2.9416356742232925e-07 -1.0018732117517541e-05
2.9697564 -3.0101769986127935e-07 -1.0021925589767792e-05
2.9690726 -3.078716529075476e-07 -1.0025195258283952e-05
2.9683888 -3.147278458879527e-07 -1.0028465260214019e-05
2.9677055 -3.215814837503071e-07 -1.0031720039112806e-05
2.967022 -3.284397381991796e-07 -1.0034967240400166e-05
2.9663389 -3.3529541741027194e-07 -1.0038195569913938e-05
2.9656558 -3.421533105375271e-07 -1.0041456043315927e-05
2.964973 -3.4901103895056026e-07 -1.004471264278796e-05
2.9642904 -3.558685965504356e-07 -1.0047982860269604e-05
2.9636078 -3.627283997344136e-07 -1.0051283300781826e-05
2.9629254 -3.695880663218938e-07 -1.0054617457810293e-05
2.962243 -3.764500142660004e-07 -1.0057952172640398e-05
2.9615612 -3.833094342780486e-07 -1.0061275754782067e-05
2.960879 -3.901735210972533e-07 -1.0064596755937087e-05
2.9601974 -3.9703506677400823e-07 -1.0067904628512718e-05
2.9595158 -4.0389886260161893e-07 -1.0071190796955247e-05
2.9588344 -4.1076249934539925e-07 -1.007451068903044e-05
2.958153 -4.176284137235808e-07 -1.0077844832288645e-05
2.9574718 -4.2449420589280043e-07 -1.0081254434000058e-05
2.956791 -4.3135993629543784e-07 -1.008465919093972e-05
2.9561102 -4.382255629310618e-07 -1.0088065793964888e-05
2.9554296 -4.450935269341651e-07 -1.0091472196742406e-05
2.954749 -4.5196138110341696e-07 -1.0094863615592102e-05
2.9540687 -4.5883155662482324e-07 -1.0098246013977978e-05
2.9533885 -4.6570160214880985e-07 -1.0101603441487377e-05
2.9527085 -4.7257153200598365e-07 -1.0104947476669472e-05
2.9520285 -4.794437523780924e-07 -1.0108432502217395e-05
2.9513488 -4.863159658352443e-07 -1.0111899617417834e-05
2.9506693 -4.931880909673083e-07 -1.0115364596546732e-05
2.9499898 -5.00062605056617e-07 -1.011883461324416e-05
2.9493105 -5.069370285038672e-07 -1.0122294034090277e-05
2.9486315 -5.13811419885416e-07 -1.0125755179728873e-05
2.9479525 -5.206881254621681e-07 -1.0129196004694045e-05
2.9472737 -5.275647696835988e-07 -1.0132600226554005e-05
2.9465952 -5.344412879888078e-07 -1.0136064866907228e-05
2.9459167 -5.413202093334156e-07 -1.0139554878796769e-05
2.9452384 -5.481990587715564e-07 -1.0143118383534837e-05
2.9445603 -5.550779473719108e-07 -1.0146644841177348e-05
2.9438822 -5.619591768423307e-07 -1.0150173839014025e-05
2.9432044 -5.688404279812744e-07 -1.0153696674777738e-05
2.9425268 -5.757215923203523e-07 -1.0157212473976845e-05
2.9418492 -5.826051799196207e-07 -1.016069348514999e-05
2.941172 -5.894886665048945e-07 -1.0164254206534733e-05
2.9404945 -5.963746335571762e-07 -1.0167815933200502e-05
2.9398174 -6.032605225365568e-07 -1.0171371780649711e-05
2.9391406 -6.101464706674001e-07 -1.0174973668135372e-05
2.938464 -6.170323793215636e-07 -1.0178608112936376e-05
2.9377873 -6.239208025042721e-07 -1.0182211629405374e-05
2.937111 -6.308091667638964e-07 -1.0185802954587113e-05
2.9364345 -6.377000302070816e-07 -1.018941280419035e-05
2.9357584 -6.445908469046602e-07 -1.0193044721957549e-05
2.9350824 -6.514817581301501e-07 -1.0196683496979569e-05
2.9344065 -6.583750617249884e-07 -1.020031373219961e-05
2.933731 -6.652660177210688e-07 -1.0203942696754858e-05
2.9330554 -6.72161804141668e-07 -1.020761858210996e-05
2.9323802 -6.790552860924201e-07 -1.0211322320202237e-05
2.931705 -6.859512008510857e-07 -1.021501774714219e-05
2.9310298 -6.928496758506156e-07 -1.0218714580110715e-05
2.930355 -6.997457091580192e-07 -1.0222414699101195e-05
2.9296803 -7.066443012523846e-07 -1.0226103535539337e-05
2.9290056 -7.135453191294514e-07 -1.0229807784100224e-05
2.9283314 -7.204440223087855e-07 -1.0233496702729843e-05
2.927657 -7.273475826315944e-07 -1.023718361648403e-05
2.9269829 -7.342488342993729e-07 -1.024093190846394e-05
2.9263089 -7.411525557736051e-07 -1.024470811953178e-05
2.925635 -7.480564599996251e-07 -1.0248530245345904e-05
2.9249616 -7.549604309730535e-07 -1.025233948175526e-05
2.924288 -7.61867015424513e-07 -1.0256104730146225e-05
2.9236147 -7.687736207108453e-07 -1.0259854052682348e-05
2.9229414 -7.756828091426367e-07 -1.026358717020925e-05
2.9222684 -7.825919964782671e-07 -1.0267315551041111e-05
2.9215956 -7.895013260415993e-07 -1.0271101356293195e-05
2.920923 -7.964107137294026e-07 -1.0274973225703603e-05
2.9202504 -8.033227712516067e-07 -1.0278816445063697e-05
2.9195778 -8.102373324934615e-07 -1.028261846653837e-05
2.9189057 -8.171496088999397e-07 -1.028641000014226e-05
2.9182336 -8.240643638982283e-07 -1.0290193331552962e-05
2.9175618 -8.309792716163063e-07 -1.0293968204072738e-05
2.91689 -8.378966594315596e-07 -1.029779518063998e-05
2.9162183 -8.448142370781294e-07 -1.0301613788519452e-05
2.915547 -8.517318653304167e-07 -1.0305511168877751e-05
2.9148755 -8.586521864142437e-07 -1.0309363153340608e-05
2.9142044 -8.655725462089469e-07 -1.0313218310496677e-05
2.9135332 -8.724955874203261e-07 -1.0317086594786014e-05
2.9128625 -8.794162261531183e-07 -1.0321001785312649e-05
2.9121916 -8.863420453927012e-07 -1.0324906387740241e-05
2.9115212 -8.932654574623755e-07 -1.0328775649219243e-05
2.9108508 -9.001915625351556e-07 -1.0332681833254747e-05
2.9101806 -9.071177441499119e-07 -1.0336624321828396e-05
2.9095104 -9.140466666894128e-07 -1.0340588681583666e-05
2.9088407 -9.209732223896066e-07 -1.0344536577965636e-05
2.9081707 -9.279049739989157e-07 -1.0348482573994662e-05
2.9075012 -9.348343436618863e-07 -1.0352416787645583e-05
2.9068317 -9.417664335809694e-07 -1.035635253903005e-05
2.9061623 -9.487010785914431e-07 -1.0360315985699728e-05
2.9054933 -9.556335319784507e-07 -1.0364298941046011e-05
2.9048243 -9.625685539356579e-07 -1.0368242246531987e-05
2.9041553 -9.695062902402636e-07 -1.0372170135030269e-05
2.9034867 -9.764416317178331e-07 -1.0376136996344689e-05
2.9028182 -9.83379724897752e-07 -1.038013410292001e-05
2.9021497 -9.90320402765965e-07 -1.038412222873444e-05
2.9014814 -9.972613552324083e-07 -1.0388114186896188e-05
2.9008133 -1.0042024178393495e-06 -1.0392122250146161e-05
2.9001455 -1.0111437820522176e-06 -1.0396186474941598e-05
2.8994777 -1.0180877860293304e-06 -1.040026937773204e-05
2.8988101 -1.02503211895145e-06 -1.0404356490050501e-05
2.8981426 -1.0319791074281918e-06 -1.0408475567701275e-05
2.8974752 -1.0389264676761497e-06 -1.0412661676861224e-05
2.8968081 -1.0458740631531254e-06 -1.0416854425392856e-05
2.896141 -1.0528245274989797e-06 -1.0421024030647778e-05
2.8954742 -1.0597752111066433e-06 -1.042520967662129e-05
2.8948076 -1.066726320962057e-06 -1.0429530318762651e-05
2.894141 -1.0736802474829507e-06 -1.0433868290056837e-05
2.8934746 -1.0806347496075342e-06 -1.0438573866453122e-05
2.8928084 -1.0875899536663816e-06 -1.044365664849121e-05
2.8921423 -1.0945486832352754e-06 -1.0448914307369396e-05
2.8914764 -1.1015084242472462e-06 -1.0454405246900202e-05
2.8908107 -1.1084694840765672e-06 -1.0460134351255788e-05
2.890145 -1.1154344458683712e-06 -1.046648311385753e-05
2.8894796 -1.1224014428288916e-06 -1.0473385264311472e-05
2.8888142 -1.1293729983925392e-06 -1.0480385594019968e-05
2.888149 -1.1363468224186022e-06 -1.048752089574603e-05
2.887484 -1.1433228729477611e-06 -1.0494811045068778e-05
2.8868191 -1.1503039003779605e-06 -1.050228161382127e-05
2.8861544 -1.1572873888889305e-06 -1.0509974590772168e-05
2.88549 -1.164273618704757e-06 -1.0517835017964232e-05
2.8848255 -1.171265043341141e-06 -1.0525824174317594e-05
2.8841612 -1.1782594041717416e-06 -1.0534031798706468e-05
2.8834972 -1.1852567121637353e-06 -1.05424850647232e-05
2.8828332 -1.1922597807963554e-06 -1.0551156190257191e-05
2.8821695 -1.1992660914692404e-06 -1.0560056338672404e-05
2.8815057 -1.2062784467108167e-06 -1.056913462551476e-05
2.8808424 -1.2132917736297876e-06 -1.0578410804729355e-05
2.880179 -1.2203139427714934e-06 -1.0587966097264627e-05
2.879516 -1.227337375323778e-06 -1.0597624129454814e-05
2.8788528 -1.2343673251205435e-06 -1.0607453935586707e-05
2.87819 -1.2414012530092901e-06 -1.0617431921142e-05
2.8775272 -1.2484419447944156e-06 -1.0627710723586864e-05
2.8768647 -1.2554869494088586e-06 -1.0638266869760123e-05
2.8762023 -1.2625366324797083e-06 -1.0649365880168232e-05
2.87554 -1.2695938329245898e-06 -1.0661200449270523e-05
2.874878 -1.2766566501048877e-06 -1.0673775151877347e-05
2.8742158 -1.2837278737602526e-06 -1.0686690707958465e-05
2.8735542 -1.29080260039059e-06 -1.0699608863439396e-05
2.8728924 -1.2978883976454927e-06 -1.0712531810375726e-05
2.872231 -1.3049776401004774e-06 -1.072535892781231e-05
2.8715696 -1.3120753143153725e-06 -1.0738130560814883e-05
2.8709085 -1.3191788893733854e-06 -1.075085110076924e-05
2.8702474 -1.3262908288446622e-06 -1.0763539790471302e-05
2.8695865 -1.3334085985543315e-06 -1.077614070926192e-05
2.8689258 -1.340532021920524e-06 -1.0788477452171646e-05
2.8682652 -1.3476636179927877e-06 -1.080088662692612e-05
2.8676047 -1.3548008235878701e-06 -1.0813283423019667e-05
2.8669446 -1.3619436653850363e-06 -1.0825757841255728e-05
2.8662844 -1.3690947486531183e-06 -1.0838254092640314e-05
2.8656244 -1.3762515021435743e-06 -1.0850765624795638e-05
2.8649645 -1.3834165260616858e-06 -1.0863329666097342e-05
2.8643048 -1.3905872719786445e-06 -1.08759518544103e-05
2.8636453 -1.397763771057415e-06 -1.0888654043832526e-05
2.862986 -1.4049460724640738e-06 -1.09014056262407e-05
2.8623269 -1.4121368012871026e-06 -1.091424806649514e-05
2.8616676 -1.4193360455360756e-06 -1.0927220195033779e-05
2.861009 -1.4265386930107862e-06 -1.0940471964921851e-05
2.8603501 -1.4337501226776076e-06 -1.0953758997387101e-05
2.8596914 -1.440970249558181e-06 -1.096689742334014e-05
2.8590329 -1.448196406537575e-06 -1.0980012067953689e-05
2.8583746 -1.4554285477434709e-06 -1.0993019349218e-05
2.8577166 -1.4626666053857058e-06 -1.100597235277475e-05
2.8570585 -1.469913154568428e-06 -1.1018791613971868e-05
2.8564007 -1.477165467397588e-06 -1.1031525628559822e-05
2.855743 -1.484426118002439e-06 -1.1044064809637013e-05
2.8550854 -1.4916922715691838e-06 -1.1056334511275557e-05
2.854428 -1.4989637794978074e-06 -1.1068272241552079e-05
2.8537707 -1.5062430448520657e-06 -1.1080069035495191e-05
2.8531137 -1.5135274078361045e-06 -1.1091730440156273e-05
2.8524568 -1.5208167359984407e-06 -1.1103342875404352e-05
2.8518 -1.5281137040230818e-06 -1.1114892756170516e-05
2.8511434 -1.5354155681747212e-06 -1.1126433034674043e-05
2.8504868 -1.5427250343140568e-06 -1.1137938378289176e-05
2.8498304 -1.5500393561580233e-06 -1.1149431313245983e-05
2.8491743 -1.5573585842468402e-06 -1.1160865937033731e-05
2.8485181 -1.5646852662204439e-06 -1.1172284786382674e-05
2.8478622 -1.5720167984785858e-06 -1.1183628240661373e-05
2.8472066 -1.57935304445205e-06 -1.1194948528594709e-05
2.846551 -1.5866967433855543e-06 -1.1206196128423187e-05
2.8458955 -1.5940450767403512e-06 -1.1217415552403981e-05
2.8452404 -1.6013981265229783e-06 -1.1228573986836407e-05
2.8445852 -1.608758404461062e-06 -1.1239656938586179e-05
2.8439302 -1.616123301715258e-06 -1.1250693518488044e-05
2.8432753 -1.6234953485400304e-06 -1.1261646957440471e-05
2.8426206 -1.6308719102252977e-06 -1.1272523320502023e-05
2.8419662 -1.6382528285286259e-06 -1.1283331436708967e-05
2.8413117 -1.6456408418431684e-06 -1.1294029578085563e-05
2.8406575 -1.6530330589476333e-06 -1.1304582171459758e-05
2.8400035 -1.6604295115555645e-06 -1.1315071780403776e-05
2.8393495 -1.6678327729380397e-06 -1.1325564526170906e-05
2.8386958 -1.6752402406259405e-06 -1.1336041517491818e-05
2.8380423 -1.6826517961773715e-06 -1.1346498744228696e-05
2.8373888 -1.6900702414573335e-06 -1.1356982573864863e-05
2.8367355 -1.6974927768243497e-06 -1.136744515278879e-05
2.8360822 -1.7049221934349539e-06 -1.1377911605310202e-05
2.8354292 -1.7123556874336995e-06 -1.1388373977758114e-05
2.8347764 -1.7197933395572883e-06 -1.1398830029601512e-05
2.8341236 -1.7272377719668551e-06 -1.140928091962573e-05
2.833471 -1.7346863472788354e-06 -1.141972855617837e-05
2.8328185 -1.7421416928441866e-06 -1.1430160655660224e-05
2.8321664 -1.7495984343245887e-06 -1.1440594012630558e-05
2.8315141 -1.7570646681390227e-06 -1.1451029463680503e-05
2.8308623 -1.764532285266731e-06 -1.146145623328202e-05
2.8302104 -1.772006654689173e-06 -1.147187513034139e-05
2.8295588 -1.779485118591244e-06 -1.1482288894600114e-05
2.8289073 -1.786970320781226e-06 -1.149267955597093e-05
2.828256 -1.7944595910745414e-06 -1.1503076412141691e-05
2.8276045 -1.8019555950790405e-06 -1.1513463880172232e-05
2.8269536 -1.8094529042529902e-06 -1.1523839232734437e-05
2.8263025 -1.8169596809509006e-06 -1.1534218876414972e-05
2.825652 -1.8244677431960763e-06 -1.1544574121737654e-05
2.8250012 -1.831982505503446e-06 -1.155493203072754e-05
2.8243508 -1.8395012859499255e-06 -1.156528177087857e-05
2.8237004 -1.8470267578351377e-06 -1.1575623353574228e-05
2.8230503 -1.854556230022522e-06 -1.15859577682869e-05
2.8224003 -1.8620896189869954e-06 -1.1596290057660638e-05
2.8217504 -1.8696297614185613e-06 -1.160662038658429e-05
2.8211007 -1.8771738089836308e-06 -1.1616947381276232e-05
2.820451 -1.8847246033364384e-06 -1.1627267798701135e-05
2.8198016 -1.8922792859167414e-06 -1.163757576781127e-05
2.8191524 -1.8998379249268261e-06 -1.1647883236133628e-05
2.8185034 -1.9074004361648454e-06 -1.1658178454762815e-05
2.8178544 -1.914969667036841e-06 -1.1668478494545533e-05
2.8172054 -1.922545543558411e-06 -1.167876981806254e-05
2.8165567 -1.9301253498933147e-06 -1.168906533914313e-05
2.8159082 -1.9377090084766248e-06 -1.1699348620771033e-05
2.81526 -1.9452965804613137e-06 -1.1709636346882947e-05
2.8146117 -1.9528907848123482e-06 -1.1719911687923291e-05
2.8139637 -1.960488886578392e-06 -1.1730183886989202e-05
2.8133156 -1.9680936124455605e-06 -1.1740457150415267e-05
2.8126678 -1.9757022264520655e-06 -1.1750728747156991e-05
2.8120203 -1.983314658099128e-06 -1.1760993694130021e-05
2.8113728 -1.990933766466834e-06 -1.1771250797867801e-05
2.8107255 -1.9985566732444546e-06 -1.1781496839024218e-05
2.8100781 -2.0061862441467303e-06 -1.1791743219184031e-05
2.8094313 -2.013816787509731e-06 -1.1801978469921316e-05
2.8087842 -2.0214567946755645e-06 -1.1812200964640928e-05
2.8081377 -2.0290977461855276e-06 -1.1822417449729669e-05
2.807491 -2.036745337481128e-06 -1.183263835540718e-05
2.8068445 -2.044399501863137e-06 -1.184284652209633e-05
2.8061984 -2.0520546464197068e-06 -1.1853049502028073e-05
2.8055522 -2.0597163497494826e-06 -1.186324293836215e-05
2.8049061 -2.067384666342069e-06 -1.1873423757724865e-05
2.8042603 -2.075056694302529e-06 -1.1883594747520377e-05
2.8036146 -2.0827324848000905e-06 -1.189375952278841e-05
2.802969 -2.090414805339783e-06 -1.1903911627544815e-05
2.8023236 -2.0981008700250813e-06 -1.1914070614403666e-05
2.8016784 -2.1057906218923407e-06 -1.1924223847558424e-05
2.8010333 -2.1134869483090826e-06 -1.1934366246913283e-05
2.8003883 -2.1211869401927057e-06 -1.1944498454316516e-05
2.7997437 -2.128890642020637e-06 -1.195461961793524e-05
2.799099 -2.1366008443883397e-06 -1.1964755742233507e-05
2.7984543 -2.1443176079332067e-06 -1.1974877711389697e-05
2.79781 -2.1520351506355616e-06 -1.1984993919034633e-05
2.7971659 -2.159759241664602e-06 -1.199510737832724e-05
2.7965217 -2.1674898194882328e-06 -1.2005235966402198e-05
2.795878 -2.17522122272039e-06 -1.2015342944815947e-05
2.7952342 -2.182959096339705e-06 -1.2025446432172338e-05
2.7945905 -2.19070350815176e-06 -1.2035551008645824e-05
2.793947 -2.1984515166666735e-06 -1.2045645065720177e-05
2.7933037 -2.20620318083833e-06 -1.205573995582679e-05
2.7926605 -2.2139613033462614e-06 -1.20658258772922e-05
2.7920175 -2.2217230667527784e-06 -1.2075906799306785e-05
2.7913747 -2.2294883961876884e-06 -1.208597862493342e-05
2.790732 -2.2372602326738743e-06 -1.2096049282761034e-05
2.7900894 -2.2450356216189744e-06 -1.2106114289486995e-05
2.7894468 -2.2528175122721435e-06 -1.211618542489684e-05
2.7888045 -2.2606029488292915e-06 -1.2126245940732385e-05
2.7881625 -2.2683919832986918e-06 -1.213629389632787e-05
2.7875204 -2.276187437535699e-06 -1.2146344579582343e-05
2.7868786 -2.2839864776387285e-06 -1.215638682208679e-05
2.786237 -2.2917890273515177e-06 -1.2166416280089303e-05
2.7855954 -2.2995980406886603e-06 -1.217643339376436e-05
2.784954 -2.307410538849758e-06 -1.2186436714121327e-05
2.7843127 -2.3152294862860213e-06 -1.2196444255914321e-05
2.7836716 -2.3230519084943105e-06 -1.2206445510939525e-05
2.7830307 -2.3308778622781423e-06 -1.221644117017337e-05
2.7823899 -2.3387101869590103e-06 -1.2226429466549564e-05
2.7817492 -2.3465460231139192e-06 -1.2236396256283509e-05
2.7811086 -2.354388211662644e-06 -1.2246367433856608e-05
2.7804682 -2.362233899148163e-06 -1.2256335187024237e-05
2.779828 -2.3700830121091764e-06 -1.226629797054221e-05
2.7791882 -2.3779356069868763e-06 -1.2276251405692221e-05
2.7785482 -2.3857945411781684e-06 -1.228621473614556e-05
2.7779083 -2.393659882046822e-06 -1.2296164181670179e-05
2.7772686 -2.401528620407913e-06 -1.2306114424352091e-05
2.7766292 -2.4094008229198985e-06 -1.2316059224739076e-05
2.77599 -2.417276410209547e-06 -1.2326003591746904e-05
2.7753508 -2.425158388645956e-06 -1.233593474519219e-05
2.7747116 -2.4330466747630957e-06 -1.234586333563303e-05
2.774073 -2.440935454445787e-06 -1.2355790552852525e-05
2.7734342 -2.4488305343623715e-06 -1.2365702029637327e-05
2.7727954 -2.456731984492682e-06 -1.2375633312710386e-05
2.772157 -2.4646367871417127e-06 -1.2385540602780024e-05
2.7715187 -2.472544992082161e-06 -1.2395448225809256e-05
2.7708805 -2.480459486450653e-06 -1.2405341661784053e-05
2.7702425 -2.488377366941809e-06 -1.2415241476919666e-05
2.7696047 -2.496298570727317e-06 -1.2425129392677829e-05
2.768967 -2.5042261092409036e-06 -1.2435016694414372e-05
2.7683294 -2.5121569567062916e-06 -1.2444897694855576e-05
2.767692 -2.5200911615235073e-06 -1.245476821591222e-05
2.7670548 -2.528031622872038e-06 -1.2464623746999178e-05
2.7664175 -2.5359783923628036e-06 -1.2474476255332039e-05
2.7657807 -2.543925458056084e-06 -1.248431627299559e-05
2.7651439 -2.5518788168450025e-06 -1.2494154045440367e-05
2.764507 -2.5598384131003255e-06 -1.2503992813428108e-05
2.7638705 -2.5678013159138677e-06 -1.2513813155647018e-05
2.7632341 -2.575767452079957e-06 -1.2523622624362387e-05
2.7625978 -2.5837398612550204e-06 -1.2533438141374618e-05
2.7619617 -2.5917154932521717e-06 -1.2543236107995189e-05
2.7613258 -2.5996943931632607e-06 -1.2553032605905426e-05
2.76069 -2.607679495714117e-06 -1.256283256941078e-05
2.7600543 -2.615667858865429e-06 -1.2572626224502728e-05
2.7594187 -2.623662418812508e-06 -1.258241567950853e-05
2.7587836 -2.631657221084173e-06 -1.2592189656815391e-05
2.7581482 -2.639661210212124e-06 -1.2601972553527775e-05
2.757513 -2.6476684330495656e-06 -1.26117385234797e-05
2.7568781 -2.6556788198006238e-06 -1.2621501736509761e-05
2.7562435 -2.663692421991928e-06 -1.2631255947648285e-05
2.7556088 -2.671712182900632e-06 -1.2641003462706326e-05
2.7549744 -2.679735146594499e-06 -1.2650760935591146e-05
2.75434 -2.687764266851483e-06 -1.2660494184801615e-05
2.7537057 -2.6957965670406987e-06 -1.2670228761719766e-05
2.7530718 -2.703831995950864e-06 -1.2679966239656308e-05
2.7524378 -2.7118736201721423e-06 -1.2689691693653084e-05
2.751804 -2.7199183544703136e-06 -1.2699408864471276e-05
2.7511704 -2.7279692728233223e-06 -1.2709129166131397e-05
2.750537 -2.736023292567394e-06 -1.2718842758367142e-05
2.7499037 -2.7440804572096875e-06 -1.2728557885953968e-05
2.7492704 -2.7521437441863254e-06 -1.2738252966164394e-05
2.7486374 -2.7602101522764324e-06 -1.2747937457630656e-05
2.7480044 -2.768282667398413e-06 -1.2757623137906643e-05
2.7473717 -2.776358290210272e-06 -1.2767294855666087e-05
2.7467391 -2.784436963210967e-06 -1.2776966484978396e-05
2.7461066 -2.7925217738940713e-06 -1.2786617374699485e-05
2.7454743 -2.800609614945597e-06 -1.2796281302628771e-05
2.7448423 -2.8087005388815973e-06 -1.2805931995520305e-05
2.7442102 -2.8167975332499773e-06 -1.2815580523951227e-05
2.7435784 -2.824897595554477e-06 -1.2825224937479923e-05
2.7429466 -2.8330037240441734e-06 -1.2834870013808007e-05
2.742315 -2.841112912231643e-06 -1.284451238577179e-05
2.7416837 -2.8492250957985838e-06 -1.28541458630435e-05
2.7410524 -2.857343390413156e-06 -1.2863781038404359e-05
2.7404213 -2.8654646639864056e-06 -1.2873390006200632e-05
2.7397902 -2.87359202935584e-06 -1.2883005990036333e-05
2.7391593 -2.8817223614583816e-06 -1.289260625005214e-05
2.7385287 -2.8898556985838413e-06 -1.290221094960788e-05
2.737898 -2.8979950701826696e-06 -1.291181066174898e-05
2.7372677 -2.9061374364492674e-06 -1.2921409719475897e-05
2.7366374 -2.9142858298501737e-06 -1.2930996035662517e-05
2.7360072 -2.922437201544017e-06 -1.2940583968319683e-05
2.7353773 -2.93059150670034e-06 -1.2950161134479716e-05
2.7347474 -2.9387518606113265e-06 -1.2959723277056232e-05
2.7341177 -2.9469151246174043e-06 -1.2969285429707092e-05
2.7334883 -2.9550813367283754e-06 -1.2978845485074813e-05
2.732859 -2.9632535456002076e-06 -1.2988406654295817e-05
2.7322297 -2.9714286922450843e-06 -1.2997955575434872e-05
2.7316005 -2.97960982573983e-06 -1.3007504924675578e-05
2.7309716 -2.987793881877127e-06 -1.3017038281574062e-05
2.7303426 -2.995983912106381e-06 -1.3026572918290392e-05
2.7297142 -3.0041737437088214e-06 -1.3036094470479393e-05
2.7290854 -3.0123726407300463e-06 -1.3045597091926625e-05
2.7284572 -3.02057131098316e-06 -1.3055107212508739e-05
2.727829 -3.0287759340331417e-06 -1.3064606057002215e-05
2.7272007 -3.0369865402564686e-06 -1.3074092920114817e-05
2.7265728 -3.045199970879516e-06 -1.3083590200437315e-05
2.725945 -3.0534162616665458e-06 -1.3093073018885878e-05
2.7253175 -3.0616353624299715e-06 -1.310256046810053e-05
2.72469 -3.069860435283715e-06 -1.3112032500757608e-05
2.7240624 -3.078091429400726e-06 -1.3121510601224373e-05
2.7234352 -3.0863252611877894e-06 -1.3130966967854044e-05
2.7228081 -3.094561866478807e-06 -1.3140429265094858e-05
2.7221813 -3.1028012972225915e-06 -1.3149884738967456e-05
2.7215545 -3.1110466244612866e-06 -1.3159333977714893e-05
2.7209277 -3.1192979019893432e-06 -1.3168781973950665e-05
2.7203012 -3.1275519321601206e-06 -1.3178227405375712e-05
2.7196748 -3.1358087626213206e-06 -1.3187664907832519e-05
2.7190487 -3.1440683288611424e-06 -1.3197094845735752e-05
2.7184227 -3.152333824954465e-06 -1.3206518529251328e-05
2.7177966 -3.1606051904239445e-06 -1.321593264160904e-05
2.717171 -3.168876171291632e-06 -1.3225343292984856e-05
2.7165453 -3.1771530155969356e-06 -1.3234761633381537e-05
2.7159197 -3.185435774763604e-06 -1.3244157580501247e-05
2.7152944 -3.19372122605466e-06 -1.3253569117975687e-05
2.7146692 -3.2020094311475777e-06 -1.326296838694037e-05
2.714044 -3.21030347729582e-06 -1.3272362596611745e-05
2.7134192 -3.2186002594413124e-06 -1.328174495550615e-05
2.7127945 -3.2268996985679427e-06 -1.3291107623775013e-05
2.71217 -3.235205017345067e-06 -1.3300470485117214e-05
2.7115452 -3.243516150212725e-06 -1.3309820451200848e-05
2.710921 -3.2518268011241865e-06 -1.3319155669707582e-05
2.7102966 -3.2601464226105316e-06 -1.3328485569801444e-05
2.7096727 -3.2684655409808227e-06 -1.3337809611821231e-05
2.7090487 -3.276790447387533e-06 -1.3347138386344365e-05
2.708425 -3.285118022003565e-06 -1.3356465516473866e-05
2.7078013 -3.2934513822118365e-06 -1.3365791081061377e-05
2.7071779 -3.3017873980923432e-06 -1.3375103206695838e-05
2.7065547 -3.31012599507772e-06 -1.3384403352479371e-05
2.7059314 -3.3184704170048165e-06 -1.3393696455879896e-05
2.7053082 -3.3268206007017395e-06 -1.3402995229897903e-05
2.7046854 -3.3351702162582042e-06 -1.3412288863261732e-05
2.7040627 -3.3435255864525597e-06 -1.3421574998880731e-05
2.70344 -3.351886772219639e-06 -1.3430870440866087e-05
2.7028174 -3.360250509839593e-06 -1.3440151243939419e-05
2.7021952 -3.3686168478911685e-06 -1.3449431593702005e-05
2.701573 -3.3769889283849e-06 -1.3458696762543943e-05
2.7009509 -3.3853635898986937e-06 -1.3467959401642346e-05
2.700329 -3.393740772951218e-06 -1.3477214969304623e-05
2.6997073 -3.4021237375781475e-06 -1.3486473778298814e-05
2.6990857 -3.4105092142834655e-06 -1.3495720896549868e-05
2.6984642 -3.4189004640315164e-06 -1.3504970449394059e-05
2.6978428 -3.427294216390988e-06 -1.3514218137345153e-05
2.6972215 -3.4356937366749647e-06 -1.352344745228434e-05
2.6966007 -3.4440925095007333e-06 -1.353267145313693e-05
2.6959796 -3.452500261529879e-06 -1.3541875218576649e-05
2.695359 -3.4609072379754763e-06 -1.3551081672119569e-05
2.6947384 -3.4693199579162854e-06 -1.3560273134943749e-05
2.6941178 -3.477738345691959e-06 -1.356946051571602e-05
2.6934974 -3.48615922898357e-06 -1.3578635143705462e-05
2.6928773 -3.4945825300687853e-06 -1.358780597254854e-05
2.6922572 -3.5030115504842012e-06 -1.359696850864239e-05
2.6916373 -3.5114429748331422e-06 -1.3606133613848243e-05
2.6910176 -3.5198768682886005e-06 -1.3615287394220593e-05
2.690398 -3.5283163955212146e-06 -1.3624434301485085e-05
2.6897786 -3.5367583759857723e-06 -1.3633576632262546e-05
2.6891592 -3.5452059791684483e-06 -1.3642703916210977e-05
2.68854 -3.553656016199362e-06 -1.3651833802211603e-05
2.6879208 -3.562111674104527e-06 -1.3660964752785294e-05
2.6873019 -3.570569758658232e-06 -1.3670090138334572e-05
2.6866832 -3.5790301988454753e-06 -1.3679218800195209e-05
2.6860647 -3.5874930533428074e-06 -1.368833220491793e-05
2.685446 -3.595964776311614e-06 -1.3697451273227169e-05
2.6848278 -3.6044356386736276e-06 -1.3706556587028234e-05
2.6842096 -3.612912091214176e-06 -1.3715650309454537e-05
2.6835916 -3.6213909302519822e-06 -1.3724751249096629e-05
2.6829736 -3.629875358723897e-06 -1.3733845225991476e-05
2.6823559 -3.6383621624987452e-06 -1.3742936955004803e-05
2.6817381 -3.6468545501220696e-06 -1.3752021999322856e-05
2.6811206 -3.655349298908783e-06 -1.3761102047491774e-05
2.6805034 -3.663846341391651e-06 -1.377017851383911e-05
2.679886 -3.672349012918828e-06 -1.37792365868248e-05
2.679269 -3.680853956364924e-06 -1.3788297041295799e-05
2.6786523 -3.6893612330060585e-06 -1.379734941265586e-05
2.6780355 -3.6978740550364552e-06 -1.3806385679387405e-05
2.677419 -3.706389190141471e-06 -1.381542517391028e-05
2.6768024 -3.7149098653754756e-06 -1.3824455827339321e-05
2.676186 -3.723432840137905e-06 -1.3833483462542994e-05
2.6755698 -3.7319613463063796e-06 -1.3842498085580031e-05
2.6749537 -3.7404921340682366e-06 -1.3851512239163072e-05
2.6743379 -3.749025143037125e-06 -1.3860521132117178e-05
2.673722 -3.757563725121705e-06 -1.3869518960506245e-05
2.6731064 -3.7661045104736815e-06 -1.3878515070178367e-05
2.6724908 -3.774650864278459e-06 -1.3887514197479301e-05
2.6718755 -3.7831994160489797e-06 -1.3896514065475284e-05
2.6712604 -3.7917502185597807e-06 -1.3905498460309971e-05
2.6706452 -3.800306518108087e-06 -1.3914493855836895e-05
2.6700304 -3.8088650608182948e-06 -1.3923473736033295e-05
2.6694155 -3.817429093885888e-06 -1.3932461685866988e-05
2.6688008 -3.825995356449272e-06 -1.3941416369345099e-05
2.6681864 -3.8345637636421345e-06 -1.3950382813120293e-05
2.667572 -3.843137712487733e-06 -1.3959325371814994e-05
2.6669579 -3.8517137866762446e-06 -1.3968275593747394e-05
2.6663437 -3.860295398019459e-06 -1.3977215907711882e-05
2.6657298 -3.868879122785381e-06 -1.398615848610946e-05
2.665116 -3.877465044721616e-06 -1.399509346627455e-05
2.6645024 -3.886056403114263e-06 -1.4004022297096647e-05
2.663889 -3.894649941131957e-06 -1.4012934899612664e-05
2.6632755 -3.9032489014926255e-06 -1.4021847225510888e-05
2.6626623 -3.911850027577947e-06 -1.4030753461241455e-05
2.662049 -3.92045657094223e-06 -1.4039661570766259e-05
2.661436 -3.929065269512824e-06 -1.4048551368830579e-05
2.6608233 -3.937676018265818e-06 -1.4057438961879633e-05
2.6602106 -3.946292256698928e-06 -1.4066307040418783e-05
2.659598 -3.954910521776988e-06 -1.4075171370433945e-05
2.6589859 -3.963530905615795e-06 -1.4084017479169302e-05
2.6583736 -3.972156654934116e-06 -1.4092871260775196e-05
2.6577613 -3.980787876748717e-06 -1.4101720667799121e-05
2.6571496 -3.989417735958426e-06 -1.4110566821835398e-05
2.6565375 -3.998056424432716e-06 -1.4119406748397765e-05
2.655926 -4.006693731993497e-06 -1.4128241422090897e-05
2.6553144 -4.015336498261652e-06 -1.4137081108269849e-05
2.6547031 -4.023981242687863e-06 -1.4145915910246402e-05
2.6540918 -4.032631440954785e-06 -1.4154737611252734e-05
2.6534805 -4.041286973254909e-06 -1.4163555514945459e-05
2.6528697 -4.049941192530921e-06 -1.4172361276710524e-05
2.6522589 -4.058600733540147e-06 -1.4181162634824221e-05
2.651648 -4.067265706165138e-06 -1.418996339951132e-05
2.6510377 -4.075929227518817e-06 -1.4198754595694724e-05
2.650427 -4.08460155833163e-06 -1.4207554439960455e-05
2.649817 -4.093272427102564e-06 -1.4216341475517466e-05
2.6492069 -4.101948711121198e-06 -1.4225124598052132e-05
2.6485968 -4.11063029729687e-06 -1.4233903837978855e-05
2.647987 -4.119313895399312e-06 -1.4242665455103553e-05
2.6473773 -4.127999382177464e-06 -1.4251420303382365e-05
2.6467676 -4.136690258887285e-06 -1.4260162470281966e-05
2.6461582 -4.145383006661377e-06 -1.4268903549837695e-05
2.6455488 -4.154081137341988e-06 -1.4277640074583268e-05
2.6449397 -4.162781127070865e-06 -1.4286370330879549e-05
2.6443307 -4.171483082982456e-06 -1.4295090550175508e-05
2.6437218 -4.180190287702801e-06 -1.4303801121191214e-05
2.6431131 -4.188899443294633e-06 -1.4312516816990597e-05
2.6425045 -4.19761384226516e-06 -1.4321210066136846e-05
2.641896 -4.206330168928988e-06 -1.4329896095796738e-05
2.6412878 -4.215048309013961e-06 -1.4338582527720367e-05
2.6406796 -4.2237717880969165e-06 -1.4347276881721723e-05
2.6400716 -4.232497075383273e-06 -1.435595185871777e-05
2.6394637 -4.2412276890372806e-06 -1.4364627610202535e-05
2.638856 -4.249960098708128e-06 -1.4373302635791718e-05
2.6382484 -4.2586944053800056e-06 -1.4381979931000995e-05
2.637641 -4.2674339285241764e-06 -1.4390645334460875e-05
2.6370335 -4.2761787636563726e-06 -1.439929541797582e-05
2.6364264 -4.284921933764521e-06 -1.4407953653802644e-05
2.6358192 -4.293673846216618e-06 -1.4416593339586961e-05
2.6352124 -4.302424072066877e-06 -1.4425235180186777e-05
2.6346056 -4.3111795975332275e-06 -1.4433874031401856e-05
2.633999 -4.319936865808996e-06 -1.444251385648543e-05
2.6333926 -4.3286994279823595e-06 -1.4451135321090575e-05
2.632786 -4.337467157995313e-06 -1.4459751344282196e-05
2.63218 -4.346233272520306e-06 -1.4468355712335544e-05
2.631574 -4.355004540084092e-06 -1.4476951676876071e-05
2.6309679 -4.363781073993557e-06 -1.4485539796136225e-05
2.630362 -4.372559300796314e-06 -1.4494135820798151e-05
2.6297565 -4.381339332915794e-06 -1.4502708796703052e-05
2.6291509 -4.390124494991025e-06 -1.4511281915958958e-05
2.6285455 -4.398911446044806e-06 -1.4519845791143253e-05
2.6279404 -4.407700057183151e-06 -1.4528408518796818e-05
2.6273353 -4.416493906977858e-06 -1.453695301941605e-05
2.6267302 -4.425292862142821e-06 -1.4545492633027782e-05
2.6261256 -4.434090108891027e-06 -1.4554035788045338e-05
2.6255207 -4.442895925866834e-06 -1.456255649769509e-05
2.6249163 -4.45170001023476e-06 -1.457108631768856e-05
2.624312 -4.460509190909097e-06 -1.4579602275253689e-05
2.6237075 -4.4693235746479945e-06 -1.4588121992760018e-05
2.6231034 -4.4781395741809975e-06 -1.4596645580919922e-05
2.6224995 -4.4869572960605574e-06 -1.460516172777258e-05
2.6218956 -4.495780104153228e-06 -1.4613675611575217e-05
2.6212919 -4.504604625529017e-06 -1.4622193013956057e-05
2.6206884 -4.513430740776058e-06 -1.4630691878562169e-05
2.620085 -4.5222620396391625e-06 -1.4639189032279584e-05
2.6194816 -4.5310984091602165e-06 -1.4647681582854017e-05
2.6188786 -4.539932968796915e-06 -1.4656169501602446e-05
2.6182754 -4.548776090005854e-06 -1.466466089996597e-05
2.6176727 -4.557617390123172e-06 -1.4673148820973546e-05
2.61707 -4.566463747581836e-06 -1.4681611115317954e-05
2.6164672 -4.575315256179932e-06 -1.4690076734938565e-05
2.6158648 -4.584168309971627e-06 -1.4698528271395978e-05
2.6152625 -4.593022999528574e-06 -1.470698066193242e-05
2.6146603 -4.601882725830124e-06 -1.471541377829742e-05
2.6140583 -4.6107440660394295e-06 -1.4723839825868734e-05
2.6134565 -4.619606919693106e-06 -1.4732262488176564e-05
2.6128547 -4.628474888384392e-06 -1.4740684963667657e-05
2.612253 -4.637347876141328e-06 -1.4749096653993772e-05
2.6116517 -4.646218937102314e-06 -1.4757514879381424e-05
2.6110501 -4.655098530622334e-06 -1.4765913616392446e-05
2.610449 -4.6639761762966755e-06 -1.4774314706560246e-05
2.609848 -4.672858825576625e-06 -1.4782700614712035e-05
2.609247 -4.681746555746824e-06 -1.4791085231027064e-05
2.6086462 -4.690635756754046e-06 -1.4799468185961e-05
2.6080456 -4.699526504393566e-06 -1.480784925486809e-05
2.607445 -4.708422243409569e-06 -1.4816219483315066e-05
2.6068447 -4.717319513870289e-06 -1.4824590123132795e-05
2.6062443 -4.7262217668661676e-06 -1.4832940748813352e-05
2.6056442 -4.735125530233025e-06 -1.4841284489828597e-05
2.6050444 -4.744030723763477e-06 -1.4849628150874084e-05
2.6044445 -4.752940959992084e-06 -1.4857968988680124e-05
2.603845 -4.7618526160366445e-06 -1.4866306177455955e-05
2.6032453 -4.7707693090709565e-06 -1.4874640499883603e-05
2.6026459 -4.779687409560767e-06 -1.488295930544917e-05
2.6020467 -4.788606982484226e-06 -1.4891274969184205e-05
2.6014476 -4.7975314999269135e-06 -1.4899583357263526e-05
2.6008484 -4.806461028918545e-06 -1.4907880527570499e-05
2.6002495 -4.815391932658256e-06 -1.4916165392280245e-05
2.5996509 -4.82432427833244e-06 -1.4924456107613033e-05
2.5990524 -4.833257986755113e-06 -1.493272485916954e-05
2.598454 -4.842196679886729e-06 -1.4940999243657986e-05
2.5978556 -4.851140287818028e-06 -1.4949264094216082e-05
2.5972574 -4.8600853088577275e-06 -1.4957527221345978e-05
2.5966594 -4.869031672623894e-06 -1.4965788926117512e-05
2.5960615 -4.8779830072226015e-06 -1.497403937392079e-05
2.5954638 -4.886935666797485e-06 -1.4982281955490898e-05
2.594866 -4.895893285938482e-06 -1.4990512696709406e-05
2.5942686 -4.9048522122264315e-06 -1.4998743600469519e-05
2.5936713 -4.9138125147092475e-06 -1.5006967171641728e-05
2.593074 -4.9227776895257495e-06 -1.501518556404503e-05
2.592477 -4.931744225759632e-06 -1.5023395801801409e-05
2.59188 -4.940715627800585e-06 -1.5031606574889554e-05
2.5912833 -4.949688382822308e-06 -1.5039820456383267e-05
2.5906866 -4.958665999972692e-06 -1.504801477406616e-05
2.59009 -4.967644951521218e-06 -1.5056208011102706e-05
2.5894938 -4.976625165937956e-06 -1.506440095970108e-05
2.5888975 -4.985610300897208e-06 -1.5072595479398254e-05
2.5883014 -4.994596690859339e-06 -1.5080784054398735e-05
2.5877054 -5.003587993934431e-06 -1.5088962292257734e-05
2.5871096 -5.012580531382219e-06 -1.5097116622019572e-05
2.586514 -5.021574356794309e-06 -1.5105259788381213e-05
2.5859184 -5.030573000096319e-06 -1.5113407468809108e-05
2.5853229 -5.039576526938516e-06 -1.5121541560920042e-05
2.5847275 -5.048581252219043e-06 -1.5129661771383852e-05
2.5841324 -5.057587237910205e-06 -1.5137783081745245e-05
2.5835376 -5.066594412021598e-06 -1.5145904388514402e-05
2.5829425 -5.07561006113746e-06 -1.5154013906240716e-05
2.5823479 -5.084623271694409e-06 -1.5162120955540061e-05
2.5817533 -5.0936413385786045e-06 -1.5170229954859178e-05
2.5811589 -5.1026605747126975e-06 -1.5178340206527632e-05
2.5805645 -5.111684663621435e-06 -1.518643376830722e-05
2.5799704 -5.120709900579894e-06 -1.5194517968106107e-05
2.5793762 -5.129739979318984e-06 -1.5202606313554984e-05
2.5787823 -5.13877119850318e-06 -1.5210687209195377e-05
2.5781887 -5.147803624444895e-06 -1.5218757323622385e-05
2.577595 -5.1568408013114e-06 -1.5226821775560496e-05
2.5770013 -5.165882803325467e-06 -1.5234886050644051e-05
2.5764081 -5.174922286062236e-06 -1.5242940920405332e-05
2.5758147 -5.183970217559864e-06 -1.5250989230669015e-05
2.5752218 -5.193015611220211e-06 -1.525903269162115e-05
2.5746288 -5.202065811511291e-06 -1.526706829337075e-05
2.574036 -5.211120737918917e-06 -1.5275109697627567e-05
2.5734432 -5.220176825946548e-06 -1.5283137219116626e-05
2.5728507 -5.229233986232091e-06 -1.5291165135249225e-05
2.5722582 -5.2382959415545574e-06 -1.529918123915962e-05
2.571666 -5.247358949692164e-06 -1.5307176228141368e-05
2.5710738 -5.256426734698658e-06 -1.5315179316244357e-05
2.5704818 -5.265495566167856e-06 -1.532317795962732e-05
2.56989 -5.274565515081742e-06 -1.5331163185811102e-05
2.5692983 -5.2836401481887715e-06 -1.533914766919683e-05
2.5687068 -5.2927158851521975e-06 -1.53471138525229e-05
2.5681152 -5.301796293267172e-06 -1.5355089410532243e-05
2.567524 -5.310877799354315e-06 -1.5363064393068624e-05
2.5669327 -5.3199639738938344e-06 -1.5371017538668494e-05
2.5663416 -5.329051224786652e-06 -1.537897472825431e-05
2.5657508 -5.338139472014647e-06 -1.538692631476976e-05
2.56516 -5.347232454448011e-06 -1.5394874847485618e-05
2.5645692 -5.356330092828787e-06 -1.540281686057463e-05
2.563979 -5.36542511018148e-06 -1.541074157323837e-05
2.5633883 -5.3745284421348125e-06 -1.541866773559566e-05
2.5627983 -5.383629136649741e-06 -1.542658464809836e-05
2.5622082 -5.392734465285862e-06 -1.5434504304257098e-05
2.561618 -5.401844505591543e-06 -1.5442422151936562e-05
2.5610282 -5.41095549068767e-06 -1.545031908749512e-05
2.5604386 -5.4200674867942035e-06 -1.5458219330138724e-05
2.559849 -5.4291841044971325e-06 -1.5466118418180085e-05
2.5592597 -5.438301725596726e-06 -1.5474005447576324e-05
2.5586703 -5.4474239519728545e-06 -1.548187333400433e-05
2.5580812 -5.456547158343955e-06 -1.5489741608535538e-05
2.5574923 -5.4656712671460625e-06 -1.5497591928882457e-05
2.5569034 -5.474800030790176e-06 -1.550543456800313e-05
2.5563147 -5.483929679605826e-06 -1.551327218711193e-05
2.555726 -5.493063973451112e-06 -1.5521097289306747e-05
2.5551376 -5.502199136298022e-06 -1.5528924008453533e-05
2.5545492 -5.5113389407098436e-06 -1.553674765444458e-05
2.553961 -5.52047960321542e-06 -1.5544561166828066e-05
2.5533729 -5.529624899927079e-06 -1.555238561040982e-05
2.552785 -5.538771050479284e-06 -1.5560191116978292e-05
2.5521972 -5.547918114919999e-06 -1.5568010071562867e-05
2.5516095 -5.55706974213827e-06 -1.5575819429156594e-05
2.551022 -5.566222273839276e-06 -1.5583628466003803e-05
2.5504346 -5.575379363400574e-06 -1.5591436447988678e-05
2.5498474 -5.584537346355883e-06 -1.559922115093994e-05
2.5492604 -5.593696147710638e-06 -1.560700608008211e-05
2.5486734 -5.60285954947761e-06 -1.5614778822545436e-05
2.5480864 -5.61202747579544e-06 -1.5622539265992155e-05
2.5474997 -5.6211962641861826e-06 -1.563030183533149e-05
2.5469131 -5.63036584274054e-06 -1.5638042401255977e-05
2.5463269 -5.639536261871479e-06 -1.564578745406954e-05
2.5457404 -5.6487149253757765e-06 -1.565353513279077e-05
2.5451543 -5.657890691278022e-06 -1.566126128931325e-05
2.5445683 -5.667070952480419e-06 -1.5668983364707486e-05
2.5439823 -5.676255767242496e-06 -1.567669478498676e-05
2.5433965 -5.685441328609525e-06 -1.568439672209571e-05
2.542811 -5.69462768908859e-06 -1.5692089826930062e-05
2.5422254 -5.7038185229790045e-06 -1.569977728451187e-05
2.54164 -5.713010143017096e-06 -1.5707465298358966e-05
2.541055 -5.722202486430339e-06 -1.571514363179818e-05
2.54047 -5.731399349890952e-06 -1.5722820746383074e-05
2.5398848 -5.740600674865537e-06 -1.5730488935782188e-05
2.5393 -5.749802760782476e-06 -1.5738158113087426e-05
2.5387154 -5.75900555186707e-06 -1.5745819711666867e-05
2.5381308 -5.768212844352622e-06 -1.5753468114506163e-05
2.5375464 -5.7774208269266065e-06 -1.5761126515444443e-05
2.536962 -5.7866333117507465e-06 -1.5768782359604058e-05
2.536378 -5.795846478301773e-06 -1.577642582315207e-05
2.535794 -5.805060373867894e-06 -1.578406545124615e-05
2.5352101 -5.814278698492709e-06 -1.5791689282350593e-05
2.5346262 -5.823501501491506e-06 -1.5799317007650835e-05
2.5340426 -5.832724962544877e-06 -1.5806934658918282e-05
2.5334592 -5.841949121807655e-06 -1.5814543247130858e-05
2.5328758 -5.851177695035385e-06 -1.582214729121283e-05
2.5322926 -5.8604069528274805e-06 -1.58297444519366e-05
2.5317097 -5.869636840906908e-06 -1.5837335216863834e-05
2.5311267 -5.878871174281464e-06 -1.5844912105549952e-05
2.5305438 -5.88810989612138e-06 -1.5852475600225754e-05
2.529961 -5.897349268373897e-06 -1.5860038200931687e-05
2.5293787 -5.906589240322258e-06 -1.5867589746918925e-05
2.5287962 -5.915833631674595e-06 -1.5875138054783757e-05
2.528214 -5.925078608511881e-06 -1.5882672672606688e-05
2.5276318 -5.934327992886325e-06 -1.589020713661163e-05
2.5270498 -5.943577949156066e-06 -1.5897725000233788e-05
2.526468 -5.9528285116752705e-06 -1.5905258023572646e-05
2.5258863 -5.962083440083162e-06 -1.591279270427169e-05
2.5253046 -5.971342768502463e-06 -1.592032125335869e-05
2.524723 -5.980602661559442e-06 -1.5927851018449807e-05
2.5241418 -5.989863150594509e-06 -1.593537066830511e-05
2.5235605 -5.9991279928340706e-06 -1.5942893301855536e-05
2.5229795 -6.008393423818029e-06 -1.5950416939222003e-05
2.5223987 -6.017659402321554e-06 -1.5957929722698957e-05
2.521818 -6.026929761001971e-06 -1.5965441997517566e-05
2.5212371 -6.036204463145369e-06 -1.597294370920068e-05
2.5206566 -6.0454797256188414e-06 -1.5980433691930973e-05
2.5200763 -6.054755508313342e-06 -1.5987920164380036e-05
2.519496 -6.064035647359507e-06 -1.5995386142180963e-05
2.518916 -6.073316284681459e-06 -1.6002848128767443e-05
2.5183358 -6.082601265534031e-06 -1.601029479759626e-05
2.517756 -6.091886725744254e-06 -1.601773557476539e-05
2.5171764 -6.101172698079165e-06 -1.6025166747245592e-05
2.5165968 -6.110462955487743e-06 -1.6032592409629712e-05
2.5160172 -6.119757535328311e-06 -1.6040011747354715e-05
2.5154378 -6.129052567968777e-06 -1.604742464389082e-05
2.5148587 -6.138348087888327e-06 -1.6054838861778884e-05
2.5142796 -6.147647879416631e-06 -1.6062236930503188e-05
2.5137007 -6.156948138802092e-06 -1.6069622219140884e-05
2.5131218 -6.166252658112458e-06 -1.6077019361956596e-05
2.5125432 -6.175557640888959e-06 -1.6084397413234852e-05
2.5119648 -6.1848630348393624e-06 -1.6091775746203696e-05
2.5113864 -6.1941727181979874e-06 -1.60991483075194e-05
2.5108082 -6.203482800825985e-06 -1.6106514380336253e-05
2.51023 -6.212797166048338e-06 -1.611388458265297e-05
2.509652 -6.222115769415273e-06 -1.612125207434627e-05
2.5090742 -6.231430962547955e-06 -1.6128607260883555e-05
2.5084965 -6.240750382313478e-06 -1.6135962388578847e-05
2.5079188 -6.250074072449004e-06 -1.6143310985897852e-05
2.5073414 -6.259398133053123e-06 -1.615065616588781e-05
2.506764 -6.268726457273613e-06 -1.6157996122947397e-05
2.5061867 -6.278055138873423e-06 -1.616531914803301e-05
2.5056098 -6.287384209287136e-06 -1.6172620245798858e-05
2.5050328 -6.296717467972768e-06 -1.6179917936260273e-05
2.504456 -6.306051098511037e-06 -1.6187207218984003e-05
2.5038793 -6.315388909596535e-06 -1.6194491758231637e-05
2.5033028 -6.324727079718083e-06 -1.6201764485942886e-05
2.5027266 -6.3340655543355185e-06 -1.6209035694986904e-05
2.5021503 -6.343408240355806e-06 -1.6216289848885136e-05
2.501574 -6.35275507946717e-06 -1.6223543480481454e-05
2.500998 -6.362102251474625e-06 -1.6230782110740733e-05
2.5004222 -6.3714496959952655e-06 -1.623802039949079e-05
2.4998465 -6.380801335081957e-06 -1.6245261969016657e-05
2.499271 -6.390153240116104e-06 -1.625249014291373e-05
2.4986954 -6.3995093334844615e-06 -1.6259728429924802e-05
2.49812 -6.408865689754206e-06 -1.6266966000728244e-05
2.4975448 -6.4182262340232425e-06 -1.6274197185630837e-05
2.4969697 -6.42758703069212e-06 -1.6281426633324536e-05
2.4963949 -6.43694812643847e-06 -1.6288651052249564e-05
2.49582 -6.446313346155089e-06 -1.6295860389197224e-05
2.4952455 -6.455678850137771e-06 -1.6303085621140382e-05
2.4946709 -6.465048483352535e-06 -1.631030464304384e-05
2.4940963 -6.474422280335232e-06 -1.631749610784487e-05
2.4935222 -6.483792404629543e-06 -1.632469990607077e-05
2.492948 -6.493166683623978e-06 -1.6331865022237826e-05
2.492374 -6.502545040577499e-06 -1.6339014455238754e-05
2.4918 -6.511923634160425e-06 -1.6346169361418087e-05
2.4912264 -6.521302406179056e-06 -1.6353311167872716e-05
2.4906528 -6.530685298723494e-06 -1.6360442230851242e-05
2.4900792 -6.540072256068447e-06 -1.636757957966297e-05
2.4895058 -6.549459426891281e-06 -1.6374698709881514e-05
2.4889326 -6.558846745658401e-06 -1.6381812977313895e-05
2.4883595 -6.568238169088919e-06 -1.638892564657079e-05
2.4877865 -6.5776297289545695e-06 -1.639601933726073e-05
2.4872139 -6.5870214692613466e-06 -1.640312105616732e-05
2.4866412 -6.596417252047287e-06 -1.6410215466134542e-05
2.4860685 -6.605817122760903e-06 -1.6417319309860554e-05
2.485496 -6.615217119447243e-06 -1.642440414700984e-05
2.4849238 -6.624617277366078e-06 -1.643149353041289e-05
2.4843516 -6.634021466785969e-06 -1.6438564508929525e-05
2.4837797 -6.643425800562611e-06 -1.6445637098055663e-05
2.4832077 -6.65283416407072e-06 -1.645271606056826e-05
2.482636 -6.662242668286865e-06 -1.645978560780383e-05
2.4820642 -6.671655198119641e-06 -1.6466863062170774e-05
2.4814928 -6.681067863519795e-06 -1.6473924943281844e-05
2.4809215 -6.6904806135927465e-06 -1.6480983151516366e-05
2.4803503 -6.699897416775304e-06 -1.6488037933900184e-05
2.479779 -6.709318223400679e-06 -1.649507437802371e-05
2.479208 -6.718739134537353e-06 -1.650210717855364e-05
2.4786372 -6.728160103360758e-06 -1.6509126459093865e-05
2.4780664 -6.737585094724163e-06 -1.6516131590804702e-05
2.477496 -6.747010125844224e-06 -1.6523142574334907e-05
2.4769254 -6.756439176734035e-06 -1.6530140034145645e-05
2.476355 -6.765868250624754e-06 -1.6537126755809073e-05
2.475785 -6.775297386306528e-06 -1.6544101906821353e-05
2.475215 -6.784730473274805e-06 -1.655107569641478e-05
2.474645 -6.794167557208179e-06 -1.655803607724561e-05
2.474075 -6.803604630589453e-06 -1.6564983410670418e-05
2.4735055 -6.81304173834109e-06 -1.65719356515606e-05
2.472936 -6.822482782539763e-06 -1.657889095529386e-05
2.4723666 -6.83192385746025e-06 -1.658583349714049e-05
2.4717972 -6.841368860493631e-06 -1.6592785423849744e-05
2.4712281 -6.850813887314304e-06 -1.6599719264196046e-05
2.470659 -6.8602628359864505e-06 -1.6606668171080798e-05
2.4700902 -6.869711803974323e-06 -1.661360203764885e-05
2.4695215 -6.879160722104308e-06 -1.6620522815641335e-05
2.468953 -6.888613605055111e-06 -1.6627451203381215e-05
2.4683843 -6.8980703950483964e-06 -1.6634355581458406e-05
2.4678159 -6.907527166519902e-06 -1.664125108229713e-05
2.4672477 -6.916983864815452e-06 -1.6648150814239983e-05
2.4666796 -6.9264445053434255e-06 -1.6655031849292117e-05
2.4661117 -6.9359050542447865e-06 -1.666190767994814e-05
2.465544 -6.945365557809647e-06 -1.666876833527756e-05
2.464976 -6.954833901580334e-06 -1.6675622627420235e-05
2.4644086 -6.964298210610803e-06 -1.6682470745759126e-05
2.4638412 -6.973766376687485e-06 -1.668931485902884e-05
2.4632738 -6.983238451179868e-06 -1.6696146478283225e-05
2.4627066 -6.99271039121634e-06 -1.670297598833652e-05
2.4621396 -7.00218224840597e-06 -1.6709800292401862e-05
2.4615726 -7.011657944912731e-06 -1.6716614901649313e-05
2.461006 -7.021133544593566e-06 -1.6723429094372097e-05
2.4604392 -7.030612981128121e-06 -1.6730247931114855e-05
2.4598727 -7.040092319065337e-06 -1.6737065844138602e-05
2.4593062 -7.0495754884565646e-06 -1.674386719175328e-05
2.45874 -7.059058539504611e-06 -1.6750657123221513e-05
2.458174 -7.068541416960475e-06 -1.6757451876339297e-05
2.457608 -7.078028163302526e-06 -1.6764233374386667e-05
2.457042 -7.087518720083019e-06 -1.6771012606104585e-05
2.4564762 -7.097009140124261e-06 -1.6777784529588807e-05
2.4559107 -7.1064993598604774e-06 -1.678454673870673e-05
2.4553452 -7.115993430590321e-06 -1.6791300931351353e-05
2.4547799 -7.125487286044768e-06 -1.6798052433411058e-05
2.4542146 -7.134984985010432e-06 -1.680479138607811e-05
2.4536495 -7.144482457113169e-06 -1.681153871806378e-05
2.4530845 -7.15398377010093e-06 -1.6818269311547374e-05
2.4525197 -7.163484841214154e-06 -1.682499971823754e-05
2.451955 -7.172985729405997e-06 -1.683170012609886e-05
2.4513905 -7.182490359699752e-06 -1.6838387223016097e-05
2.450826 -7.191998799938324e-06 -1.6845071726966213e-05
2.4502616 -7.2015069587816586e-06 -1.6851744001975986e-05
2.4496975 -7.211014896709492e-06 -1.685840927636545e-05
2.4491334 -7.220526561698327e-06 -1.6865078469237532e-05
2.4485695 -7.23003799930979e-06 -1.687174147382718e-05
2.4480057 -7.239553160930973e-06 -1.68784098110778e-05
2.447442 -7.249068091002131e-06 -1.6885072139684358e-05
2.4468784 -7.258586739539767e-06 -1.689172811709523e-05
2.446315 -7.268105142644362e-06 -1.6898374841883813e-05
2.445752 -7.277623224674695e-06 -1.6905012860528697e-05
2.4451888 -7.287145078706256e-06 -1.6911652523471435e-05
2.4446256 -7.296670637101453e-06 -1.6918286087831176e-05
2.4440627 -7.306195930516069e-06 -1.6924923085614317e-05
2.4435 -7.315720890449877e-06 -1.6931559488792627e-05
2.4429374 -7.325249615236468e-06 -1.6938174515145142e-05
2.442375 -7.3347779818381045e-06 -1.6944778664992432e-05
2.4418125 -7.34431009931577e-06 -1.6951384013786333e-05
2.4412503 -7.353841851834323e-06 -1.6957982710419797e-05
2.4406881 -7.36337735011851e-06 -1.6964581214426995e-05
2.4401262 -7.3729124730955275e-06 -1.69711677569215e-05
2.4395642 -7.38245132982235e-06 -1.6977732012526465e-05
2.4390025 -7.391989785256537e-06 -1.6984291924988728e-05
2.438441 -7.401527912080771e-06 -1.6990840998564312e-05
2.4378796 -7.411069674416971e-06 -1.699738323744616e-05
2.4373183 -7.420611092514953e-06 -1.7003915253023655e-05
2.436757 -7.4301561420879465e-06 -1.7010462373979173e-05
2.4361959 -7.439704902992026e-06 -1.7016992578276035e-05
2.435635 -7.449249169936346e-06 -1.702352146867921e-05
2.435074 -7.458801197099475e-06 -1.703003685977401e-05
2.4345136 -7.46834871346919e-06 -1.703655329787813e-05
2.4339528 -7.477903983803119e-06 -1.7043051170913118e-05
2.4333925 -7.487454725571465e-06 -1.7049548818215065e-05
2.4328322 -7.497009149084792e-06 -1.7056038547071118e-05
2.432272 -7.506567166116293e-06 -1.706253357293321e-05
2.431712 -7.516124795750849e-06 -1.7069018194438136e-05
2.431152 -7.525681940347288e-06 -1.7075503054343558e-05
2.4305923 -7.535242759909545e-06 -1.708197400674677e-05
2.4300327 -7.544803078586473e-06 -1.708844520861731e-05
2.4294732 -7.554367065757408e-06 -1.7094907196586332e-05
2.4289136 -7.56393461551893e-06 -1.710135669421088e-05
2.4283545 -7.573497667737711e-06 -1.7107808501190067e-05
2.4277952 -7.583068357085329e-06 -1.711425817556951e-05
2.4272363 -7.592634537460079e-06 -1.7120684421225002e-05
2.4266775 -7.602204256941314e-06 -1.712711849294361e-05
2.4261186 -7.611777619419729e-06 -1.7133521632264483e-05
2.42556 -7.621350416265828e-06 -1.713992071231047e-05
2.4250016 -7.63092275414965e-06 -1.7146314911132606e-05
2.4244432 -7.640498606299367e-06 -1.7152701098225493e-05
2.4238849 -7.65007807991427e-06 -1.7159094251047792e-05
2.4233267 -7.659656970750212e-06 -1.7165458604141007e-05
2.4227688 -7.669235372010474e-06 -1.717182152963589e-05
2.422211 -7.678817269641709e-06 -1.7178177814842763e-05
2.4216533 -7.688398666473497e-06 -1.7184531730013797e-05
2.4210956 -7.697983557809072e-06 -1.719088703739103e-05
2.4205382 -7.707567940534514e-06 -1.719723160109611e-05
2.4199808 -7.717155809884218e-06 -1.720357583994015e-05
2.4194236 -7.726743163039373e-06 -1.7209921012176675e-05
2.4188666 -7.736329894495405e-06 -1.7216251491987042e-05
2.4183095 -7.745924305497657e-06 -1.7222580424893894e-05
2.4177527 -7.755513977120275e-06 -1.7228893423372222e-05
2.417196 -7.765107210688961e-06 -1.7235213862743897e-05
2.4166396 -7.7746998045081e-06 -1.7241519662257205e-05
2.416083 -7.784295950516938e-06 -1.7247818304984384e-05
2.4155266 -7.793895555056761e-06 -1.7254112906156085e-05
2.4149706 -7.803490479303744e-06 -1.7260408968961663e-05
2.4144144 -7.813092970551018e-06 -1.7266689154584684e-05
2.4138584 -7.82269487563022e-06 -1.7272940016835252e-05
2.4133027 -7.832296092217316e-06 -1.7279201725770404e-05
2.4127471 -7.841896714880028e-06 -1.7285465253759026e-05
2.4121914 -7.851504889474279e-06 -1.7291712468377265e-05
2.411636 -7.86110833489111e-06 -1.7297956556397406e-05
2.4110808 -7.870715195923134e-06 -1.7304182480588544e-05
2.4105256 -7.880325559596792e-06 -1.7310411714815474e-05
2.4099705 -7.889935210487988e-06 -1.7316643517519838e-05
2.4094157 -7.899544232284537e-06 -1.7322859878843636e-05
2.408861 -7.90915665720467e-06 -1.7329075515857954e-05
2.4083064 -7.918768440397322e-06 -1.7335280777255317e-05
2.4077518 -7.92838361931231e-06 -1.734148507531858e-05
2.4071972 -7.938002280994105e-06 -1.7347674021211184e-05
2.4066432 -7.947616055070396e-06 -1.7353864755693707e-05
2.4060888 -7.9572374408082e-06 -1.736004477832984e-05
2.405535 -7.96685392933689e-06 -1.7366234593359664e-05
2.4049811 -7.97647388743055e-06 -1.7372400146288512e-05
2.4044273 -7.98609721232047e-06 -1.7378571004456753e-05
2.4038737 -7.995719856881812e-06 -1.7384728342774504e-05
2.40332 -8.005345858818127e-06 -1.7390880529755898e-05
2.4027667 -8.014971164344459e-06 -1.7397015946952607e-05
2.4022136 -8.024595665557e-06 -1.740314671957236e-05
2.4016604 -8.034223605853033e-06 -1.7409269442330273e-05
2.4011073 -8.043854878923648e-06 -1.741537769955086e-05
2.4005544 -8.053485423268707e-06 -1.74214676380512e-05
2.4000018 -8.063115131127656e-06 -1.7427568294635628e-05
2.399449 -8.072748259464707e-06 -1.7433645871287412e-05
2.3988967 -8.082380536038444e-06 -1.743973991316797e-05
2.3983443 -8.092016234925201e-06 -1.744582607905436e-05
2.397792 -8.101651075301734e-06 -1.745190325435824e-05
2.39724 -8.111289329697888e-06 -1.7457983827678425e-05
2.396688 -8.12092671812464e-06 -1.7464053580360564e-05
2.396136 -8.130567513874404e-06 -1.7470116588406227e-05
2.3955843 -8.140207430409978e-06 -1.747618057834706e-05
2.395033 -8.149846580621831e-06 -1.7482224280606138e-05
2.3944814 -8.159489004952783e-06 -1.7488281308153586e-05
2.39393 -8.169134829848798e-06 -1.7494327381288358e-05
2.3933787 -8.17877974776675e-06 -1.750035237952536e-05
2.3928277 -8.18842387668116e-06 -1.750638317654979e-05
2.3922768 -8.198071266547524e-06 -1.7512409447170753e-05
2.391726 -8.207717857375781e-06 -1.751841161364404e-05
2.3911753 -8.217367692771647e-06 -1.7524426706665424e-05
2.3906248 -8.22701672041411e-06 -1.753041481704122e-05
2.3900743 -8.236668977984355e-06 -1.7536401117509646e-05
2.389524 -8.246320408745595e-06 -1.7542361977898447e-05
2.3889737 -8.255975051578096e-06 -1.7548319814118204e-05
2.3884237 -8.265628854786476e-06 -1.7554279690209423e-05
2.3878736 -8.27528586197955e-06 -1.7560202371006804e-05
2.3873239 -8.284941969963225e-06 -1.756595850889661e-05
2.386774 -8.294601160864451e-06 -1.7571719658986238e-05
2.3862245 -8.30425940306759e-06 -1.7577471751544704e-05
2.3856752 -8.313916538270875e-06 -1.758322389242562e-05
2.3851259 -8.323576858058237e-06 -1.7588693534349834e-05
2.3845766 -8.333240043686156e-06 -1.7594061104662635e-05
2.3840275 -8.342902073263337e-06 -1.759942460163126e-05
2.3834786 -8.35256275670932e-06 -1.7604776964905167e-05
2.3829298 -8.362226455039405e-06 -1.761005215635337e-05
2.3823812 -8.37188871936682e-06 -1.7615204558327278e-05
2.3818326 -8.38155386613255e-06 -1.762018261897255e-05
2.3812842 -8.391217427240376e-06 -1.762514802506119e-05
2.3807359 -8.400883811399418e-06 -1.763009215179343e-05
2.3801877 -8.410548555297056e-06 -1.763486220569122e-05
2.3796396 -8.420216000509546e-06 -1.7639611177762478e-05
2.3790917 -8.4298817340335e-06 -1.7644293997962788e-05
2.3785439 -8.439550096668956e-06 -1.7648848414974052e-05
2.3779962 -8.449216622236521e-06 -1.765332051074951e-05
2.3774488 -8.458881455500996e-06 -1.765766292529468e-05
2.3769014 -8.468548550703602e-06 -1.7661979189165595e-05
2.376354 -8.478218110596633e-06 -1.7666300070126678e-05
2.3758068 -8.487885687040305e-06 -1.767046289605788e-05
2.3752599 -8.49755140566412e-06 -1.7674587473767353e-05
2.374713 -8.507219291901847e-06 -1.7678715732392976e-05
2.374166 -8.516889492634399e-06 -1.7682668219689618e-05
2.3736193 -8.52655752185025e-06 -1.7686605359931006e-05
2.3730729 -8.536223570317757e-06 -1.7690434461319976e-05
2.3725264 -8.545891577289238e-06 -1.7694195194707572e-05
2.3719802 -8.555557525377018e-06 -1.7697951151564716e-05
2.371434 -8.565225415737408e-06 -1.7701691158157252e-05
2.370888 -8.57489123329236e-06 -1.770543817923016e-05
2.370342 -8.584558977427274e-06 -1.7709113730921076e-05
2.3697963 -8.594224585308392e-06 -1.7712694152028154e-05
2.3692505 -8.603892033235878e-06 -1.7716255872970043e-05
2.368705 -8.613557301670478e-06 -1.7719809982978595e-05
2.3681598 -8.623220147025674e-06 -1.7723216669463705e-05
2.3676145 -8.632884917407751e-06 -1.772649888894584e-05
2.3670692 -8.642551350040743e-06 -1.772969154678617e-05
2.3665242 -8.65221539080248e-06 -1.7732891586829694e-05
2.3659794 -8.661876856235024e-06 -1.7736098397234687e-05
2.3654346 -8.671540165098583e-06 -1.7739313464319847e-05
2.3648899 -8.681205102005602e-06 -1.774239768522738e-05
2.3643453 -8.69086755981049e-06 -1.7745428308569957e-05
2.363801 -8.700527353252473e-06 -1.774847845043169e-05
2.3632567 -8.710188896720468e-06 -1.7751539212784537e-05
2.3627126 -8.719847778702323e-06 -1.77545660430681e-05
2.3621686 -8.72950835810278e-06 -1.7757399051021986e-05
2.3616245 -8.73917033545447e-06 -1.7760094054634645e-05
2.361081 -8.748825401618119e-06 -1.776279741589659e-05
2.3605373 -8.758481850225003e-06 -1.7765510192242955e-05
2.3599937 -8.768139840451088e-06 -1.7768093466290998e-05
2.3594503 -8.77779488021558e-06 -1.7770635059592357e-05
2.358907 -8.787451399166981e-06 -1.777316506546546e-05
2.3583639 -8.79710495548571e-06 -1.77757082865106e-05
2.3578207 -8.806759979093808e-06 -1.777815831785062e-05
2.3572779 -8.816411960068628e-06 -1.7780524821138312e-05
2.3567352 -8.82606108766122e-06 -1.778288384009586e-05
2.3561926 -8.835711395629458e-06 -1.778525647850899e-05
2.35565 -8.845363065590154e-06 -1.7787462474592064e-05
2.3551075 -8.855011524949539e-06 -1.7789496800042062e-05
2.3545654 -8.864656953352402e-06 -1.7791544935879376e-05
2.3540232 -8.874303393347036e-06 -1.779361093415536e-05
2.353481 -8.883951038237731e-06 -1.7795564640003727e-05
2.3529391 -8.8935953506906e-06 -1.7797395843164927e-05
2.3523974 -8.90323650416661e-06 -1.7799157332617424e-05
2.3518558 -8.912878505220452e-06 -1.7800951461718395e-05
2.3513143 -8.922517317787937e-06 -1.780257836929938e-05
2.3507729 -8.93215687337257e-06 -1.7804199686060558e-05
2.3502316 -8.94179318619971e-06 -1.7805804711430293e-05
2.3496904 -8.95143023499726e-06 -1.78073917888575e-05
2.3491495 -8.961064009004312e-06 -1.780890018923237e-05
2.3486085 -8.970698459786248e-06 -1.7810398420277155e-05
2.3480678 -8.980329603904668e-06 -1.781187833486765e-05
2.347527 -8.989961377354303e-06 -1.7813198736596133e-05
2.3469865 -8.999589745895588e-06 -1.781457286070023e-05
2.346446 -9.009218748824559e-06 -1.7815956200709417e-05
2.3459058 -9.01884433811973e-06 -1.7817191040468972e-05
2.3453658 -9.028466210463391e-06 -1.781841278207185e-05
2.3448257 -9.038088870571923e-06 -1.78196471588701e-05
2.3442857 -9.047712077850262e-06 -1.7820902006589035e-05
2.343746 -9.057331824767423e-06 -1.7822076246926595e-05
2.3432062 -9.06695204916889e-06 -1.78231583747388e-05
2.3426669 -9.076564487926696e-06 -1.7824271326899734e-05
2.3421273 -9.086181665007582e-06 -1.7825419299434145e-05
2.341588 -9.09579530802557e-06 -1.7826414888961364e-05
2.341049 -9.105405095204285e-06 -1.7827421910657338e-05
2.34051 -9.115015566941314e-06 -1.7828435294766015e-05
2.3399708 -9.124626433607321e-06 -1.7829396845657862e-05
2.3394322 -9.134229441829237e-06 -1.7830305800710136e-05
2.3388934 -9.143837046789062e-06 -1.783120362449669e-05
2.3383548 -9.153441023138372e-06 -1.7832107792338008e-05
2.3378165 -9.163041101533879e-06 -1.7833029959329658e-05
2.3372781 -9.17264182643744e-06 -1.7834006077528254e-05
2.33674 -9.182238690702677e-06 -1.7834980955306106e-05
2.336202 -9.191836196286888e-06 -1.7835850004844706e-05
2.335664 -9.201429759361502e-06 -1.783668412543586e-05
2.3351264 -9.211019667758042e-06 -1.7837564774481263e-05
2.3345885 -9.220614174633182e-06 -1.7838475944064173e-05
2.3340511 -9.23020081246103e-06 -1.7839417584262524e-05
2.3335137 -9.239787815919533e-06 -1.7840349591647418e-05
2.3329763 -9.249375459728741e-06 -1.7841289521191703e-05
2.3324392 -9.258959221661787e-06 -1.7842245168179872e-05
2.331902 -9.268543641008199e-06 -1.7843231022012574e-05
2.331365 -9.278124203204547e-06 -1.7844228732615785e-05
2.3308284 -9.2877011607205e-06 -1.7845097717829514e-05
2.3302917 -9.29727838779275e-06 -1.7845776622943797e-05
2.329755 -9.30685611538973e-06 -1.7846480598135417e-05
2.3292186 -9.316429838306398e-06 -1.784718780800851e-05
2.3286824 -9.325999813501612e-06 -1.784789162618562e-05
2.3281462 -9.335570047465814e-06 -1.78486384734547e-05
2.32761 -9.345140817014546e-06 -1.784939808095432e-05
2.327074 -9.354707607616477e-06 -1.7850163304738286e-05
2.3265383 -9.364270689117905e-06 -1.78509484971219e-05
2.3260026 -9.37383406147238e-06 -1.7851736765303754e-05
2.325467 -9.383393735776196e-06 -1.785255669199947e-05
2.3249316 -9.392953713175737e-06 -1.785332804681952e-05
2.3243964 -9.402509956010022e-06 -1.785402780482178e-05
2.3238611 -9.412066441150539e-06 -1.7854723178113007e-05
2.323326 -9.421619172658818e-06 -1.7855435867073195e-05
2.322791 -9.431172175027296e-06 -1.7856216631819454e-05
2.3222563 -9.440721466085283e-06 -1.7856980787545045e-05
2.3217216 -9.450271034819677e-06 -1.7857752177177265e-05
2.321187 -9.459816890868323e-06 -1.7858525884122284e-05
2.3206525 -9.469363037055584e-06 -1.785933647998014e-05
2.3201182 -9.478905477075634e-06 -1.7860050662034787e-05
2.319584 -9.488448143648567e-06 -1.7860736587791028e-05
2.3190498 -9.497987028151291e-06 -1.7861249935822866e-05
2.3185158 -9.507526024545874e-06 -1.7861765282044956e-05
2.317982 -9.517061198720876e-06 -1.7862316466144613e-05
2.3174481 -9.526596515907369e-06 -1.786286172959009e-05
2.3169146 -9.536128019534215e-06 -1.7863423353308025e-05
2.3163812 -9.545655419637975e-06 -1.786400992295174e-05
2.3158479 -9.555183285873005e-06 -1.786459280448895e-05
2.3153145 -9.56471131451869e-06 -1.7865202557280196e-05
2.3147814 -9.574235570981672e-06 -1.7865850131971065e-05
2.3142486 -9.583755765818271e-06 -1.7866509620292406e-05
2.3137157 -9.59327645338584e-06 -1.7867103643685702e-05
2.3131828 -9.60279727728072e-06 -1.7867614137293412e-05
2.3126502 -9.612314268382253e-06 -1.786815165455329e-05
2.3121178 -9.621827135385198e-06 -1.7868673462442286e-05
2.3115854 -9.631340429781551e-06 -1.7869210531894026e-05
2.311053 -9.640853869763328e-06 -1.786976790932363e-05
2.310521 -9.650363493498526e-06 -1.7870325133374298e-05
2.309989 -9.65986899741662e-06 -1.7870848381373667e-05
2.309457 -9.669374906398224e-06 -1.7871260708254344e-05
2.3089254 -9.678876618726398e-06 -1.7871703368512345e-05
2.3083937 -9.688378731843788e-06 -1.787218132878264e-05
2.307862 -9.697880905966248e-06 -1.7872484941898938e-05
2.3073308 -9.70737485971703e-06 -1.7872781133917617e-05
2.3067994 -9.716873093182909e-06 -1.7873098961305652e-05
2.3062682 -9.726367380129061e-06 -1.7873425192875364e-05
2.3057373 -9.735857437735684e-06 -1.787376037321034e-05
2.3052063 -9.74534781758693e-06 -1.787409317033539e-05
2.3046756 -9.7548339695134e-06 -1.787443414837224e-05
2.3041449 -9.764320447887972e-06 -1.7874772880629415e-05
2.3036144 -9.773802700977347e-06 -1.7875127378989224e-05
2.303084 -9.783285296869485e-06 -1.787551278615311e-05
2.3025537 -9.792763660610334e-06 -1.78757674892408e-05
2.3020234 -9.802242287295948e-06 -1.7875980596514566e-05
2.3014934 -9.811716622076336e-06 -1.7876183306764024e-05
2.3009636 -9.821186941661654e-06 -1.7876397741725524e-05
2.3004336 -9.830661499333843e-06 -1.7876603889607685e-05
2.299904 -9.84012777448656e-06 -1.7876782618128763e-05
2.2993746 -9.849593974162398e-06 -1.7876832409384954e-05
2.298845 -9.859060330298537e-06 -1.787689191536284e-05
2.2983158 -9.868522328222213e-06 -1.787694878378303e-05
2.2977865 -9.877984485423165e-06 -1.7877015024976633e-05
2.2972574 -9.887442262828672e-06 -1.787696460215504e-05
2.2967284 -9.896900129519774e-06 -1.7876901484933024e-05
2.2961996 -9.906353582643021e-06 -1.787684978935577e-05
2.295671 -9.915802870676913e-06 -1.7876818347768933e-05
2.2951424 -9.925252022066082e-06 -1.7876777959308145e-05
2.2946138 -9.934701271727064e-06 -1.7876745211828182e-05
2.2940855 -9.944146122935038e-06 -1.787670746592749e-05
2.2935574 -9.953586810849417e-06 -1.7876673852077795e-05
2.2930293 -9.963027360752203e-06 -1.7876628075369823e-05
2.2925012 -9.972468005229514e-06 -1.787659438201239e-05
2.2919734 -9.98190421941817e-06 -1.787639923880628e-05
2.2914455 -9.991340433842122e-06 -1.7876213567340414e-05
2.290918 -1.0000767926597026e-05 -1.7876028850739475e-05
2.2903905 -1.001019967919481e-05 -1.7875822207197916e-05
2.289863 -1.0019626954445315e-05 -1.7875595673434427e-05
2.289336 -1.0029049921220283e-05 -1.7875215337469997e-05
2.2888088 -1.0038472565588863e-05 -1.7874826414920185e-05
2.2882817 -1.004789511781899e-05 -1.7874438941449162e-05
2.2877548 -1.0057313090442743e-05 -1.7874048099584125e-05
2.287228 -1.0066726697378281e-05 -1.7873594497186793e-05
2.2867014 -1.0076139923714333e-05 -1.787304602365554e-05
2.286175 -1.0085548717361512e-05 -1.787253619790453e-05
2.2856486 -1.0094957141156e-05 -1.7872045172771605e-05
2.2851222 -1.0104365419041531e-05 -1.787157539810847e-05
2.284596 -1.0113769083080205e-05 -1.7871110161038456e-05
2.28407 -1.0123168348789776e-05 -1.7870641030656748e-05
2.283544 -1.0132567261092797e-05 -1.7870179414139524e-05
2.2830184 -1.0141961780250853e-05 -1.78697232386573e-05
2.2824926 -1.0151355950731104e-05 -1.7869264951004697e-05
2.2819672 -1.0160745725767198e-05 -1.7868798021373886e-05
2.2814417 -1.0170135129834616e-05 -1.7868248650611374e-05
2.2809162 -1.0179524333591755e-05 -1.786762806373143e-05
2.2803912 -1.0188904578517368e-05 -1.786699641536082e-05
2.279866 -1.0198288849246464e-05 -1.786631742385248e-05
2.2793412 -1.0207664108113353e-05 -1.7865526721905996e-05
2.2788162 -1.0217043307721649e-05 -1.7864722827612995e-05
2.2782915 -1.0226417729744365e-05 -1.7863936962057215e-05
2.277767 -1.0235787583605549e-05 -1.7863158986928618e-05
2.2772424 -1.0245156922896634e-05 -1.7862355381831418e-05
2.2767181 -1.0254521686838906e-05 -1.78615834477009e-05
2.2761939 -1.026388584511209e-05 -1.7860326461784545e-05
2.2756698 -1.0273245043872864e-05 -1.7858523825896922e-05
2.2751458 -1.0282603107072324e-05 -1.7856412657404297e-05
2.274622 -1.0291955812680538e-05 -1.785391979295403e-05
2.2740982 -1.030130692469643e-05 -1.785066887470142e-05
2.2735746 -1.031065211629165e-05 -1.7847406238640638e-05
2.273051 -1.0319995565288638e-05 -1.784417621747024e-05
2.2725277 -1.032933301969682e-05 -1.7840417478916788e-05
2.2720044 -1.0338668267105002e-05 -1.7836068000530252e-05
2.2714813 -1.0347997023238364e-05 -1.7831719769077082e-05
2.2709584 -1.0357319228189948e-05 -1.782741953218677e-05
2.2704353 -1.0366643350085925e-05 -1.7822403012273242e-05
2.2699127 -1.03759561028602e-05 -1.7816861815240066e-05
2.2693899 -1.0385270247936942e-05 -1.7811239276965408e-05
2.2688675 -1.0394572798321065e-05 -1.7805163485297446e-05
2.268345 -1.0403872120925807e-05 -1.7798657842777696e-05
2.2678227 -1.0413167898063252e-05 -1.7791830430999376e-05
2.2673006 -1.0422455876315248e-05 -1.7784875347907326e-05
2.2667785 -1.0431740056118208e-05 -1.7777371638114254e-05
2.2662566 -1.044101604690451e-05 -1.7769713851911348e-05
2.2657347 -1.0450287968229406e-05 -1.7761779247874935e-05
2.265213 -1.0459551383479577e-05 -1.7753195093725735e-05
2.2646914 -1.0468810272223732e-05 -1.7744693733740695e-05
2.26417 -1.0478060480194483e-05 -1.7735833654507966e-05
2.2636487 -1.0487301593154808e-05 -1.7726261858819736e-05
2.2631276 -1.0496537749276044e-05 -1.7716778728166018e-05
2.2626064 -1.0505768925688782e-05 -1.7707146399609756e-05
2.2620854 -1.0514990703049631e-05 -1.7696629695903166e-05
2.2615645 -1.0524206895748693e-05 -1.7686134680622083e-05
2.2610438 -1.0533413446697838e-05 -1.7675445760970985e-05
2.260523 -1.0542614176549533e-05 -1.7664041107943796e-05
2.2600026 -1.0551804705923511e-05 -1.765217217291996e-05
2.2594824 -1.0560984643136142e-05 -1.763975512536513e-05
2.2589622 -1.0570158099745828e-05 -1.7627095972463997e-05
2.258442 -1.0579324840168929e-05 -1.7614077238908907e-05
2.257922 -1.0588480569266536e-05 -1.7600756417439445e-05
2.257402 -1.0597629219460154e-05 -1.758696926692197e-05
2.2568822 -1.0606766494979785e-05 -1.757311934013024e-05
2.2563624 -1.0615896560241008e-05 -1.7559235449814565e-05
2.255843 -1.0625015063847699e-05 -1.754443146266924e-05
2.2553236 -1.063412150900382e-05 -1.7529310793219178e-05
2.2548044 -1.0643220119298546e-05 -1.7513996022453076e-05
2.254285 -1.0652310570489272e-05 -1.7498076779488357e-05
2.253766 -1.0661388537605489e-05 -1.7481796738071688e-05
2.253247 -1.0670457911701783e-05 -1.746513832544843e-05
2.2527282 -1.0679514459190696e-05 -1.7448298825864162e-05
2.2522097 -1.0688558100258816e-05 -1.743157211879962e-05
2.251691 -1.0697593050811143e-05 -1.7414528765152668e-05
2.2511725 -1.0706618997014084e-05 -1.739708153134034e-05
2.2506542 -1.071563171427951e-05 -1.7379253701197312e-05
2.250136 -1.0724635139412187e-05 -1.736155183127902e-05
2.2496178 -1.0733625262164387e-05 -1.734348437748148e-05
2.2491 -1.0742601469738445e-05 -1.732401925436184e-05
2.2485821 -1.0751567432383877e-05 -1.7303693191101705e-05
2.2480643 -1.0760522638848042e-05 -1.728273975629324e-05
2.2475467 -1.0769462813634532e-05 -1.7261401418957525e-05
2.247029 -1.0778391565146092e-05 -1.7238553177272757e-05
2.2465117 -1.078730424118875e-05 -1.7215427481622485e-05
2.2459946 -1.0796200791020946e-05 -1.7191751880700677e-05
2.2454774 -1.0805084913981568e-05 -1.716769918313794e-05
2.2449603 -1.0813956536964714e-05 -1.714303682390325e-05
2.2444434 -1.0822811080863653e-05 -1.7117778036580545e-05
2.2439265 -1.0831652525553605e-05 -1.7092033311294934e-05
2.2434099 -1.084047630640705e-05 -1.7065383061767893e-05
2.2428935 -1.0849282316825681e-05 -1.703897562509537e-05
2.2423768 -1.0858078574447226e-05 -1.7011738188834716e-05
2.2418606 -1.0866852386363192e-05 -1.69835953599917e-05
2.2413445 -1.0875611624896119e-05 -1.6955416015718866e-05
2.2408283 -1.0884356290229732e-05 -1.692694179349532e-05
2.2403123 -1.0893082019959643e-05 -1.689763670097488e-05
2.2397964 -1.0901792355368127e-05 -1.686726283792176e-05
2.2392807 -1.0910482892502495e-05 -1.683672750055153e-05
2.2387652 -1.091915372450669e-05 -1.6806155545935014e-05
2.2382498 -1.0927808638033198e-05 -1.6775063448291066e-05
2.2377343 -1.0936447222741069e-05 -1.6742549007613246e-05
2.237219 -1.0945064949616968e-05 -1.6710254711073133e-05
2.2367039 -1.09536662009517e-05 -1.6677902368434664e-05
2.236189 -1.0962246588304822e-05 -1.6645243008774654e-05
2.2356741 -1.097080616592475e-05 -1.661185457591534e-05
2.2351592 -1.0979352197732788e-05 -1.6577845824792483e-05
2.2346447 -1.0987872996263983e-05 -1.654404697746574e-05
2.2341301 -1.0996376169318308e-05 -1.6509702321733106e-05
2.2336156 -1.1004861596716057e-05 -1.6474672000921663e-05
2.2331014 -1.1013324830330009e-05 -1.6439091417472685e-05
2.232587 -1.102176983433673e-05 -1.640345168830718e-05
2.232073 -1.1030192334562662e-05 -1.636688557722439e-05
2.231559 -1.1038596006073684e-05 -1.6330208964222246e-05
2.2310452 -1.1046976666482593e-05 -1.6292192841535332e-05
2.2305317 -1.1055333677277e-05 -1.6253684446714737e-05
2.2300181 -1.106367077182414e-05 -1.621417356446291e-05
2.2295046 -1.107198720402683e-05 -1.6173675716993165e-05
2.2289913 -1.1080278803046653e-05 -1.613190709831242e-05
2.228478 -1.1088548693618611e-05 -1.6089804045673664e-05
2.2279649 -1.1096793258657553e-05 -1.6047722598558752e-05
2.2274518 -1.1105015914822507e-05 -1.6004678055748164e-05
2.226939 -1.1113212547958077e-05 -1.5960703314296616e-05
2.2264261 -1.1121386490603789e-05 -1.591679084587691e-05
2.2259135 -1.11295341446666e-05 -1.587231497103841e-05
2.225401 -1.1137658653824544e-05 -1.582710416261843e-05
2.2248886 -1.114575614208875e-05 -1.578083088160601e-05
2.2243764 -1.11538257834423e-05 -1.5733893172599266e-05
2.223864 -1.116187531978638e-05 -1.5687268911914286e-05
2.2233522 -1.1169893089003387e-05 -1.5639148787326014e-05
2.22284 -1.1177889870707772e-05 -1.5590732087422132e-05
2.2223284 -1.118585442194301e-05 -1.554228721060964e-05
2.2218165 -1.1193797700660778e-05 -1.5492823598846196e-05
2.2213051 -1.1201708054235958e-05 -1.5442823798598753e-05
2.2207935 -1.1209596460432593e-05 -1.539237461828739e-05
2.2202823 -1.1217451563062507e-05 -1.5341521968045918e-05
2.219771 -1.1225284252358524e-05 -1.529013671048562e-05
2.21926 -1.1233083002358158e-05 -1.523735345455772e-05
2.2187488 -1.124085838717637e-05 -1.5184793304212793e-05
2.218238 -1.1248599665995216e-05 -1.5131745394889936e-05
2.2177272 -1.1256317143311108e-05 -1.5077619480455797e-05
2.2172165 -1.1264003436006609e-05 -1.5023802672121913e-05
2.216706 -1.127165850631408e-05 -1.496909150997382e-05
2.2161956 -1.127928539287396e-05 -1.4913663067839065e-05
2.2156854 -1.1286880344124893e-05 -1.4857658615077176e-05
2.2151752 -1.1294446516414247e-05 -1.4801067646427254e-05
2.2146652 -1.1301980310981108e-05 -1.4744541078141972e-05
2.2141552 -1.130948515649094e-05 -1.4687440730177661e-05
2.2136455 -1.1316957161660818e-05 -1.4629281695800814e-05
2.2131357 -1.1324399424212415e-05 -1.4571090544467145e-05
2.2126262 -1.1331808599613968e-05 -1.4512893746314222e-05
2.2121167 -1.1339187932209104e-05 -1.4454007408099934e-05
2.2116072 -1.1346537222914427e-05 -1.4394977493552028e-05
2.211098 -1.1353852863847727e-05 -1.433525449476166e-05
2.210589 -1.1361134560449097e-05 -1.4275197569811397e-05
2.21008 -1.1368385632216473e-05 -1.4214793371527606e-05
2.2095711 -1.1375602493575745e-05 -1.4154275309269203e-05
2.2090623 -1.1382788456638976e-05 -1.4093030548913056e-05
2.2085536 -1.138994302856547e-05 -1.4031097794805877e-05
2.208045 -1.1397062789165251e-05 -1.3969208295068515e-05
2.2075367 -1.1404147707674655e-05 -1.3907363605647193e-05
2.2070284 -1.1411200944153262e-05 -1.384408431718659e-05
2.2065203 -1.141821845077384e-05 -1.3780245701510658e-05
2.2060122 -1.1425203645407078e-05 -1.3716492757522066e-05
2.2055042 -1.1432156229221607e-05 -1.3652161826278181e-05
2.2049963 -1.1439072857457026e-05 -1.3587482727920098e-05
2.2044888 -1.1445953156725354e-05 -1.3521929943495268e-05
2.2039812 -1.1452800104475048e-05 -1.34560503161497e-05
2.2034736 -1.145961348032862e-05 -1.3389728286367108e-05
2.2029662 -1.1466389980777724e-05 -1.3323273561820702e-05
2.202459 -1.1473129295757274e-05 -1.3255219071232339e-05
2.201952 -1.1479833909618677e-05 -1.3187089734191568e-05
2.2014449 -1.1486504046539666e-05 -1.3118806626125503e-05
2.200938 -1.1493136130211256e-05 -1.304962854737346e-05
2.200431 -1.149973301016016e-05 -1.2979424390879173e-05
2.1999245 -1.1506291097580068e-05 -1.2909419235812582e-05
2.199418 -1.1512810660913466e-05 -1.2838670086645378e-05
2.1989117 -1.1519293991298695e-05 -1.2767108261597945e-05
2.1984053 -1.152574112780518e-05 -1.2695028231067232e-05
2.197899 -1.1532148583169073e-05 -1.2623116367359031e-05
2.197393 -1.153851964068337e-05 -1.2550093871083971e-05
2.196887 -1.1544850283930933e-05 -1.2476400058867427e-05
2.196381 -1.155114390393199e-05 -1.2402928933602719e-05
2.1958754 -1.1557397103459264e-05 -1.2328943406935926e-05
2.1953697 -1.1563612816444257e-05 -1.2253588281436994e-05
2.1948643 -1.1569787176468329e-05 -1.217821122218698e-05
2.194359 -1.1575920715779451e-05 -1.2102247672523809e-05
2.1938536 -1.1582018267114e-05 -1.2025628710624509e-05
2.1933486 -1.1588071460357922e-05 -1.1947876649238395e-05
2.1928434 -1.159408772150787e-05 -1.186971732852081e-05
2.1923387 -1.1600059186274894e-05 -1.1791471447572024e-05
2.1918337 -1.1605993553868715e-05 -1.1713018507149605e-05
2.1913292 -1.1611882827947886e-05 -1.1633033904500347e-05
2.1908245 -1.1617733918268516e-05 -1.1552808818838216e-05
2.19032 -1.1623542048847272e-05 -1.1471485539861156e-05
2.1898158 -1.1629305837684208e-05 -1.139021440871306e-05
2.1893115 -1.1635029065189067e-05 -1.1308137095432226e-05
2.1888075 -1.164070732142055e-05 -1.1224911599578941e-05
2.1883035 -1.1646344133692507e-05 -1.1141557633058946e-05
2.1877997 -1.1651935658879667e-05 -1.1057778371705944e-05
2.187296 -1.1657485304578696e-05 -1.0972987605770362e-05
2.1867921 -1.1662991361569653e-05 -1.0887010616223232e-05
2.1862888 -1.166844932336285e-05 -1.080043698188106e-05
2.1857853 -1.1673865583295105e-05 -1.0713271338696407e-05
2.185282 -1.1679235585452584e-05 -1.0624204283919379e-05
2.184779 -1.1684557294769904e-05 -1.0534148125161684e-05
2.1842759 -1.1689834130406214e-05 -1.0443261195170181e-05
2.1837728 -1.169506424586037e-05 -1.0350827284324034e-05
2.18327 -1.1700245535897695e-05 -1.0256113129874334e-05
2.1827674 -1.1705375851026738e-05 -1.0160846387386964e-05
2.1822648 -1.1710458857896652e-05 -1.006507827482926e-05
2.1817622 -1.1715492626783406e-05 -9.9674585965892e-06
2.1812599 -1.1720475415594892e-05 -9.869249012735257e-06
2.1807578 -1.1725405766448355e-05 -9.770362934727373e-06
2.1802554 -1.1730289059326283e-05 -9.6699572494961e-06
2.1797535 -1.173511645007452e-05 -9.568780536683561e-06
2.1792517 -1.1739893561839297e-05 -9.467085174258803e-06
2.1787498 -1.1744618681233985e-05 -9.363936627016522e-06
2.1782482 -1.1749290173364812e-05 -9.25988793107078e-06
2.1777465 -1.1753908584589722e-05 -9.154590462112678e-06
2.1772451 -1.175847216025084e-05 -9.047313154508379e-06
2.1767437 -1.1762981280707702e-05 -8.940367704029645e-06
2.1762426 -1.1767435233731555e-05 -8.832765639788502e-06
2.1757414 -1.1771834516283291e-05 -8.725267940361788e-06
2.1752405 -1.1776178571834395e-05 -8.617551167199357e-06
2.1747396 -1.1780467774741226e-05 -8.5092796845999e-06
2.174239 -1.1784701427060988e-05 -8.40085105795034e-06
2.1737382 -1.1788879976706188e-05 -8.292104222885548e-06
2.1732378 -1.1793002738221576e-05 -8.182795388708041e-06
2.1727374 -1.179706993910849e-05 -8.07315532614221e-06
2.1722372 -1.180108095586256e-05 -7.962651265686883e-06
2.171737 -1.1805035817981252e-05 -7.85200284777309e-06
2.171237 -1.180893415187296e-05 -7.740590419000707e-06
2.170737 -1.1812775784809602e-05 -7.628714463758627e-06
2.170237 -1.1816562237355243e-05 -7.5163821275072124e-06
2.1697373 -1.1820289628810176e-05 -7.402917805841855e-06
2.1692379 -1.1823959256036491e-05 -7.288940872171051e-06
2.1687384 -1.1827570823602057e-05 -7.173571202009149e-06
2.168239 -1.18311237191924e-05 -7.057872103583461e-06
2.1677399 -1.1834617929114085e-05 -6.941333464408577e-06
2.1672406 -1.1838054422658885e-05 -6.823609615137385e-06
2.1667416 -1.1841429174511366e-05 -6.703254858278079e-06
2.1662426 -1.1844744030732694e-05 -6.580641497641909e-06
2.1657438 -1.1847994771369469e-05 -6.455342416690752e-06
2.1652453 -1.1851181539532114e-05 -6.32729996311085e-06
2.1647468 -1.1854302845298295e-05 -6.195495906963402e-06
2.1642482 -1.185735832791494e-05 -6.06048430177924e-06
2.16375 -1.186034369441741e-05 -5.922757744984677e-06
2.1632516 -1.1863260294999318e-05 -5.781465713915836e-06
2.1627536 -1.1866104246684672e-05 -5.6402410955307435e-06
2.1622555 -1.1868878642704496e-05 -5.499205531139247e-06
2.1617577 -1.1871580835455005e-05 -5.358454545990494e-06
2.16126 -1.1874213760491834e-05 -5.2179904744127835e-06
2.1607623 -1.1876774832123013e-05 -5.077594591871291e-06
2.1602647 -1.1879266771456446e-05 -4.937175213336904e-06
2.1597674 -1.1881687023513593e-05 -4.797107618348756e-06
2.15927 -1.1884038424791621e-05 -4.6573740677181405e-06
2.158773 -1.1886318579470297e-05 -4.517897457470956e-06
2.1582758 -1.1888530188298665e-05 -4.378693145063205e-06
2.157779 -1.1890670944780218e-05 -4.239878193304047e-06
2.157282 -1.1892743534540263e-05 -4.10141185083766e-06
2.1567852 -1.1894746646911938e-05 -3.963071257644673e-06
2.1562886 -1.1896680858011536e-05 -3.824906541833094e-06
2.1557922 -1.189854492406833e-05 -3.687124754128069e-06
2.1552958 -1.19003413930409e-05 -3.549644464425643e-06
2.1547997 -1.1902068142064296e-05 -3.412452585531336e-06
2.1543036 -1.1903727628381934e-05 -3.2756533423252477e-06
2.1538074 -1.190531862590278e-05 -3.1392183504831563e-06
2.1533115 -1.1906841978330948e-05 -3.0030032984503977e-06
2.1528156 -1.1908297103934962e-05 -2.8669911126272827e-06
2.15232 -1.1909684917602034e-05 -2.7313324997098422e-06
2.1518245 -1.1911004259453425e-05 -2.5961997758131113e-06
2.1513288 -1.191225808295271e-05 -2.461537489394715e-06
2.1508336 -1.1913443419107545e-05 -2.327294882905096e-06
2.1503384 -1.191456310068465e-05 -2.1935757723168126e-06
2.1498432 -1.1915615962596716e-05 -2.0601859516164593e-06
2.1493483 -1.1916603029183452e-05 -1.9268527375212566e-06
2.1488533 -1.191752343796212e-05 -1.7937943355833247e-06
2.1483586 -1.1918378389860859e-05 -1.6611320392524365e-06
2.1478639 -1.1919167078770016e-05 -1.5288038268298812e-06
2.1473694 -1.191989075447685e-05 -1.3967967074567082e-06
2.146875 -1.1920548516320002e-05 -1.2651379153175522e-06
2.1463804 -1.1921141972248116e-05 -1.1337623217318624e-06
2.1458862 -1.192166954228259e-05 -1.0025994831281415e-06
2.1453922 -1.1922132881253151e-05 -8.718879176047526e-07
2.1448982 -1.192253103086332e-05 -7.415337963490561e-07
2.1444044 -1.1922865405632306e-05 -6.114240307027496e-07
2.1439106 -1.1923134909341439e-05 -4.817349481204373e-07
2.143417 -1.192334119734362e-05 -3.524355057578192e-07
2.1429234 -1.1923482915609864e-05 -2.233685695351541e-07
2.14243 -1.1923561658650325e-05 -9.440788439236525e-08
2.1419365 -1.1923576151312871e-05 3.4103575834899464e-08
2.1414435 -1.1923528103944646e-05 1.6230935668585904e-07
2.1409504 -1.1923416171638581e-05 2.9012123433768465e-07
2.1404574 -1.1923242056916697e-05 4.1768186011844654e-07
2.1399646 -1.1923004521350419e-05 5.446654693827121e-07
2.1394718 -1.1922705347232496e-05 6.708893179157744e-07
2.1389792 -1.192234348282842e-05 7.968271605481e-07
2.1384866 -1.1921920396011774e-05 9.22524132267408e-07
2.1379943 -1.1921434946403882e-05 1.047945218472292e-06
2.137502 -1.1920888588318308e-05 1.1729326652991003e-06
2.1370099 -1.192028035056057e-05 1.2975542186292521e-06
2.1365178 -1.1919611629344213e-05 1.4216675137845857e-06
2.136026 -1.1918881566051009e-05 1.5454210813928907e-06
2.135534 -1.1918091436690237e-05 1.6688002799410918e-06
2.1350422 -1.1917239993902724e-05 1.7918515479178236e-06
2.1345508 -1.1916329753730522e-05 1.914323758048838e-06
2.1340592 -1.1915358266131595e-05 2.0363666714864553e-06
2.1335678 -1.1914328100387318e-05 2.1579499114099504e-06
2.1330767 -1.1913238120172825e-05 2.2790991807081563e-06
2.1325855 -1.191208945809739e-05 2.3997495303401705e-06
2.1320944 -1.191088094284713e-05 2.520008758532279e-06
2.1316035 -1.1909614772999403e-05 2.639897976850783e-06
2.1311126 -1.1908289136935885e-05 2.7594012618851228e-06
2.130622 -1.1906906269724375e-05 2.8787746416336705e-06
2.1301312 -1.1905464185784378e-05 2.9977459396019897e-06
2.1296408 -1.190396528935099e-05 3.116310776756748e-06
2.1291506 -1.1902408349953177e-05 3.2345583950006885e-06
2.1286602 -1.190079347470959e-05 3.3524237881225777e-06
2.12817 -1.1899120997750328e-05 3.4698565373503902e-06
2.12768 -1.189739261230654e-05 3.5869227538980927e-06
2.12719 -1.1895606238248868e-05 3.7035970000786277e-06
2.1267004 -1.189376447579157e-05 3.8195499354421e-06
2.1262107 -1.1891865354000752e-05 3.935013434209751e-06
2.1257212 -1.1889911426189138e-05 4.0502413217527735e-06
2.1252317 -1.188790044472814e-05 4.165134653984918e-06
2.1247423 -1.1885834039335333e-05 4.279673786954052e-06
2.124253 -1.1883711986308006e-05 4.393760909467532e-06
2.123764 -1.1881535976503833e-05 4.5076409001651735e-06
2.123275 -1.1879303598934996e-05 4.621226312826788e-06
2.122786 -1.1877016530911524e-05 4.734311227609013e-06
2.1222973 -1.1874674676669606e-05 4.847018375248744e-06
2.1218085 -1.1872278559720045e-05 4.959311045011532e-06
2.12132 -1.1869828132539622e-05 5.071203736027131e-06
2.1208317 -1.1867325074287062e-05 5.182771296961722e-06
2.1203432 -1.186476567945899e-05 5.293804081508473e-06
2.1198552 -1.1862155418999596e-05 5.4045901364506915e-06
2.119367 -1.1859489066259339e-05 5.515181947814997e-06
2.118879 -1.1856772224496836e-05 5.625403299769901e-06
2.118391 -1.1853999594736084e-05 5.735187499039767e-06
2.1179032 -1.1851175618040752e-05 5.844704724192103e-06
2.1174157 -1.1848298897352743e-05 5.953984119068293e-06
2.116928 -1.1845369744374223e-05 6.062975058054324e-06
2.1164408 -1.1842388198461394e-05 6.171703608947247e-06
2.1159534 -1.1839354505218666e-05 6.2801651115594566e-06
2.115466 -1.1836267248990067e-05 6.388348510186026e-06
2.114979 -1.1833129651281922e-05 6.496267100643317e-06
2.1144922 -1.1829940350347422e-05 6.60384599152751e-06
2.1140053 -1.1826699530948554e-05 6.711089327853977e-06
2.1135185 -1.1823405803732292e-05 6.818013304567142e-06
2.1130319 -1.1820062510843666e-05 6.924645922094387e-06
2.1125453 -1.181666657122846e-05 7.031213152436297e-06
2.1120589 -1.1813221289498724e-05 7.137560067350442e-06
2.1115725 -1.180972356002553e-05 7.243701093561754e-06
2.1110864 -1.1806176776234423e-05 7.349612350030635e-06
2.1106002 -1.180257779605533e-05 7.455236912944991e-06
2.1101143 -1.179893008561645e-05 7.5607021021734856e-06
2.1096284 -1.1795230380578348e-05 7.66599528149303e-06
2.1091425 -1.1791480360328291e-05 7.771018701414807e-06
2.1086571 -1.178768230663911e-05 7.875881427819645e-06
2.1081715 -1.1783832275854866e-05 7.980532165225034e-06
2.107686 -1.1779932654321047e-05 8.084836580375731e-06
2.1072009 -1.1775985211559012e-05 8.188656854126424e-06
2.1067157 -1.1771986717457979e-05 8.292203240289242e-06
2.1062305 -1.176793879943662e-05 8.395502513209309e-06
2.1057456 -1.1763842075422633e-05 8.498592451393905e-06
2.1052606 -1.1759696159583764e-05 8.601480639016371e-06
2.104776 -1.1755501722120382e-05 8.704110394273196e-06
2.1042912 -1.1751258348909943e-05 8.806488012044509e-06
2.1038067 -1.1746966725521104e-05 8.90888023782656e-06
2.1033223 -1.1742626277515916e-05 9.011041229193786e-06
2.102838 -1.1738237825406007e-05 9.112989761611113e-06
2.1023538 -1.1733800783765738e-05 9.214700962690944e-06
2.1018698 -1.1729316038943958e-05 9.316179696636222e-06
2.1013858 -1.172478295703017e-05 9.417386572554003e-06
2.1009018 -1.1720200233617514e-05 9.51838315483914e-06
2.100418 -1.1715571684233102e-05 9.619124886355728e-06
2.0999346 -1.1710896059970557e-05 9.719589423723591e-06
2.099451 -1.170617261959012e-05 9.819876040518055e-06
2.0989676 -1.1701400029515998e-05 9.919915593125444e-06
2.0984843 -1.1696582214984785e-05 1.0019780125392268e-05
2.0980012 -1.1691717862666311e-05 1.0119430358972657e-05
2.097518 -1.1686803722820932e-05 1.0218857898530935e-05
2.0970352 -1.1681845758076196e-05 1.0318125969712727e-05
2.0965524 -1.1676840611745908e-05 1.0417255458794913e-05
2.0960696 -1.16717869221881e-05 1.051627544498919e-05
2.0955868 -1.166668617529971e-05 1.06151144709263e-05
2.0951045 -1.1661542119534921e-05 1.0713855597457335e-05
2.094622 -1.1656348581677667e-05 1.0812550963939474e-05
2.0941396 -1.1651109342212645e-05 1.0911111347879895e-05
2.0936575 -1.1645825898020275e-05 1.1009600866522723e-05
2.0931754 -1.1640494297779732e-05 1.1107962886106024e-05
2.0926933 -1.1635116014849706e-05 1.120618233957396e-05
2.0922115 -1.1629692623829475e-05 1.1303145928340253e-05
2.0917299 -1.1624226123750567e-05 1.1399463066812235e-05
2.0912483 -1.1618712572893907e-05 1.1495471551826384e-05
2.0907667 -1.161315364165031e-05 1.1590963646112048e-05
2.0902853 -1.1607550851590893e-05 1.1686120473825099e-05
2.089804 -1.160190305409489e-05 1.1781024571577162e-05
2.0893228 -1.1596211707628606e-05 1.1875730389454886e-05
2.0888417 -1.1590475609280704e-05 1.1970032132635346e-05
2.0883608 -1.1584696365940526e-05 1.2064035687109496e-05
2.08788 -1.1578872686710232e-05 1.2157840024742642e-05
2.0873992 -1.1573006174099976e-05 1.225125126642429e-05
2.0869186 -1.1567095569887583e-05 1.2344309965670187e-05
2.086438 -1.1561139583544579e-05 1.2437096312710338e-05
2.0859575 -1.1555142742153326e-05 1.2529762515984002e-05
2.0854774 -1.154910372433465e-05 1.2622046889340911e-05
2.0849972 -1.1543021197344621e-05 1.2714093747061562e-05
2.084517 -1.1536893775419246e-05 1.2805937600841564e-05
2.084037 -1.1530726170749386e-05 1.2897224123984342e-05
2.0835571 -1.1524514120711893e-05 1.2988180682235666e-05
2.0830774 -1.1518262329757735e-05 1.3078795738333828e-05
2.0825977 -1.151196640829644e-05 1.3169166942282183e-05
2.0821183 -1.1505631095501952e-05 1.3259144075785815e-05
2.0816388 -1.149925211230836e-05 1.3348269414740488e-05
2.0811596 -1.149283448831401e-05 1.3436685713591384e-05
2.0806804 -1.1486373825945203e-05 1.3524932656535364e-05
2.0802011 -1.1479871653021945e-05 1.3612944730181823e-05
2.0797222 -1.14733299246983e-05 1.3700567379924064e-05
2.0792434 -1.146675029324893e-05 1.3787964152698864e-05
2.0787647 -1.1460128140865796e-05 1.3875121805265439e-05
2.078286 -1.1453465076708865e-05 1.3961905053432402e-05
2.0778074 -1.1446763235689375e-05 1.4047986657068568e-05
2.0773292 -1.1440024382421494e-05 1.4133835237205898e-05
2.0768507 -1.1433240393832155e-05 1.4219380686104555e-05
2.0763726 -1.1426423103818693e-05 1.430470797263177e-05
2.0758944 -1.141956091094924e-05 1.4389619051672229e-05
2.0754163 -1.1412662419768735e-05 1.447420753724644e-05
2.0749385 -1.1405726219481674e-05 1.4558560137847377e-05
2.0744607 -1.139875056528265e-05 1.464267005268901e-05
2.0739832 -1.1391737509264574e-05 1.4726459513395646e-05
2.0735056 -1.138468533372724e-05 1.480973728983333e-05
2.073028 -1.1377592774168094e-05 1.489232514075434e-05
2.0725508 -1.1370465222137899e-05 1.4974555387656054e-05
2.0720737 -1.1363301338179557e-05 1.5056154427952811e-05
2.0715966 -1.1356099410980083e-05 1.5137527354004335e-05
2.0711195 -1.1348857935842696e-05 1.5218418144914893e-05
2.0706427 -1.1341582446333368e-05 1.5298896707540003e-05
2.0701659 -1.1334267871950748e-05 1.5378791227297867e-05
2.0696893 -1.13269198237376e-05 1.54583292730561e-05
2.0692127 -1.1319533054073968e-05 1.553769047661598e-05
2.068736 -1.1312109409473404e-05 1.5616594193153266e-05
2.06826 -1.1304654918348859e-05 1.5694933648087332e-05
2.0677836 -1.1297160301087429e-05 1.5772961421415364e-05
2.0673075 -1.1289631553712303e-05 1.5850465967171145e-05
2.0668316 -1.128207067260753e-05 1.592741260023518e-05
2.0663557 -1.1274472519286813e-05 1.6003495404001895e-05
2.0658798 -1.1266839170681618e-05 1.6078973630539e-05
2.0654042 -1.125917299593382e-05 1.6153983914822365e-05
2.0649285 -1.1251472101919127e-05 1.6228636542947226e-05
2.0644531 -1.1243738827168404e-05 1.630274558002097e-05
2.0639777 -1.1235971358780965e-05 1.637606863542075e-05
2.0635026 -1.1228172175458566e-05 1.6449143307987467e-05
2.0630274 -1.1220339199438492e-05 1.6521834499984468e-05
2.0625525 -1.1212474907227647e-05 1.65940218437284e-05
2.0620775 -1.1204577249774656e-05 1.6665946382367554e-05
2.0616026 -1.119664471418108e-05 1.673722996075507e-05
2.061128 -1.118868327454277e-05 1.680824808543757e-05
2.0606534 -1.1180691294907904e-05 1.6879092904840304e-05
2.060179 -1.117266668575887e-05 1.6949417174242132e-05
2.0597045 -1.1164607923799854e-05 1.7019479926475867e-05
2.0592303 -1.115652092317993e-05 1.7089192494999997e-05
2.058756 -1.114840018338246e-05 1.7158094329002997e-05
2.0582821 -1.1140251811351473e-05 1.7226852758323357e-05
2.0578082 -1.11320700162364e-05 1.7295248325521573e-05
2.0573344 -1.1123860920986322e-05 1.7363353628594086e-05
2.0568607 -1.1115618703563425e-05 1.7431213179370156e-05
2.056387 -1.1107345317723703e-05 1.7498803650867683e-05
2.0559134 -1.1099043301669049e-05 1.7565815273266244e-05
2.0554402 -1.109071481028726e-05 1.763221534629295e-05
2.054967 -1.1082354066107469e-05 1.769829565872807e-05
2.0544937 -1.1073963122816589e-05 1.7763520312858173e-05
2.0540206 -1.1065544836912873e-05 1.7828139041759185e-05
2.0535476 -1.10570969562898e-05 1.7892419343073894e-05
2.0530748 -1.1048622152729129e-05 1.7956257308675068e-05
2.052602 -1.104011815617242e-05 1.8019690979757513e-05
2.0521295 -1.1031587700378492e-05 1.8082600862201185e-05
2.051657 -1.102302852081665e-05 1.8145047434061605e-05
2.0511847 -1.1014443343073228e-05 1.820722929778948e-05
2.0507123 -1.1005829729476934e-05 1.8269288581085813e-05
2.05024 -1.099718597730474e-05 1.8330983084167897e-05
2.049768 -1.0988518444421073e-05 1.839238297790062e-05
2.0492961 -1.0979825465383652e-05 1.8453553961119385e-05
2.048824 -1.0971100235022851e-05 1.8514124771826703e-05
2.0483525 -1.0962354454806282e-05 1.8574439316745585e-05
2.047881 -1.0953581194531985e-05 1.8634301794939118e-05
2.0474093 -1.0944779000062106e-05 1.8693472653197463e-05
2.046938 -1.0935954344901858e-05 1.875221213508862e-05
2.0464666 -1.0927101213974226e-05 1.881057933545611e-05
2.0459952 -1.091822153723946e-05 1.8868575393538303e-05
2.0455241 -1.0909318273667702e-05 1.8926026638999564e-05
2.0450532 -1.090039345922377e-05 1.8982996257780556e-05
2.0445824 -1.08914410055358e-05 1.903970724491164e-05
2.0441115 -1.0882462854749366e-05 1.909575713256731e-05
2.0436409 -1.0873462228092535e-05 1.9150877587827232e-05
2.0431702 -1.0864436774937691e-05 1.9204773030446253e-05
2.0426998 -1.0855389955930052e-05 1.92576877688065e-05
2.0422297 -1.0846323929612931e-05 1.93094363014105e-05
2.0417593 -1.0837228290262767e-05 1.9360698560594564e-05
2.041289 -1.082811406584245e-05 1.941162570239366e-05
2.0408192 -1.0818979818539374e-05 1.9462032191472853e-05
2.0403492 -1.0809822883281783e-05 1.9511600446394635e-05
2.0398796 -1.0800646672393976e-05 1.9560512896954748e-05
2.0394099 -1.07914484050901e-05 1.960900531027066e-05
2.0389402 -1.0782226646850918e-05 1.965705250051379e-05
2.0384707 -1.0772987942743784e-05 1.9704627576280365e-05
2.0380013 -1.0763726139066741e-05 1.9752027823315476e-05
2.037532 -1.0754447691121082e-05 1.979904023744283e-05
2.037063 -1.0745146457466842e-05 1.984574632705173e-05
2.036594 -1.0735828875188278e-05 1.9892443801912766e-05
2.036125 -1.0726488654746492e-05 1.9938682952239732e-05
2.0356562 -1.0717132449404611e-05 1.9984437745114595e-05
2.0351875 -1.070775406483513e-05 2.0029803225995117e-05
2.0347188 -1.069835536868925e-05 2.007455972393642e-05
2.0342503 -1.0688939794132689e-05 2.0118829278187037e-05
2.0337818 -1.0679504374691995e-05 2.016279419639192e-05
2.0333135 -1.0670052474273898e-05 2.020617036269074e-05
2.0328455 -1.0660586040970883e-05 2.0248992462231683e-05
2.0323772 -1.0651094025805186e-05 2.0291310714898705e-05
2.0319095 -1.0641592825772122e-05 2.033315945726962e-05
2.0314415 -1.0632066438589164e-05 2.0374689494753245e-05
2.0309737 -1.0622526376418699e-05 2.0415990953019115e-05
2.0305061 -1.0612971127862765e-05 2.0456793805631696e-05
2.0300386 -1.0603397735247823e-05 2.049727290719201e-05
2.029571 -1.0593804630700678e-05 2.0537453342738247e-05
2.0291038 -1.058419855227169e-05 2.0577448503842917e-05
2.0286367 -1.0574577888854588e-05 2.0617163685230246e-05
2.0281696 -1.05649396715363e-05 2.0656194617372643e-05
2.0277026 -1.055528248489369e-05 2.069486757128476e-05
2.0272357 -1.0545613083987208e-05 2.0733252820625742e-05
2.026769 -1.053592496542206e-05 2.077146394847603e-05
2.026302 -1.0526219922211012e-05 2.0809308354268433e-05
2.0258355 -1.0516501449749e-05 2.0846720344225363e-05
2.0253692 -1.0506771435787162e-05 2.088362372258399e-05
2.0249028 -1.0497023450918226e-05 2.0920319117918183e-05
2.0244365 -1.0487259277527699e-05 2.0956454769397295e-05
2.0239704 -1.0477482566029493e-05 2.099215746109849e-05
2.0235045 -1.0467695098105683e-05 2.1027542311609076e-05
2.0230384 -1.0457885454205095e-05 2.1062324346723798e-05
2.0225728 -1.0448070534237273e-05 2.109690986203249e-05
2.022107 -1.0438233680747186e-05 2.1131295385632903e-05
2.0216413 -1.0428386782420512e-05 2.1165196870007833e-05
2.0211759 -1.0418528396646959e-05 2.1198850813385788e-05
2.0207105 -1.0408655190939445e-05 2.1232469273465233e-05
2.0202453 -1.0398770642354975e-05 2.126573241245881e-05
2.01978 -1.0388866458389355e-05 2.1298659072106157e-05
2.019315 -1.0378956335514251e-05 2.1331388955771104e-05
2.01885 -1.0369031869459425e-05 2.1363932315806532e-05
2.0183852 -1.0359091513254389e-05 2.1396152133787928e-05
2.0179205 -1.034914220084455e-05 2.1427972009287237e-05
2.0174558 -1.0339177341456199e-05 2.1459535227196777e-05
2.0169911 -1.0329198674917239e-05 2.149100552951972e-05
2.016527 -1.0319214844281114e-05 2.1522286783851104e-05
2.0160625 -1.0309212289195348e-05 2.1553019531705272e-05
2.0155983 -1.0299199917532606e-05 2.1583256010423896e-05
2.015134 -1.0289174388776932e-05 2.161325669866005e-05
2.0146701 -1.027913935164131e-05 2.164286658667823e-05
2.0142064 -1.0269096629525354e-05 2.1672245232542855e-05
2.0137424 -1.0259034322071787e-05 2.1701432811640878e-05
2.013279 -1.0248969755211569e-05 2.173015313041183e-05
2.0128152 -1.023888591582355e-05 2.1758732860695182e-05
2.0123518 -1.022879489719617e-05 2.178698629201874e-05
2.0118885 -1.021869525786903e-05 2.181487445679843e-05
2.0114253 -1.0208583570591235e-05 2.1842520556187096e-05
2.010962 -1.0198458330826665e-05 2.1869854521066496e-05
2.010499 -1.0188326543265656e-05 2.189681883485955e-05
2.0100362 -1.017818675608996e-05 2.192347759747064e-05
2.0095732 -1.016803030841429e-05 2.19496601875669e-05
2.0091107 -1.0157871439101331e-05 2.1975822458311615e-05
2.008648 -1.0147696032377384e-05 2.200190779316185e-05
2.0081854 -1.0137513073134454e-05 2.202771048585848e-05
2.007723 -1.0127324332138254e-05 2.205293845228203e-05
2.0072608 -1.011712330380515e-05 2.2077553265396563e-05
2.0067985 -1.0106911742384893e-05 2.2101948353936085e-05
2.0063365 -1.0096693407470558e-05 2.2126244387906147e-05
2.0058746 -1.0086469963231816e-05 2.2150317741993598e-05
2.0054128 -1.0076234625805709e-05 2.2174371331044917e-05
2.004951 -1.0065989062307726e-05 2.2197816907018462e-05
2.0044894 -1.005573756351696e-05 2.2219624450201158e-05
2.0040278 -1.0045477082662333e-05 2.2240029796691126e-05
2.0035663 -1.0035206732925329e-05 2.2259103730186118e-05
2.003105 -1.0024933908866218e-05 2.2277141831379734e-05
2.0026438 -1.001465744867803e-05 2.229459034960618e-05
2.0021827 -1.0004373917117629e-05 2.2311073155273174e-05
2.0017216 -9.99408241833474e-06 2.2325747573620104e-05
2.0012608 -9.98379054950296e-06 2.233924466575475e-05
2.0008 -9.973491925031267e-06 2.2351599085544986e-05
2.0003393 -9.963194069444984e-06 2.2362354182648132e-05
1.9998786 -9.952890994922767e-06 2.2370832659699468e-05
1.9994181 -9.942588030276633e-06 2.2376642927046004e-05
1.9989578 -9.932284744737521e-06 2.2380795394381187e-05
1.9984975 -9.921983437370837e-06 2.2382602353530404e-05
1.9980373 -9.911683950022139e-06 2.238140514982119e-05
1.9975773 -9.901388744320377e-06 2.237923075038529e-05
1.9971174 -9.891096640326864e-06 2.2375835492311876e-05
1.9966575 -9.880807188318709e-06 2.237139720886955e-05
1.9961977 -9.870521985332408e-06 2.236512138928074e-05
1.9957381 -9.860246502157281e-06 2.2355498073206477e-05
1.9952786 -9.849975581356327e-06 2.234198711583547e-05
1.9948192 -9.839714798970966e-06 2.2326934613597207e-05
1.9943599 -9.829462953545508e-06 2.2310763498563876e-05
1.9939007 -9.819222424305858e-06 2.2293083916295297e-05
1.9934416 -9.808992256430985e-06 2.227324408383882e-05
1.9929825 -9.798772489494658e-06 2.225181993098583e-05
1.9925237 -9.788567252949232e-06 2.222902323325067e-05
1.9920648 -9.77837380294841e-06 2.220432809576563e-05
1.9916061 -9.768193703501873e-06 2.217862281498481e-05
1.9911476 -9.75803180013818e-06 2.2151916574354154e-05
1.9906892 -9.747881726168039e-06 2.2122927595826592e-05
1.9902308 -9.73774895745892e-06 2.2091877653581615e-05
1.9897724 -9.727629824679716e-06 2.2059618295769628e-05
1.9893143 -9.717531896824393e-06 2.2026262614641353e-05
1.9888563 -9.707451362113564e-06 2.1991033516825634e-05
1.9883983 -9.697388123265322e-06 2.1955120285790496e-05
1.9879405 -9.687345549348398e-06 2.1919384254797236e-05
1.9874828 -9.677320362582771e-06 2.188341910418221e-05
1.9870251 -9.667313352593357e-06 2.1847063430114313e-05
1.9865676 -9.657326600494329e-06 2.181063407223401e-05
1.9861102 -9.647358159140418e-06 2.177397665642495e-05
1.9856529 -9.637410070768516e-06 2.1737484489720636e-05
1.9851956 -9.627477796005434e-06 2.1700143733381444e-05
1.9847386 -9.617568999275837e-06 2.166186917704894e-05
1.9842815 -9.607676873858993e-06 2.1622749794412838e-05
1.9838247 -9.597808955224152e-06 2.158301194810627e-05
1.9833679 -9.587958379938725e-06 2.1542212433690015e-05
1.9829112 -9.578130257705538e-06 2.1500541147478046e-05
1.9824547 -9.568322811273818e-06 2.145832980552279e-05
1.9819982 -9.55853856263914e-06 2.1414298255891473e-05
1.9815419 -9.548776168438568e-06 2.1369789211842378e-05
1.9810855 -9.539035191711905e-06 2.1324517770706028e-05
1.9806294 -9.529319224487894e-06 2.1278317848605822e-05
1.9801733 -9.519625452896705e-06 2.1231331411101657e-05
1.9797174 -9.50995500263425e-06 2.118288492110873e-05
1.9792615 -9.500310355603261e-06 2.1133542913837394e-05
1.9788058 -9.490689969009771e-06 2.1083129405205455e-05
1.9783502 -9.481096362408344e-06 2.1031230195952685e-05
1.9778947 -9.471528277875344e-06 2.0977897922864845e-05
1.9774393 -9.461988145760209e-06 2.0923925868390398e-05
1.9769839 -9.452471772123327e-06 2.0869044233232555e-05
1.9765288 -9.442986657240151e-06 2.0812747284794513e-05
1.9760736 -9.433526378796508e-06 2.0755745953198e-05
1.9756186 -9.424095670998062e-06 2.0697898122127912e-05
1.9751637 -9.414692936638445e-06 2.063942350711563e-05
1.9747089 -9.405320463671467e-06 2.0579669070643927e-05
1.9742543 -9.395976842916805e-06 2.0519431381571097e-05
1.9737997 -9.386664158293666e-06 2.0458166210230288e-05
1.9733452 -9.377378599273719e-06 2.039631617994702e-05
1.9728909 -9.368127120266381e-06 2.0333164789509637e-05
1.9724365 -9.358903782897899e-06 2.0268869464451462e-05
1.9719824 -9.349713110893647e-06 2.0203642757617736e-05
1.9715283 -9.340553987020542e-06 2.0136747915199037e-05
1.9710743 -9.331428776300765e-06 2.006864363610008e-05
1.9706205 -9.322336344439288e-06 1.999897413759219e-05
1.9701668 -9.313279146783067e-06 1.992763804526553e-05
1.9697131 -9.304253637675368e-06 1.9855686047720768e-05
1.9692596 -9.295266634034132e-06 1.9782180755636168e-05
1.9688061 -9.286312436249431e-06 1.9707643636347805e-05
1.9683528 -9.277395511449332e-06 1.9631327596126006e-05
1.9678997 -9.268517377246543e-06 1.9554060437358788e-05
1.9674464 -9.259672891372878e-06 1.947572841423339e-05
1.9669935 -9.250868084172448e-06 1.9396192362623082e-05
1.9665406 -9.24210267176271e-06 1.9315049880797376e-05
1.9660878 -9.233375782974846e-06 1.923331651046986e-05
1.9656351 -9.224686833165576e-06 1.9150296227891468e-05
1.9651824 -9.21603734179293e-06 1.9066283487883914e-05
1.96473 -9.207431204985327e-06 1.8981762167460634e-05
1.9642776 -9.198862474495113e-06 1.8898174079704947e-05
1.9638253 -9.190334318165325e-06 1.8815203610351986e-05
1.9633732 -9.18184530744923e-06 1.873193846887052e-05
1.962921 -9.173394508851258e-06 1.8649408997584993e-05
1.9624691 -9.164984584708884e-06 1.856751709357235e-05
1.9620172 -9.156612261557532e-06 1.8486245476380043e-05
1.9615655 -9.148280583100661e-06 1.840350366503371e-05
1.9611138 -9.139987489383626e-06 1.8318343866810124e-05
1.9606622 -9.131734293916383e-06 1.8234089074827604e-05
1.9602108 -9.123521861158939e-06 1.8150169017710916e-05
1.9597595 -9.115348957010989e-06 1.806561052563775e-05
1.9593081 -9.107215038406721e-06 1.79800543265124e-05
1.958857 -9.099123556940241e-06 1.7893923739565664e-05
1.958406 -9.091072357940523e-06 1.7802560016307555e-05
1.9579551 -9.083066956643584e-06 1.7709035292013773e-05
1.9575043 -9.075104158466559e-06 1.761537351926266e-05
1.9570535 -9.067185174369753e-06 1.7522271351263558e-05
1.9566029 -9.059310721683556e-06 1.7428376468966258e-05
1.9561524 -9.051480459168244e-06 1.7334032039966126e-05
1.955702 -9.043693004213586e-06 1.723992559791475e-05
1.9552517 -9.03595152274326e-06 1.7146610396836125e-05
1.9548014 -9.028252359271545e-06 1.705331326426116e-05
1.9543513 -9.020596766253558e-06 1.69608478500429e-05
1.9539013 -9.012985025489622e-06 1.6868584744761684e-05
1.9534514 -9.005416461649337e-06 1.677675655148153e-05
1.9530016 -8.997891432016959e-06 1.668492396461782e-05
1.952552 -8.990409417850976e-06 1.6593341417964418e-05
1.9521024 -8.98297079058336e-06 1.6501586417397436e-05
1.9516529 -8.975573200400962e-06 1.6409951738850522e-05
1.9512036 -8.968220855766065e-06 1.6318525668807737e-05
1.9507543 -8.960909415318473e-06 1.6226937985622096e-05
1.9503051 -8.953641169158323e-06 1.6135976994077678e-05
1.949856 -8.946415273614169e-06 1.6045795718159105e-05
1.9494071 -8.939231796467973e-06 1.595684308552283e-05
1.9489582 -8.93208768722277e-06 1.5869127496947577e-05
1.9485095 -8.924986705501714e-06 1.578287267531601e-05
1.9480608 -8.91792396528575e-06 1.5697184712054184e-05
1.9476123 -8.910903563985918e-06 1.5612149753972612e-05
1.9471638 -8.903920817394042e-06 1.5527937733833742e-05
1.9467155 -8.896977896712738e-06 1.5443909758860352e-05
1.9462672 -8.890074039419708e-06 1.5360870735007634e-05
1.945819 -8.883207523726865e-06 1.5278238079332712e-05
1.945371 -8.876381339947795e-06 1.5196193812391727e-05
1.944923 -8.8695920734437e-06 1.511421834671406e-05
1.9444753 -8.862842889803987e-06 1.5032523625241986e-05
1.9440275 -8.856130391244646e-06 1.4951194331586065e-05
1.9435799 -8.849455975402245e-06 1.4869367581319455e-05
1.9431324 -8.842820128940138e-06 1.4787891978074882e-05
1.942685 -8.836222254579361e-06 1.4706320982185771e-05
1.9422376 -8.829661150974966e-06 1.4624640104751677e-05
1.9417905 -8.823139987569647e-06 1.4542051459183942e-05
1.9413433 -8.816656321875618e-06 1.445781511250702e-05
1.9408964 -8.810213816428608e-06 1.4372524377044164e-05
1.9404495 -8.80380982459369e-06 1.4286469918688656e-05
1.9400027 -8.79744582291251e-06 1.4200249300187422e-05
1.939556 -8.791122314563408e-06 1.4113730591508381e-05
1.9391093 -8.784837323607252e-06 1.4026804253615202e-05
1.9386629 -8.778595006488314e-06 1.3938069107909072e-05
1.9382164 -8.77239259067661e-06 1.3847582655937014e-05
1.9377702 -8.766234187403843e-06 1.3756488639370259e-05
1.937324 -8.760116516867805e-06 1.3664042938220149e-05
1.936878 -8.754042134271173e-06 1.3570742060718698e-05
1.936432 -8.748010916150782e-06 1.3476767516805963e-05
1.935986 -8.742022017952417e-06 1.3381886278180866e-05
1.9355403 -8.736078682175717e-06 1.328567703952014e-05
1.9350946 -8.730178722346306e-06 1.3188238693669418e-05
1.9346491 -8.724325329137861e-06 1.308983602024446e-05
1.9342036 -8.718516121294127e-06 1.2991077928744852e-05
1.9337583 -8.712752333555958e-06 1.2891569629483808e-05
1.933313 -8.707034764705191e-06 1.2791755931021824e-05
1.9328679 -8.701362923072288e-06 1.2691629974236725e-05
1.9324228 -8.69573606680763e-06 1.2590907893174234e-05
1.9319779 -8.690156845498193e-06 1.2489779853604606e-05
1.931533 -8.684622943772978e-06 1.2388584262711007e-05
1.9310882 -8.679135323556584e-06 1.2286836815365888e-05
1.9306436 -8.673694775852601e-06 1.2185058283832158e-05
1.930199 -8.668300649831281e-06 1.2082897904424052e-05
1.9297546 -8.662953816204293e-06 1.1980302353311549e-05
1.9293103 -8.657653614360811e-06 1.1877995757377483e-05
1.928866 -8.652399219000856e-06 1.1775524360389263e-05
1.928422 -8.647192868739121e-06 1.1672867993856941e-05
1.9279779 -8.642032459814494e-06 1.1570062908146661e-05
1.927534 -8.63691878582938e-06 1.1467097747031207e-05
1.9270902 -8.631852476264942e-06 1.1364414965488703e-05
1.9266465 -8.626832877073394e-06 1.1260885058198934e-05
1.9262028 -8.621859768879205e-06 1.1156452002289873e-05
1.9257593 -8.616935325668359e-06 1.1051992808359893e-05
1.9253159 -8.612057596181574e-06 1.0947338303577186e-05
1.9248725 -8.607227175732906e-06 1.0843001609880416e-05
1.9244293 -8.602444587827543e-06 1.0738895917805753e-05
1.9239862 -8.597708940431483e-06 1.0635473340939704e-05
1.9235432 -8.593020619736396e-06 1.053239859794396e-05
1.9231004 -8.588378850787767e-06 1.0429484801232743e-05
1.9226575 -8.583782941411989e-06 1.0326722558308761e-05
1.9222149 -8.579234618288822e-06 1.0224225984438933e-05
1.9217722 -8.574731974944244e-06 1.0121656737336654e-05
1.9213297 -8.570275604896526e-06 1.0019261462774063e-05
1.9208874 -8.565865906863272e-06 9.917616042449815e-06
1.9204451 -8.56150184979339e-06 9.816701146149326e-06
1.9200028 -8.557182629417644e-06 9.716344637062845e-06
1.9195608 -8.552909739019016e-06 9.616026189717003e-06
1.9191188 -8.548681445355563e-06 9.516233963810389e-06
1.9186769 -8.544497975548785e-06 9.416581219935363e-06
1.9182351 -8.540360019243424e-06 9.31692848876424e-06
1.9177934 -8.5362668187772e-06 9.217357320509373e-06
1.9173518 -8.532219060010136e-06 9.11766309698086e-06
1.9169104 -8.528216048283632e-06 9.018048593388262e-06
1.916469 -8.524257290265163e-06 8.918835352964519e-06
1.9160277 -8.520342981178313e-06 8.819728340118805e-06
1.9155865 -8.5164738111521e-06 8.720653203897569e-06
1.9151454 -8.512649015917048e-06 8.621609319279224e-06
1.9147044 -8.508869282524942e-06 8.522613833453717e-06
1.9142636 -8.505133677634877e-06 8.424528617832026e-06
1.9138229 -8.501442603891745e-06 8.326477911423473e-06
1.9133822 -8.497794410583496e-06 8.228595140624799e-06
1.9129416 -8.494190591894194e-06 8.130890918254037e-06
1.9125011 -8.490630487702386e-06 8.033132447803917e-06
1.9120607 -8.487114689755928e-06 7.935446783395007e-06
1.9116205 -8.483642519515157e-06 7.837852026008067e-06
1.9111804 -8.480214492802158e-06 7.740617425744167e-06
1.9107403 -8.476828923467703e-06 7.643363279265684e-06
1.9103004 -8.473488314218261e-06 7.545974123013717e-06
1.9098605 -8.470190169730317e-06 7.448945219638462e-06
1.9094207 -8.46693581837829e-06 7.352311381553383e-06
1.9089811 -8.463724476077127e-06 7.255824031544765e-06
1.9085416 -8.460556720910703e-06 7.15932393539254e-06
1.908102 -8.457431001589103e-06 7.063230806301217e-06
1.9076627 -8.454349481569027e-06 6.967001410171949e-06
1.9072235 -8.45130997603556e-06 6.87078839140813e-06
1.9067843 -8.448313735748555e-06 6.77506775801822e-06
1.9063452 -8.445359999417302e-06 6.679468106410234e-06
1.9059063 -8.442449296032692e-06 6.583982195031398e-06
1.9054675 -8.439580959518438e-06 6.48863448444301e-06
1.9050287 -8.436754692389316e-06 6.3936703151602005e-06
1.9045901 -8.433971227186063e-06 6.298992368238528e-06
1.9041516 -8.431229574334192e-06 6.2043650884721495e-06
1.9037131 -8.428529872032584e-06 6.109634828214789e-06
1.9032748 -8.425872763573837e-06 6.014706830574427e-06
1.9028366 -8.423257617214655e-06 5.92018066107206e-06
1.9023983 -8.42068410363467e-06 5.826033661383141e-06
1.9019604 -8.418152902537731e-06 5.731957029244668e-06
1.9015224 -8.415663149615941e-06 5.638203911794888e-06
1.9010845 -8.413214799613056e-06 5.5444318643212264e-06
1.9006468 -8.410808470899921e-06 5.4507287070845265e-06
1.9002092 -8.408443432905336e-06 5.357276261759922e-06
1.8997717 -8.40612010194964e-06 5.264692645820851e-06
1.8993343 -8.403837518516745e-06 5.172001738352e-06
1.8988969 -8.401595886614621e-06 5.079082046772935e-06
1.8984597 -8.399395148876226e-06 4.9861284122445525e-06
1.8980225 -8.397236032773678e-06 4.893004307349302e-06
1.8975855 -8.395117899187985e-06 4.799655737009332e-06
1.8971486 -8.393041528166521e-06 4.706074658560475e-06
1.8967118 -8.391006168191849e-06 4.612981636150664e-06
1.896275 -8.389011760123739e-06 4.520063738652571e-06
1.8958384 -8.387058123684894e-06 4.427204797575404e-06
1.895402 -8.385146412445517e-06 4.334276300615036e-06
1.8949655 -8.383274961841884e-06 4.241251835383077e-06
1.8945291 -8.381444431538151e-06 4.148243497924203e-06
1.8940929 -8.37965515839959e-06 4.0551468032560055e-06
1.8936568 -8.377907259090039e-06 3.962363824782619e-06
1.8932208 -8.376199394201988e-06 3.869899163101005e-06
1.8927848 -8.37453261175365e-06 3.7776159292010786e-06
1.892349 -8.372906170846761e-06 3.6852334496505454e-06
1.8919133 -8.371320771042149e-06 3.5929083445360322e-06
1.8914777 -8.369775662101171e-06 3.500583575900419e-06
1.8910421 -8.3682711633688e-06 3.4080113137187444e-06
1.8906068 -8.366807478100061e-06 3.315319402501415e-06
1.8901714 -8.365384501161467e-06 3.222614315307565e-06
1.8897362 -8.364001849554472e-06 3.130243083639867e-06
1.8893011 -8.362660123111385e-06 3.0376847623583455e-06
1.8888661 -8.361358678321332e-06 2.9453550076493517e-06
1.8884312 -8.36009802717388e-06 2.8531096165132566e-06
1.8879963 -8.35887718045185e-06 2.760892939996543e-06
1.8875616 -8.357697047412488e-06 2.6687600811987433e-06
1.8871269 -8.356556984207294e-06 2.5765702219109724e-06
1.8866924 -8.355457602713685e-06 2.4843719328993056e-06
1.886258 -8.354398244819017e-06 2.392284064463226e-06
1.8858237 -8.353379440900825e-06 2.3004019184819423e-06
1.8853894 -8.352400220969786e-06 2.2084968168336778e-06
1.8849554 -8.351461760928671e-06 2.1164693678091087e-06
1.8845214 -8.350562928474715e-06 2.024536876852943e-06
1.8840874 -8.349704479199864e-06 1.932961769594778e-06
1.8836536 -8.348885651067326e-06 1.8414142563420106e-06
1.8832198 -8.348106875623064e-06 1.7497490081477976e-06
1.8827863 -8.347367985964703e-06 1.6579394149307849e-06
1.8823527 -8.34666925248477e-06 1.565969180997405e-06
1.8819194 -8.346010429677456e-06 1.4740803921256948e-06
1.881486 -8.34539170104258e-06 1.38245088042401e-06
1.8810527 -8.344812361989182e-06 1.290676894531966e-06
1.8806196 -8.344273443864894e-06 1.19878592939557e-06
1.8801867 -8.34377410062178e-06 1.1070820399431717e-06
1.8797537 -8.343314746220812e-06 1.015621866523396e-06
1.8793209 -8.342894759627271e-06 9.241655482836297e-07
1.8788881 -8.342514804840515e-06 8.326827856751954e-07
1.8784555 -8.342174223835187e-06 7.41053935854173e-07
1.878023 -8.341873721252156e-06 6.493501716825119e-07
1.8775907 -8.341612640495438e-06 5.575030350592792e-07
1.8771583 -8.341391637884915e-06 4.655577799690764e-07
1.876726 -8.341210092531546e-06 3.736411021473592e-07
1.8762939 -8.341068624902465e-06 2.819697327109431e-07
1.8758619 -8.340966464226685e-06 1.901107998077073e-07
1.87543 -8.340904389838763e-06 9.817680225303066e-08
1.8749981 -8.340881682223461e-06 6.099431869890405e-09
1.8745664 -8.340899119107273e-06 -8.605498445590603e-08
1.8741348 -8.34095596356281e-06 -1.7817324844994312e-07
1.8737032 -8.341052925441695e-06 -2.703992099766439e-07
1.8732718 -8.34118928829779e-06 -3.625879127676333e-07
1.8728405 -8.341365710195973e-06 -4.5464523219995984e-07
1.8724092 -8.34158144604945e-06 -5.465784292806282e-07
1.8719782 -8.341837043968076e-06 -6.385187036475163e-07
1.8715471 -8.34213192443015e-06 -7.304573119236869e-07
1.8711162 -8.34246666490905e-06 -8.222033823866064e-07
1.8706853 -8.34284048617516e-06 -9.140435811908244e-07
1.8702546 -8.34325412771268e-06 -1.0058714660725583e-06
1.8698239 -8.343706948970975e-06 -1.0976949767215472e-06
1.8693935 -8.344199420545398e-06 -1.1895721941237603e-06
1.868963 -8.344731090905912e-06 -1.2814934810708063e-06
1.8685327 -8.345302500762113e-06 -1.3731692253901594e-06
1.8681024 -8.345912774742909e-06 -1.4646862647490895e-06
1.8676723 -8.3465626086951e-06 -1.5561796649305876e-06
1.8672422 -8.347251421255278e-06 -1.6476657556568612e-06
1.8668123 -8.34797955529561e-06 -1.7392102450736938e-06
1.8663825 -8.348746655161287e-06 -1.8306078513330333e-06
1.8659527 -8.349553165270877e-06 -1.9219594780099215e-06
1.8655231 -8.35039833276496e-06 -2.0132559746414805e-06
1.8650935 -8.35128305621353e-06 -2.104408834154109e-06
1.8646641 -8.352206060261015e-06 -2.19556841497984e-06
1.8642347 -8.353168579276655e-06 -2.2867609158709473e-06
1.8638054 -8.354169624276991e-06 -2.3780157020028523e-06
1.8633764 -8.355209636060888e-06 -2.4692984631530714e-06
1.8629472 -8.356288727537383e-06 -2.5604592240882966e-06
1.8625183 -8.357406644584904e-06 -2.6514361557860585e-06
1.8620895 -8.358562895311346e-06 -2.7424347132457457e-06
1.8616607 -8.359758537373923e-06 -2.8334594075054393e-06
1.861232 -8.360992488792846e-06 -2.924413744438431e-06
1.8608035 -8.362265468055621e-06 -3.0155855807774697e-06
1.860375 -8.36357679480237e-06 -3.106631768751062e-06
1.8599467 -8.364927069035251e-06 -3.1975319309491808e-06
1.8595184 -8.3663159069067e-06 -3.288323443445329e-06
1.8590902 -8.367743569990006e-06 -3.379097818118938e-06
1.8586621 -8.369209361043524e-06 -3.469904891659571e-06
1.8582342 -8.370713959215605e-06 -3.5607988722279683e-06
1.8578063 -8.372256662737235e-06 -3.6515129143257923e-06
1.8573786 -8.373838035480425e-06 -3.7420633370109445e-06
1.8569509 -8.375457796209477e-06 -3.832591299500318e-06
1.8565234 -8.377115694255618e-06 -3.923207747895062e-06
1.8560959 -8.378812030101934e-06 -4.0139236235202684e-06
1.8556685 -8.380547001197031e-06 -4.104726559557587e-06
1.8552412 -8.382320491177302e-06 -4.195696380248683e-06
1.854814 -8.384132184081617e-06 -4.286719720749227e-06
1.8543869 -8.385982434223344e-06 -4.377744439840966e-06
1.8539599 -8.387871331466908e-06 -4.4685724244050145e-06
1.853533 -8.389798042055062e-06 -4.558902120987616e-06
1.8531063 -8.391763047953154e-06 -4.649103437379151e-06
1.8526796 -8.393765680757842e-06 -4.739343184647785e-06
1.8522531 -8.39580657793649e-06 -4.829724214202988e-06
1.8518265 -8.397885668177919e-06 -4.919771849534139e-06
1.8514001 -8.400002852054126e-06 -5.009812583834695e-06
1.8509738 -8.402157565031169e-06 -5.0999459337813105e-06
1.8505477 -8.404350337999316e-06 -5.1898288304721315e-06
1.8501215 -8.406581112494908e-06 -5.279753858947752e-06
1.8496956 -8.408849259628787e-06 -5.369785765742886e-06
1.8492696 -8.411155475150691e-06 -5.459879401806128e-06
1.8488438 -8.413499715635871e-06 -5.55003490547688e-06
1.8484181 -8.415881407949951e-06 -5.640309369839593e-06
1.8479925 -8.418301155718156e-06 -5.730593783510366e-06
1.8475671 -8.420758302991292e-06 -5.8206870000591994e-06
1.8471416 -8.423254067669744e-06 -5.91075872741522e-06
1.8467163 -8.425787081559142e-06 -6.000436507180472e-06
1.8462911 -8.428357719461797e-06 -6.0896784618787095e-06
1.845866 -8.430965264397386e-06 -6.178920332047765e-06
1.845441 -8.433610299355319e-06 -6.268173305156211e-06
1.845016 -8.436292978041792e-06 -6.3574505404746005e-06
1.8445913 -8.439012370332897e-06 -6.44678378768861e-06
1.8441665 -8.441769439442146e-06 -6.536210327939551e-06
1.8437419 -8.444564007960995e-06 -6.625699009064509e-06
1.8433173 -8.447396247629537e-06 -6.714941079652401e-06
1.8428929 -8.45026502681177e-06 -6.804115726353205e-06
1.8424685 -8.453171379246017e-06 -6.893294771566111e-06
1.8420444 -8.45611418033236e-06 -6.982389532040418e-06
1.8416202 -8.459094455375158e-06 -7.071260626213751e-06
1.8411962 -8.46211184222568e-06 -7.160193048897411e-06
1.8407722 -8.465166683412518e-06 -7.24909372084302e-06
1.8403484 -8.468257692483603e-06 -7.337732568291493e-06
1.8399246 -8.471385956260128e-06 -7.426168348972835e-06
1.8395009 -8.474551038119379e-06 -7.514465588874734e-06
1.8390774 -8.477752341819642e-06 -7.602643498373746e-06
1.8386539 -8.480990344807153e-06 -7.690905252900351e-06
1.8382306 -8.48426454871695e-06 -7.77912310914393e-06
1.8378073 -8.487576335244264e-06 -7.86730856329118e-06
1.8373841 -8.490924289533345e-06 -7.955656508788455e-06
1.836961 -8.494308945723485e-06 -8.044077616319585e-06
1.8365381 -8.49772980558377e-06 -8.132545183815325e-06
1.8361152 -8.501187358293705e-06 -8.220977862526384e-06
1.8356924 -8.504681993794471e-06 -8.309113710991408e-06
1.8352698 -8.508212120712648e-06 -8.397131164190052e-06
1.8348472 -8.511779205617883e-06 -8.485181155238885e-06
1.8344247 -8.515382688313764e-06 -8.572969900353205e-06
1.8340024 -8.519021958570764e-06 -8.660732427453831e-06
1.83358 -8.522698558143777e-06 -8.74850698002327e-06
1.8331579 -8.526409833163038e-06 -8.836055304039937e-06
1.8327358 -8.530158296445692e-06 -8.92349736731816e-06
1.8323138 -8.533942337929823e-06 -9.010915823378414e-06
1.8318919 -8.537762444222727e-06 -9.098332449014486e-06
1.83147 -8.541619153098137e-06 -9.185615353411658e-06
1.8310484 -8.545510715827837e-06 -9.272823396004818e-06
1.8306267 -8.549438820483935e-06 -9.360141621790547e-06
1.8302052 -8.553402876579714e-06 -9.447474320458594e-06
1.8297838 -8.55740233574248e-06 -9.534656894316324e-06
1.8293625 -8.561437614554733e-06 -9.621703168330769e-06
1.8289412 -8.565509311395225e-06 -9.708757436553607e-06
1.8285202 -8.569615608583333e-06 -9.795830234219024e-06
1.8280991 -8.573758288005935e-06 -9.882702585476723e-06
1.8276782 -8.577936555089235e-06 -9.969313033437735e-06
1.8272574 -8.582149825182937e-06 -1.0055908472343576e-05
1.8268366 -8.586399791348133e-06 -1.0142554926200981e-05
1.826416 -8.590683553276159e-06 -1.0229243875406479e-05
1.8259954 -8.595004005856126e-06 -1.0315794959462421e-05
1.825575 -8.59935932124888e-06 -1.0402136366012432e-05
1.8251547 -8.603749926066789e-06 -1.0488382015898998e-05
1.8247344 -8.608175262850043e-06 -1.0574579153482637e-05
1.8243142 -8.612637066540983e-06 -1.0660737692694319e-05
1.8238941 -8.617133559448673e-06 -1.0746988952042103e-05
1.8234743 -8.62166397255988e-06 -1.083324257154775e-05
1.8230544 -8.62623029043544e-06 -1.0919198176267516e-05
1.8226346 -8.630832937634229e-06 -1.1005172367680647e-05
1.822215 -8.635468822370532e-06 -1.109121791883027e-05
1.8217953 -8.640141036991936e-06 -1.1177109959033049e-05
1.8213758 -8.644847653794834e-06 -1.1262776364028573e-05
1.8209565 -8.649589095726169e-06 -1.1348408443423244e-05
1.8205372 -8.654364858400376e-06 -1.1434103664185112e-05
1.8201181 -8.65917540281217e-06 -1.1519613501301442e-05
1.8196989 -8.664021534823594e-06 -1.160519566543798e-05
1.8192799 -8.66890241230365e-06 -1.1690773359218454e-05
1.818861 -8.673817480519526e-06 -1.1776322668510628e-05
1.8184422 -8.678767202550494e-06 -1.1861616213457814e-05
1.8180236 -8.683750904948318e-06 -1.1946727534549846e-05
1.8176049 -8.688770504810585e-06 -1.2031813297049702e-05
1.8171865 -8.693822549642066e-06 -1.211674671155405e-05
1.816768 -8.698910369082077e-06 -1.220149605054308e-05
1.8163496 -8.704033282308055e-06 -1.2285751448249273e-05
1.8159314 -8.70918862339829e-06 -1.2369114076926633e-05
1.8155134 -8.714376761911373e-06 -1.2451014993706726e-05
1.8150953 -8.719599272109713e-06 -1.253242993953487e-05
1.8146774 -8.724854068479328e-06 -1.2613838957574133e-05
1.8142595 -8.730141591452406e-06 -1.2695090004880227e-05
1.8138418 -8.735461313382661e-06 -1.2776439731170052e-05
1.8134241 -8.740815244162455e-06 -1.2857617262860356e-05
1.8130066 -8.746199729653966e-06 -1.2938755863396552e-05
1.8125892 -8.751618336814447e-06 -1.3019774720196588e-05
1.8121718 -8.757068908149356e-06 -1.3100661705320239e-05
1.8117545 -8.762553446172506e-06 -1.318113102225349e-05
1.8113374 -8.76806805734014e-06 -1.3261330373759668e-05
1.8109202 -8.773616386133797e-06 -1.3341421239651294e-05
1.8105034 -8.77919460562905e-06 -1.3421325588229015e-05
1.8100865 -8.784806400664857e-06 -1.3501142028297265e-05
1.8096696 -8.79045115099719e-06 -1.358077786789922e-05
1.809253 -8.796126056989113e-06 -1.3659949917579967e-05
1.8088363 -8.801833603707308e-06 -1.3738956138730147e-05
1.8084198 -8.807572716383057e-06 -1.381798411660037e-05
1.8080034 -8.81334278977773e-06 -1.3896912172470013e-05
1.8075871 -8.819144326800797e-06 -1.3975692623266669e-05
1.807171 -8.82497668798688e-06 -1.4054445935941183e-05
1.8067548 -8.83084211789813e-06 -1.4133238682527376e-05
1.8063389 -8.836736658826402e-06 -1.4211950161240613e-05
1.805923 -8.842664232974527e-06 -1.4290748382575155e-05
1.8055071 -8.848624262323116e-06 -1.4369291264404828e-05
1.8050914 -8.854613623500379e-06 -1.4446701039063568e-05
1.8046757 -8.860634606850208e-06 -1.452305209180386e-05
1.8042603 -8.866684031162658e-06 -1.4598797701020176e-05
1.8038448 -8.872764571220926e-06 -1.4674359264454522e-05
1.8034295 -8.878874934108229e-06 -1.474918766059991e-05
1.8030142 -8.885015913030044e-06 -1.482343526286778e-05
1.8025991 -8.891184361028968e-06 -1.4896822765223074e-05
1.802184 -8.897382791235404e-06 -1.4969646549049845e-05
1.801769 -8.903609895759741e-06 -1.5041902954282597e-05
1.8013542 -8.909864729683132e-06 -1.511366950544426e-05
1.8009393 -8.916149586721718e-06 -1.5184929300798976e-05
1.8005247 -8.922459902705925e-06 -1.5255614967338943e-05
1.8001101 -8.92879978622453e-06 -1.532587220971037e-05
1.7996956 -8.9351664794616e-06 -1.5395417133876232e-05
1.7992812 -8.941560388106408e-06 -1.5464441058607856e-05
1.798867 -8.947980617574214e-06 -1.553301325258357e-05
1.7984527 -8.954429520524095e-06 -1.5601293004293844e-05
1.7980386 -8.960904442968243e-06 -1.5669210893681677e-05
1.7976246 -8.967405822786016e-06 -1.573639313924754e-05
1.7972107 -8.973932707363485e-06 -1.580328755262034e-05
1.7967969 -8.98048569275038e-06 -1.5869945959726207e-05
1.7963831 -8.98706576977972e-06 -1.593583541732136e-05
1.7959696 -8.993669516976724e-06 -1.600113917348508e-05
1.7955561 -9.000299814712475e-06 -1.606585553662332e-05
1.7951427 -9.006955193096626e-06 -1.613017254104139e-05
1.7947292 -9.013636734298442e-06 -1.6193940481660116e-05
1.794316 -9.020340988192094e-06 -1.6257266030783577e-05
1.7939029 -9.027071018254488e-06 -1.6320213700843154e-05
1.7934898 -9.033825330276857e-06 -1.6382734401500293e-05
1.7930769 -9.040603087167835e-06 -1.644468383078817e-05
1.7926639 -9.047406630348052e-06 -1.6506145554582046e-05
1.7922512 -9.054231236034008e-06 -1.6567304392460245e-05
1.7918385 -9.061081286525957e-06 -1.6627869294313967e-05
1.791426 -9.067953934447874e-06 -1.6688060871062893e-05
1.7910135 -9.07484968113461e-06 -1.674793879122423e-05
1.7906011 -9.081767738396286e-06 -1.680750560252876e-05
1.7901888 -9.088710587786476e-06 -1.6866542204641246e-05
1.7897766 -9.095675282036369e-06 -1.6924843158843115e-05
1.7893645 -9.102662216057945e-06 -1.69827025839574e-05
1.7889525 -9.10967055634913e-06 -1.704011953637287e-05
1.7885406 -9.116700727777749e-06 -1.709696308789423e-05
1.7881287 -9.123753887556227e-06 -1.7153368699098944e-05
1.787717 -9.130828457426546e-06 -1.720925446626909e-05
1.7873054 -9.137923487404593e-06 -1.7264299268193447e-05
1.7868938 -9.145039339472743e-06 -1.731896585088156e-05
1.7864825 -9.152175313173012e-06 -1.737369162897651e-05
1.7860711 -9.159334073329724e-06 -1.742815220196977e-05
1.7856598 -9.166512802084218e-06 -1.7482510187443693e-05
1.7852486 -9.173712101400221e-06 -1.753672505519429e-05
1.7848376 -9.1809312658169e-06 -1.7590968871651174e-05
1.7844266 -9.188173025977918e-06 -1.7644953378048934e-05
1.7840158 -9.195432260797295e-06 -1.7698129223298554e-05
1.783605 -9.202713499946948e-06 -1.7750289956126988e-05
1.7831943 -9.21001359565434e-06 -1.7802169527673038e-05
1.7827837 -9.217333139954193e-06 -1.7853460700962676e-05
1.7823732 -9.22467329059091e-06 -1.7904498014021623e-05
1.7819628 -9.232032597389302e-06 -1.7955307062102328e-05
1.7815524 -9.239410167176547e-06 -1.8005808679259734e-05
1.7811422 -9.246806620750119e-06 -1.8055917862395405e-05
1.7807322 -9.254221025358817e-06 -1.810577304980582e-05
1.7803222 -9.26165410033786e-06 -1.8155723289562563e-05
1.7799122 -9.269107241661109e-06 -1.8205393540075466e-05
1.7795024 -9.276578917388298e-06 -1.8255051481797324e-05
1.7790927 -9.284068386674551e-06 -1.8304522716060455e-05
1.778683 -9.291578361153696e-06 -1.8353268856880026e-05
1.7782735 -9.299103481503823e-06 -1.8401805270173858e-05
1.777864 -9.306648848877773e-06 -1.845035188434577e-05
1.7774546 -9.31421149533166e-06 -1.8498736913795333e-05
1.7770454 -9.321792092470815e-06 -1.854707190550745e-05
1.7766361 -9.329392063040684e-06 -1.8595144552889285e-05
1.7762271 -9.337007569731294e-06 -1.8642922991542617e-05
1.7758181 -9.344642227106413e-06 -1.869058640855772e-05
1.7754092 -9.352294468275347e-06 -1.8738005240673027e-05
1.7750005 -9.359963429594485e-06 -1.8785108449660684e-05
1.7745917 -9.367651967116465e-06 -1.883200508895575e-05
1.7741832 -9.375354791639931e-06 -1.8878812491924653e-05
1.7737746 -9.383077083581619e-06 -1.892550605053172e-05
1.7733662 -9.390815775448915e-06 -1.8971944270766713e-05
1.7729578 -9.398573744598877e-06 -1.901807814718227e-05
1.7725496 -9.406345604877322e-06 -1.9064060627818235e-05
1.7721415 -9.414136570466192e-06 -1.910982734287773e-05
1.7717334 -9.421943506860487e-06 -1.915535844823231e-05
1.7713255 -9.429767086408024e-06 -1.920077624520389e-05
1.7709177 -9.437606468550143e-06 -1.9245864867978696e-05
1.7705098 -9.445464565947833e-06 -1.929076961651697e-05
1.7701021 -9.45333827089857e-06 -1.9335494129643714e-05
1.7696947 -9.461225920711224e-06 -1.9380022768579662e-05
1.7692871 -9.469133652072532e-06 -1.9424530769295742e-05
1.7688798 -9.477055179500967e-06 -1.9468517583510662e-05
1.7684724 -9.484994207811854e-06 -1.9512497954636986e-05
1.7680652 -9.492949218950738e-06 -1.9556474078266956e-05
1.7676581 -9.500919387670462e-06 -1.960034041141087e-05
1.7672511 -9.508905447163738e-06 -1.9644079883799588e-05
1.7668443 -9.516906553927287e-06 -1.968777232072843e-05
1.7664374 -9.524925809166708e-06 -1.973129582090765e-05
1.7660307 -9.53295991181052e-06 -1.977426604473069e-05
1.765624 -9.541009480464088e-06 -1.9817089054016677e-05
1.7652175 -9.549073695103362e-06 -1.9859795956178078e-05
1.764811 -9.557155647267099e-06 -1.990255603181744e-05
1.7644047 -9.565252198822528e-06 -1.9945062626433458e-05
1.7639984 -9.573363971157309e-06 -1.998741024471646e-05
1.7635922 -9.58149015255338e-06 -2.002948465289311e-05
1.7631862 -9.589631337971403e-06 -2.0071308186871274e-05
1.7627802 -9.597789075335545e-06 -2.011274688730677e-05
1.7623743 -9.605961553881006e-06 -2.0154093972694698e-05
1.7619685 -9.614148039502094e-06 -2.019523992670394e-05
1.7615628 -9.622349123345643e-06 -2.0236322653843995e-05
1.7611572 -9.630566455138352e-06 -2.0276858916804665e-05
1.7607517 -9.638795681348371e-06 -2.0317422771526482e-05
1.7603463 -9.647041061132926e-06 -2.0357928507436494e-05
1.759941 -9.655300701815053e-06 -2.0398350141381818e-05
1.7595357 -9.663576377054034e-06 -2.043840533758627e-05
1.7591306 -9.671863634030628e-06 -2.0478210469508015e-05
1.7587255 -9.680166679282929e-06 -2.051770524743017e-05
1.7583206 -9.688483516420093e-06 -2.0557111972053218e-05
1.7579157 -9.696813580665641e-06 -2.0596429451446464e-05
1.7575109 -9.705159813551267e-06 -2.0635721039238778e-05
1.7571063 -9.71351673228771e-06 -2.067478992849992e-05
1.7567017 -9.721889673211055e-06 -2.0713642700004425e-05
1.7562972 -9.73027556466673e-06 -2.0752314314337328e-05
1.7558928 -9.738677341554595e-06 -2.0790954125717367e-05
1.7554885 -9.747089551847917e-06 -2.0829701395750643e-05
1.7550843 -9.755517669468233e-06 -2.086833321985091e-05
1.7546802 -9.763958593188676e-06 -2.0906681065452708e-05
1.7542762 -9.77241277146497e-06 -2.0945046707355523e-05
1.7538722 -9.780882191704714e-06 -2.0983353536660415e-05
1.7534684 -9.78936227853288e-06 -2.1021314953774545e-05
1.7530646 -9.797857399529663e-06 -2.1059192419219643e-05
1.752661 -9.806365524722968e-06 -2.109678605574532e-05
1.7522573 -9.814888531241167e-06 -2.1134363403353828e-05
1.751854 -9.82342192802217e-06 -2.1171837022115797e-05
1.7514505 -9.831970163839906e-06 -2.1209381491047536e-05
1.7510473 -9.840531301726463e-06 -2.12468969456667e-05
1.7506441 -9.849104656246062e-06 -2.12839141369109e-05
1.750241 -9.857690639975914e-06 -2.1320827974848418e-05
1.749838 -9.86629123375792e-06 -2.1357742399052365e-05
1.7494351 -9.874904424125384e-06 -2.13946686573747e-05
1.7490323 -9.883529650186861e-06 -2.1431439161640266e-05
1.7486296 -9.892167357985053e-06 -2.146801717050593e-05
1.7482269 -9.90081953533402e-06 -2.1504664645710115e-05
1.7478244 -9.909481608249427e-06 -2.1541316109023905e-05
1.747422 -9.918158131079746e-06 -2.1577770221822076e-05
1.7470195 -9.926849534257013e-06 -2.161388065414431e-05
1.7466173 -9.935550011185052e-06 -2.1649927115538433e-05
1.7462151 -9.944265280717186e-06 -2.1686122235884973e-05
1.7458131 -9.95298968038408e-06 -2.1722353319650944e-05
1.745411 -9.961731482805564e-06 -2.1758433732142823e-05
1.7450092 -9.970482305368011e-06 -2.179443918014012e-05
1.7446074 -9.97924527925605e-06 -2.1830520681847376e-05
1.7442057 -9.988022450270789e-06 -2.1866398229990515e-05
1.7438041 -9.996811648581253e-06 -2.190206271385883e-05
1.7434026 -1.000561227086781e-05 -2.1937641795902173e-05
1.7430011 -1.0014427431778171e-05 -2.197317640400877e-05
1.7425998 -1.0023251335955575e-05 -2.200861020469789e-05
1.7421986 -1.0032089709902718e-05 -2.204401163085763e-05
1.7417974 -1.00409394009104e-05 -2.2079421081260412e-05
1.7413963 -1.0049803552283625e-05 -2.2114813967758676e-05
1.7409954 -1.0058676332016795e-05 -2.2150013407519042e-05
1.7405945 -1.006756338954618e-05 -2.2184608708464797e-05
1.7401937 -1.0076461296701461e-05 -2.2218813584699597e-05
1.7397931 -1.0085370477756899e-05 -2.225268338787506e-05
1.7393924 -1.0094292909567276e-05 -2.228639634305731e-05
1.738992 -1.0103223789093557e-05 -2.23200073423129e-05
1.7385916 -1.0112167840104739e-05 -2.2353584610855654e-05
1.7381912 -1.0121122939877991e-05 -2.2387120794992604e-05
1.737791 -1.0130091198506778e-05 -2.2420737731021575e-05
1.7373909 -1.0139067861847192e-05 -2.245446616715569e-05
1.7369908 -1.0148057713464457e-05 -2.248798881634329e-05
1.7365909 -1.0157058510455623e-05 -2.2521178996485365e-05
1.736191 -1.0166069585789571e-05 -2.2554283173231118e-05
1.7357912 -1.017509416432823e-05 -2.2587296862451097e-05
1.7353916 -1.018412624471392e-05 -2.2620192558875275e-05
1.734992 -1.0193171736701717e-05 -2.2652991413662506e-05
1.7345924 -1.020223003479225e-05 -2.2685726736185506e-05
1.7341931 -1.0211296281087623e-05 -2.2718460330957765e-05
1.7337937 -1.0220375332896082e-05 -2.2751276209444198e-05
1.7333946 -1.0229462364136825e-05 -2.278421462957067e-05
1.7329954 -1.023856499065028e-05 -2.2817183240123706e-05
1.7325964 -1.0247675557091005e-05 -2.284971703098761e-05
1.7321975 -1.0256796057994783e-05 -2.2882267241618634e-05
1.7317986 -1.0265929837131282e-05 -2.2914693375175704e-05
1.7313999 -1.0275073475778134e-05 -2.294702300736574e-05
1.7310013 -1.0284227557621003e-05 -2.2979161153444476e-05
1.7306026 -1.0293394120963658e-05 -2.3011322138038e-05
1.7302041 -1.0302571070757428e-05 -2.3043352443349583e-05
1.7298058 -1.0311754948115971e-05 -2.3075396373267503e-05
1.7294074 -1.0320954658315796e-05 -2.3107271356624678e-05
1.7290093 -1.0330161186287387e-05 -2.3139086728420632e-05
1.7286111 -1.0339380679844202e-05 -2.3170512824465537e-05
1.7282132 -1.0348606730266273e-05 -2.3201706727512578e-05
1.7278152 -1.0357848306864327e-05 -2.3232778961003563e-05
1.7274173 -1.0367096293601339e-05 -2.3263612327662513e-05
1.7270197 -1.0376354101723145e-05 -2.3294268562089452e-05
1.726622 -1.0385623702546415e-05 -2.332475842585865e-05
1.7262244 -1.0394902932456435e-05 -2.335473019782415e-05
1.725827 -1.0404190867150876e-05 -2.3384590055500735e-05
1.7254295 -1.0413491028830245e-05 -2.3414271521080078e-05
1.7250322 -1.0422799764458489e-05 -2.3443784407841773e-05
1.7246351 -1.0432114947667207e-05 -2.347277227270192e-05
1.7242379 -1.0441443966429614e-05 -2.3501519004194897e-05
1.723841 -1.0450779164843614e-05 -2.3530005651183612e-05
1.723444 -1.046012524571423e-05 -2.355850625828406e-05
1.7230471 -1.0469480256229942e-05 -2.358705013170123e-05
1.7226504 -1.0478843377561497e-05 -2.3615672693440864e-05
1.7222538 -1.0488215460274319e-05 -2.364430311885734e-05
1.7218572 -1.0497598462378835e-05 -2.367284019513721e-05
1.7214608 -1.0506987558710129e-05 -2.3701454856573243e-05
1.7210644 -1.0516387588469316e-05 -2.3730044183821357e-05
1.7206681 -1.0525799317773935e-05 -2.3758338438144783e-05
1.720272 -1.053521615063296e-05 -2.378658938384588e-05
1.7198758 -1.054464458729572e-05 -2.381476037301896e-05
1.7194798 -1.0554080894142292e-05 -2.3842826172021457e-05
1.7190839 -1.0563525898647218e-05 -2.3870939738827516e-05
1.718688 -1.0572981621336544e-05 -2.3899074731845813e-05
1.7182924 -1.0582443212306047e-05 -2.392731159975041e-05
1.7178967 -1.0591915569240276e-05 -2.3955551187478977e-05
1.7175012 -1.0601396636820968e-05 -2.39836822219055e-05
1.7171056 -1.0610888400181322e-05 -2.4011741968314518e-05
1.7167103 -1.0620385947188503e-05 -2.4039826982966757e-05
1.716315 -1.0629894168179076e-05 -2.4067779245717278e-05
1.7159199 -1.0639410932582036e-05 -2.4095482605401136e-05
1.7155247 -1.0648938209942039e-05 -2.4123104805243446e-05
1.7151297 -1.0658471027481181e-05 -2.4150514545548985e-05
1.7147348 -1.0668014243253617e-05 -2.4177924711022322e-05
1.71434 -1.0677565822867897e-05 -2.420536159086987e-05
1.7139453 -1.0687124943367067e-05 -2.4232864354963476e-05
1.7135506 -1.0696695330821259e-05 -2.426029609333507e-05
1.713156 -1.0706273223663572e-05 -2.4287725083876072e-05
1.7127615 -1.0715859467045515e-05 -2.4315155454387393e-05
1.7123672 -1.0725453176497135e-05 -2.4342400079483318e-05
1.711973 -1.0735055140631078e-05 -2.4369668152657628e-05
1.7115787 -1.074466739003439e-05 -2.4396593382640456e-05
1.7111846 -1.0754287732901731e-05 -2.442354806456573e-05
1.7107906 -1.0763915398774483e-05 -2.4450467545759864e-05
1.7103968 -1.077355112748205e-05 -2.4477338923691493e-05
1.7100029 -1.0783197059830735e-05 -2.4504230781561712e-05
1.7096092 -1.0792851049353536e-05 -2.453117111645558e-05
1.7092155 -1.0802512325367208e-05 -2.455799419614284e-05
1.7088219 -1.0812184537684737e-05 -2.4584878336378988e-05
1.7084285 -1.0821861107741206e-05 -2.461178457900474e-05
1.7080351 -1.0831548620605254e-05 -2.4638620529177836e-05
1.7076418 -1.0841243379446518e-05 -2.46654692441013e-05
1.7072486 -1.085094904963181e-05 -2.469216708135246e-05
1.7068555 -1.086065888372198e-05 -2.4718507073143887e-05
1.7064625 -1.0870379416572807e-05 -2.4744752364170048e-05
1.7060696 -1.0880106910427421e-05 -2.477078499078329e-05
1.7056768 -1.0889842036447111e-05 -2.4796877265303116e-05
1.705284 -1.0899587077448087e-05 -2.482302845107344e-05
1.7048913 -1.0909339765855884e-05 -2.4849089624932908e-05
1.7044988 -1.0919099401655418e-05 -2.487535597180596e-05
1.7041063 -1.0928866761122776e-05 -2.490171997912602e-05
1.703714 -1.0938641145781227e-05 -2.4928125937123034e-05
1.7033217 -1.0948426241838133e-05 -2.4954432976741027e-05
1.7029295 -1.0958218305387887e-05 -2.4980726211475525e-05
1.7025374 -1.0968018055958359e-05 -2.5006899433593513e-05
1.7021453 -1.0977827684129291e-05 -2.5033053059947196e-05
1.7017534 -1.0987644903434112e-05 -2.5058811179449647e-05
1.7013615 -1.0997468843927728e-05 -2.5084727856788728e-05
1.7009698 -1.1007300366974335e-05 -2.5110720366076155e-05
1.7005782 -1.1017138676011217e-05 -2.5136721413533987e-05
1.7001866 -1.1026987584151079e-05 -2.5162802661581156e-05
1.6997951 -1.103684330520519e-05 -2.5188879164155908e-05
1.6994038 -1.1046706609164197e-05 -2.5214793145964914e-05
1.6990124 -1.1056579596959944e-05 -2.5240443492359053e-05
1.6986213 -1.1066456976665327e-05 -2.5265960247514888e-05
1.6982301 -1.1076343938347133e-05 -2.529151499773824e-05
1.6978391 -1.108623830004383e-05 -2.531721425716224e-05
1.6974481 -1.109614233054127e-05 -2.5342961675066598e-05
1.6970574 -1.1106050760298117e-05 -2.5368572642923987e-05
1.6966666 -1.1115968755160673e-05 -2.5393971554941183e-05
1.696276 -1.1125894030091387e-05 -2.541932325021575e-05
1.6958853 -1.1135828814038379e-05 -2.544466906409404e-05
1.6954949 -1.114576780684412e-05 -2.546990623470505e-05
1.6951045 -1.115571625545078e-05 -2.5495172940841026e-05
1.6947142 -1.1165671927120402e-05 -2.5520432167654032e-05
1.6943239 -1.1175637059832435e-05 -2.5545710540447047e-05
1.6939338 -1.118560636612942e-05 -2.5570995382511655e-05
1.6935438 -1.1195585137231898e-05 -2.5596292675181007e-05
1.6931539 -1.1205571135090116e-05 -2.5621679718150587e-05
1.6927639 -1.1215566630025381e-05 -2.5646998305357087e-05
1.6923742 -1.122556624040585e-05 -2.56720983368444e-05
1.6919845 -1.1235575213127712e-05 -2.5697145116635795e-05
1.691595 -1.1245591236546051e-05 -2.572184780725975e-05
1.6912054 -1.1255616407416503e-05 -2.5746280499893343e-05
1.690816 -1.1265645359173685e-05 -2.5770718665411736e-05
1.6904267 -1.1275683425012538e-05 -2.5795169365488098e-05
1.6900375 -1.1285728324340751e-05 -2.5819519698148453e-05
1.6896483 -1.1295782293064972e-05 -2.5843895720157815e-05
1.6892593 -1.1305839995804435e-05 -2.586828036260292e-05
1.6888703 -1.1315906764618184e-05 -2.5892602475835356e-05
1.6884815 -1.1325980312555793e-05 -2.5916934377249778e-05
1.6880927 -1.1336059812463873e-05 -2.594117734211324e-05
1.687704 -1.1346149102276349e-05 -2.5965155518496508e-05
1.6873153 -1.1356244153311464e-05 -2.5988901421917608e-05
1.6869268 -1.1366345726337411e-05 -2.601258563894147e-05
1.6865385 -1.1376452931480974e-05 -2.603590386152211e-05
1.6861501 -1.1386569567580748e-05 -2.6059154757132723e-05
1.6857618 -1.1396691782528802e-05 -2.6082691841522106e-05
1.6853737 -1.140682048850547e-05 -2.6106672179753163e-05
1.6849856 -1.1416955057510013e-05 -2.6130851005736012e-05
1.6845976 -1.1427099386909915e-05 -2.615492784035519e-05
1.6842098 -1.143724643120138e-05 -2.6179087988735717e-05
1.6838219 -1.1447406366882343e-05 -2.6203207934195283e-05
1.6834342 -1.1457568946699612e-05 -2.6227001121093163e-05
1.6830467 -1.146773800686501e-05 -2.6250774908648484e-05
1.6826591 -1.1477915900194744e-05 -2.6274604165339068e-05
1.6822717 -1.1488100297210172e-05 -2.6298515853915303e-05
1.6818843 -1.1498293574868761e-05 -2.6322423514411054e-05
1.6814971 -1.150849021844885e-05 -2.634630983409303e-05
1.6811099 -1.151869567233645e-05 -2.6369877734617892e-05
1.6807228 -1.1528907466250253e-05 -2.6393400789633445e-05
1.6803358 -1.153912801390622e-05 -2.6417032888024455e-05
1.6799489 -1.1549351737949077e-05 -2.644032440631613e-05
1.6795621 -1.155958400557321e-05 -2.6463248532785525e-05
1.6791754 -1.156982234899149e-05 -2.648610839592701e-05
1.6787887 -1.15800691742184e-05 -2.6509087601250486e-05
1.6784022 -1.1590318960726093e-05 -2.6532183633246704e-05
1.6780157 -1.1600577307252542e-05 -2.655531453295615e-05
1.6776294 -1.1610841811877967e-05 -2.657850529343006e-05
1.6772431 -1.162111172384515e-05 -2.6601633146865457e-05
1.6768569 -1.1631390940711433e-05 -2.66247644574717e-05
1.6764708 -1.1641675569516375e-05 -2.6648047141752236e-05
1.6760848 -1.1651966356639299e-05 -2.6671066911174154e-05
1.6756988 -1.1662265622275056e-05 -2.6694072901560076e-05
1.675313 -1.1672567804347778e-05 -2.671714226620099e-05
1.6749272 -1.1682878594583823e-05 -2.674082138161892e-05
1.6745416 -1.1693195768359112e-05 -2.6764563559391807e-05
1.674156 -1.1703521695316393e-05 -2.678843271174941e-05
1.6737705 -1.171385089277099e-05 -2.6812475890404174e-05
1.6733851 -1.1724188967748421e-05 -2.6836689955209443e-05
1.6729999 -1.1734533619893517e-05 -2.686100542272435e-05
1.6726146 -1.1744887250518001e-05 -2.688552075774383e-05
1.6722294 -1.1755247522116224e-05 -2.6909765064206272e-05
1.6718445 -1.1765610189176988e-05 -2.6933630705723868e-05
1.6714594 -1.1775985708241643e-05 -2.6957664297860135e-05
1.6710746 -1.1786363645382475e-05 -2.698175787334157e-05
1.6706898 -1.1796751270059435e-05 -2.70057856113907e-05
1.6703051 -1.1807144488062156e-05 -2.7029807226089678e-05
1.6699206 -1.181754415858451e-05 -2.705388558508271e-05
1.669536 -1.1827952589636305e-05 -2.7077481484475017e-05
1.6691517 -1.1838364028843073e-05 -2.7101083057003366e-05
1.6687673 -1.184878413161366e-05 -2.712458405680801e-05
1.6683831 -1.1859210368562064e-05 -2.7147710688216982e-05
1.6679989 -1.1869645066668937e-05 -2.717081006386994e-05
1.6676148 -1.1880085803717894e-05 -2.7193906644465713e-05
1.6672308 -1.1890531762933344e-05 -2.7216990743110146e-05
1.666847 -1.1900983754925074e-05 -2.7240170050345014e-05
1.6664631 -1.191144426438105e-05 -2.7263429641893473e-05
1.6660795 -1.1921907614000845e-05 -2.7286803575314948e-05
1.6656958 -1.1932382824355687e-05 -2.7310353777193925e-05
1.6653123 -1.1942860958330354e-05 -2.7333894216503064e-05
1.6649289 -1.1953344473658652e-05 -2.7357537276832388e-05
1.6645455 -1.1963837507448997e-05 -2.738152360623692e-05
1.6641623 -1.1974336092850713e-05 -2.7405503044866914e-05
1.663779 -1.1984844193390464e-05 -2.7428993389578237e-05
1.663396 -1.1995354257276115e-05 -2.745208712243183e-05
1.663013 -1.2005873554110786e-05 -2.74751357802427e-05
1.6626301 -1.2016398007582355e-05 -2.749820278857431e-05
1.6622472 -1.2026931688263907e-05 -2.752125543349318e-05
1.6618645 -1.2037467241643327e-05 -2.754435615702331e-05
1.6614819 -1.2048012041600593e-05 -2.7567507455191903e-05
1.6610992 -1.2058565267094221e-05 -2.7590420060234587e-05
1.6607168 -1.2069121078515241e-05 -2.761347978690837e-05
1.6603343 -1.2079685365222536e-05 -2.7636674908333604e-05
1.659952 -1.209025561505653e-05 -2.765996218986881e-05
1.6595699 -1.2100831105315182e-05 -2.7683271104701177e-05
1.6591878 -1.2111412599293571e-05 -2.7706781521136416e-05
1.6588057 -1.2122002728674934e-05 -2.7730317169114632e-05
1.6584238 -1.2132598925620399e-05 -2.775404595674478e-05
1.658042 -1.2143200518452256e-05 -2.777765905689914e-05
1.6576601 -1.2153811419557635e-05 -2.7800915496100442e-05
1.6572784 -1.216442751004014e-05 -2.7824150366247445e-05
1.6568968 -1.2175049520979547e-05 -2.7847477586244982e-05
1.6565154 -1.2185676764715382e-05 -2.787081039864146e-05
1.6561339 -1.219631326734919e-05 -2.789419304802772e-05
1.6557525 -1.2206955025967547e-05 -2.791763690842863e-05
1.6553713 -1.2217602746694829e-05 -2.794108024694516e-05
1.6549902 -1.2228255699454148e-05 -2.7964381597111252e-05
1.6546091 -1.2238917818270716e-05 -2.798724269455899e-05
1.6542281 -1.2249584858391454e-05 -2.8009662201173056e-05
1.6538472 -1.2260257428302917e-05 -2.80319855828401e-05
1.6534665 -1.2270934955706191e-05 -2.805523499066499e-05
1.6530857 -1.2281621781339149e-05 -2.8078811753181578e-05
1.6527051 -1.2292313858459942e-05 -2.8102366035054758e-05
1.6523246 -1.2303011934184742e-05 -2.8125945016456584e-05
1.651944 -1.231371856267187e-05 -2.8149263661341465e-05
1.6515638 -1.2324427702556242e-05 -2.817250666582087e-05
1.6511835 -1.2335145297321752e-05 -2.8195649719004126e-05
1.6508032 -1.234587202350942e-05 -2.821855786132281e-05
1.6504232 -1.2356600333373147e-05 -2.8241378719626202e-05
1.6500431 -1.2367337698404637e-05 -2.8264301519571835e-05
1.6496632 -1.2378080050249089e-05 -2.8287259367871434e-05
1.6492833 -1.2388831497525085e-05 -2.8310270999013704e-05
1.6489036 -1.2399584580904228e-05 -2.8333334451187354e-05
1.6485239 -1.2410346793110699e-05 -2.835644230063587e-05
1.6481444 -1.2421114018285248e-05 -2.8379444732042833e-05
1.6477648 -1.2431890341328053e-05 -2.8402513063794026e-05
1.6473855 -1.2442668283979714e-05 -2.8425526035936703e-05
1.6470062 -1.2453455283984977e-05 -2.8448359628945096e-05
1.6466268 -1.2464250532314603e-05 -2.847090641266408e-05
1.6462477 -1.2475047835549042e-05 -2.8493044863868662e-05
1.6458687 -1.2485853073175395e-05 -2.8514710678497982e-05
1.6454897 -1.2496663441492021e-05 -2.8536197936552395e-05
1.6451108 -1.250747816916783e-05 -2.8557541779454874e-05
1.644732 -1.2518301337133277e-05 -2.8578962989057324e-05
1.6443533 -1.2529128881330363e-05 -2.8600429863072916e-05
1.6439747 -1.2539961469593387e-05 -2.8621746007565942e-05
1.6435962 -1.2550798370780144e-05 -2.8643151427230923e-05
1.6432177 -1.2561643732505637e-05 -2.8664543210274575e-05
1.6428393 -1.2572493445573277e-05 -2.868616473126577e-05
1.6424611 -1.25833483826089e-05 -2.8708471806264308e-05
1.6420829 -1.2594208030269482e-05 -2.8730839217080835e-05
1.6417048 -1.2605076489029564e-05 -2.8753316657246947e-05
1.6413268 -1.2615949697975938e-05 -2.8775857759486243e-05
1.6409489 -1.2626828322569061e-05 -2.879830306824197e-05
1.640571 -1.2637715046639349e-05 -2.882053111735592e-05
1.6401933 -1.2648603574031678e-05 -2.8842328158856177e-05
1.6398157 -1.2659499923884301e-05 -2.8863890844068467e-05
1.639438 -1.2670404774432104e-05 -2.8885559306369345e-05
1.6390606 -1.2681310590375651e-05 -2.890726846742376e-05
1.6386832 -1.2692224954500255e-05 -2.8929078154033277e-05
1.6383059 -1.2703143778439106e-05 -2.8950964818654504e-05
1.6379286 -1.2714071161761144e-05 -2.8972530816246887e-05
1.6375514 -1.2725002770818993e-05 -2.8993563608486557e-05
1.6371744 -1.2735939186748515e-05 -2.901462146876143e-05
1.6367974 -1.2746879766354994e-05 -2.9035743842505615e-05
1.6364206 -1.2757825185736922e-05 -2.9056931263372492e-05
1.6360438 -1.2768778262800754e-05 -2.9078121533512033e-05
1.6356671 -1.2779736189563831e-05 -2.9099343666967467e-05
1.6352905 -1.279069829245619e-05 -2.91204239028362e-05
1.6349139 -1.280166859944226e-05 -2.914107749799772e-05
1.6345375 -1.2812642759228836e-05 -2.9161152828056282e-05
1.6341611 -1.2823621282411448e-05 -2.9181027532886135e-05
1.6337849 -1.2834603487081545e-05 -2.9200961728530375e-05
1.6334087 -1.2845593525106175e-05 -2.922095335426074e-05
1.6330326 -1.2856587263168084e-05 -2.9240844837045805e-05
1.6326566 -1.2867585307974631e-05 -2.9260710210922967e-05
1.6322806 -1.2878590521686669e-05 -2.9280684763592205e-05
1.6319047 -1.2889600060762606e-05 -2.930053847478191e-05
1.631529 -1.2900613228522617e-05 -2.932034876572439e-05
1.6311533 -1.2911630708110774e-05 -2.934046332039641e-05
1.6307777 -1.2922655589181664e-05 -2.9361492714532767e-05
1.6304023 -1.2933681764613076e-05 -2.938280125814641e-05
1.6300268 -1.2944719108629809e-05 -2.940411989809228e-05
1.6296515 -1.295575779164916e-05 -2.9425459327009805e-05
1.6292763 -1.2966804143406537e-05 -2.944680992694572e-05
1.6289011 -1.297785522723025e-05 -2.946728479873501e-05
1.6285261 -1.2988909990588376e-05 -2.9487339380817e-05
1.6281512 -1.299996912447229e-05 -2.9507375191658758e-05
1.6277763 -1.3011035403260711e-05 -2.9527425334487683e-05
1.6274015 -1.3022106044113176e-05 -2.9547460058252314e-05
1.6270267 -1.3033183823881939e-05 -2.956748775854774e-05
1.6266521 -1.304426242982369e-05 -2.9587553944496518e-05
1.6262776 -1.3055348196360316e-05 -2.960766345473316e-05
1.6259031 -1.3066438299147254e-05 -2.962753382514813e-05
1.6255287 -1.3077535379488803e-05 -2.964691435665378e-05
1.6251544 -1.3088636491351402e-05 -2.9665982431638457e-05
1.6247802 -1.3099740825040332e-05 -2.968505332879342e-05
1.6244061 -1.3110849126297478e-05 -2.970415398862627e-05
1.624032 -1.3121964203904799e-05 -2.972322263740539e-05
1.6236582 -1.313307966819937e-05 -2.9742133866175548e-05
1.6232842 -1.3144205317880939e-05 -2.9760691160891408e-05
1.6229105 -1.3155331150099995e-05 -2.9779169855679117e-05
1.6225368 -1.3166463553765794e-05 -2.9797799878279873e-05
1.6221632 -1.3177599736347647e-05 -2.9816470271096045e-05
1.6217897 -1.3188738984872095e-05 -2.98351892775423e-05
1.6214163 -1.3199882034613943e-05 -2.985393169280642e-05
1.621043 -1.3211031721493565e-05 -2.987268326878914e-05
1.6206697 -1.322218519180871e-05 -2.9891278141973164e-05
1.6202965 -1.3233345191252512e-05 -2.990966584252063e-05
1.6199235 -1.3244505225235678e-05 -2.9927593190421814e-05
1.6195505 -1.3255671522701128e-05 -2.9945400664380615e-05
1.6191776 -1.3266841273074574e-05 -2.9963194629290783e-05
1.6188047 -1.327801735117895e-05 -2.99814871314236e-05
1.6184319 -1.3289197167117757e-05 -3.0000399048004168e-05
1.6180593 -1.330038001674758e-05 -3.0018789970218712e-05
1.6176867 -1.3311566452647841e-05 -3.0036908573924262e-05
1.6173143 -1.3322755676062788e-05 -3.0054975256962153e-05
1.6169419 -1.3333951984061337e-05 -3.0072998876314882e-05
1.6165696 -1.334515105685897e-05 -3.009105915551817e-05
1.6161973 -1.3356357211921428e-05 -3.010904084071035e-05
1.6158252 -1.3367566040484716e-05 -3.0126668222837556e-05
1.6154531 -1.337877815659439e-05 -3.0144047207231693e-05
1.6150812 -1.3389992748242262e-05 -3.0161284557950308e-05
1.6147094 -1.3401210511151079e-05 -3.0178504977660817e-05
1.6143376 -1.3412434350629038e-05 -3.019594867545274e-05
1.6139659 -1.342366145544747e-05 -3.0213441136148745e-05
1.6135942 -1.3434894693408156e-05 -3.023093562468721e-05
1.6132226 -1.3446131183699127e-05 -3.0248315885991497e-05
1.6128511 -1.3457370048245337e-05 -3.0265060007255654e-05
1.6124798 -1.346861185570456e-05 -3.0281776227719092e-05
1.6121086 -1.3479855905723472e-05 -3.0298393136116936e-05
1.6117374 -1.3491106453924662e-05 -3.031498512560013e-05
1.6113663 -1.3502359165036932e-05 -3.0331276508481488e-05
1.6109952 -1.3513618205252012e-05 -3.0347314574874385e-05
1.6106243 -1.3524875560297148e-05 -3.0362950364583127e-05
1.6102535 -1.353613901637682e-05 -3.0378566096077136e-05
1.6098827 -1.3547404344973288e-05 -3.0394248011885247e-05
1.609512 -1.355867580141256e-05 -3.0409968543426982e-05
1.6091413 -1.3569949155800394e-05 -3.0425696007650816e-05
1.6087708 -1.3581225020747103e-05 -3.0441453684128333e-05
1.6084005 -1.359250273911837e-05 -3.0456869058243095e-05
1.6080301 -1.3603786451951124e-05 -3.0472308955054508e-05
1.6076598 -1.3615071908152195e-05 -3.048734495795601e-05
1.6072897 -1.3626359539256069e-05 -3.0502286692087805e-05
1.6069195 -1.3637652469814375e-05 -3.051743117196415e-05
1.6065496 -1.364894397835276e-05 -3.053239929523079e-05
1.6061797 -1.3660240779039715e-05 -3.0547643118204806e-05
1.6058098 -1.3671543525487786e-05 -3.056294615200706e-05
1.6054401 -1.3682844348062356e-05 -3.0578241102224866e-05
1.6050705 -1.3694151120847984e-05 -3.0593547128267e-05
1.6047008 -1.3705463257784767e-05 -3.060885167499452e-05
1.6043314 -1.37167740168171e-05 -3.062390314669964e-05
1.603962 -1.3728089979166179e-05 -3.06387050200428e-05
1.6035926 -1.3739408043245976e-05 -3.065343553752295e-05
1.6032234 -1.375072759177397e-05 -3.0668177379534616e-05
1.6028543 -1.3762052809403333e-05 -3.06823073741507e-05
1.6024852 -1.3773379167030854e-05 -3.069605600120355e-05
1.6021162 -1.3784707220784131e-05 -3.0709509439361586e-05
1.6017473 -1.3796039892689099e-05 -3.0722967609018546e-05
1.6013784 -1.3807374207483826e-05 -3.0736456987611386e-05
1.6010097 -1.3818709491858156e-05 -3.07499031001894e-05
1.6006411 -1.3830046371849799e-05 -3.076311043382964e-05
1.6002725 -1.3841387722509279e-05 -3.077604890004416e-05
1.5999041 -1.3852730466302594e-05 -3.078867504496278e-05
1.5995357 -1.3864073834816734e-05 -3.080133089788307e-05
1.5991675 -1.3875418551284447e-05 -3.081401809134208e-05
1.5987992 -1.388676760239357e-05 -3.0826804341620705e-05
1.5984311 -1.3898118063195249e-05 -3.0839731790389666e-05
1.598063 -1.3909472998164662e-05 -3.08530592796196e-05
1.5976951 -1.3920825717261488e-05 -3.086525711499199e-05
1.5973272 -1.3932182405848225e-05 -3.087719624456788e-05
1.5969594 -1.3943543920491748e-05 -3.088918755807918e-05
1.5965917 -1.395490205663264e-05 -3.090116680924207e-05
1.5962241 -1.396626502174609e-05 -3.0913160526910944e-05
1.5958565 -1.3977628429058515e-05 -3.092607087185931e-05
1.595489 -1.398899699514238e-05 -3.0938463969639436e-05
1.5951217 -1.4000362211167203e-05 -3.0950838468403364e-05
1.5947545 -1.4011732484011591e-05 -3.096324915982725e-05
1.5943872 -1.4023106771944157e-05 -3.097540470783909e-05
1.5940201 -1.4034478582734733e-05 -3.098720226086557e-05
1.5936531 -1.4045854135794292e-05 -3.099855946104198e-05
1.5932862 -1.4057230628160965e-05 -3.1009798325794496e-05
1.5929192 -1.4068610758557812e-05 -3.1021072696534996e-05
1.5925524 -1.4079991775623316e-05 -3.103199717747979e-05
1.5921857 -1.4091372575405607e-05 -3.1042918495504906e-05
1.5918192 -1.4102754168875402e-05 -3.1053665269061135e-05
1.5914526 -1.4114139145273065e-05 -3.106421736768666e-05
1.5910863 -1.4125521093372771e-05 -3.107478729010475e-05
1.5907198 -1.413691012130571e-05 -3.108541974031354e-05
1.5903536 -1.4148296200474576e-05 -3.109650399750639e-05
1.5899874 -1.415968583397342e-05 -3.110736844640981e-05
1.5896213 -1.4171076190488157e-05 -3.1118093116970626e-05
1.5892553 -1.4182466277995851e-05 -3.1128802396139574e-05
1.5888894 -1.4193860773887919e-05 -3.113960516540005e-05
1.5885235 -1.4205254951653997e-05 -3.11498183870576e-05
1.5881578 -1.421664955661464e-05 -3.115977758628109e-05
1.587792 -1.422804731819179e-05 -3.116955599772229e-05
1.5874264 -1.4239445317017237e-05 -3.117882798598993e-05
1.5870609 -1.4250842439221075e-05 -3.118767821140876e-05
1.5866956 -1.426223950469787e-05 -3.1196394832799794e-05
1.5863302 -1.427363930216125e-05 -3.120512320793869e-05
1.5859649 -1.4285039004284706e-05 -3.121372830037037e-05
1.5855998 -1.429643758904971e-05 -3.1221827687793146e-05
1.5852346 -1.4307839534699477e-05 -3.122972670905043e-05
1.5848696 -1.4319240315499405e-05 -3.1238421101486554e-05
1.5845047 -1.433064105863181e-05 -3.1247311013704835e-05
1.5841398 -1.4342044574577345e-05 -3.1256204557043864e-05
1.5837752 -1.4353444333032305e-05 -3.126487249372399e-05
1.5834104 -1.436485046847578e-05 -3.127345565259908e-05
1.5830458 -1.4376252758800922e-05 -3.1281988580862104e-05
1.5826813 -1.438765764014405e-05 -3.129034035227943e-05
1.5823169 -1.4399062351461985e-05 -3.129899224024146e-05
1.5819526 -1.4410465990650256e-05 -3.130737551094952e-05
1.5815884 -1.442186941042641e-05 -3.131587165930502e-05
1.5812242 -1.44332754889771e-05 -3.132436589002708e-05
1.58086 -1.4444685038903217e-05 -3.13323610712801e-05
1.5804961 -1.4456089497147827e-05 -3.134003572709961e-05
1.5801321 -1.4467497206744515e-05 -3.1347780814141435e-05
1.5797683 -1.447890355004649e-05 -3.13554986215845e-05
1.5794046 -1.4490309355683812e-05 -3.136279563296293e-05
1.5790409 -1.450171725563382e-05 -3.13695796489525e-05
1.5786773 -1.4513124320658495e-05 -3.137636427509073e-05
1.5783138 -1.4524529645196808e-05 -3.13829571146265e-05
1.5779504 -1.4535937777489708e-05 -3.1389429745468934e-05
1.5775871 -1.4547340293345568e-05 -3.1395587854707804e-05
1.5772238 -1.4558749124840484e-05 -3.1401102794026403e-05
1.5768607 -1.457015201459853e-05 -3.140670558167604e-05
1.5764976 -1.4581557409244472e-05 -3.141241714918117e-05
1.5761346 -1.4592960685578301e-05 -3.1418128589565675e-05
1.5757717 -1.4604362727029813e-05 -3.142373917113033e-05
1.5754088 -1.461576632191373e-05 -3.142918900462505e-05
1.5750461 -1.4627168634020272e-05 -3.143498177075414e-05
1.5746834 -1.4638568898813096e-05 -3.1440859457059324e-05
1.5743209 -1.4649967958694445e-05 -3.1446596083102674e-05
1.5739584 -1.4661368652850874e-05 -3.1452306248790545e-05
1.573596 -1.467276809740095e-05 -3.145797620572195e-05
1.5732336 -1.4684169182215756e-05 -3.146380548614169e-05
1.5728713 -1.4695569077976566e-05 -3.1469649141867036e-05
1.5725092 -1.4706966892407412e-05 -3.1475497298217626e-05
1.5721471 -1.4718363526631686e-05 -3.14814007368023e-05
1.5717852 -1.4729758095811692e-05 -3.1487260169294154e-05
1.5714233 -1.4741155182009888e-05 -3.1492743011751595e-05
1.5710614 -1.4752553794173819e-05 -3.1498341902809574e-05
1.5706997 -1.4763947367543796e-05 -3.150372138479283e-05
1.570338 -1.4775342356833355e-05 -3.1508850183367064e-05
1.5699764 -1.4786735910917332e-05 -3.1513945900629926e-05
1.5696149 -1.4798130786793275e-05 -3.1518726741820144e-05
1.5692536 -1.4809520223486508e-05 -3.152262288935395e-05
1.5688922 -1.4820910527559944e-05 -3.152648021399504e-05
1.5685309 -1.4832302697919078e-05 -3.1530068395866456e-05
1.5681698 -1.4843688071587374e-05 -3.153334887067345e-05
1.5678087 -1.48550751293742e-05 -3.153659901473248e-05
1.5674477 -1.4866462932648717e-05 -3.1540366843571965e-05
1.5670868 -1.4877845102139134e-05 -3.154405829950158e-05
1.566726 -1.4889228070658761e-05 -3.1547807763250624e-05
1.5663652 -1.4900609126846916e-05 -3.155116628587507e-05
1.5660045 -1.491199081829399e-05 -3.1554532938218916e-05
1.565644 -1.4923366773322098e-05 -3.1557958486282594e-05
1.5652835 -1.4934743413273245e-05 -3.1561451238490466e-05
1.564923 -1.4946121804425689e-05 -3.1564327785769805e-05
1.5645627 -1.4957496820322107e-05 -3.156702370087071e-05
1.5642024 -1.4968869642676017e-05 -3.156976454032069e-05
1.5638423 -1.4980239118170797e-05 -3.1572624203539926e-05
1.5634823 -1.4991606455427573e-05 -3.1575479970874814e-05
1.5631223 -1.500297419372544e-05 -3.157812816710018e-05
1.5627624 -1.5014339674861777e-05 -3.158053005800098e-05
1.5624025 -1.5025705505533542e-05 -3.158353910760714e-05
1.5620427 -1.5037069248047999e-05 -3.158620596573129e-05
1.561683 -1.5048429432131384e-05 -3.158829769078797e-05
1.5613235 -1.5059787135205305e-05 -3.1589648407353606e-05
1.560964 -1.5071144601133019e-05 -3.1590765894910014e-05
1.5606046 -1.5082499369065503e-05 -3.159199726608612e-05
1.5602453 -1.5093850193903883e-05 -3.1593385492952264e-05
1.559886 -1.5105202185504916e-05 -3.159486927198368e-05
1.5595268 -1.5116550313839776e-05 -3.1596476859855145e-05
1.5591677 -1.512789586807883e-05 -3.159772094647452e-05
1.5588087 -1.513924117788119e-05 -3.1598966204914475e-05
1.5584497 -1.5150583869008848e-05 -3.160039195379172e-05
1.5580909 -1.5161922633080753e-05 -3.160176071514756e-05
1.5577322 -1.517325875582156e-05 -3.160287021687029e-05
1.5573735 -1.518459456313831e-05 -3.1603816954914236e-05
1.557015 -1.5195927599156675e-05 -3.160464618792353e-05
1.5566564 -1.5207260144413671e-05 -3.1604755299767375e-05
1.556298 -1.521858579982341e-05 -3.160463003507612e-05
1.5559397 -1.5229910710631395e-05 -3.160420657976391e-05
1.5555813 -1.5241236080952e-05 -3.160362296476861e-05
1.5552232 -1.52525530417955e-05 -3.1602898393946814e-05
1.5548651 -1.5263870387174433e-05 -3.1602286232146986e-05
1.554507 -1.5275186865818418e-05 -3.160149317871583e-05
1.5541492 -1.5286496130925868e-05 -3.160062610039134e-05
1.5537913 -1.529780460636483e-05 -3.1600702066123765e-05
1.5534335 -1.530910989064874e-05 -3.159973324398781e-05
1.5530758 -1.5320413971330193e-05 -3.159815929661084e-05
1.5527183 -1.533171061777593e-05 -3.159626764419048e-05
1.5523607 -1.5343009608283877e-05 -3.159426121312811e-05
1.5520033 -1.5354301045740547e-05 -3.159211410058414e-05
1.5516459 -1.5365591030384925e-05 -3.159024432195721e-05
1.5512886 -1.5376877287803204e-05 -3.158810295305368e-05
1.5509315 -1.538815822478712e-05 -3.158578614388137e-05
1.5505743 -1.5399439076196608e-05 -3.15834334682999e-05
1.5502173 -1.541071459192525e-05 -3.158121025080951e-05
1.5498604 -1.5421986286967936e-05 -3.15788295746289e-05
1.5495034 -1.5433256352614957e-05 -3.157638719894015e-05
1.5491468 -1.5444518794534333e-05 -3.157405374224714e-05
1.54879 -1.5455783382085604e-05 -3.1571507152954106e-05
1.5484334 -1.5467040258494244e-05 -3.156879064458332e-05
1.5480769 -1.5478295349543586e-05 -3.156569052367888e-05
1.5477204 -1.5489546311485572e-05 -3.1562657324310936e-05
1.547364 -1.550079561238519e-05 -3.156059726761714e-05
1.5470078 -1.5512037457706028e-05 -3.1558697660348815e-05
1.5466516 -1.552327778256285e-05 -3.155629761372665e-05
1.5462954 -1.5534517939758567e-05 -3.155341267768619e-05
1.5459394 -1.5545748746378193e-05 -3.1550442101337934e-05
1.5455834 -1.5556982930325218e-05 -3.1546682879239754e-05
1.5452275 -1.5568207366522388e-05 -3.154258099719078e-05
1.5448718 -1.5579427268337052e-05 -3.153756638035969e-05
1.5445161 -1.5590644505803922e-05 -3.153250704690233e-05
1.5441604 -1.560186079386584e-05 -3.1527493772991575e-05
1.5438049 -1.5613066938774684e-05 -3.152246307451128e-05
1.5434494 -1.5624272092888115e-05 -3.151706264997566e-05
1.543094 -1.563547072813066e-05 -3.1511880263736005e-05
1.5427387 -1.5646668402004306e-05 -3.1506721872948874e-05
1.5423834 -1.5657859617573754e-05 -3.150160448062096e-05
1.5420283 -1.5669046098213505e-05 -3.149614142561824e-05
1.5416733 -1.568022599862376e-05 -3.149084182831734e-05
1.5413183 -1.569140489785578e-05 -3.1485288143763475e-05
1.5409634 -1.5702577259034007e-05 -3.1480544431961173e-05
1.5406085 -1.5713748854934226e-05 -3.147533655642406e-05
1.5402539 -1.572491009359615e-05 -3.147018541732787e-05
1.5398992 -1.573607050212322e-05 -3.146497489140429e-05
1.5395446 -1.574722805955164e-05 -3.145980356399046e-05
1.5391902 -1.575837725628958e-05 -3.145432747457483e-05
1.5388358 -1.5769523477372392e-05 -3.144886169737895e-05
1.5384814 -1.578066879687417e-05 -3.1443460529277775e-05
1.5381272 -1.5791803576785003e-05 -3.143733108308112e-05
1.537773 -1.5802937154103342e-05 -3.143110282307837e-05
1.537419 -1.581406375646964e-05 -3.14246413470726e-05
1.5370649 -1.5825188976508807e-05 -3.141762011693906e-05
1.536711 -1.5836306897561996e-05 -3.141028083879742e-05
1.5363572 -1.584741944051156e-05 -3.140274537956018e-05
1.5360035 -1.5858524446589102e-05 -3.1394370284915805e-05
1.5356498 -1.5869627410454353e-05 -3.138575358781906e-05
1.5352962 -1.588072263176219e-05 -3.137724601046559e-05
1.5349426 -1.5891815839452955e-05 -3.136894663350188e-05
1.5345892 -1.5902901541118405e-05 -3.136145718025505e-05
1.5342358 -1.591398182926865e-05 -3.135367896120569e-05
1.5338826 -1.592505453733666e-05 -3.134547407531777e-05
1.5335294 -1.5936125330327565e-05 -3.1337134461968085e-05
1.5331763 -1.594718844216128e-05 -3.132886874644064e-05
1.5328233 -1.595824592890202e-05 -3.132073976458965e-05
1.5324703 -1.5969299543844006e-05 -3.131259179307408e-05
1.5321175 -1.5980347513992662e-05 -3.130411900778765e-05
1.5317647 -1.5991387746992683e-05 -3.1295741171167996e-05
1.531412 -1.600242599438434e-05 -3.128688156105188e-05
1.5310594 -1.601345627545412e-05 -3.127772503606773e-05
1.5307069 -1.6024480648375766e-05 -3.126867476239306e-05
1.5303544 -1.603550077560383e-05 -3.125942566559573e-05
1.530002 -1.6046514920889976e-05 -3.1250063118132385e-05
1.5296497 -1.605752103348716e-05 -3.1240827219612836e-05
1.5292976 -1.606852119911983e-05 -3.123158613266673e-05
1.5289454 -1.6079517016811816e-05 -3.12219149307535e-05
1.5285934 -1.609050676235646e-05 -3.1212664092981214e-05
1.5282414 -1.6101492296121217e-05 -3.1203506120442796e-05
1.5278895 -1.6112471879522515e-05 -3.119439661834706e-05
1.5275377 -1.612344355735507e-05 -3.1185295281964875e-05
1.527186 -1.6134409307801436e-05 -3.1176251403895756e-05
1.5268344 -1.614537079700621e-05 -3.1166517444955474e-05
1.5264828 -1.6156325966535288e-05 -3.115572744391609e-05
1.5261313 -1.616727631291648e-05 -3.1144972617727296e-05
1.52578 -1.6178216458919707e-05 -3.113420032133142e-05
1.5254285 -1.6189155541487032e-05 -3.112355912571745e-05
1.5250773 -1.6200084490368302e-05 -3.1112995021362826e-05
1.5247262 -1.6211008701242354e-05 -3.110230313509963e-05
1.5243751 -1.6221926434652716e-05 -3.109144564466556e-05
1.5240241 -1.6232835644730587e-05 -3.1080673918357744e-05
1.5236732 -1.624374210513306e-05 -3.1070007843789846e-05
1.5233223 -1.6254639997712047e-05 -3.105856975123949e-05
1.5229716 -1.6265531148446024e-05 -3.104719270893245e-05
1.5226209 -1.6276417427217396e-05 -3.1036348614209256e-05
1.5222703 -1.6287297184564607e-05 -3.1025401052733966e-05
1.5219198 -1.629816835901037e-05 -3.101414662758106e-05
1.5215694 -1.6309036536324367e-05 -3.100260436219106e-05
1.521219 -1.63198959531904e-05 -3.0990967325141164e-05
1.5208688 -1.6330748572907624e-05 -3.097917165318801e-05
1.5205187 -1.6341592336216824e-05 -3.096719111739092e-05
1.5201685 -1.635243293537143e-05 -3.095555360020647e-05
1.5198184 -1.636326848176123e-05 -3.0943793532789823e-05
1.5194685 -1.6374093518489467e-05 -3.093220294140461e-05
1.5191187 -1.638491356302243e-05 -3.092070236538274e-05
1.5187689 -1.639572685878267e-05 -3.0909203253979347e-05
1.5184191 -1.640653512487245e-05 -3.089737803109097e-05
1.5180695 -1.6417336526013113e-05 -3.0885665328158317e-05
1.51772 -1.642812918358084e-05 -3.0873700218110485e-05
1.5173706 -1.6438914925539628e-05 -3.0861962749315316e-05
1.5170212 -1.644969560008563e-05 -3.0849769128278884e-05
1.5166719 -1.6460469255887598e-05 -3.0837913817528805e-05
1.5163226 -1.647123790837533e-05 -3.082596684794161e-05
1.5159734 -1.648199948827602e-05 -3.0813339171828106e-05
1.5156244 -1.649275208390912e-05 -3.080078084920781e-05
1.5152755 -1.650349753063851e-05 -3.0788301711295525e-05
1.5149266 -1.6514237754126928e-05 -3.07759594424467e-05
1.5145777 -1.6524970919590026e-05 -3.0763767998784465e-05
1.514229 -1.6535695304869067e-05 -3.075174526679547e-05
1.5138804 -1.6546416362874568e-05 -3.073942231893933e-05
1.5135318 -1.6557128448290708e-05 -3.072650878997822e-05
1.5131832 -1.6567836842087192e-05 -3.071295517784818e-05
1.5128349 -1.657853225592515e-05 -3.069943787646724e-05
1.5124865 -1.6589227526041366e-05 -3.068577381792147e-05
1.5121382 -1.6599909747199657e-05 -3.067184656210618e-05
1.51179 -1.6610588052930134e-05 -3.0658078892110445e-05
1.511442 -1.66212569525713e-05 -3.0643924623602446e-05
1.511094 -1.6631918196519245e-05 -3.063010715794034e-05
1.510746 -1.6642573864182622e-05 -3.0616890204202805e-05
1.5103981 -1.6653222190447727e-05 -3.0603739322027195e-05
1.5100504 -1.6663861482542413e-05 -3.059114750159708e-05
1.5097027 -1.667449733504709e-05 -3.0578655849832855e-05
1.5093551 -1.6685124248493882e-05 -3.0565940170689446e-05
1.5090076 -1.669574394325328e-05 -3.055267815122284e-05
1.5086601 -1.670635799380036e-05 -3.053885633228188e-05
1.5083127 -1.6716964519455587e-05 -3.0525129780836465e-05
1.5079654 -1.672756172368463e-05 -3.0511288529481923e-05
1.5076182 -1.673815492514376e-05 -3.049666427737861e-05
1.507271 -1.6748738413553152e-05 -3.0481779474124733e-05
1.506924 -1.6759314001679347e-05 -3.0466678653257753e-05
1.506577 -1.676988342089612e-05 -3.0451680561050688e-05
1.5062301 -1.678044495802658e-05 -3.043674763555613e-05
1.5058833 -1.679099676069543e-05 -3.0421900736138e-05
1.5055366 -1.680154435779029e-05 -3.0407024400398316e-05
1.5051899 -1.6812082241716493e-05 -3.039227696191877e-05
1.5048434 -1.6822612306745826e-05 -3.0377183324012723e-05
1.5044968 -1.6833136120828936e-05 -3.0361850004050364e-05
1.5041504 -1.6843651971454933e-05 -3.0346577713706233e-05
1.5038041 -1.6854157953721817e-05 -3.0331272944452513e-05
1.5034578 -1.6864659586164122e-05 -3.031591933425878e-05
1.5031116 -1.6875151217616317e-05 -3.0299793158595303e-05
1.5027655 -1.688563456268791e-05 -3.0283618860371848e-05
1.5024196 -1.6896107794794347e-05 -3.026751458044211e-05
1.5020736 -1.6906576341939428e-05 -3.0251127082033477e-05
1.5017277 -1.691703824453182e-05 -3.0234517719530358e-05
1.501382 -1.6927488102192235e-05 -3.0217765456067948e-05
1.5010363 -1.6937931169126673e-05 -3.020057775040947e-05
1.5006906 -1.6948369161949102e-05 -3.0183048961272644e-05
1.5003451 -1.6958793041127873e-05 -3.0166054910546263e-05
1.4999996 -1.696921205213246e-05 -3.0149455346027572e-05
1.4996543 -1.6979620900213447e-05 -3.0133469518254582e-05
1.499309 -1.699002518376675e-05 -3.0117355763589093e-05
1.4989637 -1.7000419240927703e-05 -3.0100614817663177e-05
1.4986186 -1.701080485649146e-05 -3.0083729327389348e-05
1.4982735 -1.702118369155274e-05 -3.006685144008034e-05
1.4979285 -1.703155407524917e-05 -3.005003094325045e-05
1.4975836 -1.7041914092420275e-05 -3.0032950881555356e-05
1.4972388 -1.7052269166734097e-05 -3.0016007719271354e-05
1.496894 -1.7062613889682375e-05 -2.9998985797354445e-05
1.4965494 -1.707294997623428e-05 -2.998099694410665e-05
1.4962047 -1.708327881037092e-05 -2.9962645870693745e-05
1.4958603 -1.709359513359842e-05 -2.9944313786047045e-05
1.4955158 -1.7103907768105726e-05 -2.9926035216543455e-05
1.4951715 -1.7114207936232464e-05 -2.9907824422644773e-05
1.4948273 -1.712450090056993e-05 -2.988972441963706e-05
1.494483 -1.7134788510815573e-05 -2.9870918768465927e-05
1.494139 -1.714506147438982e-05 -2.9851877984810393e-05
1.4937949 -1.715532884021124e-05 -2.9832558368294775e-05
1.493451 -1.7165584990170087e-05 -2.9813206498661172e-05
1.4931071 -1.7175835489248366e-05 -2.9793891054801465e-05
1.4927633 -1.7186074813467403e-05 -2.977468838914494e-05
1.4924196 -1.7196304990133998e-05 -2.975546629513194e-05
1.4920759 -1.7206527517524143e-05 -2.9735989083060564e-05
1.4917324 -1.7216740780022694e-05 -2.971635313324231e-05
1.4913889 -1.7226942681633824e-05 -2.969623529303345e-05
1.4910455 -1.7237138644769057e-05 -2.9676104187501635e-05
1.4907022 -1.7247323337277216e-05 -2.965704109134285e-05
1.490359 -1.725749898320743e-05 -2.9637973785716594e-05
1.4900157 -1.7267666949747904e-05 -2.961818794604996e-05
1.4896727 -1.7277825588855307e-05 -2.9598411428242116e-05
1.4893297 -1.7287972908128168e-05 -2.9578517671626594e-05
1.4889867 -1.7298114301642444e-05 -2.9557860321010082e-05
1.4886439 -1.7308244106950065e-05 -2.953768580046588e-05
1.4883012 -1.731836451817657e-05 -2.9517393665424056e-05
1.4879584 -1.732847691431829e-05 -2.949714309793622e-05
1.4876158 -1.7338579866107017e-05 -2.947641224770466e-05
1.4872733 -1.7348671101804686e-05 -2.9455728207213576e-05
1.4869308 -1.7358756339883856e-05 -2.9434951714801226e-05
1.4865885 -1.7368829773898406e-05 -2.9413645397751563e-05
1.4862462 -1.7378893453564288e-05 -2.9392101795816584e-05
1.485904 -1.7388948605427262e-05 -2.9370126777996184e-05
1.4855618 -1.739899380930355e-05 -2.934825569042779e-05
1.4852197 -1.7409030497768626e-05 -2.9326518230936344e-05
1.4848778 -1.7419053829467478e-05 -2.9304842104110472e-05
1.4845359 -1.7429068649370248e-05 -2.9282862510014418e-05
1.484194 -1.7439076947727978e-05 -2.9260454743846905e-05
1.4838523 -1.744907302580787e-05 -2.923809077175573e-05
1.4835106 -1.745905901330921e-05 -2.921544330719617e-05
1.4831691 -1.746903276391957e-05 -2.9193325259658203e-05
1.4828275 -1.7479000051468127e-05 -2.9170996207258454e-05
1.4824861 -1.7488955100708526e-05 -2.9148647488408782e-05
1.4821448 -1.749890018199578e-05 -2.912638093200983e-05
1.4818035 -1.7508836457592317e-05 -2.9103505257346865e-05
1.4814624 -1.751876254081334e-05 -2.9080586582444973e-05
1.4811212 -1.7528679820162544e-05 -2.9058422724332615e-05
1.4807801 -1.7538587126865806e-05 -2.9035545683821092e-05
1.4804392 -1.754848186410298e-05 -2.9011868991407265e-05
1.4800984 -1.7558366185940135e-05 -2.898806467184077e-05
1.4797575 -1.7568241279372585e-05 -2.8964430509027203e-05
1.4794168 -1.7578106047488106e-05 -2.8941113774352227e-05
1.4790761 -1.7587961738596916e-05 -2.891768869804207e-05
1.4787356 -1.7597807107001835e-05 -2.8894118902942717e-05
1.4783951 -1.7607639889068754e-05 -2.8870667209649627e-05
1.4780548 -1.7617462455088422e-05 -2.8847868101115708e-05
1.4777144 -1.7627276132115545e-05 -2.8824710594519198e-05
1.4773741 -1.763708295841221e-05 -2.880114341996315e-05
1.477034 -1.764687376780247e-05 -2.8777436190523516e-05
1.4766939 -1.7656657598468156e-05 -2.8753656686953358e-05
1.4763539 -1.7666428771778136e-05 -2.8729561888016118e-05
1.4760139 -1.7676192844583304e-05 -2.8705569466924368e-05
1.475674 -1.768594423485289e-05 -2.868133897357957e-05
1.4753343 -1.769568503519959e-05 -2.865712900457531e-05
1.4749945 -1.7705416567862098e-05 -2.863303481526201e-05
1.4746549 -1.7715137518014143e-05 -2.860849641004917e-05
1.4743154 -1.7724845568412328e-05 -2.8583578917546253e-05
1.4739759 -1.7734546118394135e-05 -2.8557690629328873e-05
1.4736365 -1.774423329626614e-05 -2.853159744089113e-05
1.4732972 -1.7753909291023086e-05 -2.8505159636011697e-05
1.472958 -1.776357528736847e-05 -2.847950772810945e-05
1.4726188 -1.7773230376448723e-05 -2.845398175343303e-05
1.4722798 -1.778287226837926e-05 -2.8428559596563254e-05
1.4719408 -1.7792506770630158e-05 -2.8403630537063746e-05
1.4716018 -1.7802128254853715e-05 -2.837834772701595e-05
1.471263 -1.7811738902977872e-05 -2.8352961447633956e-05
1.4709243 -1.7821339825180773e-05 -2.8327641025126926e-05
1.4705856 -1.7830929944307822e-05 -2.830244918000355e-05
1.4702469 -1.7840510430169264e-05 -2.827742826729998e-05
1.4699084 -1.7850080139118046e-05 -2.825177402744979e-05
1.4695699 -1.7859636586576214e-05 -2.8225987447578696e-05
1.4692316 -1.7869182065263495e-05 -2.8199801521506585e-05
1.4688933 -1.7878717428599693e-05 -2.8173221388006014e-05
1.4685551 -1.7888241577424503e-05 -2.8146359612619144e-05
1.4682169 -1.7897755489055184e-05 -2.8119763948358027e-05
1.4678788 -1.7907258290862592e-05 -2.809350583275498e-05
1.4675409 -1.7916747674792717e-05 -2.806707277022445e-05
1.4672029 -1.7926229275201263e-05 -2.8040479267555197e-05
1.4668651 -1.793569732220957e-05 -2.8013578184156566e-05
1.4665273 -1.794515411421749e-05 -2.7986776257772247e-05
1.4661897 -1.7954597175058445e-05 -2.795859821052793e-05
1.4658521 -1.7964031784139505e-05 -2.793028527422223e-05
1.4655145 -1.797345575459841e-05 -2.7902026211293805e-05
1.4651772 -1.7982864636361008e-05 -2.7873874589132123e-05
1.4648398 -1.7992262901489776e-05 -2.7845445941547935e-05
1.4645025 -1.8001652639126223e-05 -2.7816985142299245e-05
1.4641653 -1.8011025103312357e-05 -2.778870839817479e-05
1.4638281 -1.802039244155371e-05 -2.7760599724280574e-05
1.4634911 -1.8029742632190063e-05 -2.773255280982941e-05
1.4631541 -1.8039084503204043e-05 -2.770506588303578e-05
1.4628172 -1.804841287880465e-05 -2.7678224540417894e-05
1.4624804 -1.8057729987698168e-05 -2.7651388734020685e-05
1.4621437 -1.806703691200346e-05 -2.7624017462117366e-05
1.461807 -1.807633237946358e-05 -2.7596733941381497e-05
1.4614704 -1.808561749642646e-05 -2.7568521903255758e-05
1.4611338 -1.809489080668359e-05 -2.7540216193154796e-05
1.4607974 -1.8104150314277276e-05 -2.751189976907603e-05
1.4604611 -1.8113398042444248e-05 -2.7483884201242532e-05
1.4601249 -1.8122635425036336e-05 -2.74561634096806e-05
1.4597886 -1.813186447759614e-05 -2.742845861327555e-05
1.4594525 -1.814107665292518e-05 -2.740049694977179e-05
1.4591165 -1.8150280396061676e-05 -2.737244570105228e-05
1.4587805 -1.8159470426819915e-05 -2.7344091984982407e-05
1.4584446 -1.816865190061504e-05 -2.7315792540283166e-05
1.4581088 -1.817781977366621e-05 -2.7288331964196373e-05
1.4577731 -1.8186976120581606e-05 -2.726035175923227e-05
1.4574374 -1.819612204469484e-05 -2.7232502223049507e-05
1.4571018 -1.8205256448515394e-05 -2.7204940066484863e-05
1.4567662 -1.821438062932607e-05 -2.7177688957718083e-05
1.4564309 -1.822349025198996e-05 -2.7150608448557985e-05
1.4560955 -1.8232592978388693e-05 -2.7123389574193886e-05
1.4557602 -1.82416811360925e-05 -2.7096135015162444e-05
1.455425 -1.8250759084247384e-05 -2.7068594286088618e-05
1.4550899 -1.8259825566975858e-05 -2.7040833404006348e-05
1.4547548 -1.8268881652396914e-05 -2.701264625815785e-05
1.45442 -1.8277922832709552e-05 -2.6984200861257573e-05
1.454085 -1.8286956686852897e-05 -2.6955846643417986e-05
1.4537503 -1.8295975712644256e-05 -2.6928085687563192e-05
1.4534155 -1.8304984467389543e-05 -2.6900318028584424e-05
1.4530808 -1.831398497501336e-05 -2.6873037907004455e-05
1.4527463 -1.832296897740623e-05 -2.684562982013349e-05
1.4524118 -1.8331944801782974e-05 -2.6818516007657924e-05
1.4520773 -1.8340910658225004e-05 -2.6791648098014445e-05
1.451743 -1.8349862079254093e-05 -2.6764604105353208e-05
1.4514087 -1.835880351172507e-05 -2.673772008891788e-05
1.4510745 -1.8367736962927656e-05 -2.671110853389122e-05
1.4507403 -1.8376657388938057e-05 -2.668453094522386e-05
1.4504063 -1.838556673235297e-05 -2.6658098414983866e-05
1.4500724 -1.8394463131351063e-05 -2.6631741751170248e-05
1.4497385 -1.84033516730812e-05 -2.660525177572098e-05
1.4494047 -1.8412227050365792e-05 -2.657746849133605e-05
1.4490709 -1.8421094062338683e-05 -2.6549822518279092e-05
1.4487373 -1.842994786318687e-05 -2.652261671250537e-05
1.4484037 -1.8438790330857977e-05 -2.6495370135923484e-05
1.4480702 -1.8447622757165804e-05 -2.6467828019422358e-05
1.4477367 -1.845644371467574e-05 -2.6440075139734987e-05
1.4474034 -1.8465251372326366e-05 -2.6412438670289154e-05
1.4470701 -1.8474050744307634e-05 -2.638492299707073e-05
1.4467369 -1.8482836877569624e-05 -2.6357253319874282e-05
1.4464039 -1.8491611544470543e-05 -2.632954541583369e-05
1.4460708 -1.8500376105511328e-05 -2.630200922332716e-05
1.4457378 -1.8509129292874647e-05 -2.6274669784002626e-05
1.445405 -1.8517869234758935e-05 -2.624647511121841e-05
1.4450722 -1.8526600736724734e-05 -2.621911148510231e-05
1.4447395 -1.8535319213993927e-05 -2.619167449541591e-05
1.4444067 -1.8544029386328736e-05 -2.616443706986302e-05
1.4440742 -1.855272662768166e-05 -2.6137439155077843e-05
1.4437417 -1.8561412632096668e-05 -2.6110928014188545e-05
1.4434092 -1.857008903066561e-05 -2.6084201683729413e-05
1.4430768 -1.85787542163486e-05 -2.6057631051626168e-05
1.4427446 -1.8587406744136453e-05 -2.6031264014253983e-05
1.4424124 -1.859605126768091e-05 -2.6004808244003897e-05
1.4420803 -1.8604683115000733e-05 -2.5978243479788076e-05
1.4417483 -1.861330377425484e-05 -2.595136132210864e-05
1.4414163 -1.862191456882169e-05 -2.5923407075165716e-05
1.4410844 -1.8630513690999978e-05 -2.5895207476308254e-05
1.4407525 -1.863910269382695e-05 -2.58668943228291e-05
1.4404209 -1.8647676874211184e-05 -2.583862878747796e-05
1.4400891 -1.865624405641238e-05 -2.5810558315492192e-05
1.4397576 -1.8664796532687938e-05 -2.5782623993373995e-05
1.4394261 -1.867333903635022e-05 -2.5754828367853666e-05
1.4390947 -1.8681870082346164e-05 -2.5727793672863548e-05
1.4387633 -1.8690391513527594e-05 -2.570092346013266e-05
1.438432 -1.8698901653895138e-05 -2.567376037972007e-05
1.4381008 -1.8707399027924678e-05 -2.564677152797982e-05
1.4377697 -1.8715888104610885e-05 -2.5618933600902544e-05
1.4374386 -1.8724364040004483e-05 -2.5590620372601764e-05
1.4371076 -1.873283136146068e-05 -2.5562340939339207e-05
1.4367768 -1.874128253548304e-05 -2.553448054981813e-05
1.4364458 -1.874972837787184e-05 -2.5507229327539294e-05
1.4361151 -1.8758158365165425e-05 -2.5479725749176848e-05
1.4357845 -1.876658001294337e-05 -2.545248086660495e-05
1.4354539 -1.877498889651666e-05 -2.5425116820765204e-05
1.4351233 -1.8783389418147295e-05 -2.5397553912215748e-05
1.4347929 -1.8791777058534218e-05 -2.5369829201065826e-05
1.4344625 -1.880015327593478e-05 -2.534259793298174e-05
1.4341322 -1.8808519783931364e-05 -2.5315016355033878e-05
1.433802 -1.8816874816130422e-05 -2.528735313350507e-05
1.4334719 -1.882521699368912e-05 -2.5259398395824553e-05
1.4331418 -1.8833550620276093e-05 -2.523169907171611e-05
1.4328119 -1.884187150716143e-05 -2.5204271063450217e-05
1.4324819 -1.8850183989577094e-05 -2.5176807399135825e-05
1.432152 -1.885848367177686e-05 -2.5148723542531194e-05
1.4318223 -1.886677166045886e-05 -2.5120164838314683e-05
1.4314927 -1.8875046596167386e-05 -2.5091712551487233e-05
1.4311631 -1.8883312824118367e-05 -2.506343856205243e-05
1.4308335 -1.8891569092711973e-05 -2.5035138070355205e-05
1.4305041 -1.8899810669731695e-05 -2.500649191956141e-05
1.4301747 -1.8908042231739785e-05 -2.4978496063375473e-05
1.4298453 -1.891626522021302e-05 -2.495007084544586e-05
1.4295161 -1.892447514939297e-05 -2.4921689527931864e-05
1.4291869 -1.8932673459215452e-05 -2.4893066421583827e-05
1.4288579 -1.8940858584208018e-05 -2.4864025149805992e-05
1.4285289 -1.8949034875029667e-05 -2.4835076012319803e-05
1.4282 -1.8957198060643253e-05 -2.4806723140956132e-05
1.4278711 -1.8965352680926485e-05 -2.4778561391578324e-05
1.4275423 -1.8973494380257428e-05 -2.475052374554662e-05
1.4272137 -1.898162461371113e-05 -2.472216838414431e-05
1.426885 -1.8989744770707804e-05 -2.4693850760325956e-05
1.4265565 -1.8997853453697577e-05 -2.4665715222791455e-05
1.426228 -1.9005949066176635e-05 -2.463649471587277e-05
1.4258996 -1.9014035773709242e-05 -2.4607335440925392e-05
1.4255713 -1.9022109327962382e-05 -2.4578427818613012e-05
1.425243 -1.9030174103818465e-05 -2.4549677751794494e-05
1.4249148 -1.90382258785595e-05 -2.452125211554656e-05
1.4245868 -1.904626609147337e-05 -2.4492681700969784e-05
1.4242587 -1.9054296213685197e-05 -2.4464101666282592e-05
1.4239309 -1.9062311821893154e-05 -2.44353249405799e-05
1.4236029 -1.9070320116847623e-05 -2.4406104050637318e-05
1.4232751 -1.907831661904062e-05 -2.4376858249623407e-05
1.4229474 -1.908629990350551e-05 -2.4347440411710724e-05
1.4226198 -1.9094271276763077e-05 -2.431744336031755e-05
1.4222922 -1.9102232069118772e-05 -2.428734841798613e-05
1.4219648 -1.9110180798745558e-05 -2.4256982615347172e-05
1.4216373 -1.9118118942319856e-05 -2.4227339573539047e-05
1.42131 -1.9126045317010218e-05 -2.4198167958786644e-05
1.4209827 -1.9133958496027985e-05 -2.416878324459232e-05
1.4206555 -1.914186272195705e-05 -2.4138731495906425e-05
1.4203284 -1.9149753463568697e-05 -2.4108790454432964e-05
1.4200014 -1.9157632407825383e-05 -2.4079683481340448e-05
1.4196744 -1.916550110574398e-05 -2.4050440511360918e-05
1.4193475 -1.9173358073058276e-05 -2.402092961998683e-05
1.4190208 -1.9181201759015644e-05 -2.399123506426382e-05
1.418694 -1.9189036442659832e-05 -2.396125935097535e-05
1.4183674 -1.91968576944038e-05 -2.3931074962519873e-05
1.4180408 -1.9204669789936755e-05 -2.3900599509021892e-05
1.4177142 -1.9212468210317717e-05 -2.3869274954173522e-05
1.4173878 -1.9220254343683012e-05 -2.3838696191500283e-05
1.4170614 -1.9228029850777564e-05 -2.3808092470491116e-05
1.4167352 -1.9235793153436207e-05 -2.3777115699627745e-05
1.4164089 -1.9243545660380018e-05 -2.3746163740398298e-05
1.4160829 -1.9251283054209848e-05 -2.3714834633000903e-05
1.4157567 -1.9259012198968984e-05 -2.368245200091515e-05
1.4154308 -1.9266725758258814e-05 -2.3649775423530934e-05
1.4151049 -1.9274427944231198e-05 -2.3616747360268302e-05
1.4147791 -1.9282117111713403e-05 -2.358289931040612e-05
1.4144533 -1.9289794524014886e-05 -2.3548961711350193e-05
1.4141276 -1.929745871814032e-05 -2.3514617144109456e-05
1.4138019 -1.9305110996647155e-05 -2.348020453241445e-05
1.4134765 -1.9312747177827365e-05 -2.3445764511776155e-05
1.413151 -1.932037150133123e-05 -2.341177011848103e-05
1.4128256 -1.932798541323851e-05 -2.337702696573274e-05
1.4125003 -1.9335584359668795e-05 -2.334169193225569e-05
1.412175 -1.9343169783187754e-05 -2.3306459553728154e-05
1.4118499 -1.9350743048554184e-05 -2.32714722926816e-05
1.4115248 -1.9358302901987045e-05 -2.323637106708458e-05
1.4111998 -1.936584777973838e-05 -2.3200997457784193e-05
1.4108748 -1.9373381886128157e-05 -2.31654543980417e-05
1.41055 -1.9380900805341636e-05 -2.312901264602301e-05
1.4102252 -1.938840857020818e-05 -2.3092401561544564e-05
1.4099005 -1.939589813114268e-05 -2.3055089658656945e-05
1.4095758 -1.940337887769803e-05 -2.301667442137363e-05
1.4092513 -1.9410840945942906e-05 -2.297853898964581e-05
1.4089268 -1.9418291430178868e-05 -2.294083734171834e-05
1.4086024 -1.942572897904198e-05 -2.2903185307459523e-05
1.4082781 -1.9433149545698208e-05 -2.2865226612434433e-05
1.4079537 -1.944055974041235e-05 -2.282699840380504e-05
1.4076296 -1.944795281567984e-05 -2.2788666865950355e-05
1.4073055 -1.945533234696971e-05 -2.2747516549827093e-05
1.4069815 -1.94626959527582e-05 -2.2702085543721494e-05
1.4066575 -1.9470043719377356e-05 -2.2655264456597367e-05
1.4063336 -1.9477374272380757e-05 -2.2607652131188154e-05
1.4060098 -1.948468579750113e-05 -2.2559221317293717e-05
1.405686 -1.9491982243290976e-05 -2.2509524891644462e-05
1.4053624 -1.9499258983117853e-05 -2.2459120132212757e-05
1.4050388 -1.950651731702961e-05 -2.2406995312268407e-05
1.4047153 -1.9513757691573726e-05 -2.2353472440837307e-05
1.4043918 -1.9520981458887746e-05 -2.229924761664348e-05
1.4040685 -1.95281814761738e-05 -2.2244611488070898e-05
1.4037452 -1.953536451410225e-05 -2.2188912666485662e-05
1.403422 -1.954252588165276e-05 -2.21321966311071e-05
1.4030988 -1.95496696584676e-05 -2.2074900325111412e-05
1.4027758 -1.955679129464098e-05 -2.2016505219821403e-05
1.4024527 -1.9563894752511248e-05 -2.1957315381785256e-05
1.4021298 -1.9570975602942234e-05 -2.1897857275284527e-05
1.401807 -1.957803541965411e-05 -2.1838164719405572e-05
1.4014841 -1.958507513972318e-05 -2.177841136247774e-05
1.4011614 -1.9592093855517154e-05 -2.1719292616859122e-05
1.4008389 -1.959909006983339e-05 -2.165957840741714e-05
1.4005163 -1.9606067670728543e-05 -2.159899915571009e-05
1.4001938 -1.9613022153428496e-05 -2.1536978507281094e-05
1.3998715 -1.9619954751727554e-05 -2.147465046781453e-05
1.3995491 -1.9626866478222256e-05 -2.141199580076383e-05
1.3992269 -1.9633756180694064e-05 -2.134942590006034e-05
1.3989047 -1.9640625012543997e-05 -2.1286828950161642e-05
1.3985826 -1.9647471770498857e-05 -2.122352020918865e-05
1.3982606 -1.965429484892971e-05 -2.1160230497753528e-05
1.3979386 -1.966109815941404e-05 -2.1095688471400224e-05
1.3976167 -1.9667877257090755e-05 -2.1030582789707393e-05
1.3972949 -1.9674636133507593e-05 -2.096504457530363e-05
1.3969731 -1.968137060343141e-05 -2.0899492355802824e-05
1.3966515 -1.968808229630551e-05 -2.083392580400318e-05
1.3963299 -1.9694772195579e-05 -2.076910039702436e-05
1.3960084 -1.9701439572713884e-05 -2.0703847294853133e-05
1.395687 -1.9708082520263855e-05 -2.0637803073243544e-05
1.3953656 -1.971470502875966e-05 -2.0571396113157537e-05
1.3950443 -1.9721302805556538e-05 -2.050434268923686e-05
1.394723 -1.9727879815785655e-05 -2.043697674498156e-05
1.3944019 -1.973443179281457e-05 -2.0368677614508008e-05
1.3940809 -1.9740960167238043e-05 -2.0300193145908825e-05
1.3937598 -1.974746581171849e-05 -2.023205513918342e-05
1.3934389 -1.975394794927309e-05 -2.0163640814699874e-05
1.3931181 -1.976040479988058e-05 -2.0094436632415897e-05
1.3927974 -1.9766840223138343e-05 -2.0025203162045752e-05
1.3924767 -1.977325022687428e-05 -1.9955602760345496e-05
1.392156 -1.977963861007956e-05 -1.9885451201297845e-05
1.3918355 -1.9786001012992922e-05 -1.9812926119853423e-05
1.391515 -1.979233827610717e-05 -1.9738578861340595e-05
1.3911946 -1.9798650682861422e-05 -1.9662541764359495e-05
1.3908743 -1.980493688091297e-05 -1.9584884215375067e-05
1.390554 -1.9811197025018998e-05 -1.950437753143293e-05
1.3902339 -1.9817427128426378e-05 -1.9421826765710336e-05
1.3899137 -1.982363227397582e-05 -1.9338718870600657e-05
1.3895937 -1.9829806711182765e-05 -1.925386427108829e-05
1.3892738 -1.9835953025566418e-05 -1.9167942893000878e-05
1.3889538 -1.9842072451210224e-05 -1.908086480568278e-05
1.388634 -1.984816079747937e-05 -1.8992804504747482e-05
1.3883142 -1.9854219302746186e-05 -1.8903315333423634e-05
1.3879946 -1.9860245851823227e-05 -1.8811970683182335e-05
1.387675 -1.9866243747949073e-05 -1.8719023785564357e-05
1.3873554 -1.9872210954690852e-05 -1.8624995355870666e-05
1.3870361 -1.9878144310912763e-05 -1.8529915528962983e-05
1.3867167 -1.9884046271133858e-05 -1.843330768047756e-05
1.3863974 -1.9889918126459224e-05 -1.8336991804633323e-05
1.3860781 -1.9895756178469913e-05 -1.823939280813703e-05
1.385759 -1.9901561418603377e-05 -1.8140677376993668e-05
1.38544 -1.9907332115717978e-05 -1.804074278186903e-05
1.385121 -1.9913071436553573e-05 -1.7939657165017213e-05
1.384802 -1.9918777511059338e-05 -1.7836448766747026e-05
1.3844831 -1.992444891786297e-05 -1.7731365601576343e-05
1.3841643 -1.9930083740443826e-05 -1.7624457318661614e-05
1.3838457 -1.993568285828575e-05 -1.7516513681760885e-05
1.383527 -1.9941246801856673e-05 -1.7407694059927625e-05
1.3832084 -1.9946776503900267e-05 -1.729742876664515e-05
1.38289 -1.9952266145444602e-05 -1.718630402466867e-05
1.3825716 -1.995772084647371e-05 -1.707356827307771e-05
1.3822532 -1.9963138746991694e-05 -1.695960521583392e-05
1.3819349 -1.996851884174066e-05 -1.6844320092298136e-05
1.3816167 -1.9973859417653752e-05 -1.6728414806057555e-05
1.3812985 -1.9979163828650125e-05 -1.661289401419687e-05
1.3809805 -1.9984428640536084e-05 -1.6495637196036678e-05
1.3806626 -1.9989654495527397e-05 -1.6375893095905974e-05
1.3803446 -1.9994841323985595e-05 -1.6254657887417416e-05
1.3800268 -1.999998817681278e-05 -1.6132335289559962e-05
1.3797091 -2.0005093438956397e-05 -1.6009269363666096e-05
1.3793914 -2.001016021994081e-05 -1.5886066784165587e-05
1.3790737 -2.001518709747153e-05 -1.5761945817816577e-05
1.3787563 -2.0020171347692438e-05 -1.563738930803106e-05
1.3784388 -2.002511523171007e-05 -1.551136600658997e-05
1.3781214 -2.003001954688071e-05 -1.5384379789403377e-05
1.377804 -2.003488101027395e-05 -1.5256652343322685e-05
1.3774868 -2.0039700487662608e-05 -1.51270885607528e-05
1.3771696 -2.0044477994303606e-05 -1.4996220211979457e-05
1.3768525 -2.0049212725055897e-05 -1.4864743519774512e-05
1.3765355 -2.0053903188859768e-05 -1.4731887969688329e-05
1.3762186 -2.005855189715503e-05 -1.4597312253724599e-05
1.3759017 -2.006315545859936e-05 -1.4462100659422724e-05
1.3755848 -2.006771673760698e-05 -1.4326580745129613e-05
1.3752681 -2.0072232531136267e-05 -1.418932724913924e-05
1.3749515 -2.0076703556862606e-05 -1.4050851645237755e-05
1.3746349 -2.008112999155134e-05 -1.3911385007233098e-05
1.3743184 -2.0085511079945446e-05 -1.3771241493803462e-05
1.374002 -2.0089845620865682e-05 -1.3631311132348853e-05
1.3736856 -2.009413633821187e-05 -1.3490147923872983e-05
1.3733692 -2.0098381601568747e-05 -1.3348095353216339e-05
1.3730531 -2.0102579258591165e-05 -1.3205100928160352e-05
1.3727369 -2.0106730998816017e-05 -1.3061865825292709e-05
1.3724208 -2.011083813716772e-05 -1.2919036334411421e-05
1.3721048 -2.0114898062560136e-05 -1.2776799305792945e-05
1.3717889 -2.0118912133048958e-05 -1.2634201286824597e-05
1.371473 -2.0122880383415188e-05 -1.2490882612785515e-05
1.3711572 -2.0126802387944062e-05 -1.2346400188625056e-05
1.3708415 -2.0130676403785784e-05 -1.2200581509818188e-05
1.3705258 -2.0134504928659953e-05 -1.2053985079142175e-05
1.3702103 -2.0138285037382856e-05 -1.190714964435595e-05
1.3698947 -2.0142019404803788e-05 -1.1759799588036148e-05
1.3695793 -2.0145705081799774e-05 -1.1611565923825759e-05
1.369264 -2.0149343163767554e-05 -1.1462484572138156e-05
1.3689487 -2.0152933469772985e-05 -1.1312833166251573e-05
1.3686335 -2.0156475782048272e-05 -1.1162121305646832e-05
1.3683184 -2.0159968410392077e-05 -1.1010402122184661e-05
1.3680034 -2.0163413801069646e-05 -1.0857929532354906e-05
1.3676883 -2.0166810278928877e-05 -1.070415995906982e-05
1.3673735 -2.0170156345268222e-05 -1.0549906024225207e-05
1.3670585 -2.017345427221307e-05 -1.0394434754971287e-05
1.3667438 -2.0176701374702482e-05 -1.0239050978667042e-05
1.3664291 -2.0179898986546335e-05 -1.0083655910601462e-05
1.3661145 -2.018304704942822e-05 -9.927870730613668e-06
1.3657999 -2.01861453207136e-05 -9.770856728469557e-06
1.3654854 -2.018919354483768e-05 -9.613418450275313e-06
1.3651711 -2.01921905012353e-05 -9.455679879407784e-06
1.3648567 -2.0195138356177717e-05 -9.297299990582816e-06
1.3645424 -2.0198035650352108e-05 -9.137612763849653e-06
1.3642282 -2.0200881012005784e-05 -8.976992803325544e-06
1.3639141 -2.020367512489727e-05 -8.81487737431833e-06
1.3636 -2.0206418686264765e-05 -8.651595991191941e-06
1.3632861 -2.020910831000909e-05 -8.488138554849642e-06
1.3629721 -2.0211748031722224e-05 -8.323400122526727e-06
1.3626584 -2.0214333307603526e-05 -8.157724512947148e-06
1.3623446 -2.021686699414326e-05 -7.990576574094378e-06
1.3620309 -2.0219347685483486e-05 -7.824279730302706e-06
1.3617173 -2.0221774984191314e-05 -7.657553526459707e-06
1.3614037 -2.0224150065291053e-05 -7.489795909850844e-06
1.3610903 -2.0226471290326534e-05 -7.320806495774344e-06
1.3607769 -2.0228738684991742e-05 -7.150934985218439e-06
1.3604635 -2.0230953378600415e-05 -6.97976975644751e-06
1.3601503 -2.0233111932785165e-05 -6.807973047868301e-06
1.3598372 -2.0235217266680614e-05 -6.635027998343297e-06
1.359524 -2.0237267598637842e-05 -6.461683255486321e-06
1.359211 -2.0239263455351323e-05 -6.2866858387168355e-06
1.358898 -2.0241202833464185e-05 -6.11102761575152e-06
1.3585851 -2.0243088018053216e-05 -5.9352120155438905e-06
1.3582723 -2.0244916543939002e-05 -5.7582962198089185e-06
1.3579595 -2.0246690351012994e-05 -5.580259792128e-06
1.3576468 -2.024840674997518e-05 -5.400391600293241e-06
1.3573343 -2.0250066812502475e-05 -5.218964664964567e-06
1.3570217 -2.0251669276118033e-05 -5.037031048055249e-06
1.3567092 -2.0253215007144722e-05 -4.854750327841026e-06
1.3563969 -2.0254702343635046e-05 -4.6718024145032294e-06
1.3560846 -2.0256133122074105e-05 -4.487340943687273e-06
1.3557723 -2.025750537665165e-05 -4.302466106188187e-06
1.3554602 -2.025881973277999e-05 -4.11800406376374e-06
1.3551481 -2.0260075715276106e-05 -3.933315526972948e-06
1.354836 -2.026127469509764e-05 -3.747338936191368e-06
1.354524 -2.0262414086547336e-05 -3.559501525476889e-06
1.3542122 -2.0263495101799628e-05 -3.3706600620618533e-06
1.3539003 -2.026451628307475e-05 -3.1808777741349577e-06
1.3535886 -2.0265478592428888e-05 -2.9904394477239864e-06
1.353277 -2.0266380208352238e-05 -2.7985883612173912e-06
1.3529654 -2.0267222620416643e-05 -2.6055293781398785e-06
1.3526539 -2.0268003532002202e-05 -2.4105856223293217e-06
1.3523424 -2.0268724384511186e-05 -2.2156301963710486e-06
1.352031 -2.026938338788631e-05 -2.0191001609003143e-06
1.3517196 -2.0269981608264987e-05 -1.8209366092900702e-06
1.3514085 -2.027051673265913e-05 -1.6206277959951374e-06
1.3510972 -2.02709899956635e-05 -1.4177944433943257e-06
1.3507862 -2.0271398872165944e-05 -1.2133661972198252e-06
1.3504751 -2.0271744726897737e-05 -1.007470231487141e-06
1.3501642 -2.027202555062619e-05 -8.010571180740323e-07
1.3498533 -2.027224270363209e-05 -5.935141589709326e-07
1.3495425 -2.0272394409148406e-05 -3.847436422744774e-07
1.3492317 -2.0272481713989537e-05 -1.7471978351937726e-07
1.3489211 -2.0272502813523716e-05 3.700539488605235e-08
1.3486105 -2.0272458710843837e-05 2.4904204558687077e-07
1.3483 -2.0272347982655286e-05 4.623608809918942e-07
1.3479896 -2.027217139847018e-05 6.778174969487086e-07
1.3476791 -2.0271927288000945e-05 8.927679937640459e-07
1.3473688 -2.027161713437461e-05 1.1088767666435706e-06
1.3470585 -2.027123890357901e-05 1.3268700634423243e-06
1.3467484 -2.0270793756173644e-05 1.545767308479734e-06
1.3464383 -2.027028017345812e-05 1.7647807416822179e-06
1.3461283 -2.0269699420433237e-05 1.985496776036105e-06
1.3458183 -2.0269048930125517e-05 2.208157666065802e-06
1.3455085 -2.026833066211525e-05 2.430649895437811e-06
1.3451986 -2.0267542718104575e-05 2.6536082052994095e-06
1.3448889 -2.0266686539045725e-05 2.8780110097664202e-06
1.3445792 -2.02657599356737e-05 3.1035677812594633e-06
1.3442696 -2.026476444556549e-05 3.330054872989246e-06
1.3439602 -2.0263698497482225e-05 3.5565186593765826e-06
1.3436507 -2.026256308766316e-05 3.784004092581346e-06
1.3433412 -2.0261356407377713e-05 4.011996154187742e-06
1.343032 -2.026008075119575e-05 4.241598565650217e-06
1.3427228 -2.02587329797997e-05 4.472938999181692e-06
1.3424135 -2.0257314329909658e-05 4.705222753581123e-06
1.3421044 -2.0255823459801047e-05 4.9385910783381166e-06
1.3417954 -2.025426166239495e-05 5.173339146324062e-06
1.3414865 -2.025262633540788e-05 5.4091526416371325e-06
1.3411776 -2.025091943269012e-05 5.646327669226202e-06
1.3408688 -2.0249138973664e-05 5.884374037310307e-06
1.3405601 -2.0247285609814585e-05 6.124341852554916e-06
1.3402513 -2.024535721750987e-05 6.364304643262677e-06
1.3399428 -2.024335705681949e-05 6.605476086027816e-06
1.3396343 -2.0241281208464543e-05 6.848871940746678e-06
1.3393258 -2.023913104597194e-05 7.0929475510408716e-06
1.3390174 -2.023690535642129e-05 7.3385009576887285e-06
1.3387091 -2.0234605600226487e-05 7.584389966597535e-06
1.3384008 -2.0232229076777806e-05 7.83130452905086e-06
1.3380927 -2.022977788378962e-05 8.080902058043988e-06
1.3377845 -2.0227248490045938e-05 8.332844072927537e-06
1.3374765 -2.0224643023392204e-05 8.587141962325126e-06
1.3371686 -2.0221958916784537e-05 8.844294119228349e-06
1.3368607 -2.0219196151316026e-05 9.103828684103098e-06
1.3365529 -2.0216353492819422e-05 9.364380587319118e-06
1.3362451 -2.021343133533822e-05 9.6262325686652e-06
1.3359374 -2.0210428709974684e-05 9.8888977118122e-06
1.3356298 -2.0207347197635112e-05 1.0152749156069496e-05
1.3353223 -2.0204183394666964e-05 1.0418082689741689e-05
1.3350148 -2.0200939991180836e-05 1.068438652937687e-05
1.3347075 -2.0197614929824847e-05 1.0951885556216133e-05
1.3344 -2.01942070691584e-05 1.1220307616562764e-05
1.3340929 -2.019071832282547e-05 1.1490143773648542e-05
1.3337857 -2.018714736483446e-05 1.176101736967386e-05
1.3334786 -2.0183493485745404e-05 1.203392752137281e-05
1.3331715 -2.0179756414636806e-05 1.2307988173685416e-05
1.3328645 -2.0175935790124568e-05 1.25825206883474e-05
1.3325577 -2.017203301675482e-05 1.2858616464080417e-05
1.3322508 -2.0168044508103106e-05 1.3135711909633307e-05
1.3319441 -2.016397329836992e-05 1.3413386472656483e-05
1.3316374 -2.015981590751288e-05 1.369233511129194e-05
1.3313308 -2.015557525551518e-05 1.397246516767552e-05
1.3310242 -2.0151247706665164e-05 1.425371073650768e-05
1.3307178 -2.014683804243273e-05 1.4535950545596262e-05
1.3304113 -2.0142339190699085e-05 1.4818960413733825e-05
1.3301051 -2.0137757798464567e-05 1.5103755026286857e-05
1.3297987 -2.0133086234815667e-05 1.5389937914309973e-05
1.3294926 -2.0128331551666768e-05 1.5676089613684095e-05
1.3291864 -2.0123488466970875e-05 1.596182879656691e-05
1.3288804 -2.0118560689524526e-05 1.624772829253277e-05
1.3285744 -2.0113544454211054e-05 1.653423331237951e-05
1.3282685 -2.0108443363979036e-05 1.6821031966898716e-05
1.3279626 -2.0103253601704788e-05 1.710827972381819e-05
1.3276569 -2.0097979013392643e-05 1.7394290887605317e-05
1.3273512 -2.009261833459113e-05 1.7680019190715037e-05
1.3270456 -2.008717108385002e-05 1.7966149587979513e-05
1.32674 -2.0081637504538603e-05 1.8253855654613698e-05
1.3264345 -2.0076016737258927e-05 1.854177146553651e-05
1.3261291 -2.0070309454552846e-05 1.8829879934312252e-05
1.3258238 -2.0064517275395694e-05 1.91170500823425e-05
1.3255185 -2.00586367368059e-05 1.9404358513069735e-05
1.3252133 -2.005267150668242e-05 1.9691647934649407e-05
1.3249081 -2.0046618086011152e-05 1.997756379226278e-05
1.3246031 -2.0040480648384962e-05 2.026274397914528e-05
1.324298 -2.0034256042792455e-05 2.0543682793874662e-05
1.3239931 -2.0027949361892746e-05 2.0822530275842755e-05
1.3236883 -2.0021559425024114e-05 2.110086194115876e-05
1.3233835 -2.0015085714517268e-05 2.1377187222154638e-05
1.3230788 -2.0008530039236635e-05 2.1650307927863524e-05
1.3227742 -2.000189484729993e-05 2.192164045367119e-05
1.3224696 -1.9995176763017524e-05 2.218870836081768e-05
1.322165 -1.998837880375646e-05 2.2451653252101605e-05
1.3218606 -1.9981502606478518e-05 2.2715460644340843e-05
1.3215562 -1.9974549633585717e-05 2.2979042043898207e-05
1.321252 -1.996751845327752e-05 2.3242342142212296e-05
1.3209478 -1.996040805859272e-05 2.3504715893921774e-05
1.3206435 -1.9953217087771096e-05 2.376735232837099e-05
1.3203394 -1.994594981753233e-05 2.4029865472407167e-05
1.3200355 -1.993860475542976e-05 2.429325884491654e-05
1.3197315 -1.993118024110201e-05 2.4557319147900658e-05
1.3194276 -1.992367776473386e-05 2.4820627792240525e-05
1.3191239 -1.9916099090389472e-05 2.50831117543428e-05
1.3188201 -1.9908440213549044e-05 2.5343858655919168e-05
1.3185165 -1.9900706112590835e-05 2.5603274479521857e-05
1.3182129 -1.9892892539684957e-05 2.586269028575708e-05
1.3179094 -1.988500407719856e-05 2.6121772347397195e-05
1.3176059 -1.987703616887716e-05 2.6381576764029122e-05
1.3173025 -1.9868993300312086e-05 2.6641027056427792e-05
1.3169992 -1.9860874245775372e-05 2.6900429844146534e-05
1.3166959 -1.9852677192826147e-05 2.7159883030912048e-05
1.3163928 -1.984440407644671e-05 2.7418991043189548e-05
1.3160896 -1.9836053125525613e-05 2.767785386131253e-05
1.3157866 -1.9827626313849096e-05 2.793698749831238e-05
1.3154837 -1.9819124992170756e-05 2.8196049799637357e-05
1.3151808 -1.981054469713131e-05 2.8453853781939092e-05
1.3148779 -1.980188715455226e-05 2.8710450715120192e-05
1.3145752 -1.9793158071909496e-05 2.896755694310358e-05
1.3142725 -1.97843520415164e-05 2.9222227809658997e-05
1.3139699 -1.9775468653402584e-05 2.947558766053572e-05
1.3136673 -1.9766512973019765e-05 2.972606565502553e-05
1.3133649 -1.9757484775165137e-05 2.997605369427836e-05
1.3130624 -1.974838142859872e-05 3.0225945334819454e-05
1.3127601 -1.9739205716141498e-05 3.0475616147934952e-05
1.3124578 -1.972995513627006e-05 3.07236566649131e-05
1.3121556 -1.972063303719565e-05 3.0970808995061117e-05
1.3118535 -1.9711240507619074e-05 3.121656935039835e-05
1.3115515 -1.9701773598052306e-05 3.1461000598931226e-05
1.3112494 -1.9692233381003322e-05 3.170422369049809e-05
1.3109475 -1.9682627018626323e-05 3.194705086980799e-05
1.3106457 -1.967294775285768e-05 3.218953319466635e-05
1.3103439 -1.966319499770687e-05 3.243176649490869e-05
1.3100421 -1.9653373576132458e-05 3.2671901878989634e-05
1.3097405 -1.9643483398087192e-05 3.2912142898809186e-05
1.309439 -1.9633521040272644e-05 3.3152030657957466e-05
1.3091375 -1.9623490105258347e-05 3.339176674027449e-05
1.308836 -1.9613387235716817e-05 3.3630361417093134e-05
1.3085346 -1.9603216406507357e-05 3.386826890106721e-05
1.3082334 -1.95929782955134e-05 3.410459139946746e-05
1.3079321 -1.9582668910412622e-05 3.434089166813777e-05
1.3076309 -1.9572288702501394e-05 3.457484507309473e-05
1.3073299 -1.956184652358321e-05 3.4807378200117336e-05
1.3070289 -1.9551334426888017e-05 3.503983990344053e-05
1.3067279 -1.954075228011193e-05 3.527242396677552e-05
1.306427 -1.9530104453296016e-05 3.5504551856613945e-05
1.3061262 -1.9519391024005995e-05 3.573648075216462e-05
1.3058255 -1.9508608036336185e-05 3.596690358962847e-05
1.3055248 -1.949776013076017e-05 3.6197209635741396e-05
1.3052242 -1.9486842921469203e-05 3.642785692623566e-05
1.3049237 -1.9475860841092314e-05 3.6657628202904665e-05
1.3046231 -1.94648097523159e-05 3.688723537864369e-05
1.3043228 -1.9453698536718704e-05 3.711632316108907e-05
1.3040224 -1.9442514178854375e-05 3.734485480896877e-05
1.3037221 -1.9431265629105846e-05 3.757353176520496e-05
1.303422 -1.9419952770120735e-05 3.7803508214197184e-05
1.3031219 -1.9408575371220552e-05 3.803295295981864e-05
1.3028219 -1.9397129211225155e-05 3.8262401924998296e-05
1.3025218 -1.9385614083968942e-05 3.8492144119034344e-05
1.3022219 -1.937403468917933e-05 3.8721996928023976e-05
1.3019221 -1.936239118841997e-05 3.894954352311859e-05
1.3016224 -1.935068441810568e-05 3.9176096133070565e-05
1.3013226 -1.933890491207772e-05 3.940289280791259e-05
1.301023 -1.9327066952265743e-05 3.9629957210840244e-05
1.3007234 -1.931516087193412e-05 3.985642339875688e-05
1.300424 -1.930319189047166e-05 4.008308277753872e-05
1.3001245 -1.9291154745584157e-05 4.031035308050579e-05
1.2998252 -1.9279054584671215e-05 4.053719754896968e-05
1.2995259 -1.9266886500717826e-05 4.076300622217037e-05
1.2992266 -1.9254655853276052e-05 4.0989415922736014e-05
1.2989274 -1.924235720876197e-05 4.121572563502439e-05
1.2986283 -1.922999606471276e-05 4.144170961126734e-05
1.2983294 -1.9217572139416125e-05 4.1666983502669805e-05
1.2980304 -1.920508108037751e-05 4.1892792878742606e-05
1.2977315 -1.9192527187471566e-05 4.2118772973125346e-05
1.2974328 -1.917991134535186e-05 4.2342102718941184e-05
1.297134 -1.9167228805819727e-05 4.256453001341237e-05
1.2968353 -1.9154479990043686e-05 4.278725821484247e-05
1.2965367 -1.9141669458003104e-05 4.30105551272199e-05
1.2962382 -1.9128797558009782e-05 4.3234028006200576e-05
1.2959397 -1.9115858727114125e-05 4.345764557982259e-05
1.2956413 -1.9102858582729016e-05 4.368080464094056e-05
1.295343 -1.908979688929394e-05 4.3904125643644514e-05
1.2950448 -1.9076668683763842e-05 4.412810762676787e-05
1.2947465 -1.9063473500959846e-05 4.435177614856006e-05
1.2944484 -1.9050217257450896e-05 4.4574088037898895e-05
1.2941504 -1.903689994193252e-05 4.479642695524069e-05
1.2938523 -1.902351647593591e-05 4.501907801060041e-05
1.2935544 -1.9010071814728612e-05 4.524217918783328e-05
1.2932566 -1.8996566403256612e-05 4.546358021714678e-05
1.2929589 -1.8982995049641366e-05 4.568496993760048e-05
1.2926612 -1.896936325778067e-05 4.59066613284758e-05
1.2923635 -1.8955665410489855e-05 4.612820783331811e-05
1.292066 -1.8941907175830496e-05 4.6350131387813154e-05
1.2917684 -1.8928082817940998e-05 4.657185977728853e-05
1.291471 -1.8914198331163825e-05 4.67919549922899e-05
1.2911736 -1.890024844133896e-05 4.701156914935957e-05
1.2908763 -1.888623891446043e-05 4.723120640858388e-05
1.2905791 -1.8872169644258268e-05 4.7450986614965854e-05
1.2902819 -1.88580349933196e-05 4.767199335697762e-05
1.2899848 -1.8843840189400145e-05 4.789318673701619e-05
1.2896878 -1.8829579839840397e-05 4.8113753600090125e-05
1.2893908 -1.881525968664486e-05 4.8334125706528156e-05
1.289094 -1.8800880043880196e-05 4.855353816839056e-05
1.2887971 -1.8786435273815668e-05 4.877285287696132e-05
1.2885004 -1.8771931377144486e-05 4.899113066960076e-05
1.2882037 -1.875736278503465e-05 4.92090893058626e-05
1.2879071 -1.874273542228135e-05 4.942697328553882e-05
1.2876105 -1.8728043466547182e-05 4.964453036337282e-05
1.287314 -1.8713292934602453e-05 4.986219966965333e-05
1.2870177 -1.8698483709615127e-05 5.008051374945847e-05
1.2867213 -1.8683609777158418e-05 5.0298890007028876e-05
1.286425 -1.8668670999668628e-05 5.0518292296869075e-05
1.2861289 -1.8653679243903418e-05 5.073758180534526e-05
1.2858326 -1.863861650799984e-05 5.095706253539766e-05
1.2855366 -1.8623500935554235e-05 5.11760716972671e-05
1.2852407 -1.8608320892597175e-05 5.139276882590823e-05
1.2849447 -1.859307682266758e-05 5.1608814111075304e-05
1.2846488 -1.8577774910730945e-05 5.182534184354904e-05
1.284353 -1.8562415106527496e-05 5.2041977063762836e-05
1.2840573 -1.8546991237691542e-05 5.225853045201122e-05
1.2837616 -1.8531509589410992e-05 5.2474907724795556e-05
1.283466 -1.8515963966241453e-05 5.269134246118715e-05
1.2831705 -1.8500360581926546e-05 5.290850438262393e-05
1.2828751 -1.8484699170409002e-05 5.312659594361182e-05
1.2825797 -1.846897333057469e-05 5.334461279716403e-05
1.2822844 -1.8453189376321158e-05 5.3563474588589594e-05
1.2819891 -1.8437340494733252e-05 5.378475884881627e-05
1.2816939 -1.8421432511101216e-05 5.400663850306891e-05
1.2813988 -1.8405458986816918e-05 5.422925129676539e-05
1.2811037 -1.8389426213038464e-05 5.4451426322350534e-05
1.2808088 -1.837333445448567e-05 5.4673795622594e-05
1.2805139 -1.8357176937195788e-05 5.489679921077984e-05
1.280219 -1.8340953636048845e-05 5.51205587280138e-05
1.2799243 -1.832467713433683e-05 5.534649570663384e-05
1.2796295 -1.8308326951551006e-05 5.55771548096501e-05
1.2793349 -1.829192134543238e-05 5.581096576640562e-05
1.2790403 -1.8275446609268838e-05 5.604781518584839e-05
1.2787458 -1.8258901609102854e-05 5.628654937355905e-05
1.2784513 -1.8242292885344252e-05 5.652761355132825e-05
1.278157 -1.8225619432111685e-05 5.677052012517255e-05
1.2778627 -1.8208874413746365e-05 5.701540703402089e-05
1.2775685 -1.8192063541514242e-05 5.726292401592174e-05
1.2772743 -1.8175179711612085e-05 5.7512687288504254e-05
1.2769802 -1.8158228907774163e-05 5.776339867565887e-05
1.2766862 -1.8141211027515857e-05 5.801812657555563e-05
1.2763922 -1.8124117397587157e-05 5.8276295577514235e-05
1.2760983 -1.810694761838673e-05 5.853886620911257e-05
1.2758045 -1.8089713969813398e-05 5.880286812115138e-05
1.2755107 -1.8072395879181683e-05 5.9068688524284696e-05
1.275217 -1.8055012975695933e-05 5.9337643667213975e-05
1.2749234 -1.8037551181393228e-05 5.9608155352370104e-05
1.2746298 -1.8020009357175727e-05 5.9880791823969534e-05
1.2743363 -1.8002394652423556e-05 6.0155421420198735e-05
1.274043 -1.79847058102398e-05 6.043305309048405e-05
1.2737496 -1.7966935299521135e-05 6.071450210889559e-05
1.2734563 -1.794908869461974e-05 6.099878951719427e-05
1.2731631 -1.793115889545402e-05 6.128330246694404e-05
1.27287 -1.7913152994518695e-05 6.156601497727112e-05
1.2725768 -1.7895064356966917e-05 6.185027096327918e-05
1.2722838 -1.7876899282056993e-05 6.213538765499133e-05
1.2719909 -1.7858658352980456e-05 6.242105943733884e-05
1.271698 -1.7840333276289895e-05 6.270764856650406e-05
1.2714052 -1.782193193984077e-05 6.299547224989644e-05
1.2711124 -1.780344591001354e-05 6.328346776735642e-05
1.2708198 -1.778488331099619e-05 6.357331167957315e-05
1.2705271 -1.776623534505547e-05 6.386344087809798e-05
1.2702346 -1.774751048550586e-05 6.415423459408597e-05
1.269942 -1.772870010267179e-05 6.444464737410949e-05
1.2696497 -1.7709820722706667e-05 6.4734567626528e-05
1.2693573 -1.7690848135960448e-05 6.502648423617886e-05
1.269065 -1.76717984247247e-05 6.531772632431146e-05
1.2687728 -1.765267101723207e-05 6.560909581951312e-05
1.2684808 -1.763346665020692e-05 6.590079205379556e-05
1.2681886 -1.7614168701573915e-05 6.619346053331573e-05
1.2678967 -1.7594801271052233e-05 6.648753505323904e-05
1.2676047 -1.7575347441272625e-05 6.678232542918914e-05
1.2673129 -1.7555815812311874e-05 6.707819242985151e-05
1.2670211 -1.7536197343522006e-05 6.737429132136372e-05
1.2667292 -1.7516492958954543e-05 6.76697430887926e-05
1.2664376 -1.7496718089510356e-05 6.796566120290444e-05
1.2661461 -1.747685724662652e-05 6.826212781972277e-05
1.2658545 -1.7456909419564293e-05 6.85596914138073e-05
1.265563 -1.7436883274560586e-05 6.885814825096234e-05
1.2652715 -1.7416769699710507e-05 6.915683690202424e-05
1.2649803 -1.7396586096073645e-05 6.945431955490905e-05
1.264689 -1.7376307180878727e-05 6.975238083637716e-05
1.2643977 -1.7355949942241082e-05 7.005178365274374e-05
1.2641066 -1.7335513387090055e-05 7.03518355601229e-05
1.2638156 -1.7314998426589432e-05 7.064993810701261e-05
1.2635247 -1.729439660102274e-05 7.094728790738715e-05
1.2632337 -1.7273708552424557e-05 7.124451543909897e-05
1.2629428 -1.7252942183940134e-05 7.154226038937436e-05
1.262652 -1.7232097918001883e-05 7.184100068857996e-05
1.2623613 -1.7211166400037905e-05 7.214023297862672e-05
1.2620707 -1.7190156767407683e-05 7.243967508592117e-05
1.26178 -1.716905976008351e-05 7.273942445450577e-05
1.2614895 -1.7147884577218583e-05 7.30395991810595e-05
1.261199 -1.7126621830704087e-05 7.334003672198507e-05
1.2609086 -1.7105281009167937e-05 7.36390346186881e-05
1.2606183 -1.7083862061829472e-05 7.393716099478653e-05
1.260328 -1.7062356842053184e-05 7.42353225848267e-05
1.2600378 -1.70407647620805e-05 7.453380998968618e-05
1.2597477 -1.7019104021592088e-05 7.483327217305805e-05
1.2594576 -1.6997347078752305e-05 7.513320498748819e-05
1.2591677 -1.6975521305843578e-05 7.543382514457086e-05
1.2588778 -1.6953607910840063e-05 7.573523520197897e-05
1.2585878 -1.6931607410635283e-05 7.603696522813706e-05
1.258298 -1.690952795447583e-05 7.634062312790716e-05
1.2580084 -1.68873696455887e-05 7.664639083187092e-05
1.2577187 -1.686512230937598e-05 7.695269750363777e-05
1.257429 -1.684278652301777e-05 7.725928663934345e-05
1.2571396 -1.6820380194288383e-05 7.756475634159472e-05
1.25685 -1.679787652754738e-05 7.787038602072686e-05
1.2565607 -1.67753025848185e-05 7.817619411023756e-05
1.2562714 -1.675264050183239e-05 7.848205286709172e-05
1.255982 -1.672988942272147e-05 7.87892372140999e-05
1.2556928 -1.6707059192939685e-05 7.90961665506844e-05
1.2554038 -1.6684149240213664e-05 7.940421061726686e-05
1.2551147 -1.6661150392687655e-05 7.971289459774691e-05
1.2548257 -1.663807155484954e-05 8.002170467989852e-05
1.2545367 -1.6614903701527775e-05 8.03306869763313e-05
1.2542479 -1.659165588772378e-05 8.06398916178424e-05
1.2539591 -1.656831899566305e-05 8.094898689581016e-05
1.2536703 -1.654490228809698e-05 8.12580182909318e-05
1.2533817 -1.6521406290129934e-05 8.156694841478293e-05
1.2530931 -1.6497821015897057e-05 8.187506235317656e-05
1.2528045 -1.647414714992679e-05 8.218237042675578e-05
1.2525162 -1.6450404074636625e-05 8.248933988934889e-05
1.2522277 -1.6426562824998763e-05 8.27964881513705e-05
1.2519394 -1.6402652490857555e-05 8.310393200062115e-05
1.2516512 -1.6378653687429288e-05 8.341182192109919e-05
1.2513629 -1.6354565942206316e-05 8.37194396639923e-05
1.2510748 -1.6330399751515352e-05 8.402716340002855e-05
1.2507867 -1.6306144596965975e-05 8.433531129123718e-05
1.2504988 -1.6281821163961196e-05 8.464213353796437e-05
1.2502108 -1.62573992168695e-05 8.494831595031343e-05
1.2499229 -1.6232899469013882e-05 8.525426121929498e-05
1.2496351 -1.6208321736396264e-05 8.555929404554827e-05
1.2493473 -1.6183656704171373e-05 8.586180285009948e-05
1.2490597 -1.6158914750004317e-05 8.616489509264555e-05
1.2487721 -1.6134096102903777e-05 8.646679991403376e-05
1.2484846 -1.6109190658392643e-05 8.676856482002931e-05
1.2481971 -1.608419838020637e-05 8.707142314565142e-05
1.2479097 -1.605912914232253e-05 8.73756416453178e-05
1.2476224 -1.603398287782975e-05 8.76803678821303e-05
1.2473351 -1.600874889928972e-05 8.798596396409464e-05
1.2470479 -1.5983437535927427e-05 8.829268172058205e-05
1.2467607 -1.5958038048472537e-05 8.859895902944139e-05
1.2464737 -1.593256138881676e-05 8.890410546215893e-05
1.2461866 -1.590699707716601e-05 8.920958182757803e-05
1.2458997 -1.588135569488525e-05 8.951576808633451e-05
1.2456129 -1.5855637134430684e-05 8.982134013429237e-05
1.245326 -1.5829830968196376e-05 9.01274680100428e-05
1.2450393 -1.5803947584731212e-05 9.043402069151741e-05
1.2447526 -1.577797635137127e-05 9.074107603887609e-05
1.2444661 -1.5751927774259005e-05 9.1048373285268e-05
1.2441795 -1.572579117314435e-05 9.135621451814943e-05
1.243893 -1.569957712439347e-05 9.166410567754894e-05
1.2436066 -1.567327496140268e-05 9.197227406489902e-05
1.2433202 -1.5646895329840417e-05 9.228083379910823e-05
1.243034 -1.562043833016989e-05 9.259085076719883e-05
1.2427478 -1.5593892485655554e-05 9.290001731574856e-05
1.2424616 -1.5567258277692292e-05 9.321011078323528e-05
1.2421755 -1.5540546192189272e-05 9.351997727785186e-05
1.2418895 -1.5513757043084815e-05 9.38282685663759e-05
1.2416035 -1.548687951304936e-05 9.413697664943176e-05
1.2413176 -1.5459925046936216e-05 9.444651094857995e-05
1.2410319 -1.5432892999024516e-05 9.47571092522188e-05
1.240746 -1.5405760988390455e-05 9.506835218517246e-05
1.2404604 -1.537856226727687e-05 9.53816077031799e-05
1.2401748 -1.5351274133181005e-05 9.569510581042237e-05
1.2398893 -1.5323907782378502e-05 9.600863132789679e-05
1.2396038 -1.5296451921476563e-05 9.632304787761784e-05
1.2393183 -1.5268905907353425e-05 9.663942760810564e-05
1.239033 -1.5241292809371746e-05 9.695459067287391e-05
1.2387476 -1.5213578278959467e-05 9.726955967065178e-05
1.2384624 -1.5185797079398945e-05 9.758482781299623e-05
1.2381773 -1.5157925988147118e-05 9.789965158764417e-05
1.2378922 -1.5129965019033034e-05 9.821616474027399e-05
1.2376071 -1.5101925198955991e-05 9.853396109827184e-05
1.2373222 -1.5073806603140057e-05 9.885214844109963e-05
1.2370373 -1.504559715131696e-05 9.917109416729758e-05
1.2367524 -1.5017296819328168e-05 9.949077086062948e-05
1.2364676 -1.4988917130317935e-05 9.981086387577347e-05
1.2361829 -1.4960458232914181e-05 0.00010013137742675693
1.2358984 -1.4931919781648354e-05 0.0001004532933860334
1.2356137 -1.490327767524564e-05 0.0001007759935156171
1.2353293 -1.4874567720808981e-05 0.00010109857621669888
1.2350448 -1.484576611751487e-05 0.0001014205552813406
1.2347604 -1.4816873103331147e-05 0.00010174105800062777
1.2344761 -1.4787901157065506e-05 0.00010206167812490525
1.2341919 -1.4758850163695057e-05 0.00010238209626649266
1.2339077 -1.4729708117894837e-05 0.00010270345371377512
1.2336236 -1.470048674922165e-05 0.00010302563631192452
1.2333395 -1.46711739137848e-05 0.0001033482252695038
1.2330556 -1.4641781559603302e-05 0.0001036716239648761
1.2327716 -1.4612297367297715e-05 0.00010399584420345302
1.2324878 -1.4582733392873992e-05 0.0001043201464436125
1.232204 -1.455307748342922e-05 0.00010464424895184178
1.2319202 -1.4523341922988688e-05 0.0001049689950286217
1.2316366 -1.449352687413268e-05 0.00010529310253506385
1.231353 -1.446362006348317e-05 0.00010561578807982575
1.2310694 -1.4433621873354951e-05 0.00010593803110284427
1.2307861 -1.4403557490616489e-05 0.00010626067310010708
1.2305026 -1.4373388976125777e-05 0.00010658389264969188
1.2302194 -1.4343154004707283e-05 0.00010690895660876346
1.229936 -1.4312814131465847e-05 0.00010723419223427896
1.2296529 -1.4282407653768362e-05 0.00010756027575854385
1.2293698 -1.4251908707038598e-05 0.00010788687415963063
1.2290866 -1.4221317381529959e-05 0.00010821325319149468
1.2288036 -1.4190646391378785e-05 0.00010854094625068335
1.2285208 -1.4159895588714349e-05 0.00010886859152092453
1.2282379 -1.4129052002494924e-05 0.0001091973088366957
1.227955 -1.4098115684893112e-05 0.00010952317375514728
1.2276723 -1.4067113517770775e-05 0.00010984925884087562
1.2273896 -1.4036005726583476e-05 0.00011017633551591007
1.227107 -1.4004831976794888e-05 0.00011050305783585116
1.2268244 -1.3973552464025238e-05 0.00011083053944231561
1.226542 -1.3942206925768342e-05 0.00011115891370445316
1.2262596 -1.3910768290686881e-05 0.00011148842284057141
1.2259772 -1.3879236694458159e-05 0.00011181847030811222
1.2256949 -1.384762502387218e-05 0.00011214883863197152
1.2254127 -1.3815933564177009e-05 0.00011247999523527979
1.2251306 -1.3784148303355853e-05 0.00011281238365194774
1.2248484 -1.3752269394866386e-05 0.00011314469067968071
1.2245665 -1.3720323814180172e-05 0.00011347529211893084
1.2242844 -1.3688271741611226e-05 0.00011380514474515523
1.2240026 -1.365615357214259e-05 0.00011413591502965597
1.2237207 -1.3623928487558267e-05 0.00011446843619129073
1.223439 -1.3591636630970943e-05 0.00011480223817689807
1.2231573 -1.3559250829799399e-05 0.00011513619969610436
1.2228756 -1.352677079639507e-05 0.00011547056388977133
1.222594 -1.3494210361277046e-05 0.00011580597588909255
1.2223126 -1.3461569109185276e-05 0.00011614160126405604
1.2220311 -1.3428833531715591e-05 0.00011647716857671241
1.2217497 -1.3396003080786711e-05 0.00011681528624201143
1.2214683 -1.3363091396708334e-05 0.00011715377887526846
1.2211871 -1.3330098640594403e-05 0.0001174903995706171
1.2209059 -1.3297011356598528e-05 0.00011782684511550375
1.2206248 -1.3263843340536492e-05 0.0001181639874689329
1.2203438 -1.3230594661960262e-05 0.00011850197683751215
1.2200627 -1.3197236613020114e-05 0.0001188409120925869
1.2197819 -1.3163811734899623e-05 0.00011918004065110876
1.219501 -1.3130291340892007e-05 0.00011952057207925667
1.2192202 -1.3096675322826267e-05 0.00011986125931678348
1.2189394 -1.3062977826946095e-05 0.00012020248618459456
1.2186588 -1.302919881421272e-05 0.0001205446527430738
1.2183782 -1.2995323514125094e-05 0.00012088835751591639
1.2180977 -1.2961366285547252e-05 0.00012123108577434946
1.2178172 -1.2927312862195002e-05 0.00012157489454532761
1.2175368 -1.289317745271283e-05 0.0001219183804105057
1.2172564 -1.285894573153746e-05 0.0001222628530146939
1.2169762 -1.2824631712339093e-05 0.00012260913255766632
1.2166959 -1.2790220618724156e-05 0.0001229557021409078
1.2164158 -1.2755726921773247e-05 0.00012330326211145137
1.2161357 -1.2721150383728737e-05 0.0001236523880521894
1.2158557 -1.2686475894754814e-05 0.00012400253594168817
1.2155757 -1.2651703318300014e-05 0.00012435318939882215
1.2152958 -1.2616847171116291e-05 0.00012470564439299268
1.215016 -1.2581906618154252e-05 0.0001250629827132357
1.2147362 -1.2546865640596675e-05 0.0001254228789963449
1.2144566 -1.2511738921102792e-05 0.00012578324141283953
1.2141769 -1.2476511043361346e-05 0.0001261463768422196
1.2138973 -1.2441196555398868e-05 0.00012650988796047895
1.2136178 -1.2405780272661806e-05 0.00012687508644572705
1.2133384 -1.2370276535945215e-05 0.0001272438781479975
1.2130591 -1.2334684853145977e-05 0.00012761241639535224
1.2127798 -1.2298990421370083e-05 0.00012798041493362758
1.2125005 -1.2263193168441249e-05 0.00012834776541637528
1.2122213 -1.2227308675375895e-05 0.00012871603258790153
1.2119422 -1.2191336646183598e-05 0.00012908338501386866
1.2116631 -1.2155262134051749e-05 0.0001294524355032384
1.211384 -1.2119084369580424e-05 0.00012982115063303986
1.2111052 -1.2082835045902446e-05 0.00013018969407537902
1.2108263 -1.2046467017445152e-05 0.00013055915646058855
1.2105476 -1.2010027209869534e-05 0.00013092989328601927
1.2102687 -1.1973467992064091e-05 0.00013130175162324298
1.2099901 -1.1936836786550979e-05 0.00013167300335915834
1.2097116 -1.190010163225536e-05 0.00013204684190083675
1.209433 -1.186326234916524e-05 0.00013242137752638515
1.2091545 -1.1826334364670998e-05 0.00013279574871124874
1.208876 -1.1789302267776637e-05 0.00013317052855145876
1.2085978 -1.1752197251380538e-05 0.0001335469859144483
1.2083194 -1.1714971465967953e-05 0.00013392472889139188
1.2080412 -1.1677656136121081e-05 0.0001343049105726332
1.2077631 -1.1640251014207563e-05 0.00013468541574627657
1.207485 -1.1602739892524281e-05 0.00013506699342676474
1.207207 -1.1565138403168372e-05 0.0001354518180453453
1.206929 -1.1527429582705366e-05 0.00013583844961158732
1.2066511 -1.1489629636111181e-05 0.0001362244078801217
1.2063732 -1.1451722152414208e-05 0.0001366126388162858
1.2060955 -1.1413722930926291e-05 0.0001370016668169819
1.2058177 -1.1375615620736113e-05 0.00013739079318180942
1.2055401 -1.1337416516194863e-05 0.00013778110066380703
1.2052625 -1.1299125317154123e-05 0.00013817251105300205
1.204985 -1.1260725360262849e-05 0.00013856503861065298
1.2047075 -1.1222216153816753e-05 0.00013896014744919005
1.2044301 -1.1183613109957876e-05 0.00013936113519467548
1.2041528 -1.1144914808544814e-05 0.00013976678569842208
1.2038755 -1.1106103539388135e-05 0.00014017581613427258
1.2035984 -1.1067194965380169e-05 0.0001405898266789759
1.2033212 -1.1028170385311266e-05 0.00014101311669028317
1.2030442 -1.098904418058635e-05 0.00014144498579751288
1.2027671 -1.0949797134402028e-05 0.00014188500918164233
1.2024902 -1.0910444308197897e-05 0.00014233044110713747
1.2022133 -1.087096775515415e-05 0.00014277859163127474
1.2019365 -1.0831383504609754e-05 0.00014323170322350873
1.2016598 -1.0791690268299022e-05 0.00014368921071118107
1.2013831 -1.0751870039165444e-05 0.00014414924987361186
1.2011064 -1.0711922110625342e-05 0.00014461286659036437
1.2008299 -1.0671862757297495e-05 0.0001450787423761329
1.2005534 -1.0631691645459357e-05 0.0001455471035094235
1.200277 -1.0591390645509392e-05 0.0001460174499543571
1.2000006 -1.0550976762790356e-05 0.00014649118104671641
1.1997243 -1.051043176954176e-05 0.00014696380092029865
1.199448 -1.0469756622405548e-05 0.0001474359090752889
1.1991719 -1.0428986061270202e-05 0.0001479063813559526
1.1988957 -1.0388069517023715e-05 0.00014836683722206976
1.1986197 -1.0347061644107109e-05 0.0001488236861194335
1.1983438 -1.0305928489914088e-05 0.00014927490353241994
1.1980678 -1.026467117257456e-05 0.0001497242380659068
1.1977919 -1.0223308559476288e-05 0.0001501659052902106
1.1975161 -1.0181826459497785e-05 0.0001505868700782171
1.1972404 -1.0140249459946846e-05 0.00015098816644260879
1.1969647 -1.0098580960814302e-05 0.00015138154599471542
1.1966891 -1.0056805047963819e-05 0.0001517673627895732
1.1964135 -1.0014924029590868e-05 0.0001521439647721147
1.1961381 -9.97297694244147e-06 0.00015251055820884833
1.1958627 -9.930912049916656e-06 0.00015286680291977457
1.1955873 -9.888768752013332e-06 0.00015321285572690991
1.195312 -9.84655022265717e-06 0.00015354381031781758
1.1950368 -9.804241434397243e-06 0.00015387304590443735
1.1947616 -9.761860294415347e-06 0.0001542009870523113
1.1944865 -9.719389397880193e-06 0.00015452738713329618
1.1942115 -9.676847160607735e-06 0.00015485143273266455
1.1939366 -9.634235175319404e-06 0.00015517082068363639
1.1936616 -9.591516912806831e-06 0.00015548869789236557
1.1933868 -9.548748379715636e-06 0.00015580803703428933
1.193112 -9.505891762116016e-06 0.00015612840747033962
1.1928372 -9.462947149733662e-06 0.00015644996794392764
1.1925626 -9.419932505591978e-06 0.00015677258896537783
1.192288 -9.376847929655135e-06 0.00015709701221834423
1.1920135 -9.33367388097871e-06 0.00015742264829623356
1.1917391 -9.290429298432338e-06 0.0001577494869214038
1.1914647 -9.247094690825867e-06 0.00015807667561614842
1.1911902 -9.203670319811549e-06 0.00015840608918487432
1.190916 -9.160174021606213e-06 0.00015873605296282115
1.1906418 -9.11660639721532e-06 0.00015906694047446322
1.1903676 -9.072947544696447e-06 0.0001593988407040934
1.1900935 -9.029216950644666e-06 0.0001597317168745065
1.1898196 -8.985413750402091e-06 0.00016006487540016847
1.1895455 -8.941500346826382e-06 0.00016039998540825676
1.1892717 -8.897532863257211e-06 0.00016073561485919376
1.1889979 -8.8534737279145e-06 0.00016107282815486517
1.188724 -8.809321641621365e-06 0.00016141104358185292
1.1884503 -8.7650966535357e-06 0.000161749367730504
1.1881768 -8.720797770592865e-06 0.00016208890262211785
1.1879032 -8.676406176645504e-06 0.0001624303599055571
1.1876296 -8.631920581111725e-06 0.00016277253710079444
1.1873561 -8.587361121344604e-06 0.00016311602485363067
1.1870828 -8.54272650601316e-06 0.00016346106288590433
1.1868094 -8.497997886910876e-06 0.00016380720904633693
1.1865362 -8.45319352033763e-06 0.00016415506634847332
1.186263 -8.408294322881376e-06 0.00016450456913808976
1.1859897 -8.363299006873915e-06 0.00016485523667749
1.1857167 -8.318247531003628e-06 0.00016520711047515296
1.1854436 -8.273079635275059e-06 0.0001655602276157019
1.1851708 -8.227855219556872e-06 0.0001659138134335409
1.1848979 -8.182533668502065e-06 0.00016626895015691868
1.184625 -8.137115427196693e-06 0.00016662575411784182
1.1843523 -8.091619149923123e-06 0.00016698317414267
1.1840795 -8.046025652396088e-06 0.0001673422421685622
1.1838069 -8.0003535309082e-06 0.0001677026401700632
1.1835344 -7.95460335168059e-06 0.00016806533088096378
1.1832619 -7.908753574647588e-06 0.00016842990230006677
1.1829894 -7.862804791432042e-06 0.00016879550453116325
1.182717 -7.81677586115618e-06 0.00016916243530136003
1.1824447 -7.770667399122343e-06 0.00016953128945776082
1.1821724 -7.72445784381808e-06 0.00016990112772742602
1.1819001 -7.67814791119149e-06 0.00017027261907661792
1.181628 -7.631756424982837e-06 0.0001706455169555596
1.181356 -7.58528410299257e-06 0.00017102035710659703
1.1810839 -7.538709038264778e-06 0.00017139667213645173
1.180812 -7.492052516204326e-06 0.0001717737499756699
1.1805401 -7.445292800030063e-06 0.00017215132360411407
1.1802683 -7.398451410434715e-06 0.000172530076264636
1.1799965 -7.351506233130938e-06 0.00017291093105120003
1.1797248 -7.30447868397065e-06 0.00017329186811279173
1.1794531 -7.257346935261799e-06 0.0001736742312834273
1.1791816 -7.210132388702558e-06 0.00017405776858160114
1.1789101 -7.162833754556304e-06 0.00017444282638956116
1.1786387 -7.115430849622312e-06 0.0001748297631830205
1.1783673 -7.0679220720879366e-06 0.00017521954228493959
1.1780959 -7.020328636025381e-06 0.000175610805196322
1.1778247 -6.97264931696392e-06 0.0001760037802489009
1.1775535 -6.9248635945381194e-06 0.00017639885108849585
1.1772823 -6.876970068657361e-06 0.0001767951837199406
1.1770113 -6.828990192453797e-06 0.00017719529014798704
1.1767403 -6.780921878574362e-06 0.0001776006134957235
1.1764693 -6.732743810415894e-06 0.00017800785781943142
1.1761984 -6.684454614126942e-06 0.00017841816800991562
1.1759276 -6.636097005938717e-06 0.00017882959139347876
1.1756568 -6.587606135943252e-06 0.00017924209906538315
1.1753861 -6.539025138650752e-06 0.00017965609533721438
1.1751155 -6.490352820420261e-06 0.00018007265878936925
1.1748449 -6.441567899151196e-06 0.0001804905380726685
1.1745744 -6.392691055023118e-06 0.00018090842935833453
1.1743039 -6.343701383111143e-06 0.00018132784721062336
1.1740335 -6.294618969196639e-06 0.00018175273071808882
1.1737633 -6.2454421245418e-06 0.00018218938521662693
1.1734929 -6.196124237399125e-06 0.00018263211928144625
1.1732228 -6.1467302266929425e-06 0.00018307804805682988
1.1729527 -6.0972147349566925e-06 0.00018352841463388476
1.1726825 -6.0475775062859565e-06 0.00018398237050082022
1.1724125 -5.997838740245027e-06 0.0001844395811663537
1.1721426 -5.947998737028198e-06 0.00018489821391152656
1.1718727 -5.898034078644477e-06 0.00018536088496625962
1.1716028 -5.847944368031773e-06 0.00018582730057926187
1.1713331 -5.797750018882543e-06 0.0001862987822319787
1.1710634 -5.747450703509849e-06 0.00018677160124945324
1.1707938 -5.697023228044507e-06 0.00018724818603052526
1.1705241 -5.646466910224301e-06 0.0001877283490289496
1.1702546 -5.595802572944381e-06 0.00018821574655773502
1.1699852 -5.545028754981779e-06 0.0001887066102124011
1.1697158 -5.494122268242522e-06 0.00018920060971653414
1.1694465 -5.443105011282172e-06 0.000189696385958089
1.1691772 -5.391953939167471e-06 0.00019019454050904364
1.168908 -5.3406910214380125e-06 0.0001906957070196693
1.1686388 -5.289292570568428e-06 0.0001912023762871445
1.1683698 -5.237779853898048e-06 0.0001917133534835771
1.1681007 -5.186129083335973e-06 0.00019222964758360927
1.1678318 -5.1343614780825575e-06 0.00019275140338151188
1.1675628 -5.082453314123534e-06 0.00019327456205741318
1.167294 -5.030427150894816e-06 0.0001938013153137627
1.1670252 -4.978258853398797e-06 0.00019433143584551873
1.1667565 -4.925970663189838e-06 0.00019486691455945543
1.1664879 -4.8735611875671006e-06 0.00019540618094167356
1.1662192 -4.820983193331506e-06 0.0001959491813715025
1.1659508 -4.768305345184221e-06 0.0001964970851612323
1.1656823 -4.715479999096925e-06 0.00019704823898347967
1.1654139 -4.662506124737172e-06 0.00019760324884538538
1.1651455 -4.609406374738141e-06 0.00019816217987628424
1.1648773 -4.556179862576436e-06 0.00019872343886098945
1.1646091 -4.502802417180134e-06 0.00019928877805403515
1.1643409 -4.449272606247368e-06 0.00019985886985636245
1.1640728 -4.395612876565201e-06 0.00020043668434954577
1.1638048 -4.341821378609067e-06 0.00020101834219140598
1.1635368 -4.287872677072105e-06 0.00020161348566975242
1.1632689 -4.2337872984433145e-06 0.00020221306435585704
1.1630011 -4.179541533178041e-06 0.00020281570447110248
1.1627332 -4.1251330047937855e-06 0.00020342435399848705
1.1624656 -4.07061020174372e-06 0.0002040349858858543
1.1621978 -4.015898711357921e-06 0.0002046484985371919
1.1619302 -3.9610474053053424e-06 0.00020526609214046156
1.1616627 -3.906054164989847e-06 0.00020588873505513296
1.1613952 -3.8508941592743586e-06 0.00020651646868507996
1.1611278 -3.7955895823429978e-06 0.00020715111499816345
1.1608604 -3.7401145931695365e-06 0.00020779412432445584
1.1605932 -3.684491088914371e-06 0.0002084445334781453
1.1603259 -3.6286936606243035e-06 0.0002090978393202209
1.1600587 -3.572746030724795e-06 0.00020975155230066114
1.1597917 -3.516649306297933e-06 0.00021040526642370592
1.1595246 -3.4603523092869862e-06 0.00021105962366486122
1.1592577 -3.4039312485375284e-06 0.00021171539171674602
1.1589907 -3.3473344955773957e-06 0.00021237201456549804
1.1587238 -3.2905628309305783e-06 0.00021303026567955855
1.158457 -3.2336400650029754e-06 0.00021369114620495592
1.1581903 -3.176541297447498e-06 0.00021435302288652059
1.1579236 -3.119290789734851e-06 0.0002150175466686265
1.157657 -3.0618888817162473e-06 0.00021568386665173916
1.1573905 -3.0043086972191735e-06 0.00021635216668296146
1.1571239 -2.9465506553566277e-06 0.00021702119042616767
1.1568575 -2.8886394600399043e-06 0.0002176936844334879
1.1565912 -2.830575164077954e-06 0.00021836722302487384
1.1563249 -2.772331132201906e-06 0.00021904101708244538
1.1560585 -2.7139077783668136e-06 0.0002197166607226463
1.1557924 -2.6553305360080833e-06 0.00022039002428198655
1.1555263 -2.5966012072426234e-06 0.00022106062713283752
1.1552602 -2.5376926744450122e-06 0.00022173562123367928
1.1549942 -2.4786306690285108e-06 0.00022241466779850146
1.1547283 -2.4193872563534986e-06 0.0002230984231646753
1.1544623 -2.3599618396227526e-06 0.00022378430399454626
1.1541965 -2.300380378258244e-06 0.0002244712161739838
1.1539308 -2.240643098003697e-06 0.00022515991937124643
1.1536651 -2.1807224409205484e-06 0.0002258494433726129
1.1533995 -2.120645396681025e-06 0.0002265425080930787
1.1531339 -2.060383666962017e-06 0.00022723740165804426
1.1528684 -1.9999645780020138e-06 0.00022793467477929722
1.1526029 -1.9393597023988354e-06 0.00022863408128652313
1.1523376 -1.8785964472634618e-06 0.0002293366499177363
1.1520722 -1.8176460980964179e-06 0.00023004049796454594
1.151807 -1.7565368023033555e-06 0.00023074536006023768
1.1515417 -1.6952399297767449e-06 0.00023145087255666723
1.1512766 -1.633783776021616e-06 0.00023215921783173405
1.1510115 -1.5721390451568165e-06 0.00023286876763114895
1.1507465 -1.510334505116118e-06 0.00023357916992185077
1.1504815 -1.448340832914792e-06 0.0002342918449879356
1.1502166 -1.3861865952175686e-06 0.00023500642186076058
1.1499517 -1.3238421773382382e-06 0.00023572349745832962
1.1496869 -1.2613361506870538e-06 0.00023644361590036323
1.1494222 -1.198638733066644e-06 0.00023716387114237236
1.1491575 -1.1357794278930482e-06 0.00023788611997311044
1.148893 -1.0727563390026798e-06 0.0002386112407149386
1.1486285 -1.0095415645573411e-06 0.00023934055402953036
1.148364 -9.461324390264793e-07 0.00024007642750455314
1.1480995 -8.825572341617663e-07 0.0002408169649293401
1.1478351 -8.18785240615432e-07 0.00024155980218104687
1.1475708 -7.548457708738291e-07 0.00024230757585445734
1.1473067 -6.907365556417038e-07 0.00024305712369843252
1.1470425 -6.26429918442714e-07 0.00024380828115879477
1.1467783 -5.619235141796791e-07 0.0002445645535853829
1.1465143 -4.972459137109326e-07 0.0002453314674211078
1.1462504 -4.3239323432458954e-07 0.00024610678034454257
1.1459864 -3.6733595234001643e-07 0.00024688701329338375
1.1457225 -3.020709702754202e-07 0.0002476763138815421
1.1454587 -2.3662708775353077e-07 0.00024847055580575595
1.145195 -1.710017349207538e-07 0.0002492740221428935
1.1449313 -1.0516420266764926e-07 0.0002500819802600925
1.1446676 -3.911270481011495e-08 0.0002508936313547393
1.144404 2.7123934078849418e-08 0.00025171827350009015
1.1441406 9.354952555577007e-08 0.000252550498166979
1.1438771 1.6019499981094742e-07 0.0002533928142780512
1.1436137 2.2706422892292705e-07 0.00025424359927024787
1.1433505 2.9409707656119596e-07 0.0002551012775508488
1.1430871 3.613877117609018e-07 0.0002559645487925527
1.1428239 4.2887552010301367e-07 0.0002568382233076537
1.1425608 4.965647669503268e-07 0.0002577217272305129
1.1422977 5.644871939731353e-07 0.00025861759785654096
1.1420348 6.326171703400398e-07 0.00025952906057739275
1.1417718 7.009880575255916e-07 0.0002604546682543219
1.1415088 7.696045889085732e-07 0.0002613908707988325
1.1412461 8.384060308455268e-07 0.00026234319575245684
1.1409832 9.074915819011248e-07 0.00026330670943678784
1.1407205 9.76798924966835e-07 0.00026427792546668754
1.1404579 1.0463323087964036e-06 0.0002652604585388486
1.1401953 1.1161235720628593e-06 0.000266247858869894
1.1399328 1.1861442980216357e-06 0.0002672445602440621
1.1396703 1.2564265264716288e-06 0.00026824479223616654
1.1394079 1.3269408426232114e-06 0.00026925309955263274
1.1391455 1.39772020433971e-06 0.0002702687226028623
1.1388832 1.4687346651574203e-06 0.00027128550045838276
1.138621 1.5400162179311591e-06 0.00027231275193219666
1.1383588 1.6115362115272589e-06 0.0002733442305032077
1.1380967 1.6833263228482326e-06 0.0002743814221422561
1.1378347 1.755357072375258e-06 0.00027542200422842484
1.1375726 1.8276604368368314e-06 0.00027647121700428073
1.1373107 1.9002074370020562e-06 0.000277524085332649
1.1370488 1.973029500079638e-06 0.0002785813822219866
1.136787 2.0460970856689893e-06 0.0002796438459939956
1.1365253 2.119442425811306e-06 0.0002807127686437354
1.1362636 2.1930366368416165e-06 0.00028179443670022777
1.136002 2.2669141123212476e-06 0.00028288380011278613
1.1357404 2.341044863926911e-06 0.00028398239534332167
1.1354789 2.415463719735182e-06 0.0002850935522635436
1.1352174 2.4901410908646443e-06 0.00028621171370443195
1.134956 2.565113249305693e-06 0.0002873605541529832
1.1346947 2.6403575746218596e-06 0.0002885532254771959
1.1344334 2.715919766096531e-06 0.00028979795172914873
1.1341722 2.7917782547907982e-06 0.0002910771727635528
1.1339111 2.8679393955038397e-06 0.00029239055503642525
1.13365 2.9444842632913752e-06 0.0002937408472198056
1.133389 3.0213144118057774e-06 0.0002951198284379013
1.133128 3.0985085675190685e-06 0.00029651918294786646
1.1328671 3.176069446061035e-06 0.0002979426753453866
1.1326063 3.2539719884718072e-06 0.00029940402950250533
1.1323454 3.3322590513123346e-06 0.00030089654466122366
1.1320847 3.410902026112171e-06 0.00030239344620162185
1.131824 3.4899336347643944e-06 0.00030389283930135736
1.1315634 3.5693231797081003e-06 0.0003054068284795038
1.131303 3.6490707411178515e-06 0.00030693100013300453
1.1310424 3.7292547868404453e-06 0.0003084650433693742
1.130782 3.809765020243829e-06 0.0003100129003582197
1.1305217 3.890681341090283e-06 0.00031157138320964204
1.1302613 3.972003584717031e-06 0.0003131450879244375
1.1300011 4.053700554129482e-06 0.00031471991626848446
1.1297408 4.1358056289293535e-06 0.0003162995235137559
1.1294807 4.2182867130929e-06 0.0003178825101873786
1.1292207 4.301139289626215e-06 0.0003194650369779373
1.1289606 4.3844443436681476e-06 0.0003210533840215849
1.1287007 4.468084316003844e-06 0.000322646461576315
1.1284409 4.552141300256425e-06 0.00032424699750761984
1.128181 4.6366125843570105e-06 0.00032584972036226037
1.1279212 4.721464305288287e-06 0.0003274614060288605
1.1276615 4.8067336013543786e-06 0.00032907697609230136
1.1274018 4.892385541907545e-06 0.0003306980046988939
1.1271423 4.978417789622311e-06 0.00033232306757593306
1.1268828 5.064874163919006e-06 0.0003339546867991127
1.1266233 5.151752998683919e-06 0.0003355902349408929
1.1263639 5.2390183691291575e-06 0.0003372317124286666
1.1261045 5.326709235350027e-06 0.0003388821470970143
1.1258452 5.414790148109316e-06 0.00034054009637173954
1.125586 5.503259708850922e-06 0.0003422050690911749
1.1253269 5.592163594060889e-06 0.00034388194454541767
1.1250677 5.681502757307021e-06 0.0003455748073145985
1.1248087 5.771243132982238e-06 0.00034728914795725943
1.1245496 5.8614272970483035e-06 0.0003490055645127171
1.1242907 5.952015376133212e-06 0.00035072124763757176
1.1240319 6.04300459663079e-06 0.0003524363568466939
1.1237731 6.1344388186276074e-06 0.00035415152774956077
1.1235143 6.226315882181546e-06 0.0003558673077808887
1.1232556 6.3185956368244856e-06 0.00035758389066189116
1.1229969 6.411318435092208e-06 0.0003593006401806954
1.1227384 6.504443544505411e-06 0.0003610186334077908
1.1224799 6.597968975876984e-06 0.0003627386280934202
1.1222215 6.691940306536112e-06 0.0003644615317993378
1.121963 6.786356032104901e-06 0.00036618492952679893
1.1217047 6.881174359061205e-06 0.000367908047474837
1.1214464 6.976436921744077e-06 0.0003696319684436585
1.1211882 7.072101774115593e-06 0.0003713573993058091
1.1209301 7.16816692502392e-06 0.0003730833065614217
1.1206719 7.264723170095691e-06 0.000374809963842106
1.1204139 7.361634853806433e-06 0.00037653827779185223
1.1201559 7.458993432083701e-06 0.0003782658341939641
1.119898 7.5567966566841036e-06 0.0003799947658060643
1.1196401 7.655001572938256e-06 0.0003817226961704064
1.1193823 7.753650903001256e-06 0.000383451397466049
1.1191245 7.852701387583343e-06 0.0003851804010906941
1.1188669 7.952150269480306e-06 0.0003869091784606155
1.1186093 8.05204576485626e-06 0.0003886385331603479
1.1183517 8.152385617980589e-06 0.00039036817361260697
1.1180942 8.2531257082463e-06 0.00039209936460937327
1.1178367 8.354310640074949e-06 0.00039383170418589414
1.1175793 8.45589573272983e-06 0.00039556453844332193
1.117322 8.5579260399802e-06 0.0003972999803123506
1.1170647 8.660356766324411e-06 0.00039903630957652904
1.1168076 8.763185707614602e-06 0.000400775485516331
1.1165504 8.866463384613144e-06 0.0004025176969391537
1.1162933 8.970188251525952e-06 0.00040426257529679736
1.1160363 9.074315086048356e-06 0.0004060119632264251
1.1157793 9.178891030494524e-06 0.00040776492042728086
1.1155224 9.28386991650727e-06 0.0004095178690470406
1.1152655 9.389298234778283e-06 0.00041127276219035105
1.1150087 9.495129504413435e-06 0.0004130286679555551
1.114752 9.601361234451789e-06 0.0004147849366873015
1.1144953 9.708094726677127e-06 0.00041654398439485877
1.1142387 9.815179344480276e-06 0.00041830340422599596
1.1139822 9.922716646677217e-06 0.0004200647121080026
1.1137257 1.0030704781963727e-05 0.000421826329943228
1.1134692 1.0139095553347458e-05 0.0004235884009354008
1.1132128 1.024793713223283e-05 0.00042535043721969427
1.1129565 1.0357180539150323e-05 0.00042711041555732756
1.1127002 1.046687462915958e-05 0.00042887694148222987
1.112444 1.0576972063172785e-05 0.0004306493034860393
1.1121879 1.0687523033526821e-05 0.0004324255755226514
1.1119318 1.0798478868473467e-05 0.0004342049618618972
1.1116757 1.0909889725081736e-05 0.00043598791174913386
1.1114198 1.1021706554134968e-05 0.0004377747022279875
1.1111639 1.1133980445061759e-05 0.00043956762915483
1.110908 1.1246662418088383e-05 0.00044136614681020744
1.1106522 1.13598040028297e-05 0.00044316803663536946
1.1103965 1.1473355135808058e-05 0.0004449748548430536
1.1101408 1.1587367916866192e-05 0.00044678546023114627
1.1098852 1.1701792477574072e-05 0.00044860979768291683
1.1096296 1.1816684157987966e-05 0.00045044296256817817
1.1093742 1.1931991806291576e-05 0.0004522820765248915
1.1091187 1.2047769482187864e-05 0.0004541262310828854
1.1088634 1.2163966794189885e-05 0.0004559950276872237
1.108608 1.2280644991159223e-05 0.0004578898457812359
1.1083528 1.2397755084236123e-05 0.0004598092016354502
1.1080976 1.2515359442576668e-05 0.0004617611779692521
1.1078424 1.2633409472569676e-05 0.0004637328750727682
1.1075873 1.2751965052027025e-05 0.00046572560215254875
1.1073323 1.2870975654536163e-05 0.000467733864202374
1.1070774 1.2990500425958351e-05 0.0004697614504009241
1.1068224 1.3110545398021076e-05 0.0004718131346924797
1.1065676 1.3231003158096605e-05 0.00047388371169135464
1.1063128 1.3352047531361495e-05 0.0004759719093136244
1.106058 1.3473569223848407e-05 0.0004780780456532925
1.1058034 1.3595572758298663e-05 0.0004802004276362292
1.1055487 1.37181185927702e-05 0.00048234036625351313
1.1052942 1.384115341455284e-05 0.0004844882879854073
1.1050397 1.3964735682229066e-05 0.0004866482598422912
1.1047852 1.408886995329212e-05 0.0004888206106244027
1.1045309 1.4213440979483582e-05 0.0004910037608602728
1.1042765 1.4338627744509595e-05 0.0004931949584694458
1.1040223 1.4464313261065545e-05 0.000495396160421063
1.1037681 1.4590501318709643e-05 0.0004976053389248134
1.103514 1.471725078619351e-05 0.0004998215246855675
1.1032598 1.4844565587227638e-05 0.000502046875265391
1.1030058 1.4972385814062759e-05 0.000504277682866542
1.1027519 1.5100714279258617e-05 0.0005065159166476194
1.1024979 1.5229611124980652e-05 0.0005087609251388366
1.102244 1.5359079958985494e-05 0.0005110156051665995
1.1019902 1.5489060898377653e-05 0.0005132816590680026
1.1017365 1.5619557254031362e-05 0.0005155526425331025
1.1014829 1.575062990964822e-05 0.0005178337675354827
1.1012292 1.5882283106074064e-05 0.000520120154991058
1.1009756 1.6014453973255993e-05 0.0005224152336591066
1.1007222 1.6147146661998284e-05 0.0005247191162424932
1.1004688 1.628042346768034e-05 0.0005270342223985218
1.1002153 1.641428927612794e-05 0.0005293565139567333
1.099962 1.6548680456548216e-05 0.0005316910041792903
1.0997087 1.6683665667877705e-05 0.0005340343207339313
1.0994555 1.681918046756849e-05 0.0005363885761426335
1.0992024 1.6955230483817815e-05 0.0005387572272125399
1.0989493 1.709188024501508e-05 0.0005411384431522337
1.0986962 1.7229135477562773e-05 0.0005435305767850956
1.0984433 1.736693244274696e-05 0.000545946559684701
1.0981903 1.7505345078641537e-05 0.000548386486922691
1.0979375 1.764431028826991e-05 0.0005508443547194851
1.0976846 1.7783901922442024e-05 0.0005533339278055694
1.0974319 1.7924057927112458e-05 0.0005558362152081584
1.0971792 1.8064848697232275e-05 0.0005583480435248454
1.0969266 1.8206207754311887e-05 0.0005608713180265547
1.096674 1.8348206890121603e-05 0.0005634062391630368
1.0964215 1.8490779740227617e-05 0.0005659572354045851
1.096169 1.86340008303836e-05 0.0005685344136002098
1.0959166 1.877780618460538e-05 0.000571128930579919
1.0956643 1.8922270391083326e-05 0.0005737523298200228
1.095412 1.9067330893240483e-05 0.0005764010401712764
1.0951598 1.9213062621846047e-05 0.0005790680421164308
1.0949076 1.9359399185183544e-05 0.0005817513335573969
1.0946555 1.950641570634504e-05 0.0005844571647217837
1.0944035 1.9654045084012995e-05 0.0005871689342865047
1.0941515 1.9802359126427165e-05 0.0005898849830503764
1.0938995 1.995135747120308e-05 0.0005926056221893858
1.0936477 2.010090102918547e-05 0.0005953309997964971
1.0933958 2.025120217834181e-05 0.0005980631725346822
1.093144 2.040212135670671e-05 0.0006008013042491954
1.0928924 2.055365825219971e-05 0.0006035445616094465
1.0926408 2.0705886991403465e-05 0.0006062958064904472
1.0923891 2.085880835670372e-05 0.0006090527860590439
1.0921376 2.101235207023133e-05 0.0006118176475440316
1.0918862 2.116651879451261e-05 0.0006145903093368803
1.0916348 2.1321384152203006e-05 0.0006173730284571798
1.0913833 2.147695067967308e-05 0.0006201713707411439
1.091132 2.163314888726986e-05 0.000622986045445011
1.0908809 2.178998255906183e-05 0.000625823938241224
1.0906297 2.19475312332872e-05 0.0006286735968269629
1.0903785 2.210579630202101e-05 0.0006315338442467378
1.0901275 2.2264706298324103e-05 0.0006344041864855788
1.0898765 2.2424262252036e-05 0.0006372902090503395
1.0896255 2.2584621069091327e-05 0.0006401887579167689
1.0893747 2.2745554330704518e-05 0.0006430918957411531
1.0891238 2.2907217271242477e-05 0.0006459985459588142
1.088873 2.30696086867493e-05 0.0006489095041730019
1.0886223 2.323265412478615e-05 0.0006518231435033136
1.0883716 2.3396429670221102e-05 0.0006547432904102786
1.088121 2.356086079713767e-05 0.0006576687440171355
1.0878705 2.3726024696995764e-05 0.0006606002563384224
1.08762 2.3891845977104164e-05 0.0006635376472080292
1.0873696 2.4058402708706926e-05 0.000666480777339934
1.0871192 2.4225618585177092e-05 0.0006694293606797395
1.0868689 2.439357260119253e-05 0.0006723856485136921
1.0866187 2.4562188133691717e-05 0.00067534884697553
1.0863684 2.4731545430539544e-05 0.0006783219152126835
1.0861183 2.4901567637280507e-05 0.000681304474251407
1.0858682 2.507233667639415e-05 0.0006843014507266226
1.0856181 2.524385685198712e-05 0.0006873002018716422
1.0853683 2.5415961679403604e-05 0.0006903015336029359
1.0851183 2.5588900694903927e-05 0.0006933048808191815
1.0848684 2.576250627797454e-05 0.0006963099231366486
1.0846187 2.5936781397346215e-05 0.0006993179374271325
1.084369 2.6111804604925117e-05 0.0007023092859503133
1.0841192 2.6287573172323468e-05 0.0007052703731473317
1.0838696 2.6463990841729517e-05 0.0007081984406991207
1.0836201 2.664105215243868e-05 0.0007110862007929261
1.0833706 2.681882919420737e-05 0.0007139582225725109
1.0831211 2.6997323090293298e-05 0.0007168130909074034
1.0828717 2.7176438023000665e-05 0.0007196406367619496
1.0826224 2.7356169887735045e-05 0.0007224254881979257
1.082373 2.753667326426088e-05 0.0007251617127187451
1.0821239 2.771768337552034e-05 0.0007278580729581175
1.0818747 2.789935969050815e-05 0.000730532550185192
1.0816256 2.8081702529262087e-05 0.0007331895675289477
1.0813766 2.8264615304594716e-05 0.0007358298768861981
1.0811275 2.8448187578869283e-05 0.0007384734651440599
1.0808786 2.863233570031203e-05 0.000741186867827447
1.0806297 2.881716766364058e-05 0.0007439475850306468
1.0803809 2.9002605797072883e-05 0.0007467996740070943
1.0801321 2.9188766394711862e-05 0.0007497296131774304
1.0798835 2.937556700874838e-05 0.0007526813710341416
1.0796348 2.9563109162770194e-05 0.0007556736142256711
1.0793862 2.9751311127944775e-05 0.0007587398715988725
1.0791377 2.9940285188442416e-05 0.0007618587358710634
1.0788891 3.0130039759114866e-05 0.0007650515421618288
1.0786408 3.032041722766753e-05 0.0007683135141809218
1.0783924 3.0511700341925952e-05 0.0007716322197712423
1.0781441 3.070372752129856e-05 0.0007750239279696346
1.0778959 3.0896511247617385e-05 0.0007784942555622782
1.0776477 3.1090168140743674e-05 0.0007820348881129377
1.0773995 3.128470690223843e-05 0.0007856217428276436
1.0771514 3.148005154413896e-05 0.0007892638800996053
1.0769035 3.167619658412073e-05 0.000792835239898118
1.0766555 3.187322475280315e-05 0.0007963798050684121
1.0764076 3.207112844448858e-05 0.0007999059396779566
1.0761597 3.2269805897443796e-05 0.0008033705079524044
1.0759119 3.2469333307571e-05 0.0008067884010859339
1.0756642 3.266960936596378e-05 0.0008101740942842088
1.0754166 3.2870624296879995e-05 0.0008135555180287664
1.0751688 3.307257344732355e-05 0.0008169115664714109
1.0749214 3.327515409784212e-05 0.0008202567483800882
1.0746738 3.3478663580106974e-05 0.0008236054906619462
1.0744264 3.368280385552806e-05 0.000826963775707651
1.0741789 3.388787591580628e-05 0.0008303122919034345
1.0739317 3.40935738990455e-05 0.0008336548278635527
1.0736843 3.430020194341517e-05 0.0008370052297486478
1.0734371 3.4507555272089065e-05 0.0008403509241358619
1.07319 3.471563711302662e-05 0.0008436818116327024
1.0729429 3.492453677218475e-05 0.0008469979888368863
1.0726959 3.5134158092431927e-05 0.0008503202857329896
1.0724488 3.534459686053233e-05 0.0008536351190383137
1.0722018 3.555585490883803e-05 0.0008569285964280147
1.071955 3.576781910743326e-05 0.0008602088651962637
1.0717082 3.598049274540985e-05 0.0008634857495432331
1.0714614 3.6193968954401284e-05 0.0008667310046320588
1.0712147 3.6408247099121114e-05 0.0008699722516054409
1.070968 3.6623219992059866e-05 0.0008732191400699679
1.0707215 3.683889141831768e-05 0.0008764676342725575
1.070475 3.7055361378185714e-05 0.0008797105880798995
1.0702285 3.7272633249542916e-05 0.0008829641469727525
1.069982 3.7490601317909604e-05 0.0008862226878482822
1.0697356 3.7709373086614914e-05 0.0008894735358586847
1.0694894 3.7928837457990264e-05 0.000892721787688655
1.0692431 3.8149103167883196e-05 0.0008959653084396632
1.0689969 3.837005917083299e-05 0.0008992139405262443
1.0687507 3.8591816127307814e-05 0.0009024509627241649
1.0685047 3.881425862429081e-05 0.0009056822029013147
1.0682586 3.9037498279335794e-05 0.0009089086936346094
1.0680127 3.9261420707052775e-05 0.0009121380247167461
1.0677668 3.948614025850792e-05 0.0009153674929187936
1.0675209 3.971165053241852e-05 0.0009185913201899762
1.067275 3.993784636322175e-05 0.0009218130337771874
1.0670294 4.016472130661578e-05 0.0009250345863873852
1.0667837 4.0392390845265205e-05 0.0009282603796624337
1.066538 4.0620851700155004e-05 0.0009314984135801658
1.0662924 4.0849999066263077e-05 0.0009347269005451174
1.066047 4.107982249141075e-05 0.000937939849436498
1.0658015 4.131043690233498e-05 0.0009411474506200979
1.065556 4.154183570753787e-05 0.000944357099052043
1.0653107 4.1773911196818805e-05 0.000947549508058061
1.0650654 4.2006764198187435e-05 0.0009507260686384728
1.0648202 4.224028555662706e-05 0.0009538972352141085
1.064575 4.247458022513895e-05 0.0009570584350773656
1.0643299 4.2709537849728114e-05 0.0009602115497539613
1.0640848 4.2945264285513595e-05 0.0009633567220617279
1.0638398 4.318164794883238e-05 0.0009664861333915303
1.0635948 4.3418794815956964e-05 0.0009696173774466506
1.06335 4.3656595503659984e-05 0.0009727390060608686
1.0631051 4.389515593250228e-05 0.000975853074198641
1.0628604 4.4134365373352004e-05 0.0009789639422541554
1.0626156 4.437433180824547e-05 0.000982066029677605
1.0623709 4.461505961524736e-05 0.000985157252720128
1.0621263 4.485642270864408e-05 0.000988249746118843
1.0618818 4.509842695572322e-05 0.000991331667963493
1.0616373 4.534117987238155e-05 0.0009944063934835354
1.0613928 4.5584688029186056e-05 0.0009974787545205133
1.0611484 4.582882362552316e-05 0.0010005433003065704
1.060904 4.607371095651745e-05 0.0010035994040562225
1.0606598 4.63192211773375e-05 0.0010066546775001574
1.0604155 4.6565479606629306e-05 0.0010096858866421574
1.0601714 4.681235175703761e-05 0.0010127098896711034
1.0599272 4.705996711552306e-05 0.001015736882872692
1.0596832 4.730819406022127e-05 0.0010187478207419277
1.0594392 4.7557159256770964e-05 0.0010217536582457446
1.0591953 4.7806731362230125e-05 0.0010247560664690012
1.0589514 4.8057038574492813e-05 0.0010277435475443835
1.0587076 4.830794710606315e-05 0.0010307342237481376
1.0584638 4.8559588702583197e-05 0.0010337145194347665
1.05822 4.881195113835473e-05 0.001036692441888767
1.0579764 4.9064920676164114e-05 0.0010396678072375216
1.0577328 4.931848481035197e-05 0.0010426330698806248
1.0574893 4.957277578850058e-05 0.001045596474453297
1.0572457 4.9827782457332965e-05 0.001048549077138353
1.0570023 5.0083387356789854e-05 0.0010515005522901565
1.056759 5.033957918694581e-05 0.0010544368037223345
1.0565157 5.0596488792294706e-05 0.0010573670325307518
1.0562724 5.085410673305749e-05 0.00106029346001244
1.0560292 5.111231290146601e-05 0.0010632056016827067
1.055786 5.137122143480384e-05 0.001066107546309219
1.055543 5.163071147504522e-05 0.001068997176080054
1.0552999 5.189089729531261e-05 0.0010718687482066736
1.0550569 5.215165620691739e-05 0.0010747314853786132
1.054814 5.2413105580539945e-05 0.0010775868995640176
1.054571 5.2675251164899764e-05 0.0010804258008081393
1.0543282 5.293795312543588e-05 0.0010832693440475728
1.0540855 5.320121952933895e-05 0.0010860955607157627
1.0538428 5.3465165492457524e-05 0.0010889146626967283
1.0536001 5.372980049887019e-05 0.0010917306854526482
1.0533575 5.3994981392732656e-05 0.0010945269455213595
1.053115 5.426071249118249e-05 0.0010972995982994917
1.0528725 5.452710576362058e-05 0.0011000298475739676
1.0526301 5.479416130775359e-05 0.0011027181947072765
1.0523877 5.5061726031930424e-05 0.0011053586147745191
1.0521454 5.53299324364533e-05 0.0011079779533492624
1.0519031 5.5598633235073297e-05 0.0011105636018760006
1.0516609 5.58679605773438e-05 0.0011131150345184218
1.0514188 5.613776772703952e-05 0.0011156631304007777
1.0511767 5.640819490393426e-05 0.0011181969843676838
1.0509347 5.6679097304720505e-05 0.0011207341055777006
1.0506927 5.695062033427987e-05 0.0011232914715362543
1.0504507 5.7222760594776935e-05 0.001125870280972579
1.0502088 5.749539818143018e-05 0.001128481574771371
1.049967 5.7768537071129065e-05 0.0011311665333848988
1.0497253 5.804233639714978e-05 0.0011339089364983477
1.0494835 5.831679420279476e-05 0.0011366385850922187
1.0492419 5.859177908101843e-05 0.0011393559433386412
1.0490003 5.886741411211551e-05 0.0011420539860955263
1.0487587 5.914356642187388e-05 0.0011447292239649815
1.0485173 5.9420221969844134e-05 0.0011473903601496198
1.0482758 5.9697660086072574e-05 0.001150042756460301
1.0480345 5.997545866350176e-05 0.0011526845285305847
1.0477931 6.0254035104605186e-05 0.0011553121845559204
1.0475519 6.053310240567407e-05 0.001157933501746211
1.0473107 6.0812667866821505e-05 0.0011605489317011452
1.0470695 6.109285811958878e-05 0.0011631519426962174
1.0468285 6.137354037707514e-05 0.0011657423661601916
1.0465875 6.165484063625984e-05 0.0011683172211515097
1.0463464 6.193676508855776e-05 0.0011708868509262807
1.0461055 6.221916389010305e-05 0.001173446583289255
1.0458647 6.250204207952796e-05 0.0011759930318220068
1.0456239 6.278552801934708e-05 0.0011785309468575005
1.0453831 6.306962837293496e-05 0.0011810600105912133
1.0451424 6.335419086239681e-05 0.0011835750249773768
1.0449017 6.36393619440382e-05 0.0011860835632364459
1.0446612 6.392498939450284e-05 0.0011885756150478556
1.0444206 6.42112183478548e-05 0.0011910496437938902
1.0441802 6.449789341762362e-05 0.0011935001142277112
1.0439397 6.478515936306186e-05 0.0011959310654598993
1.0436993 6.50730028692073e-05 0.0011983366642100352
1.043459 6.536113947412378e-05 0.0012007141768287967
1.0432187 6.564998365587102e-05 0.0012030691517029171
1.0429785 6.593925241712006e-05 0.001205413154314839
1.0427384 6.622893586736513e-05 0.0012077489992376644
1.0424982 6.651932686717721e-05 0.001210076961059911
1.0422583 6.680998385457083e-05 0.0012123989247973656
1.0420183 6.710120141644921e-05 0.0012147200357559439
1.0417783 6.73929715138571e-05 0.0012170315319102799
1.0415385 6.768515322585328e-05 0.0012193316915369067
1.0412986 6.79778828775864e-05 0.0012216313880247169
1.0410589 6.827102155912844e-05 0.001223928177063543
1.0408192 6.856470716640028e-05 0.0012262243418514136
1.0405796 6.885880039716853e-05 0.0012285195658295585
1.04034 6.915343928688385e-05 0.0012308078430589738
1.0401003 6.944862930205107e-05 0.00123309006212704
1.0398608 6.974421468393057e-05 0.0012353657765684085
1.0396215 7.004020036641008e-05 0.0012376336584152276
1.0393821 7.03367247626027e-05 0.0012398977982636013
1.0391427 7.063379476539821e-05 0.0012421639066904253
1.0389035 7.093125469667243e-05 0.001244420481083694
1.0386642 7.122925661844965e-05 0.0012466654757042894
1.0384251 7.152764228309811e-05 0.001248901465473512
1.038186 7.182656491597707e-05 0.0012511259864067606
1.0379469 7.212586583685832e-05 0.0012533454338183772
1.0377079 7.242570009668894e-05 0.0012555575995125542
1.037469 7.27259085336152e-05 0.0012577608104973681
1.0372301 7.302664613099395e-05 0.0012599571090059142
1.0369914 7.332775313076782e-05 0.0012621418677093929
1.0367526 7.362938401748485e-05 0.0012643137163884637
1.0365138 7.3931528915025e-05 0.001266479953971992
1.0362751 7.423404320365433e-05 0.0012686430638488217
1.0360366 7.453691831698152e-05 0.0012708023795258126
1.035798 7.484046340321078e-05 0.0012729581227124915
1.0355595 7.514421461832383e-05 0.0012751063829001363
1.0353211 7.544848127612721e-05 0.0012772515015430223
1.0350827 7.575325527761546e-05 0.0012793926137609245
1.0348444 7.605839001241224e-05 0.001281527072758372
1.0346061 7.63640295222679e-05 0.0012836610214652766
1.0343678 7.66701810204973e-05 0.0012857924753682426
1.0341296 7.697668289047808e-05 0.0012879205635609964
1.0338916 7.728354116157887e-05 0.001290043555778918
1.0336535 7.759090033255509e-05 0.0012921601353872137
1.0334156 7.789861236091629e-05 0.0012942723119158683
1.0331775 7.820697726661777e-05 0.001296380419219629
1.0329397 7.851553783643349e-05 0.0012984859909982139
1.0327018 7.882459517965943e-05 0.0013005861139388823
1.032464 7.913415485614061e-05 0.0013026818546769765
1.0322263 7.944405361117703e-05 0.0013047733898796012
1.0319886 7.975445252233355e-05 0.0013068612042599766
1.031751 8.006518728371126e-05 0.0013089390100862568
1.0315135 8.037641861591985e-05 0.0013110153316657582
1.0312759 8.068813985742769e-05 0.0013130889375954878
1.0310385 8.100004283023693e-05 0.001315155775498014
1.030801 8.131258897152618e-05 0.0013172122197200782
1.0305637 8.162546883248537e-05 0.0013192665809533893
1.0303265 8.193867557854357e-05 0.0013213158249713065
1.0300891 8.225252824988359e-05 0.0013233586983726307
1.029852 8.256654621325206e-05 0.0013253945652021894
1.0296149 8.288104912743771e-05 0.0013274239180697711
1.0293778 8.319602947921029e-05 0.0013294471592177513
1.0291408 8.351133273790039e-05 0.0013314584546216316
1.0289038 8.382710841825205e-05 0.001333461425595678
1.0286669 8.414336115191833e-05 0.001335458087385697
1.0284301 8.445976503292969e-05 0.0013374537630301483
1.0281932 8.477680346803416e-05 0.001339440042548567
1.0279565 8.50941481579486e-05 0.0013414204376815898
1.0277199 8.54118044039317e-05 0.0013433927378898134
1.0274832 8.572992277377981e-05 0.0013453572740856116
1.0272466 8.604850862526121e-05 0.0013473121110330391
1.0270101 8.636739208308493e-05 0.0013492641976669602
1.0267736 8.668674029568931e-05 0.001351208912479528
1.0265372 8.700638231791132e-05 0.0013531447295015188
1.0263008 8.7326484941147e-05 0.0013550730633773453
1.0260645 8.764687685460766e-05 0.0013569926970720403
1.0258282 8.796772560899216e-05 0.001358908364120556
1.0255921 8.828885997864729e-05 0.0013608134283871318
1.0253559 8.861044635312602e-05 0.001362702953308041
1.0251198 8.893247350328764e-05 0.0013645804378163088
1.0248837 8.925478385180875e-05 0.0013664466461750053
1.0246477 8.957752916701277e-05 0.0013682989639541687
1.0244118 8.990055060495711e-05 0.0013701358875058906
1.024176 9.022383630147883e-05 0.001371958370275257
1.0239401 9.054771734467197e-05 0.001373761739400753
1.0237044 9.087168881953778e-05 0.001375538580802355
1.0234686 9.119624465196764e-05 0.0013772922265737953
1.023233 9.1520880165091e-05 0.0013790412431904206
1.0229974 9.184609624403942e-05 0.0013807887662446148
1.0227618 9.217155451148143e-05 0.0013825297468750186
1.0225264 9.249726122060304e-05 0.00138426107239519
1.022291 9.282337007515997e-05 0.0013859833413005218
1.0220555 9.314988777584608e-05 0.001387696972293549
1.0218202 9.347663778060105e-05 0.0013893994477086414
1.0215849 9.380379209884734e-05 0.0013910989073322858
1.0213497 9.413117596538604e-05 0.001392795127384184
1.0211145 9.445896213932547e-05 0.001394483593110191
1.0208794 9.478697388749587e-05 0.001396164070227023
1.0206443 9.51153842105397e-05 0.0013978392462568362
1.0204093 9.544401659258815e-05 0.001399506556315944
1.0201744 9.577304416363766e-05 0.0014011688417780869
1.0199394 9.610245762418698e-05 0.001402825411098745
1.0197046 9.643209627507195e-05 0.001404475773515493
1.0194699 9.676195008245562e-05 0.0014061183178751915
1.0192351 9.709219195893536e-05 0.0014077458855075685
1.0190004 9.742281083879494e-05 0.0014093688758297098
1.0187658 9.775364641109328e-05 0.0014109882746823914
1.0185312 9.808485732106019e-05 0.0014126052017897073
1.0182967 9.841628290284294e-05 0.0014142182336524373
1.0180622 9.874808177170593e-05 0.0014158249719368654
1.0178277 9.908026118099577e-05 0.0014174284822230398
1.0175934 9.941264289993995e-05 0.0014190281353198583
1.0173591 9.974523403703654e-05 0.001420624263243275
1.0171249 0.00010007819428246254 0.001422215085062536
1.0168906 0.00010041153087002133 0.0014238023332257138
1.0166565 0.00010074506516909382 0.0014253888527261634
1.0164225 0.0001010788044633718 0.0014269683616272128
1.0161884 0.00010141307844995711 0.0014285413172960809
1.0159544 0.00010174755408927683 0.001430110504040922
1.0157205 0.00010208222187521323 0.0014316775881201107
1.0154866 0.00010241725983511617 0.0014332387416360975
1.0152528 0.00010275248733495251 0.0014347980972239127
1.015019 0.00010308808328685876 0.0014363523453419927
1.0147853 0.00010342403754080859 0.0014379023355442003
1.0145516 0.00010376018681438386 0.001439450457150839
1.0143181 0.00010409652152910278 0.0014409969093047818
1.0140845 0.00010443339327824324 0.0014425384793500932
1.013851 0.00010477027546502456 0.001444071005829732
1.0136175 0.00010510769134400569 0.0014455957990227482
1.0133842 0.00010544511314410708 0.0014471156092727162
1.0131508 0.00010578306627401384 0.0014486303528673703
1.0129175 0.00010612119473562819 0.0014501394271603813
1.0126843 0.00010645950624864095 0.0014516407087771487
1.0124512 0.00010679816207808635 0.0014531345326766931
1.012218 0.00010713717031918366 0.0014546221474298412
1.011985 0.00010747634639274318 0.0014561036685423268
1.0117519 0.00010781587186221343 0.001457578547801243
1.011519 0.00010815556167158717 0.0014590482122206693
1.0112861 0.00010849542425447848 0.0014605145641909177
1.0110532 0.00010883579707242163 0.0014619760600666578
1.0108204 0.0001091763401767721 0.0014634327240758912
1.0105877 0.00010951704242678142 0.0014648837314715688
1.010355 0.00010985808641973879 0.0014663281629002738
1.0101223 0.00011019946132221611 0.0014677703923225845
1.0098897 0.00011054100114145596 0.0014692076855138847
1.0096573 0.00011088269430419637 0.0014706379818929915
1.0094248 0.00011122472424861365 0.0014720636584351762
1.0091923 0.00011156708041321805 0.001473486591110867
1.00896 0.00011190959584600367 0.0014749034303422083
1.0087277 0.00011225243466550945 0.0014763123963642095
1.0084953 0.00011259560485780185 0.0014777133324231605
1.0082631 0.00011293891866794005 0.0014791089045011103
1.008031 0.00011328238440372164 0.0014804980735443922
1.0077989 0.00011362616648432658 0.0014818773338253846
1.0075668 0.0001139702725576086 0.001483246937535053
1.0073348 0.00011431451336560442 0.0014846055545694632
1.007103 0.00011465889630791385 0.001485956887799405
1.006871 0.00011500376409642927 0.001487300717930703
1.0066391 0.00011534877016606502 0.0014886369155398295
1.0064074 0.00011569390303316211 0.0014899674724972794
1.0061756 0.00011603934829169048 0.0014912913260236463
1.005944 0.00011638491707134272 0.0014926104441081514
1.0057124 0.00011673079560606107 0.00149392354814216
1.0054808 0.00011707697265851695 0.0014952304401849457
1.0052493 0.00011742327851246662 0.0014965342865827483
1.0050178 0.0001177698809967906 0.0014978342430154842
1.0047864 0.0001181166099258449 0.0014991272858210984
1.0045551 0.00011846345374200616 0.0015004158690448196
1.0043237 0.00011881077899545246 0.0015017003043298208
1.0040925 0.00011915821668491453 0.0015029785817601037
1.0038613 0.0001195057749806378 0.0015042500237052532
1.0036302 0.00011985362164941975 0.001505517794451991
1.003399 0.00012020176593367369 0.0015067816252154363
1.003168 0.00012055001697299587 0.0015080393427212096
1.0029371 0.0001208983829670594 0.0015092903562643502
1.002706 0.00012124721224499372 0.0015105364265950386
1.0024753 0.00012159597325960704 0.001511774722456766
1.0022444 0.00012194519474705901 0.0015130082856740295
1.0020137 0.00012229434446447797 0.0015142356805534737
1.0017829 0.00012264395235341228 0.0015154577512484974
1.0015522 0.0001229936655919644 0.0015166708988899272
1.0013217 0.00012334347175248776 0.001517875925220078
1.0010911 0.00012369355982877565 0.0015190718461164324
1.0008606 0.00012404391771826112 0.0015202616595747097
1.0006301 0.0001243943731218701 0.0015214463797349378
1.0003997 0.00012474509572833612 0.0015226249106325093
1.0001694 0.0001250959128392943 0.0015237984283000135
0.9999391 0.00012544699465873038 0.0015249681404629312
0.99970883 0.00012579825943278379 0.0015261318923837247
0.99947864 0.0001261496950416524 0.0015272869604893435
0.9992485 0.00012650130969365768 0.0015284344650615387
0.99901843 0.00012685309130463853 0.0015295739476364227
0.9987884 0.00012720504788655233 0.001530703604169981
0.9985584 0.00012755725804505563 0.001531823279896157
0.9983285 0.00012790954732507008 0.0015329366129523533
0.9980986 0.00012826208649978796 0.0015340401736081966
0.99786884 0.00012861470035253133 0.0015351339750892111
0.99763906 0.00012896755939464818 0.0015362183235833468
0.99740934 0.00012932058006651502 0.0015372948544195104
0.9971797 0.0001296737502736269 0.001538361247514722
0.9969501 0.0001300270775013682 0.0015394182763866701
0.9967205 0.00013038064128860917 0.001540464235632683
0.996491 0.00013073426525561798 0.0015415004225741496
0.9962616 0.0001310880287568576 0.0015425232011573432
0.9960322 0.0001314420303501581 0.0015435337161792705
0.9958028 0.0001317961657053722 0.0015445342495603277
0.9955735 0.00013215044210739492 0.0015455245822104185
0.99534434 0.0001325047548964825 0.0015465003559000153
0.99511516 0.00013285929472312997 0.001547465274227179
0.994886 0.0001332140505590143 0.0015484273704753715
0.9946569 0.00013356884618399346 0.0015493808225329282
0.9944279 0.00013392376124469495 0.001550318844658429
0.9941989 0.0001342788942824972 0.0015512417927028457
0.99397004 0.00013463404715858136 0.0015521502149685252
0.99374115 0.0001349894110454436 0.001553042662714649
0.99351233 0.00013534488016483546 0.001553922366769407
0.99328357 0.00013570046122753687 0.0015547874563446391
0.99305487 0.00013605614079596046 0.001555637360819679
0.9928262 0.00013641192553501188 0.0015564757808876814
0.9925976 0.00013676789589964637 0.001557303840183367
0.99236906 0.00013712387396412268 0.0015581259285557538
0.99214053 0.00013748003433523086 0.0015589408416261758
0.9919121 0.00013783619895066712 0.0015597484420906563
0.9916837 0.00013819254233515954 0.0015605473483445121
0.9914554 0.00013854897890225887 0.0015613384455745998
0.9912271 0.0001389054977128555 0.0015621237095014093
0.99099886 0.0001392621065475297 0.00156290255610116
0.99077064 0.0001396188872546081 0.0015636692458840557
0.99054253 0.00013997565977947005 0.001564424565994259
0.9903145 0.0001403325059545999 0.0015651740454438222
0.99008644 0.00014068952673775478 0.00156591409719957
0.98985845 0.00014104661703045465 0.0015666444573686847
0.9896305 0.000141403784068762 0.0015673641545439119
0.98940265 0.00014176101535772978 0.0015680702700174396
0.98917484 0.0001421183173783478 0.0015687634729504916
0.9889471 0.00014247567718321283 0.0015694398272432743
0.9887194 0.00014283309985354737 0.0015700931762514761
0.9884917 0.00014319066418793243 0.0015707289891002357
0.98826414 0.00014354818920757418 0.0015713497933533393
0.9880366 0.00014390584974649216 0.0015719648494647845
0.98780906 0.0001442635601916276 0.0015725661828802943
0.9875816 0.00014462130632856765 0.0015731475714177469
0.9873542 0.000144979093648525 0.0015737057481025358
0.9871269 0.00014533690700301187 0.001574250691886504
0.9868996 0.00014569475375507306 0.0015747758933503104
0.98667234 0.00014605271310581708 0.001575292661157365
0.9864452 0.0001464106067164599 0.0015758008503166795
0.98621804 0.000146768609385695 0.0015763024658091325
0.98599094 0.00014712663670629235 0.0015767959447219816
0.9857639 0.00014748467576384145 0.0015772830333173151
0.98553693 0.0001478427362197585 0.0015777637504472144
0.98531 0.00014820080557260813 0.0015782395853537264
0.98508316 0.00014855889403349095 0.001578712503212464
0.9848563 0.00014891708379940815 0.0015791816797964314
0.9846296 0.00014927519699971885 0.0015796483044872372
0.98440284 0.00014963341004861307 0.0015801116144182252
0.98417616 0.00014999163899088463 0.0015805695186666894
0.98394954 0.00015034987163011979 0.0015810262596309015
0.983723 0.00015070811865735913 0.0015814770024647421
0.9834965 0.00015106636741388005 0.001581925516256287
0.98327005 0.00015142462879218278 0.0015823689747310964
0.9830437 0.00015178288986115575 0.0015828084984455693
0.9828173 0.00015214125571473387 0.0015832411634420624
0.982591 0.0001524996186066658 0.0015836702559033934
0.9823648 0.00015285789558450893 0.0015840971763987778
0.9821386 0.00015321626232274235 0.001584516458816035
0.98191243 0.00015357463469904413 0.0015849291503377137
0.9816863 0.00015393309356019646 0.0015853343670764683
0.9814603 0.00015429146003769907 0.0015857290648859277
0.9812343 0.0001546498137809024 0.001586112949634269
0.98100835 0.00015500825954087042 0.001586490579968447
0.9807825 0.00015536659504515498 0.0015868642350267634
0.98055667 0.00015572502020550164 0.0015872310158079527
0.9803309 0.0001560834262091105 0.0015875850201413871
0.98010516 0.00015644182259319514 0.0015879330307993927
0.9798795 0.00015680019637035587 0.0015882745425939322
0.97965384 0.00015715865227084404 0.0015886093195269036
0.9794283 0.00015751698775212652 0.001588937443001847
0.97920275 0.0001578754017993643 0.0015892518518786044
0.9789773 0.000158233690386718 0.0015895605528722387
0.9787519 0.00015859205405941983 0.0015898645975924094
0.97852653 0.00015895038499701418 0.0015901644239898532
0.9783012 0.0001593086940321755 0.0015904572925772048
0.9780759 0.00015966706206930675 0.001590741944304438
0.97785074 0.00016002530982585359 0.001591019347035286
0.9776256 0.00016038351822637907 0.0015912883928920086
0.9774005 0.00016074179276971746 0.0015915547299433558
0.9771754 0.00016110002595597902 0.0015918155356542149
0.9769504 0.00016145822785932655 0.0015920662572538077
0.97672546 0.00016181638463740364 0.001592312822401504
0.9765006 0.00016217450749574468 0.0015925540756396685
0.97627574 0.00016253258265012683 0.0015927868490275038
0.976051 0.0001628906201555617 0.0015930087654782079
0.9758262 0.00016324870020280563 0.001593220291437797
0.9756015 0.00016360673824520822 0.0015934267593068249
0.9753769 0.00016396462607181443 0.0015936269802640675
0.9751523 0.00016432256405591046 0.00159382029139352
0.9749278 0.0001646804433855463 0.001594003192322842
0.9747033 0.00016503827378442094 0.0015941789398400132
0.97447884 0.00016539613721601869 0.0015943495274119525
0.9742545 0.00016575385435226597 0.0015945181706187406
0.97403014 0.00016611160306016003 0.0015946814538059812
0.97380584 0.00016646929818384362 0.0015948357611233225
0.9735817 0.00016682683137123484 0.0015949855855903203
0.9733575 0.0001671844035541185 0.0015951322788038608
0.9731334 0.00016754190716266834 0.0015952729451600336
0.9729093 0.000167899447243973 0.0015954052315043119
0.9726853 0.0001682568199474473 0.001595529071926836
0.9724613 0.00016861422550254254 0.001595647420909296
0.9722374 0.00016897146089223802 0.001595758786208317
0.97201353 0.0001693287259596448 0.0015958609653300012
0.9717897 0.0001696859117990735 0.0015959519359562667
0.97156596 0.0001700430275300921 0.0015960340733792103
0.97134227 0.00017040005976322063 0.0015961063531627709
0.97111857 0.00017075711278144416 0.0015961692144876353
0.970895 0.00017111398234746246 0.0015962172437273606
0.9706714 0.00017147086708289613 0.0015962556229368516
0.97044796 0.00017182756316150698 0.0015962805527777804
0.9702245 0.00017218426886345413 0.0015962931370828463
0.9700011 0.00017254087643882882 0.0015963042010302651
0.96977776 0.00017289739654228497 0.0015963134644244898
0.9695544 0.00017325391257625453 0.0015963150053300917
0.9693312 0.00017361024340617273 0.0015963115037532284
0.969108 0.0001739665676351109 0.0015963034398949855
0.9688849 0.00017432270456272192 0.0015962906229976927
0.9686618 0.00017467883260725313 0.0015962714940220557
0.96843874 0.000175034866153943 0.0015962499072340807
0.96821576 0.0001753907940374109 0.0015962232996943374
0.9679928 0.0001757467206764624 0.0015961921665508727
0.9677699 0.00017610244428460192 0.0015961553436873023
0.96754706 0.0001764581643123997 0.0015961133072627275
0.9673243 0.00017681367910396686 0.0015960680598051573
0.9671016 0.00017716918859074214 0.0015960192878710683
0.9668789 0.0001775245864180063 0.0015959657700615531
0.96665627 0.00017787988185866878 0.0015959078754225846
0.9664337 0.0001782350638523749 0.0015958475225006745
0.96621114 0.00017859023704008177 0.0015957818724666104
0.9659887 0.0001789451995755828 0.0015957104315622564
0.96576625 0.00017930015085974418 0.0015956348368636611
0.96554387 0.00017965498473303357 0.0015955558328485627
0.96532154 0.00018000971030495238 0.001595468939359461
0.9650993 0.00018036431557188237 0.001595376768769476
0.96487707 0.0001807188096500177 0.0015952748291324654
0.9646549 0.00018107317955816255 0.0015951646347638396
0.9644328 0.00018142752977657367 0.0015950488620234458
0.96421075 0.00018178165814378377 0.001594927833871003
0.9639887 0.00018213576416436283 0.0015947982121189731
0.96376675 0.00018248973968463213 0.0015946574042738958
0.96354485 0.00018284359352268553 0.0015945108563363071
0.963323 0.00018319731386934156 0.0015943578372294598
0.96310115 0.00018355100480426135 0.0015941987897067909
0.9628794 0.00018390446464470545 0.0015940343343624518
0.9626577 0.00018425789232957642 0.0015938612114857803
0.962436 0.00018461118013789708 0.0015936765125354648
0.9622144 0.0001849643364157544 0.0015934859054753208
0.96199286 0.0001853173499140397 0.0015932911105656252
0.96177137 0.00018567022951128834 0.0015930864878580468
0.96154994 0.00018602296266836488 0.0015928745282977877
0.9613285 0.0001863756531962757 0.0015926523941030598
0.9611072 0.00018672809858479893 0.0015924249315292741
0.9608859 0.0001870804985038056 0.001592193282249846
0.96066463 0.00018743274651030959 0.001591957813807582
0.96044344 0.0001877848522014502 0.0015917156672881272
0.9602223 0.00018813680332339537 0.0015914665795442697
0.9600012 0.000188488703947099 0.0015912103249943854
0.95978016 0.00018884035249089272 0.0015909510990839157
0.95955914 0.0001891919484981105 0.0015906857100158982
0.9593382 0.00018954338509202272 0.0015904158717455657
0.9591173 0.00018989467191735243 0.00159013776734877
0.95889646 0.00019024579622109605 0.0015898530633388548
0.9586757 0.00019059676765186914 0.0015895603402630329
0.95845497 0.00019094757329074394 0.0015892607535548829
0.95823425 0.0001912983176740156 0.0015889536547157442
0.9580136 0.0001916488931259935 0.0015886401053398524
0.957793 0.00019199930995110934 0.0015883231380964555
0.95757246 0.00019234955570979247 0.001587997569769738
0.957352 0.00019269963988874912 0.0015876663400253039
0.95713156 0.00019304955032275117 0.0015873293797822757
0.9569112 0.0001933992968048119 0.0015869879167315487
0.95669085 0.00019374896217077387 0.0015866422328259962
0.95647055 0.00019409846154126224 0.0015862901890281126
0.9562503 0.0001944477825108045 0.0015859296527303119
0.95603013 0.0001947969341071755 0.0015855617225111246
0.95581 0.0001951459043489283 0.0015851901093955482
0.95558995 0.00019549470283986852 0.0015848080564404658
0.9553699 0.00019584341048919403 0.001584416411235258
0.95514995 0.0001961918480448353 0.0015840185575395711
0.95493 0.00019654019169830945 0.001583613870830532
0.9547101 0.00019688835697547654 0.0015832037884159571
0.9544903 0.000197236331303653 0.001582786006071373
0.95427054 0.00019758412429800665 0.0015823618769932803
0.9540508 0.00019793181759749203 0.0015819283872291281
0.95383114 0.0001982792319956682 0.001581491227118064
0.9536115 0.00019862654452260981 0.0015810488723930361
0.9533919 0.00019897367042180427 0.001580602165224659
0.9531724 0.00019932059843529438 0.0015801521051817587
0.9529529 0.00019966733801493844 0.0015796942935464126
0.9527335 0.00020001387685373093 0.0015792301673669767
0.9525141 0.0002003603186826445 0.001578761032036926
0.9522948 0.00020070646350192205 0.001578286988929164
0.95207554 0.00020105250894890877 0.0015778044329232011
0.9518563 0.00020139834853512672 0.001577318392273467
0.95163715 0.0002017439924968412 0.0015768254893263735
0.95141804 0.0002020894275408643 0.0015763204555556895
0.951199 0.00020243466297620156 0.00157581250433563
0.95097995 0.00020277978155729432 0.0015753018853391272
0.95076096 0.00020312469899668332 0.0015747825387916958
0.9505421 0.0002034693088531225 0.0015742580572891858
0.9503232 0.00020381380895015115 0.001573729788489536
0.95010436 0.00020415818735994109 0.0015731954942470572
0.9498856 0.00020450226609624382 0.0015726547737790406
0.9496669 0.00020484612671931962 0.0015721085753892916
0.9494482 0.00020518987272976808 0.0015715560707544164
0.9492296 0.00020553339801598436 0.0015709968760544903
0.949011 0.00020587671217770845 0.0015704307638619653
0.9487925 0.00020621980261848835 0.0015698563389906987
0.94857407 0.00020656267882409384 0.0015692763770806092
0.9483557 0.00020690532859401453 0.0015686890500741647
0.9481373 0.00020724785464485402 0.0015680927172928366
0.94791895 0.00020759015075088498 0.0015674903629417432
0.94770074 0.00020793213296455224 0.0015668758011720308
0.9474825 0.00020827397438986798 0.001566253595756926
0.9472643 0.00020861568481642803 0.0015656214386364964
0.9470462 0.00020895706413259432 0.0015649834771109714
0.9468282 0.00020929821621947894 0.0015643393441781511
0.94661015 0.0002096392211389034 0.0015636865420221655
0.9463922 0.00020997999545150137 0.0015630259938411337
0.94617426 0.00021032052591247254 0.001562356045565346
0.9459564 0.00021066082190050503 0.001561675527870029
0.9457386 0.00021100086901231508 0.0015609775718040011
0.9455209 0.0002113406749374055 0.0015602609584653082
0.94530314 0.00021168031754549872 0.0015595328478400945
0.94508547 0.0002120197130425935 0.0015587893329760368
0.94486785 0.00021235884590785608 0.0015580284837266758
0.9446503 0.00021269772456196186 0.0015572502597278148
0.9444328 0.00021303633323126452 0.0015564560099156754
0.94421536 0.00021337468027562623 0.001555639390507786
0.9439979 0.00021371284195726822 0.0015548105758905262
0.94378054 0.00021405073584424388 0.0015539704238835767
0.9435633 0.00021438825347716665 0.0015531089621319471
0.943346 0.00021472558716026805 0.0015522161941082502
0.94312876 0.00021506271684127966 0.0015512918076362526
0.9429116 0.00021539946456646054 0.0015503435567702315
0.9426945 0.00021573599644050286 0.0015493601226817808
0.94247746 0.00021607213242704612 0.0015483380346418523
0.94226044 0.0002164080375365005 0.0015472955958979546
0.9420435 0.00021674362901932974 0.0015462396940980063
0.9418266 0.0002170788910799136 0.0015451651226048328
0.94160974 0.0002174138319433748 0.001544067254720704
0.9413929 0.00021774852435229935 0.0015429309021594442
0.9411761 0.00021808288240613384 0.0015417791067789718
0.94095945 0.00021841679959737776 0.0015406103738201745
0.9407428 0.000218750467696875 0.0015394297396013673
0.9405262 0.00021908378121949623 0.0015382331613642214
0.9403096 0.00021941683919009597 0.001537019647797991
0.9400931 0.00021974944359441732 0.0015357862046670421
0.9398766 0.00022008178455810184 0.0015345374406216313
0.9396602 0.00022041375636824907 0.0015332677151058951
0.9394438 0.00022074536429985377 0.00153196784517861
0.9392275 0.0002210765924057332 0.0015306541004048832
0.9390113 0.0002214074489732519 0.0015293237271302043
0.9387951 0.00022173791872687415 0.0015279703772717263
0.9385789 0.00022206809946300927 0.0015265995339778138
0.9383628 0.00022239788601826035 0.001525216257853501
0.9381467 0.0002227272861714642 0.001523811282826437
0.9379307 0.00022305628432535407 0.0015223900334533072
0.93771476 0.00022338488888231785 0.0015209530904936527
0.93749887 0.00022371308388540885 0.0015194877692552636
0.937283 0.00022404096628313868 0.0015180079489865732
0.93706715 0.0002243684319459905 0.0015165143831637397
0.9368514 0.0002246954881975634 0.0015149990510520696
0.9366357 0.0002250221194106317 0.0015134638280212536
0.93642 0.00022534833336636476 0.0015119172034724388
0.93620443 0.00022567411718597447 0.0015103588273517835
0.93598884 0.00022599956862516692 0.001508783212147952
0.9357733 0.00022632458275174258 0.0015071853622087973
0.93555784 0.00022664916634042802 0.0015055736904608001
0.93534243 0.00022697330572085566 0.0015039408644341684
0.9351271 0.0002272970072725441 0.0015022962060459387
0.9349117 0.00022762034878398815 0.001500641631190097
0.9346965 0.0002279431587012613 0.0014989740155937517
0.93448126 0.00022826560313798743 0.001497291177721696
0.9342661 0.00022858759996877625 0.0014955998979220987
0.934051 0.00022890913777896734 0.0014938957395555594
0.9338359 0.00022923022316697608 0.0014921760833947117
0.93362087 0.00022955093256396732 0.0014904447344201933
0.93340594 0.00022987109594057545 0.0014887048564711954
0.933191 0.00023019087885222425 0.0014869480333469455
0.9329761 0.00023051019929609028 0.0014851840959369908
0.9327613 0.00023082904701590004 0.0014834132969878257
0.93254656 0.00023114742944005412 0.001481631936359068
0.9323318 0.00023146542351393565 0.0014798393137348319
0.9321171 0.0002317829480208756 0.0014780374470381656
0.9319025 0.00023209990411846715 0.0014762269582957255
0.93168795 0.00023241647481347762 0.001474401254174081
0.93147343 0.00023273256009610684 0.001472565985266955
0.9312589 0.00023304825523895405 0.0014707199303250964
0.9310445 0.0002333633728538248 0.0014688576430270937
0.9308301 0.00023367809378533846 0.001466974883568349
0.9306158 0.00023399231668669917 0.0014650713594959066
0.9304015 0.00023430604718846734 0.001463151707589997
0.9301873 0.00023461927236903004 0.0014612103187204319
0.9299731 0.00023493199731190902 0.0014592525817409532
0.92975897 0.00023524429726492333 0.001457283941824004
0.92954487 0.00023555609091776365 0.001455287739780113
0.9293309 0.00023586727613020985 0.001453267263752775
0.9291169 0.0002361780319385701 0.0014512302805305653
0.9289029 0.00023648834555528128 0.001449178521171813
0.92868906 0.00023679804983081016 0.0014470993076320833
0.9284752 0.00023710730173258837 0.0014449986296261501
0.92826146 0.00023741593566701302 0.0014428823149081865
0.9280477 0.00023772410949321666 0.0014407391890728114
0.92783403 0.00023803174256667198 0.001438582310499738
0.92762035 0.0002383389072035278 0.0014363951077673257
0.9274068 0.00023864543547970392 0.001434187517051022
0.9271932 0.0002389514863270528 0.0014319651684519597
0.9269798 0.00023925689493514655 0.001429730858086855
0.92676634 0.00023956182087612118 0.0014274819956444995
0.9265529 0.00023986626870414193 0.0014252077013705347
0.92633957 0.00024017005541683532 0.0014229232015273484
0.9261263 0.00024047327341083222 0.0014206270082271438
0.92591304 0.00024077599449965226 0.001418304270858441
0.92569983 0.00024107813769231473 0.0014159566179029305
0.9254867 0.00024137968944122924 0.0014135915998377338
0.9252736 0.00024168065583371072 0.0014112112653475693
0.9250606 0.00024198102312160993 0.0014087970751325304
0.92484754 0.0002422808782047425 0.0014063648629632282
0.9246346 0.000242580125742657 0.001403917682420444
0.92442167 0.00024287877095759039 0.0014014555865352557
0.9242088 0.00024317680226215014 0.0013989716747113455
0.92399603 0.0002434742237269577 0.001396472537549476
0.9237833 0.00024377102386655938 0.00139394701588589
0.9235706 0.00024406728798005478 0.0013913993174361787
0.9233579 0.00024436292072602144 0.0013888225048230723
0.9231453 0.00024465792393603674 0.001386226561653938
0.92293274 0.00024495228742948445 0.001383611170045398
0.92272025 0.00024524601363168786 0.0013809747799639336
0.92250776 0.0002455391745387838 0.0013783216206561943
0.9222954 0.0002458316086609546 0.001375646605380745
0.922083 0.00024612346837654436 0.001372944207802143
0.9218707 0.0002464146729994405 0.0013702142327905826
0.92165846 0.00024670520905205166 0.0013674460715286327
0.9214462 0.00024699515697945956 0.00136463932214018
0.9212341 0.00024728433973713866 0.001361801461737825
0.92102194 0.0002475729208475518 0.0013589350047010383
0.92080986 0.00024786080646241115 0.0013560390556384058
0.92059785 0.0002481479974146576 0.0013531124362369763
0.92038584 0.00024843456115962605 0.0013501556426618437
0.92017394 0.0002487203373206761 0.0013471641015025944
0.91996205 0.0002490054728437206 0.0013441461142574677
0.9197502 0.00024928989048858633 0.0013411107822301589
0.91953844 0.0002495735846484269 0.0013381111857827708
0.9193267 0.0002498565698537973 0.00133512903571234
0.91911507 0.0002501388394192692 0.0013321354733715376
0.9189034 0.0002504204772942665 0.0013291175174263438
0.9186918 0.00025070139180074634 0.0013260932072782703
0.91848034 0.000250981512386265 0.0013230630757489052
0.9182688 0.00025126106686022587 0.0013200397065689373
0.9180574 0.0002515398352621195 0.001317098948858907
0.917846 0.00025181790582405654 0.0013141901188751513
0.91763467 0.00025209536528189466 0.0013112904371058662
0.91742337 0.00025237213181906635 0.0013083972504737461
0.9172121 0.0002526482117496021 0.0013054996195696234
0.91700095 0.00025292359818988435 0.0013025963762704348
0.91678977 0.0002531983743423611 0.0012996920589541355
0.9165787 0.0002534723785034449 0.0012967766124266909
0.91636765 0.00025374576903324896 0.0012938498813573956
0.91615665 0.00025401846081475664 0.0012909129356166455
0.9159457 0.0002542904579531645 0.0012879664246947687
0.9157348 0.0002545617519752688 0.0012849995017650561
0.91552395 0.0002548324206011153 0.0012820051229798248
0.9153131 0.00025510237568529364 0.001278986831577785
0.91510236 0.000255371618351602 0.001275935398420828
0.91489166 0.0002556401354849681 0.0012728576530836382
0.914681 0.0002559079303399028 0.0012697712129926678
0.91447043 0.00025617499610052315 0.0012666809592577065
0.91425985 0.00025644141177918626 0.0012635618263659946
0.9140493 0.0002567070897052263 0.001260425675367644
0.91383886 0.00025697203363304823 0.001257263441787384
0.91362846 0.0002572362300362635 0.0012540704562011653
0.9134181 0.0002574996829148477 0.001250878040336834
0.91320777 0.0002577624606214201 0.0012476766617988502
0.9129975 0.0002580244914829265 0.0012444504907868957
0.91278726 0.0002582857650725614 0.0012412135992073687
0.9125771 0.0002585462865590712 0.0012379658165957439
0.912367 0.00025880604630908595 0.0012346967034992976
0.9121569 0.0002590651207478815 0.0012314118407731733
0.9119469 0.0002593233546080845 0.0012281228466481588
0.9117369 0.0002595809006454528 0.0012248311894749522
0.911527 0.00025983767892230413 0.0012215339218934749
0.91131705 0.00026009376832519007 0.0012182425287197121
0.91110724 0.0002603490189016503 0.0012149479020524415
0.91089743 0.00026060357937054805 0.0012116332470529622
0.91068774 0.0002608572965140883 0.0012083175850250638
0.91047806 0.000261110321092642 0.0012049960343194475
0.91026837 0.0002613626449140705 0.0012016647502512232
0.9100588 0.00026161412982967557 0.0011983277029737893
0.9098492 0.00026186491283984684 0.0011950006200481668
0.9096398 0.0002621148590965125 0.0011916600701316299
0.9094303 0.00026236410130576554 0.0011883202562742517
0.9092209 0.00026261264833926434 0.0011849826594729725
0.90901154 0.0002628603502994457 0.0011816347555836631
0.9088023 0.00026310728459351347 0.0011782837101055642
0.908593 0.0002633535134173383 0.001174929028136557
0.9083838 0.0002635989739697754 0.0011715746695185546
0.90817463 0.0002638436579700009 0.0011682042016011532
0.9079655 0.000264087638512585 0.001164811320995845
0.90775645 0.0002643307662705415 0.0011614145751135823
0.9075474 0.000264573186496382 0.0011580020659125742
0.90733844 0.00026481481884155857 0.0011545754494559448
0.9071295 0.00026505567030085875 0.0011511526038235965
0.9069207 0.0002652957349285815 0.0011477321625514931
0.9067118 0.0002655350885909132 0.001144309333807814
0.9065031 0.00026577358796071133 0.0011408917916907713
0.90629435 0.00026601137764996336 0.0011374725658909709
0.90608567 0.000266248380661088 0.0011340374516441776
0.90587705 0.000266484603814788 0.0011306186047457091
0.90566844 0.0002667201111700319 0.0011271990359749818
0.90545994 0.0002669547734802139 0.00112377434699725
0.90525144 0.000267188718805283 0.0011203522834424473
0.905043 0.0002674218871842008 0.0011169309804481813
0.9048346 0.0002676542724428671 0.0011135052495061853
0.90462625 0.0002678859474876098 0.0011100889329687814
0.904418 0.00026811677681689547 0.0011066813316909516
0.90420973 0.0002683468985997932 0.0011032629967583218
0.90400153 0.0002685762394522264 0.001099844944059395
0.9037934 0.0002688048068065513 0.001096432002411457
0.90358526 0.0002690326606030106 0.001093016631859318
0.90337723 0.00026925967583764257 0.0010895921679399318
0.9031692 0.00026948597609036926 0.0010861781737375505
0.90296125 0.00026971150517953965 0.0010827633013134083
0.90275335 0.00026993625525766215 0.0010793407497537246
0.90254545 0.0002701602966988483 0.0010759108458183188
0.9023377 0.0002703834924372 0.0010724715175771456
0.9021299 0.00027060597711747286 0.0010690366899270753
0.90192217 0.0002708276826116257 0.0010656149362058198
0.9017145 0.00027104861743291065 0.0010621928020727767
0.90150684 0.00027126883740751027 0.001058763368462014
0.9012993 0.0002714882236173858 0.0010553489489982845
0.90109175 0.0002717068990484359 0.0010519403607162168
0.9008843 0.0002719248071281462 0.0010485257418493558
0.90067685 0.0002721419410199769 0.0010451122843688437
0.9004695 0.0002723583083206624 0.0010417025959535027
0.9002621 0.0002725739664445917 0.0010383053829786523
0.9000548 0.00027278886206966825 0.0010349086669670425
0.89984757 0.000273002988686205 0.001031516911834893
0.8996404 0.0002732163550845308 0.0010281279109208793
0.89943326 0.0002734289555536853 0.0010247523919405717
0.8992261 0.00027364086138175923 0.0010213807300458724
0.8990191 0.00027385194340668917 0.0010180106235635911
0.8988121 0.0002740623316173165 0.0010146367481037835
0.89860517 0.0002742719571352835 0.0010112669493226574
0.8983982 0.00027448089011198473 0.0010079043487229696
0.8981914 0.00027468900339153965 0.0010045425097577497
0.89798456 0.0002748964259612924 0.0010011892533072619
0.8977778 0.000275103092683873 0.000997845628070834
0.8975711 0.0002753090127958699 0.000994503276899523
0.8973644 0.00027551423868596404 0.0009911684248950134
0.8971578 0.0002757186624043742 0.000987845374184374
0.8969512 0.0002759223962550768 0.0009845266746814842
0.89674467 0.00027612539067014977 0.000981218149438282
0.8965382 0.0002763276411302483 0.0009779242536870501
0.8963318 0.0002765291578434401 0.0009746351915389402
0.8961254 0.00027672999215916036 0.0009713515247935944
0.895919 0.0002769300963494477 0.0009680858768351458
0.89571273 0.0002771294659495028 0.0009648220990252333
0.8955065 0.00027732810849750484 0.0009615583105385897
0.8953003 0.00027752601791262196 0.0009583042785111413
0.89509416 0.0002777232605379943 0.0009550521002495696
0.89488804 0.00027791977134033634 0.0009517926454772628
0.894682 0.000278115557495116 0.0009485354471756025
0.894476 0.0002783106129059701 0.0009452827956918569
0.89427006 0.00027850494577133197 0.0009420296382185475
0.8940641 0.00027869860546540743 0.0009387832595344827
0.8938583 0.0002788914902428826 0.0009355548263167722
0.89365244 0.00027908376367328646 0.0009323345712821553
0.8934467 0.00027927526716446015 0.0009291153681941889
0.893241 0.00027946604960077566 0.0009259017404739827
0.8930353 0.00027965617466715713 0.0009226823839507046
0.89282966 0.0002798455782553318 0.0009194627639440888
0.8926241 0.0002800342696774009 0.0009162480816423652
0.89241856 0.00028022224260694056 0.0009130441149686442
0.8922131 0.0002804095074276866 0.0009098434794797062
0.89200765 0.0002805961097494893 0.0009066356881016634
0.89180225 0.0002807820030528637 0.0009034256369483265
0.8915969 0.0002809671790674815 0.0009002164197263129
0.89139163 0.0002811516469961588 0.0008970103106689459
0.89118636 0.0002813354531509481 0.0008938095130662333
0.8909812 0.000281518500987775 0.0008906192269009127
0.89077604 0.00028170089054955333 0.0008874301778641899
0.89057094 0.0002818825769936374 0.0008842394620667951
0.89036584 0.00028206360528479227 0.0008810535635027584
0.89016086 0.00028224387962459755 0.0008778672203844953
0.8899559 0.00028242349760896436 0.0008746946527424267
0.88975096 0.00028260241868084777 0.000871530954108571
0.8895461 0.00028278063538979514 0.000868369261596234
0.8893413 0.0002829581579619382 0.0008652170304428698
0.8891365 0.00028313503114390896 0.0008620683499530979
0.88893175 0.000283311213358362 0.000858931133459248
0.88872707 0.0002834866986646942 0.0008557975861057572
0.88852245 0.00028366149687042517 0.0008526798990103398
0.8883179 0.00028383560372964334 0.0008495697316602571
0.8881133 0.00028400907881608864 0.000846468954153148
0.8879088 0.0002841818667230747 0.0008433775732036685
0.8877044 0.00028435397628240886 0.0008402895289816256
0.8875 0.0002845254024423044 0.0008372197822260266
0.88729566 0.0002846961560562219 0.0008341551056870555
0.88709134 0.00028486628006973855 0.0008310984316172649
0.8868871 0.0002850357349409002 0.0008280475569749305
0.88668287 0.00028520451398882313 0.0008250061030196974
0.8864787 0.0002853726278027084 0.0008219693649457076
0.8862746 0.00028554011843964994 0.0008189461937502421
0.88607055 0.00028570689995350277 0.0008159302112652673
0.8858665 0.00028587306244456196 0.0008129259044236978
0.88566256 0.0002860385692412751 0.0008099280643795642
0.8854586 0.0002862034606039624 0.000806940929001667
0.88525474 0.00028636765226059725 0.0008039562250945274
0.8850509 0.000286531231294408 0.00080098494888448
0.8848471 0.00028669416317535766 0.0007980189469502029
0.8846434 0.0002868564385885092 0.0007950648540585658
0.88443965 0.0002870181189330648 0.0007921214560556046
0.88423604 0.0002871790998448303 0.0007891773716132409
0.8840324 0.00028733948815215797 0.00078625190042125
0.8838289 0.0002874992300124182 0.0007833334057031045
0.8836253 0.0002876583838244609 0.0007804274060028183
0.8834219 0.0002878168490038406 0.0007775242992205514
0.88321847 0.0002879747296123013 0.0007746395955746301
0.8830151 0.0002881319735852311 0.0007717560370129637
0.8828118 0.00028828858974509227 0.0007688779076345535
0.88260853 0.00028844457246266647 0.0007660155145169465
0.8824053 0.00028859997795839255 0.0007631546103159977
0.88220215 0.00028875470705610134 0.0007602964980021554
0.881999 0.0002889088609232592 0.0007574518451130569
0.8817959 0.0002890624335903193 0.0007546118258102137
0.88159287 0.0002892153442073574 0.0007517784777746869
0.88138986 0.00028936767648053463 0.0007489537837702474
0.88118696 0.0002895193510999502 0.0007461380529540067
0.880984 0.00028967049521005245 0.0007433257089618514
0.8807812 0.0002898209839466746 0.0007405083621930934
0.8805784 0.0002899708541068976 0.0007377074780587653
0.8803756 0.00029012016103506933 0.000734903907449445
0.8801729 0.00029026885127396695 0.0007321067727778166
0.87997025 0.0002904169364838247 0.0007293148271549477
0.87976766 0.0002905644073500382 0.0007265203503303966
0.87956506 0.00029071131772659544 0.0007237367779774267
0.8793625 0.0002908576168578264 0.0007209544706091452
0.87916005 0.0002910033141252977 0.0007181715161067804
0.8789576 0.00029114840060356093 0.0007153890567046522
0.8787553 0.00029129288630763727 0.0007126119296245203
0.8785529 0.0002914368063825385 0.0007098435489402355
0.8783506 0.00029158012886616237 0.0007070759152500621
0.8781484 0.0002917228444513177 0.000704305966720716
0.8779462 0.00029186496194536686 0.0007015255680049311
0.877744 0.0002920065112165675 0.0006987352642340081
0.8775419 0.00029214745990568453 0.0006959504785997217
0.87733984 0.00029228780039820194 0.0006931720968327788
0.87713784 0.00029242754395406365 0.0006904070001849426
0.8769359 0.00029256668499535435 0.000687656640546695
0.87673396 0.0002927052754695667 0.0006849063352526669
0.8765321 0.00029284326504326104 0.0006821569089376418
0.87633026 0.00029298066378664726 0.0006794062668758471
0.8761285 0.00029311746245749327 0.0006766607286856259
0.87592673 0.0002932537129133646 0.0006739248322784768
0.8757251 0.0002933893264035224 0.0006711862967590477
0.87552345 0.00029352439269858413 0.0006684538831317319
0.8753218 0.0002936589039540224 0.0006657241012129246
0.8751203 0.00029379279024176674 0.000662995875989891
0.87491876 0.0002939261218662302 0.0006602636272027702
0.87471735 0.0002940588286423328 0.0006575296202869538
0.8745159 0.00029419101808757816 0.0006547808054745041
0.87431455 0.0002943225811524299 0.0006520498897190048
0.87411326 0.0002944535548679876 0.0006493488323211982
0.873912 0.00029458399167251977 0.0006466823368921537
0.87371075 0.00029471385386403915 0.0006440549104482917
0.8735096 0.00029484315750068956 0.0006414851550870459
0.8733084 0.0002949719428204335 0.0006389193103707877
0.8731074 0.00029510013816052774 0.0006363438399811677
0.8729063 0.00029522781173349055 0.0006337607563002341
0.87270534 0.00029535493086198933 0.0006311726931442063
0.8725044 0.0002954814888333347 0.0006285810319977135
0.8723035 0.00029560752783476795 0.0006259722919310795
0.8721026 0.00029573299935551684 0.0006233357303401083
0.8719018 0.00029585790555662465 0.000620681456767978
0.87170106 0.000295982237375584 0.0006180146873671146
0.8715004 0.000296105998187733 0.0006153238983072934
0.8712997 0.00029622921290113684 0.0006126071707126533
0.87109905 0.0002963518492966697 0.0006099006196031316
0.8708985 0.00029647390495884056 0.0006072022897595897
0.870698 0.00029659538618766396 0.00060450850742406
0.87049747 0.0002967163255584407 0.0006018222457376082
0.8702971 0.0002968366578674302 0.0005991421595279838
0.8700967 0.0002969564508742633 0.0005964647046579875
0.8698963 0.000297075710332101 0.0005937928773447413
0.869696 0.0002971943621226906 0.000591128981306484
0.86949575 0.0002973124833229583 0.0005884694211605385
0.86929554 0.00029743003485453273 0.000585814088884836
0.8690954 0.00029754702295655224 0.0005831650898132552
0.8688953 0.00029766344448751097 0.0005805235028595088
0.8686952 0.0002977793403994821 0.000577886493567011
0.86849517 0.00029789467248835986 0.00057525648904103
0.8682952 0.00029800944731007273 0.0005726312161452727
0.8680953 0.00029812366077494926 0.0005700079450061673
0.8678954 0.00029823731847718676 0.0005673835030386298
0.86769557 0.00029835044916336114 0.00056476156563739
0.8674958 0.0002984630253666137 0.0005621443420087631
0.86729604 0.000298575042589925 0.0005595261305127034
0.8670963 0.00029868653988990534 0.0005569144630667278
0.8668967 0.0002987974478540447 0.0005543121593479483
0.8666971 0.00029890783984415917 0.0005517225352322523
0.8664975 0.0002990176808113021 0.0005491416142235019
0.866298 0.0002991269772613376 0.0005465703926583109
0.8660985 0.00029923575950134974 0.0005440089017427834
0.8658991 0.00029934400150394194 0.000541455822887407
0.8656997 0.0002994517005657167 0.0005389097406982986
0.8655004 0.0002995588629775435 0.0005363711413337848
0.86530113 0.0002996654856791384 0.0005338365638925944
0.8651019 0.0002997716060615782 0.0005313067218738392
0.8649027 0.0002998771891515435 0.0005287835530124824
0.86470354 0.00029998224089630357 0.0005262638807705129
0.8645044 0.0003000867893605127 0.0005237539252847813
0.8643054 0.0003001907790463441 0.0005212527975328422
0.86410636 0.00030029426889092515 0.000518755016431884
0.8639074 0.00030039723325178176 0.0005162552857816643
0.8637085 0.00030049966753540767 0.0005137636025333791
0.8635096 0.0003006016097345443 0.0005112808985077066
0.86331075 0.000300703026074967 0.0005088081160164792
0.863112 0.00030080392425519455 0.00050634771852605
0.86291325 0.00030090430179222213 0.0005038981357118513
0.8627146 0.00030100416607604447 0.0005014575250162433
0.8625159 0.0003011035434687229 0.0004990220733412896
0.8623173 0.0003012024107711704 0.0004965958720873437
0.8621188 0.00030130076493953023 0.0004941767631416426
0.86192024 0.0003013986418730725 0.0004917629371419648
0.8617218 0.00030149597912151784 0.0004893548261022498
0.8615234 0.0003015928416495584 0.0004869532796812779
0.861325 0.00030168919746715033 0.0004845650386912292
0.86112666 0.0003017850829617637 0.00048218491353031604
0.8609284 0.0003018804371152399 0.00047981189842196835
0.8607302 0.00030197532395881004 0.0004774439960688642
0.860532 0.00030206971090388873 0.0004750813945147617
0.86033386 0.00030216360466411667 0.00047272644119444456
0.86013573 0.00030225703017176787 0.0004703804761239731
0.8599377 0.00030234993888459424 0.00046805054102637005
0.8597397 0.00030244238492078187 0.00046572991447724183
0.8595417 0.0003025343747899057 0.00046341954326347556
0.8593438 0.00030262585064139006 0.00046111748888913966
0.85914594 0.0003027168739785829 0.00045882292965013384
0.8589481 0.00030280741404025617 0.0004565310839747146
0.85875034 0.0003028974763416905 0.00045424523837675127
0.85855263 0.0003029870579194929 0.0004519645836061366
0.8583549 0.00030307619126709396 0.0004496893270434952
0.8581573 0.0003031648463528706 0.00044741833550214906
0.8579597 0.0003032530283612877 0.0004451489176780967
0.85776216 0.0003033407336285752 0.0004428835501117843
0.8575646 0.0003034279938921435 0.00044062039290271434
0.8573672 0.00030351475321806643 0.0004383655614266629
0.85716975 0.0003036010965458629 0.0004361201778192585
0.8569724 0.0003036869434744107 0.00043388443272485117
0.8567751 0.0003037723261873244 0.0004316544535756915
0.8565778 0.00030385726748000997 0.00042943281362990357
0.8563806 0.00030394174874361665 0.00042723085854026944
0.8561834 0.00030402577124098105 0.0004250589563686811
0.85598624 0.0003041093702477863 0.0004229162834649874
0.8557892 0.000304192496797813 0.0004207938750874928
0.85559213 0.00030427520803237774 0.0004186780283914526
0.8553951 0.00030435750092499875 0.00041657130453042466
0.85519814 0.0003044393320025384 0.0004144684073213949
0.8550012 0.0003045207471353309 0.0004123730444831767
0.85480434 0.0003046017283112937 0.00041028495112542106
0.8546075 0.0003046822726507393 0.00040820921138361263
0.85441077 0.0003047623876391838 0.0004061421008591516
0.854214 0.00030484209401092046 0.0004040819046680798
0.8540173 0.0003049213743774207 0.00040202986795915256
0.8538207 0.00030500022511637475 0.00039998186384423957
0.8536241 0.0003050786524716042 0.0003979401274876065
0.8534275 0.00030515667664219936 0.00039590529813084445
0.8532311 0.00030523425720297044 0.0003938812924244121
0.85303456 0.0003053114618194623 0.00039186366273273674
0.85283816 0.0003053882262864352 0.00038985032399495745
0.8526418 0.00030546457013617544 0.0003878423081548353
0.8524455 0.0003055405226146232 0.0003858372685375229
0.8522492 0.0003056160565808898 0.00038383976670403476
0.852053 0.0003056911790821628 0.0003818512901053265
0.85185677 0.0003057659093298812 0.00037986668290014737
0.8516606 0.0003058402305420798 0.0003778866196850645
0.8514645 0.00030591413900812913 0.0003759134587799415
0.8512685 0.00030598764146512556 0.0003739484499228929
0.8510725 0.0003060607346569351 0.00037198994078996344
0.8508765 0.0003061334470457765 0.00037003678745148793
0.8506806 0.0003062057527200544 0.00036808931082222884
0.8504847 0.00030627765784304234 0.0003661449432645254
0.85028887 0.0003063491801307726 0.00036420696752741377
0.85009307 0.00030642030453606635 0.00036227743259010695
0.8498974 0.0003064910059810533 0.00036035135944108905
0.84970164 0.00030656135471492465 0.00035842827398168244
0.849506 0.0003066312825441213 0.000356511655064382
0.8493104 0.0003067008382847059 0.0003545982124066373
0.84911484 0.0003067699967769113 0.00035269231187738713
0.84891933 0.0003068387643851045 0.0003507868649634563
0.8487239 0.00030690713638611934 0.00034888779953235155
0.84852844 0.00030697514076907193 0.00034699775677941305
0.84833306 0.00030704275312310494 0.0003451138217537054
0.84813774 0.00030710998021849336 0.00034323744568083906
0.8479425 0.00030717681845795423 0.0003413676628895155
0.8477472 0.0003072432948924166 0.00033950534633211027
0.847552 0.0003073093857382428 0.0003376513147276267
0.84735686 0.00030737509778457057 0.00033580268543512766
0.84716177 0.00030744042697983693 0.0003339594371520887
0.8469667 0.00030750539967516315 0.0003321203026017886
0.84677166 0.0003075699916318831 0.0003302861583508286
0.8465767 0.0003076342093961071 0.0003284565978882335
0.8463818 0.00030769804844263263 0.00032662871100443456
0.8461869 0.00030776153425269307 0.00032480527470988576
0.845992 0.0003078246431005924 0.0003229850242500849
0.84579724 0.0003078873809817469 0.00032116796995567765
0.8456025 0.00030794974369916986 0.0003193559263902219
0.8454078 0.00030801175621544363 0.0003175425400754665
0.8452131 0.00030807339401176285 0.00031572998154548253
0.8450185 0.0003081346627073196 0.00031391290651681974
0.84482396 0.00030819555619101657 0.00031209694940882054
0.8446294 0.0003082560996040342 0.0003102848165750512
0.844435 0.0003083162515690005 0.0003084819975858207
0.8442405 0.00030837607518906755 0.00030669068089650506
0.8440461 0.00030843551223600125 0.0003049090199754186
0.8438518 0.0003084945885529712 0.0003031378176516245
0.8436575 0.00030855331889643854 0.0003013753985654738
0.84346324 0.0003086116924959874 0.000299622911025684
0.843269 0.00030866972395408594 0.0002978801411221482
0.84307486 0.00030872738504554266 0.0002961461534901246
0.8428807 0.0003087847077400852 0.0002944223950829976
0.84268665 0.000308841681928087 0.00029270718670480007
0.8424926 0.00030889832130260263 0.00029100098591509314
0.8422986 0.0003089545987578959 0.00028930525296570823
0.8421047 0.00030901054523257407 0.0002876162453915295
0.8419108 0.00030906615101036566 0.00028594221458877407
0.84171695 0.0003091214134120436 0.00028427431301542136
0.8415231 0.00030917635659875365 0.00028262747134981685
0.84132934 0.000309230963604559 0.0002809994621268381
0.8411356 0.00030928524264518386 0.00027939561179462694
0.84094197 0.0003093391953987506 0.0002778225314494494
0.8407483 0.00030939284816086237 0.0002762773088799552
0.8405547 0.0003094461854736442 0.0002747531805160213
0.8403612 0.00030949921448004936 0.00027323628234861297
0.8401677 0.00030955193234231916 0.0002717311202666564
0.8399742 0.0003096043633123877 0.000270250209124703
0.8397808 0.00030965649188585193 0.0002687912060954511
0.83958745 0.00030970832567373 0.00026734322610023285
0.83939415 0.000309759862178488 0.00026590435049461436
0.83920085 0.00030981112394783936 0.000264477715269466
0.8390077 0.0003098620770697023 0.0002630580870561846
0.83881444 0.000309912775115223 0.00026165603197656536
0.8386213 0.0003099631704116113 0.0002602640751612703
0.8384282 0.0003100132998200978 0.0002588845998040579
0.8382352 0.0003100631317312787 0.00025751994265820003
0.83804214 0.0003101127183791107 0.0002561653920362782
0.8378492 0.0003101620122308366 0.00025482096297567793
0.83765626 0.00031021104985225325 0.0002534927064885121
0.8374634 0.0003102598157626005 0.0002521764994251677
0.83727056 0.00031030831559391734 0.00025087270651714277
0.8370778 0.0003103565485425601 0.00024957911508644156
0.83688504 0.00031040453489116784 0.00024829871193092305
0.83669233 0.0003104522593394913 0.00024702999142933897
0.8364997 0.0003104997273077326 0.00024577429192582155
0.8363071 0.0003105469380559501 0.0002445250876919212
0.8361145 0.0003105939101116816 0.0002432797169524652
0.835922 0.000310640627571719 0.00024204867533035048
0.83572954 0.0003106870961188705 0.00024082561313484686
0.8355371 0.0003107333281797845 0.00023960875464084017
0.83534473 0.00031077929995485123 0.00023839924184630257
0.8351524 0.000310825038233217 0.00023719899322131817
0.8349601 0.0003108705339731147 0.00023600518778595897
0.8347678 0.00031091579894697947 0.00023481750610677968
0.8345756 0.00031096082427939045 0.0002336405562344873
0.8343834 0.00031100560871944485 0.0002324726397837757
0.8341913 0.0003110501573983451 0.00023131326491874734
0.8339993 0.00031109446842723454 0.00023015843268174796
0.83380723 0.0003111385600410202 0.0002290122512172174
0.83361524 0.00031118241751698747 0.00022787841502701345
0.83342326 0.00031122605937693913 0.00022674696747281272
0.8332314 0.0003112694555425837 0.00022561895477549995
0.8330395 0.00031131263755499757 0.00022449649970028893
0.8328477 0.0003113555895499556 0.00022337829676101766
0.83265597 0.00031139831592210304 0.00022226421146401878
0.8324642 0.0003114408273458649 0.00022115458366758176
0.8322725 0.00031148311510751525 0.0002200506729821757
0.8320809 0.0003115251768192895 0.00021894994830836117
0.83188933 0.0003115670166580668 0.0002178534366550797
0.83169776 0.00031160864521455144 0.00021676172655594713
0.83150625 0.0003116500538942438 0.00021567504392587628
0.8313148 0.0003116912400593204 0.00021458839364690252
0.8311234 0.0003117322073918034 0.00021350641264097914
0.830932 0.00031177296667672796 0.0002124304592261461
0.8307407 0.00031181350927361056 0.00021135695045028643
0.8305494 0.000311853832434198 0.00021028491295031233
0.8303582 0.00031189394008276266 0.00020921856578457504
0.830167 0.0003119338426738432 0.00020815534197330898
0.82997584 0.000311973531547715 0.00020709777759073553
0.82978475 0.0003120130046562164 0.0002060405503964536
0.82959366 0.0003120522770337585 0.0002049815167805962
0.8294026 0.00031209133301916646 0.00020391821302399879
0.82921165 0.00031213017507594174 0.00020285471566455033
0.82902074 0.00031216880041034037 0.0002017884035788824
0.8288299 0.00031220721135507217 0.00020072104635175718
0.82863903 0.0003122454172212522 0.00019965280884460255
0.82844824 0.0003122834087572051 0.00019858710322056793
0.82825744 0.00031232119576554446 0.0001975206437385862
0.82806677 0.0003123587569009258 0.00019645283691955578
0.8278761 0.00031239611314123135 0.00019538442535103225
0.8276855 0.00031243325548854106 0.00019431984876321984
0.82749486 0.00031247019368094885 0.00019325259536157039
0.82730436 0.0003125069063205652 0.00019218292169172107
0.82711387 0.00031254341413493336 0.0001911142255049699
0.82692343 0.00031257970807913304 0.00019004475182878827
0.826733 0.0003126157973504009 0.0001889772431532194
0.8265427 0.00031265166210379464 0.00018790990686913593
0.82635236 0.00031268732251022097 0.00018684275595534018
0.82616204 0.000312722781082391 0.0001857761504190473
0.82597184 0.0003127580129296743 0.00018470380549349762
0.82578164 0.00031279304208541687 0.0001836355808213587
0.8255915 0.0003128278565319753 0.0001825696641060038
0.8254014 0.0003128624585313378 0.0001815057738756417
0.82521135 0.00031289685762610767 0.00018044407133565338
0.8250213 0.00031293104530250287 0.00017938472435755437
0.82483137 0.00031296502036772434 0.00017832788556887216
0.82464147 0.000312998785461806 0.00017727766866936558
0.82445157 0.00031303235113686625 0.00017623593104462267
0.8242617 0.0003130657097426358 0.00017519728639902536
0.82407194 0.00031309886022435533 0.0001741631185621579
0.8238822 0.00031313180513915117 0.00017312852021780225
0.8236925 0.0003131645526171991 0.00017209327080984363
0.82350284 0.0003131970947411303 0.00017106118409330185
0.82331324 0.0003132294302816489 0.00017003242941202016
0.8231237 0.00031326156214952084 0.0001690100240374079
0.82293415 0.00031329349966834915 0.00016799049839702197
0.82274467 0.00031332523501663163 0.00016697207331046844
0.8225552 0.00031335677628505163 0.00016595156546505457
0.8223658 0.0003133881054192883 0.00016493176893788328
0.82217646 0.00031341924082677107 0.00016391547497131588
0.82198715 0.00031345017504793107 0.0001628990463934915
0.8217979 0.00031348090595786465 0.00016188009883695098
0.82160866 0.00031351144513873494 0.00016086387312634214
0.8214195 0.000313541781742021 0.00015984884738562142
0.82123035 0.00031357191751707996 0.00015883081793375913
0.8210412 0.00031360185965749156 0.0001578119753226146
0.8208522 0.0003136315909133092 0.00015678638467966284
0.8206632 0.00031366112643344246 0.00015575342734662254
0.82047427 0.00031369045782013503 0.0001547106276629629
0.8202853 0.00031371959029441237 0.00015366234449631848
0.82009643 0.00031374851672561204 0.00015261455054298457
0.8199076 0.00031377723529703934 0.0001515695766180407
0.81971884 0.0003138057483576996 0.00015051841706622084
0.81953007 0.00031383406146647533 0.00014946692004783879
0.81934136 0.0003138621686815731 0.00014841662992363453
0.8191527 0.00031389006749970357 0.00014736579260316647
0.8189641 0.0003139177608422618 0.00014631767551208212
0.81877553 0.00031394525562512344 0.00014527372219269233
0.818587 0.0003139725462050107 0.00014422818289391972
0.81839854 0.0003139996299801855 0.00014318716342507227
0.81821007 0.0003140265193342424 0.00014214920450199558
0.8180217 0.00031405319478645895 0.00014111174532843536
0.81783336 0.0003140796765993805 0.00014007870475957012
0.817645 0.0003141059628936996 0.00013904995399904968
0.8174568 0.00031413204040261475 0.00013802105030609802
0.81726855 0.0003141579227971351 0.00013699318473037292
0.8170804 0.0003141836054194654 0.00013596987753690536
0.8168922 0.0003142090949207799 0.0001349565069543172
0.81670415 0.00031423437974739384 0.00013394793394432832
0.8165161 0.00031425947342654303 0.00013293990815730958
0.81632805 0.00031428437911319246 0.0001319312850798931
0.8161401 0.0003143090779235934 0.00013092378364666537
0.8159522 0.0003143335891095987 0.00012991757564004118
0.8157643 0.0003143579024067864 0.0001289177117674464
0.8155765 0.00031438202208675364 0.00012791929085694302
0.8153887 0.00031440595264351667 0.00012692247671161781
0.8152009 0.0003144296904336962 0.00012592852933013892
0.81501323 0.000314453232444189 0.0001249343745699014
0.8148256 0.00031447658245414866 0.0001239451303320488
0.81463796 0.0003144997457602506 0.00012296092417988678
0.8144504 0.0003145227190146567 0.00012197997197931932
0.81426287 0.0003145454998886644 0.00012100446620065142
0.81407535 0.0003145680998186995 0.000120032278815087
0.8138879 0.00031459050896916104 0.00011906339181676504
0.8137005 0.0003146127311453439 0.00011809366443356196
0.81351316 0.00031463476281516146 0.00011712439958242933
0.8133258 0.00031465661488561407 0.00011615803853695047
0.81313854 0.0003146782778496518 0.00011519784903936169
0.8129513 0.00031469975644214546 0.00011424389674234242
0.81276417 0.0003147210478854261 0.00011328782265830854
0.812577 0.00031474216206495777 0.00011233250803355807
0.8123899 0.00031476308925236464 0.00011137790558130209
0.8122029 0.0003147838329962615 0.00011042570009198699
0.81201583 0.00031480439731139436 0.00010947586793930167
0.81182885 0.00031482477928052293 0.00010852884580065422
0.81164193 0.00031484497641844794 0.00010758419465358176
0.8114551 0.0003148649925105633 0.00010664430181963019
0.8112682 0.00031488483171476144 0.0001057061905667773
0.8110814 0.00031490449075204617 0.00010476595600133586
0.81089467 0.00031492396631802445 0.0001038259241670906
0.8107079 0.0003149432680748854 0.00010288805160188625
0.8105213 0.0003149623812786666 0.00010195384933979112
0.8103346 0.00031498132791959093 0.00010102145489980947
0.81014806 0.0003150000871362607 0.00010009092758477639
0.8099615 0.0003150186745635972 9.91637378909013e-05
0.80977505 0.00031503707561842466 9.823413373577402e-05
0.80958855 0.00031505531075917855 9.730740534419657e-05
0.80940217 0.0003150733603864104 9.63822183398222e-05
0.8092158 0.00031509123892814407 9.54572560151981e-05
0.80902946 0.0003151089381553418 9.453322823494133e-05
0.8088432 0.0003151264611098608 9.361141057600907e-05
0.80865693 0.00031514381129594626 9.269220030171568e-05
0.8084707 0.0003151609865862535 9.177991881616519e-05
0.8082846 0.0003151779856566912 9.086971035052458e-05
0.8080985 0.00031519481113974487 8.995938768418556e-05
0.8079124 0.0003152114662456129 8.90525669286272e-05
0.8077264 0.0003152279489127605 8.814940594739394e-05
0.8075404 0.0003152442574875255 8.725061247696649e-05
0.80735445 0.000315260400563564 8.635617788305651e-05
0.80716854 0.00031527637128676134 8.546525154502871e-05
0.8069827 0.00031529217283786756 8.457715531421924e-05
0.8067969 0.0003153078033173127 8.369180141783556e-05
0.8066111 0.0003153232709404779 8.281115844108532e-05
0.8064254 0.00031533856912759425 8.19331335543623e-05
0.8062397 0.00031535370108627875 8.106204265781268e-05
0.80605406 0.0003153686709359256 8.019845389573375e-05
0.8058685 0.0003153834724762286 7.933863210719569e-05
0.8056829 0.0003153981184140941 7.848371600417185e-05
0.8054974 0.00031541259787498357 7.763107540896277e-05
0.8053119 0.00031542691796391316 7.677912729746926e-05
0.8051265 0.0003154410769345098 7.592937313148137e-05
0.8049411 0.00031545507314218 7.508647535198902e-05
0.8047558 0.0003154689101000995 7.424326764338311e-05
0.8045705 0.0003154825895037266 7.34024864438346e-05
0.80438524 0.00031549611046456123 7.256421348541967e-05
0.8042 0.00031550947492106147 7.17289491253794e-05
0.80401486 0.0003155226779852671 7.089778006667664e-05
0.8038297 0.0003155357261913184 7.007212712717274e-05
0.80364466 0.00031554861912111844 6.924795571801216e-05
0.8034596 0.00031556135791446663 6.842338099707286e-05
0.8032746 0.0003155739417628027 6.76008267797343e-05
0.8030896 0.00031558636807066544 6.678015297207459e-05
0.8029047 0.0003155986406271894 6.59660592686957e-05
0.80271983 0.00031561076171984076 6.515639944417893e-05
0.802535 0.00031562273092313717 6.434906691118803e-05
0.8023502 0.00031563454552156094 6.353978180338774e-05
0.8021655 0.000315646208233742 6.273077507486013e-05
0.8019808 0.000315657720112105 6.192160067155615e-05
0.80179614 0.0003156690805305442 6.11170340407304e-05
0.8016115 0.00031568029155519745 6.0317084195768086e-05
0.80142695 0.0003156913493514462 5.9520730504282234e-05
0.8012424 0.00031570225904690037 5.872575198950766e-05
0.8010579 0.0003157130235721615 5.793389968949214e-05
0.80087346 0.00031572363401499416 5.714321682949157e-05
0.80068904 0.0003157341001065673 5.635576334843412e-05
0.8005047 0.0003157444170852954 5.5575545965574056e-05
0.8003204 0.0003157545885367394 5.479876364180804e-05
0.8001361 0.00031576461569687413 5.4023330881949845e-05
0.79995185 0.0003157744985821574 5.325602047350499e-05
0.7997677 0.00031578423692148053 5.2500869741402564e-05
0.7995835 0.00031579383784059245 5.1749156915939866e-05
0.7993994 0.00031580329628883074 5.100173769425489e-05
0.7992153 0.00031581261600158276 5.0261150227308904e-05
0.7990313 0.0003158217957065035 4.952631403550383e-05
0.7988473 0.0003158308419125192 4.8795930440625835e-05
0.7986634 0.00031583974983376035 4.806842910981598e-05
0.7984795 0.0003158485225002247 4.734120384064305e-05
0.7982956 0.00031585716055538367 4.662037124559476e-05
0.79811186 0.00031586566200399977 4.589734464768843e-05
0.79792804 0.00031587403186308444 4.517772939151527e-05
0.79774433 0.00031588226605516593 4.446096221567017e-05
0.79756063 0.0003158903674351027 4.3750939671095376e-05
0.797377 0.0003158983378686012 4.304363126621388e-05
0.7971934 0.00031590617430082943 4.2339143121704384e-05
0.7970098 0.0003159138833535945 4.1635481209302545e-05
0.79682636 0.00031592145669682054 4.0935060622299254e-05
0.79664284 0.00031592890610671216 4.023784276137764e-05
0.79645944 0.0003159362212768237 3.95441054002913e-05
0.79627603 0.00031594341128743315 3.885244970535329e-05
0.7960927 0.0003159504705269111 3.816372869396791e-05
0.7959094 0.0003159574035271488 3.748016723505987e-05
0.7957261 0.00031596420979334926 3.6800417981348006e-05
0.7955429 0.0003159708912875417 3.612149023767352e-05
0.79535973 0.0003159774449138506 3.544992988322035e-05
0.7951766 0.00031598387590933507 3.478379092257194e-05
0.7949935 0.00031599018368505614 3.412612344336674e-05
0.7948105 0.00031599637152642126 3.3472814126849995e-05
0.7946274 0.0003160024381578739 3.2824956676979514e-05
0.7944445 0.00031600838500091407 3.218351643206369e-05
0.7942616 0.0003160142127438892 3.154511455990019e-05
0.79407865 0.0003160199266616531 3.0919441962597724e-05
0.79389584 0.0003160255219575703 3.030781635745556e-05
0.79371303 0.0003160310082122916 2.9705411659686724e-05
0.7935303 0.00031603638155247593 2.911278204533481e-05
0.79334754 0.0003160416495178748 2.8531798996053285e-05
0.7931649 0.00031604680635006306 2.7951951205985994e-05
0.7929823 0.00031605185902556365 2.7369716507655204e-05
0.79279965 0.00031605680321756483 2.6785426896039354e-05
0.79261714 0.0003160616394182944 2.6200602080100707e-05
0.79243463 0.0003160663671590961 2.5618589910828107e-05
0.7922522 0.0003160709892906561 2.503835603755466e-05
0.79206973 0.00031607550376843503 2.446005056646708e-05
0.79188734 0.00031607991326151083 2.3880795530030592e-05
0.791705 0.000316084213887437 2.3304940410702323e-05
0.79152274 0.00031608841032058015 2.2729373603555674e-05
0.7913405 0.0003160924998655445 2.215602302703399e-05
0.79115826 0.0003160964857958264 2.1582210616678887e-05
0.7909761 0.0003161003639905796 2.1012775431576966e-05
0.79079396 0.00031610414082018515 2.0443253023454772e-05
0.79061186 0.0003161078103540524 1.9873867860401698e-05
0.79042983 0.0003161113772546414 1.930191405865287e-05
0.79024786 0.00031611483670609605 1.873373703478784e-05
0.7900659 0.0003161181953525379 1.8166051819272352e-05
0.789884 0.0003161214472021196 1.759975552926526e-05
0.7897021 0.0003161245976624177 1.7034688823403478e-05
0.78952026 0.00031612764287138593 1.6470153804508636e-05
0.78933847 0.0003161305870413889 1.5905935545031334e-05
0.78915673 0.0003161334252159081 1.5342542654344857e-05
0.788975 0.000316136163729671 1.478159053822818e-05
0.7887933 0.0003161387971964984 1.4223641890103059e-05
0.7886117 0.000316141330972939 1.366420690071011e-05
0.78843015 0.00031614375967614183 1.310463987011384e-05
0.7882486 0.0003161460897373669 1.2550346192418845e-05
0.7880671 0.0003161483161606382 1.1997614739014537e-05
0.78788567 0.000316150443994754 1.1443380045939057e-05
0.7877042 0.00031615246876709577 1.0890289390945517e-05
0.78752285 0.00031615439523265327 1.0338394530952616e-05
0.78734154 0.000316156218253134 9.783929414242002e-06
0.7871602 0.0003161579434149987 9.232615244680747e-06
0.786979 0.0003161595652740944 8.68215594519932e-06
0.78679776 0.00031616109031791805 8.132138204523136e-06
0.7866166 0.0003161625124192851 7.5829167699758175e-06
0.7864355 0.00031616383732247205 7.031840081060139e-06
0.7862544 0.000316165059317421 6.4780595007248416e-06
0.7860734 0.00031616618302844726 5.924116863005303e-06
0.78589237 0.0003161672040864157 5.370237806773394e-06
0.7857114 0.000316168127114834 4.81886290196017e-06
0.7855305 0.0003161689478794006 4.2682325157117545e-06
0.78534967 0.0003161696711236216 3.71750245694661e-06
0.7851688 0.0003161702928487214 3.1722821801187585e-06
0.78498805 0.0003161708183776944 2.628179685189114e-06
0.78480726 0.0003161712430965628 2.0842453260748504e-06
0.78462654 0.00031617157168101407 1.5373643593164675e-06
0.7844459 0.0003161717986713752 9.895725795722323e-07
0.7842653 0.0003161719290401557 4.3913362651910087e-07
0.7840847 0.000316171957303509 -1.1166852591851327e-07
0.78390414 0.00031617188848663856 -6.665743767888836e-07
0.78372365 0.0003161717166953348 -1.22203514860673e-06
0.7835432 0.0003161714473551534 -1.77938488534042e-06
0.7833628 0.00031617107427954776 -2.341551464082321e-06
0.78318244 0.0003161706016729484 -2.9187474038819195e-06
0.7830021 0.0003161700204748238 -3.511399926130427e-06
0.7828218 0.0003161693342867678 -4.120048076988143e-06
0.78264153 0.00031616853449230385 -4.738948558853453e-06
0.78246135 0.0003161676262143125 -5.358536230046392e-06
0.78228116 0.0003161666031957749 -5.9815329451192536e-06
0.78210104 0.0003161654710912366 -6.60355143548399e-06
0.78192097 0.0003161642245653276 -7.22692388165596e-06
0.7817409 0.00031616286833448124 -7.852221042365523e-06
0.7815609 0.0003161613973140982 -8.476713529411588e-06
0.78138095 0.000316159816980558 -9.103956220982884e-06
0.78120106 0.0003161581215493066 -9.730196676799514e-06
0.7810212 0.0003161563161579765 -1.035901117529471e-05
0.78084135 0.00031615439525860755 -1.0988753523754666e-05
0.7806615 0.00031615236385285284 -1.1621018232449585e-05
0.7804818 0.000316150217142343 -1.2253719957563015e-05
0.7803021 0.0003161479595729855 -1.2888036921448503e-05
0.7801224 0.0003161455851883097 -1.351983568576581e-05
0.7799428 0.00031614310193738503 -1.4152503860054204e-05
0.7797632 0.00031614050169994685 -1.478845204652933e-05
0.77958363 0.0003161377900485914 -1.5427880583008323e-05
0.77940416 0.00031613496242461237 -1.6065465146265227e-05
0.7792247 0.0003161320235686966 -1.670229814836014e-05
0.7790453 0.0003161289682910892 -1.7339544702547262e-05
0.7788659 0.00031612580159824785 -1.7980065513969684e-05
0.7786866 0.00031612251879354345 -1.8622301024278772e-05
0.7785073 0.000316119123923295 -1.9265563622553342e-05
0.778328 0.0003161156104657666 -1.9909729174371476e-05
0.7781488 0.0003161119857739568 -2.0555575252840512e-05
0.7779696 0.00031610824329127954 -2.120210425370863e-05
0.7777905 0.0003161043893789438 -2.184957917059855e-05
0.7776114 0.00031610041621421645 -2.249775989667277e-05
0.7774323 0.0003160963313595163 -2.3148463046293524e-05
0.7772533 0.00031609212798705256 -2.380046502174976e-05
0.7770744 0.00031608781254243714 -2.4453145996511946e-05
0.77689546 0.00031608337676324646 -2.5109590637986033e-05
0.7767166 0.00031607882803361874 -2.5768647920892683e-05
0.7765377 0.0003160741580115777 -2.6429524215561178e-05
0.7763589 0.000316069374430052 -2.7092412444966005e-05
0.77618015 0.00031606447056690534 -2.775683414332442e-05
0.77600145 0.00031605945274940935 -2.842214769149555e-05
0.77582276 0.00031605431289033915 -2.908635481295705e-05
0.7756441 0.00031604905940552336 -2.974968185445011e-05
0.77546555 0.00031604368598672045 -3.0413201188524453e-05
0.775287 0.0003160381974658688 -3.107391931721937e-05
0.77510846 0.0003160325897725018 -3.17341711585358e-05
0.77493 0.00031602686954165744 -3.238993362496893e-05
0.77475154 0.0003160210292818597 -3.30463858981715e-05
0.77457315 0.0003160150768193727 -3.3703622394034584e-05
0.7743948 0.0003160090062381436 -3.435898262445727e-05
0.77421653 0.0003160028239894289 -3.501335394924549e-05
0.77403826 0.0003159965220549621 -3.56675330433414e-05
0.77386004 0.00031599010886967016 -3.6318942590961095e-05
0.7736818 0.00031598357673127617 -3.696921331375836e-05
0.77350366 0.00031597693400963703 -3.7618459762689696e-05
0.77332556 0.0003159701750551499 -3.8265664896782e-05
0.7731475 0.0003159633063057161 -3.8910881746614666e-05
0.7729695 0.0003159563197369911 -3.9555790672467505e-05
0.7727915 0.00031594922375247623 -4.020043273931055e-05
0.7726136 0.0003159420126557071 -4.08423187511173e-05
0.77243567 0.0003159346904178876 -4.148445667209944e-05
0.7722578 0.00031592725335769997 -4.212631388955299e-05
0.77208 0.0003159197078778883 -4.2766187226109464e-05
0.77190226 0.0003159120481476013 -4.3406642630459735e-05
0.7717245 0.00031590427766090717 -4.404595776435839e-05
0.7715468 0.0003158963906787276 -4.4683954462139294e-05
0.77136916 0.00031588839865637994 -4.5322552887237496e-05
0.77119154 0.00031588029021032706 -4.596024667850934e-05
0.771014 0.00031587207448461165 -4.659539300223197e-05
0.7708365 0.0003158637459034554 -4.7229290398262753e-05
0.77065897 0.0003158553078477814 -4.786301484302955e-05
0.7704815 0.00031584675724115026 -4.849555441962417e-05
0.7703041 0.00031583809762022964 -4.9125252160131224e-05
0.77012676 0.00031582932919549134 -4.975544635180218e-05
0.76994944 0.0003158204519918059 -5.038524490023693e-05
0.7697721 0.0003158114601848512 -5.101499493263521e-05
0.7695949 0.0003158023658385479 -5.1643684925632e-05
0.7694177 0.00031579315720389625 -5.227201700034008e-05
0.7692405 0.0003157838401260589 -5.290082021274898e-05
0.7690634 0.0003157744149368556 -5.353078215573271e-05
0.7688863 0.0003157648810731176 -5.4160971616241954e-05
0.76870924 0.0003157552326721325 -5.479162006435002e-05
0.7685323 0.0003157454820235013 -5.5422938969465e-05
0.7683553 0.0003157356166604281 -5.60550028117333e-05
0.7681784 0.0003157256458359922 -5.6684915507124024e-05
0.7680015 0.0003157155607917667 -5.7314428790977755e-05
0.7678247 0.00031570537418718417 -5.794277803818191e-05
0.76764786 0.00031569507027516595 -5.857013909347615e-05
0.76747113 0.00031568466542333134 -5.919564630830587e-05
0.7672944 0.00031567414733378737 -5.981967260872267e-05
0.76711774 0.00031566352550948585 -6.044215780333268e-05
0.76694113 0.0003156527947011222 -6.106229591443459e-05
0.7667645 0.00031564195733003585 -6.16812517609629e-05
0.766588 0.00031563101160784774 -6.229884089557227e-05
0.7664115 0.0003156199635875886 -6.291454978018401e-05
0.766235 0.00031560880410353483 -6.353003179265339e-05
0.76605856 0.00031559754271733394 -6.41443890954107e-05
0.7658822 0.0003155861741229353 -6.47567810631571e-05
0.7657058 0.0003155747004119051 -6.536883814397296e-05
0.7655295 0.0003155631198806354 -6.597997487811912e-05
0.76535326 0.00031555143850298123 -6.659003848603495e-05
0.765177 0.0003155396467723835 -6.7199866702288e-05
0.7650008 0.0003155277544524952 -6.780972883924684e-05
0.7648247 0.00031551575612511986 -6.841606675745752e-05
0.76464856 0.00031550365404376643 -6.902119492343384e-05
0.76447254 0.0003154914507878419 -6.962557013381676e-05
0.7642965 0.0003154791399905769 -7.022885666446806e-05
0.7641205 0.00031546672860285717 -7.083067943685123e-05
0.76394457 0.00031545421433884556 -7.143119290238273e-05
0.7637687 0.000315441595821848 -7.203154087698863e-05
0.7635928 0.0003154288746924857 -7.263042219012627e-05
0.763417 0.00031541605417464107 -7.322814369774578e-05
0.76324123 0.0003154031316043055 -7.382358583264516e-05
0.76306546 0.0003153901016979929 -7.44175932293358e-05
0.76288974 0.00031537697477566505 -7.501020666693112e-05
0.7627141 0.0003153637455166846 -7.560138663042266e-05
0.7625385 0.0003153504199464132 -7.619004932921483e-05
0.7623629 0.0003153369883952506 -7.677681062981247e-05
0.76218736 0.0003153234614127974 -7.73608726427958e-05
0.7620119 0.0003153098340096257 -7.794212204368881e-05
0.7618364 0.000315296107549474 -7.852181064156642e-05
0.761661 0.00031528228142658696 -7.909961773194114e-05
0.76148564 0.00031526836163716743 -7.967570895750112e-05
0.7613103 0.0003152543382532172 -8.02488762498946e-05
0.761135 0.0003152402222495797 -8.081880616056881e-05
0.76095974 0.0003152260085882985 -8.138636433885231e-05
0.7607845 0.00031521169837794166 -8.195324222634122e-05
0.7606093 0.0003151972909044218 -8.251999222306536e-05
0.7604342 0.00031518279199150906 -8.308580479325477e-05
0.7602591 0.00031516819129151296 -8.3650089657623e-05
0.7600841 0.00031515350475053904 -8.421283463829462e-05
0.75990903 0.000315138711929614 -8.477479772803333e-05
0.7597341 0.000315123833798363 -8.533584079667806e-05
0.75955915 0.00031510885478612386 -8.589543527791535e-05
0.7593843 0.000315093785990811 -8.645361904625249e-05
0.7592094 0.00031507861672400535 -8.701210087202474e-05
0.7590346 0.00031506335787494883 -8.757004003862644e-05
0.7588598 0.0003150480039382423 -8.812739723891021e-05
0.7586851 0.0003150325607537048 -8.86841364749049e-05
0.7585104 0.00031501701755871816 -8.923978627524312e-05
0.75833577 0.00031500138557795734 -8.979406557801526e-05
0.7581611 0.0003149856540206297 -9.034780874610103e-05
0.75798655 0.0003149698341096559 -9.089987909253065e-05
0.757812 0.0003149539205125303 -9.145136965973345e-05
0.75763756 0.00031493791895073717 -9.200299858153486e-05
0.7574631 0.00031492181831828864 -9.255460960714056e-05
0.7572887 0.00031490562989381276 -9.310491925365893e-05
0.7571143 0.0003148893428029577 -9.365398834306977e-05
0.75694 0.00031487297405014507 -9.420207541323236e-05
0.7567657 0.0003148565070086192 -9.474960718188346e-05
0.75659144 0.00031483994738177044 -9.529696937064902e-05
0.7564172 0.00031482329527731154 -9.584374667389328e-05
0.75624305 0.00031480655653733135 -9.6389573337113e-05
0.75606894 0.00031478972581306416 -9.693377246430353e-05
0.75589484 0.00031477280320511456 -9.747780187354482e-05
0.7557208 0.00031475578891932267 -9.802103537962768e-05
0.7555468 0.00031473868890113607 -9.85628118446207e-05
0.7553728 0.000314721491855211 -9.910396973293384e-05
0.7551989 0.00031470420948000107 -9.964431424870781e-05
0.755025 0.00031468683628618933 -0.00010018430781657293
0.75485116 0.00031466937210582435 -0.0001007231822859802
0.75467736 0.0003146518175505455 -0.00010126091906211877
0.7545036 0.00031463417852650163 -0.00010179685004693029
0.75432986 0.00031461644368929536 -0.00010233186468998162
0.7541562 0.0003145986248897369 -0.00010286580944185004
0.75398254 0.0003145807167927195 -0.00010339883550689581
0.7538089 0.00031456271902118304 -0.00010393072535443459
0.75363535 0.00031454463236824565 -0.0001044624085069742
0.75346184 0.0003145264625046024 -0.00010499323799124088
0.7532883 0.0003145081978812861 -0.00010552281062345768
0.7531149 0.00031448985048546606 -0.00010605219018286763
0.7529415 0.00031447141477305426 -0.00010658220463580527
0.7527681 0.0003144528899499177 -0.00010711181564013331
0.75259477 0.0003144342770299479 -0.00010764036265722392
0.7524215 0.00031441558174011275 -0.00010816843198538302
0.7522482 0.00031439679222926845 -0.00010869589206459831
0.752075 0.0003143779206807311 -0.00010922218782049668
0.75190187 0.000314358961804278 -0.00010974778939217422
0.7517287 0.00031433991483696016 -0.0001102709199506946
0.7515556 0.00031432078137221464 -0.00011079180955661936
0.7513826 0.00031430156717479184 -0.00011131202390513237
0.75120956 0.00031428226019417505 -0.00011183256900184633
0.7510366 0.00031426287264107083 -0.00011235190873718059
0.7508637 0.00031424339929184624 -0.00011287098390551721
0.7506908 0.00031422384569205065 -0.00011338937175903922
0.75051796 0.00031420419986831645 -0.00011390669739940116
0.7503451 0.000314184467447844 -0.00011442241952393498
0.7501724 0.0003141646569928347 -0.0001149368072982124
0.74999964 0.0003141447603993167 -0.00011545118965233879
0.74982697 0.000314124779239144 -0.00011596420964618622
0.7496543 0.0003141047122861168 -0.00011647640192334283
0.7494817 0.000314084561200766 -0.00011698777576771548
0.7493091 0.00031406433164685616 -0.00011749795890291176
0.74913657 0.00031404401146406405 -0.0001180067085976465
0.7489641 0.0003140236133411912 -0.00011851477442799253
0.74879164 0.0003140031319183595 -0.00011902298135475453
0.7486192 0.0003139825656080918 -0.00011953090718430726
0.7484468 0.0003139619162385932 -0.00012003742158636963
0.7482745 0.0003139411895959622 -0.00012054213379023251
0.7481022 0.0003139203734637305 -0.000121044447794398
0.74792993 0.000313899480829946 -0.00012154611047767129
0.74775773 0.00031387850629701947 -0.0001220475387556343
0.7475856 0.0003138574554125344 -0.00012255025248407314
0.74741346 0.00031383631514754566 -0.00012305307251186056
0.7472413 0.00031381509119191893 -0.00012355497642636338
0.7470693 0.00031379379294782484 -0.00012405526745558443
0.7468973 0.0003137724115085893 -0.00012455479162348977
0.74672526 0.0003137509413830205 -0.0001250539141108856
0.74655336 0.00031372940318481535 -0.0001255525200965682
0.74638146 0.0003137077764952761 -0.0001260508501517849
0.7462096 0.00031368607448399203 -0.00012654924846648163
0.7460378 0.0003136642840276766 -0.0001270473315288505
0.745866 0.0003136424184306872 -0.00012754492723083215
0.7456943 0.00031362047213081033 -0.0001280429276447475
0.74552256 0.000313598443121711 -0.00012854084881771865
0.7453509 0.00031357633348183176 -0.00012903885049197672
0.7451793 0.00031355414888866487 -0.00012953638592621734
0.7450077 0.0003135318762518248 -0.00013003224140024515
0.74483615 0.00031350952919782386 -0.00013052697384339682
0.74466467 0.00031348710236251114 -0.00013102049876663019
0.7444932 0.00031346459374329775 -0.0001315138951591138
0.74432176 0.0003134420056366347 -0.00013200591005934844
0.7441504 0.0003134193439534488 -0.00013249777114342866
0.74397904 0.0003133965951657327 -0.00013298889318451017
0.74380773 0.00031337377306715975 -0.0001334797876912014
0.7436365 0.00031335087193291487 -0.00013397110106082137
0.74346524 0.0003133278895525055 -0.00013446207312617123
0.74329406 0.0003133048282970117 -0.00013495272683253847
0.74312294 0.000313281694112978 -0.0001354409590256882
0.7429518 0.0003132584736588173 -0.0001359285656589943
0.74278075 0.00031323518066487404 -0.00013641682831045561
0.7426097 0.0003132118011836456 -0.00013690660290083858
0.74243873 0.00031318835707886544 -0.0001373963761177197
0.7422678 0.0003131648264842325 -0.00013788544209338333
0.74209684 0.00031314121516141924 -0.0001383737086982631
0.74192595 0.000313117525958994 -0.0001388603173394981
0.7417551 0.00031309376479148835 -0.00013934613714827667
0.74158436 0.00031306992617206257 -0.0001398314021368351
0.7414136 0.00031304600762747253 -0.00014031491005415218
0.7412429 0.00031302201228759145 -0.00014079619594541942
0.74107224 0.0003129979460983354 -0.00014127662068969175
0.7409016 0.0003129737951941009 -0.00014175579935056306
0.740731 0.0003129495739214991 -0.00014223374735712643
0.7405604 0.0003129252684107129 -0.00014271010420370433
0.7403899 0.0003129008931606052 -0.00014318443212309117
0.7402194 0.0003128764428647348 -0.00014365746131674855
0.740049 0.00031285192341659737 -0.00014412971969694863
0.7398786 0.0003128273207237158 -0.00014460104471110028
0.73970824 0.00031280264929023637 -0.0001450711485569255
0.7395379 0.0003127778949517359 -0.0001455411884417787
0.7393676 0.00031275307217073 -0.00014600963253634644
0.7391974 0.0003127281756307847 -0.00014647698098868526
0.7390272 0.0003127032111951664 -0.0001469429259925541
0.73885703 0.0003126781647622605 -0.00014740781966723744
0.73868686 0.0003126530421412037 -0.0001478710179526918
0.7385168 0.0003126278556845804 -0.00014833307031678013
0.73834676 0.00031260259351121125 -0.0001487941374645916
0.73817676 0.0003125772591511704 -0.00014925392231806046
0.7380068 0.00031255184943042394 -0.00014971372081291936
0.73783684 0.0003125263677500546 -0.00015017263545592956
0.73766696 0.00031250081996995517 -0.00015062987355244912
0.7374971 0.00031247519181363853 -0.00015108636030618326
0.7373273 0.0003124494980043815 -0.00015154166172768083
0.7371575 0.0003124237332115126 -0.0001519963674408059
0.73698777 0.00031239789411454093 -0.00015244929917943907
0.7368181 0.00031237198466637197 -0.0001529002181277318
0.73664844 0.0003123460106377331 -0.0001533508305936935
0.7364788 0.00031231995747363047 -0.0001538001822502582
0.73630923 0.0003122938402061174 -0.00015424750878780663
0.7361397 0.00031226765356891456 -0.0001546945520987448
0.7359702 0.0003122413939326903 -0.00015514143227091467
0.73580074 0.0003122150650316247 -0.00015558845105174125
0.7356313 0.0003121886631917545 -0.0001560344978097243
0.73546195 0.00031216220170722796 -0.00015648022050351667
0.7352926 0.0003121356674986331 -0.00015692549722808524
0.7351233 0.0003121090552239505 -0.00015737013931912448
0.734954 0.0003120823799590125 -0.00015781177242242731
0.7347848 0.00031205563686693575 -0.00015825161066690982
0.7346156 0.00031202883150994873 -0.0001586912315672423
0.73444647 0.00031200194917506554 -0.0001591296323245328
0.73427737 0.0003119750049938657 -0.00015956671426739624
0.73410827 0.0003119479842410489 -0.00016000341658971632
0.73393923 0.0003119209019260705 -0.00016043988776854605
0.73377025 0.00031189375282013435 -0.00016087458422854467
0.7336013 0.0003118665331240241 -0.0001613074214476144
0.73343235 0.0003118392473669763 -0.00016173841305928142
0.7332635 0.00031181190128008935 -0.0001621683083628586
0.7330947 0.0003117844896761371 -0.0001625966578799781
0.7329259 0.00031175700863957475 -0.00016302311808701872
0.7327571 0.0003117294530039366 -0.00016344851957065818
0.7325884 0.00031170184793659106 -0.0001638718617607542
0.7324197 0.0003116741688696078 -0.00016429411026623372
0.73225105 0.00031164642134549886 -0.00016471556037477882
0.7320824 0.0003116186100126798 -0.00016513502011214986
0.73191386 0.00031159074065154193 -0.00016555292982976442
0.73174536 0.00031156280814687297 -0.00016596921701937366
0.73157686 0.0003115348083745305 -0.00016638333939684126
0.7314084 0.00031150674616165153 -0.00016679640757230033
0.73124003 0.0003114786271678559 -0.0001672074295791585
0.73107165 0.00031145043649862236 -0.00016761588053765215
0.7309033 0.00031142218986425496 -0.00016802328489802238
0.730735 0.0003113938720633651 -0.00016842902562909116
0.73056674 0.0003113654988778513 -0.00016883317643722628
0.73039854 0.00031133706522439903 -0.0001692349886845916
0.7302304 0.00031130857701901606 -0.0001696342327354741
0.73006225 0.00031128001916392857 -0.00017003109143835449
0.7298941 0.0003112513974537015 -0.0001704263772199194
0.7297261 0.00031122272703464483 -0.00017081975769613558
0.72955805 0.00031119399341034956 -0.00017121124371922167
0.7293901 0.000311165201676578 -0.00017160048068505705
0.7292221 0.0003111363474870552 -0.00017198739519081778
0.7290542 0.0003111074360017357 -0.00017237253937644063
0.7288863 0.00031107846277576905 -0.0001727549332941691
0.7287185 0.0003110494435126664 -0.00017313436080486862
0.72855073 0.00031102036353021603 -0.0001735107636791668
0.72838295 0.0003109912179201405 -0.00017388465541937894
0.7282153 0.0003109620331850738 -0.00017425690166502023
0.72804755 0.00031093277318775735 -0.00017462556021484045
0.72787994 0.0003109034751696416 -0.00017499159537273358
0.72771233 0.00031087411319685965 -0.00017535596772340768
0.7275448 0.00031084470350650675 -0.00017571876206580423
0.72737724 0.00031081523053598525 -0.0001760780554308945
0.72720975 0.00031078571082353914 -0.00017643576380682984
0.7270423 0.0003107561389771912 -0.00017679277716656355
0.72687495 0.00031072652084948815 -0.0001771478737773035
0.7267076 0.0003106968406368998 -0.0001775014271360716
0.7265402 0.00031066710414509314 -0.00017785377199799361
0.72637296 0.0003106373271967242 -0.00017820516062487846
0.7262057 0.00031060749432989366 -0.00017855591380877773
0.72603846 0.0003105776000239646 -0.00017890646458354215
0.7258713 0.0003105476713457934 -0.0001792552248703019
0.7257042 0.0003105176817190822 -0.0001796028477203412
0.72553706 0.00031048763688629546 -0.00017994865441536728
0.72537 0.00031045754237875566 -0.00018029306867453938
0.725203 0.000310427403965888 -0.00018063567726081314
0.725036 0.00031039721651322224 -0.0001809767551523945
0.7248691 0.0003103669749582296 -0.00018131645106702043
0.7247022 0.0003103366849246122 -0.0001816544061146483
0.7245353 0.0003103063413252522 -0.0001819911882267567
0.72436845 0.0003102759497733023 -0.00018232627445108723
0.7242017 0.0003102455160069344 -0.0001826609440566348
0.7240349 0.0003102150236565868 -0.00018299554341004743
0.7238682 0.00031018448921180054 -0.00018333003738491016
0.72370154 0.0003101539073237003 -0.00018366215047099086
0.7235349 0.0003101232730022299 -0.00018399300307867254
0.7233683 0.00031009259184916027 -0.00018432213909898122
0.72320175 0.00031006186980466583 -0.00018464967834781344
0.7230352 0.0003100310905246667 -0.0001849757399288332
0.72286874 0.000310000270892393 -0.00018530076314098742
0.7227023 0.00030996940541956245 -0.0001856254218850424
0.7225359 0.00030993848877451034 -0.0001859496059037787
0.72236955 0.00030990752649121266 -0.0001862734330020753
0.7222032 0.0003098765131692997 -0.0001865970828208358
0.7220369 0.00030984545438731304 -0.00018691981504898289
0.72187066 0.0003098143560657264 -0.00018724016300655723
0.7217044 0.00030978320185002644 -0.00018755890057897988
0.72153825 0.0003097520087450115 -0.00018787625133316564
0.7213721 0.00030972077137591804 -0.0001881930393961487
0.721206 0.00030968948421527387 -0.00018850933134814316
0.72103995 0.000309658153025198 -0.0001888249196311908
0.72087395 0.00030962678352659557 -0.00018914007839016762
0.72070795 0.00030959535892875577 -0.00018945509192041366
0.720542 0.0003095638961691569 -0.00018976965315964243
0.72037613 0.00030953238993345966 -0.0001900815425625938
0.72021025 0.00030950083495106476 -0.0001903910475404707
0.7200444 0.000309469225893929 -0.00019070019706246015
0.7198786 0.0003094375912354179 -0.00019100722947373934
0.71971285 0.00030940590299665446 -0.0001913136557960133
0.71954715 0.0003093741781954902 -0.00019161932455582365
0.71938145 0.0003093424000776551 -0.00019192379784254085
0.7192158 0.0003093105857992589 -0.00019222740685203134
0.7190502 0.00030927873000866177 -0.00019252999869426678
0.71888465 0.000309246826980478 -0.0001928312966345628
0.7187191 0.0003092148829392648 -0.00019313096974744328
0.7185536 0.00030918289223907583 -0.00019342798191891963
0.7183882 0.00030915087282470987 -0.00019372420973174937
0.7182228 0.0003091188071541071 -0.0001940203822878067
0.7180574 0.00030908668980325757 -0.00019431593210873514
0.71789205 0.0003090545379942771 -0.00019461008821839207
0.71772677 0.0003090223465377697 -0.0001949030421705881
0.7175615 0.00030899010943127175 -0.00019519563913475936
0.71739626 0.0003089578329253145 -0.00019548744904308605
0.7172311 0.00030892552269130396 -0.00019577817291586635
0.71706593 0.00030889316179812245 -0.00019606770133205397
0.7169008 0.00030886076766166025 -0.0001963552810042069
0.7167358 0.0003088283351846432 -0.00019664109043645995
0.71657073 0.0003087958584677555 -0.0001969238746133677
0.71640575 0.00030876334425458197 -0.00019720567694813423
0.71624076 0.0003087307862710748 -0.00019748709739957673
0.7160759 0.00030869820275482177 -0.0001977682186976392
0.715911 0.00030866556384245874 -0.0001980482874742324
0.71574616 0.00030863289982166085 -0.0001983269223674564
0.71558136 0.0003086001926497526 -0.00019860416337962383
0.71541655 0.00030856743725623696 -0.00019887986903454474
0.71525186 0.00030853466300236466 -0.00019915288587508473
0.7150872 0.00030850184125488886 -0.00019942492512737154
0.7149225 0.0003084689773986375 -0.00019969634067476438
0.7147579 0.0003084360900469908 -0.00019996757550241138
0.7145933 0.00030840314883295487 -0.00020023771030374846
0.7144288 0.00030837018445738055 -0.00020050762754281288
0.7142643 0.0003083371783352266 -0.00020077665997628367
0.7140998 0.0003083041374240629 -0.00020104476542526377
0.7139354 0.0003082710551108532 -0.00020131132441230537
0.713771 0.0003082379385015878 -0.00020157688632585851
0.71360666 0.0003082047929512881 -0.0002018405002343915
0.7134423 0.0003081716016159037 -0.000202103517635929
0.71327806 0.00030813838170697116 -0.00020236581896253806
0.71311384 0.0003081051283206754 -0.00020262712705579938
0.71294963 0.0003080718346220241 -0.00020288775237298193
0.7127855 0.0003080385078365631 -0.00020314631263469618
0.71262133 0.0003080051412930325 -0.00020340323483476074
0.71245724 0.00030797174223416897 -0.00020365938631031994
0.7122932 0.0003079383159007321 -0.00020391478798285526
0.71212924 0.0003079048573314715 -0.00020416965706870186
0.71196526 0.00030787135963497917 -0.00020442265036227372
0.7118013 0.00030783781807414476 -0.00020467411548289268
0.7116374 0.0003078042501057879 -0.00020492445966699286
0.7114735 0.00030777065089464804 -0.00020517360849486702
0.71130973 0.00030773702572306754 -0.00020542147647365408
0.71114594 0.0003077033574902 -0.00020566870963624497
0.7109822 0.00030766966360917277 -0.00020591529878413376
0.71081847 0.00030763592685979183 -0.000206161447082177
0.7106548 0.00030760216462027263 -0.00020640811369756595
0.7104912 0.00030756837181865744 -0.00020665378147209366
0.7103276 0.0003075345538782795 -0.00020689685480102343
0.71016407 0.00030750069374989585 -0.00020713912099398294
0.7100005 0.00030746679659071456 -0.0002073804335607867
0.709837 0.00030743286983620015 -0.00020762168702060735
0.7096736 0.00030739891861177076 -0.0002078615388907753
0.7095102 0.0003073649382126839 -0.0002081001346522351
0.70934683 0.00030733092138718457 -0.0002083378118251456
0.7091835 0.00030729687577466045 -0.00020857427699873054
0.7090202 0.00030726279407759484 -0.00020881027793107708
0.70885694 0.0003072286838452856 -0.0002090456293714928
0.70869374 0.0003071945502284686 -0.00020928000908582362
0.70853055 0.00030716037594623796 -0.0002095133962082639
0.7083674 0.00030712617862296696 -0.00020974626579144668
0.70820427 0.000307091940865452 -0.00020997825757856548
0.70804125 0.0003070576929007113 -0.000210209194921245
0.7078782 0.00030702339231998777 -0.0002104391990269448
0.7077152 0.0003069890818651543 -0.00021066923147178762
0.70755225 0.000306954731439698 -0.00021089847955850426
0.70738935 0.0003069203588696606 -0.00021112632753279368
0.70722646 0.0003068859467451359 -0.00021135319374710165
0.7070636 0.0003068515128796166 -0.00021157900767565803
0.70690084 0.00030681705235165543 -0.00021180478645256313
0.70673805 0.00030678255764237007 -0.0002120296774972804
0.70657533 0.0003067480364840543 -0.00021225455975746216
0.7064126 0.0003067134812614494 -0.0002124788562250194
0.70624995 0.0003066788997873053 -0.0002127024849870449
0.70608735 0.0003066442971598324 -0.00021292537479766766
0.70592475 0.0003066096558782986 -0.0002131474273422689
0.7057622 0.0003065749937019196 -0.00021336949299376323
0.7055997 0.0003065403057346946 -0.0002135903856042754
0.70543724 0.000306505584467706 -0.00021381007470302574
0.7052748 0.0003064708378631969 -0.00021402854943141988
0.7051124 0.000306436058380779 -0.00021424549359208578
0.7049501 0.00030640126680863143 -0.00021446163637749556
0.70478773 0.0003063664299150508 -0.0002146768775618538
0.7046255 0.00030633158126175777 -0.0002148914560391699
0.70446324 0.0003062967003207863 -0.00021510537778165814
0.704301 0.0003062617822579273 -0.00021531856284234469
0.7041389 0.00030622685781733896 -0.00021553112074223474
0.70397675 0.0003061918965185013 -0.00021574255712983532
0.7038146 0.0003061569035358273 -0.00021595239858091065
0.70365256 0.000306121887022117 -0.00021616145120782247
0.70349056 0.0003060868520322997 -0.00021636998708472423
0.70332855 0.00030605178087093335 -0.00021657736654334296
0.7031666 0.00030601669150799913 -0.0002167852928496598
0.7030047 0.00030598157892190676 -0.00021699240360698453
0.70284283 0.0003059464353966631 -0.00021719868074875976
0.702681 0.0003059112689616086 -0.0002174043486098894
0.70251924 0.0003058760847914973 -0.00021760921724852918
0.7023575 0.0003058408650764529 -0.00021781249883089042
0.70219576 0.0003058056281214174 -0.00021801412189810995
0.70203406 0.0003057703561159291 -0.00021821495066814766
0.7018724 0.00030573506724832584 -0.00021841470888274054
0.7017108 0.00030569975664010256 -0.00021861411642641975
0.70154923 0.0003056644163732291 -0.0002188126676103362
0.7013877 0.0003056290546395286 -0.00021901050735724035
0.7012262 0.0003055936635243577 -0.00021920713491533825
0.7010647 0.00030555825138325903 -0.00021940191301531497
0.7009033 0.00030552282349211913 -0.00021959509927573
0.70074195 0.0003054873751468678 -0.00021978676315557988
0.7005806 0.0003054518984438208 -0.00021997770248766838
0.70041925 0.00030541638842742833 -0.00022016873694553522
0.70025796 0.00030538086325476705 -0.0002203591742095213
0.7000967 0.0003053453180873001 -0.0002205486991976474
0.69993556 0.00030530975808249335 -0.00022073719222902478
0.6997744 0.00030527416527529813 -0.00022092494758158793
0.6996133 0.00030523855793258495 -0.0002211118685356989
0.69945216 0.0003052029180415051 -0.00022129817446005576
0.6992911 0.00030516726392573035 -0.0002214828085915991
0.6991301 0.000305131590890247 -0.00022166673567257999
0.6989691 0.00030509589077862227 -0.00022184958158487998
0.6988082 0.00030506017215416317 -0.0002220305133884435
0.69864726 0.00030502442697768204 -0.00022221016992221313
0.6984864 0.0003049886638042281 -0.00022238819781956955
0.6983256 0.0003049528878528869 -0.00022256443298299998
0.69816476 0.0003049170812113868 -0.00022273940381999105
0.698004 0.0003048812622861649 -0.00022291285460964712
0.6978433 0.0003048454264814203 -0.00022308422838533364
0.6976826 0.00030480956569823935 -0.00022325443977762647
0.697522 0.0003047736885088801 -0.00022342341532862763
0.69736135 0.0003047377867341244 -0.0002235912820096619
0.6972008 0.0003047018690384488 -0.00022375667411611173
0.69704026 0.0003046659407535076 -0.0002239203877866501
0.69687974 0.000304629983930202 -0.00022408091859271823
0.6967193 0.0003045940173663665 -0.00022423987320396345
0.6965589 0.0003045580362498284 -0.00022439731112299457
0.6963985 0.00030452203254548974 -0.000224553143809447
0.69623816 0.0003044860148353158 -0.0002247072970075979
0.6960778 0.0003044499750769336 -0.0002248596982146604
0.69591755 0.00030441392186007326 -0.00022501103501315582
0.6957573 0.00030437786041446113 -0.0002251612904433631
0.6955971 0.0003043417724819384 -0.00022531009265552938
0.69543695 0.00030430567678020235 -0.00022545758428435173
0.69527686 0.0003042695684548157 -0.0002256040048876564
0.69511676 0.00030423343933946655 -0.00022574870523230648
0.69495666 0.00030419728467664454 -0.00022589175940738703
0.6947967 0.00030416113664309105 -0.00022603416650347077
0.6946367 0.0003041249633543892 -0.00022617560461461197
0.6944767 0.00030408877008231887 -0.0002263156434023061
0.69431686 0.00030405257898538613 -0.00022645417303043526
0.69415694 0.000304016354842798 -0.00022659201060346568
0.69399714 0.00030398013337063704 -0.00022672643425088458
0.69383734 0.0003039438933087594 -0.00022685597926330208
0.6936776 0.000303907643887811 -0.0002269817539468807
0.69351786 0.00030387137711181345 -0.00022710498334776338
0.6933582 0.0003038351018823969 -0.00022722534907489877
0.6931985 0.000303798810184809 -0.00022734301431698452
0.6930389 0.0003037625110151733 -0.00022745675669755898
0.6928793 0.0003037262101596072 -0.00022756545128634035
0.6927198 0.00030368990329479665 -0.0002276710210591406
0.6925603 0.0003036535823263236 -0.00022777383511693604
0.6924008 0.0003036172427021102 -0.00022787331116424435
0.6922414 0.00030358090364544446 -0.00022796825331109952
0.692082 0.0003035445608807195 -0.00022805917469373836
0.69192266 0.00030350822008375663 -0.00022814500421237488
0.69176334 0.00030347186344424756 -0.00022822748733256757
0.6916041 0.0003034355098930089 -0.0002283086084179136
0.6914448 0.0003033991409685156 -0.00022838901789008667
0.6912856 0.0003033627754847687 -0.00022846766696226707
0.6911264 0.00030332639513931095 -0.00022854438735677173
0.69096726 0.00030329001890074176 -0.00022861821340957317
0.6908082 0.00030325364223570685 -0.00022869022166381784
0.69064915 0.0003032172703371919 -0.00022876079441597465
0.6904901 0.0003031808848492101 -0.00022883002023091822
0.6903311 0.00030314449097972897 -0.0002288970426861317
0.69017214 0.00030310809782111716 -0.00022896184308407997
0.69001323 0.00030307171068942156 -0.00022902353406147724
0.6898544 0.00030303532521480984 -0.00022908223089574835
0.68969554 0.00030299893310260827 -0.00022913758575836268
0.6895367 0.0003029625299535952 -0.00022919093673615557
0.68937796 0.00030292614819400857 -0.00022924304052074156
0.68921924 0.00030288975583620957 -0.000229293675912149
0.6890605 0.00030285335804739654 -0.00022934190779349558
0.68890184 0.0003028169639489602 -0.00022938928249962003
0.68874323 0.00030278057850568113 -0.00022943549445414617
0.6885846 0.0003027441834773871 -0.00022947966340214297
0.6884261 0.00030270779773995313 -0.00022952094941764686
0.6882676 0.00030267141687658015 -0.00022956087082592926
0.6881091 0.00030263503229510056 -0.0002295972976091695
0.6879507 0.00030259865374760727 -0.00022962754717734718
0.68779224 0.0003025622730664891 -0.0002296546969856433
0.6876339 0.00030252589950533734 -0.00022968029158486767
0.68747556 0.0003024895381372017 -0.00022970393346260958
0.68731725 0.0003024531708611028 -0.00022972439015852257
0.687159 0.00030241681666211035 -0.00022974224002570226
0.6870008 0.00030238047109951426 -0.0002297578493514041
0.6868426 0.00030234412562969547 -0.00022977171755071083
0.6866844 0.00030230777565854307 -0.000229784161940431
0.68652636 0.00030227145365671246 -0.00022979510040973966
0.6863683 0.0003022351276558749 -0.0002298039603245026
0.6862102 0.00030219880282954915 -0.00022981102650165069
0.6860522 0.0003021624883959728 -0.000229814755203496
0.68589425 0.0003021261897145713 -0.00022981616042211042
0.68573636 0.0003020899021332389 -0.00022981673618082573
0.6855784 0.00030205360338417985 -0.00022981465699956262
0.6854206 0.0003020173301887684 -0.0002298094565776508
0.68526274 0.00030198106043897977 -0.00022980170797965178
0.68510497 0.0003019448033427828 -0.0002297920990740219
0.6849472 0.00030190855030596744 -0.00022978115199914084
0.68478954 0.0003018723242631543 -0.00022976570021245228
0.6846318 0.0003018360896016133 -0.00022974869672254123
0.6844742 0.000301799868983548 -0.0002297291846663616
0.6843166 0.0003017636678607257 -0.00022970688471259077
0.68415904 0.0003017274816578926 -0.00022968176207277608
0.6840015 0.00030169130220329975 -0.0002296526340987404
0.683844 0.00030165512503411583 -0.00022962169010883382
0.68368655 0.00030161898280775263 -0.00022958741016789003
0.68352914 0.00030158284390381017 -0.00022954832068994906
0.6833717 0.00030154671396142034 -0.0002295045092779731
0.68321437 0.0003015106024178345 -0.00022945766143987398
0.68305707 0.0003014745145520358 -0.0002294086674013291
0.6828998 0.0003014384321476602 -0.00022935676400036477
0.68274254 0.0003014023742888259 -0.00022930161665685772
0.68258536 0.0003013663365214777 -0.0002292438638217933
0.6824282 0.0003013303105320891 -0.00022918278305602524
0.68227106 0.00030129430559804033 -0.00022911879328509516
0.68211395 0.00030125831346845285 -0.00022905023047505905
0.6819569 0.00030122234363293816 -0.00022897860065338347
0.6817999 0.00030118640130761366 -0.00022890418766565107
0.6816429 0.0003011504685891998 -0.00022882545038173946
0.68148595 0.00030111456466681787 -0.0002287412607021218
0.681329 0.0003010786718271822 -0.00022865445153611572
0.68117213 0.0003010428087577679 -0.00022856611941661416
0.6810153 0.00030100697094386723 -0.0002284753582097398
0.6808585 0.0003009711498919104 -0.00022838338367029082
0.68070173 0.00030093535457838754 -0.0002282895560011438
0.680545 0.00030089957656746893 -0.00022819348296203453
0.6803883 0.0003008638249858354 -0.00022809498835334378
0.68023163 0.00030082810503965677 -0.00022799402352121427
0.680075 0.00030079239870876937 -0.00022789026360449542
0.6799184 0.0003007567248313293 -0.00022778401417912006
0.6797618 0.0003007210652528625 -0.00022767689258083602
0.6796053 0.00030068543856648263 -0.00022756782711669035
0.67944884 0.00030064984027350594 -0.0002274566830631878
0.6792924 0.0003006142619648365 -0.00022734283487481452
0.679136 0.00030057871283711927 -0.0002272264175700255
0.6789796 0.0003005431845631126 -0.00022710617514544478
0.6788233 0.00030050770007609794 -0.00022698270175923246
0.67866695 0.0003004722238883114 -0.0002268573715107787
0.6785107 0.00030043679219762326 -0.00022672856591056468
0.67835444 0.0003004013697364258 -0.0002265971026865171
0.6781983 0.00030036599258416436 -0.0002264635285663853
0.6780421 0.00030033063899552427 -0.00022632543830176387
0.677886 0.00030029531836057386 -0.00022618431344534917
0.6777299 0.00030026002225531126 -0.0002260418941367739
0.67757386 0.00030022475952316005 -0.00022589866471734113
0.6774178 0.00030018952157019233 -0.00022575519047696155
0.6772618 0.0003001543170419848 -0.00022561186386063167
0.6771059 0.00030011915077598025 -0.000225467426201905
0.67695004 0.0003000840181461374 -0.00022532239228860714
0.6767941 0.0003000488971528772 -0.0002251761236806308
0.6766383 0.0003000138235045425 -0.00022502904821113917
0.6764825 0.0002999787753058635 -0.0002248791461408444
0.67632675 0.00029994376163205083 -0.00022472849067020184
0.676171 0.0002999087738036466 -0.00022457695204878566
0.6760153 0.0002998738206946637 -0.00022442485808382462
0.6758597 0.000299838907030869 -0.00022427141520940986
0.67570406 0.00029980401499993145 -0.00022411761143516654
0.67554843 0.0002997691492395291 -0.00022396311072742675
0.6753929 0.0002997343320422218 -0.00022380702462115981
0.6752374 0.0002996995414662559 -0.00022365043911718295
0.6750819 0.0002996647729136106 -0.00022349421998746157
0.67492646 0.00029963004426404496 -0.00022333816908020658
0.6747711 0.00029959535092180577 -0.00022318133884273263
0.6746157 0.00029956068435358914 -0.00022302301117401281
0.67446035 0.0002995260534111288 -0.00022286464217280614
0.6743051 0.0002994914626819178 -0.00022270535703976794
0.6741498 0.0002994568944966971 -0.00022254510320049634
0.6739946 0.0002994223667853419 -0.00022238395983285197
0.6738394 0.0002993878618297629 -0.00022222290207286497
0.67368424 0.00029935339736947893 -0.00022206193533684315
0.67352915 0.00029931896894019183 -0.00022189956301014337
0.67337406 0.0002992845680145981 -0.0002217367930946136
0.67321897 0.0002992501900247763 -0.0002215743826952353
0.673064 0.0002992158659045671 -0.0002214119806213165
0.672909 0.0002991815647667818 -0.00022124814765463045
0.67275405 0.00029914729130758015 -0.00022108481193886063
0.67259914 0.0002991130540687869 -0.00022092042628671003
0.6724443 0.00029907885782906444 -0.00022075567280608217
0.67228943 0.00029904468479145053 -0.00022059051497380758
0.67213464 0.0002990105528323626 -0.00022042523911336507
0.6719799 0.00029897645721364477 -0.00022026037356224102
0.6718252 0.0002989423894827705 -0.0002200948224295725
0.6716705 0.0002989083582009428 -0.000219928705909667
0.6715158 0.0002988743549676418 -0.00021976232591914145
0.6713612 0.0002988403882151787 -0.00021959622863063292
0.6712066 0.0002988064495358469 -0.00021942878499031857
0.67105204 0.00029877254757957624 -0.0002192608771649682
0.67089754 0.00029873868694313307 -0.00021909284254550062
0.67074305 0.0002987048499869564 -0.00021892461795504128
0.6705886 0.00029867105439827996 -0.00021875578934754005
0.67043424 0.0002986372956880674 -0.00021858614872790176
0.67027986 0.0002986035655046888 -0.00021841595403746008
0.67012554 0.0002985698723389469 -0.00021824544234213422
0.6699712 0.00029853620778848327 -0.00021807499275469335
0.669817 0.00029850258024907044 -0.0002179041981250488
0.6696627 0.0002984689814132443 -0.00021773254822377713
0.6695085 0.00029843541986617557 -0.00021755906753091986
0.6693544 0.00029840190037032106 -0.00021738557849445037
0.66920024 0.0002983684052791189 -0.0002172120737352953
0.66904616 0.00029833495229180827 -0.00021703702964811705
0.66889215 0.00029830153697211163 -0.00021686125290492847
0.6687381 0.0002982681510493196 -0.00021668541318953135
0.6685841 0.00029823478989732705 -0.0002165094699757492
0.66843015 0.0002982014710972888 -0.00021633286165572763
0.66827625 0.000298168190108314 -0.00021615587014562552
0.6681224 0.0002981349515572103 -0.00021597869115524287
0.6679686 0.0002981017379732399 -0.00021580131618134898
0.66781473 0.00029806855411721405 -0.00021562141297568836
0.667661 0.00029803542146797645 -0.00021544069427703578
0.66750723 0.00029800230604082366 -0.00021525987593456285
0.6673536 0.0002979692417931099 -0.0002150791178843059
0.6671999 0.0002979362076870768 -0.00021489655901828252
0.66704625 0.0002979031994351843 -0.00021471389321984173
0.66689265 0.00029787023424237663 -0.00021453179383632757
0.6667391 0.00029783730755305644 -0.00021434972024185367
0.6665856 0.0002978044239130371 -0.00021416604309962612
0.66643214 0.0002977715662869633 -0.0002139823426608526
0.66627866 0.000297738739090004 -0.00021379797274444036
0.66612524 0.00029770595083651027 -0.00021361228175780983
0.6659719 0.00029767320608500223 -0.0002134252962719674
0.6658185 0.0002976404878446397 -0.00021323821545387851
0.6656652 0.0002976078132266423 -0.00021305042082218407
0.66551197 0.0002975751780271052 -0.00021286106900700438
0.6653587 0.0002975425740594853 -0.00021267169644393865
0.66520554 0.00029751000955867017 -0.00021248250023775611
0.66505235 0.00029747747625644366 -0.00021229310044662753
0.66489923 0.00029744498241860416 -0.00021210367761877606
0.6647461 0.0002974125198291042 -0.00021191348680573886
0.66459304 0.00029738009687965537 -0.00021172222670929916
0.66444004 0.00029734771815175437 -0.00021152868193256516
0.66428703 0.00029731536692103103 -0.00021133491391652572
0.6641341 0.0002972830601434868 -0.00021114015203038737
0.66398114 0.00029725078109805856 -0.00021094430260253186
0.66382825 0.0002972185467669664 -0.0002107478698063309
0.6636754 0.0002971863529724272 -0.00021055006329515362
0.6635226 0.00029715419170444604 -0.00021034995684487905
0.66336983 0.00029712207149325644 -0.000210149308937125
0.66321707 0.00029708998409105387 -0.00020994827097860108
0.66306436 0.00029705793787519893 -0.00020974581311679422
0.6629117 0.00029702593730280966 -0.000209542080361639
0.66275907 0.0002969939657240561 -0.0002093381449305684
0.6626065 0.0002969620399423027 -0.00020913311263682285
0.6624539 0.0002969301433842176 -0.00020892753351732952
0.66230136 0.0002968982928729584 -0.00020871980435394096
0.6621489 0.0002968664844589275 -0.00020851181742093355
0.6619964 0.00029683470992136534 -0.00020830198852010254
0.66184396 0.0002968029654316702 -0.0002080912674069275
0.6616916 0.0002967712799518713 -0.00020787977638638458
0.6615392 0.0002967396123323181 -0.00020766763012514393
0.6613869 0.0002967080038703501 -0.00020745466199718565
0.6612346 0.00029667642585418796 -0.00020724137116051808
0.6610824 0.0002966448947207305 -0.0002070275496908912
0.66093016 0.00029661339417284035 -0.0002068130717425972
0.660778 0.0002965819406295711 -0.0002065984784014968
0.6606258 0.0002965505178094573 -0.00020638244204091683
0.6604737 0.00029651914226145356 -0.00020616560830858768
0.6603216 0.00029648779775892235 -0.0002059472636506577
0.6601696 0.0002964565131544163 -0.0002057275918899198
0.66001755 0.0002964252477939203 -0.00020550572655263807
0.6598656 0.0002963940427582443 -0.00020528370886689843
0.6597137 0.0002963628694494596 -0.00020506032581979345
0.65956175 0.0002963317321738464 -0.00020483761064418266
0.6594099 0.0002963006388676694 -0.0002046135963274333
0.65925807 0.00029626959405682385 -0.00020438744288850858
0.65910625 0.0002962385815568322 -0.00020416015797462784
0.6589545 0.000296207617965251 -0.00020393108712159086
0.65880275 0.0002961766872292627 -0.00020369920669850017
0.65865105 0.000296145806021979 -0.0002034667702141884
0.6584994 0.00029611497005171256 -0.00020323410761370023
0.6583478 0.00029608417154060616 -0.00020300128876572345
0.6581962 0.00029605341824149 -0.00020276876538383255
0.65804464 0.000296022702407004 -0.00020253502251555488
0.6578931 0.000295992031967276 -0.00020230109623079002
0.65774167 0.0002959614111289298 -0.00020206761728058082
0.6575902 0.0002959308235060835 -0.0002018341539835
0.6574388 0.00029590028539787605 -0.00020160086316351117
0.6572874 0.0002958697804199969 -0.00020136821766620543
0.6571361 0.00029583932478246394 -0.0002011357143278945
0.65698475 0.0002958089021855075 -0.0002009033770480653
0.65683347 0.000295778528828405 -0.00020067133385863567
0.65668225 0.000295748200389205 -0.00020043934419133343
0.65653104 0.00029571790914842904 -0.00020020760038160304
0.6563799 0.00029568766270860494 -0.00019997634074966466
0.6562287 0.0002956574533385849 -0.0001997453228433482
0.6560776 0.0002956272886336558 -0.00019951457997206056
0.6559266 0.0002955971728272722 -0.00019928341512000984
0.65577555 0.0002955670897977912 -0.00019905265385001866
0.65562457 0.0002955370555751607 -0.00019882214511779845
0.6554736 0.0002955070540452168 -0.00019859151109756
0.6553227 0.0002954771012994163 -0.00019836048903784545
0.65517175 0.0002954471813188422 -0.00019812950787730883
0.6550209 0.0002954173100663502 -0.0001978992662676271
0.6548701 0.0002953874832077207 -0.00019766898950694054
0.6547193 0.000295357693200674 -0.00019743867707504713
0.65456855 0.000295327947572927 -0.00019720817992718335
0.6544178 0.0002952982387885454 -0.0001969783237789936
0.65426713 0.00029526857418681605 -0.00019674919206870902
0.6541165 0.0002952389579382246 -0.0001965204775572685
0.6539659 0.00029520937403104973 -0.00019629120032273607
0.6538153 0.00029517983845790414 -0.0001960627531760158
0.65366477 0.0002951503350197666 -0.00019583560697126597
0.65351427 0.0002951208795765489 -0.00019560861398545905
0.65336376 0.0002950914561363807 -0.0001953818747276088
0.6532133 0.00029506208055239967 -0.00019515598155467825
0.65306294 0.00029503274838311246 -0.00019493051989164333
0.65291256 0.0002950034522490745 -0.00019470542116220156
0.65276223 0.00029497419935840884 -0.00019448103708435602
0.6526119 0.00029494498227570614 -0.0001942578400659519
0.65246165 0.00029491580810347924 -0.00019403514399578102
0.65231144 0.0002948866810723888 -0.00019381312365539816
0.65216124 0.0002948575851812655 -0.00019359159872055104
0.6520111 0.0002948285362951345 -0.0001933692597813664
0.65186095 0.00029479951870161 -0.00019314631209170057
0.65171087 0.00029477054822931223 -0.00019292360562598332
0.6515608 0.0002947416089938606 -0.0001927013290053297
0.65141076 0.0002947127167356509 -0.00019247919158971657
0.6512608 0.00029468386711029466 -0.00019225722770867062
0.6511108 0.00029465505288361774 -0.00019203586913751477
0.65096086 0.0002946262696309157 -0.00019181542874175948
0.650811 0.00029459754439308184 -0.0001915955967787255
0.6506612 0.00029456884991688783 -0.0001913761432675089
0.6505113 0.00029454019046026836 -0.00019115677437721765
0.65036154 0.00029451157309032445 -0.00019093788039575366
0.6502118 0.00029448300196922936 -0.00019071981185376228
0.6500621 0.0002944544613555364 -0.0001905015060988235
0.6499124 0.00029442596697692856 -0.0001902822090550966
0.64976275 0.0002943975032866401 -0.0001900632399520062
0.64961314 0.0002943690857940521 -0.0001898446041610658
0.6494636 0.0002943407101606655 -0.00018962638690483464
0.64931405 0.0002943123692378596 -0.0001894090397280464
0.6491645 0.00029428405865118527 -0.00018919193644883006
0.64901507 0.00029425580518464465 -0.0001889752099996228
0.64886564 0.0002942275819460587 -0.00018875869266413953
0.6487162 0.0002941993931825844 -0.00018854245713601392
0.64856684 0.00029417124583708146 -0.0001883258977814372
0.6484175 0.0002941431330124767 -0.0001881089187162326
0.6482682 0.00029411507284924634 -0.00018789227284009798
0.6481189 0.0002940870359588697 -0.00018767586095322068
0.6479697 0.00029405905161231327 -0.00018745899199729094
0.6478205 0.0002940310905836245 -0.00018724288364229996
0.64767134 0.0002940031819046539 -0.00018702699825314938
0.6475222 0.00029397530761228344 -0.00018681094506143892
0.64737314 0.00029394747448589266 -0.0001865949867694395
0.64722407 0.00029391967573329307 -0.00018637891297464397
0.647075 0.0002938919070175503 -0.00018616288660118412
0.64692605 0.0002938641948562821 -0.00018594683341735744
0.6467771 0.0002938365126703327 -0.0001857313891694996
0.64662814 0.00029380886472341646 -0.00018551607376523404
0.64647925 0.0002937812577300741 -0.00018530092068854076
0.6463304 0.00029375369593955756 -0.00018508622351288655
0.6461816 0.00029372616395026625 -0.00018487127772633704
0.6460328 0.00029369867711217867 -0.00018465670914911628
0.64588404 0.0002936712199984079 -0.00018444244307785698
0.6457353 0.0002936438078902367 -0.0001842287216024206
0.64558667 0.00029361643634700585 -0.00018401505888772897
0.645438 0.00029358909875165824 -0.00018380132861293066
0.64528936 0.00029356179074664846 -0.00018358761944364823
0.6451408 0.0002935345385415867 -0.00018337426203804134
0.64499223 0.00029350730494181917 -0.0001831605394966335
0.64484376 0.0002934801270721313 -0.00018294748911364754
0.6446953 0.00029345297858943554 -0.00018273508496979122
0.6445468 0.00029342586379678534 -0.00018252330748280972
0.6443984 0.00029339878913600773 -0.0001823111310182623
0.64425004 0.00029337175907353066 -0.00018209823866028788
0.6441017 0.00029334475838325476 -0.00018188575160375236
0.6439534 0.00029331780223522164 -0.0001816733122659635
0.6438051 0.000293290875388046 -0.00018146113219302525
0.64365685 0.0002932639929791548 -0.0001812492338375222
0.6435087 0.00029323715057240595 -0.00018103765574228788
0.6433605 0.0002932103416454212 -0.00018082700478324538
0.6432124 0.0002931835724389517 -0.00018061727436223993
0.64306426 0.0002931568364467856 -0.00018040807886953437
0.6429162 0.00029313013998072494 -0.00018019902526150909
0.64276814 0.0002931034766434162 -0.00017999020033271848
0.64262015 0.0002930768527447034 -0.00017978146154835705
0.6424722 0.00029305027266900987 -0.00017957213086420843
0.64232427 0.0002930237214166792 -0.00017936241131297882
0.64217633 0.00029299720336482934 -0.00017915292303969033
0.6420285 0.000292970735463384 -0.00017894324359095094
0.64188063 0.0002929442901045025 -0.0001787334983859956
0.6417329 0.00029291789483381557 -0.00017852403349191633
0.6415851 0.00029289153269336743 -0.0001783149872590598
0.64143735 0.0002928651992138447 -0.00017810613459822772
0.64128965 0.00029283890939563835 -0.00017789749989468237
0.641142 0.00029281265877805694 -0.0001776889150058361
0.64099437 0.00029278644117747916 -0.00017747999409938034
0.6408468 0.00029276026279485595 -0.00017727120145835808
0.64069927 0.0002927341279883248 -0.00017706218123322764
0.6405517 0.0002927080113280213 -0.0001768525208228217
0.6404042 0.0002926819488134642 -0.00017664413067338053
0.64025676 0.00029265591477256185 -0.0001764359639341556
0.64010936 0.00029262992414515453 -0.00017622813680905747
0.63996196 0.00029260396187495913 -0.00017602099001649515
0.6398146 0.00029257804281108187 -0.000175814341132172
0.6396673 0.00029255215191427235 -0.00017560854864813647
0.63952 0.0002925263039911187 -0.00017540300341641909
0.63937277 0.00029250049458162225 -0.0001751973899701288
0.63922554 0.00029247471763877797 -0.00017499212973014
0.6390783 0.0002924489686600623 -0.00017478734445507642
0.6389312 0.0002924232728646884 -0.00017458248780841647
0.63878405 0.0002923975946358412 -0.00017437711202049168
0.638637 0.0002923719696249775 -0.00017417155165026638
0.63848996 0.0002923463726133363 -0.000173966423764672
0.6383429 0.0002923208079425274 -0.000173761640959329
0.63819593 0.00029229528153892345 -0.00017355664867090101
0.638049 0.0002922697978082782 -0.00017335178713613617
0.6379021 0.0002922443419576683 -0.00017314698926257247
0.6377552 0.0002922189286952299 -0.00017294276094498466
0.63760835 0.0002921935431721785 -0.00017273891223631069
0.63746154 0.00029216820009051657 -0.0001725350816881876
0.63731474 0.00029214288473747063 -0.00017233094130461758
0.637168 0.0002921176118113819 -0.0001721274127340459
0.6370213 0.000292092376805601 -0.0001719231497821285
0.6368746 0.0002920671740089254 -0.00017171911129642558
0.636728 0.00029204200908129936 -0.000171515450566105
0.63658136 0.00029201687626538125 -0.00017131190077191528
0.6364348 0.0002919917812177436 -0.00017110874046700182
0.6362883 0.0002919667283770785 -0.0001709057735078853
0.6361418 0.00029194170301203844 -0.00017070293632595116
0.63599527 0.0002919167095994687 -0.00017050036994291105
0.6358488 0.000291891753761068 -0.00017029780350241215
0.63570243 0.0002918668399750994 -0.00017009554696638187
0.63555604 0.00029184195347708726 -0.0001698941204746361
0.6354097 0.00029181710886485364 -0.0001696920035917322
0.6352634 0.000291792291661884 -0.00016948902988144396
0.6351171 0.00029176751648937624 -0.00016928631072169256
0.6349709 0.0002917427787846507 -0.00016908383723985852
0.6348247 0.000291718072905298 -0.00016888180862934953
0.63467854 0.0002916934043691501 -0.00016867971482312886
0.6345324 0.00029166876762394154 -0.0001684776875208043
0.6343863 0.0002916441681632056 -0.00016827591894380477
0.6342402 0.00029161960042070644 -0.0001680744369372761
0.6340942 0.00029159506980798845 -0.0001678738003117586
0.63394815 0.00029157057070907283 -0.00016767367855356804
0.6338022 0.0002915461085523335 -0.0001674737496906677
0.63365626 0.0002915216878398128 -0.0001672730444256954
0.63351035 0.00029149729415879155 -0.0001670729486304022
0.6333645 0.0002914729418292104 -0.0001668730796656618
0.63321865 0.0002914486164276436 -0.00016667321447020429
0.63307285 0.0002914243323442833 -0.0001664729479339204
0.63292706 0.00029140007523056834 -0.00016627308045852248
0.6327813 0.00029137585933441566 -0.0001660736827747621
0.63263565 0.00029135168016900415 -0.00016587442752004483
0.63249 0.0002913275322037339 -0.00016567577145756065
0.63234437 0.0002913034208270429 -0.00016547703788155022
0.63219875 0.00029127934061035787 -0.0001652782853504321
0.6320532 0.0002912552970143131 -0.0001650786140307746
0.63190764 0.0002912312847214092 -0.00016487903858031472
0.63176215 0.00029120730902817927 -0.00016467984124361127
0.63161665 0.0002911833645724922 -0.00016448025563837437
0.6314712 0.00029115945670479864 -0.0001642811109091982
0.63132584 0.0002911355897776292 -0.00016408242846446163
0.63118047 0.00029111174946945924 -0.00016388431806661346
0.63103515 0.000291087949886585 -0.00016368722532906943
0.63088983 0.00029106417670708706 -0.00016348993335051103
0.6307446 0.0002910404441623982 -0.00016329295552093928
0.6305993 0.00029101673796191646 -0.00016309624807774191
0.6304541 0.0002909930723341625 -0.00016289860756224728
0.630309 0.0002909694428970983 -0.00016270106103214615
0.63016385 0.00029094584433746033 -0.00016250365597942024
0.6300188 0.00029092228188547676 -0.0001623063389658179
0.6298737 0.00029089875027638203 -0.00016210901795201123
0.6297287 0.0002908752547211576 -0.00016191189725281059
0.62958366 0.000290851789966422 -0.0001617147415285659
0.6294387 0.00029082836120080524 -0.00016151797859358943
0.62929374 0.0002908049631558991 -0.00016132127380614008
0.62914884 0.00029078160100079193 -0.00016112507874981683
0.629004 0.0002907582790721769 -0.00016092867283357788
0.62885916 0.00029073498349471976 -0.00016073085007932007
0.6287144 0.0002907117283798144 -0.00016053268569087492
0.6285696 0.00029068849976157364 -0.00016033429059202165
0.6284249 0.0002906653116308567 -0.00016013596602681518
0.62828016 0.00029064214998386726 -0.00015993763785845868
0.6281355 0.0002906190287948364 -0.00015973902396265673
0.6279909 0.0002905959436468079 -0.000159540456601869
0.6278463 0.00029057288939529 -0.0001593423311933641
0.6277017 0.0002905498615626254 -0.00015914436307399194
0.62755716 0.0002905268740371862 -0.00015894661806866613
0.6274127 0.00029050392233427027 -0.00015874899670066434
0.6272682 0.00029048100145132456 -0.00015855031775166575
0.6271238 0.00029045811653315195 -0.00015835176232796425
0.6269794 0.00029043527188663063 -0.0001581536762757289
0.62683505 0.0002904124535762837 -0.0001579565595423299
0.6266907 0.0002903896659143694 -0.0001577590617716636
0.6265464 0.00029036691399103804 -0.00015756170036046666
0.62640214 0.0002903442020892624 -0.00015736449441097162
0.6262579 0.00029032151643972027 -0.0001571676790958694
0.6261137 0.0002902988706955503 -0.00015697096767727312
0.6259695 0.00029027625114284975 -0.0001567744055982383
0.6258254 0.00029025367144229697 -0.00015657747108465742
0.6256813 0.00029023111802171204 -0.00015637991962362283
0.6255372 0.0002902086045144145 -0.00015618308149377812
0.6253932 0.00029018612645230203 -0.00015598672999174811
0.6252492 0.0002901636788288575 -0.0001557904657318373
0.62510526 0.0002901412665673846 -0.00015559435017067387
0.6249613 0.00029011888468492646 -0.00015539862832578575
0.62481743 0.0002900965380417084 -0.00015520304811150742
0.62467355 0.000290074221713363 -0.00015500745036748408
0.6245297 0.0002900519405914597 -0.0001548118260525743
0.6243859 0.0002900296897710317 -0.00015461640284757092
0.6242421 0.00029000747408968895 -0.00015442088263070637
0.6240984 0.00028998529790374533 -0.00015422527838600484
0.6239547 0.00028996314766720194 -0.00015402932217897897
0.623811 0.00028994102780234397 -0.0001538329220099537
0.6236674 0.0002899189523128277 -0.0001536365406151769
0.6235238 0.00028989689805698196 -0.00015344006252822914
0.62338024 0.0002898748881132933 -0.00015324373654939126
0.62323666 0.00028985289939734805 -0.00015304755544192134
0.6230932 0.0002898309548763689 -0.0001528515980532083
0.6229497 0.000289809040630139 -0.0001526561848156615
0.62280625 0.0002897871522068139 -0.00015246087387381317
0.62266284 0.0002897653031428591 -0.00015226425494189866
0.6225195 0.00028974348918588773 -0.00015206786682450563
0.62237614 0.00028972170552777097 -0.00015187166261081624
0.62223285 0.00028969995687196543 -0.00015167558673533676
0.62208956 0.00028967823847632525 -0.00015147939664892225
0.62194633 0.00028965655506802665 -0.00015128305643070464
0.62180316 0.00028963491095859603 -0.00015108664070785158
0.62165993 0.0002896132838077332 -0.00015089031997773353
0.6215168 0.00028959170487836706 -0.00015069448919014677
0.6213737 0.0002895701518563874 -0.0001504978656476951
0.62123066 0.00028954863814471246 -0.0001503006230578777
0.6210876 0.00028952715053799584 -0.00015010265447628406
0.6209446 0.0002895057023757281 -0.00014990460106872818
0.6208016 0.000289484280341108 -0.00014970679868433042
0.6206587 0.000289462897679848 -0.00014950901130425355
0.62051576 0.0002894415411123076 -0.00014931128893777644
0.6203729 0.00028942022384222956 -0.0001491140986161064
0.62023 0.00028939893251866706 -0.00014891758719100525
0.6200872 0.0002893776802963643 -0.00014872128156126106
0.61994445 0.00028935646278738285 -0.00014852510495038895
0.6198017 0.0002893352754390513 -0.00014832919891301865
0.619659 0.0002893141227441667 -0.00014813276225096142
0.6195163 0.00028929300026258274 -0.00014793645264781237
0.6193737 0.0002892719124090462 -0.00014774018098589727
0.61923105 0.00028925085473469097 -0.00014754403549372723
0.6190885 0.00028922983159048506 -0.00014734857368986238
0.6189459 0.00028920883842497517 -0.00014715454802215777
0.6188034 0.0002891878794456969 -0.00014696069469386492
0.6186609 0.0002891669590743082 -0.0001467665241987909
0.6185185 0.0002891460641489308 -0.00014657256950674515
0.6183761 0.00028912520779678243 -0.00014637833380717435
0.6182337 0.0002891043769769835 -0.0001461830463090357
0.61809134 0.00028908358487226833 -0.00014598807134957918
0.617949 0.000289062818279129 -0.0001457933634977045
0.61780673 0.0002890420903005832 -0.00014559863441801187
0.61766446 0.0002890213877627138 -0.00014540473850854866
0.61752224 0.0002890007236549225 -0.0001452111329261441
0.6173801 0.0002889800935263457 -0.0001450174753906915
0.6172379 0.0002889594931193519 -0.00014482412408140367
0.61709577 0.00028893891796413063 -0.00014463106479597175
0.6169537 0.0002889183810686186 -0.00014443814398042122
0.61681163 0.00028889787802309215 -0.00014424446910734409
0.6166696 0.00028887740471017465 -0.00014405091301313822
0.6165276 0.00028885696520122823 -0.00014385792783962797
0.61638564 0.00028883655529098924 -0.00014366539722526948
0.6162437 0.0002888161790149324 -0.0001434732333469928
0.61610186 0.0002887958407702141 -0.00014328123449342754
0.61596 0.00028877552751360703 -0.00014308961332695278
0.61581814 0.000288755243653153 -0.0001428980677174583
0.61567634 0.00028873499323633494 -0.0001427068628280901
0.6155346 0.0002887147806597394 -0.00014251532668780643
0.61539286 0.0002886945930782001 -0.00014232299414104532
0.6152512 0.0002886744434492335 -0.0001421308403107656
0.6151095 0.00028865431879766324 -0.0001419390133690998
0.6149679 0.000288634231976293 -0.0001417475714344999
0.61482626 0.00028861417002256425 -0.0001415564030721067
0.6146847 0.0002885941457787151 -0.00014136553913983937
0.6145432 0.00028857415475347164 -0.0001411745025030352
0.6144017 0.00028855419299314984 -0.00014098345648784908
0.6142602 0.0002885342560193796 -0.00014079265709457183
0.61411875 0.00028851435667762653 -0.0001406013466395963
0.6139774 0.000288494490537172 -0.00014041052107180988
0.613836 0.00028847465357199957 -0.0001402197585774294
0.61369467 0.0002884548497094327 -0.0001400293203349545
0.61355335 0.0002884350749419328 -0.00013983914233570914
0.6134121 0.0002884153331676343 -0.000139649096595208
0.6132708 0.00028839562043344105 -0.00013945916892864495
0.6131296 0.00028837594061929817 -0.0001392694624115195
0.6129885 0.0002883562980682567 -0.00013908008222755433
0.6128473 0.00028833667997437513 -0.0001388918315087319
0.6127062 0.00028831709064377494 -0.00013870324159560163
0.6125651 0.0002882975340392438 -0.00013851444520994582
0.6124241 0.0002882780144925487 -0.0001383257305877776
0.61228305 0.0002882585193631801 -0.00013813731750946505
0.6121421 0.0002882390611917869 -0.00013794913156868062
0.6120011 0.0002882196273683895 -0.00013776099529632445
0.6118602 0.00028820023042409003 -0.00013757325755569356
0.6117193 0.0002881808577116918 -0.00013738613944562118
0.61157846 0.000288161521712525 -0.00013719908697119434
0.6114377 0.00028814221805292285 -0.00013701217451073626
0.6112969 0.00028812294285048093 -0.00013682577756738684
0.6111561 0.0002881036917287557 -0.00013663898149708878
0.6110154 0.0002880844772338234 -0.00013645208531465927
0.6108747 0.0002880652949858199 -0.0001362652197002283
0.61073405 0.0002880461411675528 -0.00013607913051728757
0.61059344 0.0002880270194077208 -0.00013589331907573517
0.61045283 0.0002880079259632391 -0.00013570760230804574
0.6103123 0.0002879888645025399 -0.0001355221385846136
0.61017174 0.0002879698312809212 -0.00013533706688717952
0.61003125 0.0002879508299188085 -0.00013515213778506863
0.60989076 0.0002879318567145664 -0.00013496760099224132
0.60975033 0.0002879129152481398 -0.0001347833593313263
0.60960996 0.000287894009904273 -0.00013459859699144745
0.6094696 0.00028787512831139676 -0.00013441393116073985
0.6093292 0.0002878562748199122 -0.00013422932307851647
0.609189 0.00028783746103629794 -0.00013404485029095702
0.60904866 0.00028781866732794124 -0.00013386043002359531
0.6089085 0.0002877999132507463 -0.00013367594573687145
0.6087682 0.00028778117926459067 -0.00013349162812089523
0.6086281 0.00028776248480666595 -0.0001333076074477328
0.6084879 0.000287743810386504 -0.00013312387416868893
0.60834783 0.0002877251753520472 -0.00013294032470314107
0.60820776 0.0002877065682592434 -0.00013275639669408883
0.6080677 0.00028768798476772777 -0.00013257179864296676
0.6079277 0.00028766943724087534 -0.00013238733697091423
0.6077877 0.00028765092118154974 -0.00013220327554334222
0.6076478 0.0002876324330731293 -0.00013201961925072086
0.6075079 0.00028761397626074416 -0.00013183676111913276
0.607368 0.00028759554724016505 -0.00013165370662770486
0.6072281 0.0002875771416319197 -0.0001314706550352815
0.6070883 0.0002875587794926926 -0.00013128743888463833
0.6069485 0.0002875404329550464 -0.00013110430186225977
0.6068088 0.00028752212983800256 -0.00013092079696334002
0.60666907 0.0002875038502801926 -0.00013073588629929395
0.60652936 0.00028748559873855394 -0.00013055139434890544
0.6063897 0.0002874673785219896 -0.00013036707274586182
0.6062501 0.00028744919401881507 -0.0001301827869769011
0.6061105 0.00028743103301377774 -0.00012999877941492237
0.6059709 0.00028741289989844934 -0.00012981476962108324
0.6058314 0.00028739479800409 -0.00012963067218563616
0.6056919 0.0002873767316980079 -0.00012944709809671126
0.60555243 0.0002873586887342161 -0.00012926422764600404
0.605413 0.0002873406811733338 -0.00012908140351010396
0.6052736 0.00028732269692882776 -0.00012889805958688107
0.60513425 0.0002873047481545406 -0.0001287143240531525
0.6049949 0.00028728682278474635 -0.00012853060188749166
0.6048556 0.000287268932867068 -0.00012834705421513215
0.60471636 0.00028725107392175124 -0.0001281640627927933
0.60457706 0.0002872332350111709 -0.00012798122953739183
0.6044379 0.0002872154346006846 -0.00012779850941326178
0.6042987 0.0002871976618144461 -0.00012761602299707787
0.6041596 0.0002871799198189375 -0.00012743343792973958
0.6040205 0.0002871622054504984 -0.0001272505807157431
0.60388136 0.00028714451435205284 -0.00012706710837861898
0.60374236 0.00028712686610921556 -0.00012688408728160378
0.6036033 0.00028710923352048346 -0.00012670108164538252
0.6034643 0.00028709163615654016 -0.000126517908176002
0.60332537 0.00028707406957466115 -0.00012633469741748805
0.6031865 0.000287056538184941 -0.0001261516704511128
0.60304755 0.00028703902248278045 -0.00012596850004637742
0.60290873 0.00028702154942476387 -0.000125785966113362
0.6027699 0.0002870040994723794 -0.00012560337049280867
0.6026311 0.0002869866771017337 -0.00012542078965416346
0.60249233 0.0002869692853416175 -0.00012523767495151058
0.60235363 0.00028695192870401183 -0.00012505443402891254
0.60221493 0.00028693459523883286 -0.00012487116996261387
0.6020763 0.0002869172968418977 -0.00012468865184605605
0.60193765 0.0002869000214819188 -0.00012450605925325072
0.601799 0.000286882773700766 -0.0001243234967343248
0.6016605 0.00028686556376823904 -0.00012414096975638458
0.6015219 0.00028684837400547674 -0.00012395832613821387
0.60138345 0.0002868312220474511 -0.00012377562791306108
0.601245 0.0002868140976613879 -0.00012359302821671864
0.6011065 0.0002867969963379493 -0.0001234093397300697
0.6009681 0.0002867799300979342 -0.00012322577331315676
0.6008297 0.0002867628869432029 -0.00012304241795675592
0.6006914 0.00028674587879618066 -0.0001228590800859624
0.6005531 0.0002867289009952798 -0.00012267626978993768
0.6004148 0.0002867119507486487 -0.00012249385395758785
0.6002765 0.00028669502341112867 -0.00012231159922044188
0.6001383 0.0002866781308635475 -0.00012212920829970543
0.60000014 0.0002866612685043145 -0.00012194691342666689
0.599862 0.00028664443362672883 -0.00012176450877468033
0.5997239 0.0002866276289394801 -0.00012158171395520609
0.5995858 0.0002866108518018194 -0.00012139876706751422
0.5994477 0.00028659410486504404 -0.00012121584639924237
0.5993097 0.00028657738545662657 -0.00012103331628672014
0.5991717 0.0002865606961476797 -0.00012085075216892321
0.5990338 0.0002865440415113235 -0.00012066861630228296
0.5988958 0.0002865274024877587 -0.00012048656732308094
0.5987579 0.0002865108052503482 -0.00012030431809240588
0.59862006 0.00028649423087713207 -0.00012012147572385008
0.5984822 0.0002864776840424168 -0.0001199382610433723
0.5983444 0.00028646116733924447 -0.00011975452650845602
0.59820664 0.000286444685397843 -0.00011957093633896014
0.5980689 0.0002864282264305786 -0.00011938724539934237
0.5979312 0.0002864118022000152 -0.00011920347212092462
0.5977935 0.000286395400950994 -0.00011901979505038911
0.5976559 0.00028637903437698137 -0.00011883652673923055
0.59751827 0.0002863626907095224 -0.00011865302450335998
0.5973807 0.0002863463817081595 -0.00011846921426736468
0.59724313 0.0002863300957185526 -0.0001182846288322243
0.5971056 0.00028631384452107596 -0.00011809970246416444
0.5969681 0.0002862976164238366 -0.00011791481613368232
0.59683067 0.0002862814230831395 -0.00011773036339471059
0.5966932 0.0002862652527413349 -0.00011754605082247911
0.5965558 0.0002862491170688816 -0.00011736177321083912
0.5964185 0.0002862330113333782 -0.000117178058312335
0.5962812 0.00028621693313845317 -0.00011699468172539875
0.59614384 0.0002862008777855694 -0.00011681135097193935
0.5960066 0.00028618485691210945 -0.00011662775613742379
0.59586936 0.000286168865856399 -0.00011644425375370468
0.59573215 0.000286152902313813 -0.00011626057901365007
0.595595 0.00028613696855822287 -0.00011607720318042766
0.59545785 0.0002861210622740377 -0.00011589374354278314
0.59532076 0.00028610518573408077 -0.00011571036839531693
0.5951837 0.0002860893366466966 -0.00011552698528453647
0.59504664 0.0002860735172355332 -0.00011534415571516671
0.5949096 0.0002860577251741561 -0.00011516144227169319
0.59477264 0.00028604196268317613 -0.00011497905965847374
0.59463567 0.0002860262274618162 -0.00011479689276612478
0.59449875 0.0002860105217416219 -0.00011461441027689697
0.5943619 0.0002859948501421729 -0.0001144319042770638
0.59422505 0.00028597920119989806 -0.00011424959377962573
0.5940882 0.000285963579495693 -0.00011406763576067566
0.5939514 0.00028594798717175026 -0.00011388561833594249
0.5938147 0.0002859324288107687 -0.0001137043599727983
0.59367794 0.00028591689288436426 -0.00011352321949961204
0.5935412 0.0002859013840484817 -0.00011334225902160087
0.59340453 0.00028588590437218087 -0.00011316124885299727
0.5932679 0.0002858704585113009 -0.00011298020902076731
0.5931313 0.00028585503503707844 -0.00011279938624718359
0.59299475 0.0002858396453139175 -0.00011261855657937658
0.5928582 0.00028582427794009705 -0.0001124379649587063
0.5927217 0.0002858089442298129 -0.00011225775571257618
0.5925852 0.00028579363274688826 -0.00011207814864646012
0.5924488 0.00028577835475985977 -0.00011189878940399033
0.59231234 0.0002857630988916571 -0.00011171991489462034
0.59217596 0.00028574787636714903 -0.00011154162017945545
0.59203964 0.00028573268244893885 -0.00011136367802132916
0.5919033 0.0002857175150813731 -0.0001111862603394472
0.591767 0.0002857023695422019 -0.0001110092022506001
0.59163076 0.0002856872570673054 -0.00011083220247802172
0.59149456 0.00028567217294541303 -0.00011065597736385
0.59135836 0.0002856571151224829 -0.00011047986894956002
0.59122217 0.00028564207896150656 -0.00011030405034730161
0.59108603 0.0002856270756028835 -0.0001101285018986928
0.59094995 0.00028561210040027997 -0.00010995282367295854
0.5908139 0.00028559715145347114 -0.0001097762590035151
0.59067786 0.0002855822307646752 -0.00010960016874763888
0.59054184 0.0002855673362756027 -0.00010942473006987511
0.5904059 0.00028555246984689577 -0.00010924963593536932
0.5902699 0.0002855376295018258 -0.00010907471871884647
0.590134 0.00028552281711853524 -0.00010890019433972939
0.5899981 0.0002855080307161873 -0.00010872610917852424
0.5898623 0.00028549327215081425 -0.00010855199432816542
0.58972645 0.00028547853953500476 -0.00010837776547642905
0.58959067 0.0002854638347317888 -0.0001082038949630243
0.5894549 0.00028544915580598526 -0.0001080303357772219
0.58931917 0.00028543450456395555 -0.00010785714472695932
0.5891835 0.0002854198855063357 -0.00010768458239020024
0.58904785 0.00028540528753939537 -0.00010751225996433788
0.5889122 0.00028539071524161035 -0.00010733995281853243
0.5887766 0.00028537617038194564 -0.00010716829477337456
0.58864105 0.00028536165745239963 -0.00010699678887184265
0.5885055 0.00028534716552803 -0.00010682456131973298
0.58836997 0.0002853326992393411 -0.00010665245325992906
0.5882345 0.00028531826030575813 -0.00010648075808069556
0.58809906 0.00028530385325535373 -0.00010630927869275847
0.58796364 0.0002852894670979457 -0.00010613837722651122
0.5878283 0.0002852751126625636 -0.00010596797486195534
0.5876929 0.0002852607789419462 -0.00010579855678020199
0.5875576 0.00028524647669259535 -0.00010562983431819224
0.5874223 0.00028523219495349384 -0.00010546156402939849
0.58728707 0.0002852179444976545 -0.00010529416083780157
0.5871518 0.00028520371432458607 -0.00010512773319591983
0.58701664 0.00028518951515964225 -0.000104961985892597
0.58688146 0.0002851753360597073 -0.00010479711625808414
0.58674634 0.0002851611877167619 -0.00010463307717373599
0.5866112 0.00028514705914649616 -0.00010447079711431028
0.58647615 0.0002851329609639025 -0.00010430867200992974
0.58634114 0.00028511888866423297 -0.00010414612989995208
0.58620614 0.00028510484056263366 -0.00010398369063386975
0.58607113 0.0002850908121380102 -0.00010382108798679912
0.5859362 0.00028507681412605373 -0.00010365820214602141
0.5858013 0.00028506284200684575 -0.0001034954322220323
0.5856664 0.00028504889410040427 -0.00010333264565103102
0.58553153 0.0002850349658810894 -0.00010317011183259561
0.5853967 0.00028502106796993425 -0.00010300776756425873
0.58526194 0.0002850071958330492 -0.00010284532523893474
0.5851272 0.00028499334785512517 -0.00010268259155339689
0.58499247 0.0002849795256765465 -0.00010251991002174151
0.58485776 0.00028496572766440045 -0.00010235712888821211
0.58472306 0.0002849519493353319 -0.00010219435223428371
0.58458847 0.0002849382073241355 -0.00010203207301568291
0.5844538 0.0002849244788172496 -0.0001018699048493876
0.5843193 0.00028491078651248506 -0.00010170793860344939
0.5841847 0.0002848971077227325 -0.00010154546361722102
0.58405024 0.0002848834651511784 -0.00010138291405076948
0.5839157 0.0002848698361339657 -0.00010122068616293246
0.5837813 0.0002848562432265285 -0.00010105864375859073
0.5836469 0.00028484266988565394 -0.0001008960959020224
0.5835125 0.000284829120654892 -0.00010073333250559082
0.58337814 0.00028481559704019 -0.00010057083237723988
0.5832438 0.0002848020974926045 -0.0001004085061011165
0.5831095 0.00028478862349743913 -0.00010024592253383451
0.5829752 0.00028477517358565315 -0.00010008343956453119
0.582841 0.00028476174919086085 -9.992104800297928e-05
0.5827068 0.0002847483547940652 -9.975877612817524e-05
0.58257264 0.00028473497989823984 -9.95967369973435e-05
0.58243847 0.00028472162899069334 -9.943480200502429e-05
0.58230436 0.0002847083034700142 -9.927296153518656e-05
0.5821703 0.00028469500783973235 -9.911067792890136e-05
0.58203626 0.0002846817317227416 -9.89484225753988e-05
0.58190227 0.00028466848548669703 -9.878629921420854e-05
0.5817683 0.00028465525871555086 -9.862437296172418e-05
0.5816343 0.0002846420558745255 -9.846263808152213e-05
0.58150035 0.0002846288783148221 -9.830097682804586e-05
0.5813665 0.00028461573050813196 -9.813930375562515e-05
0.5812326 0.00028460260216253014 -9.79764801385253e-05
0.5810988 0.0002845895037195478 -9.781370154895094e-05
0.580965 0.00028457642477174456 -9.765116791866079e-05
0.5808312 0.0002845633756385404 -9.748898609687878e-05
0.5806975 0.0002845503458988882 -9.732719825621971e-05
0.5805638 0.0002845373458631491 -9.716533947589436e-05
0.5804301 0.0002845243652000809 -9.70035500006951e-05
0.58029646 0.00028451141423833074 -9.684103575675716e-05
0.5801628 0.00028449848274801235 -9.667868232945178e-05
0.58002925 0.00028448558093590307 -9.651666433321926e-05
0.5798957 0.0002844726984946764 -9.635501647694762e-05
0.57976216 0.00028445984561888067 -9.619345547323823e-05
0.57962865 0.0002844470120596115 -9.603210893855233e-05
0.5794952 0.00028443420800660854 -9.587056459063993e-05
0.5793618 0.0002844214290091289 -9.570871226141062e-05
0.5792284 0.00028440867384015684 -9.554689995696539e-05
0.579095 0.00028439593799827763 -9.538538617014604e-05
0.5789617 0.0002843832316270143 -9.522363526810568e-05
0.57882833 0.00028437054459452967 -9.506191255658679e-05
0.57869506 0.00028435788701301073 -9.490024055028147e-05
0.57856184 0.00028434525442396543 -9.473812530001297e-05
0.5784286 0.0002843326456796805 -9.457585074582087e-05
0.5782954 0.00028432005630860883 -9.441372827387504e-05
0.57816225 0.00028430749638737 -9.425169915434727e-05
0.57802916 0.00028429496139107443 -9.409014247369873e-05
0.57789606 0.00028428245011647476 -9.392876313530054e-05
0.57776296 0.00028426995809054394 -9.376734298353937e-05
0.57763 0.0002842575009643439 -9.36054699640448e-05
0.57749695 0.00028424505756565464 -9.344387764239628e-05
0.57736397 0.00028423264343579345 -9.328231229396476e-05
0.57723105 0.0002842202541099214 -9.312124076905521e-05
0.57709813 0.0002842078883925016 -9.296015032022231e-05
0.5769653 0.0002841955474218703 -9.279910126478546e-05
0.5768324 0.00028418323006800254 -9.263757156453955e-05
0.57669955 0.0002841709320135127 -9.247565384817956e-05
0.5765668 0.00028415866868490065 -9.23135752647825e-05
0.576434 0.0002841464191858349 -9.21515601726045e-05
0.57630134 0.00028413420434712734 -9.198983791529793e-05
0.5761686 0.00028412200329361336 -9.182819665409792e-05
0.576036 0.0002841098368278881 -9.16662456642679e-05
0.5759033 0.00028409768421249225 -9.150433031817458e-05
0.57577074 0.0002840855661294434 -9.134274588951509e-05
0.5756381 0.0002840734618469809 -9.118127886378563e-05
0.5755056 0.000284061391985792 -9.102020210683239e-05
0.57537305 0.0002840493358646976 -9.085925553941625e-05
0.5752406 0.0002840373140796296 -9.069797363830202e-05
0.5751082 0.00028402531152002086 -9.053639202587026e-05
0.5749757 0.0002840133325148256 -9.03750203867927e-05
0.57484335 0.00028400137807687523 -9.021394367194649e-05
0.57471097 0.0002839894471136852 -9.005314710060577e-05
0.57457864 0.00028397754060830474 -8.989267361990343e-05
0.5744463 0.00028396565751149025 -8.973196190567525e-05
0.57431406 0.0002839537988819623 -8.957099895870669e-05
0.57418185 0.00028394196905466817 -8.94096882152317e-05
0.57404965 0.000283930158396333 -8.924847751310258e-05
0.57391745 0.00028391837119023515 -8.908758247047513e-05
0.5737853 0.00028390660837666274 -8.892702402363983e-05
0.57365316 0.00028389486895411757 -8.876601538327692e-05
0.5735211 0.00028388315394948843 -8.860509426202537e-05
0.57338905 0.00028387146761922117 -8.844414345251358e-05
0.573257 0.00028385980040485234 -8.828308172730625e-05
0.573125 0.00028384815659625464 -8.812205550804242e-05
0.57299304 0.0002838365371285852 -8.796140584681683e-05
0.57286114 0.00028382494624831013 -8.780048000985832e-05
0.57272923 0.00028381337446133043 -8.763965237144126e-05
0.5725973 0.00028380182601736397 -8.74788199328449e-05
0.5724655 0.0002837903018566094 -8.731820725476991e-05
0.5723337 0.0002837788061859262 -8.715779983966243e-05
0.5722019 0.00028376732953729495 -8.699717431640965e-05
0.5720701 0.000283755876191177 -8.683650803203583e-05
0.57193846 0.00028374445224850985 -8.667545693120517e-05
0.5718067 0.0002837330464864388 -8.651462081027202e-05
0.57167506 0.00028372166491401113 -8.63536696844152e-05
0.57154346 0.00028371031183848755 -8.619248766088496e-05
0.57141185 0.0002836989778282896 -8.603136503683869e-05
0.5712803 0.0002836876722910341 -8.587026866949105e-05
0.57114875 0.00028367638579209257 -8.570928562838739e-05
0.5710172 0.0002836651225983776 -8.554866580392607e-05
0.5708857 0.00028365388348021057 -8.538789378864436e-05
0.5707543 0.0002836426727394372 -8.522716325975183e-05
0.57062286 0.0002836314809648232 -8.506648293937926e-05
0.5704915 0.00028362031752131897 -8.490596326011076e-05
0.5703601 0.0002836091729838387 -8.474582801902723e-05
0.5702288 0.0002835980566854472 -8.458555079880941e-05
0.5700975 0.0002835869593013698 -8.442503965499488e-05
0.56996626 0.0002835758901652868 -8.426465725305602e-05
0.569835 0.00028356483992682973 -8.410426001924555e-05
0.5697038 0.00028355381790983066 -8.394365994879187e-05
0.5695726 0.00028354281482742853 -8.378285496946073e-05
0.56944144 0.00028353183499780734 -8.362194847405733e-05
0.56931037 0.000283520884077509 -8.34612004277105e-05
0.56917924 0.00028350995140548845 -8.330050527610689e-05
0.5690482 0.00028349904756467143 -8.313992031046018e-05
0.56891716 0.000283488161959376 -8.297953456065948e-05
0.5687862 0.00028347730510987635 -8.281880935047026e-05
0.5686552 0.000283466466547313 -8.265817815762565e-05
0.5685243 0.00028345565668148247 -8.249773964141849e-05
0.56839335 0.0002834448650755506 -8.23374358946207e-05
0.5682625 0.0002834341020830266 -8.217711599245899e-05
0.5681316 0.0002834233573672936 -8.201663495777724e-05
0.56800085 0.0002834126412507103 -8.185592646976417e-05
0.5678701 0.00028340194833694377 -8.169539734346124e-05
0.5677393 0.0002833912742137655 -8.153490468234429e-05
0.5676086 0.00028338062811898734 -8.137463797317097e-05
0.5674779 0.0002833700007600759 -8.121458136236039e-05
0.5673472 0.000283359401365116 -8.105426844313007e-05
0.5672166 0.0002833488207382143 -8.089377564330639e-05
0.567086 0.0002833382680984824 -8.073310143369265e-05
0.5669554 0.0002833277342533525 -8.057245590250844e-05
0.56682485 0.0002833172283719388 -8.041181667819598e-05
0.5666943 0.00028330674126847617 -8.025125917802059e-05
0.56656384 0.0002832962820959626 -8.009049501396149e-05
0.5664334 0.00028328584648437113 -7.992982244987523e-05
0.56630296 0.00028327542924617494 -7.976922285468265e-05
0.5661726 0.0002832650402696531 -7.960872248131456e-05
0.56604224 0.00028325467439728946 -7.944826417414784e-05
0.5659119 0.00028324432725481845 -7.928783227290149e-05
0.5657816 0.0002832340079342458 -7.912730912095551e-05
0.5656513 0.00028322370733208525 -7.896708852266216e-05
0.56552106 0.0002832134344722696 -7.880710351396502e-05
0.5653908 0.00028320318025862264 -7.864727313216731e-05
0.56526065 0.0002831929537057415 -7.848772451078392e-05
0.56513053 0.0002831827504310569 -7.832784110605969e-05
0.5650004 0.0002831725701350262 -7.81682393013534e-05
0.5648703 0.0002831624084045891 -7.80087263430699e-05
0.56474024 0.0002831522742669059 -7.784918598906835e-05
0.5646102 0.00028314215868484744 -7.76897200303823e-05
0.5644802 0.00028313207067833337 -7.752972939604298e-05
0.56435025 0.00028312200593972746 -7.736931971830178e-05
0.56422025 0.0002831119596282652 -7.720885156414548e-05
0.5640904 0.00028310194118543895 -7.70483240414544e-05
0.5639605 0.00028309194577381323 -7.688803382752435e-05
0.5638306 0.0002830819689724665 -7.672788911491117e-05
0.5637008 0.0002830720197320046 -7.656773299412075e-05
0.563571 0.00028306208908900423 -7.640762151938282e-05
0.5634412 0.00028305218597599274 -7.624740829369957e-05
0.5633115 0.00028304230599534213 -7.608736406089392e-05
0.5631818 0.00028303244895904866 -7.592731619132272e-05
0.5630521 0.00028302261050806675 -7.576701773235841e-05
0.5629225 0.0002830127995420986 -7.560687831002322e-05
0.56279284 0.0002830030071416756 -7.544674885043538e-05
0.56266326 0.0002829932421795459 -7.528675834736865e-05
0.56253374 0.0002829835002513911 -7.512644685569372e-05
0.5624042 0.00028297378129358425 -7.496607802258159e-05
0.5622747 0.0002829640808992403 -7.480580782434687e-05
0.56214523 0.00028295440791424733 -7.464558146639314e-05
0.5620158 0.00028294475346379036 -7.448552069640497e-05
0.56188637 0.0002829351263726974 -7.43253027076392e-05
0.561757 0.00028292552227825857 -7.416452799683828e-05
0.5616277 0.000282915941180993 -7.400384006931606e-05
0.56149834 0.00028290637865780485 -7.384316785826192e-05
0.56136906 0.00028289684352721323 -7.368228461620874e-05
0.5612398 0.0002828873269995069 -7.352138243335667e-05
0.56111056 0.000282877837843825 -7.336065721651206e-05
0.5609814 0.0002828683716211201 -7.319989229711014e-05
0.56085217 0.00028285892402089364 -7.30389605039453e-05
0.56072307 0.0002828495037158239 -7.287788914912038e-05
0.56059396 0.0002828401064064649 -7.271704782463438e-05
0.56046486 0.0002828307276380079 -7.255632117594257e-05
0.5603358 0.0002828213761657771 -7.23952908858303e-05
0.56020683 0.00028281204757802145 -7.223430696803788e-05
0.5600778 0.0002828027376543255 -7.207351341485607e-05
0.55994886 0.0002827934548492913 -7.191263942972893e-05
0.55981994 0.00028278419500529187 -7.175169592429063e-05
0.559691 0.0002827749537016481 -7.159064274672552e-05
0.55956215 0.00028276573964616385 -7.142949275615436e-05
0.5594333 0.00028275654414156243 -7.12683590140053e-05
0.5593045 0.00028274737586193996 -7.110717431377578e-05
0.5591757 0.00028273823040419143 -7.094523251928672e-05
0.559047 0.00028272910802104703 -7.078344076818031e-05
0.55891824 0.0002827200042233333 -7.062180012972184e-05
0.55878955 0.0002827109276704369 -7.046018909799297e-05
0.55866086 0.0002827018696893838 -7.02984574582545e-05
0.55853224 0.00028269283894044307 -7.013670861654995e-05
0.5584036 0.0002826838267805184 -6.997466576470795e-05
0.55827504 0.0002826748418691859 -6.981257353410952e-05
0.55814654 0.00028266587973023157 -6.965026377675556e-05
0.558018 0.00028265694069433184 -6.94878583886689e-05
0.5578895 0.0002826480202909701 -6.93254519788305e-05
0.5577611 0.00028263912713786046 -6.916271801827048e-05
0.5576326 0.00028263025264681885 -6.900023669762867e-05
0.55750424 0.0002826214053482261 -6.88379890769365e-05
0.55737585 0.0002826125766405252 -6.867590724245258e-05
0.5572475 0.0002826037750681465 -6.851354197200335e-05
0.5571192 0.0002825949921107808 -6.835126984478493e-05
0.5569909 0.00028258623627688904 -6.818868557047114e-05
0.5568627 0.00028257750314859993 -6.802612948477486e-05
0.55673444 0.0002825687890430638 -6.786313718194637e-05
0.5566063 0.00028256010174908307 -6.769966055237856e-05
0.5564781 0.00028255143359251955 -6.753622763443439e-05
0.55635 0.00028254279223091216 -6.73723256582287e-05
0.5562219 0.00028253417410327593 -6.720832824446793e-05
0.5560938 0.0002825255747557175 -6.704421540246692e-05
0.5559658 0.00028251700267273403 -6.687967477129764e-05
0.55583775 0.0002825084494743313 -6.67144308356629e-05
0.5557098 0.000282499923649943 -6.654901591640122e-05
0.5555818 0.00028249141676300193 -6.638355759002559e-05
0.5554539 0.0002824829372371797 -6.62181052497744e-05
0.555326 0.0002824744766328759 -6.605277754737096e-05
0.55519813 0.0002824660433413218 -6.588740005889122e-05
0.5550703 0.00028245762895724936 -6.572216326948495e-05
0.5549425 0.00028244924183443355 -6.55570118312347e-05
0.5548147 0.0002824408735762428 -6.53920693516456e-05
0.55468696 0.0002824325325082114 -6.522723206572481e-05
0.55455923 0.00028242421026666 -6.506244195037485e-05
0.55443156 0.0002824159151682857 -6.489769499184692e-05
0.5543039 0.00028240763887569235 -6.473303306084568e-05
0.5541763 0.0002823993896819671 -6.456834593236805e-05
0.55404866 0.0002823911592859176 -6.44036221040592e-05
0.55392104 0.0002823829521507404 -6.42384697643289e-05
0.55379355 0.0002823747715337271 -6.407324537236528e-05
0.553666 0.000282366610376252 -6.390826862373166e-05
0.55353856 0.0002823584756399592 -6.374331516606729e-05
0.55341107 0.0002823503603599984 -6.357836495973876e-05
0.55328363 0.0002823422676666081 -6.341334391818917e-05
0.55315626 0.00028233420200572603 -6.324839302040276e-05
0.5530289 0.0002823261551147068 -6.308359608344604e-05
0.55290157 0.00028231813520342744 -6.29186506754387e-05
0.55277425 0.0002823101340687783 -6.275374015984375e-05
0.55264693 0.000282302156153742 -6.258881571777434e-05
0.55251974 0.0002822942044682879 -6.242378598720048e-05
0.5523925 0.00028228627228732667 -6.225880682333222e-05
0.5522653 0.0002822783625710603 -6.209385284174959e-05
0.55213815 0.00028227047976868083 -6.192878547789283e-05
0.552011 0.0002822626157076832 -6.176405219527679e-05
0.5518839 0.00028225477481093737 -6.159934938811113e-05
0.55175686 0.00028224695995166855 -6.143485091844697e-05
0.5516298 0.0002822391645405721 -6.127067366244975e-05
0.55150276 0.00028223139139372903 -6.11066798994689e-05
0.5513758 0.0002822236449222295 -6.0943136506501235e-05
0.55124885 0.00028221591696610325 -6.0779729448218214e-05
0.5511219 0.0002822082119798527 -6.061654819552209e-05
0.550995 0.000282200529078769 -6.045334952493059e-05
0.55086815 0.00028219287272628107 -6.029009861301864e-05
0.5507413 0.0002821852348379016 -6.012697042749143e-05
0.5506145 0.00028217761986917746 -5.996398243612176e-05
0.5504877 0.00028217002690570807 -5.980094131720083e-05
0.5503609 0.00028216245684785623 -5.963801240579714e-05
0.5502342 0.00028215490874988937 -5.947512013497731e-05
0.55010754 0.000282147387064283 -5.9312474728070274e-05
0.5499809 0.0002821398837334071 -5.914979050067015e-05
0.5498542 0.0002821324032554988 -5.898709789769161e-05
0.5497276 0.00028212494463375926 -5.8824663830958686e-05
0.549601 0.00028211750881548873 -5.8662321987832286e-05
0.5494745 0.0002821100947823563 -5.850021841456495e-05
0.549348 0.0002821027069712882 -5.833840761216923e-05
0.54922146 0.00028209533390347133 -5.817665688547491e-05
0.54909503 0.00028208799046212224 -5.8015065589475684e-05
0.5489686 0.0002820806651999635 -5.785359170649977e-05
0.5488422 0.0002820733625882337 -5.769220810600624e-05
0.54871583 0.00028206608156065 -5.753098578470902e-05
0.54858947 0.0002820588231414511 -5.736983767426393e-05
0.54846317 0.00028205158624608294 -5.720891837562089e-05
0.54833686 0.0002820443719148794 -5.704794324862215e-05
0.5482106 0.0002820371790799744 -5.688685848560718e-05
0.5480844 0.00028203000881212926 -5.672597871387928e-05
0.5479582 0.00028202285999068965 -5.656496807652573e-05
0.547832 0.0002820157337355106 -5.6403903740239954e-05
0.5477059 0.00028200862891440107 -5.6242855448387645e-05
0.54757977 0.00028200154664454017 -5.6081994629484e-05
0.5474537 0.0002819944857407367 -5.592125202419418e-05
0.54732764 0.00028198744734673304 -5.5760606860540025e-05
0.5472016 0.0002819804269520344 -5.5599944573505324e-05
0.5470756 0.0002819734356756651 -5.5439346738275545e-05
0.5469496 0.00028196645907454203 -5.527881544541191e-05
0.5468237 0.0002819595082324199 -5.511838786407994e-05
0.5466978 0.00028195257863589053 -5.495778517508926e-05
0.5465719 0.0002819456714974485 -5.479747619382293e-05
0.5464461 0.00028193878552632207 -5.463739767729769e-05
0.54632026 0.0002819319219458063 -5.447745863252768e-05
0.54619443 0.00028192507622527873 -5.431762457178592e-05
0.54606867 0.00028191825609557257 -5.4157975991803025e-05
0.54594296 0.00028191145700334194 -5.3998392480636655e-05
0.54581726 0.00028190468022232956 -5.383900570181968e-05
0.54569155 0.0002818979212046981 -5.3679762428243876e-05
0.5455659 0.00028189118765235106 -5.3520672396541775e-05
0.5454403 0.0002818844750105667 -5.336157985257811e-05
0.5453147 0.0002818777846128585 -5.320248394530225e-05
0.54518914 0.00028187111192163884 -5.304357932878297e-05
0.5450636 0.0002818644646100615 -5.2884470042016334e-05
0.5449381 0.000281857835026623 -5.272524391529414e-05
0.5448126 0.0002818512308199007 -5.256610761156594e-05
0.5446872 0.00028184464744630616 -5.240703775737529e-05
0.54456174 0.0002818380831585217 -5.2248035925887074e-05
0.5444364 0.00028183154276450735 -5.208925008503089e-05
0.54431105 0.0002818250245341443 -5.1930429986710746e-05
0.5441857 0.0002818185239425684 -5.177183038236009e-05
0.5440604 0.00028181204855521935 -5.161346448299966e-05
0.5439351 0.000281805590746448 -5.145515826153728e-05
0.5438099 0.00028179915808595297 -5.1296937875221195e-05
0.54368466 0.00028179274297479 -5.113885061571449e-05
0.5435595 0.00028178635294780164 -5.098098363298503e-05
0.5434343 0.0002817799804210232 -5.082313555991207e-05
0.5433092 0.0002817736329324432 -5.066529955543988e-05
0.5431841 0.00028176730293134195 -5.0507518892486605e-05
0.543059 0.00028176099492119045 -5.0349844167011266e-05
0.542934 0.0002817547103759709 -5.0192066294104026e-05
0.54280895 0.0002817484448299886 -5.003426015172633e-05
0.54268396 0.0002817421997196597 -4.9876660367971306e-05
0.542559 0.000281735979536889 -4.9719042332305626e-05
0.5424341 0.00028172977677826745 -4.9561577137391164e-05
0.54230917 0.00028172359594239537 -4.940425831661863e-05
0.54218435 0.000281717438391755 -4.9246681894899835e-05
0.5420595 0.0002817112998561773 -4.908889246328104e-05
0.54193467 0.0002817051816827336 -4.8931068956268934e-05
0.5418099 0.0002816990883919317 -4.877309706548434e-05
0.54168516 0.00028169301255027735 -4.8615061499565444e-05
0.5415604 0.00028168695868585896 -4.84570910465924e-05
0.5414357 0.0002816809251357458 -4.829930269317126e-05
0.541311 0.0002816749135210007 -4.814159466063181e-05
0.5411864 0.00028166892216360985 -4.798399190767107e-05
0.5410618 0.00028166295556156695 -4.7826542674665986e-05
0.5409372 0.00028165700344874107 -4.766932084277638e-05
0.5408127 0.0002816510788560636 -4.75122039900775e-05
0.54068816 0.0002816451715570318 -4.7355322339217326e-05
0.54056364 0.000281639286049717 -4.719833782250026e-05
0.5404392 0.00028163342063985237 -4.704148104190864e-05
0.54031473 0.00028162757699744007 -4.688473112034691e-05
0.54019034 0.0002816217533970775 -4.672801764850986e-05
0.54006594 0.0002816159515380034 -4.657143742740674e-05
0.5399416 0.0002816101696670093 -4.641493081144805e-05
0.5398173 0.00028160440949901594 -4.6258705347760705e-05
0.53969294 0.0002815986664816336 -4.610266575750192e-05
0.5395687 0.00028159295060343917 -4.594668657325076e-05
0.53944445 0.00028158724910300664 -4.579090666564707e-05
0.53932023 0.00028158157194377 -4.5634906014908385e-05
0.5391961 0.00028157591463026736 -4.547903230331324e-05
0.5390719 0.00028157027890501386 -4.53233133941025e-05
0.5389478 0.0002815646629476631 -4.516788145757272e-05
0.5388237 0.00028155906851062064 -4.5012665357915894e-05
0.5386996 0.00028155349108280385 -4.485755157944292e-05
0.5385756 0.00028154793781155074 -4.470253122696005e-05
0.53845155 0.00028154240151680924 -4.4547644742526985e-05
0.5383276 0.0002815368893219281 -4.439283213312901e-05
0.53820366 0.0002815313967184148 -4.423802540876529e-05
0.53807974 0.000281525925536457 -4.408334476756992e-05
0.5379558 0.0002815204712606689 -4.3928939798826214e-05
0.53783196 0.00028151504096556506 -4.3774684804708136e-05
0.5377081 0.0002815096275220161 -4.3620628843343445e-05
0.5375843 0.00028150423798793206 -4.3466689678280225e-05
0.5374605 0.00028149886526461965 -4.331286803375168e-05
0.53733677 0.0002814935163873068 -4.315928910499506e-05
0.537213 0.0002814881842667165 -4.3005791877779494e-05
0.53708935 0.00028148287593588096 -4.2852323325800225e-05
0.53696567 0.00028147758434048136 -4.269897731951212e-05
0.53684205 0.0002814723164828206 -4.25457365890054e-05
0.5367184 0.000281467065312999 -4.239283417294238e-05
0.53659487 0.00028146183779833786 -4.2239887664134004e-05
0.5364713 0.00028145662696872284 -4.2086666654149266e-05
0.5363478 0.0002814514397959976 -4.193374671150396e-05
0.5362243 0.0002814462692639801 -4.178088014733977e-05
0.5361008 0.0002814411198419176 -4.162819641988172e-05
0.53597736 0.000281435989494615 -4.147578700831607e-05
0.535854 0.00028143088265984056 -4.132349516690755e-05
0.5357306 0.0002814257923607942 -4.1171499184533386e-05
0.5356072 0.0002814207230419544 -4.101964396939204e-05
0.5354839 0.00028141567265898713 -4.0867856348160304e-05
0.5353606 0.0002814106432230196 -4.07162209066717e-05
0.5352373 0.00028140563266082106 -4.056476028659998e-05
0.5351141 0.00028140064541332436 -4.041334285251418e-05
0.5349909 0.0002813956745799324 -4.0262053538753436e-05
0.5348677 0.0002813907246100584 -4.011095284198263e-05
0.53474456 0.0002813857933887206 -3.996015571242407e-05
0.5346214 0.00028138088296285856 -3.980946398287965e-05
0.53449833 0.00028137599122269805 -3.9658879176394635e-05
0.53437525 0.0002813711202442191 -3.9508400719774266e-05
0.5342522 0.00028136626788620477 -3.935822902738137e-05
0.5341292 0.00028136143622476024 -3.920822708003944e-05
0.5340062 0.00028135662077403604 -3.9058402390914546e-05
0.5338832 0.00028135182831764846 -3.890831232105569e-05
0.5337603 0.000281347054409635 -3.875826492809907e-05
0.5336374 0.0002813423011529335 -3.86085382781966e-05
0.53351456 0.0002813375663527744 -3.845898282104644e-05
0.5333917 0.000281332852145508 -3.830958948215345e-05
0.53326887 0.0002813281540591655 -3.8160176265898626e-05
0.5331461 0.00028132347883081277 -3.801069049037768e-05
0.53302336 0.00028131882197767724 -3.786144856356424e-05
0.5329006 0.00028131418341297194 -3.771225319968286e-05
0.5327779 0.00028130956541145744 -3.7563295758779513e-05
0.53265524 0.00028130496789684206 -3.7414599716071154e-05
0.5325326 0.00028130038637890875 -3.726609508905662e-05
0.53240997 0.0002812958275110107 -3.711782060955753e-05
0.53228736 0.000281291284579417 -3.696974707408003e-05
0.5321648 0.00028128676422480324 -3.682174357363334e-05
0.53204226 0.0002812822597731402 -3.66738797113995e-05
0.5319198 0.00028127777783176956 -3.652636693140752e-05
0.5317973 0.0002812733117169907 -3.637903085128434e-05
0.53167486 0.00028126886803366084 -3.623181423871311e-05
0.53155243 0.0002812644401394652 -3.6084703576154994e-05
0.53143 0.0002812600324773505 -3.593769515835297e-05
0.53130764 0.000281255642713503 -3.579084349012029e-05
0.5311853 0.00028125127528435764 -3.564371315235773e-05
0.531063 0.0002812469236344597 -3.549659974428511e-05
0.5309407 0.00028124259219184235 -3.534959353845155e-05
0.53081846 0.00028123827859291383 -3.520292047797187e-05
0.5306963 0.000281233987232164 -3.505624488375132e-05
0.5305741 0.0002812297115716739 -3.490974975381508e-05
0.5304519 0.0002812254560122723 -3.47634728742119e-05
0.53032976 0.00028122121817925744 -3.461714753208153e-05
0.53020763 0.0002812170004192204 -3.447117424486885e-05
0.53008556 0.00028121280031009687 -3.432518707807222e-05
0.5299635 0.0002812086202363424 -3.4179445714675264e-05
0.5298415 0.000281204457747477 -3.403381800238786e-05
0.5297195 0.00028120031525115906 -3.3888312737723344e-05
0.5295975 0.0002811961902845192 -3.3742902544942886e-05
0.52947557 0.0002811920852763962 -3.359764932758384e-05
0.5293537 0.00028118799772115956 -3.345282220549281e-05
0.5292318 0.0002811839300393987 -3.3308179535012935e-05
0.5291099 0.0002811798777422208 -3.316378758216815e-05
0.52898806 0.0002811758472327668 -3.3019635918102515e-05
0.5288663 0.0002811718340086341 -3.287565022542262e-05
0.5287445 0.00028116784053909376 -3.273184423498736e-05
0.52862275 0.00028116386234945526 -3.258799474734675e-05
0.52850103 0.00028115990585489344 -3.244393213213711e-05
0.5283794 0.0002811559665916997 -3.230001399752741e-05
0.52825767 0.00028115204513993694 -3.215616385550257e-05
0.5281361 0.0002811481427761494 -3.201259335474337e-05
0.5280144 0.00028114425818232685 -3.186926229568897e-05
0.5278929 0.00028114039256434093 -3.17262470911884e-05
0.5277713 0.0002811365446561365 -3.158356592803005e-05
0.5276498 0.00028113271560512476 -3.144102704051566e-05
0.5275283 0.0002811289042282783 -3.129868113511503e-05
0.5274068 0.0002811251097555162 -3.115658878966477e-05
0.5272854 0.00028112133662288723 -3.1014713518003035e-05
0.527164 0.00028111757846691933 -3.087299527514412e-05
0.5270426 0.00028111384158232183 -3.073143773295951e-05
0.5269213 0.0002811101196251536 -3.0590113526704005e-05
0.5267999 0.00028110641704936817 -3.0448858644041465e-05
0.5266786 0.0002811027311808346 -3.030777801623841e-05
0.5265574 0.00028109906644793406 -3.016695791323412e-05
0.5264361 0.0002810954147361861 -3.0026522785935436e-05
0.5263149 0.00028109178584042504 -2.9886449775551816e-05
0.52619374 0.00028108817167393427 -2.9746556800709644e-05
0.52607256 0.00028108457668766634 -2.9606677736957014e-05
0.52595145 0.0002810809981989919 -2.9466456277646642e-05
0.5258303 0.00028107743892595257 -2.9326375535949688e-05
0.5257093 0.0002810738961077808 -2.9186525759429294e-05
0.5255882 0.00028107037244418125 -2.9047005972976225e-05
0.52546716 0.000281066863412713 -2.8907677385145374e-05
0.5253462 0.00028106337691717224 -2.8768512281047453e-05
0.5252252 0.0002810599032841381 -2.86296685431414e-05
0.5251043 0.0002810564503845943 -2.849084506532224e-05
0.5249834 0.0002810530137290247 -2.835214311720454e-05
0.5248625 0.0002810495960608624 -2.8213703448589393e-05
0.52474165 0.00028104619287650255 -2.807547585838058e-05
0.52462083 0.0002810428102983118 -2.793733478517562e-05
0.5245 0.0002810394421761777 -2.7799198756821632e-05
0.52437925 0.00028103609462226307 -2.7661211971124787e-05
0.5242585 0.00028103276148714923 -2.752339839679859e-05
0.5241378 0.0002810294488573049 -2.7385658666110097e-05
0.5240171 0.00028102615060633716 -2.724822226216844e-05
0.52389646 0.00028102287278274486 -2.7110905795283302e-05
0.5237758 0.0002810196092909059 -2.6973735125169367e-05
0.52365524 0.00028101636616807067 -2.6836683345929936e-05
0.52353466 0.0002810131373385481 -2.6699786988759587e-05
0.52341413 0.0002810099288332044 -2.6562627184325427e-05
0.5232936 0.0002810067346368764 -2.6425688239436252e-05
0.5231731 0.00028100355915493795 -2.6288726870865933e-05
0.52305263 0.0002810003995223776 -2.615197746281112e-05
0.52293223 0.00028099726010983846 -2.6015534130199835e-05
0.5228118 0.0002809941333534394 -2.5879343668065564e-05
0.5226914 0.00028099102826634995 -2.574353590344671e-05
0.5225711 0.0002809879373089824 -2.5607753757101742e-05
0.52245075 0.0002809848648889303 -2.5472275605082494e-05
0.52233046 0.00028098180806250506 -2.5336901025562445e-05
0.5222102 0.0002809787697230283 -2.5201792939299753e-05
0.52208996 0.00028097574689861087 -2.5066903562413618e-05
0.52196974 0.00028097274250000597 -2.493221738090031e-05
0.5218495 0.00028096975205641443 -2.479781047297262e-05
0.52172935 0.00028096678145712086 -2.466345986687074e-05
0.52160925 0.00028096382624120947 -2.452933661960782e-05
0.52148914 0.00028096088933897136 -2.439537613286754e-05
0.52136904 0.00028095796629459 -2.4261711878001233e-05
0.521249 0.0002809550629351916 -2.4128501412406736e-05
0.521129 0.0002809521747705233 -2.399547822211226e-05
0.521009 0.0002809493047864026 -2.3862321902429303e-05
0.52088904 0.0002809464485688355 -2.3729156357533372e-05
0.5207691 0.0002809436119413649 -2.3596209817997902e-05
0.5206492 0.00028094078903101905 -2.3463458731147193e-05
0.5205293 0.0002809379856356848 -2.3330944802992385e-05
0.52040946 0.0002809351959004826 -2.31985828847978e-05
0.5202896 0.00028093242423711843 -2.306635146847155e-05
0.52016985 0.00028092966893448167 -2.293440617280698e-05
0.52005005 0.00028092693027802435 -2.2802531187066432e-05
0.5199303 0.0002809242065592079 -2.2670682461069622e-05
0.5198106 0.00028092150218504805 -2.2538931405589553e-05
0.51969093 0.0002809188113546293 -2.2407382318418803e-05
0.51957124 0.00028091613846945073 -2.2276087937703992e-05
0.5194516 0.00028091348038466037 -2.2145159330340204e-05
0.519332 0.0002809108401626831 -2.2014481129743437e-05
0.5192124 0.00028090821465580096 -2.188395002537152e-05
0.51909286 0.00028090560696907995 -2.175343279539946e-05
0.51897335 0.00028090301395450746 -2.1623146759442658e-05
0.51885384 0.00028090043871421166 -2.149302890696147e-05
0.5187344 0.0002808978780774765 -2.136304987316983e-05
0.51861495 0.0002808953351761254 -2.1233156087442198e-05
0.51849556 0.0002808928068386664 -2.1103203023953485e-05
0.5183762 0.0002808902962365976 -2.0973164556540914e-05
0.5182568 0.00028088779893867635 -2.0843252863100298e-05
0.51813745 0.00028088532058970325 -2.0713618530783547e-05
0.5180181 0.00028088285548749073 -2.0584049899545763e-05
0.51789886 0.0002808804092699246 -2.0454824473818005e-05
0.51777965 0.0002808779774555583 -2.0325611623375474e-05
0.5176604 0.00028087556205224224 -2.019659563151162e-05
0.5175412 0.0002808731621964854 -2.0067761310644845e-05
0.517422 0.0002808707787291301 -1.9938852402419297e-05
0.51730293 0.00028086841076513727 -1.9810071403661614e-05
0.5171838 0.0002808660591801268 -1.9681467375159482e-05
0.5170647 0.0002808637218468673 -1.9553019450238787e-05
0.51694566 0.00028086140319005104 -1.9424802471961825e-05
0.5168266 0.0002808590975479974 -1.9296858177137327e-05
0.5167076 0.0002808568093566526 -1.916903598318549e-05
0.5165886 0.0002808545352806343 -1.9041367880738828e-05
0.5164697 0.0002808522797415502 -1.8913914595595408e-05
0.5163508 0.0002808500371198921 -1.878660364651169e-05
0.5162319 0.00028084781185850694 -1.865942853128658e-05
0.51611304 0.0002808456005921803 -1.853233930791341e-05
0.5159942 0.00028084340664961 -1.8405505501392983e-05
0.5158754 0.00028084122664324984 -1.8278552961128014e-05
0.5157566 0.0002808390639474242 -1.8151815256420918e-05
0.5156378 0.00028083691405203823 -1.802529017942448e-05
0.5155191 0.0002808347824822666 -1.7899058817541684e-05
0.5154004 0.000280832664709524 -1.7773005517521557e-05
0.51528174 0.0002808305641335412 -1.7647008856727044e-05
0.51516306 0.0002808284762504652 -1.7521374192391276e-05
0.51504445 0.00028082640654597134 -1.7395841306565384e-05
0.5149259 0.0002808243505230868 -1.7270424485236118e-05
0.5148073 0.0002808223105638264 -1.7145364762300018e-05
0.5146888 0.0002808202852195778 -1.7020468503294028e-05
0.51457024 0.0002808182758989679 -1.6895758082944428e-05
0.5144518 0.0002808162811052009 -1.6771352128378636e-05
0.5143333 0.0002808143022819223 -1.6647228385578348e-05
0.5142149 0.00028081233688718473 -1.6523402804766614e-05
0.5140965 0.0002808103893722455 -1.6399825494344752e-05
0.5139781 0.0002808084542335493 -1.6276296892730715e-05
0.5138598 0.00028080653692287707 -1.615294559503784e-05
0.51374143 0.00028080463098253033 -1.6029898358085806e-05
0.5136232 0.00028080274374831925 -1.5906921288727232e-05
0.5135049 0.00028080086881517084 -1.5783970640364492e-05
0.51338667 0.00028079901066583007 -1.5660925776999006e-05
0.5132685 0.0002807971657459863 -1.5538135628819156e-05
0.5131503 0.0002807953375638451 -1.541561702107724e-05
0.51303214 0.0002807935225313709 -1.529315991156633e-05
0.512914 0.00028079172419883416 -1.517088068139779e-05
0.51279587 0.0002807899380524618 -1.5048884081510557e-05
0.5126778 0.00028078816944220053 -1.492705370951243e-05
0.5125598 0.00028078641385763283 -1.4805298809802522e-05
0.51244175 0.00028078467487687575 -1.4683686324431025e-05
0.51232374 0.0002807829480011821 -1.4562131963111093e-05
0.5122058 0.00028078123857081617 -1.4440711281406474e-05
0.5120879 0.00028077954206576623 -1.4319484627643281e-05
0.5119699 0.00028077786123602364 -1.4198490176887694e-05
0.5118521 0.0002807761941046532 -1.40776736931927e-05
0.5117342 0.0002807745426144183 -1.395702195811143e-05
0.51161635 0.00028077290390935203 -1.383668384662258e-05
0.5114986 0.0002807712824350492 -1.3716712510387381e-05
0.5113808 0.00028076967282956864 -1.3596892898454525e-05
0.5112631 0.00028076808038800455 -1.347711744077596e-05
0.51114535 0.00028076649979302825 -1.3357466620785306e-05
0.51102763 0.00028076493553778653 -1.3237572570729789e-05
0.51091 0.0002807633839336675 -1.3117873596510759e-05
0.5107923 0.00028076184864568154 -1.299831239598294e-05
0.5106747 0.0002807603259507135 -1.2878817139431287e-05
0.5105571 0.00028075881954225777 -1.2759486741974816e-05
0.5104396 0.0002807573256688902 -1.2640347100113357e-05
0.51032203 0.00028075584803641127 -1.2521310925448e-05
0.51020455 0.000280754382888349 -1.2402375086887928e-05
0.5100871 0.00028075293395396966 -1.2283481823599012e-05
0.5099696 0.00028075149673891057 -1.2164678887128255e-05
0.5098522 0.00028075007644123027 -1.2045920638508483e-05
0.5097348 0.0002807486685555391 -1.1927270797663605e-05
0.50961745 0.00028074727683358814 -1.1808668466239018e-05
0.5095001 0.00028074589678568835 -1.1690132336585075e-05
0.5093828 0.00028074453358254163 -1.1571570244839245e-05
0.5092655 0.0002807431820464343 -1.1453070415379274e-05
0.50914824 0.0002807418473266624 -1.1334546996618504e-05
0.509031 0.0002807405242630304 -1.121612628724197e-05
0.50891376 0.0002807392173165596 -1.1097713803555648e-05
0.5087966 0.00028073792266877063 -1.0979462000951862e-05
0.50867945 0.00028073664477575543 -1.0860791349894323e-05
0.5085623 0.0002807353785637069 -1.0742133123180092e-05
0.5084452 0.00028073412846607457 -1.0623609039877028e-05
0.50832814 0.0002807328906428916 -1.0505302051625528e-05
0.5082111 0.0002807316688897558 -1.0387018628589335e-05
0.5080941 0.000280730459373642 -1.0268784861171159e-05
0.50797707 0.000280729265908562 -1.0150683168654734e-05
0.5078601 0.0002807280846298554 -1.0032715969789472e-05
0.5077432 0.0002807269193717476 -9.914714400271811e-06
0.5076263 0.00028072576627112945 -9.79684244383949e-06
0.5075094 0.0002807246291648412 -9.67909087465833e-06
0.5073925 0.00028072350358717416 -9.561536999720157e-06
0.5072757 0.0002807223945337339 -9.444017311193411e-06
0.50715894 0.0002807212975405895 -9.326670862650154e-06
0.5070421 0.0002807202159145413 -9.20935089579145e-06
0.5069254 0.0002807191468622451 -9.092073360137615e-06
0.50680864 0.00028071809317289464 -8.974982058513367e-06
0.506692 0.00028071705198384625 -8.858014462410658e-06
0.5065753 0.0002807160261353517 -8.741177544668e-06
0.50645864 0.00028071501220356174 -8.624446361842791e-06
0.50634205 0.0002807140146380579 -8.507387525617908e-06
0.50622547 0.00028071302850089797 -8.390382734017352e-06
0.5061089 0.00028071205822154105 -8.273447320402989e-06
0.50599235 0.00028071109984094926 -8.156555321033772e-06
0.5058758 0.00028071015730305875 -8.039644408738815e-06
0.50575936 0.00028070922664161457 -7.922767220769042e-06
0.5056429 0.00028070831180930414 -7.806003670843678e-06
0.5055265 0.00028070740880286785 -7.68944506854993e-06
0.5054101 0.00028070652157528283 -7.573148259682502e-06
0.5052937 0.0002807056460949674 -7.457050505963408e-06
0.5051774 0.00028070478634676245 -7.3409183427216764e-06
0.50506103 0.0002807039378858854 -7.224836628026302e-06
0.50494474 0.00028070310557395234 -7.10886658670631e-06
0.5048285 0.0002807022849481934 -6.992826914030076e-06
0.5047122 0.00028070147961518677 -6.8769702579578956e-06
0.50459605 0.00028070068633096097 -6.761194740536895e-06
0.5044798 0.0002806999083209429 -6.645606248883384e-06
0.5043637 0.0002806991422913715 -6.5300389567900924e-06
0.50424755 0.0002806983915287765 -6.414570180637574e-06
0.50413144 0.0002806976523257867 -6.298918697000205e-06
0.5040154 0.00028069692917815476 -6.1829675424321386e-06
0.50389934 0.00028069621724710847 -6.0671278670701685e-06
0.5037833 0.00028069552099578684 -5.951263291818159e-06
0.5036673 0.0002806948363078844 -5.83536930742005e-06
0.5035513 0.00028069416729059306 -5.719700985508912e-06
0.5034354 0.00028069350977688975 -5.604167226349801e-06
0.50331944 0.00028069286789441674 -5.4886959247030675e-06
0.5032036 0.00028069223748162164 -5.373195516112997e-06
0.5030877 0.0002806916226950598 -5.25768647775284e-06
0.5029719 0.0002806910193570101 -5.142231205230415e-06
0.5028561 0.00028069043163302424 -5.0267665889244046e-06
0.50274026 0.0002806898550303438 -4.911478453198767e-06
0.5026245 0.0002806892943027449 -4.79628973923548e-06
0.50250876 0.00028068874466804096 -4.6811075076597245e-06
0.50239307 0.0002806882108790875 -4.565947199474098e-06
0.5022774 0.0002806876881746602 -4.450791742510077e-06
0.50216174 0.00028068718129052914 -4.33568263689852e-06
0.5020461 0.0002806866854737095 -4.220671714672051e-06
0.50193053 0.0002806862054359284 -4.105754449342221e-06
0.50181496 0.00028068573645272793 -3.990614049543011e-06
0.5016994 0.0002806852830155469 -3.875543562019023e-06
0.5015839 0.00028068484085189154 -3.7606592493726853e-06
0.5014684 0.00028068441441716233 -3.6458240549278286e-06
0.5013529 0.0002806839987888602 -3.530952365328956e-06
0.5012375 0.0002806835990762101 -3.4162178602793476e-06
0.50112206 0.00028068321015676053 -3.3016182780672967e-06
0.50100666 0.0002806828368956823 -3.1870545105455293e-06
0.5008913 0.000280682474796012 -3.072673017879116e-06
0.500776 0.000280682128117912 -2.9584049666862296e-06
0.5006607 0.00028068179254722703 -2.8442833735755857e-06
0.50054544 0.000280681472365343 -2.7301835846430317e-06
0.50043017 0.00028068116309923775 -2.616130884252863e-06
0.50031495 0.00028068086936580667 -2.5020764674886423e-06
0.50019974 0.0002806805865386021 -2.3880777539156614e-06
0.5000846 0.0002806803192112467 -2.2741795415133303e-06
0.49996942 0.00028068006275508287 -2.1605370427330374e-06
0.4998543 0.000280679821667859 -2.0470810085941402e-06
0.4997392 0.0002806795914690135 -1.933637316148924e-06
0.49962413 0.0002806793766156837 -1.8201291989651407e-06
0.4995091 0.00028067917266436006 -1.706272021798348e-06
0.4993941 0.00028067898409521425 -1.5924241910514164e-06
0.49927908 0.0002806788063771281 -1.4787154010624265e-06
0.49916413 0.00028067864404940834 -1.3651028979893903e-06
0.4990492 0.00028067849253729494 -1.251692957156725e-06
0.49893427 0.0002806783563233772 -1.1383610941179435e-06
0.4988194 0.00028067823096041754 -1.0251431099429316e-06
0.49870455 0.00028067812082864096 -9.119946159988494e-07
0.49858972 0.0002806780214807132 -7.989623015519989e-07
0.49847493 0.0002806779373620209 -6.85960095677494e-07
0.49836013 0.0002806778639761468 -5.731697830461974e-07
0.4982454 0.0002806778057865092 -4.605645479463195e-07
0.49813065 0.0002806777582779772 -3.481684912860963e-07
0.49801597 0.00028067772590256403 -2.3585773810701292e-07
0.4979013 0.0002806777041798673 -1.2359613581260088e-07
0.49778664 0.00028067769754980726 -1.1501090272473223e-08
0.49767202 0.0002806777015396483 1.0053664212641283e-07
0.49755743 0.00028067772059150737 2.1257322799735253e-07
0.49744287 0.0002806777502425062 3.244821304800383e-07
0.49732834 0.00028067779494121036 4.3681470189508784e-07
0.49721384 0.000280677850276813 5.490747955146438e-07
0.49709934 0.00028067792067814923 6.612887961655861e-07
0.49698487 0.000280678001679978 7.732629427545622e-07
0.49687046 0.0002806780976540283 8.850922954855471e-07
0.49675605 0.0002806782042072886 9.968732179272593e-07
0.49664167 0.0002806783257239224 1.108524944373788e-06
0.4965273 0.00028067845775643326 1.2200527630522986e-06
0.496413 0.00028067860471181813 1.3314943587561244e-06
0.49629867 0.00028067876219119354 1.4428687440136528e-06
0.4961844 0.00028067893451787034 1.5540859682013726e-06
0.49607015 0.0002806791173437384 1.665415017431092e-06
0.49595594 0.0002806793149994268 1.776680892178399e-06
0.49584174 0.00028067952314733956 1.8879624772482547e-06
0.49572757 0.0002806797461550149 1.9990869065673962e-06
0.49561343 0.00028067997957104937 2.110247424859187e-06
0.4954993 0.0002806802278259116 2.2213160676132736e-06
0.4953852 0.00028068048652577806 2.3322088029568413e-06
0.49527115 0.00028068075994827754 2.442960636176577e-06
0.4951571 0.00028068104379975133 2.55406641848651e-06
0.4950431 0.0002806813423929935 2.6651973983225557e-06
0.4949291 0.0002806816514218096 2.7761268348635214e-06
0.49481514 0.00028068197522684873 2.886946506782978e-06
0.4947012 0.0002806823093453026 2.9976456053917223e-06
0.4945873 0.00028068265820179594 3.108274644964058e-06
0.49447343 0.0002806830173380056 3.2187791827774544e-06
0.49435958 0.0002806833911735968 3.329153647278782e-06
0.49424574 0.0002806837753556161 3.43958081748082e-06
0.49413195 0.00028068417411661984 3.5498793512229296e-06
0.49401817 0.00028068458320569604 3.660208822460504e-06
0.4939044 0.0002806850069571804 3.7704374476661642e-06
0.4937907 0.00028068544089982964 3.880497881997255e-06
0.493677 0.00028068588945265023 3.990265675752757e-06
0.49356332 0.0002806863481296705 4.099923616000998e-06
0.4934497 0.000280686821373623 4.2096095764760295e-06
0.49333605 0.0002806873048518031 4.319171956065308e-06
0.49322248 0.0002806878027385876 4.428673548218385e-06
0.4931089 0.00028068831084500313 4.538287811826771e-06
0.49299535 0.00028068883349974694 4.6482081704234974e-06
0.49288183 0.0002806893662773651 4.758069402229347e-06
0.49276835 0.0002806899135986904 4.86790374421181e-06
0.4926549 0.0002806904710085437 4.977489824521194e-06
0.49254146 0.0002806910429065678 5.086860055890988e-06
0.49242803 0.00028069162499395705 5.19628515183114e-06
0.49231467 0.0002806922213937833 5.305617307545467e-06
0.4922013 0.0002806928279667174 5.414898071708467e-06
0.49208796 0.00028069344897714316 5.5240250609624e-06
0.49197465 0.00028069407996060363 5.632998852436847e-06
0.49186137 0.0002806947253388586 5.741954475368774e-06
0.49174812 0.00028069538065542685 5.8506244586549665e-06
0.4916349 0.0002806960503128093 5.959235619733902e-06
0.4915217 0.00028069673005380217 6.067855302940617e-06
0.49140853 0.0002806974239396314 6.176460678990327e-06
0.49129537 0.00028069812790057453 6.2850189521921275e-06
0.49118227 0.00028069884597379667 6.393440486191632e-06
0.49106917 0.00028069957409013175 6.501754161772063e-06
0.4909561 0.0002807003164845966 6.610395162576245e-06
0.49084303 0.0002807010689604256 6.7190097038310695e-06
0.49073002 0.0002807018355161923 6.82760518767735e-06
0.49061704 0.0002807026119299944 6.936080764588028e-06
0.49050406 0.00028070340279445376 7.044373686404419e-06
0.4903911 0.00028070420347032566 7.152566393968225e-06
0.4902782 0.0002807050181316532 7.260535111621689e-06
0.49016532 0.00028070584276977645 7.3684376691306555e-06
0.49005246 0.00028070668156911726 7.476226901597641e-06
0.48993963 0.0002807075300946683 7.583889432703631e-06
0.4898268 0.00028070839297530124 7.691592882027005e-06
0.48971403 0.00028070926533673975 7.799196316643632e-06
0.48960125 0.0002807101520351883 7.906748802548562e-06
0.4894885 0.0002807110484178824 8.014272134233411e-06
0.48937583 0.0002807119586397707 8.12162014614729e-06
0.48926315 0.0002807128787426757 8.228827688292087e-06
0.4891505 0.00028071381288577533 8.336098751259812e-06
0.48903784 0.00028071475690612827 8.44326305905296e-06
0.48892525 0.00028071571469721207 8.550557635144655e-06
0.48881269 0.0002807166821273687 8.658084678437872e-06
0.48870012 0.0002807176638541347 8.765358945885e-06
0.4885876 0.0002807186551789093 8.872538021002598e-06
0.48847508 0.0002807196605007241 8.979620984701967e-06
0.4883626 0.00028072067538175604 9.086477011864976e-06
0.48825017 0.00028072170420772056 9.193218362615687e-06
0.48813775 0.0002807227425544296 9.299964189379095e-06
0.48802537 0.00028072379482163443 9.406556748451394e-06
0.48791298 0.00028072485686135064 9.513199819915504e-06
0.48780063 0.00028072593280258697 9.619657325149019e-06
0.48768833 0.0002807270179106355 9.72603587933464e-06
0.48757604 0.0002807281171723171 9.832318244511732e-06
0.48746377 0.0002807292258598455 9.938597413862902e-06
0.48735154 0.00028073034838715444 1.0044689014385839e-05
0.4872393 0.0002807314806024119 1.0150753825596943e-05
0.48712713 0.00028073262632248585 1.0256649821893333e-05
0.48701495 0.0002807337816990027 1.0362478008130521e-05
0.4869028 0.0002807349508540006 1.0468333914086386e-05
0.48679072 0.0002807361290532859 1.0574532085571408e-05
0.48667863 0.0002807373213747066 1.0680609067059363e-05
0.48656657 0.00028073852303582016 1.0786615412897986e-05
0.48645452 0.0002807397387945902 1.0892462630937906e-05
0.48634252 0.0002807409635263621 1.0998188849635108e-05
0.48623052 0.0002807422023268517 1.1103947829459615e-05
0.48611858 0.00028074345007793387 1.1209639354590306e-05
0.48600665 0.00028074471187887283 1.1315156609533826e-05
0.48589474 0.0002807459829142253 1.1420512434543409e-05
0.48578286 0.0002807472676205729 1.1525792458846957e-05
0.485671 0.00028074856153128923 1.1631044678981414e-05
0.48555917 0.0002807498694299866 1.173598969639239e-05
0.48544738 0.00028075118612443394 1.1840865884617559e-05
0.4853356 0.0002807525167727914 1.1945666386037112e-05
0.48522386 0.00028075385617804357 1.2050294440316255e-05
0.48511213 0.0002807552095046257 1.2154908456729879e-05
0.48500043 0.0002807565719179423 1.2259406676343822e-05
0.48488876 0.0002807579478639642 1.2363835760441575e-05
0.4847771 0.0002807593332452416 1.2468375928680234e-05
0.48466548 0.00028076073178438744 1.2572863857941693e-05
0.48455387 0.0002807621397462544 1.2677221273108542e-05
0.48444232 0.00028076356082119743 1.2781438983655184e-05
0.48433077 0.0002807649912910675 1.288571296517977e-05
0.48421925 0.00028076643523071594 1.2989737275038889e-05
0.48410776 0.00028076788814146154 1.3093735647098606e-05
0.48399627 0.00028076935487999875 1.319760828767642e-05
0.48388484 0.0002807708301635304 1.3301385964602984e-05
0.4837734 0.00028077231924794003 1.3405095456240912e-05
0.48366204 0.0002807738168417451 1.350873658321241e-05
0.48355067 0.00028077532821603663 1.3612314661352178e-05
0.48343933 0.00028077684847397554 1.3715837166987453e-05
0.483328 0.000280778382087154 1.3819330466605987e-05
0.48321673 0.00028077992456369746 1.3922775604967997e-05
0.48310545 0.0002807814807905526 1.4026178690534206e-05
0.48299423 0.0002807830454410427 1.4129531617861145e-05
0.482883 0.00028078462381937497 1.4232661794342416e-05
0.4827718 0.00028078621099284846 1.4335745681612253e-05
0.48266065 0.00028078781145507404 1.4439133323894973e-05
0.48254952 0.0002807894207351947 1.4542362033303793e-05
0.48243842 0.00028079104328382034 1.4645469611705889e-05
0.48232734 0.00028079267460391833 1.4748429904482232e-05
0.48221627 0.00028079431959164016 1.4851267720501708e-05
0.48210526 0.0002807959728643266 1.4953902869727208e-05
0.48199424 0.0002807976397589184 1.505634025034032e-05
0.48188326 0.0002807993153158662 1.5158381699722327e-05
0.4817723 0.0002808010039705911 1.5260275866634247e-05
0.48166138 0.0002808027012324622 1.5362027405099792e-05
0.48155046 0.0002808044120139881 1.5463804868211756e-05
0.4814396 0.0002808061309214484 1.556542394266313e-05
0.48132873 0.00028080786332216186 1.5666987608812316e-05
0.4812179 0.00028080960428050863 1.576849376904144e-05
0.4811071 0.00028081135824776604 1.587001852656583e-05
0.4809963 0.00028081312075187696 1.597134196073754e-05
0.48088557 0.0002808148962319455 1.607277099848736e-05
0.48077485 0.00028081668025700126 1.6174530121586742e-05
0.48066413 0.00028081847777576985 1.6276213303294788e-05
0.48055348 0.00028082028335030626 1.6377978982909722e-05
0.48044282 0.0002808221024226171 1.647982402977077e-05
0.4803322 0.0002808239300416181 1.6581700239504384e-05
0.4802216 0.00028082577066327203 1.6683451258091098e-05
0.48011103 0.0002808276197986612 1.6785099786140626e-05
0.48000047 0.0002808294824032051 1.6886658450890858e-05
0.47988996 0.0002808313529908736 1.6988217141737903e-05
0.47977945 0.00028083323703335976 1.7089665709034296e-05
0.47966897 0.00028083512953601923 1.719110156798811e-05
0.47955853 0.0002808370349660087 1.729246217506007e-05
0.4794481 0.0002808389488304161 1.739373511289022e-05
0.47933772 0.00028084087559180753 1.7494926708753062e-05
0.47922736 0.00028084281075869505 1.7596073245950858e-05
0.479117 0.0002808447593294816 1.769729183354544e-05
0.47900668 0.0002808467163118542 1.7798674557964053e-05
0.47889638 0.0002808486861899412 1.7900098126281394e-05
0.4787861 0.0002808506644719604 1.8001342814630164e-05
0.47867587 0.0002808526556125409 1.810247374304918e-05
0.47856566 0.0002808546551117745 1.820340282253579e-05
0.47845548 0.00028085666742586946 1.8304351065157233e-05
0.4783453 0.00028085868861969245 1.8405110264546528e-05
0.47823516 0.00028086072259721163 1.8505922422856393e-05
0.47812504 0.0002808627648932243 1.8606640570502753e-05
0.47801495 0.000280864819953606 1.870741493750428e-05
0.4779049 0.0002808668833218541 1.8808156014618695e-05
0.47779486 0.00028086895944037695 1.890886277790756e-05
0.47768483 0.00028087104440745295 1.9009451797562758e-05
0.47757486 0.00028087314152736796 1.9109962972891528e-05
0.47746488 0.0002808752474707895 1.9210385614378855e-05
0.47735494 0.0002808773661030236 1.931069714262062e-05
0.47724503 0.0002808794929617353 1.9411045257444643e-05
0.47713515 0.00028088163250121175 1.9511542771756376e-05
0.47702527 0.00028088378085960517 1.961198766776488e-05
0.47691545 0.000280885941299519 1.9712304350581237e-05
0.47680563 0.0002808881105328309 1.981263319219372e-05
0.47669584 0.00028089029240924987 1.991279606057351e-05
0.47658607 0.00028089248245914125 2.0012929099849445e-05
0.47647634 0.0002808946851260952 2.0113031676443036e-05
0.47636664 0.0002808968959469667 2.0213060052516505e-05
0.47625694 0.0002808991199603355 2.0312922039771656e-05
0.4761473 0.0002809013514777649 2.0412630024609116e-05
0.47603765 0.0002809035961530911 2.0512312512429505e-05
0.47592804 0.000280905848918003 2.0612008922849644e-05
0.47581846 0.000280908114222544 2.0711699667763534e-05
0.4757089 0.00028091038760323943 2.0811352021810872e-05
0.47559938 0.00028091267350195193 2.091088739039062e-05
0.47548985 0.0002809149680648163 2.1010253434196413e-05
0.47538036 0.0002809172751166102 2.1109846365749394e-05
0.47527093 0.0002809195896042315 2.1209692554251295e-05
0.4751615 0.00028092191724324154 2.130948994166291e-05
0.47505206 0.0002809242535733168 2.1409237954168764e-05
0.47494268 0.0002809266017622859 2.150889000592603e-05
0.47483334 0.0002809289579749 2.1608428738359394e-05
0.474724 0.00028093132729331555 2.170785260141628e-05
0.47461468 0.0002809337046058183 2.1807284086939973e-05
0.4745054 0.0002809360943582681 2.190654986973805e-05
0.47439614 0.00028093849206487295 2.2005657813570054e-05
0.4742869 0.0002809409021686921 2.21047120653527e-05
0.47417772 0.0002809433201998223 2.2203727856804576e-05
0.47406852 0.00028094575126757305 2.2302608964388214e-05
0.4739594 0.00028094818956054976 2.240135245975411e-05
0.47385025 0.00028095064085870174 2.250005752529189e-05
0.47374114 0.00028095310001986405 2.2598632851478354e-05
0.47363207 0.0002809555714864409 2.2697120730721352e-05
0.473523 0.0002809580514807305 2.2795947951261647e-05
0.47341397 0.00028096054312802586 2.289477222917114e-05
0.47330496 0.0002809630433039368 2.2993368587810577e-05
0.47319597 0.0002809655557711174 2.3091944615037727e-05
0.473087 0.00028096807605935357 2.319046897428734e-05
0.4729781 0.0002809706086230825 2.328909844368396e-05
0.4728692 0.00028097314900440133 2.3387644560238745e-05
0.47276032 0.00028097570164556764 2.3486205327588924e-05
0.47265145 0.00028097826278441324 2.358462171037827e-05
0.4725426 0.00028098083615129903 2.3682899125064012e-05
0.4724338 0.0002809834172786427 2.378113930013469e-05
0.47232503 0.00028098601060796394 2.3879310390327305e-05
0.47221628 0.0002809886116744543 2.3977453700200904e-05
0.47210756 0.0002809912249212805 2.4075528517860403e-05
0.47199884 0.000280993846597877 2.4173483577037433e-05
0.47189015 0.0002809964804279074 2.4271468623165858e-05
0.47178152 0.0002809991212367607 2.436951061154356e-05
0.4716729 0.00028100177492444077 2.4467627945800567e-05
0.47156426 0.00028100443703780526 2.4565547641971098e-05
0.4714557 0.0002810071105367694 2.4663354370726574e-05
0.47134715 0.00028100979168990144 2.4761041244528445e-05
0.4712386 0.00028101248566471805 2.4858679369281515e-05
0.4711301 0.00028101518727243814 2.495630735076132e-05
0.47102162 0.0002810179009488632 2.5053917603098352e-05
0.47091317 0.0002810206222394703 2.515141694443738e-05
0.47080475 0.00028102335557105034 2.5248875587900662e-05
0.47069633 0.0002810260972413675 2.534617438022285e-05
0.47058797 0.0002810288501649164 2.5443489698828058e-05
0.4704796 0.000281031611414905 2.5540751143757226e-05
0.47037128 0.0002810343846536772 2.5637919736195968e-05
0.47026297 0.00028103716542868755 2.5734939467601662e-05
0.47015467 0.00028103995892135467 2.5831826619112885e-05
0.47004643 0.0002810427591468722 2.592874821033163e-05
0.4699382 0.000281045572090046 2.6025889918770503e-05
0.46983 0.00028104839177850254 2.612297781847538e-05
0.46972182 0.0002810512241821416 2.6220000360228052e-05
0.46961364 0.0002810540648618629 2.6316935271755547e-05
0.46950552 0.00028105691666801587 2.6413825405316324e-05
0.46939743 0.00028105977594623034 2.6510685308133892e-05
0.46928933 0.0002810626479035199 2.6607413508021055e-05
0.46918127 0.0002810655273051294 2.6704159053756684e-05
0.46907324 0.00028106841857115326 2.680064131014604e-05
0.46896523 0.00028107131723250413 2.689703449874859e-05
0.46885726 0.00028107422771931847 2.699336112632903e-05
0.4687493 0.00028107714557475236 2.7089591703929154e-05
0.46864137 0.0002810800760371503 2.7185800816580507e-05
0.46853346 0.0002810830138428231 2.728180990862162e-05
0.46842557 0.00028108596341029857 2.737776734120348e-05
0.46831772 0.0002810889203036464 2.7473941834728635e-05
0.4682099 0.0002810918889773575 2.757027776351375e-05
0.4681021 0.00028109486499836977 2.7666621704990456e-05
0.4679943 0.00028109785361432637 2.7762692699208563e-05
0.46788654 0.0002811008495291106 2.7858732260600663e-05
0.4677788 0.0002811038571835131 2.7954718615619058e-05
0.4676711 0.00028110687211359357 2.8050567222896498e-05
0.46756342 0.00028110989874982053 2.814636969439868e-05
0.46745577 0.00028111293263090564 2.8242007668091526e-05
0.46734813 0.00028111597902843907 2.8337672263167192e-05
0.4672405 0.00028111903265412325 2.8433250372891877e-05
0.46713293 0.0002811220979308927 2.852871474361425e-05
0.46702537 0.0002811251704014713 2.8624092153608497e-05
0.46691784 0.00028112825449261693 2.8719402497626944e-05
0.46681032 0.00028113134660739367 2.8814621748911015e-05
0.46670285 0.00028113444945625785 2.8909775038044672e-05
0.46659538 0.0002811375603230288 2.9005188978706826e-05
0.46648794 0.0002811406827955134 2.9100437408448894e-05
0.46638054 0.00028114381240541017 2.919570864454668e-05
0.46627316 0.00028114695360023314 2.9290887441137692e-05
0.46616578 0.00028115010277584857 2.9385837075309805e-05
0.46605846 0.0002811532626175599 2.9480830166429854e-05
0.46595114 0.0002811564304302251 2.957578086639098e-05
0.46584386 0.00028115960977266884 2.9670779076112473e-05
0.4657366 0.00028116279618917096 2.976548839401333e-05
0.46562934 0.0002811659949781949 2.9860169733750162e-05
0.46552214 0.00028116919991768224 2.995471045044546e-05
0.46541494 0.00028117241719861447 3.0049060489377924e-05
0.46530777 0.0002811756414729895 3.014329959349702e-05
0.46520063 0.0002811788771586642 3.023744687302278e-05
0.46509352 0.0002811821198135393 3.0331642895686483e-05
0.46498644 0.00028118537387257053 3.042591176127396e-05
0.46487936 0.0002811886358209779 3.052042005380791e-05
0.46477234 0.0002811919082831852 3.061480200968399e-05
0.46466532 0.0002811951886178883 3.0709077132433545e-05
0.46455833 0.0002811984803410663 3.080322364981533e-05
0.46445134 0.00028120177990985644 3.089729255585449e-05
0.4643444 0.00028120508991710575 3.0991288596657845e-05
0.4642375 0.00028120840682249314 3.1085172709859026e-05
0.4641306 0.00028121173598483413 3.11790620305526e-05
0.46402374 0.00028121507202745786 3.1272828964958954e-05
0.4639169 0.00028121841936691876 3.136634761308198e-05
0.4638101 0.00028122177353182535 3.145974368252485e-05
0.46370327 0.0002812251398906319 3.155307354172795e-05
0.46359652 0.000281228512103318 3.1646202896514966e-05
0.46348977 0.00028123189647429373 3.173927319079538e-05
0.46338305 0.00028123528761377987 3.183236107262779e-05
0.46327636 0.0002812386899641031 3.1925633999810926e-05
0.46316966 0.0002812421000519581 3.2018917324374654e-05
0.46306303 0.00028124552039161013 3.211205381587041e-05
0.4629564 0.00028124894844196136 3.2205158748330176e-05
0.4628498 0.0002812523876735247 3.229817965149644e-05
0.46274322 0.000281255833631427 3.23910583803564e-05
0.46263668 0.0002812592907347907 3.248385316897263e-05
0.46253017 0.00028126275453422195 3.2576603243738146e-05
0.46242365 0.0002812662304202937 3.266904893101868e-05
0.4623172 0.00028126971198020017 3.276158547512595e-05
0.46221074 0.00028127320561535955 3.2854079931214074e-05
0.46210432 0.0002812767058865999 3.294651491108811e-05
0.4619979 0.0002812802182221279 3.303896619917958e-05
0.46189153 0.0002812837361961832 3.3131372116772066e-05
0.46178517 0.0002812872662272133 3.3223846367567194e-05
0.46167883 0.00028129080289070874 3.331659645797439e-05
0.46157256 0.00028129434965466554 3.340926625867025e-05
0.46146625 0.00028129790502701564 3.350179116151811e-05
0.46136 0.0002813014704552031 3.359411818058393e-05
0.4612538 0.00028130504245811084 3.368644123399511e-05
0.46114758 0.0002813086264955876 3.377869472178814e-05
0.4610414 0.0002813122170859058 3.387083518874341e-05
0.46093524 0.00028131581867661427 3.3962903794193915e-05
0.4608291 0.00028131942679548706 3.40549691314977e-05
0.46072298 0.0002813230469120775 3.414690403670038e-05
0.46061692 0.0002813266725071545 3.4238738176942044e-05
0.46051085 0.0002813303100714024 3.433043657957824e-05
0.4604048 0.00028133395409682594 3.442207023509272e-05
0.4602988 0.0002813376090445284 3.451363673634384e-05
0.46019283 0.0002813412704346693 3.460527202866856e-05
0.46008685 0.0002813449437844651 3.469718515647445e-05
0.4599809 0.00028134862359611605 3.478883532680976e-05
0.45987502 0.0002813523132668757 3.488038059354436e-05
0.45976913 0.0002813560103955749 3.497182786019492e-05
0.45966324 0.00028135971943429807 3.506321082227076e-05
0.4595574 0.00028136343382619634 3.515461348652123e-05
0.4594516 0.0002813671601205892 3.524597035261299e-05
0.45934582 0.00028137089174129487 3.533719604929455e-05
0.45924005 0.0002813746352386045 3.5428355455766695e-05
0.4591343 0.000281378385085565 3.551944812369854e-05
0.45902857 0.0002813821467896582 3.561040028834261e-05
0.4589229 0.0002813859137459388 3.570122043124536e-05
0.4588172 0.0002813896925308914 3.5792045481047706e-05
0.45871156 0.00028139347761068945 3.588276287222389e-05
0.45860595 0.00028139727344583424 3.597386503077109e-05
0.45850036 0.00028140107560634814 3.606485271300007e-05
0.4583948 0.00028140488851861704 3.6155850770511835e-05
0.45828924 0.00028140870881156535 3.624673309873038e-05
0.4581837 0.00028141253983223456 3.6337562584777315e-05
0.4580782 0.0002814163771288959 3.642826071680748e-05
0.45797274 0.00028142022512289645 3.651892228513143e-05
0.4578673 0.0002814240793627871 3.660939262360899e-05
0.45776185 0.0002814279453545986 3.6699793880274584e-05
0.45765647 0.00028143181646772476 3.6790125662705195e-05
0.4575511 0.00028143569931327137 3.688038898816894e-05
0.45744574 0.00028143958834826857 3.69705479198146e-05
0.4573404 0.00028144348909693654 3.706069282279839e-05
0.4572351 0.00028144739491065994 3.7150758895033405e-05
0.4571298 0.00028145131242687853 3.7240943225650684e-05
0.45702454 0.0002814552361229697 3.733130146917178e-05
0.4569193 0.00028145917042648777 3.74214947467684e-05
0.4568141 0.00028146311088350737 3.751165862923442e-05
0.45670894 0.0002814670619213343 3.7601732650266255e-05
0.45660377 0.0002814710202048415 3.769162641178143e-05
0.45649865 0.0002814749879036483 3.7781378257805845e-05
0.45639354 0.0002814789628129442 3.78710188290323e-05
0.45628843 0.0002814829493568648 3.796055988294528e-05
0.45618337 0.00028148694082543016 3.8050020389608164e-05
0.45607835 0.00028149094277157827 3.813943583194097e-05
0.45597333 0.0002814949518897949 3.8228827408585197e-05
0.45586833 0.0002814989714670176 3.831807706292853e-05
0.45576337 0.0002815029970551008 3.8407413363284465e-05
0.45565844 0.0002815070330948334 3.849673739538694e-05
0.4555535 0.0002815110762914034 3.858617521404729e-05
0.45544863 0.0002815151287869186 3.867542585099683e-05
0.45534375 0.00028151918841293 3.8764632552133506e-05
0.4552389 0.00028152325846057493 3.885376935927087e-05
0.4551341 0.0002815273344639239 3.8942828592273815e-05
0.45502928 0.000281531422023335 3.9031756194243026e-05
0.45492452 0.00028153551434878976 3.912077846230261e-05
0.45481977 0.0002815396182232591 3.920960440442589e-05
0.45471504 0.00028154372799248583 3.929832197199576e-05
0.45461035 0.0002815478481139401 3.938710184740472e-05
0.45450565 0.0002815519752954269 3.947575965106375e-05
0.45440102 0.0002815561116295338 3.956438209541502e-05
0.45429638 0.00028156025500537433 3.965291909437198e-05
0.45419177 0.00028156440869187276 3.9741578611157466e-05
0.4540872 0.00028156856825467617 3.983045604702943e-05
0.45398265 0.00028157273814233394 3.9919105806728554e-05
0.4538781 0.0002815769150598129 4.000761720814565e-05
0.4537736 0.00028158110225982917 4.009599668610788e-05
0.45366913 0.0002815852940677704 4.018424117720941e-05
0.45356464 0.0002815894985209306 4.027248914919205e-05
0.45346022 0.00028159370756062393 4.0360678077123984e-05
0.45335582 0.0002815979268304406 4.044879985504913e-05
0.45325142 0.00028160215306375134 4.053675663392274e-05
0.45314705 0.0002816063894909518 4.062458550341066e-05
0.45304272 0.00028161063163846073 4.071228772682129e-05
0.4529384 0.0002816148839443062 4.079989160146309e-05
0.4528341 0.0002816191431574161 4.088744353437525e-05
0.45272985 0.00028162341129723146 4.097520942629882e-05
0.4526256 0.00028162768636984893 4.106307261902817e-05
0.45252138 0.0002816319715933232 4.115070792585308e-05
0.4524172 0.0002816362624910995 4.12383223061121e-05
0.452313 0.0002816405647410658 4.132579248884639e-05
0.45220888 0.0002816448714058596 4.1413267860322774e-05
0.45210475 0.0002816491894104059 4.150072193523183e-05
0.45200065 0.00028165351304610824 4.1588065164372205e-05
0.45189658 0.00028165784676163254 4.1675353615206395e-05
0.4517925 0.00028166218732299914 4.176247770090529e-05
0.4516885 0.0002816665366829002 4.184949302565699e-05
0.4515845 0.0002816708928655454 4.193654550574089e-05
0.4514805 0.0002816752590901042 4.202388744543096e-05
0.45137656 0.0002816796309231119 4.2111257605177204e-05
0.45127264 0.0002816840128023336 4.219852798615169e-05
0.45116872 0.0002816884015114377 4.228548964352961e-05
0.45106483 0.000281692800210681 4.237231777155948e-05
0.45096096 0.00028169720444576796 4.245918461470338e-05
0.45085713 0.0002817016186524378 4.254588824912723e-05
0.45075333 0.0002817060383629443 4.263251694851464e-05
0.45064953 0.00028171046929181777 4.2719200918830024e-05
0.45054576 0.00028171490572635825 4.280600388880852e-05
0.45044202 0.00028171935211201824 4.289267334188512e-05
0.4503383 0.0002817238039779278 4.2979279545492524e-05
0.45023462 0.0002817282657633106 4.3065672709279776e-05
0.45013094 0.000281732734273324 4.315205711929667e-05
0.45002732 0.000281737211394176 4.323840003562579e-05
0.4499237 0.00028174169522749267 4.332466535055645e-05
0.4498201 0.00028174618893338525 4.341083023262031e-05
0.4497165 0.0002817506893485182 4.3497348389948496e-05
0.44961298 0.00028175519836626364 4.358380632882882e-05
0.44950944 0.0002817597140920526 4.3670157552011185e-05
0.44940594 0.00028176423968811354 4.375641167743617e-05
0.44930246 0.00028176877066207496 4.3842535116279065e-05
0.449199 0.00028177331277744953 4.392847244033859e-05
0.44909558 0.00028177785891751874 4.401429330164969e-05
0.44899216 0.00028178241616843257 4.410005272976465e-05
0.44888878 0.00028178697873865215 4.418594349028098e-05
0.44878542 0.00028179155111058456 4.427181643536094e-05
0.4486821 0.00028179612879420556 4.435763958512597e-05
0.44857877 0.0002818007175804385 4.444331333286296e-05
0.44847548 0.0002818053116478313 4.452895830234788e-05
0.44837222 0.00028180991547006103 4.461445258820852e-05
0.44826898 0.0002818145245430741 4.4699908473434453e-05
0.44816577 0.00028181914334544445 4.478528467651337e-05
0.44806257 0.00028182376872051433 4.48708135544202e-05
0.44795942 0.0002818284024939421 4.4956397440430435e-05
0.44785628 0.00028183304285233355 4.504203328356077e-05
0.44775316 0.00028183769294239845 4.51275580555845e-05
0.44765005 0.00028184234959950075 4.5213003694034406e-05
0.447547 0.00028184701461318946 4.5298377170340355e-05
0.44744393 0.000281851686167864 4.538351995134478e-05
0.4473409 0.00028185636737937695 4.54684714334565e-05
0.4472379 0.00028186105374553147 4.555357441127911e-05
0.4471349 0.0002818657511302077 4.563878400672977e-05
0.44703197 0.00028187045231176615 4.5723775869478666e-05
0.44692904 0.0002818751644866223 4.5808744139593524e-05
0.44682613 0.000281879881787021 4.589352917282295e-05
0.44672325 0.0002818846086821066 4.597817649155898e-05
0.44662037 0.0002818893420383522 4.606282169055559e-05
0.44651756 0.0002818940835971757 4.6147374149303794e-05
0.44641474 0.00028189883160020996 4.623189536111514e-05
0.44631195 0.0002819035891642701 4.6316506751312674e-05
0.44620916 0.00028190835317420785 4.640096272696518e-05
0.44610643 0.00028191312533449334 4.6485271788559906e-05
0.4460037 0.0002819179039069374 4.6569519035356985e-05
0.445901 0.0002819226919880406 4.665374538933379e-05
0.44579834 0.00028192748507511957 4.6737793687427755e-05
0.4456957 0.0002819322876317844 4.682165783757802e-05
0.4455931 0.0002819370951490396 4.690539691502431e-05
0.44549048 0.0002819419135064057 4.6989313496314744e-05
0.4453879 0.00028194673682756683 4.7073043131486184e-05
0.44528535 0.000281951569563448 4.7156622169514944e-05
0.44518283 0.00028195640722064705 4.724009574440697e-05
0.4450803 0.00028196125566855914 4.732348918140409e-05
0.44497782 0.00028196610900893944 4.7406706832394135e-05
0.44487536 0.0002819709717004937 4.74899917122296e-05
0.44477293 0.00028197583926852524 4.757308009463509e-05
0.44467053 0.0002819807161569044 4.7656153103808974e-05
0.44456813 0.00028198559933420857 4.7739488816787806e-05
0.4444658 0.000281990490429994 4.782282292987248e-05
0.44436345 0.0002819953878132647 4.790596345048932e-05
0.44426113 0.00028200029450535134 4.798909597950509e-05
0.44415882 0.00028200520746732706 4.807207719625809e-05
0.44405657 0.00028201012827593216 4.8155016840554276e-05
0.44395432 0.00028201505533145284 4.8237792893791706e-05
0.4438521 0.0002820199916301536 4.832040557208246e-05
0.44374987 0.0002820249341436992 4.840295465803573e-05
0.4436477 0.0002820298844343081 4.848555462900421e-05
0.44354555 0.00028203484093953157 4.8568135127115186e-05
0.44344342 0.00028203980664988636 4.865054339393804e-05
0.4433413 0.0002820447770971779 4.873293100836762e-05
0.44323924 0.0002820497567283095 4.881529160362509e-05
0.4431372 0.00028205474108365593 4.8897667909236297e-05
0.44303516 0.00028205973606620514 4.897984536306599e-05
0.44293314 0.0002820647357418847 4.906207417182403e-05
0.44283116 0.00028206974457927153 4.9144410743929865e-05
0.44272918 0.0002820747595828396 4.922673574448896e-05
0.44262725 0.0002820797822754149 4.9309023696584264e-05
0.44252533 0.00028208481112116334 4.939126315656475e-05
0.44242343 0.0002820898491004116 4.947332321036134e-05
0.44232157 0.0002820948917355172 4.955550895125827e-05
0.44221973 0.0002820999434859549 4.9637293606097875e-05
0.4421179 0.00028210500131964843 4.9719071794959514e-05
0.4420161 0.00028211006823318963 4.980065162147644e-05
0.44191432 0.00028211513972129773 4.988226850771288e-05
0.44181257 0.0002821202202732009 4.9963883576379044e-05
0.44171083 0.0002821253068843315 5.0045498184834334e-05
0.44160914 0.0002821304010533363 5.0126970662406254e-05
0.44150746 0.0002821355012542296 5.020831194862302e-05
0.4414058 0.00028214061046702264 5.028951086980466e-05
0.44130415 0.00028214572568495487 5.0370638151475884e-05
0.44120255 0.00028215084838408765 5.0451636399669035e-05
0.44110096 0.00028215597706900114 5.0532694720594674e-05
0.4409994 0.00028216111472503753 5.0613693690839334e-05
0.44089785 0.0002821662568464847 5.069456064066651e-05
0.44079632 0.00028217140942023286 5.0775362487461286e-05
0.44069484 0.0002821765649205004 5.085607387866759e-05
0.44059336 0.00028218173086133196 5.093698825377094e-05
0.4404919 0.00028218690124669205 5.101769101855589e-05
0.4403905 0.000282192080526815 5.1098203871188314e-05
0.44028908 0.00028219726572797715 5.117861588203792e-05
0.4401877 0.00028220245978943526 5.1258898904389186e-05
0.44008633 0.00028220765821726794 5.133904773056483e-05
0.439985 0.00028221286547184713 5.141916094661044e-05
0.4398837 0.0002822180770679007 5.1499130346876294e-05
0.4397824 0.0002822232989982233 5.157906727680506e-05
0.43968117 0.0002822285237060353 5.1658830795632646e-05
0.43957993 0.0002822337587185998 5.1738476924013755e-05
0.4394787 0.00028223899956531494 5.181829951293125e-05
0.43937752 0.00028224424763395454 5.189795077767872e-05
0.43927634 0.000282249501513917 5.19774621437684e-05
0.4391752 0.000282254764121723 5.2056834922905814e-05
0.43907407 0.0002822600309548187 5.2135991026935376e-05
0.43897298 0.00028226530646804394 5.2214961988669406e-05
0.4388719 0.00028227058771633837 5.229378591573694e-05
0.43877086 0.00028227587604919013 5.2372539947434074e-05
0.43866983 0.00028228117008598626 5.24509862819085e-05
0.4385688 0.00028228647426846226 5.25290263297643e-05
0.43846783 0.00028229178095096107 5.2606914723755404e-05
0.43836686 0.00028229709774217306 5.2684944104980086e-05
0.43826595 0.0002823024170293986 5.2762888551245366e-05
0.438165 0.0002823077479892609 5.284073540511766e-05
0.43806413 0.00028231308141501646 5.2918578798511564e-05
0.43796328 0.00028231842335219834 5.2996379457974935e-05
0.43786243 0.0002823237708942441 5.307411780321032e-05
0.4377616 0.0002823291269310162 5.3151854759812226e-05
0.4376608 0.00028233448697874994 5.322950650753372e-05
0.43756002 0.0002823398570847743 5.330699824336382e-05
0.4374593 0.0002823452295753761 5.338437713502123e-05
0.43735856 0.000282350612095819 5.346167646497791e-05
0.43725786 0.0002823559985793036 5.3539239716125934e-05
0.43715718 0.00028236139352050943 5.361681259062861e-05
0.4370565 0.0002823667940200984 5.3694184751798974e-05
0.43695587 0.00028237220294589194 5.377151198879296e-05
0.43685526 0.0002823776158064327 5.384877465635709e-05
0.43675467 0.0002823830370719792 5.392598509750057e-05
0.43665412 0.0002823884622504339 5.400307791442571e-05
0.43655357 0.0002823938974182713 5.408016590446923e-05
0.43645304 0.00028239933647797934 5.41570426960907e-05
0.43635255 0.0002824047838823403 5.4233863495733806e-05
0.4362521 0.0002824102351544397 5.431068125156732e-05
0.43615162 0.00028241569638546844 5.438771653084304e-05
0.43605122 0.0002824211598776793 5.4464624261985006e-05
0.43595082 0.0002824266333199864 5.454152067891036e-05
0.43585044 0.00028243211062275563 5.461830654885546e-05
0.43575007 0.000282437597855092 5.4694957055883385e-05
0.43564972 0.0002824430889181694 5.477157064083277e-05
0.43554944 0.00028244858662596414 5.484804712940257e-05
0.43544915 0.0002824540897662471 5.4924401600064535e-05
0.43534887 0.00028245960278995016 5.500068119164367e-05
0.43524864 0.00028246511794526063 5.5076792378119965e-05
0.43514842 0.00028247064296530887 5.5153178147260804e-05
0.43504822 0.00028247617177197976 5.522947282635221e-05
0.43494806 0.0002824817087954466 5.530572939345233e-05
0.4348479 0.0002824872512335427 5.538192829518462e-05
0.4347478 0.00028249280022038124 5.5458120420833004e-05
0.43464768 0.00028249835460800193 5.5534155680256664e-05
0.4345476 0.0002825039171640021 5.561006206287047e-05
0.43444753 0.00028250948509096925 5.568584016490876e-05
0.4343475 0.00028251505949595466 5.576160267382121e-05
0.4342475 0.00028252063925699583 5.58372505234863e-05
0.4341475 0.0002825262271360275 5.591297134503812e-05
0.43404755 0.00028253181870904374 5.598877819429662e-05
0.4339476 0.0002825374200702702 5.606443012351574e-05
0.43384767 0.0002825430250961408 5.613995227309533e-05
0.43374777 0.00028254863820722343 5.621537721671821e-05
0.4336479 0.0002825542549526537 5.6290673751895825e-05
0.43354806 0.0002825598797483842 5.636575542284433e-05
0.43344823 0.0002825655098065456 5.6440560942855074e-05
0.43334842 0.0002825711478644223 5.651534226800399e-05
0.43324864 0.00028257678947987214 5.6590010302462746e-05
0.4331489 0.0002825824390770608 5.666480712831367e-05
0.43304914 0.0002825880939240841 5.673962393012295e-05
0.43294945 0.0002825937550632978 5.681444585296381e-05
0.43284976 0.00028259942144245317 5.6889128065211454e-05
0.43275008 0.0002826050974790332 5.69638557969643e-05
0.43265045 0.0002826107753513605 5.7038439814063456e-05
0.43255082 0.0002826164628582428 5.7112863484772194e-05
0.43245122 0.0002826221538560844 5.718712152903833e-05
0.43235165 0.00028262785274839076 5.726120392622454e-05
0.4322521 0.00028263355508508593 5.733504266014744e-05
0.43215257 0.00028263926698501824 5.740899616687048e-05
0.43205306 0.0002826449823287578 5.7482993114231005e-05
0.43195358 0.00028265070552988155 5.755696641216033e-05
0.43185413 0.00028265643216432803 5.763095524376708e-05
0.43175468 0.00028266216836375955 5.7704827671205005e-05
0.4316553 0.00028266790624998224 5.7778599035427126e-05
0.4315559 0.00028267365367433693 5.785221865245647e-05
0.4314565 0.00028267940619947275 5.7925799923875645e-05
0.43135718 0.00028268516479114283 5.799923369657118e-05
0.43125784 0.0002826909284626411 5.8072716682756864e-05
0.43115854 0.0002826966999263258 5.814646524636845e-05
0.43105927 0.0002827024747667762 5.822014080583676e-05
0.43096003 0.0002827082573915062 5.829371960623701e-05
0.4308608 0.0002827140451071335 5.836731022475033e-05
0.43076158 0.0002827198405956768 5.844086517830001e-05
0.4306624 0.0002827256394195374 5.851425237949487e-05
0.43056324 0.00028273144598740774 5.8587683791566175e-05
0.4304641 0.0002827372576235416 5.8660983665019526e-05
0.430365 0.00028274307523109426 5.873420700373741e-05
0.43026587 0.00028274889964589986 5.880757184042605e-05
0.4301668 0.00028275473003594947 5.8881015867693316e-05
0.43006778 0.0002827605637390721 5.89544392150798e-05
0.42996874 0.0002827664069175963 5.9027810704317536e-05
0.42986974 0.000282772253390648 5.9101078378173955e-05
0.42977077 0.0002827781075581264 5.91743048821517e-05
0.4296718 0.0002827839667676831 5.9247521274495564e-05
0.42957288 0.0002827898318912028 5.932064722254099e-05
0.42947397 0.00028279570203892105 5.939369200032574e-05
0.42937508 0.0002828015798390726 5.94665987191304e-05
0.4292762 0.0002828074626558886 5.953982975464175e-05
0.42917737 0.00028281335137030295 5.961299363158636e-05
0.42907855 0.0002828192451029814 5.968611381683156e-05
0.42897975 0.00028282514648758265 5.9759146470219486e-05
0.42888096 0.0002828310528757048 5.9832146552072526e-05
0.42878222 0.000282836965114991 5.9905116217739544e-05
0.4286835 0.00028284288234801025 5.997803070317918e-05
0.42858478 0.0002828488071975526 6.00509196344591e-05
0.4284861 0.0002828547352399293 6.012371041178991e-05
0.42838743 0.0002828606726802109 6.0196805028137126e-05
0.4282888 0.00028286661333654746 6.026980754124793e-05
0.42819017 0.00028287256159286 6.0342743159343653e-05
0.4280916 0.0002828785130428962 6.0415674504841266e-05
0.42799303 0.00028288447207844893 6.048855912359552e-05
0.42789447 0.00028289043609707224 6.056142220394761e-05
0.42779595 0.00028289640768815806 6.063427678645215e-05
0.42769745 0.0002829023824471651 6.070701386850034e-05
0.42759895 0.0002829083665645622 6.077971305259662e-05
0.42750052 0.0002829143520310166 6.085264327609791e-05
0.42740208 0.000282920346876315 6.09255685641685e-05
0.42730367 0.0002829263448798276 6.099840902235505e-05
0.42720526 0.0002829323522468728 6.107116927939577e-05
0.42710692 0.0002829383609252261 6.11437676654233e-05
0.42700857 0.0002829443789401288 6.121636100800804e-05
0.42691025 0.0002829504000674741 6.128884602567744e-05
0.42681193 0.0002829564305152142 6.136129974316055e-05
0.42671368 0.00028296246222793376 6.143366734231629e-05
0.42661542 0.00028296850325243113 6.150625108727187e-05
0.4265172 0.0002829745473838645 6.157878219323653e-05
0.426419 0.00028298059899069315 6.165124954411445e-05
0.4263208 0.00028298665552190335 6.172367684632837e-05
0.42622262 0.0002829927195149992 6.179617094384232e-05
0.42612448 0.00028299878659112716 6.186854411210322e-05
0.42602637 0.00028300486111068184 6.194094642789538e-05
0.42592826 0.00028301094054172197 6.201314749761992e-05
0.42583022 0.0002830170255402895 6.208542658136934e-05
0.42573217 0.0002830231154543876 6.21578612300871e-05
0.42563415 0.00028302921279737793 6.223026713726604e-05
0.42553613 0.00028303531505685637 6.23026911359889e-05
0.42543814 0.00028304142473501895 6.237502679139573e-05
0.42534018 0.00028304753745976634 6.244737284836315e-05
0.42524225 0.00028305365758891145 6.251966298334223e-05
0.42514434 0.0002830597807437632 6.259179496575564e-05
0.42504644 0.0002830659131430352 6.266398589053061e-05
0.42494857 0.0002830720485641699 6.273623009900215e-05
0.42485073 0.00028307819136834644 6.280857444827543e-05
0.4247529 0.0002830843390699212 6.288082339641267e-05
0.4246551 0.00028309049226454326 6.295303258968611e-05
0.42455733 0.0002830966503381296 6.302511079686302e-05
0.42445958 0.0002831028157531869 6.309715791491263e-05
0.42436182 0.0002831089860319739 6.316908668229798e-05
0.42426413 0.00028311516174478766 6.324097228639248e-05
0.42416644 0.00028312134230912565 6.331289518970881e-05
0.42406878 0.00028312753019259267 6.33850644331426e-05
0.42397112 0.0002831337229495476 6.345702460759163e-05
0.4238735 0.00028313992111653305 6.352905555475468e-05
0.4237759 0.00028314612414759906 6.360099695099631e-05
0.42367834 0.00028315233445879085 6.367272537786182e-05
0.42358077 0.0002831585496081858 6.37446052893111e-05
0.42348325 0.00028316477013399236 6.381641874387935e-05
0.42338574 0.0002831709954925517 6.388818673548112e-05
0.42328826 0.0002831772281166957 6.39601233457012e-05
0.42319077 0.0002831834655898587 6.403202583692659e-05
0.42309335 0.0002831897084127968 6.410382316038106e-05
0.42299592 0.0002831959560623197 6.417554706406807e-05
0.42289853 0.0002832022109503999 6.424731946824804e-05
0.42280114 0.00028320847066313576 6.431898726594595e-05
0.4227038 0.000283214735679939 6.439066429937752e-05
0.42260647 0.00028322100550909915 6.446222041493269e-05
0.42250916 0.0002832272825455662 6.453400079214237e-05
0.42241186 0.00028323356441374873 6.460574455306193e-05
0.4223146 0.0002832398515604296 6.467744210431983e-05
0.42221737 0.00028324614352777 6.474917360081778e-05
0.42212015 0.0002832524426908898 6.482084007115666e-05
0.42202297 0.00028325874473362556 6.489251201026345e-05
0.42192578 0.00028326505589627724 6.496416476081032e-05
0.42182863 0.0002832713699239982 6.503567490062687e-05
0.4217315 0.00028327769111156833 6.510715162896509e-05
0.4216344 0.0002832840151484616 6.517868152400098e-05
0.4215373 0.0002832903482850258 6.525019049988071e-05
0.42144024 0.00028329668426326854 6.532169393096931e-05
0.4213432 0.00028330302738410317 6.539303416975333e-05
0.4212462 0.0002833093733175244 6.546435832235198e-05
0.4211492 0.0002833157283211949 6.553545878915763e-05
0.42105225 0.0002833220841467922 6.560650082058946e-05
0.42095527 0.00028332845097919947 6.567756419293997e-05
0.42085835 0.0002833348186272343 6.574870149318476e-05
0.42076147 0.00028334119337546467 6.581992606838955e-05
0.42066458 0.0002833475728630016 6.58911558566416e-05
0.42056772 0.00028335395944829514 6.596236207270307e-05
0.42047086 0.00028336035076444605 6.603347036870015e-05
0.42037407 0.00028336674718835205 6.610453246565695e-05
0.42027727 0.000283373148329886 6.617559424175026e-05
0.4201805 0.00028337955653415616 6.624655811355785e-05
0.42008373 0.00028338596943971095 6.631743698120192e-05
0.41998702 0.000283392387413454 6.638845638683802e-05
0.4198903 0.0002833988100963093 6.645940950902788e-05
0.41979364 0.0002834052398161958 6.653038242627084e-05
0.419697 0.00028341167225452637 6.660127528698653e-05
0.41960034 0.00028341811370240845 6.667223103990051e-05
0.41950372 0.00028342455786000624 6.67430454617679e-05
0.41940713 0.0002834310090186062 6.68137617131279e-05
0.41931057 0.0002834374628613394 6.688450249885883e-05
0.419214 0.0002834439256899194 6.695523685127777e-05
0.41911748 0.00028345039120355575 6.70261459883993e-05
0.41902098 0.00028345686371956263 6.709700343180128e-05
0.4189245 0.0002834633389111417 6.716780647642331e-05
0.41882804 0.00028346982308834694 6.723849785020687e-05
0.4187316 0.00028347630991534936 6.730910391407166e-05
0.4186352 0.0002834828037034607 6.737972059454305e-05
0.41853878 0.000283489302140158 6.745029014222031e-05
0.41844243 0.0002834958055134169 6.752081962115143e-05
0.41834608 0.00028350231352510056 6.759136133139987e-05
0.41824976 0.00028350882847141877 6.766177623042137e-05
0.41815343 0.0002835153480376566 6.77321253754492e-05
0.41805717 0.0002835218724979036 6.780246580274567e-05
0.4179609 0.0002835284015683788 6.787272687145703e-05
0.41786465 0.00028353493955894074 6.794299907907915e-05
0.41776845 0.00028354147810505815 6.801323660715168e-05
0.41767225 0.00028354802556252844 6.808343881778279e-05
0.41757607 0.0002835545755966893 6.815388070060195e-05
0.41747993 0.0002835611325329289 6.82243242866273e-05
0.41738382 0.00028356769204144724 6.829461743413743e-05
0.4172877 0.00028357426046604926 6.836496335958714e-05
0.41719162 0.0002835808314496022 6.843514550493345e-05
0.41709557 0.0002835874092906135 6.850533901592655e-05
0.41699952 0.0002835939917149041 6.857539610945908e-05
0.4169035 0.000283600580972332 6.864539997303778e-05
0.4168075 0.0002836071727630151 6.871563279196808e-05
0.41671154 0.00028361377139906376 6.878581121081952e-05
0.41661558 0.00028362037461552295 6.885600848533741e-05
0.41651967 0.00028362698261162893 6.892606086560432e-05
0.41642377 0.0002836335951659536 6.89960490551995e-05
0.41632786 0.00028364021658265967 6.906587518625077e-05
0.41623202 0.0002836468384197491 6.913573981220062e-05
0.41613618 0.00028365346911437053 6.920569366212516e-05
0.41604036 0.0002836601022996121 6.927579657233772e-05
0.41594455 0.000283666744355262 6.934572473578878e-05
0.4158488 0.0002836733868126304 6.941565654526053e-05
0.41575304 0.0002836800381248882 6.948547629651513e-05
0.4156573 0.00028368669188430235 6.955525431297071e-05
0.4155616 0.0002836933544830484 6.962493673353969e-05
0.41546592 0.0002837000174327802 6.969455770533036e-05
0.41537026 0.0002837066892106856 6.976432005404497e-05
0.41527462 0.00028371336342229454 6.983408031117955e-05
0.41517898 0.00028372004646084396 6.990368328290452e-05
0.41508338 0.0002837267319088287 6.997332235369922e-05
0.4149878 0.0002837334240879411 7.004285690254221e-05
0.41489226 0.0002837401186613934 7.011243651170726e-05
0.41479674 0.0002837468199553788 7.018196730142102e-05
0.41470122 0.0002837535257268721 7.025153191809379e-05
0.41460574 0.00028376023821404027 7.03211370690464e-05
0.41451028 0.0002837669530877029 7.039074404166564e-05
0.41441482 0.0002837736767673965 7.046029071901199e-05
0.4143194 0.00028378040281770017 7.052978200851648e-05
0.414224 0.00028378713555110016 7.05990116936602e-05
0.41412863 0.0002837938706159289 7.066826488507409e-05
0.41403326 0.0002838006144524581 7.073751904900073e-05
0.41393796 0.00028380735851800534 7.080701543671906e-05
0.41384262 0.00028381411348524455 7.08763992214575e-05
0.41374734 0.00028382086866749737 7.094578398865377e-05
0.41365206 0.0002838276326289089 7.101503858419846e-05
0.4135568 0.0002838343988927896 7.108421938312211e-05
0.4134616 0.00028384117179840136 7.115337058509316e-05
0.4133664 0.00028384794699562454 7.122256188413231e-05
0.41327122 0.0002838547309538671 7.129180214220757e-05
0.41317606 0.0002838615172014311 7.136094792511757e-05
0.41308093 0.00028386831006843756 7.142999645871702e-05
0.4129858 0.00028387510733395114 7.149910006229368e-05
0.41289073 0.00028388190908313786 7.156825818737007e-05
0.41279566 0.00028388871523294117 7.163730764598866e-05
0.4127006 0.0002838955301177984 7.170639567707033e-05
0.41260558 0.0002839023451243377 7.177544604588206e-05
0.41251057 0.00028390916886026864 7.184452494558169e-05
0.4124156 0.00028391599484538395 7.191348845354348e-05
0.41232064 0.0002839228273961879 7.198228757126888e-05
0.4122257 0.0002839296643070913 7.205098299669477e-05
0.41213077 0.0002839365077510961 7.211945530394425e-05
0.41203588 0.0002839433533839188 7.218820914834448e-05
0.41194102 0.00028395020556282223 7.22569979156384e-05
0.41184616 0.0002839570620914099 7.232569088986306e-05
0.41175133 0.0002839639251507012 7.239436894571767e-05
0.41165653 0.00028397079038667737 7.246290967983072e-05
0.41156173 0.00028397766429214 7.253148632082022e-05
0.41146696 0.00028398454036816627 7.26001297569572e-05
0.4113722 0.00028399142295788604 7.266879799203542e-05
0.4112775 0.00028399830771203444 7.273739634749757e-05
0.41118282 0.0002840051989594959 7.280582371395321e-05
0.41108814 0.00028401209451283565 7.287427783567128e-05
0.4109935 0.0002840189965445768 7.294261888206018e-05
0.41089883 0.0002840259028621413 7.30107959806499e-05
0.41080424 0.0002840328134568202 7.307912522405694e-05
0.41070965 0.00028403972833983694 7.314730852948134e-05
0.41061506 0.0002840466518377356 7.321539435804292e-05
0.41052052 0.00028405357523547474 7.328339200473279e-05
0.410426 0.0002840605072284855 7.335130451474305e-05
0.4103315 0.0002840674412764151 7.341908459915878e-05
0.410237 0.0002840743817061967 7.34867044537995e-05
0.41014257 0.0002840813241521116 7.35541632952961e-05
0.41004813 0.00028408827513751585 7.362151944502969e-05
0.4099537 0.0002840952281126886 7.36888360474053e-05
0.4098593 0.0002841021896132417 7.375602420507369e-05
0.40976495 0.0002841091508832704 7.382325047103917e-05
0.4096706 0.00028411612067752646 7.389058023521769e-05
0.40957627 0.0002841230924505367 7.395804189997343e-05
0.40948194 0.00028413007276261414 7.402539466078797e-05
0.40938768 0.00028413705282621975 7.409262097363396e-05
0.4092934 0.00028414404141061973 7.415995282014046e-05
0.40919915 0.0002841510341606105 7.422719533294495e-05
0.40910494 0.00028415803100696117 7.429468105858864e-05
0.40901074 0.00028416503203994797 7.436216407658952e-05
0.40891656 0.0002841720393866638 7.44296844741676e-05
0.40882242 0.0002841790486987963 7.449714658569772e-05
0.40872827 0.0002841860665336832 7.456458845684582e-05
0.40863416 0.00028419308632062043 7.463198971769209e-05
0.40854007 0.00028420011240252226 7.469957162281906e-05
0.408446 0.0002842071404457578 7.476707873159305e-05
0.40835196 0.00028421417700598 7.483456623625508e-05
0.40825793 0.0002842212155130195 7.490203060067166e-05
0.40816393 0.0002842282602943727 7.496938653129259e-05
0.40806994 0.00028423530923926297 7.503678909215065e-05
0.407976 0.000284242362219912 7.510437258567491e-05
0.40788206 0.0002842494193841958 7.517195390011598e-05
0.40778813 0.0002842564850631261 7.523953829868352e-05
0.40769425 0.00028426355043899797 7.530714307195515e-05
0.40760037 0.00028427062432287274 7.537458436404014e-05
0.40750653 0.0002842777001245609 7.544213775669678e-05
0.40741268 0.0002842847844394606 7.550979021633034e-05
0.4073189 0.000284291868430281 7.557737542888297e-05
0.4072251 0.000284298960928645 7.564500009521387e-05
0.4071313 0.0002843060576006416 7.571257270952807e-05
0.4070376 0.0002843131582569506 7.578002970650262e-05
0.40694386 0.0002843202630708914 7.584754383787374e-05
0.40685016 0.0002843273741161576 7.591500206292265e-05
0.4067565 0.0002843344870527505 7.598249782173347e-05
0.40666282 0.00028434160848053817 7.605004026852154e-05
0.40656918 0.0002843487318015488 7.611759606149315e-05
0.40647557 0.0002843558613520581 7.618536706837266e-05
0.40638196 0.00028436299508604245 7.625314551815834e-05
0.40628842 0.00028437013278393477 7.63210540586749e-05
0.40619487 0.00028437727467054666 7.638881766891641e-05
0.40610132 0.0002843844250528457 7.645653284607979e-05
0.40600783 0.000284391575055183 7.652435204738656e-05
0.40591434 0.00028439873355711696 7.659214019585686e-05
0.40582088 0.000284405893951568 7.6659916984172e-05
0.40572742 0.0002844130628394924 7.672761057811381e-05
0.40563402 0.00028442023131416717 7.679529127877553e-05
0.40554062 0.0002844274082745385 7.686302728681002e-05
0.4054472 0.0002844345894067585 7.69309315189592e-05
0.40535387 0.00028444177445858425 7.69988270824197e-05
0.40526053 0.00028444896368374866 7.706675471329769e-05
0.40516722 0.0002844561591141426 7.713458465584163e-05
0.40507394 0.00028446335641170385 7.720256554654073e-05
0.40498066 0.00028447056222161436 7.727055705771102e-05
0.4048874 0.0002844777699012572 7.733861432484666e-05
0.4047942 0.00028448498379086306 7.740656700140687e-05
0.404701 0.00028449219953053816 7.747448599342333e-05
0.4046078 0.0002844994237807396 7.754260077199848e-05
0.40451464 0.0002845066498932486 7.761065864836821e-05
0.40442148 0.00028451388451485233 7.767860288559038e-05
0.40432838 0.0002845211186588511 7.774654544963282e-05
0.40423527 0.0002845283613140184 7.781481283159389e-05
0.4041422 0.00028453560583314964 7.788300207782261e-05
0.40404913 0.00028454285886917406 7.795118907657292e-05
0.40395612 0.0002845501114352827 7.801945255665343e-05
0.4038631 0.0002845573725270269 7.808781560940391e-05
0.4037701 0.00028456463780595037 7.815616219005357e-05
0.40367714 0.0002845719069493451 7.822442670943508e-05
0.40358418 0.0002845791802651037 7.82926740806514e-05
0.40349126 0.0002845864597660612 7.836105248732761e-05
0.40339833 0.00028459374345504983 7.842948755968363e-05
0.40330547 0.0002846010309954211 7.849790414049812e-05
0.4032126 0.0002846083227226537 7.856641018160355e-05
0.40311977 0.00028461562064510855 7.863507216661864e-05
0.40302694 0.0002846229227739468 7.870371117533119e-05
0.40293413 0.0002846302310967822 7.877241279278307e-05
0.40284136 0.0002846375412829329 7.884113217310892e-05
0.4027486 0.0002846448576656525 7.891006205692037e-05
0.40265587 0.000284652178280193 7.897895999614156e-05
0.40256315 0.00028465950508749644 7.904777826522728e-05
0.40247047 0.00028466683376167514 7.911671872721878e-05
0.40237778 0.0002846741709889693 7.918568091506918e-05
0.40228516 0.00028468150772188304 7.925458294786402e-05
0.4021925 0.00028468885536059074 7.932347538491745e-05
0.4020999 0.00028469620250256016 7.939266348607344e-05
0.4020073 0.0002847035582159941 7.946182292560464e-05
0.40191475 0.00028471091579847815 7.95310048202314e-05
0.4018222 0.00028471827958757016 7.960044367958245e-05
0.4017297 0.0002847256452638308 7.966973287421482e-05
0.4016372 0.00028473301951081214 7.973908960406029e-05
0.40154472 0.00028474039564741415 7.980866779835044e-05
0.40145227 0.0002847477779991455 7.98782221859335e-05
0.40135983 0.00028475516462625315 7.994794300012808e-05
0.4012674 0.00028476255748256346 8.00177777238044e-05
0.40117502 0.00028476995224597785 8.008762554341102e-05
0.40108263 0.000284777355635259 8.015777377543996e-05
0.40099028 0.00028478476095614 8.022787707481528e-05
0.40089795 0.000284792172524907 8.029817305386676e-05
0.40080565 0.0002847995860397569 8.036860062671807e-05
0.40071335 0.0002848070082165972 8.04391019052181e-05
0.4006211 0.0002848144323432921 8.050959498658066e-05
0.40052885 0.00028482186274363883 8.058041990508156e-05
0.40043664 0.00028482929512708006 8.065138219026357e-05
0.40034443 0.0002848367362199814 8.072261389060814e-05
0.40025225 0.00028484417932826846 8.079401284639947e-05
0.40016007 0.0002848516311812692 8.086560792907686e-05
0.40006796 0.00028485908267050666 8.093752001415145e-05
0.39997584 0.0002848665429495953 8.100957555778607e-05
0.39988372 0.00028487400772445254 8.108204169491787e-05
0.39979166 0.0002848814765140846 8.115485089777354e-05
0.3996996 0.00028488894987478225 8.122828840566104e-05
0.39960757 0.0002848964297410523 8.13016763034069e-05
0.39951557 0.00028490391176925106 8.13751189674996e-05
0.39942357 0.0002849114027238751 8.144851251423667e-05
0.3993316 0.0002849188958228889 8.15217204577557e-05
0.39923966 0.00028492639539359527 8.159496582367233e-05
0.39914772 0.00028493389953049086 8.166817859608763e-05
0.3990558 0.0002849414101304825 8.174144281382938e-05
0.39896393 0.0002849489228610178 8.181464227325078e-05
0.39887208 0.0002849564420388182 8.18877787334555e-05
0.39878023 0.000284963965766254 8.19608043412755e-05
0.3986884 0.0002849714959166093 8.203379124441903e-05
0.3985966 0.0002849790281551856 8.210659583793604e-05
0.39850482 0.0002849865692324385 8.217934266187304e-05
0.39841306 0.0002849941123754994 8.225202008561008e-05
0.39832133 0.0002850016618917402 8.232469863897278e-05
0.39822963 0.0002850092134607636 8.239727755361475e-05
0.39813793 0.00028501677383836375 8.246981690164722e-05
0.39804626 0.0002850243362537151 8.254234970457644e-05
0.39795458 0.0002850319074725842 8.261482869979892e-05
0.39786297 0.0002850394782466973 8.268718123809635e-05
0.39777136 0.00028504705780545424 8.275957671742001e-05
0.39767978 0.0002850546393705993 8.283185606286181e-05
0.3975882 0.00028506222970805704 8.290410281205961e-05
0.39749664 0.0002850698220337712 8.29763230514672e-05
0.39740512 0.00028507742064895003 8.304845447604415e-05
0.39731362 0.00028508502123388257 8.312058835200628e-05
0.39722213 0.00028509263056909523 8.319255503130168e-05
0.39713067 0.0002851002418498563 8.326454722457417e-05
0.39703923 0.00028510785938853553 8.333645941359585e-05
0.3969478 0.00028511548134400395 8.340840341408915e-05
0.39685643 0.0002851231070596348 8.3480252098668e-05
0.39676502 0.0002851307396640108 8.355196445444091e-05
0.39667368 0.00028513837599457753 8.362356796347872e-05
0.39658234 0.0002851460167031657 8.369507664593206e-05
0.39649102 0.0002851536636031068 8.376654022430452e-05
0.39639974 0.00028516131237120695 8.383792735501799e-05
0.39630845 0.000285168969812608 8.390933692513348e-05
0.3962172 0.0002851766291164984 8.398079139686462e-05
0.39612597 0.0002851842945932397 8.405221796348789e-05
0.39603478 0.00028519196191491167 8.41234531838567e-05
0.39594358 0.00028519963788563855 8.419461778477387e-05
0.39585242 0.0002852073156803371 8.426581403070566e-05
0.39576125 0.0002852150021175502 8.43368282422718e-05
0.39567015 0.0002852226878347932 8.440776888884916e-05
0.39557904 0.0002852303821741069 8.447867312864473e-05
0.39548796 0.00028523807828793874 8.454944153971811e-05
0.3953969 0.000285245783005476 8.462016273844353e-05
0.39530584 0.0002852534894758211 8.46907822386212e-05
0.39521483 0.00028526120200919337 8.476137233303085e-05
0.3951238 0.00028526891880382695 8.483186304471595e-05
0.39503285 0.00028527663911834516 8.490249820459578e-05
0.3949419 0.00028528436369754725 8.497300000845808e-05
0.39485094 0.0002852920968426257 8.504347877919835e-05
0.39476004 0.00028529982917125665 8.511392604982808e-05
0.39466915 0.00028530757005485266 8.518426335111365e-05
0.39457825 0.0002853153151753928 8.525462264609306e-05
0.3944874 0.0002853230637606905 8.532489754086093e-05
0.39439657 0.00028533081657356986 8.539519692725229e-05
0.39430577 0.00028533857537810556 8.546535266173916e-05
0.394215 0.00028534633584402535 8.553545896514779e-05
0.3941242 0.00028535410483044454 8.560551300144661e-05
0.39403346 0.00028536187546080724 8.567546275299999e-05
0.3939427 0.0002853696545903491 8.57452087305147e-05
0.39385203 0.00028537743276987675 8.581484660944928e-05
0.39376134 0.0002853852194232365 8.58844654825771e-05
0.39367068 0.0002853930076685131 8.595404152259893e-05
0.39358002 0.0002854008043813538 8.602364591126501e-05
0.3934894 0.0002854086026795538 8.609321278101456e-05
0.3933988 0.0002854164068698918 8.616265186232843e-05
0.39330822 0.00028542421262167043 8.62320865689825e-05
0.39321765 0.0002854320268206727 8.630147601861945e-05
0.3931271 0.0002854398425647988 8.637073399851532e-05
0.3930366 0.0002854476641623791 8.643995888268788e-05
0.3929461 0.00028545548986556613 8.650917365825791e-05
0.3928556 0.00028546332141164753 8.657832940871e-05
0.39276516 0.000285471154469778 8.664740655614897e-05
0.3926747 0.0002854789959306687 8.671630010146358e-05
0.3925843 0.00028548683887771555 8.67853265333713e-05
0.3924939 0.0002854946876401122 8.685422168215025e-05
0.39240354 0.0002855025378671457 8.69229917710423e-05
0.39231318 0.00028551039647345194 8.699170980333347e-05
0.39222285 0.0002855182565240368 8.706034398177816e-05
0.39213255 0.0002855261223425745 8.712887553854932e-05
0.39204225 0.0002855339921797735 8.719739055124465e-05
0.39195198 0.0002855418677713248 8.726590137449941e-05
0.39186174 0.0002855497447757151 8.733433285927641e-05
0.3917715 0.0002855576301192313 8.740268692147074e-05
0.39168128 0.00028556551685067374 8.747086097321563e-05
0.3915911 0.00028557340928761965 8.753900266513156e-05
0.39150095 0.0002855813030884546 8.760697368531882e-05
0.3914108 0.0002855892051720227 8.767469575926552e-05
0.39132068 0.0002855971085755408 8.774232975303938e-05
0.39123058 0.00028560501762082914 8.78099007732438e-05
0.3911405 0.0002856129305910143 8.787753313619842e-05
0.39105043 0.00028562084919847813 8.794512927057498e-05
0.3909604 0.00028562876910369844 8.801266326859879e-05
0.39087036 0.0002856366972512114 8.808009429042239e-05
0.39078036 0.0002856446266705726 8.814738530081867e-05
0.3906904 0.0002856525616819983 8.821462570773949e-05
0.39060044 0.0002856604979428956 8.828175836523285e-05
0.3905105 0.00028566844240294386 8.834876933822166e-05
0.3904206 0.00028567638808501666 8.841568818189579e-05
0.39033067 0.0002856843419476266 8.8482525096591e-05
0.3902408 0.0002856922970120781 8.854932672666551e-05
0.39015093 0.00028570025760839155 8.861612946239128e-05
0.3900611 0.0002857082193930677 8.868281735818103e-05
0.3899713 0.0002857161893348661 8.874950403076877e-05
0.38988152 0.00028572415780320275 8.881608333518943e-05
0.38979173 0.00028573213706213824 8.888264633362046e-05
0.389702 0.00028574011482647703 8.894909674960981e-05
0.38961226 0.00028574810071918413 8.901552059674212e-05
0.38952255 0.0002857560877452216 8.90817836248163e-05
0.38943285 0.000285764082875901 8.914791132496317e-05
0.38934317 0.0002857720791086932 8.921391928580998e-05
0.38925353 0.00028578008076297624 8.927985465932664e-05
0.3891639 0.0002857880834975373 8.934570484570707e-05
0.3890743 0.0002857960942897778 8.941129375059567e-05
0.3889847 0.00028580410612549746 8.947691763444244e-05
0.38889515 0.00028581212333505195 8.954236490661429e-05
0.3888056 0.00028582014423599093 8.960784527253618e-05
0.38871607 0.0002858281704969842 8.967323100921156e-05
0.38862658 0.00028583619776596266 8.973861746650104e-05
0.38853708 0.00028584423305615526 8.980391695683007e-05
0.38844764 0.00028585226666083004 8.986919378869686e-05
0.38835818 0.00028586031095833724 8.993454291988132e-05
0.38826877 0.0002858683535640399 8.999979041415235e-05
0.38817936 0.0002858764041736862 9.00649955118614e-05
0.38808998 0.00028588445575078686 9.01300889461935e-05
0.38800064 0.00028589251262852946 9.019514573636932e-05
0.3879113 0.00028590057314322804 9.026009204594506e-05
0.38782197 0.00028590863893896107 9.032501633152512e-05
0.38773268 0.00028591670566979435 9.038993366394629e-05
0.3876434 0.0002859247803666736 9.04547959384208e-05
0.38755414 0.00028593285597983045 9.051951506580447e-05
0.3874649 0.00028594093684174344 9.058424545083058e-05
0.38737568 0.00028594902131007363 9.064899243516141e-05
0.38728648 0.00028595711101980336 9.071364435534073e-05
0.38719732 0.0002859652016205352 9.077829736552987e-05
0.38710815 0.0002859733001533835 9.084281150662928e-05
0.38701904 0.0002859813968473541 9.090730908958048e-05
0.3869299 0.00028598950416642096 9.097162297422783e-05
0.38684082 0.0002859976096164667 9.103592289679208e-05
0.38675174 0.0002860057229673848 9.110014061451022e-05
0.3866627 0.0002860138371448399 9.116434167286433e-05
0.38657367 0.0002860219564959001 9.122848358851185e-05
0.38648465 0.00028603007937728046 9.129255609712429e-05
0.38639566 0.0002860382074145158 9.135658801436348e-05
0.3863067 0.00028604633625103383 9.142062820014907e-05
0.38621774 0.00028605447295769075 9.148457999504894e-05
0.3861288 0.00028606261044998956 9.15485885363018e-05
0.3860399 0.00028607075307936593 9.161245769281535e-05
0.385951 0.00028607889920650314 9.167635250960401e-05
0.38586214 0.00028608705045818117 9.17401354194661e-05
0.3857733 0.0002860952024580368 9.180387247105244e-05
0.3856845 0.00028610335956363625 9.186754864444229e-05
0.38559568 0.0002861115201373629 9.193112225714657e-05
0.3855069 0.000286119685797431 9.199468196688697e-05
0.38541812 0.0002861278549147247 9.20581310941889e-05
0.3853294 0.00028613602635563576 9.212157386275396e-05
0.38524064 0.00028614420398717985 9.218488723212826e-05
0.38515195 0.00028615238391815765 9.224818599107455e-05
0.38506326 0.00028616056728675515 9.231150650464654e-05
0.3849746 0.0002861687556934499 9.237473620096393e-05
0.38488597 0.0002861769447719494 9.243791614471972e-05
0.38479733 0.0002861851416238291 9.250096769582408e-05
0.38470873 0.0002861933391261496 9.256401821699828e-05
0.38462016 0.0002862015416325901 9.262701200273007e-05
0.3845316 0.0002862097475356975 9.268992039372878e-05
0.38444307 0.0002862179556578851 9.275271139058832e-05
0.38435453 0.0002862261699226502 9.281546859822051e-05
0.38426605 0.00028623438638425495 9.2878115523412e-05
0.38417757 0.00028624260620878925 9.294074069692261e-05
0.3840891 0.0002862508309831187 9.300340486670485e-05
0.38400066 0.0002862590591219044 9.306603958770178e-05
0.38391224 0.0002862672922008699 9.312858135195442e-05
0.38382384 0.00028627552585196495 9.31910625201103e-05
0.38373548 0.00028628376442294755 9.325345910656274e-05
0.3836471 0.00028629200632056864 9.331565015106726e-05
0.38355878 0.0002863002531050004 9.337775213825463e-05
0.38347048 0.0002863085004084672 9.343972797692036e-05
0.38338217 0.00028631675535945955 9.350163871168059e-05
0.3832939 0.00028632501081441244 9.356363376521826e-05
0.38320562 0.00028633327391897577 9.362555490368103e-05
0.3831174 0.0002863415347223274 9.368736906139642e-05
0.3830292 0.000286349803159959 9.374924028371012e-05
0.38294098 0.0002863580748751486 9.381105739498266e-05
0.38285282 0.0002863663486268464 9.38728742971919e-05
0.38276467 0.00028637462564742606 9.393457320213333e-05
0.38267654 0.00028638290748182255 9.399630908717424e-05
0.38258842 0.00028639119257965257 9.405792215108735e-05
0.38250032 0.00028639948247221616 9.411948092011246e-05
0.38241225 0.00028640777281038017 9.418104435812348e-05
0.3823242 0.0002864160707380178 9.424247041907557e-05
0.38223615 0.00028642436908673515 9.430380059445122e-05
0.38214815 0.00028643267219598966 9.436511389203455e-05
0.38206017 0.00028644097571349926 9.442640073583306e-05
0.3819722 0.00028644928679451043 9.448763303524445e-05
0.38188425 0.00028645759826925645 9.454882229540901e-05
0.3817963 0.000286465917297063 9.460991629622065e-05
0.3817084 0.0002864742338799267 9.467101288289281e-05
0.3816205 0.00028648256083331594 9.473216970901404e-05
0.38153264 0.00028649088533594364 9.479323900945112e-05
0.38144478 0.00028649921737552433 9.485417002813942e-05
0.38135695 0.0002865075497588502 9.491502669397615e-05
0.38126916 0.00028651588682953894 9.497572955996736e-05
0.38118136 0.00028652422705320894 9.503652040920175e-05
0.3810936 0.0002865325719597844 9.509728948652964e-05
0.38100585 0.00028654091718480364 9.515805400716048e-05
0.38091812 0.00028654926991976545 9.521876996486954e-05
0.3808304 0.00028655762296346326 9.527951753014163e-05
0.38074273 0.0002865659806727794 9.534019194384503e-05
0.38065505 0.0002865743415181784 9.540079344194455e-05
0.3805674 0.0002865827070131912 9.546141997997232e-05
0.38047978 0.0002865910727934369 9.552194311321721e-05
0.38039216 0.0002865994460554493 9.558249654059906e-05
0.38030457 0.000286607819592232 9.56429460934282e-05
0.38021702 0.0002866161977498538 9.570344472261837e-05
0.38012946 0.0002866245790266747 9.576385403307288e-05
0.38004193 0.0002866329649135319 9.582431522287319e-05
0.37995443 0.0002866413510596701 9.588469590985198e-05
0.37986696 0.00028664974180254006 9.594505936855504e-05
0.3797795 0.00028665813564684 9.600526141856316e-05
0.37969205 0.0002866665340626786 9.606537274463547e-05
0.3796046 0.0002866749355632286 9.612550645579816e-05
0.3795172 0.00028668334162273014 9.618548414221952e-05
0.37942982 0.0002866917478832994 9.624546592569136e-05
0.37934244 0.0002867001615592177 9.630546272677941e-05
0.37925512 0.00028670857255845984 9.636535764101903e-05
0.37916777 0.0002867169938306396 9.642517964188372e-05
0.37908047 0.0002867254124054763 9.648500287666495e-05
0.37899318 0.00028673383837532723 9.654482019007028e-05
0.37890592 0.0002867422645121603 9.660455142838245e-05
0.3788187 0.000286750695154378 9.66643448267798e-05
0.37873146 0.00028675912883654065 9.67239552040079e-05
0.37864426 0.00028676756699961425 9.678348854278668e-05
0.37855706 0.00028677600818956354 9.684312520182948e-05
0.3784699 0.00028678445097300796 9.690269434512754e-05
0.37838274 0.00028679289966463496 9.69622328975367e-05
0.37829563 0.0002868013499333847 9.702171641831705e-05
0.37820852 0.00028680980321010044 9.708112539712426e-05
0.37812144 0.0002868182609351545 9.714045224840132e-05
0.37803438 0.00028682671875310603 9.71996195867548e-05
0.37794733 0.0002868351838898637 9.725872893527669e-05
0.3778603 0.00028684364910508625 9.731794400638638e-05
0.3777733 0.000286852118742545 9.737708358814868e-05
0.37768632 0.00028686059134684015 9.7436117224664e-05
0.37759936 0.000286869068351122 9.74950837514021e-05
0.37751243 0.00028687754540310874 9.755401303834054e-05
0.3774255 0.00028688602974599086 9.761280923860385e-05
0.3773386 0.00028689451411078096 9.767147294208402e-05
0.3772517 0.0002869030028319725 9.77300985867071e-05
0.37716484 0.0002869114944710353 9.778861721845436e-05
0.377078 0.00028691999044649935 9.784707996564885e-05
0.37699118 0.00028692848640830614 9.79054552379885e-05
0.37690437 0.00028693698960628917 9.79637985918993e-05
0.37681758 0.0002869454927799043 9.802217888914593e-05
0.37673083 0.0002869540002637811 9.80804073241256e-05
0.37664407 0.00028696251062289166 9.813855622220949e-05
0.37655735 0.00028697102527362777 9.819673215015453e-05
0.37647066 0.0002869795398690917 9.825486704150946e-05
0.37638396 0.0002869880616725919 9.831285974544337e-05
0.3762973 0.00028699658339382075 9.837075322653271e-05
0.37621066 0.0002870051093675837 9.842847153635337e-05
0.37612402 0.0002870136381607758 9.848606320537055e-05
0.37603742 0.000287022171175103 9.854347439560548e-05
0.37595084 0.00028703070404255827 9.860075862840507e-05
0.37586427 0.0002870392440417131 9.865798721840986e-05
0.37577772 0.00028704778387693506 9.871514417054843e-05
0.3756912 0.00028705632788632665 9.877222021434716e-05
0.3756047 0.000287064874658783 9.882926124643755e-05
0.3755182 0.00028707342558633163 9.888608376720169e-05
0.37543175 0.00028708197629973047 9.894281433279932e-05
0.3753453 0.0002870905340916242 9.899951253323683e-05
0.3752589 0.00028709908870342554 9.90560948387056e-05
0.37517247 0.00028710765333092076 9.911270877827053e-05
0.3750861 0.00028711621476388655 9.916917892788339e-05
0.37499973 0.0002871247832448891 9.92256204553347e-05
0.37491336 0.0002871333544307392 9.92821305880171e-05
0.37482706 0.00028714192674447026 9.933842262203458e-05
0.37474075 0.0002871505017365111 9.93946470550234e-05
0.37465447 0.00028715908079171196 9.945082880914025e-05
0.3745682 0.00028716766251819163 9.950699640220076e-05
0.37448195 0.00028717624829612535 9.956307930699479e-05
0.37439573 0.0002871848337604001 9.961897910546915e-05
0.3743095 0.0002871934262167042 9.967484470521091e-05
0.37422332 0.00028720201834312847 9.973068213808726e-05
0.37413716 0.00028721061447789433 9.978639379189456e-05
0.374051 0.0002872192132357713 9.984203307306848e-05
0.37396488 0.00028722781598134963 9.989760316521701e-05
0.37387878 0.00028723641835410864 9.99529706280763e-05
0.37379268 0.00028724502766486984 0.000100008338086234
0.3737066 0.00028725363658692945 0.0001000636202456138
0.37362057 0.0002872622494504389 0.00010011878360310218
0.37353456 0.0002872708619048588 0.00010017398081443017
0.37344855 0.0002872794812734765 0.00010022898789025075
0.37336254 0.00028728810319763703 0.0001002840135025924
0.3732766 0.00028729672604778194 0.00010033894547452998
0.37319064 0.000287305351438441 0.00010039377120802791
0.3731047 0.0002873139837140409 0.00010044852297382284
0.3730188 0.00028732261252682577 0.00010050317913838576
0.3729329 0.0002873312482041672 0.0001005576511964853
0.37284705 0.0002873398833828585 0.0001006121344394477
0.3727612 0.0002873485254147676 0.00010066649468614375
0.37267536 0.00028735716692706486 0.00010072072229322115
0.37258956 0.00028736581226946413 0.00010077497305241704
0.37250376 0.00028737446008598793 0.00010082910036025582
0.372418 0.00028738311171259447 0.00010088312862668384
0.37233225 0.00028739176278566147 0.00010093705492641381
0.3722465 0.0002874004206540043 0.00010099085972530246
0.3721608 0.0002874090779461567 0.00010104464249200119
0.3720751 0.00028741773900871484 0.00010109828323732613
0.37198943 0.00028742640248126085 0.00010115174772459594
0.37190378 0.000287435069689031 0.00010120497351272897
0.37181816 0.0002874437362510594 0.00010125803815272105
0.37173253 0.0002874524095313818 0.00010131095813170392
0.37164694 0.00028746108213217186 0.00010136365216977825
0.37156135 0.0002874697614172467 0.0001014162089886951
0.37147582 0.0002874784369688017 0.00010146863886433144
0.37139028 0.0002874871191834936 0.00010152105592149623
0.37130475 0.0002874958037006657 0.00010157342861583404
0.37121928 0.00028750448881651234 0.00010162571637108777
0.37113377 0.00028751317924841796 0.00010167789069590512
0.37104833 0.0002875218702538334 0.00010173000764666077
0.3709629 0.00028753056353261514 0.00010178204665290391
0.37087747 0.00028753926039585707 0.00010183399230305266
0.3707921 0.00028754795647714773 0.0001018857556776596
0.3707067 0.0002875566591542829 0.0001019375991069535
0.37062135 0.0002875653610424787 0.00010198932519677096
0.370536 0.00028757406951249187 0.00010204085586758846
0.3704507 0.00028758277412235876 0.00010209245156117738
0.3703654 0.00028759148530760407 0.00010214396348300281
0.37028012 0.000287600198707662 0.00010219547182118322
0.37019485 0.00028760891562883557 0.0001022468770673036
0.37010962 0.0002876176317071999 0.00010229831705518559
0.3700244 0.0002876263513004771 0.00010234977452840144
0.3699392 0.00028763507309594396 0.00010240113955063584
0.36985403 0.0002876437983919653 0.0001024524924993075
0.36976886 0.00028765252588231486 0.00010250375608623063
0.3696837 0.00028766125685846487 0.00010255502677795168
0.3695986 0.0002876699869692194 0.00010260631969865747
0.36951348 0.00028767872362018453 0.00010265758138367143
0.36942843 0.00028768745633446323 0.00010270875087817377
0.36934334 0.0002876961986374138 0.00010275991626986865
0.3692583 0.0002877049369865952 0.00010281093323869338
0.3691733 0.0002877136818482364 0.00010286197505305216
0.3690883 0.0002877224258077849 0.0001029129725281274
0.3690033 0.000287731176277336 0.00010296399497277592
0.36891833 0.0002877399258403302 0.00010301503759099736
0.3688334 0.0002877486788452448 0.00010306612254081287
0.36874846 0.00028775743401554933 0.00010311720415747215
0.36866355 0.0002877661926228095 0.000103168254376866
0.36857867 0.00028777495031312043 0.0001032192379778085
0.3684938 0.00028778371450225647 0.00010327016416461657
0.36840895 0.000287792477760491 0.00010332107174935277
0.36832413 0.0002878012444299121 0.00010337195185917577
0.3682393 0.00028781001324469776 0.00010342289254069955
0.36815453 0.00028781878546835644 0.00010347377616644504
0.36806977 0.0002878275567481609 0.00010352467076972173
0.367985 0.00028783633451607573 0.0001035755664521498
0.36790028 0.0002878451113305432 0.00010362632413772763
0.36781555 0.000287853894620541 0.0001036771234997901
0.3677309 0.00028786267386047307 0.00010372793591436588
0.36764622 0.0002878714595756982 0.00010377870771859332
0.36756155 0.00028788024741348105 0.00010382944787190505
0.3674769 0.00028788903862860866 0.0001038803064448576
0.3673923 0.00028789782888578326 0.00010393128538273791
0.36730772 0.00028790662253075643 0.00010398223769611345
0.36722314 0.00028791541830945074 0.00010403313645818706
0.3671386 0.0002879242174656731 0.00010408409462779958
0.36705405 0.0002879330187591797 0.00010413502305155229
0.36696953 0.00028794182341925926 0.00010418577406930497
0.36688504 0.0002879506270887353 0.00010423649905132135
0.36680055 0.0002879594372145895 0.00010428716905907858
0.3667161 0.00028796824633823924 0.00010433781940128498
0.36663166 0.00028797705880457717 0.00010438853958369202
0.36654723 0.0002879858733800954 0.00010443921317543861
0.36646286 0.0002879946881807645 0.00010448995950637761
0.36637846 0.00028800350820518795 0.00010454062701796935
0.36629412 0.00028801232844412203 0.00010459133897142457
0.36620978 0.0002880211507883308 0.00010464196334236109
0.36612543 0.0002880299795690072 0.00010469255584696621
0.36604112 0.00028803880732408287 0.0001047430487390855
0.36595684 0.0002880476383799338 0.00010479354368809954
0.3658726 0.0002880564683986126 0.00010484394779421536
0.36578834 0.0002880653048309203 0.00010489441586735993
0.36570412 0.0002880741402235803 0.00010494485565393684
0.36561993 0.0002880829788973638 0.00010499524376062718
0.36553574 0.000288091819653366 0.00010504571776546789
0.36545157 0.0002881006636872839 0.00010509605002887044
0.3653674 0.0002881095097935239 0.00010514646522634421
0.36528328 0.0002881183591758987 0.00010519690664203644
0.36519918 0.00028812720749776783 0.00010524729116848157
0.3651151 0.00028813605908723796 0.000105297744368117
0.36503103 0.0002881449127550578 0.0001053482117150247
0.36494696 0.000288153772830953 0.00010539869109694197
0.36486295 0.00028816262869918224 0.0001054490792058976
0.36477894 0.00028817149096885497 0.00010549960774991352
0.36469495 0.0002881803521757476 0.00010555010415532398
0.36461097 0.0002881892197878745 0.00010560068369976166
0.36452702 0.0002881980863448339 0.00010565141062141017
0.36444306 0.00028820695932168123 0.00010570206660541431
0.36435917 0.0002882158280847405 0.0001057527244088436
0.36427528 0.00028822470325802176 0.00010580325415373096
0.36419138 0.0002882335805051515 0.00010585382269090496
0.36410752 0.00028824246100361405 0.00010590431834931099
0.3640237 0.0002882513404071576 0.00010595468880068265
0.36393988 0.0002882602230425613 0.00010600511148716213
0.36385608 0.00028826910773569733 0.00010605544808894915
0.3637723 0.00028827799565065625 0.00010610580351776296
0.36368853 0.0002882868856189129 0.00010615611979064005
0.36360478 0.0002882957787996448 0.00010620640669379578
0.36352107 0.0002883046708622485 0.00010625667982339659
0.36343738 0.0002883135661260375 0.00010630685421551
0.3633537 0.00028832246342278087 0.00010635699071371709
0.36327 0.0002883313670762369 0.00010640703442723382
0.3631864 0.00028834026640651755 0.0001064570320278786
0.36310276 0.00028834917208190263 0.00010650703082987509
0.36301914 0.00028835807977240885 0.00010655697040467122
0.36293557 0.000288366987451931 0.00010660700072495425
0.362852 0.0002883758971475203 0.00010665691512194738
0.36276844 0.00028838481317290784 0.00010670677532225791
0.3626849 0.0002883937280217172 0.00010675662042394477
0.3626014 0.00028840264601048257 0.00010680638228305064
0.36251792 0.00028841156280879233 0.0001068561628118853
0.36243445 0.0002884204859276413 0.00010690599696893218
0.362351 0.00028842940785845766 0.0001069558804350458
0.36226755 0.00028843833611675413 0.00010700580610948448
0.36218414 0.00028844726318802156 0.00010705571309278053
0.36210075 0.0002884561933933614 0.00010710562617563955
0.36201736 0.00028846512559681453 0.00010715546090438135
0.361934 0.0002884740609175368 0.00010720515222974381
0.36185068 0.0002884829950175649 0.0001072547165886647
0.36176735 0.00028849193540842567 0.00010730429586429782
0.36168405 0.0002885008745677668 0.00010735377051990622
0.3616008 0.00028850981680590395 0.0001074031992396314
0.36151752 0.0002885187609973967 0.00010745255523150219
0.36143428 0.0002885277082533215 0.0001075018825599784
0.36135107 0.000288536654246319 0.00010755106738778436
0.36126786 0.0002885456064895452 0.00010760022735547302
0.3611847 0.0002885545574512846 0.00010764924331116387
0.3611015 0.0002885635146453095 0.00010769818597833653
0.36101836 0.0002885724705390232 0.00010774706495405153
0.36093524 0.0002885814294378883 0.00010779581872657347
0.36085212 0.0002885903902308274 0.0001078445640227042
0.36076903 0.0002885993540148691 0.0001078932128080325
0.36068597 0.00028860831646304185 0.00010794177015624359
0.36060292 0.0002886172851000453 0.00010799027516975367
0.3605199 0.0002886262523860873 0.00010803872451067106
0.3604369 0.0002886352226306433 0.00010808713151635778
0.3603539 0.00028864419472809515 0.00010813534812454362
0.36027092 0.0002886531697563799 0.00010818344329587445
0.36018798 0.0002886621433880058 0.00010823143108683339
0.36010504 0.00028867112315527927 0.0001082793583997147
0.3600221 0.0002886801047364083 0.00010832720594644263
0.35993922 0.0002886890859835799 0.00010837507059792444
0.35985634 0.00028869806903504807 0.00010842269275708675
0.3597735 0.0002887070549533651 0.00010847036811497422
0.35969064 0.00028871604266366286 0.00010851776782164862
0.35960782 0.0002887250332086335 0.00010856507699457126
0.35952502 0.00028873402228652106 0.00010861231847438342
0.35944223 0.00028874301742029757 0.00010865952314168923
0.35935947 0.0002887520110739892 0.00010870666424140388
0.35927674 0.00028876100753319847 0.00010875377170865156
0.359194 0.00028877000574477064 0.00010880090627718753
0.3591113 0.00028877900675182227 0.00010884777783873913
0.3590286 0.0002887880094829135 0.00010889463443701592
0.35894594 0.00028879701499301576 0.00010894152847558115
0.3588633 0.0002888060189813844 0.00010898832896027916
0.35878065 0.00028881502898131365 0.00010903500641534386
0.35869804 0.0002888240374409147 0.0001090817438591875
0.35861546 0.0002888330486560928 0.0001091283755226708
0.35853288 0.0002888420615687142 0.00010917491964145207
0.35845032 0.0002888510772170525 0.00010922139454533585
0.3583678 0.0002888600912920687 0.00010926773792566028
0.35828528 0.00028886911133741176 0.00010931400833000897
0.3582028 0.00028887812979349166 0.00010936030309322598
0.3581203 0.0002888871542151099 0.00010940644778360774
0.35803786 0.00028889617376311297 0.00010945249602151796
0.3579554 0.0002889052025210445 0.00010949850271776524
0.357873 0.00028891422638709704 0.00010954439348290496
0.3577906 0.00028892325618669 0.0001095902700575904
0.3577082 0.0002889322876127662 0.00010963611060318458
0.35762584 0.0002889413184303475 0.00010968193123286106
0.3575435 0.00028895035087117207 0.00010972778107303026
0.35746115 0.00028895938923447504 0.00010977346812657679
0.35737887 0.0002889684226575688 0.00010981906733281738
0.35729656 0.0002889774652589287 0.00010986467320089519
0.3572143 0.0002889865029089019 0.00010991019921558184
0.35713205 0.00028899554645191167 0.00010995557387901401
0.35704982 0.00028900458829196125 0.000110000903500316
0.3569676 0.00028901363601358535 0.00011004619848548637
0.3568854 0.00028902268201987433 0.00011009141483883218
0.35680324 0.0002890317306124031 0.00011013648049302012
0.35672107 0.0002890407807443444 0.00011018140210079223
0.35663894 0.0002890498334363747 0.00011022629509169661
0.35655683 0.0002890588843741122 0.00011027114446273613
0.35647473 0.00028906794114647776 0.00011031592283427065
0.35639265 0.00028907699615110386 0.00011036068937644455
0.35631058 0.00028908605698352963 0.00011040539643580723
0.35622853 0.000289095116035896 0.00011045005915485712
0.3561465 0.0002891041776186012 0.00011049481292890066
0.35606453 0.0002891132374193125 0.00011053941672395602
0.35598254 0.0002891223030256649 0.00011058387654495594
0.35590056 0.0002891313701150533 0.00011062814831977858
0.35581863 0.0002891404363915353 0.00011067245708272894
0.35573667 0.00028914950744503233 0.00011071673032019722
0.35565478 0.00028915857767269405 0.00011076086625845476
0.35557288 0.0002891676493611221 0.00011080495984047909
0.355491 0.00028917672350424164 0.0001108489262118708
0.35540915 0.00028918579909118907 0.00011089277846138689
0.35532734 0.0002891948738060331 0.00011093663064679501
0.3552455 0.0002892039532627827 0.00011098036496978016
0.35516372 0.0002892130318268996 0.00011102402387930936
0.35508195 0.0002892221118088126 0.00011106754125920083
0.35500017 0.00028923119749300587 0.0001111109800424216
0.35491842 0.00028924028126881343 0.00011115439190064957
0.3548367 0.000289249367424263 0.00011119770606012116
0.354755 0.0002892584516551833 0.00011124101163871616
0.35467333 0.0002892675415711172 0.00011128424650864488
0.35459167 0.0002892766295478016 0.00011132741222014246
0.35451 0.00028928572319444017 0.00011137040062858848
0.35442838 0.0002892948148760359 0.00011141332352917505
0.35434678 0.0002893039088910823 0.00011145626269415179
0.35426518 0.00028931300425865834 0.00011149913806609737
0.3541836 0.0002893221019442326 0.00011154182115521099
0.35410208 0.0002893311976310601 0.0001115843988354849
0.35402054 0.0002893402989380738 0.00011162693487322424
0.35393903 0.0002893493982348894 0.00011166946306209268
0.35385752 0.00028935850314621 0.0001117118677825727
0.35377604 0.0002893676060290114 0.00011175425554330216
0.3536946 0.00028937671118048054 0.00011179639257220989
0.35361314 0.00028938581760456827 0.00011183848003922275
0.35353172 0.0002893949262776228 0.00011188056627508339
0.35345033 0.0002894040328832193 0.00011192251902676868
0.35336894 0.0002894131450523652 0.00011196431024992243
0.35328758 0.0002894222551251169 0.00011200598898702851
0.35320622 0.0002894313707426344 0.00011204765115338308
0.3531249 0.00028944048425277684 0.00011208925200668591
0.3530436 0.00028944959995636904 0.0001121307476655537
0.3529623 0.00028945871687599144 0.00011217219848854077
0.352881 0.00028946783597585214 0.00011221360424143055
0.35279977 0.00028947695293492855 0.00011225487364980399
0.35271853 0.0002894860754018509 0.00011229613706231851
0.35263732 0.00028949519571308215 0.00011233725766131746
0.35255614 0.00028950431816931105 0.00011237840168124133
0.35247496 0.0002895134418092341 0.00011241943494077022
0.35239378 0.0002895225709308101 0.0001124604274253217
0.35231265 0.00028953169451943344 0.00011250130812244502
0.35223153 0.00028954082357295633 0.00011254211390692803
0.3521504 0.0002895499537816107 0.00011258283128363396
0.35206935 0.0002895590827280928 0.00011262340064789426
0.3519883 0.0002895682128096383 0.00011266395338227478
0.35190722 0.0002895773483302174 0.00011270448877142654
0.3518262 0.00028958648162472056 0.0001127450399574984
0.3517452 0.0002895956169952964 0.0001127855064975087
0.3516642 0.0002896047534863817 0.00011282589330978349
0.3515832 0.00028961389203257794 0.00011286609313935123
0.35150227 0.00028962302831314103 0.00011290625533010942
0.35142133 0.0002896321699953553 0.00011294630037245666
0.3513404 0.0002896413093924923 0.00011298624435707535
0.35125953 0.0002896504508058098 0.0001130261256498392
0.35117865 0.00028965959328602415 0.00011306587201329517
0.3510978 0.0002896687377640182 0.00011310567031893624
0.35101694 0.0002896778833024211 0.00011314526726793391
0.3509361 0.0002896870308172371 0.00011318482013593362
0.35085532 0.00028969617600312347 0.00011322431175260808
0.35077453 0.00028970532652697735 0.00011326371066615966
0.35069376 0.00028971447470523643 0.00011330309854993619
0.350613 0.00028972362821393533 0.00011334240917225215
0.35053226 0.0002897327793611324 0.00011338156724473602
0.35045156 0.00028974193243411786 0.00011342053253265192
0.35037088 0.0002897510831180361 0.00011345948931110693
0.3502902 0.00028976023909391016 0.00011349834620144897
0.35020953 0.00028976939604762275 0.00011353711046174463
0.35012892 0.00028977855150657595 0.00011357566993415773
0.35004827 0.0002897877112974062 0.00011361405577555276
0.3499677 0.0002897968695608517 0.00011365234655360873
0.3498871 0.0002898060287535151 0.00011369058081911714
0.34980655 0.00028981518979096166 0.00011372879399196558
0.349726 0.00028982435174737704 0.0001137668251118936
0.34964547 0.00028983351552706594 0.00011380488698624485
0.34956497 0.00028984267682983416 0.00011384293675982272
0.34948447 0.0002898518433462414 0.00011388102179860043
0.349404 0.00028986100738128236 0.00011391899982521061
0.34932354 0.00028987017662085717 0.00011395699715846496
0.3492431 0.00028987934337174444 0.00011399495628004067
0.3491627 0.00028988851192340566 0.00011403282759689055
0.3490823 0.0002898976813698806 0.00011407067244969812
0.3490019 0.0002899068526069903 0.00011410847929650006
0.34892157 0.00028991602133295307 0.00011414633061743426
0.34884122 0.0002899251952499297 0.00011418411137224856
0.3487609 0.00028993436664721405 0.00011422194628761336
0.34868062 0.00028994353983298606 0.00011425981676448092
0.34860033 0.0002899527139052387 0.00011429763863999204
0.34852004 0.0002899618931660208 0.0001143354474798767
0.3484398 0.000289971066489594 0.00011437312957337296
0.34835956 0.0002899802483937612 0.00011441072860528686
0.34827936 0.000289989424340171 0.00011444826283937146
0.34819916 0.00028999860544763704 0.00011448575849447388
0.348119 0.00029000778399256537 0.00011452313608612855
0.34803882 0.0002900169676835584 0.00011456041382771994
0.34795868 0.00029002614879475877 0.00011459773176064234
0.34787858 0.0002900353316302326 0.00011463484808311041
0.34779847 0.000290044515279244 0.00011467193628681182
0.3477184 0.0002900537006384598 0.00011470905899203934
0.34763834 0.0002900628833925286 0.00011474607976705009
0.3475583 0.00029007207126488147 0.00011478311010345991
0.34747827 0.00029008125652016 0.0001148199681210156
0.34739825 0.0002900904468752075 0.00011485675723624803
0.34731826 0.0002900996345937254 0.00011489346525511032
0.34723827 0.00029010882739658817 0.00011492997127583013
0.34715834 0.0002901180141092721 0.00011496646143757926
0.3470784 0.0002901272058931764 0.00011500285638932918
0.34699848 0.00029013639842714574 0.00011503925224290626
0.34691858 0.00029014559259369293 0.00011507546115980764
0.3468387 0.0002901547840649438 0.00011511174857305757
0.34675884 0.0002901639805926157 0.0001151479253568783
0.346679 0.0002901731744087847 0.00011518393406727017
0.34659916 0.0002901823732609554 0.00011521996558720473
0.34651938 0.0002901915659587206 0.00011525592738203136
0.34643957 0.00029020076711828866 0.00011529181330666508
0.34635982 0.00029020996210275466 0.00011532755288738751
0.34628007 0.00029021916209759737 0.00011536331410838013
0.34620032 0.000290228362782873 0.00011539900134189354
0.34612063 0.00029023756158911396 0.00011543453509186403
0.3460409 0.0002902467645033191 0.00011546997847275643
0.34596124 0.0002902559655145027 0.00011550530030601885
0.34588158 0.0002902651671723292 0.00011554040887598093
0.34580195 0.0002902743703374779 0.0001155754698333808
0.34572232 0.0002902835741370796 0.00011561047765384385
0.34564272 0.0002902927794278661 0.00011564528902030788
0.3455631 0.0002903019853270673 0.00011567997540691133
0.34548357 0.0002903111892439401 0.00011571456220972892
0.345404 0.0002903203971950682 0.00011574888652981727
0.3453245 0.0002903296031250296 0.00011578298161933991
0.34524497 0.0002903388096061909 0.00011581704232165483
0.34516546 0.00029034802094966296 0.00011585101369543143
0.345086 0.0002903572259243664 0.00011588482465780364
0.34500653 0.00029036643919535594 0.00011591864309232516
0.3449271 0.00029037564608514187 0.00011595235143650646
0.34484768 0.0002903848578037329 0.0001159859734602301
0.3447683 0.0002903940665784592 0.00011601954542083157
0.3446889 0.0002904032801723705 0.0001160530922979595
0.34460953 0.00029041249081281615 0.00011608657016787045
0.34453017 0.00029042170626671613 0.00011612009632261372
0.34445083 0.0002904309187641948 0.00011615358446968905
0.34437153 0.0002904401326101402 0.00011618704750348044
0.34429225 0.0002904493434898043 0.00011622047262355938
0.34421298 0.00029045855917231306 0.00011625378369563211
0.3441337 0.0002904677753330771 0.00011628697115909257
0.34405446 0.0002904769928131094 0.00011632013767237476
0.34397525 0.00029048620729857057 0.00011635328922724091
0.34389606 0.0002904954230953747 0.00011638640618057222
0.34381688 0.00029050463935952243 0.00011641950021224043
0.3437377 0.0002905138603965757 0.00011645251641975816
0.34365854 0.00029052307841717667 0.00011648543099239705
0.3435794 0.00029053229772449683 0.00011651831651741476
0.34350032 0.000290541514004008 0.00011655114439761823
0.34342122 0.00029055073503413 0.00011658393119932137
0.34334216 0.00029055995302372577 0.00011661665069925569
0.3432631 0.000290569175753348 0.00011664928499995215
0.34318405 0.00029057839542828657 0.00011668188235192459
0.34310502 0.0002905876198358632 0.00011671448939174998
0.34302604 0.00029059683770601405 0.00011674706960226433
0.34294704 0.00029060606378312467 0.0001167795918918279
0.3428681 0.0002906152833115757 0.00011681213443148323
0.34278914 0.0002906245075673356 0.00011684469385579465
0.3427102 0.0002906337322349136 0.00011687721640019822
0.34263128 0.0002906429581421901 0.00011690974414693864
0.3425524 0.00029065218097407966 0.0001169421966246856
0.34247354 0.0002906614050338326 0.00011697458577116815
0.34239468 0.0002906706294886286 0.00011700689036260137
0.34231582 0.0002906798586438393 0.00011703912502832125
0.34223703 0.0002906890812060274 0.00011707131115534245
0.3421582 0.0002906983119507365 0.0001171035626004775
0.34207943 0.0002907075360945159 0.00011713556938754943
0.34200066 0.00029071676491114126 0.00011716755950650172
0.34192193 0.0002907259905999906 0.00011719948180095832
0.3418432 0.0002907352209522028 0.000117231289008994
0.34176448 0.00029074444816037703 0.00011726313916137426
0.34168577 0.00029075368002599454 0.00011729481846035089
0.3416071 0.0002907629087313627 0.00011732652568504513
0.34152845 0.0002907721385896765 0.00011735816305065288
0.3414498 0.00029078136877433983 0.00011738967821995783
0.34137118 0.000290790600093105 0.0001174211650309448
0.3412926 0.0002907998282293718 0.00011745256914100002
0.341214 0.0002908090609870491 0.00011748392872038941
0.34113544 0.0002908182905504221 0.00011751525363895754
0.34105688 0.00029082752472959713 0.00011754653560954776
0.34097835 0.0002908367557027385 0.00011757774700851264
0.34089985 0.0002908459877783373 0.00011760893931598021
0.34082136 0.0002908552201454002 0.00011764012322276313
0.3407429 0.00029086445360338906 0.00011767108123659086
0.34066442 0.00029087368733000094 0.00011770198588077573
0.34058598 0.0002908829221278006 0.00011773280360831314
0.34050757 0.0002908921536719674 0.00011776350914377249
0.34042916 0.00029090138977925383 0.00011779418021376408
0.34035078 0.00029091062262194436 0.00011782482741287043
0.3402724 0.0002909198600239045 0.00011785543078541894
0.34019405 0.00029092909414778765 0.0001178859013745702
0.34011573 0.00029093832930061875 0.00011791628554111686
0.3400374 0.00029094756467240037 0.00011794662211392872
0.3399591 0.0002909568010608109 0.00011797692329549375
0.33988082 0.0002909660376611164 0.00011800712366196382
0.33980256 0.0002909752752637605 0.00011803732228910473
0.33972433 0.00029098450955049624 0.00011806734516454325
0.3396461 0.00029099374833875335 0.00011809734125709884
0.3395679 0.00029100298379554606 0.0001181272276057563
0.33948973 0.0002910122202191814 0.00011815702784505555
0.33941156 0.00029102145681759073 0.00011818681983698786
0.3393334 0.0002910306978958708 0.00011821650152334593
0.33925527 0.00029103993209084265 0.00011824617397347903
0.33917716 0.00029104917075731013 0.00011827574868185444
0.33909905 0.0002910584095745965 0.00011830528838543653
0.33902097 0.00029106764932326936 0.00011833461374237064
0.33894292 0.00029107688567648954 0.00011836398236314919
0.33886486 0.00029108612647707076 0.00011839319195196901
0.33878684 0.0002910953638619797 0.00011842228050081333
0.33870885 0.0002911046021481824 0.000118451418644307
0.33863086 0.0002911138405431254 0.00011848041238105134
0.33855286 0.0002911230833570138 0.000118509407345672
0.33847493 0.00029113231920856484 0.00011853835750772672
0.338397 0.0002911415594727804 0.00011856724558160924
0.33831906 0.0002911507998258122 0.00011859603485696913
0.33824116 0.00029116004104265864 0.00011862476097389037
0.3381633 0.00029116927880391624 0.00011865348624915185
0.3380854 0.0002911785209579991 0.00011868214667766207
0.33800757 0.0002911877596450945 0.00011871074681645168
0.33792976 0.00029119699917729567 0.00011873929367046777
0.33785194 0.00029120623876793995 0.0001187677335164528
0.33777416 0.0002912154791879255 0.00011879610453453206
0.33769637 0.00029122471965349985 0.00011882441895865298
0.33761862 0.00029123396093213124 0.00011885254056996876
0.33754086 0.0002912432022366363 0.00011888065199315245
0.33746317 0.0002912524407976125 0.00011890873253537343
0.33738545 0.0002912616829248577 0.00011893676704160975
0.33730778 0.0002912709222943604 0.00011896465440569082
0.33723012 0.0002912801616675534 0.00011899245709884954
0.33715245 0.0002912894053547731 0.00011902013643612944
0.33707482 0.00029129864548211866 0.0001190477754322252
0.3369972 0.0002913078863662227 0.00011907540977779486
0.3369196 0.0002913171272314816 0.00011910292274601944
0.33684203 0.00029132636883698516 0.00011913036062119485
0.33676448 0.0002913356068592211 0.00011915771832680701
0.33668694 0.00029134484915820195 0.00011918499530199302
0.33660942 0.000291354087856976 0.00011921213982525304
0.3365319 0.0002913633308167188 0.00011923928732364956
0.33645442 0.0002913725701669599 0.00011926635183977905
0.33637694 0.00029138181376651794 0.00011929322951320689
0.3362995 0.00029139105017434667 0.00011932005290132711
0.33622205 0.00029140029437253555 0.00011934676420480652
0.33614466 0.00029140953136261045 0.0001193734677500498
0.33606726 0.00029141877257948936 0.0001194000934934875
0.33598986 0.00029142801369196416 0.00011942666978096775
0.3359125 0.0002914372554609829 0.0001194531583449164
0.33583516 0.00029144649355230076 0.00011947953201205333
0.33575782 0.0002914557358431975 0.00011950585621101148
0.3356805 0.0002914649744443596 0.00011953215476268267
0.33560324 0.0002914742136775474 0.0001195584293596066
0.33552596 0.00029148345277725063 0.00011958466718991603
0.33544868 0.00029149269606549015 0.00011961085871019013
0.33537146 0.00029150193208219615 0.00011963697950222948
0.33529425 0.0002915111722777916 0.00011966306197040638
0.33521703 0.00029152041232334954 0.0001196891306496266
0.33513984 0.0002915296529765054 0.00011971519018965751
0.33506268 0.0002915388899058105 0.00011974109642159901
0.33498552 0.000291548130992863 0.00011976694019143678
0.3349084 0.00029155736833839224 0.00011979266824508613
0.33483127 0.00029156660982807133 0.00011981834294837747
0.3347542 0.00029157584399137736 0.00011984398618107168
0.3346771 0.0002915850858639866 0.0001198695634949226
0.33460003 0.0002915943239710411 0.00011989512002802806
0.334523 0.00029160356263464767 0.00011992058724405418
0.33444598 0.00029161279752278535 0.00011994608948963656
0.33436897 0.0002916220365365676 0.00011997148713655125
0.33429196 0.00029163127533883527 0.00011999685575859701
0.33421502 0.0002916405111037107 0.000120022118072362
0.33413807 0.0002916497466427515 0.0001200472686678811
0.33406112 0.0002916589862806526 0.00012007237084920779
0.3339842 0.00029166822210739603 0.00012009754226346772
0.3339073 0.000291677458456842 0.0001201226888463978
0.33383042 0.00029168669456715806 0.00012014766435282017
0.33375356 0.00029169593118042375 0.00012017262882696122
0.3336767 0.00029170516754468316 0.00012019745797537725
0.33359987 0.00029171440439460753 0.0001202222400462119
0.33352306 0.0002917236374014617 0.00012024695079860097
0.33344626 0.00029173287446664027 0.00012027165182258626
0.33336946 0.00029174211126617184 0.0001202962984687923
0.33329272 0.0002917513449458747 0.00012032088983856019
0.33321598 0.00029176057834822517 0.00012034536086232933
0.33313924 0.00029176981578683754 0.00012036981245334197
0.33306253 0.00029177904935544897 0.00012039427130797404
0.33298585 0.0002917882833672699 0.00012041861437628944
0.3329092 0.0002917975134972667 0.00012044298651967026
0.33283252 0.00029180675124090773 0.00012046718718019075
0.3327559 0.0002918159814944642 0.0001204913567592296
0.33267927 0.0002918252157601108 0.0001205154068011984
0.33260268 0.00029183444611114703 0.00012053947594770873
0.3325261 0.00029184368046970057 0.00012056345316015685
0.33244953 0.00029185291090159325 0.00012058739554589515
0.33237296 0.0002918621453312666 0.00012061124242236654
0.33229643 0.000291871375823843 0.00012063511295412666
0.33221993 0.0002918806067124935 0.00012065887973165953
0.33214343 0.0002918898372458574 0.00012068249051945662
0.33206695 0.00029189906815695353 0.00012070620300487927
0.3319905 0.0002919082951142072 0.00012072973141242909
0.33191407 0.00029191752603309267 0.0001207532921345662
0.33183762 0.00029192675659071165 0.0001207768306311972
0.3317612 0.00029193598750694785 0.00012080032212700756
0.33168483 0.00029194521445328705 0.00012082369614826782
0.33160847 0.000291954441740825 0.00012084696021576802
0.33153212 0.0002919636686409643 0.00012087016678765763
0.33145577 0.00029197289947070293 0.00012089326498086692
0.33137944 0.00029198212629745495 0.00012091635095845715
0.33130315 0.000291991353445467 0.00012093947888009388
0.33122686 0.0002920005801917566 0.00012096245119887294
0.3311506 0.0002920098072440788 0.00012098537172258423
0.33107436 0.00029201903027720904 0.00012100829894539003
0.33099812 0.0002920282572186461 0.00012103116148181673
0.33092192 0.0002920374801300715 0.00012105396827457546
0.3308457 0.0002920467069370972 0.00012107659228431203
0.33076954 0.00029205592968994796 0.00012109909657060233
0.33069336 0.0002920651563232609 0.00012112170860564636
0.33061722 0.00029207437890177754 0.00012114415228727898
0.3305411 0.0002920836017396562 0.00012116662342568582
0.330465 0.00029209282412498086 0.00012118899730733659
0.3303889 0.0002921020467590574 0.00012121132970214085
0.33031282 0.0002921112689318451 0.00012123363027929037
0.33023676 0.0002921204913440565 0.00012125585150162491
0.33016074 0.0002921297096680739 0.00012127791958510984
0.3300847 0.00029213893182725165 0.00012129999766345687
0.33000872 0.0002921481498889368 0.00012132195923633229
0.32993272 0.00029215737177489193 0.00012134389383924285
0.32985675 0.0002921665895522633 0.00012136576735455437
0.3297808 0.0002921758111492877 0.00012138768499903054
0.32970485 0.0002921850286341952 0.00012140951907269856
0.32962894 0.00029219424631266846 0.00012143129237883155
0.32955304 0.00029220346348249023 0.00012145292228821447
0.32947716 0.0002922126808274908 0.00012147453143414919
0.3294013 0.00029222189403699527 0.00012149611986198957
0.32932547 0.00029223111103573914 0.00012151763066476029
0.32924962 0.00029224032750775603 0.00012153904664983314
0.32917383 0.0002922495405120116 0.00012156043887417774
0.32909802 0.0002922587566056316 0.00012158179778753542
0.32902226 0.00029226796922205 0.00012160303887802582
0.3289465 0.00029227718128859033 0.00012162419171976508
0.32887074 0.000292286397109738 0.00012164526014956361
0.32879502 0.00029229560874361886 0.00012166626236186281
0.32871932 0.00029230482049403086 0.00012168721441818125
0.32864362 0.0002923140316724782 0.00012170803577490219
0.32856795 0.0002923232429498256 0.00012172881574539277
0.3284923 0.00029233245001636664 0.00012174948800715213
0.32841668 0.00029234166079803174 0.00012177020056982376
0.32834104 0.0002923508709934268 0.000121790811543102
0.32826543 0.0002923600812622787 0.00012181128920958212
0.32818985 0.00029236928729701946 0.0001218317174250797
0.3281143 0.00029237849339236547 0.00012185207335460283
0.32803875 0.0002923876988702602 0.00012187229251479864
0.3279632 0.00029239690802464527 0.00012189251591985763
0.32788768 0.0002924061129205367 0.00012191260759008352
0.3278122 0.000292415317844719 0.00012193259392291414
0.3277367 0.00029242452212582197 0.00012195249048180423
0.32766125 0.0002924337264204941 0.00012197232828904442
0.32758582 0.0002924429264268795 0.00012199215027439256
0.3275104 0.00029245213007588465 0.00012201188190686357
0.32743496 0.0002924613330612665 0.00012203159621010492
0.3273596 0.0002924705324041708 0.00012205114676256066
0.3272842 0.00029247973470451576 0.00012207061324160577
0.32720885 0.0002924889333446822 0.00012209006022066666
0.3271335 0.00029249813129776745 0.00012210940337362527
0.32705817 0.0002925073328508503 0.00012212853314445824
0.32698286 0.00029251653005196786 0.00012214764646226482
0.32690758 0.00029252572719984 0.00012216662303159227
0.3268323 0.00029253492362073843 0.00012218554683733813
0.32675704 0.0002925441199752283 0.00012220443947883808
0.32668182 0.0002925533119530095 0.00012222319481148096
0.3266066 0.0002925625074886646 0.00012224182743138674
0.32653138 0.000292571702268483 0.00012226030244597892
0.3264562 0.0002925808969432922 0.00012227873943458637
0.32638103 0.0002925900872041245 0.0001222970326375506
0.3263059 0.0002925992773391608 0.000122315126076327
0.32623076 0.00029260846667787004 0.00012233313330775293
0.32615563 0.00029261765951833383 0.00012235106660129925
0.32608053 0.0002926268479029368 0.00012236884835597532
0.32600546 0.0002926360361244381 0.00012238662069515068
0.3259304 0.0002926452235294357 0.00012240431717508278
0.32585534 0.00029265441076160723 0.00012242200394458128
0.3257803 0.000292663597172334 0.0001224396453373665
0.3257053 0.0002926727834005813 0.0001224571197190929
0.3256303 0.000292681965136819 0.00012247451836646436
0.32555532 0.00029269115032618377 0.00012249187505212472
0.32548037 0.00029270033101429417 0.00012250919685373788
0.32540542 0.0002927095151511916 0.00012252655050001376
0.3253305 0.00029271869478647474 0.00012254385196938843
0.32525557 0.00029272787786456696 0.00012256106941492317
0.3251807 0.0002927370527729825 0.0001225781685381418
0.32510582 0.0002927462347599511 0.00012259515049343691
0.32503095 0.00029275541221107117 0.00012261201957719124
0.32495612 0.0002927645894197846 0.00012262891190056966
0.32488132 0.0002927737620865892 0.00012264572590779452
0.32480648 0.0002927829418115488 0.00012266244427974122
0.3247317 0.0002927921133271657 0.00012267916284716365
0.32465693 0.00029280128823696883 0.00012269571402817722
0.3245822 0.00029281045857645465 0.00012271226835439329
0.32450745 0.0002928196323009876 0.00012272871580885252
0.32443273 0.00029282880144083874 0.0001227450606797563
0.32435802 0.0002928379739538221 0.0001227613978594015
0.32428333 0.0002928471418722336 0.00012277761739086634
0.32420868 0.0002928563094944149 0.0001227938576530792
0.32413402 0.0002928654761749483 0.00012280999364207027
0.3240594 0.0002928746425486318 0.0001228261453439587
0.32398477 0.0002928838079809092 0.00012284231383564233
0.32391018 0.00029289297310184417 0.000122858313190265
0.32383558 0.0002929021372651123 0.00012287429742801763
0.32376102 0.00029291130110699137 0.0001228902236890389
0.32368648 0.0002929204603173127 0.00012290598749469114
0.32361194 0.00029292962284974887 0.000122921639775769
0.32353744 0.0002929387807340202 0.00012293733103490358
0.32346293 0.00029294794193678665 0.00012295292646605867
0.32338846 0.0002929570984831391 0.00012296850560225016
0.32331398 0.00029296625834092046 0.00012298401990483524
0.32323956 0.00029297540986565027 0.00012299941793822482
0.32316512 0.0002929845683523138 0.00012301474579983453
0.3230907 0.00029299372215810325 0.00012302999856128203
0.32301632 0.00029300287558526336 0.00012304528456444532
0.32294193 0.00029301202799506264 0.0001230604818116878
0.32286757 0.0002930211800156517 0.00012307560377405164
0.32279325 0.00029303032733927125 0.00012309065625641712
0.32271892 0.0002930394779303072 0.00012310565420810661
0.32264462 0.00029304862381519705 0.0001231206167958564
0.32257032 0.0002930577729627898 0.0001231356131156143
0.32249606 0.0002930669174009123 0.0001231504899149306
0.3224218 0.00029307606509015757 0.0001231652308337788
0.32234755 0.000293085208047206 0.00012317985710297953
0.3222733 0.0002930943542379865 0.00012319440402005477
0.32219914 0.0002931034920148184 0.0001232089799013305
0.32212493 0.00029311263669304306 0.0001232234519039701
0.32205075 0.00029312177661697025 0.00012323781930438405
0.3219766 0.0002931309160819356 0.00012325208885778934
0.32190248 0.00029314005077640543 0.0001232662600103339
0.32182837 0.00029314918867164675 0.00012328042107194486
0.32175425 0.00029315832546553697 0.00012329457950627527
0.32168016 0.0002931674617820644 0.000123308657945463
0.3216061 0.0002931765933130166 0.00012332266491335016
0.32153204 0.0002931857280309951 0.00012333664541239393
0.321458 0.00029319485795629703 0.00012335057630910796
0.32138398 0.000293203991062335 0.00012336448317841847
0.32130998 0.00029321311936696777 0.00012337828505427437
0.321236 0.0002932222471607412 0.00012339191865071684
0.32116205 0.000293231373806906 0.00012340542214601662
0.3210881 0.0002932404999215713 0.0001234188265663606
0.32101417 0.0002932496248767202 0.00012343227236180982
0.32094026 0.0002932587492973732 0.00012344568475879588
0.32086635 0.0002932678725554675 0.0001234589999741488
0.32079247 0.0002932769952653739 0.00012347224847894376
0.32071862 0.0002932861131236149 0.00012348547140434067
0.32064477 0.00029329523410554187 0.0001234986046153467
0.32057092 0.00029330435390580373 0.0001235117209585852
0.32049713 0.0002933134694584025 0.00012352467809406424
0.3204233 0.0002933225874953061 0.00012353762263086704
0.32034954 0.00029333170127194907 0.00012355042785045433
0.32027578 0.0002933408138385585 0.00012356319857945535
0.32020202 0.00029334992949773923 0.00012357588420415752
0.3201283 0.0002933590402528358 0.00012358850289670987
0.3200546 0.000293368150404986 0.00012360100276163593
0.3199809 0.0002933772593239539 0.00012361352156922058
0.31990722 0.0002933863676331619 0.00012362590114584643
0.31983358 0.00029339547101093187 0.0001236382561105298
0.3197599 0.00029340458113559937 0.00012365042672368321
0.3196863 0.0002934136826269959 0.00012366260832483015
0.31961268 0.0002934227871732433 0.00012367476816531472
0.3195391 0.000293431886765063 0.00012368677402518525
0.31946552 0.00029344098939492185 0.00012369868198075965
0.31939197 0.00029345008705762197 0.0001237106740908028
0.3193184 0.0002934591877596292 0.0001237225308749824
0.3192449 0.0002934682834805851 0.00012373431438886346
0.31917137 0.0002934773822254758 0.00012374594581738017
0.3190979 0.00029348647228446466 0.00012375755791338455
0.3190244 0.00029349556904612506 0.00012376909483054354
0.31895095 0.0002935046607981162 0.00012378049099111448
0.31887752 0.0002935137518592871 0.0001237918231418036
0.3188041 0.00029352284158696055 0.00012380309681114598
0.31873068 0.0002935319306136227 0.0001238142911121518
0.3186573 0.00029354101460442306 0.00012382539211872363
0.31858394 0.00029355010157039045 0.0001238363558341562
0.31851056 0.00029355918717507604 0.00012384734570403632
0.31843725 0.00029356826836485754 0.00012385819898356334
0.3183639 0.0002935773518751361 0.00012386904004089964
0.31829062 0.0002935864309606609 0.00012387981701985444
0.3182173 0.000293595512355507 0.00012389039096320068
0.31814405 0.00029360458930296113 0.00012390089454677571
0.3180708 0.0002936136648543953 0.0001239113897633545
0.31799755 0.0002936227433384217 0.0001239218501167916
0.31792435 0.0002936318130339103 0.00012393221533426023
0.31785113 0.00029364088934142875 0.00012394243704897984
0.31777796 0.00029364995684210186 0.0001239525935315322
0.31770477 0.0002936590309408155 0.000123962605277331
0.31763163 0.0002936680962128217 0.00012397251564801842
0.3175585 0.00029367716437443117 0.00012398237514212103
0.31748536 0.00029368623108803644 0.00012399216580410362
0.31741226 0.0002936952969848103 0.00012400187106757516
0.31733918 0.00029370435772655394 0.00012401147516423553
0.3172661 0.000293713421334085 0.00012402106239705487
0.31719306 0.00029372247977765657 0.00012403052298955936
0.31712002 0.00029373154107321947 0.00012403989906523588
0.317047 0.0002937405971890914 0.00012404918945989075
0.316974 0.00029374965244644875 0.00012405833350347738
0.31690103 0.0002937587062046334 0.00012406747518945476
0.31682804 0.000293767762791291 0.00012407644068956303
0.3167551 0.00029377681416380694 0.0001240853375570311
0.31668216 0.0002937858646490533 0.00012409407897139428
0.31660923 0.00029379491360157617 0.00012410273454110666
0.31653634 0.00029380396165044534 0.000124111316922743
0.31646347 0.00029381300445353013 0.0001241197087940411
0.3163906 0.00029382205003083815 0.0001241280440721778
0.31631774 0.000293831094044625 0.0001241361901521405
0.3162449 0.00029384013711131435 0.00012414422684793686
0.3161721 0.0002938491748955995 0.00012415212271928757
0.3160993 0.00029385821541329547 0.00012415989339543084
0.3160265 0.0002938672506320075 0.00012416763850270717
0.31595373 0.0002938762885710717 0.00012417513444613505
0.31588098 0.0002938853211814114 0.00012418244055901171
0.31580827 0.00029389435278612003 0.00012418976150373792
0.31573555 0.0002939033827549419 0.00012419691322310196
0.31566283 0.00029391241540402846 0.0001242040194276287
0.31559017 0.000293921439002405 0.00012421106612542962
0.3155175 0.0002939304689746026 0.00012421806264126337
0.31544486 0.0002939394898839871 0.00012422488243253647
0.3153722 0.0002939485171502744 0.0001242317034083846
0.3152996 0.00029395753534598333 0.00012423846359076486
0.315227 0.0002939665561918097 0.00012424522121886735
0.3151544 0.0002939755753650274 0.00012425185470594756
0.31508183 0.0002939845934708193 0.0001242583641479608
0.3150093 0.0002939936061861581 0.00012426485906993635
0.31493676 0.00029400262152681647 0.00012427118176267557
0.31486425 0.00029401163146273784 0.00012427756010195427
0.31479174 0.0002940206440201716 0.00012428384016641652
0.31471926 0.00029402965116281216 0.00012429003705764557
0.3146468 0.0002940386572102405 0.00012429614408943445
0.31457436 0.0002940476615319149 0.00012430210173746406
0.3145019 0.00029405666844463586 0.00012430798075426617
0.31442952 0.000294065666212353 0.00012431390275272956
0.3143571 0.00029407467027208286 0.00012431967255969794
0.3142847 0.00029408366887691625 0.00012432534373370112
0.31421235 0.0002940926663507645 0.0001243310391966215
0.31414002 0.00029410165836823635 0.0001243367159020379
0.3140677 0.00029411065295702844 0.00012434231572886967
0.31399536 0.0002941196457859801 0.0001243478853384376
0.31392306 0.0002941286374713734 0.00012435335471844083
0.3138508 0.0002941376236822524 0.00012435880745759333
0.31377852 0.0002941466124448822 0.0001243640440907828
0.31370628 0.000294155595716469 0.00012436939518533342
0.31363404 0.00029416458153668667 0.00012437454974202134
0.31356183 0.0002941735618521699 0.00012437972307714307
0.31348962 0.00029418254470847053 0.00012438473905824113
0.31341743 0.0002941915220463606 0.0001243897783164368
0.31334528 0.00029420049821287796 0.00012439475133833904
0.31327313 0.00029420947256103303 0.0001243996484289458
0.31320098 0.00029421844943308315 0.00012440442160331587
0.31312886 0.00029422742076508086 0.00012440917357740142
0.31305677 0.00029423639090529215 0.00012441385777909813
0.3129847 0.00029424535549751326 0.000124418472067895
0.3129126 0.0002942543263033989 0.00012442301253935792
0.31284058 0.00029426328784293055 0.00012442752387766516
0.31276855 0.00029427225188064974 0.0001244319077577144
0.31269652 0.00029428121405254785 0.00012443619101107587
0.3126245 0.000294290174997116 0.00012444036036406313
0.31255254 0.00029429913035714336 0.00012444456300777945
0.31248057 0.0002943080881934836 0.000124448629120119
0.31240863 0.0002943170404345455 0.0001244527277886594
0.31233668 0.0002943259951454762 0.00012445660028379972
0.31226477 0.00029433494424134667 0.00012446048612086945
0.3121929 0.0002943438920880045 0.0001244642560167958
0.312121 0.0002943528380216496 0.00012446807040785473
0.31204912 0.00029436178641048294 0.00012447170462627827
0.31197727 0.0002943707291594684 0.0001244752546207808
0.31190544 0.0002943796706400108 0.0001244787738976766
0.31183362 0.0002943886101816753 0.00012448215497913348
0.31176183 0.00029439754844131386 0.00012448548905684545
0.31169003 0.0002944064847502536 0.00012448872232861822
0.31161827 0.000294415419764994 0.00012449191695192578
0.3115465 0.0002944243528220488 0.00012449503827294486
0.31147477 0.0002944332845743561 0.0001244980793617854
0.31140307 0.0002944422106464196 0.00012450100851205177
0.31133136 0.000294451139109741 0.00012450386348043053
0.31125966 0.00029446006559112625 0.0001245066407248709
0.311188 0.0002944689870312156 0.00012450934040793553
0.31111634 0.00029447791018648404 0.00012451187750554617
0.31104472 0.0002944868282836313 0.00012451444745204636
0.3109731 0.000294495744381203 0.00012451688358389062
0.3109015 0.0002945046628285305 0.00012451917186086565
0.3108299 0.0002945135755438638 0.0001245213596744797
0.31075832 0.0002945224905930694 0.0001245234049264361
0.31068677 0.0002945313998922121 0.00012452539787292564
0.31061524 0.00029454030780318586 0.0001245273009272314
0.31054372 0.0002945492136663613 0.00012452921340074324
0.31047222 0.00029455811813373407 0.00012453094890894242
0.31040072 0.0002945670205384037 0.0001245326393141786
0.31032926 0.0002945759215335671 0.00012453423354598302
0.3102578 0.00029458482045400944 0.00012453570177077983
0.31018636 0.0002945937179498625 0.00012453710499675966
0.31011495 0.00029460260964399374 0.00012453832913901467
0.31004354 0.00029461150360815167 0.00012453951972957682
0.30997214 0.0002946203954690663 0.00012454056759518775
0.3099008 0.0002946292821596013 0.0001245415116572656
0.3098294 0.00029463817044133423 0.00012454225686187595
0.30975807 0.00029464705724368667 0.0001245429909345652
0.30968675 0.00029465593820342 0.00012454360779220552
0.30961546 0.0002946648176723269 0.0001245441544841362
0.30954415 0.00029467369870731847 0.0001245445394385648
0.3094729 0.0002946825745184418 0.00012454473386763092
0.30940163 0.00029469144816031217 0.00012454480550480777
0.30933037 0.0002947003239824871 0.00012454478231059107
0.30925918 0.00029470919019585916 0.00012454460956985572
0.30918795 0.00029471806228016786 0.0001245442186298965
0.30911675 0.00029472692843541864 0.00012454352672201273
0.30904558 0.0002947357930040574 0.00012454275699201635
0.30897442 0.00029474465533197537 0.00012454170630631304
0.30890328 0.0002947535160411098 0.00012454042974083124
0.30883217 0.0002947623707663962 0.00012453900027813614
0.30876106 0.00029477122756449783 0.0001245375871827196
0.30868995 0.00029478008208662766 0.00012453611651079384
0.30861887 0.000294788934963234 0.00012453450812239167
0.30854782 0.00029479778183852715 0.00012453293562505603
0.30847678 0.00029480663077797894 0.0001245313131470281
0.30840573 0.00029481547742202105 0.00012452961701069662
0.30833474 0.0002948243186985299 0.0001245279176083071
0.30826375 0.0002948331576773811 0.00012452615704571573
0.30819276 0.00029484199870321334 0.00012452427399388595
0.3081218 0.0002948508337060225 0.00012452236284343253
0.30805084 0.00029485967074904085 0.00012452039242329482
0.3079799 0.0002948685017600517 0.00012451833582560924
0.307909 0.00029487733109145767 0.0001245162861687473
0.3078381 0.00029488615810159866 0.00012451426435046065
0.3077672 0.00029489498714261995 0.00012451211432808104
0.30769634 0.00029490381014050574 0.00012450996240965682
0.3076255 0.00029491263145375776 0.00012450778187320615
0.30755466 0.0002949214504324853 0.0001245055915343023
0.30748385 0.0002949302677229094 0.00012450329071559172
0.30741307 0.0002949390789581193 0.00012450101484072943
0.3073423 0.00029494789221405437 0.00012449868082076008
0.3072715 0.00029495670311432043 0.00012449613479516324
0.30720076 0.0002949655123043973 0.0001244935750593313
0.30713004 0.0002949743154204438 0.0001244909415882955
0.30705932 0.0002949831205306096 0.0001244883337859797
0.3069886 0.0002949919232762804 0.00012448569995302753
0.3069179 0.00029500072430435907 0.00012448307639104913
0.30684724 0.0002950095192542946 0.0001244802927892075
0.30677658 0.00029501831618342127 0.00012447747949539297
0.30670595 0.0002950271070287004 0.00012447471521538297
0.30663535 0.00029503589614130826 0.0001244717623948463
0.30656475 0.00029504468286970425 0.00012446893111540638
0.30649415 0.000295053471575099 0.0001244659569700647
0.30642357 0.000295062254178107 0.00012446298597555724
0.30635303 0.0002950710350413921 0.00012445989209769074
0.3062825 0.00029507981350001026 0.00012445672034166729
0.30621195 0.0002950885939166998 0.0001244535148860935
0.30614144 0.00029509736821258463 0.0001244502367268557
0.30607095 0.0002951061407517552 0.0001244469880538993
0.30600047 0.00029511491087677404 0.0001244436360040229
0.30593002 0.0002951236792364597 0.00012444021248787064
0.3058596 0.00029513244146351356 0.00012443679228268874
0.30578917 0.0002951412056328483 0.00012443334707789574
0.30571875 0.0002951499673743606 0.00012442986668197408
0.30564836 0.00029515872734145135 0.00012442623487313772
0.305578 0.0002951674811571052 0.00012442250400721352
0.30550763 0.00029517623689271656 0.00012441875199444556
0.30543727 0.00029518499017944504 0.0001244149475396955
0.30536693 0.00029519374166990915 0.0001244110472687539
0.30529663 0.00029520248699396696 0.00012440709665115357
0.30522633 0.00029521123422308746 0.00012440317059545558
0.30515605 0.0002952199752834861 0.00012439912235753903
0.3050858 0.00029522871453125326 0.00012439504090809103
0.30501553 0.00029523745501879684 0.0001243909536922218
0.30494532 0.0002952461899847694 0.00012438676078890034
0.3048751 0.0002952549224697469 0.00012438251204095199
0.3048049 0.000295263656838884 0.00012437824685152056
0.3047347 0.0002952723850168882 0.00012437391603358606
0.30466455 0.0002952811113633215 0.0001243694810690707
0.3045944 0.0002952898352148011 0.000124364998411789
0.30452427 0.00029529855722547555 0.000124360460214039
0.30445415 0.00029530727673481564 0.00012435589516232728


==> anc/Data_JCP/Figure_002/ML/LJ-rho-0.2.txt <==
3.0 0 0.003485869246537106
2.9996035 1.3819129967906586e-06 0.0034848622147870627
2.999207 2.763426618832223e-06 0.003483855219280406
2.9988105 4.14454064594698e-06 0.0034828455833404858
2.998414 5.525254665497402e-06 0.003481840346200856
2.9980178 6.90474056896745e-06 0.0034808328706189546
2.9976215 8.283826461885577e-06 0.0034798258606339874
2.9972253 9.662514206914002e-06 0.0034788187127018397
2.996829 1.1040802120995214e-05 0.0034778127089669366
2.996433 1.2417862792187064e-05 0.0034768032800308246
2.996037 1.3794522770365981e-05 0.0034757949598151015
2.995641 1.5170784553649972e-05 0.0034747861026663564
2.995245 1.654664578421331e-05 0.0034737785247096727
2.994849 1.7922109344822787e-05 0.003472771049030444
2.9944532 1.9296344570276466e-05 0.0034717622928692525
2.9940574 2.0670181867382103e-05 0.0034707545661466195
2.9936616 2.204361911127746e-05 0.0034697465872937875
2.9932659 2.3416658547958035e-05 0.003468738386032579
2.9928703 2.4788471186014082e-05 0.0034677302007843215
2.9924748 2.615988595175873e-05 0.003466722678889669
2.9920793 2.7530901325913606e-05 0.0034657148983063897
2.9916837 2.8901518487074387e-05 0.003464704573144842
2.9912882 3.027173527625571e-05 0.003463696106140824
2.990893 3.164072850415059e-05 0.0034626868102049404
2.9904976 3.300932174313799e-05 0.003461677483616544
2.9901023 3.43775169846783e-05 0.0034606680245707643
2.989707 3.574531225032634e-05 0.003459659174102731
2.9893117 3.711270967180123e-05 0.0034586495546325407
2.9889166 3.847888265511963e-05 0.0034576419428095783
2.9885216 3.984465855345634e-05 0.0034566329028801164
2.9881265 4.121003449140015e-05 0.0034556239594979807
2.9877317 4.2574189788262786e-05 0.0034546164993434062
2.9873366 4.3938769125213406e-05 0.003453605690437645
2.9869418 4.5302126945675564e-05 0.0034525957157563363
2.986547 4.6665084728220094e-05 0.003451584705510446
2.9861522 4.8027644615422163e-05 0.003450575110815728
2.9857576 4.9388982353093946e-05 0.003449565575586206
2.9853628 5.075074492165595e-05 0.003448555450911133
2.9849682 5.211128561820577e-05 0.003447545139009876
2.9845736 5.3471429139630864e-05 0.0034465378211757354
2.9841793 5.483035253027732e-05 0.0034455285144274254
2.9837847 5.618970002108568e-05 0.0034445202142750087
2.9833903 5.754782768522963e-05 0.003443509829642844
2.982996 5.890555737974541e-05 0.003442500468093643
2.9826016 6.0262888249709374e-05 0.0034414879462293384
2.9822075 6.161900005847328e-05 0.003440477898317799
2.9818132 6.297553374969116e-05 0.0034394669234504077
2.981419 6.433084889511009e-05 0.0034384559890358974
2.981025 6.568576552078788e-05 0.0034374458870813198
2.980631 6.703946476718228e-05 0.003436434844002211
2.980237 6.839358479266958e-05 0.0034354254552175115
2.9798431 6.974648868647915e-05 0.0034344161249871457
2.9794493 7.109899465259415e-05 0.003433406978031499
2.9790554 7.245110338762592e-05 0.003432396683542929
2.9786618 7.380199541344813e-05 0.0034313859504887865
2.978268 7.515330824579186e-05 0.0034303767728454623
2.9778743 7.650340571140869e-05 0.003429368758033949
2.9774806 7.785310660980959e-05 0.003428360177886367
2.977087 7.920241026444074e-05 0.00342735287681961
2.9766936 8.055050076825875e-05 0.0034263437399434083
2.9763002 8.18981938100525e-05 0.003425337087940386
2.9759066 8.324630841538142e-05 0.0034243299675663064
2.9755135 8.459239293317172e-05 0.003423322707205583
2.97512 8.593889826079882e-05 0.0034223143489806366
2.974727 8.728419045362638e-05 0.00342130888640648
2.9743335 8.862990391109332e-05 0.0034203017380120613
2.9739404 8.997440440021609e-05 0.003419293143287744
2.9735475 9.131769424128133e-05 0.0034182836064922443
2.9731543 9.266140116915494e-05 0.0034172753326855696
2.9727614 9.400389847633671e-05 0.003416266828143402
2.9723685 9.53459980315321e-05 0.0034152588874118957
2.9719756 9.668770290676811e-05 0.0034142492854081124
2.9715827 9.802900947152852e-05 0.003413240387705385
2.97119 9.936910814131257e-05 0.003412232976424002
2.970797 0.00010070962272506983 0.0034112242296121856
2.9704044 0.00010204892956005211 0.003410216257720531
2.970012 0.00010338702588637168 0.003409208602117967
2.9696193 0.0001047255407264558 0.003408197646666768
2.9692268 0.00010606284428300336 0.0034071875531770995
2.9688342 0.00010740056597965107 0.003406179387621294
2.968442 0.00010873626581208721 0.003405168542999911
2.9680495 0.00011007238239126752 0.003404158330500499
2.967657 0.00011140810129661143 0.0034031492489746467
2.967265 0.00011274261449639623 0.0034021407216547135
2.9668727 0.00011407673039499936 0.0034011306313097784
2.9664805 0.00011541045167653878 0.003400121387144294
2.9660883 0.00011674377578932596 0.0033991125386411475
2.9656963 0.00011807589559824125 0.003398104153981886
2.9653044 0.0001194076185213937 0.0033970953463119923
2.9649124 0.0001207389475448279 0.003396086356379145
2.9645205 0.00012206987893362304 0.0033950729071041386
2.9641287 0.00012339960556642757 0.003394063755994605
2.9637368 0.00012472974486732376 0.003393053920253529
2.963345 0.00012605868048524464 0.0033920441388095267
2.9629533 0.0001273872196305043 0.003391033581184124
2.9625618 0.00012871455539448722 0.003390023648728245
2.9621701 0.00013004230292936508 0.0033890123778011956
2.9617786 0.00013136884722183265 0.0033880014831539516
2.9613872 0.00013269499528020722 0.0033869936594021492
2.9609957 0.0001340207497101576 0.0033859841849246124
2.9606044 0.00013534530069320293 0.003384973263296351
2.960213 0.0001366702641810007 0.0033839646700334104
2.9598217 0.0001379940250312159 0.0033829519948660974
2.9594305 0.00013931739009103607 0.0033819413472070815
2.9590392 0.00014064035943168888 0.003380929711810896
2.9586482 0.00014196212712236353 0.0033799182168526547
2.9582572 0.00014328349945838146 0.003378907860892723
2.957866 0.0001446052820532476 0.0033778963971854876
2.9574752 0.00014592505868769767 0.0033768858456245414
2.9570842 0.0001472452455026363 0.0033758764606968686
2.9566934 0.0001485642330386265 0.003374866580182632
2.9563024 0.00014988363035784593 0.003373857947339997
2.9559116 0.00015120182912134995 0.003372846931727005
2.955521 0.00015251882844902618 0.003371837490456781
2.9551303 0.0001538362376944487 0.003370826221842258
2.9547398 0.00015515244746891891 0.003369814769139609
2.9543493 0.00015646826274826408 0.0033688033670169273
2.9539587 0.00015778368256326886 0.003367792049478903
2.9535682 0.0001590987079145855 0.00336678060151892
2.953178 0.000160412535282254 0.0033657698761005266
2.9527874 0.00016172677100019246 0.0033647592122298987
2.952397 0.00016303980962313212 0.0033637493574788834
2.9520068 0.00016435245448081747 0.0033627375207847953
2.9516168 0.00016566390214546302 0.0033617268451157883
2.9512265 0.00016697575797418516 0.003360717683884112
2.9508364 0.00016828641793065769 0.003359707145410422
2.9504464 0.00016959668392395463 0.003358694452583758
2.9500566 0.00017090575382933172 0.0033576824779339084
2.9496665 0.00017221523038297046 0.003356671508845486
2.9492767 0.0001735235119874673 0.003355660557202347
2.9488869 0.00017483139962316282 0.0033546479298970245
2.948497 0.00017613889202869098 0.0033536353163200762
2.9481072 0.00017744599046178042 0.0033526251401935275
2.9477177 0.00017875189554100604 0.003351614153049207
2.947328 0.00018005740702066773 0.0033506021695338
2.9469385 0.0001813625240482439 0.0033495918834116995
2.946549 0.0001826672478965366 0.0033485803876416786
2.9461594 0.00018397157726192764 0.0033475704341227198
2.94577 0.00018527471537658835 0.0033465564056788994
2.9453807 0.00018657745862506143 0.0033455495207141343
2.9449914 0.00018787981137098256 0.0033445430461808085
2.944602 0.00018918177094722478 0.0033435372557226667
2.9442127 0.00019048334013368716 0.0033425293240828546
2.9438236 0.00019178371885274123 0.0033415232707275097
2.9434345 0.00019308370749358594 0.0033405158633983403
2.9430454 0.0001943833029524063 0.0033395114344352537
2.9426565 0.00019568171345588973 0.003338507945136882
2.9422674 0.0001969805275191197 0.003337502668806398
2.9418786 0.00019827815690768303 0.0033365000938394116
2.9414897 0.00019957539485539373 0.003335496514430663
2.9411008 0.00020087224403938286 0.003334492926927253
2.9407122 0.00020216790629014108 0.0033334874957422155
2.9403234 0.00020346397388715319 0.0033324831643007317
2.9399347 0.00020475885526710023 0.003331478082485589
2.939546 0.00020605334715360736 0.0033304739333454322
2.9391577 0.00020734665405082917 0.0033294694630023893
2.938769 0.00020864036542268436 0.0033284652536350393
2.9383807 0.0002099328921372957 0.0033274603202580787
2.9379923 0.00021122502935587062 0.0033264564001740664
2.937604 0.00021251677593984327 0.003325451528853186
2.9372156 0.0002138081330214128 0.0033244484177432027
2.9368274 0.00021509830745073197 0.003323444119426888
2.9364393 0.0002163880926286194 0.0033224406352335926
2.9360511 0.0002176774876497055 0.00332143541409442
2.935663 0.000218966492640274 0.0033204290297049435
2.935275 0.00022025431521333942 0.003319423704857826
2.934887 0.00022154253946020546 0.0033184179697313605
2.934499 0.0002228295820274568 0.00331741332958311
2.934111 0.00022411623517188404 0.0033164080418085673
2.9337234 0.00022540170753838123 0.0033154030162519748
2.9333355 0.0002266875812681475 0.0033144003060981645
2.9329479 0.00022797227561915936 0.0033133960923206114
2.9325602 0.0002292565806389822 0.003312392330319441
2.9321725 0.0002305404965579139 0.0033113879178661857
2.9317849 0.0002318240231780256 0.0033103853548207686
2.9313974 0.00023310637226423548 0.003309382364771536
2.93101 0.0002343883321304339 0.003308376064267672
2.9306226 0.00023566990221547018 0.0033073710450048344
2.9302351 0.00023695108300044026 0.0033063658874165425
2.929848 0.00023823108601000228 0.0033053603637083952
2.9294605 0.00023951148766245968 0.0033043551182779015
2.9290733 0.00024079071231731145 0.0033033504665562156
2.9286861 0.00024206954777607765 0.003302345546339653
2.9282992 0.00024334720729798914 0.003301341225737586
2.927912 0.00024462526488294647 0.003300336125595846
2.927525 0.00024590214698551614 0.0032993326928202472
2.927138 0.00024717864035918367 0.0032983275088225876
2.9267511 0.0002484547450534468 0.003297323738832568
2.9263642 0.00024973046090747124 0.0032963167834714744
2.9259775 0.0002510050012522903 0.0032953113027088697
2.9255908 0.00025227915309184443 0.0032943049996985345
2.925204 0.0002535529152362437 0.003293298522371273
2.9248173 0.00025482628878632655 0.0032922931979219084
2.9244308 0.0002560984881139834 0.0032912862814353295
2.9240441 0.0002573710834086693 0.0032902817912146666
2.9236577 0.00025864250556508964 0.0032892748370361353
2.9232712 0.000259913538492161 0.003288269560268629
2.922885 0.0002611833995454251 0.0032872638017217948
2.9224985 0.0002624536553384739 0.0032862586446964943
2.9221122 0.0002637227396459555 0.0032852520643413268
2.921726 0.0002649914344307705 0.0032842460570786784
2.9213398 0.00026625974111306764 0.003283237463070743
2.9209538 0.00026752687471137356 0.0032822301386537227
2.9205675 0.0002687944031234497 0.003281223486917407
2.9201815 0.0002700607593762974 0.003280215407595547
2.9197955 0.00027132672777564656 0.003279209620208641
2.9194095 0.00027259230689591937 0.003278201492879081
2.9190238 0.0002738567162204287 0.003277195163670746
2.9186378 0.0002751215180247178 0.003276188963670765
2.918252 0.000276385150892079 0.0032751817033214742
2.9178662 0.0002776483945446252 0.003274175746077246
2.9174807 0.00027891047046340765 0.003273168348517596
2.917095 0.000280172937150153 0.003272160214700329
2.9167094 0.00028143423582217776 0.003271151690191373
2.916324 0.0002826951446631422 0.003270144083088374
2.9159384 0.00028395566616462386 0.003269135778331706
2.915553 0.00028521501850742044 0.0032681283836207744
2.9151676 0.0002864747628893641 0.0032671198313756226
2.9147823 0.0002877333384896672 0.0032661125354958844
2.914397 0.000288991527501809 0.0032651054574658832
2.9140117 0.0002902493270383637 0.0032640976306421445
2.9136267 0.0002915059617727458 0.0032630917105865584
2.9132414 0.00029276298539746275 0.0032620829221654854
2.9128563 0.0002940188436624633 0.003261073449988144
2.9124713 0.00029527431195380485 0.0032600643032417945
2.9120865 0.0002965286159344291 0.003259054553986351
2.9117014 0.0002977833069154229 0.0032580457608760876
2.9113166 0.0002990368341654137 0.0032570355024310106
2.9109318 0.00030028997106973935 0.0032560268931658394
2.910547 0.0003015427218646278 0.0032550185977151254
2.9101624 0.00030279430686262765 0.003254010553454406
2.9097776 0.0003040462820183677 0.0032530040517203375
2.909393 0.0003052970923099873 0.00325199467662119
2.9090085 0.00030654751620478373 0.0032509870150687226
2.908624 0.00030779755099117663 0.003249978127638593
2.9082396 0.0003090464245569801 0.003248970556368672
2.907855 0.0003102956843446134 0.0032479650975277626
2.9074707 0.0003115437843046286 0.0032469569832211005
2.9070864 0.00031279149522382645 0.003245950053242815
2.9067023 0.0003140380474744653 0.0032449437736958987
2.906318 0.00031528498492096844 0.003243937670920829
2.9059339 0.00031653076420286227 0.0032429308951248273
2.9055498 0.0003177761547409131 0.0032419244850288324
2.9051657 0.00031902116095120934 0.0032409186730879397
2.9047816 0.00032026577887527496 0.003239913793291179
2.9043977 0.00032150924028670437 0.0032389065490441467
2.9040139 0.0003227523129658879 0.003237900048457202
2.90363 0.000323995001516302 0.0032368932747405803
2.9032462 0.00032523730116494436 0.0032358850167919107
2.9028623 0.0003264792159719576 0.0032348771761494615
2.9024787 0.0003277199707749823 0.0032338707793370734
2.902095 0.0003289603416176793 0.0032328634272217505
2.9017115 0.0003302003237231649 0.00323185640663744
2.9013278 0.0003314399217348625 0.003230848381141959
2.9009445 0.0003326783609882878 0.00322984240510423
2.9005609 0.0003339171865933316 0.003228835033885293
2.9001775 0.0003351548538954275 0.003227828652221314
2.899794 0.0003363921377641878 0.003226822865539011
2.899411 0.0003376282642435097 0.0032258150641808645
2.8990276 0.0003388647754597436 0.0032248060204896536
2.8986444 0.0003401001290257585 0.0032237979156017667
2.8982613 0.00034133509853313067 0.0032227888937708935
2.8978782 0.0003425696793665828 0.003221781691605751
2.8974953 0.000343803108530562 0.0032207729735746395
2.8971121 0.000345036916785534 0.00321976552089157
2.8967292 0.00034626957434919067 0.00321875850233527
2.8963463 0.0003475018434124037 0.0032177509125464205
2.8959634 0.00034873372931785085 0.003216742466431918
2.8955808 0.0003499644599572172 0.0032157360665728105
2.895198 0.00035119480835533947 0.0032147308157160397
2.8948152 0.0003524255352461916 0.0032137206205291456
2.8944328 0.0003536543450072146 0.003212709490488305
2.8940501 0.0003548835316087014 0.003211698895839351
2.8936675 0.0003561123341939161 0.0032106894585678053
2.893285 0.00035733998275146823 0.003209680209063798
2.8929026 0.00035856724786738955 0.003208671065337695
2.8925202 0.00035979412451864234 0.003207660914140177
2.892138 0.00036101985267634194 0.0032066516419085155
2.8917556 0.00036224595726002567 0.003205643355874744
2.8913734 0.000363470914610561 0.0032046351537602627
2.8909912 0.00036469548394480025 0.0032036263158858607
2.890609 0.0003659196700379886 0.003202616013387956
2.890227 0.0003671427042304923 0.003201606163957536
2.889845 0.0003683661183754857 0.0032005968606353442
2.889463 0.00036958838140323133 0.0031995863259249918
2.889081 0.0003708102603143664 0.0031985745578224233
2.8886993 0.0003720309883617336 0.0031975656832605743
2.8883173 0.00037325209596339703 0.003196555951069895
2.8879356 0.00037447205333085274 0.0031955454128909048
2.887554 0.00037569162767688594 0.0031945364041348766
2.8871722 0.0003769108145526441 0.00319352737965024
2.8867905 0.00037812961867805047 0.0031925188746111336
2.886409 0.00037934727428697723 0.003191508524959466
2.8860273 0.00038056530729243463 0.00319049782440695
2.8856459 0.0003817821919601511 0.0031894881059004606
2.8852646 0.00038299793317463955 0.003188477002986067
2.8848832 0.0003842140466906584 0.003187466604507988
2.884502 0.0003854290177256681 0.0031864578379605457
2.8841205 0.0003866443609396511 0.0031854461391610397
2.8837392 0.0003878585613072037 0.003184435605300116
2.8833582 0.00038907161508574596 0.003183426304567786
2.882977 0.00039028504541354286 0.0031824154321563208
2.882596 0.00039149732929943633 0.0031814049450855867
2.882215 0.00039270923079381617 0.0031803946064684376
2.881834 0.00039392074489280935 0.0031793845803202454
2.881453 0.0003951318765573264 0.003178373579769962
2.8810723 0.00039634186274872183 0.0031773622867299427
2.8806913 0.0003975522240121417 0.0031763521500102537
2.8803105 0.000398761440539323 0.003175339779098291
2.8799298 0.00039997027395467853 0.003174328915526377
2.8795493 0.0004011779636240322 0.003173316456830283
2.8791685 0.00040238602650328564 0.0031723055572955476
2.878788 0.00040359294654764276 0.0031712943397241467
2.8784075 0.00040479948342190994 0.003170283355308881
2.878027 0.0004060056339993851 0.003169272670605466
2.8776467 0.00040721064623973726 0.003168262441644258
2.8772662 0.0004084160276211941 0.0031672503666261725
2.876886 0.00040962027061788994 0.003166239318201354
2.8765056 0.0004108241277357053 0.0031652285164134116
2.8761256 0.000412026847561696 0.003164218787470607
2.8757453 0.00041322993631585144 0.0031632077619457685
2.8753653 0.0004144318882456124 0.0031621987385283034
2.8749852 0.0004156334553010835 0.003161189905983493
2.8746052 0.00041683464024720994 0.003160180053116972
2.8742251 0.00041803543989419586 0.003159170131097958
2.873845 0.0004192358573961614 0.003158161249920436
2.8734653 0.00042043513749937585 0.003157152938844998
2.8730855 0.00042163403549286667 0.003156142397225781
2.8727057 0.00042283254860702563 0.003155134343174549
2.8723261 0.000424029928270671 0.0031541257063081476
2.8719463 0.0004252276751345644 0.003153115672924578
2.8715668 0.0004264242888364071 0.0031521089189094813
2.8711872 0.00042762051908741213 0.00315110175073326
2.8708076 0.0004288163678961043 0.003150092101763741
2.8704283 0.00043001108152356784 0.0031490853877950684
2.8700488 0.0004312061653405145 0.0031480769920759987
2.8696694 0.0004324001144419805 0.0031470693296186485
2.86929 0.0004335936827169955 0.0031460604320240086
2.8689108 0.0004347868666686398 0.0031450524784133265
2.8685317 0.0004359789201554918 0.003144042309670412
2.8681526 0.0004371705888935766 0.00314303425071884
2.8677733 0.0004383626266196645 0.0031420236000668346
2.8673944 0.0004395527807690683 0.0031410143000544025
2.8670154 0.00044074330366796697 0.003140004392883379
2.8666363 0.00044193344141920467 0.00313899546333574
2.8662574 0.00044312245110801233 0.003137987560796498
2.8658786 0.0004443110764074699 0.003136977941242595
2.8654997 0.00044549932165111256 0.0031359700114815298
2.865121 0.0004466871829989677 0.00313496265160399
2.8647423 0.0004478739165866548 0.003133949079189465
2.8643637 0.0004490602636765745 0.003132935290399661
2.863985 0.000450246229690655 0.003131921823400002
2.8636065 0.0004514318092097494 0.0031309075765023034
2.8632278 0.0004526170075911306 0.003129894912201158
2.8628495 0.00045380107404404264 0.0031288814312735226
2.862471 0.00045498475921835406 0.0031278680633573565
2.8620927 0.00045616805861031583 0.0031268539414933327
2.8617144 0.00045735097623549086 0.003125838291970112
2.8613362 0.0004585327621297376 0.003124822713055803
2.8609579 0.0004597149111733485 0.003123807132138163
2.8605797 0.0004608959292390524 0.003122792944469426
2.8602016 0.0004620765662644196 0.003121779023834599
2.8598237 0.00046325607323421036 0.003120763668621505
2.8594456 0.0004644359428314982 0.003119750128202355
2.8590677 0.00046561468354605693 0.0031187368465782285
2.8586898 0.00046679304302979735 0.0031177220936322064
2.858312 0.0004679710170773924 0.0031167082862671534
2.857934 0.0004691486102032321 0.00311569456332437
2.8575563 0.00047032507556249247 0.003114680448186301
2.8571784 0.0004715019024263847 0.0031136674223009113
2.8568008 0.0004726776024252158 0.003112653854086198
2.8564234 0.0004738521793232304 0.0031116405715094285
2.8560457 0.00047502711388105686 0.0031106281728892006
2.8556683 0.0004762009262301045 0.0031096141327961752
2.8552907 0.00047737509492068 0.0031085985170667203
2.8549132 0.00047854814113134725 0.0031075841351449374
2.854536 0.0004797200618753175 0.0031065690292540232
2.8541586 0.0004808923419901103 0.003105554344660536
2.8537815 0.000482063497281245 0.0031045398958098377
2.8534043 0.00048323427163681534 0.003103526498223692
2.853027 0.00048440466213372824 0.003102512425349884
2.85265 0.0004855746715598492 0.0031014979500506744
2.8522727 0.00048674429703651095 0.003100485173718204
2.8518958 0.0004879128030556236 0.0030994713559651557
2.8515189 0.000489080925224238 0.0030984585377082656
2.851142 0.0004902486676117206 0.003097446154435741
2.850765 0.000491416026425397 0.0030964329516196152
2.8503883 0.0004925822673211893 0.0030954219189616235
2.8500116 0.0004937481254971198 0.0030944086517695596
2.849635 0.000494913603501367 0.003093396378392589
2.8492582 0.0004960786984637474 0.0030923814142919596
2.8488815 0.0004972434122909585 0.0030913669429924987
2.848505 0.0004984070060044148 0.0030903535889297592
2.8481283 0.0004995709560343488 0.003089339483677709
2.8477519 0.0005007337865454148 0.0030883265783997627
2.8473756 0.0005018955006417118 0.00308731205171415
2.8469992 0.0005030575675459344 0.0030862977107585917
2.846623 0.0005042185187801923 0.0030852857091070766
2.8462467 0.0005053790874984813 0.003084271283701167
2.8458705 0.0005065392759912021 0.0030832580188779827
2.8454943 0.000507699082047438 0.0030822449614476117
2.845118 0.0005088585081891944 0.003081231620992677
2.844742 0.0005100168173606287 0.003080218733948343
2.844366 0.0005111747472088092 0.0030792067246177266
2.84399 0.0005123322950665114 0.0030781928478873653
2.843614 0.0005134894626849719 0.0030771782361954016
2.8432384 0.0005146455140369189 0.0030761631151347206
2.8428624 0.0005158019183308792 0.003075147859189938
2.8424866 0.0005169572069556021 0.003074134099991168
2.8421109 0.0005181121158691723 0.0030731207913309916
2.8417354 0.0005192659108931493 0.0030721103330269353
2.8413596 0.0005204200600852783 0.003071100639527882
2.840984 0.0005215730965120701 0.003070088482507874
2.8406086 0.0005227257538267311 0.0030690781046088453
2.840233 0.0005238780309594256 0.0030680672367352046
2.8398576 0.0005250299292563108 0.003067056918899961
2.8394823 0.0005261807163558569 0.0030660462967271934
2.839107 0.0005273311248520338 0.0030650355675506326
2.8387318 0.000528481153609029 0.0030640264240090294
2.8383565 0.0005296308043348461 0.0030630165250809926
2.8379812 0.0005307800752909829 0.0030620066479724382
2.8376062 0.0005319282377950177 0.0030609945759972708
2.8372312 0.0005330760196592769 0.003059982666670567
2.8368561 0.0005342234231217679 0.0030589706387920256
2.836481 0.0005353704459253023 0.0030579586282024934
2.836106 0.0005365170905273173 0.0030569479984970845
2.8357313 0.0005376626264893501 0.0030559362526213023
2.8353565 0.0005388077839755324 0.0030549254254719355
2.8349817 0.00053995256188615 0.003053913943466235
2.834607 0.0005410969612674644 0.0030529023824002522
2.8342323 0.0005422402532196243 0.0030518916258476985
2.8338578 0.0005433831674242554 0.0030508811152438657
2.833483 0.0005445264293980935 0.0030498698242527314
2.8331087 0.0005456678597203087 0.003048861654031554
2.832734 0.0005468096382423649 0.003047849694270659
2.8323596 0.0005479510383902302 0.0030468392555268856
2.8319852 0.0005490913332699076 0.003045828081658928
2.831611 0.0005502312495896806 0.00304481490321099
2.8312366 0.0005513707864578842 0.003043804017264817
2.8308625 0.0005525092199068361 0.0030427913235898055
2.8304882 0.0005536479989762537 0.0030417784646745213
2.8301141 0.0005547856752238467 0.0030407687373857047
2.82974 0.0005559229726516869 0.003039756885522271
2.829366 0.0005570598921358799 0.0030387445846366407
2.828992 0.0005581964324342455 0.0030377341063800517
2.828618 0.000559331871412799 0.0030367231867405157
2.8282442 0.0005604669317962228 0.0030357127867955015
2.8278704 0.0005616016150348668 0.00303470108720481
2.8274965 0.0005627359193350891 0.0030336904022110686
2.8271227 0.0005638698467087778 0.0030326794779312466
2.826749 0.0005650026724256751 0.003031669566178886
2.8263755 0.000566135121773111 0.0030306596263733982
2.826002 0.0005672671928295266 0.0030296498566795256
2.8256283 0.0005683988873393269 0.0030286381123291743
2.825255 0.0005695294809634128 0.0030276258513272044
2.8248813 0.0005706604191492116 0.003026613597504555
2.824508 0.0005717902569732528 0.0030256017795257445
2.8241346 0.0005729197177328332 0.0030245899716663987
2.8237615 0.0005740480789137693 0.003023578336071296
2.823388 0.0005751767840989445 0.003022566110271772
2.823015 0.0005763043901506305 0.003021554745359838
2.8226418 0.0005774316198431334 0.003020543773495822
2.8222687 0.0005785584713196086 0.00301953142835823
2.8218956 0.0005796849458993811 0.0030185199611879794
2.8215227 0.0005808103229805801 0.003017509661667673
2.8211496 0.0005819360432649009 0.0030164986211850694
2.8207767 0.0005830606666327537 0.0030154882225056725
2.820404 0.0005841841950560054 0.003014476928248952
2.8200312 0.0005853080645598444 0.0030134673205065815
2.8196583 0.0005864315585898511 0.0030124581595767424
2.8192856 0.0005875539573887464 0.0030114478142884964
2.818913 0.0005886759802545556 0.0030104380564453005
2.8185403 0.0005897976261035725 0.0030094269566098095
2.818168 0.0005909181783533355 0.0030084166877634403
2.8177953 0.0005920390710278401 0.003007407000375761
2.8174229 0.0005931588713049 0.0030063978938857853
2.8170505 0.0005942782951665349 0.0030053875857300725
2.816678 0.0005953973433555163 0.0030043787136108512
2.8163059 0.0005965152992923958 0.0030033697606431818
2.8159335 0.0005976335958484772 0.0030023600513675577
2.8155613 0.0005987508003496402 0.0030013501745732645
2.8151891 0.0005998676294283834 0.0030003415470803672
2.8148172 0.0006009833679951948 0.0029993333290942135
2.814445 0.0006020994465465955 0.0029983253435756667
2.814073 0.0006032144350772942 0.00299731536801708
2.8137012 0.000604329047973211 0.002996307877100975
2.8133292 0.0006054432864860103 0.0029953000062390273
2.8129573 0.0006065571495444462 0.0029942910027301347
2.8125854 0.0006076706378202084 0.0029932833105956232
2.8122137 0.0006087830372225425 0.0029922734916276385
2.811842 0.0006098950615441495 0.002991264078416694
2.8114703 0.0006110067104335782 0.002990254256859016
2.8110986 0.0006121179842281611 0.0029892451421645043
2.8107271 0.0006132281700916681 0.00298823487160883
2.8103557 0.0006143379805020949 0.0029872241323516545
2.8099842 0.0006154474160603843 0.0029862167066077236
2.8096128 0.0006165564776326284 0.002985210234631306
2.8092413 0.0006176651653347105 0.0029842038388908456
2.80887 0.0006187727682306725 0.002983198103371795
2.8084986 0.0006198807085424417 0.002982192026463164
2.8081274 0.0006209875645276363 0.002981185151304794
2.8077564 0.0006220933354467764 0.0029801775665552247
2.8073852 0.0006231994437735449 0.002979173940358035
2.807014 0.0006243051793457694 0.0029781683868313285
2.806643 0.0006254098316880877 0.002977163204140352
2.806272 0.0006265141113458173 0.002976158491146555
2.805901 0.0006276180179477699 0.0029751516071670242
2.8055303 0.0006287208416420692 0.002974144593780709
2.8051593 0.0006298240008214767 0.0029731365154219325
2.8047886 0.000630926077535073 0.0029721302918954678
2.8044178 0.0006320277810116226 0.002971122566754986
2.804047 0.0006331291107609646 0.0029701149296596755
2.8036766 0.0006342293594200493 0.0029691087876159124
2.803306 0.0006353292349179654 0.0029681016707433267
2.8029354 0.0006364294452490928 0.002967096497577466
2.8025649 0.0006375285753878664 0.0029660896351279193
2.8021946 0.0006386266253556008 0.002965083392726044
2.801824 0.000639725009904072 0.0029640784315753464
2.8014538 0.0006408223162291497 0.002963078950042332
2.8010836 0.0006419192527755912 0.002962077874603305
2.8007133 0.0006430158183173738 0.0029610774608784095
2.800343 0.0006441120139574398 0.002960077242955681
2.7999728 0.0006452078386804537 0.0029590760572079204
2.7996027 0.0006463025878841818 0.002958076177349186
2.7992327 0.0006473969665202128 0.002957075449706856
2.7988627 0.0006484909751247867 0.002956073813269843
2.7984927 0.0006495846125248619 0.0029550714661572028
2.798123 0.000650677175343356 0.002954070348496008
2.797753 0.0006517693673886756 0.0029530689276981107
2.7973833 0.000652861189512382 0.002952066752242021
2.7970135 0.000653952640828414 0.0029510673929054867
2.7966437 0.0006550437230971561 0.002950065953790386
2.7962742 0.0006561337309579569 0.0029490649493694563
2.7959044 0.0006572240729597335 0.0029480649641094314
2.7955348 0.0006583133414444248 0.00294706347135246
2.7951653 0.0006594022407233688 0.0029460631002393664
2.794796 0.0006604900675264791 0.0029450637306358517
2.7944264 0.0006615782276302072 0.0029440620908626675
2.7940571 0.0006626653152611549 0.0029430623999917942
2.7936878 0.0006637520343675503 0.002942061525023518
2.7933185 0.0006648383829822371 0.0029410614042607894
2.7929494 0.0006659236621766581 0.0029400604473720795
2.7925801 0.0006670092714792144 0.0029390579966771762
2.792211 0.0006680938108503415 0.002938054636029111
2.791842 0.000669177978784719 0.002937052386159082
2.791473 0.000670261778356469 0.0029360512813479287
2.791104 0.0006713445070745936 0.0029350487168517524
2.790735 0.0006724275670055438 0.0029340473871573777
2.7903662 0.0006735095568532413 0.002933046007230486
2.7899973 0.000674591178570149 0.002932044943197655
2.7896285 0.0006756724299922827 0.002931043969155196
2.78926 0.0006767526144793255 0.002930042268130725
2.788891 0.0006778331269293855 0.0029290400601959744
2.7885225 0.0006789125730251304 0.0029280398642133987
2.788154 0.0006799916491718992 0.0029270388399189216
2.7877853 0.0006810703577503491 0.002926039774349422
2.787417 0.0006821479997952769 0.0029250408627442166
2.7870483 0.0006832259720700409 0.0029240429118762147
2.78668 0.0006843028787536824 0.00292304451790954
2.7863116 0.0006853794180235507 0.002922044722029112
2.7859435 0.0006864548916799161 0.0029210445160589432
2.7855752 0.0006875306940034699 0.0029200436301631146
2.785207 0.0006886054310194969 0.002919043697700873
2.784839 0.0006896798005813489 0.0029180427196109915
2.7844708 0.0006907538011326178 0.002917043848863042
2.7841027 0.0006918274348757411 0.00291604438933163
2.7837346 0.0006929006996974525 0.0029150445564742567
2.7833667 0.0006939729025711304 0.002914045317149563
2.7829988 0.0006950447369533466 0.0029130471384997275
2.782631 0.0006961162052103864 0.002912048735363203
2.782263 0.0006971873049966336 0.00291104969523671
2.7818954 0.0006982573445061962 0.0029100508708082467
2.7815278 0.0006993270155863165 0.002909051656452274
2.7811599 0.0007003970141957556 0.002908054203586965
2.7807925 0.0007014652582501394 0.0029070546228417
2.7804248 0.0007025338289048426 0.0029060569435812133
2.7800572 0.000703602032109962 0.002905058356430783
2.7796898 0.000704669175959781 0.002904058615337445
2.7793224 0.0007057359522176919 0.002903060113497627
2.778955 0.0007068023621769648 0.002902061640285242
2.7785878 0.000707867713088047 0.00290106392422408
2.7782204 0.0007089333900278929 0.002900067932224639
2.7778533 0.000709998009194996 0.0028990706576836394
2.777486 0.0007110622623602441 0.0028980733112688607
2.777119 0.0007121261492394251 0.0028970776323269205
2.7767518 0.000713189671044193 0.002896082285106107
2.7763848 0.0007142521370175129 0.0028950882417056703
2.776018 0.0007153142383399332 0.0028940932726635423
2.775651 0.0007163759744638148 0.0028930998691486186
2.775284 0.0007174373463727971 0.0028921054024180644
2.7749171 0.0007184983530646358 0.0028911121565358376
2.7745504 0.0007195583065286659 0.002890117839420895
2.7741838 0.0007206178949291074 0.0028891237046176667
2.7738168 0.0007216778078838463 0.0028881295325802916
2.7734504 0.0007227359790789604 0.0028871360415023495
2.7730837 0.000723794474668054 0.002886143768065666
2.7727172 0.000724851918239722 0.0028851502009524894
2.7723505 0.0007259096852773093 0.002884156294322169
2.771984 0.0007269664005824783 0.002883163325878923
2.771618 0.000728022064446495 0.0028821684518632357
2.7712514 0.0007290780512828048 0.002881176430238079
2.7708852 0.0007301329877845316 0.00288018200181235
2.7705188 0.0007311882464668944 0.002879189417972502
2.7701526 0.0007322424557259296 0.0028781969021698197
2.7697866 0.0007332956147638868 0.002877203561293506
2.7694204 0.0007343490965336496 0.002876210016624021
2.7690544 0.0007354015285667584 0.002875217864983582
2.7686884 0.0007364535976611467 0.0028742236171005646
2.7683225 0.0007375053024381759 0.00287323100096724
2.7679565 0.000738556644756392 0.0028722384707221605
2.7675905 0.0007396076230029136 0.0028712452059205845
2.7672248 0.0007406575540822199 0.002870252357739182
2.766859 0.0007417071215261458 0.0028692607714698648
2.7664933 0.0007427563271040956 0.0028682692165453156
2.7661276 0.0007438051691151272 0.0028672762207368474
2.765762 0.0007448529653307928 0.0028662850542580465
2.7653964 0.0007459010819186379 0.0028652939458429726
2.7650309 0.0007469481536249737 0.002864302521016837
2.7646654 0.0007479948622604489 0.002863310574354574
2.7642999 0.0007490412087265687 0.0028623172143131645
2.7639346 0.000750086509235529 0.0028613241977230746
2.763569 0.0007511321296418126 0.0028603306460243494
2.7632039 0.0007521767046137931 0.002859338208522076
2.7628386 0.00075322091763089 0.0028583451543001633
2.7624736 0.0007542640859726345 0.0028573519810861435
2.7621083 0.0007553075736811272 0.0028563603860808
2.7617433 0.000756350017690625 0.002855366930944502
2.7613783 0.0007573920996940146 0.002854376230456109
2.7610133 0.0007584338197512196 0.002853383817530449
2.7606483 0.0007594751773842335 0.0028523905368616717
2.7602835 0.0007605154926956319 0.0028513996805373297
2.7599185 0.0007615561265363242 0.002850408545542299
2.7595537 0.0007625957187541805 0.0028494162995621477
2.759189 0.0007636349493377878 0.0028484252731217174
2.7588243 0.0007646731392776784 0.002847433199214314
2.7584596 0.0007657116462575698 0.002846441485605972
2.758095 0.000766749113070429 0.002845449464697709
2.7577305 0.0007677862181714745 0.0028444585297572518
2.757366 0.0007688229609585221 0.0028434567681995117
2.7570014 0.0007698593222638848 0.0028423557796652494
2.756637 0.0007708945978007807 0.002841239750122078
2.7562726 0.0007719301417557465 0.0028400848055804445
2.7559083 0.000772964575561541 0.002838882688386951
2.755544 0.0007739985687727818 0.00283764919228028
2.75518 0.0007750314218547714 0.002836342476674764
2.7548156 0.0007760644693450587 0.002835004786572137
2.7544515 0.0007770963396256025 0.0028335737929768845
2.7540874 0.00077812767196968 0.002832068539070831
2.7537234 0.0007791584483376466 0.002830511224337539
2.7533593 0.0007801886541939861 0.0028289508973742853
2.7529955 0.0007812176189498259 0.00282738872409374
2.7526314 0.0007822466876987704 0.002825827475991589
2.7522676 0.0007832745118942449 0.0028242301126355546
2.751904 0.000784301076217674 0.002822629725995815
2.7515402 0.0007853277352394747 0.0028210303057069007
2.7511764 0.0007863538084989897 0.0028194292846876303
2.7508128 0.0007873786307834212 0.0028178274147599054
2.7504492 0.0007884028673632818 0.0028162284537040666
2.7500856 0.0007894265234532614 0.0028146048257526204
2.7497222 0.0007904489093564777 0.0028129621726968564
2.7493587 0.0007914713716405208 0.0028113087690941397
2.7489953 0.0007924925532790072 0.0028096261027436027
2.748632 0.0007935131266096271 0.0028079447607619575
2.7482686 0.0007945330865203802 0.002806265424788643
2.7479053 0.0007955524391248985 0.002804585351212467
2.7475421 0.0007965705097941768 0.002802905060994871
2.747179 0.000797587973405684 0.002801226605290584
2.746816 0.0007986048244513411 0.0027995454201462204
2.7464528 0.0007996210663497674 0.0027978537731095836
2.7460897 0.0008006366858672606 0.002796131735069388
2.7457268 0.0008016510125025255 0.0027943879821427046
2.7453637 0.0008026653581100891 0.002792573034143634
2.7450008 0.00080367837634201 0.0027907465759592492
2.7446382 0.0008046900668390658 0.0027889191920294452
2.7442753 0.0008057017588601653 0.002787094779475449
2.7439125 0.0008067127899628959 0.0027852697757759807
2.7435498 0.0008077224938282924 0.0027834440163597113
2.7431872 0.0008087315366256925 0.00278161866379713
2.7428246 0.0008097399167047664 0.002779795017773645
2.7424622 0.0008107469724021384 0.0027779599347474153
2.7420995 0.0008117540196091518 0.0027760944727723918
2.7417371 0.0008127597279533515 0.0027742295337331146
2.7413747 0.0008137647577202195 0.002772343454523505
2.7410123 0.0008147690911877737 0.002770384177447906
2.7406502 0.0008157720508906651 0.002768422830772917
2.7402878 0.0008167749632505282 0.002766462987308495
2.7399256 0.0008177765030895801 0.0027645022560715275
2.7395635 0.0008187773359789644 0.0027625442585993225
2.7392013 0.0008197774561271439 0.002760577774680149
2.7388391 0.0008207768612219988 0.0027585800112676527
2.7384772 0.0008217748813043578 0.0027565817592795873
2.7381153 0.000822772182265836 0.002754584566848095
2.7377534 0.0008237687565870902 0.0027525880244460084
2.7373915 0.0008247646123516172 0.0027505919856372794
2.7370296 0.0008257597420315474 0.002748597814879967
2.7366679 0.000826753499309118 0.0027466054516916078
2.7363062 0.0008277465270424284 0.002744572637913288
2.7359445 0.0008287388195699294 0.002742537263907309
2.7355828 0.0008297303695894171 0.0027404639971544266
2.7352211 0.0008307211600836888 0.0027383375030988117
2.7348597 0.0008317105260108972 0.002736208573569033
2.7344983 0.0008326991250402236 0.002734081675012979
2.7341368 0.0008336869528033398 0.0027319527891255632
2.7337754 0.0008346740132485757 0.0027298242789733974
2.733414 0.0008356603026678311 0.002727699428925687
2.7330527 0.0008366451760070924 0.0027255714327779246
2.7326915 0.000837629278357369 0.002723445751904293
2.7323303 0.0008386126154329505 0.0027213180396130094
2.731969 0.0008395951780125349 0.002719164836697042
2.731608 0.000840576956586686 0.002716966144821828
2.731247 0.0008415572882545215 0.00271475705072263
2.730886 0.0008425368254642125 0.002712547998322905
2.730525 0.0008435155620442876 0.0027103397705260553
2.730164 0.000844493505198424 0.002708133255225711
2.729803 0.0008454706438607465 0.0027058874101400523
2.7294424 0.0008464463227727467 0.002703614885978654
2.7290814 0.0008474218234483094 0.0027013415771017344
2.7287207 0.0008483958624577798 0.0026990681247238773
2.7283602 0.0008493684352750598 0.002696793368839913
2.7279994 0.0008503408286754372 0.0026944881349962725
2.727639 0.0008513117431756382 0.0026921752000951355
2.7272782 0.0008522824690127451 0.00268986258805829
2.7269177 0.0008532517113626831 0.0026875115117168625
2.7265575 0.000854219465376071 0.002685157069135251
2.726197 0.0008551870094023752 0.0026828024180059955
2.7258368 0.0008561530668767488 0.0026804468640124835
2.7254763 0.0008571189128651429 0.0026780932109764285
2.725116 0.0008580832744486422 0.0026757402918657865
2.724756 0.0008590461487792394 0.0026733876758457888
2.7243958 0.0008600088116904123 0.002671011937255443
2.7240355 0.0008609706076463553 0.0026685718958570676
2.7236755 0.0008619308823129381 0.0026661052828363648
2.7233155 0.0008628902681412872 0.0026636418002323452
2.7229555 0.0008638487682675242 0.002661176291808854
2.7225957 0.0008648057451789281 0.002658711051781349
2.7222357 0.000865762470603081 0.0026562489340088606
2.721876 0.0008667176727090503 0.0026537631838039356
2.7215161 0.0008676719764919771 0.002651257905218391
2.7211564 0.0008686253779651043 0.002648751490132264
2.7207968 0.0008695772473589045 0.0026462455313423375
2.720437 0.0008705288453791579 0.002643738720468203
2.7200775 0.000871478909379568 0.002641211693175875
2.719718 0.000872428060411158 0.002638666562765406
2.7193584 0.0008733762970219642 0.0026361216088898495
2.7189991 0.0008743229895898312 0.002633578022218698
2.7186396 0.000875269397233337 0.0026310368152801947
2.7182803 0.0008762142632833536 0.0026284938674960966
2.717921 0.0008771582161029976 0.002625950144130936
2.7175617 0.0008781012540327478 0.0026234043374104895
2.7172027 0.000879042752782334 0.002620859673384798
2.7168434 0.0008799839612360337 0.002618311057089003
2.7164843 0.0008809236259801846 0.0026157323992990135
2.7161252 0.0008818623560041801 0.002613099364869645
2.7157662 0.0008828001379648082 0.0026104657119526953
2.7154071 0.0008837369747876666 0.0026078287475846335
2.7150483 0.0008846722419058395 0.002605189639517778
2.7146895 0.0008856065628379591 0.002602550495079907
2.7143307 0.0008865399359088582 0.002599910699712789
2.7139719 0.0008874723623897775 0.0025972698597086213
2.713613 0.0008884038408233608 0.0025946315526780787
2.7132545 0.0008893337555309711 0.002591994436268676
2.7128959 0.0008902627143499007 0.002589295490939147
2.712537 0.0008911913126267155 0.002586538406920146
2.7121787 0.0008921176869753431 0.002583783020615001
2.7118201 0.0008930436898636426 0.002581026740314391
2.7114618 0.0008939680889947146 0.0025782699752870757
2.7111032 0.0008948921148262132 0.002575513688288135
2.7107449 0.0008958145396400655 0.0025727643515362185
2.7103865 0.0008967359768087639 0.0025699911587837377
2.7100284 0.0008976557994585031 0.002567178501855099
2.70967 0.000898575225346661 0.0025643611891910537
2.709312 0.0008994930320671587 0.002561551037462053
2.7089539 0.0009004098353563098 0.002558766734705914
2.7085958 0.0009013256441770911 0.0025559831090816733
2.708238 0.0009022398454069361 0.0025531981698932566
2.7078798 0.0009031536595101104 0.0025504117468569646
2.707522 0.0009040658668303394 0.0025476265769622157
2.707164 0.0009049770789762158 0.0025448420837282148
2.7068062 0.0009058872932764333 0.0025420578660701448
2.7064483 0.000906796512152221 0.0025392704715519842
2.7060907 0.0009077041220715036 0.002536442852123701
2.7057328 0.0009086113178714268 0.002533580746129391
2.7053752 0.0009095168847868505 0.002530719311654241
2.7050178 0.0009104208269511727 0.0025278612912802167
2.7046602 0.0009113243449742835 0.002524969746889491
2.7043025 0.0009122268255587794 0.0025220684688649193
2.7039452 0.0009131276679004542 0.0025191654618653943
2.7035878 0.0009140274715251312 0.002516259359431889
2.7032304 0.0009149262370806632 0.002513354259327725
2.7028732 0.0009158233658941837 0.0025104535301881
2.7025158 0.0009167200570915988 0.0025075511024656386
2.7021587 0.0009176151123372764 0.002504643796813052
2.7018015 0.0009185091270937419 0.0025017174620782664
2.7014444 0.0009194020805081588 0.0024986945223315657
2.7010872 0.0009202939487202493 0.0024956626625572817
2.7007303 0.0009211841430128188 0.0024926297364229483
2.7003732 0.0009220738444127633 0.002489596282340792
2.7000163 0.0009229618699238179 0.0024865384522749063
2.6996593 0.000923848793540166 0.0024834407399446754
2.6993027 0.0009247340189094744 0.0024803213870803215
2.6989458 0.0009256187103082467 0.002477139628578296
2.698589 0.0009265016683166353 0.002473910370744614
2.6982324 0.0009273834660152097 0.0024706455028817016
2.6978757 0.0009282640934923289 0.002467334641974867
2.697519 0.0009291435269310059 0.002463954478605164
2.6971626 0.0009300211619006601 0.002460543164671734
2.696806 0.0009308981614156175 0.0024571080069481386
2.6964495 0.0009317733474230066 0.0024536470527893755
2.696093 0.0009326472955650774 0.0024501771127130147
2.6957366 0.0009335200049918634 0.0024466782627122143
2.6953804 0.0009343908728273824 0.002443118298085326
2.6950243 0.0009352604677291515 0.0024395334586073043
2.6946678 0.0009361293630422375 0.0024359355662592016
2.6943119 0.0009369958168987836 0.0024323392334591096
2.6939557 0.0009378615688349608 0.002428748208334422
2.6935995 0.0009387260400425169 0.0024251300218181776
2.6932435 0.0009395886395260017 0.00242149891528315
2.6928875 0.0009404499470140831 0.0024178553268328637
2.6925316 0.0009413099479644589 0.0024141615246629318
2.6921756 0.0009421686305565776 0.0024104497898662703
2.69182 0.0009430254154211301 0.0024067318566814754
2.691464 0.0009438814523152049 0.0024030165748814745
2.6911082 0.0009447355915945294 0.002399284824036395
2.6907525 0.0009455883953707016 0.002395504395623125
2.6903968 0.0009464398400994025 0.0023916255588362187
2.6900413 0.0009472893214169898 0.0023876942071404308
2.6896856 0.0009481379698165788 0.002383729110464049
2.68933 0.0009489846326169375 0.0023797327469865315
2.6889746 0.0009498298729379122 0.002375722254549406
2.6886191 0.0009506736862058706 0.0023717096787110345
2.688264 0.0009515155068732409 0.0023676805579803456
2.6879086 0.0009523558932169507 0.0023636468344419813
2.6875532 0.0009531954085949868 0.0023595926801532018
2.687198 0.0009540329140798168 0.0023555140778960685
2.686843 0.0009548684054196236 0.002351391370201648
2.6864877 0.0009557029868346283 0.002347259857086658
2.6861327 0.0009565355412906771 0.0023430976764786007
2.6857774 0.0009573671630285391 0.0023388890554306013
2.6854224 0.0009581967348891828 0.0023346757041696757
2.6850677 0.000959024248456784 0.0023304415034312805
2.6847126 0.0009598508134486805 0.0023261809742561117
2.684358 0.00096067530948129 0.002321929761209767
2.6840029 0.0009614988520063744 0.002317664029781394
2.683648 0.0009623203204298045 0.002313376236604823
2.6832933 0.0009631402686166924 0.0023090734720319357
2.6829388 0.0009639581264412378 0.002304703266858346
2.682584 0.0009647749804071076 0.0023003103980783644
2.6822295 0.0009655897245915675 0.0022959013850964325
2.681875 0.0009664028960155952 0.0022914164525357004
2.6815205 0.0009672144489084697 0.0022867796497349252
2.6811662 0.0009680237979125005 0.0022820543609313945
2.6808116 0.0009688320035855603 0.002277264157765904
2.6804574 0.0009696379547788577 0.0022723829387522403
2.680103 0.0009704421561149564 0.002267397202523949
2.6797488 0.0009712445747225183 0.0022623061470842636
2.6793945 0.0009720451704778949 0.0022571222331776034
2.6790404 0.0009728433867521307 0.002251918551190214
2.6786864 0.000973639758465685 0.002246692028707015
2.6783323 0.0009744342729776923 0.0022414354742196036
2.6779783 0.0009752269249447153 0.0022361654034010916
2.6776242 0.0009760177059532256 0.0022308711202801913
2.6772704 0.0009768060731583585 0.002225520484894065
2.6769164 0.0009775930631244466 0.002220089061367279
2.6765625 0.000978377591445799 0.0022146061489015235
2.6762087 0.000979160172235358 0.0022090850239596988
2.6758552 0.0009799402659156882 0.0022035131331928277
2.6755013 0.0009807189081960333 0.0021979265374192794
2.6751478 0.0009814950534755601 0.002192338377321365
2.6747942 0.0009822692122455922 0.0021866909765012087
2.6744406 0.0009830413625761488 0.0021809748847521865
2.674087 0.0009838114833110672 0.0021752224970787593
2.6737335 0.0009845795669628096 0.002169441411267298
2.6733801 0.0009853450864120612 0.002163660558622462
2.6730268 0.0009861085585444543 0.0021578233893944157
2.6726735 0.0009868699569982107 0.0021519503351536936
2.6723201 0.0009876292767683544 0.0021460275710850785
2.671967 0.0009883859801406364 0.0021400605474708886
2.6716137 0.0009891410839415532 0.0021340560584036336
2.6712606 0.0009898935462160417 0.0021280073671203856
2.6709075 0.0009906438738550214 0.0021219488949209765
2.6705546 0.0009913915422729504 0.002115801480517373
2.6702015 0.000992137528961291 0.0021095690116045792
2.6698487 0.000992880806251071 0.002103311930708991
2.6694956 0.0009936223772496755 0.0020970525515619804
2.6691427 0.0009943612338964428 0.002090766440364618
2.66879 0.0009950973580537211 0.0020843708869917564
2.6684372 0.0009958317113793152 0.0020779358700130234
2.6680846 0.0009965632968639078 0.002071456738809086
2.667732 0.0009972925897843096 0.0020649757905337996
2.6673794 0.000998019593626529 0.0020584181271193205
2.6670268 0.0009987442724622062 0.0020518556819871725
2.6666741 0.0009994666457679379 0.0020452719601915647
2.6663218 0.0010001861880875756 0.0020386045321243683
2.6659691 0.0010009038581992272 0.0020318481054111505
2.6656168 0.001001618647099252 0.0020250695188884747
2.6652646 0.001002330571070235 0.0020182579477398457
2.6649122 0.0010030405546607843 0.002011375111070412
2.66456 0.0010037476375039333 0.0020044625014454154
2.6642077 0.0010044527503089427 0.0019975413129069827
2.6638556 0.0010051549528990024 0.0019905704522439065
2.6635034 0.0010058546802045887 0.001983548674055307
2.6631515 0.0010065514670854593 0.0019764868615819047
2.6627994 0.0010072462166800908 0.001969356280071582
2.6624475 0.0010079379900264766 0.001962189360901274
2.6620955 0.0010086272198126566 0.001954949209114955
2.6617436 0.0010093139067351123 0.0019476991090015465
2.6613917 0.0010099980294331525 0.0019404175144004576
2.66104 0.00101067912689032 0.0019330839023046476
2.6606884 0.0010113576342167766 0.001925747012704827
2.6603367 0.0010120335692174042 0.0019183920583152217
2.659985 0.0010127068996909799 0.00191098243390033
2.6596334 0.0010133776304127283 0.0019035670572829036
2.6592817 0.0010140457407988327 0.0018961189577457666
2.6589303 0.0010147107773360998 0.0018886063036405827
2.6585789 0.0010153731464140924 0.0018809535884171096
2.6582274 0.001016032815449787 0.0018732377804266836
2.657876 0.0010166897668591793 0.0018655246351461673
2.6575248 0.0010173435663260958 0.0018577827629022831
2.6571734 0.0010179950674579386 0.0018499330472140313
2.6568222 0.0010186433698722074 0.001842085717261796
2.656471 0.001019288911701333 0.0018342212027750472
2.65612 0.0010199312498012055 0.0018263106099509737
2.6557689 0.0010205712345908297 0.0018183439074507329
2.655418 0.0010212079823606116 0.001810329412630971
2.655067 0.0010218419110250112 0.0018023018138066972
2.654716 0.0010224730189326602 0.0017942251670466213
2.654365 0.0010231012806648516 0.0017861084433556317
2.654014 0.0010237266916304658 0.0017779531550173773
2.6536634 0.0010243488107823486 0.0017697958053296435
2.6533127 0.001024968073042598 0.0017616234071734342
2.652962 0.0010255844590308354 0.001753426984128825
2.6526113 0.0010261979677866299 0.0017451770543707138
2.6522605 0.0010268085713461255 0.001736903018553
2.65191 0.0010274158630433153 0.0017286018568317442
2.6515594 0.0010280206436920273 0.0017202751451949989
2.6512089 0.0010286220903055953 0.0017118626087457758
2.6508586 0.0010292201591247214 0.001703373377563499
2.6505082 0.001029815652877916 0.0016947938180029128
2.650158 0.0010304077088413353 0.0016860910159545198
2.6498075 0.0010309971122262787 0.0016773348922861438
2.6494572 0.0010315830348105117 0.0016685404153705173
2.649107 0.0010321658834344769 0.0016597534297488178
2.648757 0.0010327452521834094 0.001650948649014999
2.6484067 0.0010333219249183923 0.0016420711159440616
2.6480567 0.0010338950880124358 0.0016331777018279865
2.6477067 0.0010344651438832743 0.0016242767855248258
2.6473567 0.001035032072427205 0.0016153381390443633
2.6470068 0.00103559586794117 0.0016063389173659264
2.646657 0.0010361561130439116 0.0015972526131814275
2.646307 0.001036713555242322 0.0015881301722712171
2.6459572 0.0010372674177741453 0.00157897057186029
2.6456075 0.0010378180698284768 0.0015697537632385324
2.645258 0.001038365116498643 0.0015605126418060248
2.6449082 0.0010389092994033881 0.001551216799595038
2.6445587 0.0010394498439187992 0.0015418214534139647
2.6442091 0.001039987093854912 0.0015323673982138772
2.6438596 0.0010405210293094637 0.001522864333676128
2.64351 0.0010410516297713474 0.0015132681701582884
2.6431606 0.0010415788606859871 0.001503598728336033
2.6428113 0.0010421023527117518 0.0014939112842458557
2.642462 0.0010426224410953792 0.0014840873174555508
2.6421127 0.0010431390708136967 0.001474129480942085
2.6417634 0.001043652201689092 0.0014640272924554827
2.6414142 0.0010441617728404158 0.00145377032763447
2.6410651 0.0010446674065528213 0.0014434678182157657
2.640716 0.0010451694431279676 0.0014331577274573507
2.640367 0.001045667878003627 0.0014228385834311888
2.640018 0.0010461627121078102 0.0014125187483334581
2.639669 0.001046653940017973 0.0014021762818819813
2.6393201 0.0010471412160145926 0.001391774809962775
2.6389713 0.0010476248562916212 0.0013813425818364922
2.6386223 0.0010481051736540858 0.0013708185339258792
2.6382737 0.0010485811556651802 0.0013602561054060743
2.637925 0.0010490537819066626 0.0013496970338498393
2.637576 0.0010495227207251788 0.0013391311107820855
2.6372275 0.0010499876534905757 0.0013285255595602754
2.636879 0.0010504488795848714 0.0013178851094394245
2.6365304 0.0010509063908577649 0.0013071846125973451
2.6361818 0.0010513601636636997 0.001296472973375548
2.6358335 0.0010518098994709451 0.0012857476692871273
2.6354852 0.001052255891803167 0.001275025298717555
2.6351368 0.0010526981543328411 0.0012642821553713415
2.6347885 0.0010531366513992103 0.0012534179416498032
2.6344402 0.0010535713562448605 0.001242508235645887
2.6340919 0.001054002251610393 0.0012315602618954838
2.6337438 0.0010544290412485512 0.0012206007765662376
2.6333957 0.0010548520121552247 0.00120964100183063
2.6330476 0.001055271165507737 0.0011986376036591583
2.6326995 0.0010556864773868758 0.0011875913207953308
2.6323516 0.0010560976605463264 0.0011765133217207172
2.6320035 0.0010565052584778345 0.0011653979478127073
2.6316557 0.0010569087118113148 0.0011542641755164149
2.6313078 0.0010573082748231777 0.0011430311600364998
2.63096 0.0010577038932298405 0.001131560518299249
2.6306124 0.001058095215548341 0.0011198818954597494
2.6302645 0.001058482727855852 0.001108128114747668
2.629917 0.0010588658752030175 0.0010962988536728712
2.6295693 0.0010592449027092244 0.0010844291382414901
2.6292217 0.0010596197612450877 0.0010722134859521566
2.628874 0.0010599903094737156 0.0010597443646371827
2.6285267 0.0010603562387006148 0.001046960260512454
2.6281793 0.0010607176758472543 0.0010340347429397838
2.627832 0.0010610746207240424 0.0010209762464562552
2.6274846 0.0010614269780480148 0.0010077335784553678
2.6271372 0.0010617747218522012 0.0009942878413962246
2.62679 0.0010621175081059922 0.0009806772546232486
2.6264427 0.0010624557953426296 0.0009669133138338912
2.6260955 0.001062789035909895 0.000953063219551125
2.6257484 0.0010631174701015782 0.000939099666454482
2.6254013 0.0010634410158015795 0.0009250204234971332
2.6250544 0.0010637594555371647 0.0009108138052616012
2.6247075 0.0010640729188277436 0.0008964564079485188
2.6243603 0.0010643816061617654 0.0008819216171731274
2.6240134 0.0010646849871247385 0.0008672184172058918
2.6236668 0.0010649830622598672 0.0008523943441440089
2.6233199 0.0010652761729096024 0.0008375545097127942
2.6229732 0.0010655639560998866 0.0008226925803397775
2.6226265 0.0010658465510620116 0.0008077405306055504
2.62228 0.0010661239636430024 0.0007926491364803301
2.6219332 0.0010663960963475565 0.0007774248104150383
2.6215866 0.00106666295908166 0.0007621167631108812
2.6212401 0.0010669242971943855 0.0007467135978444866
2.6208937 0.0010671802952822024 0.0007311360369217921
2.6205473 0.0010674308514469196 0.0007154594414272987
2.6202009 0.001067675986178358 0.0006996860697208455
2.6198545 0.0010679156151488967 0.0006838249146289351
2.6195083 0.001068149602884621 0.0006679027805258104
2.6191618 0.001068378192343217 0.0006518690075685238
2.6188157 0.001068601080935914 0.0006357237128267036
2.6184695 0.0010688183406600711 0.000619511220117971
2.6181235 0.0010690298539606997 0.0006032003998672551
2.6177773 0.0010692358163926473 0.000586766595800678
2.6174314 0.0010694359716351162 0.0005703049379538878
2.6170855 0.0010696303844770617 0.0005536924445767831
2.6167395 0.0010698190485295752 0.0005369259409349384
2.6163936 0.0010700018700506863 0.0005200697187684306
2.6160479 0.001070178752048887 0.0005031563481483065
2.615702 0.0010703498747438348 0.0004862139471249789
2.6153562 0.001070515035002609 0.0004691783150605869
2.6150105 0.001070674262390765 0.00045206088067290955
2.6146648 0.0010708275858417348 0.000434853763263503
2.6143193 0.0010709748037598832 0.0004174808796710425
2.6139736 0.0010711161250238608 0.00040001612945278513
2.6136281 0.001071251270897167 0.0003824199366661281
2.6132827 0.0010713803515558498 0.0003648101280820272
2.6129372 0.0010715033229934771 0.0003471369165566036
2.612592 0.0010716201113667527 0.0003293768320613587
2.6122465 0.0010717308096236534 0.0003115203254736269
2.6119013 0.001071835254830372 0.00029343746500409444
2.611556 0.0010719334088404881 0.0002752534768949739
2.6112108 0.0010720252960015465 0.00025697914099510086
2.6108658 0.001072110768922867 0.00023858194597818554
2.6105206 0.0010721899565287116 0.0002200891453061712
2.6101756 0.0010722626786863728 0.0002015579761968398
2.6098306 0.0010723290058053175 0.00018283221479693907
2.6094856 0.001072388823011061 0.00016401977421891665
2.6091406 0.0010724421616403073 0.0001450761685863818
2.608796 0.0010724888744342346 0.00012598957492495613
2.608451 0.0010725290457807405 0.00010678565282493631
2.6081061 0.00107256250598724 8.738001144379561e-05
2.6077614 0.0010725892674705686 6.773594980816124e-05
2.6074166 0.0010726091969346123 4.7950694550835444e-05
2.607072 0.001072622306403019 2.8033920664571612e-05
2.6067274 0.0010726285175402354 8.091501677394179e-06
2.6063828 0.0010726278741648402 -1.1960871265378455e-05
2.6060383 0.0010726202746002146 -3.2048772739378015e-05
2.6056938 0.0010726057704392477 -5.2321020390953e-05
2.6053495 0.0010725842230761224 -7.274229055732901e-05
2.605005 0.0010725556410586653 -9.3354021938315e-05
2.6046607 0.001072519913842073 -0.00011407538069237067
2.6043165 0.0010724770903059605 -0.0001348300425026623
2.6039722 0.001072427067787767 -0.00015565021248534655
2.6036282 0.001072369940435025 -0.00017661775189582415
2.603284 0.0010723054911050201 -0.00019765403378513898
2.6029398 0.0010722338780055414 -0.0002188442872538993
2.6025958 0.0010721549021656671 -0.00024012013822522
2.6022518 0.0010720686437446821 -0.00026151241817996243
2.6019077 0.0010719749423855785 -0.0002830630136149249
2.601564 0.0010718739195745134 -0.0003048423770857057
2.6012201 0.0010717653210298326 -0.00032675419347477863
2.600876 0.0010716491564172496 -0.0003487169992502649
2.6005323 0.0010715254623075501 -0.00037069470139439897
2.6001887 0.001071394346384787 -0.00039278188158036636
2.599845 0.0010712554590711337 -0.0004150148292234088
2.5995014 0.001071109074371218 -0.000437340699931726
2.5991578 0.0010709549469730885 -0.00045972686902060817
2.5988142 0.001070793174389591 -0.00048221232740768325
2.5984707 0.0010706235983184021 -0.0005047859818808745
2.5981271 0.0010704463032558534 -0.0005275464922772143
2.5977838 0.0010702612293521298 -0.000550406811852953
2.5974405 0.0010700683584593097 -0.0005733582851489628
2.5970972 0.001069867529889235 -0.0005963669405030827
2.5967538 0.0010696588528401553 -0.0006194886537605807
2.5964105 0.0010694421549312493 -0.000642673920178044
2.5960674 0.0010692177009315653 -0.0006660310692343283
2.595724 0.0010689849689185244 -0.000689525812550076
2.595381 0.001068744384563508 -0.0007132364976232371
2.595038 0.0010684955511086646 -0.0007371144818726983
2.594695 0.001068238765271837 -0.0007611147059126069
2.594352 0.0010679734589661655 -0.0007852630139576922
2.5940092 0.001067700114119704 -0.0008095805556556306
2.5936663 0.0010674183297279508 -0.0008339805261550081
2.5933235 0.0010671282477477096 -0.000858491833364727
2.5929806 0.0010668296539275944 -0.0008831300528066118
2.592638 0.0010665228956394308 -0.000907869242658415
2.5922952 0.0010662073098655566 -0.0009329019534569569
2.5919526 0.0010658834030300192 -0.0009582480095531064
2.59161 0.0010655506878988839 -0.0009837728151265146
2.5912673 0.0010652092859807867 -0.0010094829346681679
2.590925 0.0010648591921345876 -0.0010354206138559504
2.5905824 0.0010645000084502675 -0.00106166049198977
2.59024 0.0010641319582281956 -0.00108813226870542
2.5898976 0.0010637548916243417 -0.001114877041541821
2.5895553 0.0010633685352431285 -0.0011418456902899203
2.589213 0.0010629730127939318 -0.0011689329039792705
2.5888708 0.0010625683728109057 -0.0011962679246875834
2.5885286 0.0010621544258468175 -0.0012238402062158572
2.5881865 0.001061730928434292 -0.0012515850959940004
2.5878444 0.0010612979933521361 -0.0012795159152696291
2.5875022 0.0010608553676224087 -0.0013077472706135122
2.58716 0.0010604031233921423 -0.0013362334821249069
2.5868182 0.001059941307287246 -0.0013651216820782402
2.5864763 0.0010594696225627472 -0.0013944644396359038
2.5861344 0.0010589877765295537 -0.0014240217208230683
2.5857925 0.0010584958798271716 -0.0014537437624168616
2.585451 0.0010579940732682596 -0.0014835448315701214
2.585109 0.0010574817771967142 -0.001513579561441548
2.5847673 0.0010569594619308333 -0.0015437561953935324
2.5844257 0.001056426896450161 -0.0015741115586251633
2.584084 0.0010558837913191383 -0.0016049815245695461
2.5837426 0.0010553305566206896 -0.0016361261209788841
2.583401 0.0010547661985597745 -0.0016673371053136604
2.5830595 0.0010541916562354385 -0.001698536442429467
2.5827181 0.0010536063708584812 -0.0017298409539671913
2.5823767 0.0010530104551919688 -0.0017612536994816744
2.5820353 0.001052403727708113 -0.0017927220710758122
2.5816941 0.0010517867427189964 -0.0018243580464239223
2.581353 0.0010511588671506629 -0.0018560503143786318
2.5810115 0.001050519806781165 -0.0018877874134970508
2.5806706 0.001049870722744844 -0.0019196276653719521
2.5803294 0.0010492103874816894 -0.0019515234769529074
2.5799882 0.0010485390781874867 -0.00198352966436887
2.5796473 0.001047857381144043 -0.002015667520756016
2.5793064 0.0010471646270485413 -0.0020479315366136023
2.5789654 0.0010464609364220347 -0.0020802576788648904
2.5786245 0.001045746109694628 -0.0021128583599919156
2.5782835 0.0010450202136260721 -0.0021455735978603324
2.5779428 0.001044283601830272 -0.00217835681200225
2.5776021 0.0010435358633792383 -0.0022112917602987413
2.5772614 0.0010427768206562307 -0.0022443012606207374
2.5769207 0.0010420065937370051 -0.002277328894592766
2.57658 0.0010412250457236517 -0.002310376426390157
2.5762396 0.0010404328488428632 -0.0023435108769006524
2.575899 0.0010396287164651603 -0.002376768927000575
2.5755584 0.0010388138800464129 -0.0024101129885101226
2.575218 0.0010379875864045532 -0.002443673582639318
2.5748777 0.001037150500337 -0.0024773486956724943
2.5745373 0.0010363012735909493 -0.002511149428009503
2.574197 0.0010354411975686858 -0.002545005564436761
2.5738568 0.001034569516855728 -0.002578992553616202
2.5735166 0.0010336863140138562 -0.002613127804072288
2.5731764 0.0010327914095309453 -0.0026473870087816817
2.5728362 0.0010318848959469382 -0.0026817568839916754
2.5724962 0.0010309672507659814 -0.0027162233464246757
2.5721562 0.0010300379325294128 -0.0027508095147296004
2.5718162 0.0010290967770675446 -0.002785464077052476
2.5714762 0.0010281438948758625 -0.0028201733140002876
2.5711362 0.001027179128644871 -0.002855004544296449
2.5707965 0.0010262032447626958 -0.0028900087459881574
2.5704567 0.0010252153709382917 -0.0029251737943132372
2.570117 0.0010242156054798082 -0.0029603769078612617
2.5697773 0.0010232038166669124 -0.002995580795311227
2.5694375 0.001022180121101891 -0.0030308583703381026
2.569098 0.0010211450878962133 -0.0030662170956799904
2.5687582 0.001020097359185047 -0.0031017028772619085
2.5684187 0.0010190382349140375 -0.003137295060221306
2.5680792 0.0010179670643398718 -0.003173072742355281
2.5677397 0.0010168836464305782 -0.003209036035916525
2.5674005 0.0010157888402220743 -0.003245067895407737
2.567061 0.0010146809489754542 -0.003281208554416522
2.5667217 0.0010135616142594266 -0.003317530802803048
2.5663824 0.0010124298441062604 -0.0033541059563888163
2.5660431 0.001011285714195765 -0.003390746431155495
2.565704 0.0010101298843879494 -0.0034275316862334444
2.5653648 0.001008960799462258 -0.0034644164252943064
2.5650258 0.0010077799536982457 -0.0035014520909622104
2.5646868 0.0010065865935454412 -0.003538512286233744
2.5643477 0.0010053806231595536 -0.003575565123645093
2.564009 0.0010041629888535679 -0.0036126764398127175
2.56367 0.0010029318517835503 -0.0036498562845851622
2.5633311 0.001001689023874372 -0.0036871298016568667
2.5629923 0.0010004334905328927 -0.00372453487099064
2.5626535 0.0009991653142508736 -0.003762103541983839
2.5623147 0.0009978843321781666 -0.003799784391751694
2.561976 0.0009965906145294446 -0.0038376475025023206
2.5616374 0.0009952849047011893 -0.0038756395834371017
2.5612988 0.0009939663757542866 -0.003913713082866791
2.5609603 0.0009926348777568633 -0.00395192661749784
2.5606217 0.0009912904747049441 -0.003990289391480614
2.5602832 0.0009899330053316344 -0.004028770249578026
2.5599449 0.0009885635126105354 -0.0040673678161164215
2.5596066 0.0009871808941460327 -0.00410599622112018
2.5592682 0.000985785260560105 -0.004144659325043658
2.55893 0.0009843764696853795 -0.004183440266918155
2.5585916 0.0009829546009189145 -0.0042223133402316225
2.5582535 0.0009815205187533288 -0.004261282755720888
2.5579152 0.0009800722731482128 -0.0043004074633354785
2.5575771 0.0009786117484104956 -0.0043396147353569735
2.557239 0.0009771380141019696 -0.004378879828446801
2.5569012 0.0009756519776387524 -0.0044182871178230325
2.5565631 0.000974151593522065 -0.004457875301698617
2.5562253 0.0009726388219294364 -0.004497557896133374
2.5558875 0.0009711126861172569 -0.0045372873461736974
2.5555496 0.0009695730570165382 -0.004577157299217244
2.5552118 0.0009680199774236905 -0.004617231300762084
2.554874 0.0009664532751773299 -0.0046574810342952045
2.5545363 0.0009648741333872306 -0.004697751055638258
2.5541985 0.0009632802052183938 -0.00473814609794819
2.553861 0.0009616737865260335 -0.00477872545270752
2.5535233 0.000960053591529381 -0.0048194293755184445
2.553186 0.0009584208460708165 -0.004860225433303706
2.5528483 0.000956773100180594 -0.004901140042704269
2.552511 0.0009551127455960497 -0.004942221288257913
2.5521736 0.0009534384668382628 -0.004983307272420137
2.5518363 0.00095175037756082 -0.005024466237878392
2.551499 0.0009500483199731062 -0.005065754133444427
2.5511618 0.0009483335829514226 -0.005107221719475471
2.5508244 0.0009466035478115788 -0.005148845313543702
2.5504873 0.0009448607576020059 -0.005190532369436686
2.5501502 0.0009431038284241707 -0.005232342349795305
2.549813 0.0009413328420452224 -0.005274334466433507
2.5494761 0.0009395488839126379 -0.005316361499443639
2.549139 0.0009377495417384994 -0.005358535203762986
2.5488021 0.0009359371804539651 -0.0054007804038903075
2.5484653 0.0009341106378117454 -0.0054431612180442105
2.5481284 0.0009322697120104321 -0.005485745733163354
2.5477915 0.0009304144816415956 -0.005528511070289317
2.5474548 0.0009285460683440609 -0.005571439560395568
2.5471182 0.0009266632497121612 -0.0056145000081195134
2.5467813 0.0009247645076807895 -0.00565763331173844
2.5464447 0.0009228526329738121 -0.005700978408395996
2.5461082 0.0009209274259890336 -0.005744457631641155
2.5457716 0.0009189862760874759 -0.005788028763728021
2.5454352 0.0009170317522059055 -0.005831714777781313
2.5450988 0.0009150625865106683 -0.00587550163079008
2.5447624 0.0009130786005278162 -0.0059194003935900685
2.544426 0.0009110798853725803 -0.005963535249123922
2.5440896 0.0009090662217123779 -0.006007784814810858
2.5437534 0.0009070391793332252 -0.00605207355657614
2.543417 0.0009049957029652744 -0.006096492207894288
2.5430808 0.0009029388039819243 -0.006141009196746632
2.5427446 0.0009008668295660479 -0.006185729979411841
2.5424087 0.0008987813519103689 -0.0062306094000242965
2.5420725 0.000896679212288843 -0.006275570180503123
2.5417366 0.0008945635197630294 -0.0063206747342514575
2.5414007 0.0008924325482560274 -0.006366050426966019
2.5410647 0.0008902863765228152 -0.006411658808893243
2.5407288 0.0008881247693671045 -0.006457450151221707
2.5403929 0.0008859478310791914 -0.00650342114514171
2.5400572 0.0008837568751533651 -0.006549710789019399
2.5397215 0.0008815504192578873 -0.006596204999870068
2.5393858 0.0008793282733710838 -0.006642720503115811
2.53905 0.0008770905773427303 -0.006689302999036519
2.5387144 0.0008748371431583771 -0.006736048490411534
2.538379 0.0008725696853177417 -0.0067829018636670225
2.5380433 0.0008702847916798304 -0.006829869262819548
2.5377078 0.0008679858251668211 -0.006876949112228013
2.5373724 0.0008656709593062144 -0.006924196287693621
2.5370371 0.0008633419491438509 -0.00697164558903675
2.5367017 0.0008609952537040047 -0.007019250436587931
2.5363665 0.0008586343385405908 -0.007066918918739145
2.5360312 0.0008562573401138386 -0.00711473309526682
2.535696 0.0008538643710573632 -0.007162685248603454
2.5353608 0.000851455212028256 -0.007210860538432443
2.5350256 0.0008490299373817034 -0.00725934545045648
2.5346906 0.0008465900251651841 -0.00730803134639044
2.5343556 0.000844133861215244 -0.007356852444914215
2.5340204 0.0008416594801185537 -0.007405809595193578
2.5336857 0.0008391722946731301 -0.0074548921893094035
2.5333507 0.000836666787629093 -0.007504098712644711
2.5330157 0.0008341448646192898 -0.007553416575474202
2.532681 0.0008316081085422208 -0.007602961453331411
2.5323462 0.0008290548119347923 -0.007652746873590105
2.5320115 0.0008264847529536642 -0.007702576329618569
2.5316768 0.0008238980865475256 -0.007752490369289218
2.5313423 0.0008212964550061822 -0.007802570609426206
2.5310075 0.000818676263296842 -0.007852789734800043
2.530673 0.0008160410091550249 -0.007903347388970246
2.5303385 0.0008133888670608241 -0.007954236243245379
2.530004 0.0008107195836522932 -0.008005345049074864
2.5296698 0.000808035165813636 -0.00805665028319676
2.5293353 0.0008053315395480402 -0.008108277781291287
2.529001 0.0008026126310049606 -0.0081600651344209
2.5286667 0.0007998763186510955 -0.008211946526620254
2.5283325 0.000797122700182469 -0.008264128018611235
2.5279982 0.0007943515011306196 -0.008316624181178933
2.5276642 0.0007915647818650231 -0.008369413722543522
2.52733 0.0007887583013557945 -0.008422411891214317
2.526996 0.0007859361713589306 -0.008475664708651425
2.5266619 0.0007830961355061283 -0.00852903193281987
2.5263278 0.0007802383443731968 -0.008582551280776618
2.525994 0.0007773646108828871 -0.008636206479375663
2.52566 0.0007744709659259061 -0.008690049712312352
2.5253263 0.0007715612916200684 -0.008744071769119427
2.5249925 0.0007686336588352814 -0.008798179667919362
2.5246587 0.0007656878483251586 -0.008852483313610073
2.5243251 0.0007627260995095144 -0.008906862292711792
2.5239913 0.0007597439785592512 -0.008961362575283087
2.5236578 0.0007567458803021364 -0.009015948294409302
2.5233243 0.0007537294517343618 -0.009070782464348112
2.5229907 0.0007506947893251006 -0.009125756449429211
2.5226572 0.0007476416884211206 -0.009180866328852587
2.5223236 0.0007445702655950609 -0.009236083064275511
2.5219903 0.0007414825400377037 -0.00929140460194125
2.521657 0.000738376431186931 -0.009346848814133286
2.5213237 0.0007352517331580639 -0.009402504572705674
2.5209904 0.0007321085293118385 -0.009458338702570549
2.520657 0.0007289466189906845 -0.009514295305506664
2.520324 0.000725768388953117 -0.00957037637633401
2.519991 0.0007225713979175302 -0.009626462741480112
2.5196576 0.0007193534872309405 -0.009682650244548573
2.5193248 0.0007161213916705033 -0.00973889864043901
2.5189917 0.0007128683057613056 -0.00979523659616453
2.5186586 0.0007095963385465011 -0.00985186947580579
2.5183258 0.0007063079111588651 -0.009908623121294407
2.517993 0.000703000514624388 -0.0099654346238043
2.5176601 0.0006996742666842478 -0.010022305173364155
2.5173273 0.0006963289920919378 -0.010079388661159943
2.5169945 0.0006929647592838755 -0.010136601024860484
2.516662 0.0006895838221938123 -0.010193964793686491
2.5163293 0.0006861838462186062 -0.010251433979558208
2.5159967 0.0006827646824205575 -0.010309000678179563
2.515664 0.000679326417006413 -0.01036663379034553
2.5153315 0.0006758689049382119 -0.010424415758981606
2.5149992 0.0006723946855699595 -0.010482480240792052
2.5146666 0.0006688985673570699 -0.010540683291510615
2.5143342 0.0006653856548671222 -0.010599054210842446
2.5140018 0.0006618532555547353 -0.010657495205960309
2.5136695 0.0006583014905048455 -0.010716028606285417
2.5133374 0.0006547327330296329 -0.010774750843186468
2.513005 0.0006511419432385153 -0.010833576317149735
2.512673 0.0006475341073953896 -0.010892554292728332
2.5123408 0.0006439067182248904 -0.010951696570907771
2.5120087 0.0006402596039004187 -0.011010960945132512
2.5116768 0.0006365954940621942 -0.011070248385949456
2.5113447 0.0006329089733164933 -0.011129727405912736
2.5110128 0.0006292053879449458 -0.011189424507771408
2.510681 0.0006254818828066392 -0.011249377153916686
2.510349 0.0006217384847907635 -0.011309751719663294
2.5100172 0.0006179749444379788 -0.01137026728981835
2.5096853 0.000614191379034573 -0.011430851236605519
2.5093536 0.000610390343866705 -0.01149161596451716
2.509022 0.0006065691882290482 -0.01155261895084293
2.5086904 0.0006027277050151556 -0.011613758562459896
2.5083587 0.0005988659801328413 -0.01167515896237406
2.508027 0.0005949837834422878 -0.011736731789391964
2.5076957 0.0005910840210724702 -0.011798504551962276
2.5073643 0.0005871636806180509 -0.011860405380885623
2.5070329 0.0005832228890212166 -0.011922413960175158
2.5067015 0.0005792614466698234 -0.011984547553544417
2.50637 0.0005752794618677952 -0.012046908527424864
2.5060387 0.000571276706279935 -0.012109353164421575
2.5057075 0.000567256206950613 -0.012172057324938415
2.5053763 0.000563214791377342 -0.012235076490544011
2.5050452 0.0005591525755462195 -0.012298206073517599
2.504714 0.0005550693474209392 -0.01236144706330635
2.5043828 0.0005509652435945669 -0.012424815941385368
2.504052 0.000546843016109126 -0.012488309070398128
2.503721 0.0005426998464697652 -0.012551895149583893
2.50339 0.0005385355261108616 -0.012615635309183863
2.5030591 0.0005343501509272982 -0.012679718186918178
2.5027282 0.0005301434511275877 -0.012743898580697847
2.5023975 0.0005259186456128644 -0.0128081237482755
2.5020666 0.0005216694164162099 -0.012872534503762403
2.501736 0.0005174020222250916 -0.012937090738196209
2.5014052 0.0005131131329647658 -0.013001968815141767
2.5010746 0.000508802821993336 -0.013067274380335486
2.500744 0.0005044739155434163 -0.013132648937741555
2.5004134 0.000500120350765601 -0.01319812190815792
2.500083 0.0004957481705714099 -0.01326373325819399
2.4997525 0.0004913543828007966 -0.01332948726393812
2.499422 0.0004869387541020221 -0.013395325280620587
2.4990916 0.000482501440575383 -0.013461356608865941
2.4987614 0.0004780453881716359 -0.013527599267059575
2.4984312 0.0004735675329942363 -0.013594004724834487
2.498101 0.00046906765490495794 -0.013660356604627291
2.4977708 0.00046454596830185403 -0.013726703967007672
2.4974406 0.0004600022591684206 -0.013793148239364698
2.4971104 0.00045543668411092143 -0.013859781691493446
2.4967804 0.000450852292562522 -0.013926531616640505
2.4964504 0.000446245956602028 -0.013993421979484964
2.4961205 0.0004416174190237303 -0.014060468982440205
2.4957905 0.00043696684501928654 -0.0141275936436918
2.4954605 0.0004322940079742448 -0.014194803534630481
2.4951308 0.00042760247467295547 -0.014262100857111252
2.4948008 0.0004228852301661708 -0.014329430457799976
2.494471 0.0004181492905626098 -0.014396846008519003
2.4941413 0.0004133909841413571 -0.01446442464662339
2.4938116 0.00040861048038515213 -0.014532157536334057
2.493482 0.0004038109742929436 -0.014600089966181933
2.4931524 0.0003989856785960086 -0.014668130177783605
2.492823 0.00039414134209515183 -0.01473624440227967
2.4924934 0.0003892746483968024 -0.014804432823983492
2.492164 0.0003843853875661577 -0.014872614691435108
2.4918346 0.0003794772943196292 -0.014940997478935738
2.4915051 0.00037454297244254934 -0.015009543518332726
2.491176 0.00036958975455766817 -0.015078142862767747
2.4908466 0.0003646138398850819 -0.015146709545579605
2.4905174 0.00035961545190745414 -0.015215373578783348
2.4901881 0.0003545943265718486 -0.015284095344028028
2.489859 0.0003495543262113993 -0.015352991286367428
2.4895298 0.0003444878486960536 -0.015421920237210139
2.4892008 0.00033940248704228426 -0.015490904858975512
2.4888718 0.0003342942723553661 -0.015560017574289587
2.4885428 0.00032916343498712205 -0.015629235694248643
2.4882138 0.0003240096756105806 -0.015698535328032052
2.487885 0.00031883698357219105 -0.015767973382885207
2.4875562 0.00031364129488551485 -0.01583757204615565
2.4872274 0.0003084228388102001 -0.015907314933830394
2.4868987 0.0003031812978248708 -0.015977145652994313
2.48657 0.0002979169240885989 -0.016047049043690864
2.486241 0.00029262942092251086 -0.016117000408365077
2.4859126 0.00028732290048731694 -0.016187021623313088
2.485584 0.00028199319732472727 -0.016257281354843275
2.4852555 0.0002766405332475986 -0.016327600382758885
2.484927 0.0002712646215151728 -0.01639800229988852
2.4845984 0.0002658656891291671 -0.016468570645098133
2.48427 0.0002604473464943944 -0.016539292461063563
2.4839416 0.00025500195118293887 -0.01661006357437526
2.4836133 0.0002495371559104929 -0.01668078747837067
2.483285 0.00024404926655343927 -0.016751511898304244
2.482957 0.00023854203538611746 -0.01682224773233132
2.4826286 0.0002330076905978679 -0.01689304891714517
2.4823005 0.0002274539786627982 -0.01696412723871527
2.4819725 0.00022187704846162029 -0.01703524853069781
2.4816444 0.00021627666099661576 -0.017106492273109133
2.4813163 0.00021065298598902762 -0.01717787649563985
2.4809883 0.00020500577232687392 -0.01724932083976765
2.4806604 0.00019933934741877003 -0.01732077926450284
2.4803324 0.00019364523509182222 -0.01739232460584856
2.4800045 0.00018793190365325808 -0.01746398054365615
2.4796767 0.0001821949528100049 -0.01753570083035947
2.4793491 0.00017643877948870634 -0.017607560811685446
2.4790213 0.00017065471482382942 -0.01767953125618363
2.4786937 0.00016485139319966983 -0.017751585350299543
2.478366 0.00015902009705684453 -0.017823623439904596
2.4780383 0.0001531695778743242 -0.0178956462906037
2.477711 0.00014729959993801153 -0.017967728325680183
2.4773834 0.00014140183658338678 -0.01803999697707666
2.4770558 0.00013548026385230955 -0.01811225117146339
2.4767284 0.0001295394912721163 -0.018184451771781664
2.476401 0.00012357493587458035 -0.018256757388279535
2.4760737 0.00011758683772246545 -0.018329080309956104
2.4757464 0.0001115749291159813 -0.01840144677947016
2.4754193 0.00010554385094397975 -0.018473866735533372
2.475092 9.948453617143739e-05 -0.018546267824981495
2.4747648 9.340607987186871e-05 -0.01861876701281714
2.4744377 8.730375834952788e-05 -0.018691275205933746
2.4741106 8.11778659716453e-05 -0.018763753155589417
2.4737837 7.50325984769163e-05 -0.018836299131373756
2.4734566 6.885925187896496e-05 -0.018908839986458384
2.4731297 6.266655395765961e-05 -0.01898144957208253
2.4728029 5.645025326249245e-05 -0.01905401059406069
2.472476 5.021011156899477e-05 -0.019126577811636795
2.4721491 4.394636804327874e-05 -0.019199187547763733
2.4718225 3.766334459035889e-05 -0.019271848104914
2.4714956 3.135209425058195e-05 -0.01934457149648549
2.471169 2.5021575456763726e-05 -0.01941728750444208
2.4708424 1.8667431761997583e-05 -0.01948992476236724
2.4705157 1.2289426341125302e-05 -0.019562741253271947
2.470189 5.887724164614041e-06 -0.01963570852063905
2.4698627 -5.332393261047695e-07 -0.01970869794061248
2.4695363 -6.977916570131575e-06 -0.019781670337913025
2.46921 -1.3446514423146218e-05 -0.019854616193674377
2.4688835 -1.9938818213802794e-05 -0.01992760863281164
2.4685571 -2.645506177181905e-05 -0.020000625339155788
2.4682307 -3.299503512893996e-05 -0.020073706543697587
2.4679046 -3.955421682258173e-05 -0.02014705727521464
2.4675784 -4.61372529854992e-05 -0.020220645330528166
2.4672523 -5.274442175061934e-05 -0.02029435745790595
2.466926 -5.937552523331114e-05 -0.02036801747399899
2.4666 -6.603074881276706e-05 -0.020441665196278498
2.466274 -7.270500721617567e-05 -0.02051529784837326
2.4659479 -7.940825619963659e-05 -0.02058884963489964
2.465622 -8.613046604755594e-05 -0.020662400768518597
2.465296 -9.287678049381396e-05 -0.020736105832384062
2.46497 -9.964703091027567e-05 -0.02080996449506977
2.4646444 -0.00010643650348531675 -0.020883874460613575
2.4643185 -0.00011325493555666004 -0.0209578104264932
2.4639928 -0.00012009256558313473 -0.0210317833841027
2.4636672 -0.0001269541996752143 -0.021105854732175886
2.4633415 -0.00013384004589064196 -0.021179796820339707
2.463016 -0.00014074480221344256 -0.02125374958842727
2.4626904 -0.00014767883419351693 -0.0213278087022797
2.462365 -0.00015463180042039258 -0.021402081595490813
2.4620395 -0.00016160908511314218 -0.021476452166392542
2.461714 -0.00016861045598759062 -0.02155085910184032
2.4613886 -0.00017563616674772005 -0.021625272009471563
2.4610631 -0.00018268597756498765 -0.021699737374916983
2.460738 -0.00018975497322525856 -0.02177425893359429
2.4604127 -0.00019684808445388446 -0.02184879045710147
2.4600875 -0.00020396555678533118 -0.021923338811070104
2.4597623 -0.00021110716631943856 -0.021998012897843842
2.4594371 -0.00021827320320652997 -0.022072783867381447
2.4591122 -0.00022545817078135417 -0.02214765360564475
2.458787 -0.0002326729004250912 -0.022222578306361165
2.458462 -0.00023990655102161377 -0.02229745709785733
2.458137 -0.0002471646759546031 -0.02237241507292607
2.457812 -0.00025444704242963314 -0.022447453210109786
2.4574873 -0.000261748572600843 -0.022522561009543432
2.4571624 -0.00026907976534164523 -0.022597805253866857
2.4568377 -0.0002764301344175325 -0.022672996372479035
2.456513 -0.00028380480478917115 -0.022748297042377963
2.4561882 -0.00029120405659907253 -0.022823548712024574
2.4558635 -0.000298627615103798 -0.022898857435252436
2.455539 -0.00030607030527668346 -0.022974215231515552
2.4552143 -0.0003135428073021394 -0.02304959631520278
2.4548898 -0.00032103442696095795 -0.023125090663700068
2.4545653 -0.00032855044104499777 -0.023200767664056574
2.4542408 -0.0003360911704605124 -0.02327660695998397
2.4539165 -0.000343650838658407 -0.023352581160711185
2.453592 -0.0003512408634849821 -0.023428594177416582
2.4532678 -0.00035884983211226083 -0.02350470640596074
2.4529436 -0.00036648362821765365 -0.02358082663778498
2.4526193 -0.00037414196525915096 -0.02365695863247682
2.452295 -0.0003818251348216754 -0.023733116968016638
2.451971 -0.00038952719534705735 -0.023809364887540384
2.4516468 -0.0003972598252420778 -0.02388578112876142
2.4513228 -0.0004050113905710213 -0.023962278567800054
2.4509988 -0.00041278790862935553 -0.024038857351536505
2.4506748 -0.0004205891039218783 -0.024115549020209917
2.450351 -0.0004284095462293893 -0.0241922545090642
2.450027 -0.0004362604535165728 -0.024268954448133557
2.4497032 -0.00044413056257084813 -0.02434567213359514
2.4493794 -0.0004520253761018225 -0.024422464554187538
2.4490557 -0.0004599452171756026 -0.0244993723514758
2.448732 -0.00046788982235940034 -0.024576316786448657
2.4484081 -0.0004758594837449745 -0.024653263308296963
2.4480846 -0.0004838480365622335 -0.024730308045497917
2.447761 -0.0004918616823172422 -0.024807435699084963
2.4474375 -0.0004999001433090126 -0.024884637490467182
2.447114 -0.0005079637515794607 -0.024961970570758704
2.4467905 -0.0005160522440905205 -0.025039372767522446
2.4464672 -0.000524159953484748 -0.02511682645399598
2.4461436 -0.0005322985674033141 -0.025194321209534406
2.4458203 -0.0005404563938482378 -0.025271951361802273
2.445497 -0.0005486392012790647 -0.025349700837940376
2.4451737 -0.0005568472961128422 -0.025427541894863622
2.4448507 -0.0005650743561481412 -0.025505430442560813
2.4445274 -0.0005733328071271854 -0.025583299692735186
2.4442043 -0.0005816101672575208 -0.02566104699615381
2.4438813 -0.0005899127726056684 -0.0257387439383072
2.4435582 -0.0005982403597713814 -0.025816636776728064
2.4432352 -0.0006065932810821346 -0.025894638462221693
2.4429123 -0.0006149650705538376 -0.025972638235815592
2.4425893 -0.000623368393539139 -0.02605064948954748
2.4422665 -0.0006317905543729097 -0.026128745035294908
2.4419436 -0.0006402381019921009 -0.02620694695318725
2.4416208 -0.0006487107614875289 -0.026285322651501807
2.4412982 -0.0006572026189690978 -0.02636376634753235
2.4409754 -0.0006657259397349537 -0.026442351775679534
2.4406528 -0.0006742684839684091 -0.026521001904576316
2.4403303 -0.000682836249587701 -0.026599673990975216
2.4400077 -0.0006914295530785605 -0.026678391255403364
2.439685 -0.0007000481032681848 -0.026757152870928565
2.4393628 -0.0007086858278632743 -0.026835940561782158
2.4390402 -0.00071735521219429 -0.026914737683876963
2.4387178 -0.0007260437396023264 -0.026993594228677358
2.4383955 -0.0007347575529869791 -0.027072518338613908
2.4380732 -0.0007434969686485164 -0.02715156329360106
2.437751 -0.00075225525763585 -0.02723076634221658
2.4374287 -0.0007610457236324655 -0.027310025226336694
2.4371066 -0.0007698550695678453 -0.02738932343243411
2.4367845 -0.0007786901086611549 -0.027468574953011755
2.4364624 -0.0007875505249480544 -0.027547888835052933
2.4361403 -0.0007964366463861945 -0.027627174073179314
2.4358182 -0.0008053481344855256 -0.02770636791566261
2.4354963 -0.0008142786817864925 -0.02778566374676999
2.4351745 -0.0008232345999306724 -0.027864918347124384
2.4348524 -0.0008322228202612887 -0.02794413263427897
2.4345307 -0.0008412230460498658 -0.028023252377709605
2.4342089 -0.0008502555250207569 -0.02810209187196503
2.433887 -0.0008593132079501837 -0.02818090995476591
2.4335654 -0.0008683896932888859 -0.028259696011813044
2.4332438 -0.0008774913438812249 -0.02833841564871055
2.4329221 -0.0008866184774366986 -0.028417155045295694
2.4326005 -0.000895770772319728 -0.02849588830302979
2.4322789 -0.0009049485369231946 -0.028574508107146762
2.4319575 -0.000914144595073542 -0.028653136481245893
2.431636 -0.0009233660941979702 -0.028731739216952407
2.4313145 -0.0009326195267451898 -0.02881018251889942
2.4309933 -0.0009418845746274123 -0.02888853648214655
2.430672 -0.0009511815056901835 -0.028966726349674978
2.4303505 -0.0009605037169735674 -0.029044958993116474
2.4300294 -0.0009698439647788407 -0.0291230085030072
2.4297082 -0.0009792093886350954 -0.029200837394055823
2.429387 -0.000988599628485632 -0.029278442161411972
2.429066 -0.000998014919592886 -0.02935598524084733
2.4287448 -0.001007454970569478 -0.029433556126068374
2.428424 -0.0010169130433984443 -0.029511050498679595
2.4281027 -0.0010264028732095802 -0.029588436620546756
2.4277818 -0.0010359106089364595 -0.029665697990843194
2.427461 -0.001045442977442757 -0.02974279925326306
2.42714 -0.0010550001979164067 -0.029819735905997482
2.4268193 -0.001064574831397123 -0.0298965724398245
2.4264984 -0.0010741813521522856 -0.02997317267655831
2.4261777 -0.001083805125668585 -0.030049650593065122
2.425857 -0.0010934535832011192 -0.030126178880571213
2.4255364 -0.0011031264236622206 -0.03020265013998469
2.4252157 -0.0011128239242074118 -0.030279052976220466
2.4248953 -0.0011225385399769704 -0.030355451475529576
2.4245746 -0.0011322850288639449 -0.030431750170811164
2.4242542 -0.0011420485449243772 -0.03050798172743157
2.4239337 -0.0011518366377458484 -0.0305841008418981
2.4236133 -0.0011616489545899784 -0.030660250311385764
2.423293 -0.001171478516777584 -0.030736339171157055
2.4229727 -0.0011813396090736242 -0.03081241666757086
2.4226525 -0.001191217894664799 -0.030888535150271977
2.4223323 -0.0012011203936249113 -0.03096469884129258
2.422012 -0.001211047442281197 -0.031040820974802895
2.421692 -0.001220998692824465 -0.031116913180118062
2.4213717 -0.001230974470032522 -0.031192973131321695
2.4210517 -0.0012409669824876733 -0.03126902574887104
2.4207318 -0.0012509840046590526 -0.03134509876743044
2.4204118 -0.0012610251858794976 -0.03142107278644888
2.4200919 -0.0012710908279125889 -0.03149696964395119
2.419772 -0.001281180584580457 -0.03157286861674819
2.4194522 -0.0012912872445148124 -0.03164867772884036
2.4191322 -0.001301425518896622 -0.03172439683017507
2.4188125 -0.0013115806028126873 -0.03180009553888051
2.4184928 -0.001321759737262608 -0.03187587745575266
2.418173 -0.0013319632588034292 -0.03195159049526963
2.4178536 -0.0013421831919784857 -0.032027330897491664
2.4175339 -0.0013524351404566965 -0.03210304303094263
2.4172144 -0.0013627034507118897 -0.032178740466497095
2.416895 -0.0013729961165203192 -0.03225437408217698
2.4165754 -0.0013833127640440735 -0.03233001838780861
2.416256 -0.001393653759588915 -0.03240564270273775
2.4159365 -0.0014040187293445589 -0.032481250491329945
2.4156172 -0.001414400270307556 -0.032556763160968
2.415298 -0.0014248057072956967 -0.03263203169959385
2.4149787 -0.0014352353246265747 -0.032707195470976586
2.4146595 -0.0014456887546944485 -0.03278230943476788
2.4143403 -0.0014561663473663584 -0.03285749541465609
2.4140213 -0.0014666599172836684 -0.03293261362762622
2.413702 -0.0014771854833147667 -0.03300772658652683
2.413383 -0.0014877269753477927 -0.03308287472140068
2.413064 -0.001498292621570825 -0.033158011613877186
2.412745 -0.001508882054254513 -0.03323313281137572
2.4124262 -0.001519487693133609 -0.03330822568342942
2.4121072 -0.0015301250516568834 -0.033383392916813165
2.4117885 -0.001540778606560678 -0.03345861605320898
2.4114697 -0.0015514559659384147 -0.03353384325218426
2.411151 -0.0015621574635216325 -0.03360894642573818
2.4108322 -0.0015728827300337455 -0.03368414307947699
2.4105136 -0.0015836241119363541 -0.033759323672540614
2.4101949 -0.0015943973110629278 -0.0338344431781905
2.4098763 -0.0016051865419924938 -0.03390947746272424
2.4095578 -0.0016159994878806832 -0.03398444614550283
2.4092393 -0.0016268364876847472 -0.034059422625405275
2.4089208 -0.001637697184771856 -0.034134303732986954
2.4086025 -0.0016485737399704098 -0.034209100174361504
2.4082842 -0.001659473929034495 -0.03428386987914639
2.4079657 -0.0016704062661673292 -0.03435862155755819
2.4076474 -0.0016813540208884454 -0.03443322117901331
2.4073293 -0.001692317463028726 -0.03450779748252556
2.407011 -0.0017033126869677741 -0.03458227868962407
2.406693 -0.0017143234963880268 -0.03465660960089674
2.4063747 -0.0017253660542323013 -0.03473090420378958
2.4060566 -0.00173642412389993 -0.034805195291115934
2.4057386 -0.0017475056658972957 -0.034879492793527346
2.4054205 -0.0017586109917082182 -0.03495376234222579
2.4051027 -0.0017697314249985325 -0.035027936202680035
2.404785 -0.0017808755996921908 -0.03510220335792749
2.4044669 -0.0017920516037766786 -0.03517645056010359
2.404149 -0.0018032429520924449 -0.03525055148158591
2.4038312 -0.0018144576884596472 -0.03532455834908218
2.4035137 -0.0018256876612519387 -0.035398599576556194
2.4031959 -0.0018369494465185626 -0.03547254117966715
2.4028783 -0.0018482263710615722 -0.03554631603651403
2.4025607 -0.0018595265686833112 -0.03561992846728165
2.4022431 -0.001870850237709377 -0.03569330109664264
2.4019256 -0.001882197060250136 -0.035766627192754835
2.401608 -0.0018935673056031427 -0.03583993297967861
2.4012907 -0.0019049521303003923 -0.03591321258718642
2.4009733 -0.0019163603559696758 -0.035986518470640855
2.4006557 -0.0019278002976649774 -0.03605984690536333
2.4003384 -0.0019392550406307518 -0.03613305463371109
2.4000213 -0.0019507242451937696 -0.0362062559271019
2.399704 -0.001962225450032079 -0.0362794529116284
2.399387 -0.0019737410754707228 -0.03635267204002302
2.3990695 -0.0019852887423947307 -0.03642583144976713
2.3987525 -0.0019968507643978264 -0.03649893199651272
2.3984356 -0.0020084274113656127 -0.03657202692501453
2.3981185 -0.0020200357960827786 -0.03664513322176436
2.3978014 -0.002031667533850282 -0.03671838296280592
2.3974845 -0.002043313593652832 -0.03679170535988685
2.3971677 -0.0020549830412407433 -0.036865008452609115
2.3968508 -0.0020666755595280975 -0.036938299020398135
2.396534 -0.002078391438501951 -0.03701147055056932
2.396217 -0.0020901303422815945 -0.0370846429807661
2.3959005 -0.002101883759857976 -0.03715796663424176
2.3955839 -0.0021136602402783374 -0.03723126357399748
2.395267 -0.0021254689790819806 -0.03730468199981449
2.3949506 -0.0021372830305853006 -0.037378160797035674
2.394634 -0.002149129417848368 -0.03745169966828268
2.3943174 -0.0021609989276613747 -0.03752517062539602
2.394001 -0.002172882876143676 -0.037598523290016284
2.3936846 -0.002184789866944025 -0.03767175995715009
2.393368 -0.002196729161106171 -0.037744978585124316
2.3930519 -0.0022086734683698607 -0.037818208906904946
2.3927355 -0.0022206500980044724 -0.03789133773332683
2.392419 -0.002232649699151051 -0.037964439461436496
2.392103 -0.0022446635385395025 -0.03803763432115062
2.3917868 -0.0022567003690112655 -0.038110862162060784
2.3914707 -0.002268760499889606 -0.038184051214240254
2.3911545 -0.002280843615590246 -0.03825726714207499
2.3908384 -0.0022929500373574025 -0.038330490795346006
2.3905225 -0.002305070302565208 -0.038403731394188526
2.3902063 -0.002317223031203227 -0.03847695060869737
2.3898904 -0.0023293895614748157 -0.038550209116221965
2.3895745 -0.0023415794140340014 -0.03862352419700812
2.3892589 -0.0023537830353799454 -0.038696795046140556
2.388943 -0.002366019171379223 -0.03876992541943407
2.388627 -0.002378278236486054 -0.0388431010417484
2.3883114 -0.0023905513335455444 -0.03891631497369187
2.3879957 -0.0024028473635252638 -0.03898949127300026
2.38768 -0.002415166671391941 -0.039062722986122615
2.3873644 -0.0024275089337728686 -0.03913602241304535
2.387049 -0.0024398651661142823 -0.03920931302620621
2.3867335 -0.0024522443445263897 -0.03928258095862711
2.3864179 -0.002464656183420359 -0.03935590008071398
2.3861024 -0.002477081608081347 -0.03942926393072261
2.385787 -0.0024895303497970067 -0.03950262134362545
2.3854718 -0.0025019926170897567 -0.03957588758768917
2.3851564 -0.0025144875717415926 -0.03964898360674329
2.3848412 -0.0025269959399642035 -0.03972213387386899
2.384526 -0.0025395275577338654 -0.03979529241783118
2.3842108 -0.0025520820449829408 -0.03986845073640233
2.3838956 -0.0025646597678922493 -0.0399415151162427
2.3835804 -0.00257726032341355 -0.040014557722494404
2.3832655 -0.002589874543318809 -0.040087598147057514
2.3829503 -0.0026025211430798227 -0.04016061244054269
2.3826354 -0.0026151813571396406 -0.04023363843319257
2.3823204 -0.002627864393492263 -0.04030671298390989
2.3820057 -0.0026405610166401524 -0.04037983736530248
2.3816907 -0.002653290113944632 -0.040452976160021255
2.381376 -0.0026660327775110204 -0.04052618989833268
2.381061 -0.0026788079876354717 -0.04059942171408029
2.3807464 -0.0026915967395584445 -0.04067265122870597
2.3804317 -0.002704408377742306 -0.040745924795311084
2.3801172 -0.002717233521335712 -0.04081921334715443
2.3798025 -0.0027300912897125886 -0.04089247276139332
2.379488 -0.002742962509129931 -0.040965721032801834
2.3791735 -0.0027558566140804667 -0.04103904543758386
2.378859 -0.002768773928495376 -0.041112276129061084
2.3785446 -0.002781714100270482 -0.04118545186426095
2.37823 -0.0027946774469664913 -0.04125863777165724
2.3779159 -0.0028076537866589786 -0.041331717861401336
2.3776014 -0.002820663123412964 -0.0414048719284063
2.3772871 -0.002833685431952376 -0.041478111717275015
2.376973 -0.0028467309321155675 -0.04155140097037752
2.3766587 -0.0028597992952093657 -0.04162465749260837
2.3763447 -0.0028728809072264064 -0.0416979376028422
2.3760304 -0.0028859953184089725 -0.04177116125273653
2.3757164 -0.0028991229167978057 -0.04184436841755469
2.3754025 -0.0029122733447406136 -0.0419174948148727
2.3750885 -0.00292544687861156 -0.041990636017960825
2.3747745 -0.002938643239766322 -0.042063824862497615
2.3744607 -0.002951852690247567 -0.042137008497773784
2.3741467 -0.002965094994028115 -0.04220997849900708
2.373833 -0.0029783502635855655 -0.042282977725278476
2.3735192 -0.0029916283212306424 -0.0423560809637716
2.3732054 -0.003004929461451748 -0.04242926594075322
2.3728917 -0.003018253432181666 -0.04250241443433379
2.3725781 -0.003031590342074293 -0.04257561209551256
2.3722644 -0.003044960241137923 -0.042648795259541385
2.3719509 -0.003058343033696147 -0.0427219389620328
2.3716373 -0.0030717486449542237 -0.04279509909638917
2.3713238 -0.00308517731372302 -0.042868289566045645
2.3710105 -0.0030986185826692076 -0.04294149743301252
2.370697 -0.003112093164235564 -0.04301476529566553
2.3703837 -0.003125580335536718 -0.04308808718263683
2.3700705 -0.0031390906071224562 -0.04316141644106081
2.3697572 -0.0031526237178519244 -0.04323466398964017
2.369444 -0.003166179895884966 -0.04330792304825349
2.3691306 -0.003179758904121977 -0.043381178779044134
2.3688176 -0.0031933506224750357 -0.04345438468095104
2.3685045 -0.003206965137177661 -0.04352759197764801
2.3681912 -0.003220613099580049 -0.0436009658756103
2.3678784 -0.0032342631219569764 -0.04367435940424196
2.3675654 -0.0032479466521841017 -0.04374776843317681
2.3672523 -0.003261653032611552 -0.04382111938768024
2.3669395 -0.0032753720389816464 -0.04389448875851181
2.3666267 -0.0032891138808673784 -0.0439678684221102
2.3663137 -0.0033028892794026115 -0.044041202551918165
2.3660011 -0.0033166664768175024 -0.044114400885487626
2.3656883 -0.003330477195287447 -0.04418757561082636
2.3653755 -0.003344310684664059 -0.04426077422604203
2.365063 -0.0033581566260432374 -0.04433394136677941
2.3647504 -0.0033720253151324608 -0.044407088298003036
2.3644378 -0.0033859169938544953 -0.044480297521167306
2.3641253 -0.0033998314447747963 -0.04455355407353128
2.3638127 -0.003413768921984295 -0.044626883765385573
2.3635004 -0.0034277185545347286 -0.04470021837739032
2.3631878 -0.0034417018804933385 -0.04477357258359237
2.3628755 -0.0034556973357233196 -0.044846992334027884
2.3625631 -0.003469715879040693 -0.04492063319114715
2.3622508 -0.003483757275048259 -0.044993952364191694
2.3619387 -0.0034978109158727627 -0.04506722229475085
2.3616264 -0.003511898090708665 -0.04514057005761507
2.3613143 -0.003525997497355307 -0.04521388998922857
2.3610022 -0.003540119682498011 -0.045287137904750537
2.36069 -0.0035542648377445917 -0.045360534719040245
2.360378 -0.003568432813257812 -0.045433919925992626
2.3600662 -0.0035826129279108217 -0.04550727256680294
2.359754 -0.0035968266931096903 -0.045580597202106
2.3594422 -0.003611052538405735 -0.045653899695619
2.3591304 -0.0036253011726723613 -0.0457272524733102
2.3588185 -0.003639572783824642 -0.04580077488825921
2.3585067 -0.003653867252586926 -0.045874288455256144
2.358195 -0.0036681737285740876 -0.04594749564079573
2.3578832 -0.0036825138993083054 -0.046020690467277144
2.3575716 -0.0036968659872095083 -0.046093854496309754
2.35726 -0.003711240803401971 -0.04616710094540212
2.3569484 -0.0037256385574635617 -0.04624056118744345
2.3566368 -0.0037400591241857147 -0.046313961784963616
2.3563254 -0.003754491577813612 -0.046387354030134165
2.3560138 -0.0037689578916896642 -0.04646077733656209
2.3557024 -0.003783436055365327 -0.04653414421324459
2.355391 -0.0037979370098333146 -0.04660761129172078
2.3550797 -0.0038124609100492006 -0.04668106269273831
2.3547685 -0.0038269964638504438 -0.04675447676645929
2.3544571 -0.003841566090279665 -0.046827889981591014
2.354146 -0.0038561472944200334 -0.04690102435016299
2.3538349 -0.003870751328351327 -0.04697427944387361
2.3535237 -0.0038853781092785334 -0.04704765944737519
2.3532126 -0.0039000277881409574 -0.047121029938735834
2.3529015 -0.003914700231373487 -0.04719441388127004
2.3525906 -0.003929384317437009 -0.0472678465845995
2.3522797 -0.003944091191983047 -0.04734146941267643
2.3519688 -0.003958821047066047 -0.04741521030677807
2.3516579 -0.003973573765102918 -0.04748897140230309
2.351347 -0.003988349474361743 -0.04756267432784568
2.351036 -0.004003148025835064 -0.04763635043249676
2.3507254 -0.00401795819943513 -0.0477101576662981
2.3504148 -0.0040327912231056294 -0.04778375099608608
2.3501039 -0.004047658525553865 -0.04785714451562381
2.3497934 -0.004062525749612069 -0.047930583680051195
2.3494828 -0.004077427323385497 -0.048004378147482304
2.349172 -0.004092351768779067 -0.04807812452725288
2.3488617 -0.0041072876867721585 -0.04815180867569179
2.3485513 -0.004122246426659324 -0.048225431382404864
2.3482409 -0.004137228047088091 -0.048298949109110485
2.3479304 -0.004152232440879935 -0.04837245741056171
2.34762 -0.004167259697301398 -0.048445948194093
2.3473098 -0.004182298152587474 -0.048519393469447024
2.3469994 -0.0041973710173582 -0.04859285137014735
2.3466892 -0.004212455027656376 -0.0486662126915041
2.346379 -0.004227561801941563 -0.04873927889191423
2.3460689 -0.004242691175936598 -0.048812338115476
2.3457587 -0.0042578432670547315 -0.04888533958812146
2.3454487 -0.004273006253096405 -0.04895818481241483
2.3451388 -0.004288191867339445 -0.04903096351911767
2.3448286 -0.004303411713993817 -0.049104120628691114
2.344519 -0.004318630902878578 -0.049177229060263915
2.344209 -0.004333884390034318 -0.049250350132910736
2.343899 -0.004349160627151017 -0.04932352812580785
2.3435893 -0.004364447696893031 -0.049396717569580126
2.3432794 -0.004379769297001824 -0.04946984726798077
2.3429697 -0.0043951016558519355 -0.049542847485890745
2.34266 -0.0044104566790180745 -0.04961563749943663
2.3423502 -0.004425834139634114 -0.049688319970233194
2.3420408 -0.0044412223322535145 -0.04976093717001437
2.341731 -0.004456644778839157 -0.04983351869444063
2.3414216 -0.004472077898463966 -0.04990611390490141
2.3411121 -0.004487533392634641 -0.04997863456781507
2.3408027 -0.004503011393021782 -0.05005104355947442
2.3404932 -0.004518511723129438 -0.05012352069163837
2.340184 -0.004534022613417047 -0.050196001561720584
2.3398745 -0.004549567812846396 -0.05026850908589633
2.3395653 -0.004565123538490608 -0.050341007513493415
2.339256 -0.004580701599902033 -0.05041348517015585
2.3389468 -0.004596302137525037 -0.05048584586770932
2.3386376 -0.004611924966501064 -0.050558216181761144
2.3383286 -0.0046275581872373475 -0.050630518022481544
2.3380196 -0.004643213656103782 -0.05070275792146546
2.3377104 -0.0046589036187359234 -0.050774944996113534
2.3374014 -0.004674603711577266 -0.050847257304417484
2.3370924 -0.004690326256452975 -0.0509196163427161
2.3367836 -0.0047060589084544375 -0.05099192876764165
2.3364747 -0.004721826148603391 -0.051064231067896426
2.336166 -0.0047376034256601165 -0.0511363472854465
2.3358572 -0.004753403034953971 -0.05120829392903903
2.3355484 -0.004769224735633864 -0.05128002919985543
2.3352396 -0.004785068649176053 -0.051351610803131706
2.334931 -0.004800934566062194 -0.051423191848127485
2.3346224 -0.0048168103971806715 -0.05149466440182925
2.3343136 -0.004832720479898972 -0.051566262955788957
2.334005 -0.0048486404988708235 -0.051638084284895
2.3336966 -0.004864582601757267 -0.0517100444339986
2.333388 -0.00488054700657046 -0.051782022556977815
2.3330798 -0.004896521166088032 -0.051854029088687005
2.3327713 -0.0049125300093342365 -0.05192610494725622
2.332463 -0.00492854857418486 -0.051997969466271624
2.3321548 -0.004944589358008949 -0.05206963503156847
2.3318465 -0.004960652135995798 -0.05214135054171118
2.3315382 -0.004976737117895733 -0.05221297466413826
2.3312302 -0.004992831609951359 -0.05228460823881504
2.330922 -0.005008960765533968 -0.052356291145376765
2.3306139 -0.00502509940915084 -0.05242795994476698
2.3303058 -0.005041260244747305 -0.052499614192546076
2.3299978 -0.0050574430385193075 -0.05257130133225906
2.3296897 -0.00507364803179904 -0.05264296782965548
2.3293817 -0.005089874986505502 -0.052714688911097506
2.329074 -0.005106111582529169 -0.05278643090856358
2.328766 -0.005122370142187856 -0.052858158106773634
2.3284583 -0.005138650898165498 -0.05292990888271821
2.3281505 -0.005154953625160627 -0.05300167127955967
2.3278427 -0.005171278578436713 -0.053073605907340976
2.3275352 -0.005187612909860575 -0.05314564645135297
2.3272274 -0.005203982202539463 -0.05321770414864069
2.3269198 -0.005220360858313941 -0.053289786970472354
2.3266122 -0.005236761802233095 -0.053361809190941994
2.3263047 -0.005253184776007248 -0.05343388156041908
2.325997 -0.005269630050399983 -0.053505983184790176
2.3256898 -0.005286084601654798 -0.053578055063519966
2.3253822 -0.005302574207497618 -0.053650063932220896
2.325075 -0.005319073022149518 -0.05372206496678501
2.3247676 -0.005335594109186203 -0.05379411959381795
2.3244603 -0.0053521371854228445 -0.05386597696196896
2.3241532 -0.005368689599503961 -0.05393773842660459
2.3238459 -0.005385276795308476 -0.054009502906511145
2.3235388 -0.005401873285975324 -0.05408130257407557
2.3232317 -0.0054184917359178025 -0.054153380640203475
2.3229246 -0.0054351324622826415 -0.054225485299572655
2.3226175 -0.005451795200075126 -0.05429758876536677
2.3223104 -0.005468480216595123 -0.05436974292240814
2.3220036 -0.005485174288777603 -0.054441923754963636
2.3216965 -0.005501903620494272 -0.05451398511554117
2.3213897 -0.005518641933022136 -0.05458608521055394
2.3210828 -0.005535402529506853 -0.05465825608628369
2.320776 -0.005552185127739445 -0.054730437706757465
2.3204694 -0.005568976926755695 -0.05480234951100986
2.3201625 -0.00558580369615165 -0.05487426641617898
2.319856 -0.0056026395944649915 -0.054946202540743935
2.3195493 -0.005619497392529896 -0.055018082474603526
2.3192427 -0.005636377367098507 -0.05508989506892991
2.318936 -0.005653279220756428 -0.05516182547738056
2.3186295 -0.005670203293141895 -0.055233789049179735
2.3183231 -0.005687136106211542 -0.055305867630349295
2.3180168 -0.005704091212439462 -0.055378270624816525
2.3177102 -0.005721081571770989 -0.05545072669824582
2.317404 -0.0057380678493783276 -0.05552329590749102
2.3170977 -0.005755089450661177 -0.05559584905772427
2.3167913 -0.005772133412560561 -0.05566838257594682
2.3164852 -0.005789186175559271 -0.05574093802589875
2.3161788 -0.005806274571767067 -0.05581331261328259
2.3158727 -0.00582337164978989 -0.05588551355335678
2.3155665 -0.005840490965665495 -0.0559576201987976
2.3152606 -0.005857618839734405 -0.05602963849494694
2.3149545 -0.0058747822631144185 -0.05610165309391993
2.3146486 -0.005891954200613835 -0.056173773964515034
2.3143425 -0.0059091617856546555 -0.056246017956552784
2.3140366 -0.005926377908431377 -0.056318296793299735
2.3137307 -0.005943616303537933 -0.05639054530493311
2.313425 -0.005960863184159787 -0.056462876070508594
2.3131192 -0.00597814582195326 -0.05653520126822637
2.3128135 -0.0059954369467530725 -0.05660783891424123
2.3125076 -0.006012763981178559 -0.056680435942039406
2.312202 -0.006030099476503382 -0.056752853103018676
2.3118963 -0.006047457262474739 -0.05682497285451607
2.311591 -0.006064823316317909 -0.05689706741891166
2.3112853 -0.0060822251887059165 -0.05696922918432436
2.3109798 -0.006099635309300955 -0.05704139448157085
2.3106744 -0.006117067689927747 -0.05711355821423316
2.310369 -0.006134521901527565 -0.05718580901381937
2.3100636 -0.006151998408836325 -0.057258098487151146
2.3097582 -0.0061694967756575425 -0.057330402337014696
2.3094528 -0.006187017456627011 -0.0574027866963491
2.3091476 -0.006204546335714818 -0.05747522688470131
2.3088424 -0.006222097547122486 -0.05754766327681256
2.3085372 -0.006239670647901959 -0.05762016676478128
2.308232 -0.006257266110117326 -0.057692723122502405
2.307927 -0.006274883489512868 -0.0577652671701022
2.307622 -0.006292509477621271 -0.057838041761913005
2.3073168 -0.006310171224678391 -0.057910568736398056
2.3070118 -0.006327841467117846 -0.05798304366916067
2.306707 -0.006345533616554432 -0.05805550089401534
2.306402 -0.006363248049470362 -0.05812794549403171
2.3060973 -0.006380970501811069 -0.058200321286553086
2.3057923 -0.006398729090381946 -0.05827272475952096
2.3054876 -0.006416495657795881 -0.05834513852295787
2.305183 -0.0064342844897780985 -0.05841753672268208
2.3048782 -0.006452095176131472 -0.05848988395965725
2.3045735 -0.006469928098868464 -0.05856219993604373
2.3042688 -0.006487782856678514 -0.058634511763732945
2.3039644 -0.00650564585598516 -0.05870681499828256
2.3036597 -0.006523544689388722 -0.05877920471875698
2.3033552 -0.0065414517342833765 -0.05885143525784724
2.3030508 -0.006559380565968517 -0.05892366209827686
2.3027463 -0.0065773315750067415 -0.058995756754495095
2.302442 -0.0065952902559014304 -0.059067945927132146
2.3021376 -0.006613285237729785 -0.05914032746793248
2.3018334 -0.006631287941642042 -0.05921278549786838
2.3015292 -0.006649312911664799 -0.059285247609132605
2.301225 -0.006667359712692309 -0.05935775224289469
2.3009207 -0.006685428797625805 -0.059430298494433965
2.3006165 -0.006703519729300916 -0.05950279047423214
2.3003125 -0.006721618730961629 -0.05957528560902699
2.3000085 -0.0067397395520833025 -0.05964770844365778
2.2997043 -0.006757896820933992 -0.05972010692067232
2.2994006 -0.0067760473953215805 -0.05979240885598333
2.2990966 -0.006794234413238975 -0.0598647473203702
2.2987926 -0.006812443202527081 -0.0599370247925135
2.2984889 -0.006830659868468787 -0.06000928671757735
2.2981849 -0.006848912585686963 -0.06008145227222385
2.2978811 -0.006867173076795712 -0.06015342775560962
2.2975774 -0.006885455222085985 -0.06022539327618288
2.2972736 -0.006903759445065986 -0.06029745549324961
2.2969701 -0.006922070984297963 -0.06036968960312298
2.2966664 -0.006940419062939116 -0.06044186562379877
2.2963629 -0.006958774425277908 -0.06051406947873963
2.2960594 -0.006977151913885353 -0.060586146911892354
2.2957559 -0.006995551032946434 -0.060658080389779365
2.2954524 -0.007013972207281658 -0.0607300369242461
2.295149 -0.007032400527865159 -0.060802216928357265
2.2948456 -0.007050865514849788 -0.06087458506224613
2.2945423 -0.007069337707628297 -0.06094694585089528
2.294239 -0.007087832072700987 -0.061019230915198425
2.2939358 -0.00710634811601445 -0.06109146995926537
2.2936325 -0.007124886313261055 -0.061163793802492074
2.2933295 -0.007143431613385092 -0.06123607346542051
2.2930262 -0.007162013633990342 -0.06130815232799127
2.2927232 -0.007180602651924953 -0.06138035319925877
2.2924201 -0.007199213824527768 -0.06145268743989461
2.292117 -0.007217846663009033 -0.061524967261794156
2.291814 -0.00723650164704301 -0.06159723638966884
2.2915113 -0.007255163588851592 -0.061669517218383076
2.2912083 -0.007273862388252692 -0.061741857058411245
2.2909055 -0.007292568136684672 -0.06181428469345675
2.2906027 -0.00731129607009665 -0.06188666200497645
2.2903 -0.007330045661899718 -0.061959059748805737
2.289997 -0.00734881744791923 -0.062031555208074005
2.2896945 -0.007367596135771417 -0.06210414368754878
2.2893918 -0.0073864118754426574 -0.06217676500318541
2.2890892 -0.007405234490037719 -0.062249265356068166
2.2887866 -0.007424079286576452 -0.062321641697474034
2.288484 -0.007442945717063881 -0.06239407414419782
2.2881815 -0.007461834324852696 -0.062466419247886526
2.2878792 -0.007480729645157316 -0.06253882546579627
2.2875767 -0.007499662075777059 -0.06261134130063874
2.2872744 -0.007518601226598423 -0.06268386537041683
2.286972 -0.00753756259984219 -0.06275647874186933
2.2866697 -0.007556545643782535 -0.0628290791337223
2.2863674 -0.007575550913085924 -0.06290166432566519
2.2860653 -0.007594562833393419 -0.0629742091267457
2.285763 -0.0076136119589611615 -0.06304663935027065
2.285461 -0.007632667649425691 -0.0631190767147192
2.2851589 -0.007651745527424967 -0.06319159894058672
2.2848568 -0.00767084502775374 -0.06326415682196308
2.2845547 -0.007689966776102482 -0.0633370229560719
2.284253 -0.007709095153356765 -0.06340996329143364
2.2839508 -0.0077282609507998935 -0.0634828117863687
2.283649 -0.007747433294668481 -0.06355545365212754
2.2833471 -0.007766627847303914 -0.06362810806051347
2.2830453 -0.00778584404392404 -0.06370073791049632
2.2827435 -0.0078050824275948325 -0.06377323307278901
2.2824419 -0.007824327181439992 -0.06384566264007642
2.28214 -0.007843609289512502 -0.06391800708567164
2.2818384 -0.00786289769137174 -0.0639903887700446
2.2815368 -0.007882208228003021 -0.0640627895867823
2.2812352 -0.007901540304309977 -0.06413521950902452
2.2809339 -0.00792087924370685 -0.06420779109869341
2.2806323 -0.007940255114391982 -0.06428068020393801
2.280331 -0.007959637940301927 -0.06435354855619402
2.2800293 -0.007979057777481764 -0.06442640590886634
2.279728 -0.007998484500952516 -0.06449915441646575
2.2794266 -0.008017932833553627 -0.06457175311606234
2.2791255 -0.008037387900544169 -0.06464415075680954
2.278824 -0.008056879885219394 -0.06471647200476943
2.278523 -0.008076378511273597 -0.06478877110255589
2.2782218 -0.008095898640111229 -0.06486126951812018
2.2779207 -0.008115440908553413 -0.06493381227715918
2.2776196 -0.00813500473546032 -0.06500645559433328
2.2773185 -0.00815459074747058 -0.06507915539051931
2.2770174 -0.008174198336650652 -0.0651516930265286
2.2767165 -0.008193812540478781 -0.06522446518836192
2.2764156 -0.008213448363194077 -0.06529723063882772
2.2761147 -0.008233106355827066 -0.06536999615692839
2.2758138 -0.008252785968697286 -0.06544278497687384
2.275513 -0.008272487766431769 -0.06551562169410198
2.2752123 -0.008292195566276216 -0.06558838955742118
2.2749114 -0.008311941075555841 -0.06566044767183674
2.2746108 -0.008331692223321396 -0.06573185957538212
2.27431 -0.008351465015144685 -0.06580252111839446
2.2740095 -0.0083712587203284 -0.0658730741418222
2.2737088 -0.00839107392924711 -0.06594347195080957
2.2734084 -0.008410894232635137 -0.06601375682205671
2.2731078 -0.008430751755188776 -0.06608432094281595
2.2728074 -0.008450614434660561 -0.06615509189704522
2.272507 -0.008470498704464278 -0.06622584322343356
2.2722065 -0.008490403909910795 -0.06629666663769244
2.2719061 -0.008510330728593866 -0.06636753915113416
2.271606 -0.008530262665921003 -0.066438304793821
2.2713058 -0.008550216147681892 -0.06650891355029019
2.2710054 -0.008570206362784643 -0.06657953775750466
2.2707052 -0.008590202230999279 -0.06665010437575604
2.270405 -0.008610218926940652 -0.06672043065957263
2.2701051 -0.008630241127922992 -0.06679075897213874
2.269805 -0.008650300041899461 -0.066861087908558
2.269505 -0.008670364458976417 -0.0669316647224725
2.2692049 -0.008690465739154829 -0.06700248973389786
2.268905 -0.008710572612932356 -0.06707335440812173
2.2686052 -0.008730684421256527 -0.06714409388549512
2.2683053 -0.0087508337357043 -0.06721474334056897
2.2680054 -0.008771003943135094 -0.06728547279410417
2.2677057 -0.008791179654306735 -0.06735646009874297
2.267406 -0.008811376354309957 -0.06742750705048339
2.2671063 -0.008831594664339509 -0.06749872920723432
2.2668066 -0.008851834033016814 -0.06756994755467462
2.266507 -0.008872095037092185 -0.06764121723683572
2.2662072 -0.00889237711068495 -0.067712421769524
2.2659078 -0.008912664663349269 -0.06778374884117956
2.2656083 -0.008932973301545436 -0.06785505861757929
2.2653089 -0.008953303570298861 -0.06792641627181605
2.2650094 -0.008973654937164314 -0.06799775833820933
2.26471 -0.008994027926925895 -0.06806903442210654
2.2644107 -0.009014405759546233 -0.0681404128557332
2.2641113 -0.009034821483042197 -0.0682117512182997
2.263812 -0.009055242020479479 -0.06828317622155629
2.2635128 -0.009075684233306987 -0.0683546761917951
2.2632136 -0.00909614756303165 -0.06842627019059715
2.2629144 -0.009116632592637921 -0.06849773953544287
2.2626154 -0.009137122368412205 -0.06856924921167734
2.2623162 -0.009157650244231434 -0.06864119853670002
2.2620173 -0.009178182978874015 -0.0687130788127245
2.2617183 -0.009198737492568096 -0.06878498007254807
2.2614193 -0.009219313223018525 -0.06885692323274085
2.2611203 -0.009239910744314234 -0.06892881931677829
2.2608216 -0.009260513031042835 -0.0690007554676575
2.2605226 -0.009281153590167577 -0.06907289602239428
2.2602239 -0.009301798946301065 -0.06914498029919246
2.2599251 -0.009322466120551345 -0.06921705052337394
2.2596264 -0.009343154537617759 -0.06928911522895585
2.2593277 -0.009363864774251503 -0.06936121766043017
2.2590292 -0.009384579764333493 -0.06943378847986191
2.2587304 -0.009405333318231837 -0.06950646944709896
2.258432 -0.009426091699186644 -0.06957919919745223
2.2581334 -0.009446872120190509 -0.06965204238588432
2.257835 -0.00946767393846526 -0.06972448816963374
2.2575364 -0.009488497669675047 -0.06979701947243724
2.2572381 -0.009509326123993005 -0.0698696580389424
2.2569396 -0.009530193204933717 -0.06994225938396406
2.2566414 -0.009551064954965662 -0.0700146846668858
2.2563431 -0.009571958597931382 -0.07008712036407337
2.2560449 -0.009592873571316406 -0.07015972786816159
2.2557466 -0.00961381051876115 -0.07023244612275305
2.2554486 -0.009634752113141475 -0.07030524942484019
2.2551503 -0.009655732500783186 -0.07037820566503104
2.2548523 -0.009676717583848955 -0.07045139509436857
2.2545543 -0.009697724812356394 -0.0705247089519316
2.2542562 -0.009718753596156798 -0.0705981343890767
2.2539582 -0.009739804564243334 -0.07067146692762817
2.2536604 -0.00976086021424216 -0.07074483119984655
2.2533624 -0.00978195492381095 -0.07081831153110743
2.2530646 -0.009803054354026845 -0.07089213129803942
2.2527668 -0.00982417613057546 -0.07096609231783359
2.252469 -0.009845319621502835 -0.07104023947271752
2.2521713 -0.00986648554861047 -0.07111449834373428
2.2518737 -0.009887656299958896 -0.0711888974959075
2.251576 -0.009908866525581388 -0.07126332158177683
2.2512784 -0.00993008157691409 -0.07133788005196215
2.2509809 -0.009951319205420138 -0.0714126734226828
2.2506833 -0.009972578747631243 -0.07148751550644275
2.2503858 -0.009993860918337708 -0.071562440319237
2.2500882 -0.010015165051223941 -0.07163749125524356
2.249791 -0.010036474822845622 -0.07171290010820412
2.2494936 -0.010057806740154874 -0.07178888143171042
2.249196 -0.010079178874354371 -0.07186588534225848
2.2488987 -0.01010055652515549 -0.07194351695846223
2.2486017 -0.01012194046393445 -0.07202121946448227
2.2483044 -0.010143364277225782 -0.07209839520409513
2.2480073 -0.010164794132987029 -0.07217558150257669
2.24771 -0.010186263828960406 -0.07225274964662784
2.247413 -0.010207739564002644 -0.07233016878173888
2.2471159 -0.0102292380287086 -0.07240776339485931
2.2468188 -0.01025075988296548 -0.07248567260931024
2.246522 -0.01027228728311078 -0.07256337211004665
2.2462249 -0.010293855284536918 -0.07264069850385603
2.245928 -0.010315428628408011 -0.07271802573230703
2.2456312 -0.010337025251505668 -0.07279553301939187
2.2453344 -0.010358644579189768 -0.0728729391243917
2.2450376 -0.010380287221338732 -0.07295077742473587
2.2447407 -0.0104019527396273 -0.07302898866047043
2.2444441 -0.010423624352133991 -0.07310726194985796
2.2441473 -0.010445336356496185 -0.07318565506052112
2.2438507 -0.010467054469029619 -0.07326418005912065
2.243554 -0.01048879560944552 -0.07334280867591217
2.2432575 -0.010510560337071758 -0.07342132844921653
2.2429612 -0.010532330556437888 -0.07349988307626015
2.2426646 -0.010554141883272817 -0.07357846144758776
2.2423682 -0.010575958680991142 -0.07365713575005238
2.2420719 -0.010597799083980328 -0.07373570993375958
2.2417755 -0.010619662423595137 -0.07381380871064744
2.2414792 -0.010641549213931564 -0.07389222192660928
2.2411828 -0.010663459017007972 -0.07397101821155376
2.2408867 -0.010685374864542373 -0.07405022171357253
2.2405903 -0.010707331599672102 -0.07412968343712494
2.2402942 -0.010729294538093476 -0.07420968134229602
2.239998 -0.010751281011759853 -0.07429051611470712
2.239702 -0.01077329176928666 -0.07437175160076855
2.239406 -0.010795308589490312 -0.07445308247854744
2.23911 -0.010817367520114179 -0.07453453771887239
2.238814 -0.010839432539738235 -0.0746161315161718
2.238518 -0.010861539783667164 -0.07469776714768936
2.2382221 -0.010883653137335497 -0.07477971016454495
2.2379265 -0.010905773232282564 -0.07486195781017255
2.2376306 -0.010927935289311635 -0.07494478223818321
2.2373347 -0.010950122194044721 -0.07502786789668837
2.237039 -0.0109723155052786 -0.07511104114704033
2.2367435 -0.010994533696816565 -0.07519417030209241
2.2364478 -0.011016776155934582 -0.075277149336918
2.2361522 -0.011039043428436467 -0.07536011852455367
2.2358565 -0.011061334946528854 -0.07544312420622486
2.235561 -0.011083651338499301 -0.07552649133106426
2.2352655 -0.011105974108206526 -0.07561011589024555
2.23497 -0.011128321885015245 -0.07569378397618491
2.2346747 -0.011150694073870851 -0.07577729267411912
2.2343793 -0.011173091241658994 -0.07586108020019391
2.234084 -0.011195512935256096 -0.07594528624321358
2.2337885 -0.011217959823906101 -0.07602968191250804
2.2334933 -0.011240413243917119 -0.07611427449313657
2.2331982 -0.011262891960992758 -0.076199118654307
2.232903 -0.011285395438690003 -0.07628392968328399
2.2326078 -0.011307924235181697 -0.07636881651045292
2.2323127 -0.011330477821862228 -0.07645378827323734
2.2320175 -0.011353056759716632 -0.07653868607557116
2.2317226 -0.01137564221786002 -0.07662363025449037
2.2314277 -0.011398253033415778 -0.07670869416936517
2.2311327 -0.011420888672779914 -0.07679393463895927
2.2308378 -0.01144354978655265 -0.07687950898898424
2.230543 -0.011466235870664412 -0.07696514044000527
2.230248 -0.011488947514351608 -0.07705099509043006
2.2299533 -0.011511665836387446 -0.0771369512900693
2.2296584 -0.011534428153631936 -0.07722275751989324
2.2293637 -0.011557197080108503 -0.07730871923051011
2.229069 -0.011579991653720437 -0.07739476670933208
2.2287745 -0.011602792814821836 -0.0774807179351716
2.2284799 -0.011625638044234965 -0.07756653792117148
2.2281852 -0.011648508254111362 -0.07765228055930111
2.2278907 -0.011671385490141878 -0.07773792928215907
2.2275963 -0.01169428763179058 -0.0778234476453472
2.2273018 -0.011717215216920119 -0.07790873668132989
2.2270074 -0.011740167586224943 -0.07799378658246359
2.2267132 -0.0117631266737313 -0.07807879579227932
2.2264187 -0.011786129101928486 -0.07816374026461513
2.2261245 -0.011809138331213614 -0.07824994481582642
2.2258303 -0.0118321727125911 -0.07833622666489307
2.225536 -0.011855232699891026 -0.0784224903920959
2.225242 -0.011878317839021263 -0.07850869891425293
2.2249477 -0.011901428569398775 -0.07859498693082567
2.2246535 -0.011924564465990226 -0.07868122617939655
2.2243595 -0.011947707162165193 -0.07876736988326931
2.2240655 -0.011970874962585901 -0.07885343324916425
2.2237716 -0.011994068273976295 -0.07893953956705325
2.2234776 -0.01201728668325152 -0.07902555114609609
2.2231836 -0.012040530594045872 -0.07911171076683396
2.22289 -0.012063780762723544 -0.07919785322312782
2.222596 -0.012087075308944992 -0.07928385924833263
2.2223022 -0.012110375985819054 -0.07936955820207968
2.2220085 -0.012133702076989276 -0.07945569715515803
2.2217147 -0.012157053317651703 -0.07954204716574129
2.2214212 -0.012180411145937561 -0.07962849645760582
2.2211275 -0.01220381314927882 -0.0797147320963761
2.220834 -0.0122272215975065 -0.07980078851223565
2.2205403 -0.012250674173001746 -0.07988681470817026
2.2202468 -0.012274133135386528 -0.07997298535503734
2.2199533 -0.012297617232932096 -0.0800590809722736
2.21966 -0.012321107648010476 -0.08014524365553473
2.2193666 -0.012344642292203957 -0.08023117456601178
2.2190733 -0.0123681831497359 -0.08031725478355062
2.2187798 -0.012391768277384469 -0.08040309016769616
2.2184865 -0.012415359502295322 -0.08048890585667819
2.2181933 -0.012438975786983967 -0.08057457016951744
2.2179003 -0.01246259804286184 -0.0806601710815507
2.217607 -0.01248626456757651 -0.0807460323613004
2.2173138 -0.012509956406277395 -0.08083219512276281
2.2170208 -0.01253365412020958 -0.080918071604725
2.2167277 -0.012557377032002656 -0.08100371755153041
2.2164347 -0.012581124925541025 -0.08108901171793746
2.2161417 -0.012604897813946253 -0.08117388389241133
2.215849 -0.012628676094104972 -0.08125847338056365
2.215556 -0.012652498589578778 -0.08134303804131629
2.2152631 -0.012676326368545229 -0.08142748677621361
2.2149704 -0.012700178946297457 -0.08151193171887604
2.2146776 -0.012724056174672833 -0.08159639494389154
2.2143848 -0.01274795819515768 -0.08168075169813033
2.214092 -0.01277188483849555 -0.08176516911264275
2.2137995 -0.012795816753856576 -0.08184941721983803
2.2135067 -0.012819792761622721 -0.08193373161993225
2.2132142 -0.012843774005018389 -0.08201812266832931
2.2129216 -0.012867779860380216 -0.08210253141569966
2.212629 -0.012891810534745737 -0.08218732842153027
2.2123368 -0.01291584634557136 -0.08227211075754112
2.2120442 -0.012939926658878262 -0.08235713428981321
2.211752 -0.012964012101893022 -0.08244175064813279
2.2114596 -0.012988122288959647 -0.08252621218070613
2.2111673 -0.013012257118380624 -0.08261066980773693
2.210875 -0.013036416650445498 -0.08269488436045386
2.2105827 -0.013060600734380012 -0.08277902686462081
2.2102904 -0.013084809460731147 -0.08286313328890506
2.2099984 -0.013109022938084077 -0.08294715919354362
2.2097063 -0.013133260997366282 -0.08303105613844194
2.2094142 -0.013157523495461563 -0.08311492664321862
2.2091222 -0.013181810552286241 -0.08319882526940146
2.20883 -0.013206122050196702 -0.08328268846307021
2.208538 -0.01323045809576143 -0.08336653354596225
2.2082462 -0.013254798669337249 -0.08345029725816891
2.2079544 -0.013279163741683189 -0.08353398863059959
2.2076626 -0.01330355316700522 -0.08361763201050922
2.2073708 -0.013327967103165944 -0.08370160131904773
2.207079 -0.013352405518296409 -0.08378579710063865
2.206787 -0.013376868582595925 -0.08387011558216714
2.2064955 -0.013401336186679214 -0.08395438612285412
2.206204 -0.013425828392485005 -0.08403846470180767
2.205912 -0.013450365037196394 -0.08412186614594266
2.2056208 -0.013474885935659913 -0.08420562950652231
2.2053292 -0.0134994512954281 -0.08428908231318623
2.2050376 -0.013524040941429238 -0.08437235456080541
2.2047462 -0.013548634720110177 -0.08445536079904857
2.2044547 -0.013573272727276759 -0.08453769347915965
2.2041633 -0.01359791452080239 -0.08461970125284309
2.203872 -0.013622580234626605 -0.08470190683615329
2.2035806 -0.013647269907162298 -0.08478418350019964
2.2032895 -0.013671963326237109 -0.08486645570619582
2.2029982 -0.013696700944266081 -0.08494873756182023
2.202707 -0.013721442271972674 -0.08503107780412354
2.202416 -0.013746207591981339 -0.08511351274181504
2.2021248 -0.013770996963447104 -0.08519644338411304
2.2018337 -0.013795810564111662 -0.08527993833628138
2.2015426 -0.013820648485566397 -0.0853634840646062
2.2012515 -0.013845510725997134 -0.08544693080302712
2.2009606 -0.013870376841824336 -0.08553023119019623
2.2006698 -0.013895267195133438 -0.08561352823445367
2.200379 -0.013920181772583534 -0.08569685733245722
2.200088 -0.013945120582512379 -0.08578002766741065
2.1997972 -0.013970083526282406 -0.08586289648731958
2.1995065 -0.013995050096630568 -0.08594581410759305
2.1992157 -0.014020061284815614 -0.08602881776470454
2.198925 -0.014045076099222106 -0.08611191970962238
2.1986344 -0.014070115078528568 -0.08619499288001445
2.1983438 -0.01409517818606012 -0.08627802994857771
2.1980531 -0.014120265441730432 -0.08636111236629171
2.1977625 -0.014145376836700066 -0.08644420451408753
2.197472 -0.014170491796213906 -0.0865275423560001
2.1971817 -0.014195630996205277 -0.08661119805534152
2.1968913 -0.014220794516543614 -0.08669496191130509
2.196601 -0.014245982357438493 -0.08677869771304181
2.1963105 -0.014271194514858998 -0.08686244151030965
2.1960201 -0.01429643096805779 -0.0869459434254243
2.19573 -0.01432167091408009 -0.08702947813937946
2.1954396 -0.014346955880672963 -0.08711303012948676
2.1951494 -0.014372244311339074 -0.08719661877520572
2.1948593 -0.014397557027180896 -0.08728027256311924
2.194569 -0.014422893994136371 -0.08736391780789117
2.1942792 -0.01444823445601909 -0.08744804352518594
2.193989 -0.014473620189903209 -0.08753218673689138
2.1936991 -0.014499009456280805 -0.08761643096226397
2.1934092 -0.014524423174309523 -0.08770071352090844
2.1931193 -0.014549861275675558 -0.08778462319883744
2.1928294 -0.014575323704009812 -0.08786862872641353
2.1925395 -0.01460081049089027 -0.087952601555541
2.1922498 -0.014626300679730695 -0.08803698672396044
2.1919599 -0.014651836346700139 -0.08812135715658853
2.1916702 -0.014677375428263096 -0.08820584098485415
2.1913805 -0.014702939034555352 -0.08829036058781173
2.1910908 -0.014728527084577876 -0.08837492775922867
2.1908011 -0.014754139668933896 -0.08845937424294216
2.1905117 -0.014779755560166176 -0.0885438575984077
2.190222 -0.014805417088597221 -0.08862834864714063
2.1899326 -0.014831081890911467 -0.08871288251203437
2.1896431 -0.014856771230175888 -0.08879743643144504
2.1893537 -0.014882484967697176 -0.08888191594904488
2.1890643 -0.014908223225941378 -0.08896645761116785
2.1887748 -0.014933985897407246 -0.08905101532838161
2.1884856 -0.014959751861793342 -0.0891356082501199
2.1881964 -0.014985542245928959 -0.08922025142376623
2.1879072 -0.015011357168986727 -0.08930492176021605
2.187618 -0.015037196569207052 -0.08938997168422512
2.1873288 -0.015063060644956354 -0.08947506936941836
2.1870396 -0.01508894927281289 -0.08956027157012272
2.1867507 -0.015114841291714927 -0.08964592407515581
2.1864614 -0.015140779383053032 -0.0897313495949117
2.1861725 -0.015166720797455319 -0.0898166820767919
2.1858835 -0.015192686853110716 -0.0899021621887341
2.1855946 -0.015218677631364716 -0.0899874322710806
2.1853056 -0.015244692992201105 -0.09007270269651893
2.1850169 -0.015270711552064652 -0.09015792053738698
2.1847281 -0.015296754669678727 -0.09024318300213613
2.1844392 -0.01532284398691448 -0.09032841973014243
2.1841505 -0.015348936325886969 -0.0904136707485916
2.1838617 -0.015375053347272214 -0.0904989811011466
2.1835732 -0.015401173364680073 -0.09058439139191482
2.1832845 -0.015427339705994983 -0.0906698496932404
2.182996 -0.01545350906794891 -0.09075569992978562
2.1827073 -0.015479724947220764 -0.0908416106145941
2.1824188 -0.01550594387907422 -0.09092762911894782
2.1821303 -0.015532187740106822 -0.09101373200896196
2.181842 -0.015558434626244325 -0.09109982735198886
2.1815536 -0.015584728175341843 -0.09118600256772347
2.181265 -0.015611046502672872 -0.09127234199237423
2.1809769 -0.015637368067315874 -0.09135864687530246
2.1806886 -0.01566371438953561 -0.09144481533542884
2.1804004 -0.015690085636103183 -0.09153085018226866
2.1801121 -0.015716481588369968 -0.09161701195221177
2.179824 -0.015742880611445444 -0.09170297251744881
2.1795359 -0.01576932612377843 -0.09178873786147176
2.1792479 -0.01579577459852564 -0.0918748573986023
2.1789598 -0.01582224780868044 -0.09196102946035539
2.1786716 -0.015848767883168635 -0.09204740818532985
2.1783838 -0.01587526889792828 -0.09213407562322581
2.1780958 -0.01590181692979368 -0.09222071051527983
2.1778078 -0.015928389807814733 -0.09230735525186518
2.17752 -0.01595496572913352 -0.09239406303103309
2.1772323 -0.01598156652602627 -0.09248090785154318
2.1769445 -0.0160081924202962 -0.09256776870899465
2.1766567 -0.016034843200965064 -0.09265457608793727
2.176369 -0.01606151905896867 -0.09274133763175937
2.1760812 -0.01608821978724534 -0.09282815888837939
2.1757936 -0.01611492344408534 -0.09291485861048407
2.175506 -0.016141651907247496 -0.09300139510809835
2.1752186 -0.01616840535197302 -0.09308796936742504
2.174931 -0.01619518359736253 -0.09317455090456063
2.1746435 -0.016221986839857906 -0.09326121249076307
2.174356 -0.016248814926003215 -0.09334799300265789
2.1740687 -0.01627564581517584 -0.0934350233509754
2.1737814 -0.016302501632168023 -0.09352204317567904
2.1734939 -0.016329404850024577 -0.09360914764413567
2.1732066 -0.016356310714643257 -0.09369634765088504
2.1729195 -0.016383219347635303 -0.09378335749842566
2.1726322 -0.01641017521436959 -0.09387021320443342
2.172345 -0.016437156118915306 -0.09395708741703583
2.1720579 -0.016464139527947893 -0.09404430127363608
2.1717708 -0.01649114809002626 -0.09413165763434843
2.1714838 -0.016518181639784087 -0.09421905947291577
2.1711967 -0.016545240372851107 -0.09430640465018746
2.1709096 -0.01657232405678103 -0.09439359503128655
2.1706228 -0.016599410325742695 -0.09448062389330922
2.1703358 -0.016626543998452575 -0.09456767140262866
2.170049 -0.01665368019788901 -0.09465478149523306
2.1697621 -0.01668084133790545 -0.09474221569902794
2.1694753 -0.016708027661160467 -0.09482967887402538
2.1691885 -0.016735238975690632 -0.09491719249572146
2.168902 -0.016762452855892254 -0.0950047701182437
2.168615 -0.01678971439740223 -0.09509229379126151
2.1683285 -0.01681697845346649 -0.09517988506228767
2.168042 -0.01684426754019153 -0.09526755608221747
2.1677554 -0.016871581846411982 -0.09535530307019822
2.1674688 -0.01689892123207044 -0.09544317646458417
2.1671822 -0.01692628589749059 -0.09553112438413788
2.1668959 -0.016953652897011465 -0.09561910335537809
2.1666093 -0.0169810679892839 -0.09570706199374421
2.166323 -0.01700848535940058 -0.09579501550497865
2.1660366 -0.017035927960908723 -0.09588238284483065
2.1657503 -0.017063395444020853 -0.09596982902771982
2.1654642 -0.017090865220199283 -0.09605747579956776
2.1651778 -0.01711838287830316 -0.09614513739098986
2.1648917 -0.017145902852304273 -0.09623319687326011
2.1646056 -0.017173447946991965 -0.09632129637834994
2.1643195 -0.01720101833430776 -0.09640933418624782
2.1640334 -0.017228613815880565 -0.09649740464655188
2.1637473 -0.017256234597771244 -0.09658553400238415
2.1634612 -0.01728388050939847 -0.09667373930372318
2.1631753 -0.017311528697143575 -0.09676200392749926
2.1628895 -0.01733920202945174 -0.09685027919782081
2.1626034 -0.017366923798552626 -0.09693860469573377
2.1623175 -0.01739464762085517 -0.09702694150284209
2.162032 -0.017422373649632297 -0.09711533225051516
2.161746 -0.01745014800107497 -0.09720369455624779
2.1614604 -0.017477924512002578 -0.0972920983392007
2.1611745 -0.017505749408816954 -0.09738053490480607
2.160889 -0.017533576434502512 -0.0974689895411082
2.1606033 -0.017561428664686476 -0.09755751931741788
2.1603177 -0.017589306266426297 -0.09764613603433263
2.1600323 -0.01761718580999212 -0.09773472628705458
2.1597466 -0.017645114025587275 -0.09782330209587606
2.1594613 -0.017673044101591078 -0.09791168837217029
2.1591756 -0.01770102285005779 -0.09800024694257564
2.1588902 -0.01772900348281606 -0.09808908999781746
2.1586049 -0.01775700955834543 -0.09817791566684908
2.1583197 -0.017785017483230553 -0.09826683276850591
2.1580343 -0.0178130743278811 -0.09835600133271856
2.1577492 -0.017841133110330403 -0.09844549309579284
2.1574638 -0.01786924101457195 -0.09853507847109674
2.1571786 -0.017897350930905342 -0.0986251543871873
2.1568935 -0.017925486650263826 -0.09871505845653343
2.1566086 -0.017953624312345224 -0.0988049768156532
2.1563234 -0.017981811317631633 -0.09889496415997591
2.1560385 -0.018010000250208484 -0.09898499898617481
2.1557534 -0.018038238604872293 -0.09907506737650644
2.1554685 -0.018066478852699002 -0.0991651358299226
2.1551836 -0.01809474493514278 -0.09925532075053367
2.1548986 -0.01812303658485633 -0.0993457289364599
2.154614 -0.018151330462398786 -0.09943621919706826
2.154329 -0.018179673665977808 -0.09952668266493467
2.1540444 -0.018208019045845576 -0.09961710403726713
2.1537595 -0.018236413788997898 -0.09970758470521848
2.1534748 -0.01826481071985434 -0.0997985718037409
2.1531904 -0.018293209667150794 -0.09988977252389689
2.1529057 -0.018321658494749482 -0.09998073513503727
2.152621 -0.018350133107133265 -0.10007207347437741
2.1523366 -0.018378610021623002 -0.10016350519228043
2.1520522 -0.01840711278477512 -0.10025490822543241
2.1517675 -0.018435665642355104 -0.10034654929016638
2.151483 -0.01846422050887804 -0.10043821650166283
2.1511989 -0.018492777652435087 -0.10053001424045845
2.1509144 -0.01852138475843849 -0.10062207514506658
2.1506302 -0.01854999421363935 -0.1007143083867869
2.1503458 -0.018578653792668934 -0.10080672669170915
2.1500616 -0.018607315760960873 -0.10089919144155117
2.1497774 -0.01863600388747619 -0.10099179971231192
2.1494932 -0.018664718485667354 -0.1010844612609516
2.1492093 -0.018693435161192266 -0.10117714624674909
2.148925 -0.018722202450017364 -0.10126992198086295
2.148641 -0.018750971813130547 -0.1013628066728425
2.148357 -0.018779791897557126 -0.10145578127063354
2.148073 -0.01880861404357123 -0.10154871505332476
2.147789 -0.018837462733589456 -0.10164159593105743
2.1475053 -0.01886631338122494 -0.10173441839094972
2.1472213 -0.01889521482136271 -0.10182750296693134
2.1469376 -0.01892411828667953 -0.1019208602047072
2.1466537 -0.018953072735387475 -0.10201435155488608
2.14637 -0.0189820292622001 -0.10210809764445775
2.1460862 -0.01901101259017073 -0.10220209209168443
2.1458027 -0.019039998052552045 -0.10229616154666935
2.145519 -0.01906903478243842 -0.10239046222454037
2.1452353 -0.01909809810524802 -0.10248477573047975
2.1449518 -0.019127163914543648 -0.10257918405762759
2.1446683 -0.01915625635495167 -0.1026737866281626
2.1443849 -0.01918537579945836 -0.1027685680300911
2.1441014 -0.01921452198277488 -0.10286357654477744
2.143818 -0.019243695287398024 -0.10295876228782133
2.1435347 -0.019272870865327096 -0.10305405204066934
2.1432512 -0.0193020981801067 -0.10314923409475552
2.142968 -0.0193313276747454 -0.1032443213413668
2.1426847 -0.01936058429380299 -0.10333949220846791
2.1424015 -0.01938986768589213 -0.1034346180328912
2.1421185 -0.01941915352950424 -0.10352981620973115
2.1418352 -0.019448490846973598 -0.10362503160848986
2.141552 -0.019477855306857344 -0.10372030876849203
2.141269 -0.01950722188329912 -0.1038158906411072
2.140986 -0.019536615710669704 -0.10391167143424214
2.140703 -0.019566036499979563 -0.10400765448299565
2.14042 -0.0195954846235692 -0.10410351484137417
2.1401372 -0.019624934831411166 -0.10419920976770972
2.1398542 -0.01965443715372357 -0.10429504184022854
2.1395714 -0.01968394154958193 -0.10439097728735594
2.1392887 -0.019713473276741535 -0.10448702004039975
2.139006 -0.019743031982153363 -0.1045831242933786
2.1387231 -0.01977261805214156 -0.10467920535653899
2.1384404 -0.019802231077389907 -0.10477512081404773
2.1381576 -0.019831871428355373 -0.10487123838258593
2.137875 -0.01986151378999984 -0.10496754517318563
2.1375926 -0.019891183599720832 -0.10506434701790046
2.13731 -0.019920880618131354 -0.10516129297095218
2.1370275 -0.019950605217069754 -0.1052583983971257
2.136745 -0.019980357105617658 -0.10535566770483722
2.1364625 -0.020010136658191985 -0.10545301084617706
2.1361802 -0.020039918404466894 -0.10555051036644078
2.1358979 -0.020069727869784105 -0.10564814934674514
2.1356153 -0.02009958993551743 -0.10574586394463495
2.135333 -0.02012945456790908 -0.10584369466673818
2.135051 -0.020159321434382236 -0.10594177444782132
2.1347687 -0.020189241427544535 -0.10603992761706992
2.1344864 -0.02021918895198574 -0.10613813599629678
2.1342044 -0.020249139047326815 -0.10623617641497698
2.1339223 -0.020279116606543152 -0.10633421923649684
2.1336403 -0.020309121997879355 -0.10643216120589921
2.1333582 -0.020339154810014717 -0.10653003648044199
2.1330762 -0.020369215421154902 -0.10662794422376759
2.1327944 -0.020399278022576742 -0.10672586857849194
2.1325123 -0.020429393882392368 -0.10682387596115034
2.1322305 -0.020459511725093124 -0.10692201837457369
2.1319487 -0.020489657439893907 -0.10702023399982236
2.131667 -0.02051983064526653 -0.10711857590887318
2.131385 -0.020550031793375282 -0.1072171179594609
2.1311033 -0.020580260560198686 -0.10731603925342827
2.1308217 -0.02061049183207636 -0.10741503863986161
2.1305401 -0.02064075077373721 -0.10751410760507316
2.1302583 -0.020671063502736037 -0.10761338348802317
2.1299767 -0.02070137832098112 -0.10771264328835473
2.1296952 -0.02073172130561357 -0.10781192434422113
2.1294138 -0.020762066317969872 -0.10791123262019987
2.1291323 -0.020792465269038676 -0.10801092741454783
2.128851 -0.020822866367278047 -0.10811096425943409
2.1285696 -0.020853295834464516 -0.10821100526625649
2.128288 -0.020883779028036526 -0.1083109790455749
2.128007 -0.02091423889228102 -0.10841076771150236
2.1277256 -0.02094475244883975 -0.10851055005962323
2.1274443 -0.020975294295837655 -0.10861037968456236
2.1271632 -0.021005838092336433 -0.10871006878734511
2.1268818 -0.021036436063064934 -0.10880985081154769
2.1266007 -0.021067035964003722 -0.10890982693010566
2.1263196 -0.021097664196518973 -0.10900988741925006
2.1260386 -0.02112832034559061 -0.10910998980609136
2.1257577 -0.021158978830344448 -0.10921013753228659
2.1254766 -0.021189691293912162 -0.10931040199357288
2.1251957 -0.021220406096687797 -0.10941082280418495
2.124915 -0.02125114894223331 -0.1095116108636763
2.124634 -0.02128192031578762 -0.10961236509419812
2.1243532 -0.021312719758747538 -0.10971310545688023
2.1240723 -0.02134354772525415 -0.1098138974538074
2.1237915 -0.02137440379507056 -0.10991483135803358
2.1235108 -0.02140526223420576 -0.11001586957599377
2.1232302 -0.02143614884344302 -0.11011722698680017
2.1229494 -0.021467090424099684 -0.11021877978692789
2.1226687 -0.02149803401599769 -0.11032045502668678
2.1223884 -0.021528980052889814 -0.11042200550880127
2.1221077 -0.021559980630628257 -0.11052332762101794
2.1218271 -0.021591009890070616 -0.11062483896288468
2.1215467 -0.021622041033866748 -0.11072639943782697
2.1212664 -0.021653100890183536 -0.11082805853485107
2.120986 -0.021684189037633698 -0.1109297926986739
2.1207056 -0.021715305928311855 -0.11103144475654642
2.1204252 -0.021746451076308817 -0.11113299834386943
2.120145 -0.021777598427396336 -0.11123467839087252
2.1198647 -0.021808800589752004 -0.1113364178265662
2.1195846 -0.021840004946378815 -0.11143827095798448
2.1193044 -0.02187123764655754 -0.11154027682845047
2.1190243 -0.021902499148002914 -0.11164237489410733
2.1187441 -0.02193378909711936 -0.11174495119201941
2.1184642 -0.021965081363338457 -0.11184753697905579
2.118184 -0.021996428792659305 -0.11195012357985103
2.1179042 -0.02202777849453382 -0.11205282729450075
2.1176243 -0.022059156744536762 -0.11215567892302299
2.1173444 -0.02209056403496062 -0.11225879221490837
2.1170645 -0.022121999983833015 -0.11236195576254168
2.1167846 -0.022153465039079927 -0.11246525779351972
2.1165047 -0.02218495875891931 -0.11256819914473995
2.116225 -0.022216454636683307 -0.112671198831672
2.1159453 -0.02224797914915651 -0.11277431078295955
2.1156657 -0.02227953270029737 -0.11287752869815276
2.115386 -0.02231111495358068 -0.11298092067287958
2.1151063 -0.022342726329010517 -0.11308443998139069
2.1148267 -0.022374366471133646 -0.11318797837738723
2.1145473 -0.022406008765350652 -0.11329156325603598
2.1142678 -0.022437679817990743 -0.11339516371438245
2.1139882 -0.022469407067152128 -0.11349877789907564
2.1137087 -0.022501136023041518 -0.11360242515972917
2.1134295 -0.022532867053713938 -0.1137062053189399
2.1131501 -0.022564654020217765 -0.11381019239814448
2.1128707 -0.022596470265501586 -0.11391449068626422
2.1125915 -0.02262828833663016 -0.11401900543298958
2.1123123 -0.022660135801713957 -0.11412376487942823
2.1120331 -0.022692012344075724 -0.11422856304883898
2.111754 -0.02272391833602655 -0.11433345643197841
2.1114748 -0.022755853477364855 -0.11443869428283825
2.1111956 -0.02278781820447275 -0.11454404697962059
2.1109166 -0.022819784795902687 -0.1146490681922635
2.1106377 -0.02285178086414343 -0.11475414001379987
2.1103587 -0.02288380608608763 -0.11485935708651679
2.1100798 -0.022915860857938727 -0.11496477598775359
2.1098008 -0.02294794487403075 -0.11507023323134356
2.1095219 -0.02298005848365339 -0.11517572269076183
2.109243 -0.023012201370527386 -0.11528140153788823
2.1089642 -0.023044346428589005 -0.11538718077428457
2.1086855 -0.023076520795304485 -0.115492970709705
2.1084068 -0.023108724829961104 -0.11559883229212396
2.108128 -0.023140958222068166 -0.11570490114423737
2.1078494 -0.023173221353709805 -0.1158109077177397
2.107571 -0.023205486208807163 -0.11591682279424396
2.1072922 -0.02323780840487614 -0.11602281690453953
2.1070137 -0.023270132306517397 -0.11612904331080642
2.1067352 -0.02330248602166523 -0.11623561529995934
2.1064568 -0.02333486924798961 -0.11634227311683432
2.1061783 -0.023367282380161926 -0.11644910694286172
2.1058998 -0.023399725096371664 -0.11655602399019599
2.1056216 -0.023432169985161865 -0.11666317959990095
2.105343 -0.023464672349213227 -0.11677026111967549
2.1050649 -0.023497176858253813 -0.1168775890224468
2.1047866 -0.023529711109845603 -0.11698506530072211
2.1045084 -0.023562275436990614 -0.11709276465919909
2.1042302 -0.023594869618447555 -0.11720067428644136
2.1039522 -0.02362746602431949 -0.1173086405526597
2.103674 -0.023660120308570967 -0.11741682410105016
2.103396 -0.02369277684927886 -0.11752515645430499
2.103118 -0.023725463392230504 -0.11763371596383618
2.10284 -0.02375818028457512 -0.11774246028203086
2.102562 -0.023790927274983824 -0.11785127262854224
2.1022842 -0.023823676571742322 -0.11796031641599539
2.1020062 -0.023856484190798614 -0.11806955862542523
2.1017284 -0.023889294159542097 -0.11817889662822348
2.1014504 -0.023922162545724393 -0.11828808061154504
2.1011727 -0.023955033201454562 -0.11839746516818529
2.100895 -0.023987934188314127 -0.11850724525004794
2.1006174 -0.02402083754753783 -0.1186173675978227
2.1003397 -0.024053799695387543 -0.11872767076265672
2.1000621 -0.02408676424453597 -0.11883781666091314
2.0997844 -0.024119787581625717 -0.11894777485710324
2.0995069 -0.02415281318953511 -0.11905789194556446
2.0992293 -0.024185869316298673 -0.11916829167898953
2.098952 -0.024218927776816345 -0.11927901133183966
2.0986745 -0.024252045339224825 -0.11938985135770604
2.098397 -0.02428519376201369 -0.11950098214749073
2.0981197 -0.0243183445060966 -0.11961244723915321
2.0978425 -0.024351526239671087 -0.11972399330407614
2.0975652 -0.024384738854270862 -0.11983571859725542
2.097288 -0.024417982542267964 -0.11994760295563196
2.0970106 -0.024451257198716648 -0.12005960378769805
2.0967333 -0.024484563001734884 -0.12017175005808867
2.0964563 -0.024517871175434493 -0.12028395364359769
2.0961792 -0.024551210515782424 -0.12039620667072938
2.0959022 -0.024584580900314568 -0.12050862295418265
2.0956252 -0.024617982511394625 -0.12062104229303969
2.0953481 -0.02465141521248007 -0.12073369605773698
2.095071 -0.02468487923191178 -0.12084651878496276
2.0947943 -0.02471834560854122 -0.12095942707239207
2.0945172 -0.024751872168644464 -0.12107211437352458
2.0942404 -0.02478540095695959 -0.12118485452756292
2.0939636 -0.024818961073255215 -0.1212976689748521
2.0936868 -0.024852552336895657 -0.1214107341707355
2.09341 -0.0248861750359245 -0.12152397439294886
2.0931334 -0.024919800033113643 -0.12163764990291336
2.0928566 -0.02495348563345247 -0.12175139927558055
2.09258 -0.024987173534258535 -0.1218651341567212
2.0923035 -0.025020893054699844 -0.12197916066374967
2.092027 -0.025054644015487237 -0.1220933779120309
2.0917504 -0.025088426720677463 -0.12220784354134305
2.0914738 -0.025122240973653003 -0.12232236394084095
2.0911975 -0.025156057858721426 -0.12243702915359257
2.0909212 -0.025189906319811356 -0.12255172055434643
2.0906446 -0.02522381583356515 -0.12266645640855002
2.0903683 -0.025257727714622983 -0.12278136934124154
2.090092 -0.025291671506354307 -0.12289653639458084
2.0898159 -0.025325617725943175 -0.12301202948377872
2.0895395 -0.02535962535079175 -0.12312785481535557
2.0892634 -0.025393635457125703 -0.12324344911222146
2.088987 -0.025427707014721 -0.12335915431115649
2.088711 -0.025461780999250783 -0.12347490949963817
2.088435 -0.025495887066502843 -0.12359059605504517
2.0881588 -0.02553002497871068 -0.12370663274100782
2.087883 -0.025564165579910467 -0.12382278753310037
2.087607 -0.02559836762543178 -0.12393897909539373
2.087331 -0.025632572352963453 -0.12405549161957435
2.0870552 -0.025666809125277364 -0.12417217821766964
2.086779 -0.025701107858858246 -0.12428901281424379
2.0865035 -0.02573537942826996 -0.1244059688507194
2.0862277 -0.025769713091685704 -0.12452321731678016
2.0859518 -0.02580407896981417 -0.12464058275786398
2.0856762 -0.025838447657641386 -0.12475812870163928
2.0854003 -0.025872878382004708 -0.12487578030686229
2.0851247 -0.025907311924086105 -0.12499359042201906
2.084849 -0.025941777835047145 -0.1251115849837453
2.0845735 -0.025976276424795115 -0.1252298106782516
2.0842981 -0.02601077764188118 -0.12534837239771793
2.0840225 -0.026045341547927408 -0.12546682117202498
2.0837471 -0.026079908036871224 -0.1255855167213578
2.0834718 -0.026114507393313204 -0.125704311851697
2.0831962 -0.026149169284752746 -0.12582311857355946
2.082921 -0.02618380406099291 -0.1259420572434567
2.0826457 -0.026218501495730767 -0.12606124303256303
2.0823703 -0.026253231923792707 -0.1261806658279512
2.0820951 -0.026287965016225785 -0.12630018702236295
2.0818198 -0.026322761261049918 -0.12641958453659902
2.0815446 -0.026357560091635104 -0.12653921889502445
2.0812695 -0.026392392012056367 -0.12665892599948558
2.0809944 -0.02642725675434998 -0.12677905888055993
2.0807195 -0.026462124497961585 -0.12689925472355884
2.0804443 -0.026497055412166886 -0.12701975470231536
2.0801694 -0.026531989383297747 -0.1271404176638145
2.0798943 -0.026566986706687067 -0.12726131221663653
2.0796194 -0.02660198713344685 -0.12738237618623244
2.0793445 -0.02663702067798046 -0.12750348822005544
2.0790696 -0.026672087676669478 -0.12762443691441255
2.078795 -0.026707157323049235 -0.12774566251336203
2.07852 -0.02674229095627484 -0.12786704323262757
2.0782454 -0.02677742727813238 -0.12798861299162537
2.0779707 -0.02681259721483026 -0.12811033158220198
2.077696 -0.02684780038387931 -0.12823206944192206
2.0774214 -0.026883037200829192 -0.1283538777211194
2.0771468 -0.026918307290409334 -0.12847583720305922
2.0768723 -0.02695358044879352 -0.128597889877701
2.0765977 -0.026988917594256333 -0.12872008374176722
2.0763233 -0.02702425781254455 -0.12884243004480717
2.0760489 -0.027059631419914083 -0.12896483218742238
2.0757744 -0.027095038826086566 -0.12908737090502942
2.0755 -0.02713047967980355 -0.12920997843030502
2.0752256 -0.027165954369031246 -0.12933254158071078
2.0749514 -0.027201431664570903 -0.1294552729864164
2.074677 -0.027236973727126485 -0.12957826737118527
2.0744028 -0.02727251844940037 -0.1297014028908823
2.0741286 -0.02730809712063346 -0.1298242757528013
2.0738544 -0.027343709252190165 -0.1299471519153065
2.0735805 -0.02737932436179182 -0.13007077032821446
2.0733063 -0.027415004218552145 -0.1301945407816082
2.0730324 -0.02745068714701419 -0.13031844383659583
2.0727582 -0.027486434961274033 -0.13044255614907657
2.0724843 -0.02752218586139277 -0.13056664722463684
2.0722103 -0.027557970598856046 -0.13069087373430416
2.0719364 -0.02759378955095347 -0.13081513600843392
2.0716627 -0.027629611184336093 -0.13093959227876592
2.0713887 -0.02766549832118919 -0.1310641566933704
2.071115 -0.027701388146964177 -0.13118890764021793
2.070841 -0.027737343638856906 -0.1313138811252487
2.0705674 -0.027773301857898496 -0.1314389534755293
2.0702937 -0.027809294515619944 -0.1315640808431505
2.0700202 -0.0278452898717585 -0.1316894702574441
2.0697465 -0.027881351160687778 -0.1318149766515383
2.0694728 -0.02791744658180118 -0.13194046195834666
2.0691993 -0.02795354506025334 -0.13206561534115177
2.0689259 -0.027989677531470497 -0.1321907858479511
2.0686524 -0.028025844474639777 -0.1323160927676391
2.068379 -0.028062045520905302 -0.1324418929032272
2.0681055 -0.028098281226764422 -0.13256782062328726
2.0678322 -0.028134519537052167 -0.1326940054572627
2.0675588 -0.028170824262104474 -0.13282045347395313
2.0672855 -0.028207131658849343 -0.13294710565848908
2.0670123 -0.028243473936549707 -0.13307389908672174
2.066739 -0.028279850619412152 -0.13320082643422543
2.0664659 -0.028316262266523628 -0.1333279877495438
2.0661929 -0.028352676632228537 -0.13345536564503005
2.0659196 -0.02838915788347642 -0.13358282168074714
2.0656466 -0.028425641823695436 -0.13371027948958658
2.0653737 -0.028462160822417017 -0.1338377030805228
2.0651007 -0.028498714339557904 -0.1339651485074029
2.0648277 -0.02853530293082157 -0.13409274051323314
2.0645547 -0.028571926090915047 -0.13422030727299492
2.0642817 -0.02860858432429892 -0.13434773339858466
2.064009 -0.028645245028300424 -0.13447518587020854
2.0637362 -0.028681940769485097 -0.13460263307455936
2.0634632 -0.028718703123431562 -0.13473023352156005
2.0631905 -0.02875546847097422 -0.1348581143591046
2.062918 -0.028792236322285652 -0.13498639950344699
2.0626452 -0.02882907161969905 -0.13511468997256199
2.0623724 -0.028865941599381367 -0.13524280135396125
2.0621 -0.02890281452937956 -0.1353708651037141
2.0618274 -0.028939722088346612 -0.13549894890421027
2.061555 -0.02897666482711811 -0.13562703798282302
2.0612824 -0.02901364219954142 -0.13575514751041978
2.06101 -0.0290506547878644 -0.13588357490992062
2.0607374 -0.02908770214026117 -0.13601217791851702
2.060465 -0.029124752375186594 -0.13614090032904638
2.0601926 -0.02916186990905669 -0.1362699133205962
2.0599203 -0.02919899037762158 -0.13639909435977293
2.059648 -0.02923614577759129 -0.13652840475849135
2.0593758 -0.029273336618353813 -0.13665736512081683
2.0591037 -0.029310529689379715 -0.13678635506943942
2.0588315 -0.029347790782531386 -0.13691548050514055
2.0585594 -0.029385054095208113 -0.13704468275465265
2.0582871 -0.029422385568069233 -0.13717414249626816
2.058015 -0.029459719320849672 -0.13730394735685225
2.057743 -0.02949708871448248 -0.13743398770818377
2.057471 -0.029534493246127995 -0.13756450752823277
2.0571992 -0.0295719007951822 -0.13769516054793648
2.0569272 -0.02960937642319219 -0.1378260052318843
2.0566554 -0.029646855097709653 -0.13795710297801464
2.0563836 -0.029684369146313398 -0.13808844639309054
2.0561118 -0.029721919222064887 -0.1382200510276606
2.05584 -0.02975950478647795 -0.13835170736231409
2.0555682 -0.029797126446100768 -0.1384835421615054
2.0552964 -0.029834783672392548 -0.13861553092500606
2.0550249 -0.029872444021277998 -0.1387477439621431
2.0547533 -0.029910140024766513 -0.13888020692736383
2.0544815 -0.029947905444303723 -0.13901281136545582
2.05421 -0.029985673454645128 -0.13914548944277874
2.0539386 -0.030023444606272577 -0.1392781822949316
2.053667 -0.03006128471334015 -0.13941110544842356
2.0533955 -0.030099161234771004 -0.13954420790374336
2.0531242 -0.0301370403490711 -0.13967751533281825
2.0528529 -0.030174955950905108 -0.13981094834385205
2.0525815 -0.03021290748981246 -0.1399446699235107
2.0523102 -0.03025089565110954 -0.14007868422397082
2.052039 -0.030288919939286247 -0.14021323588380127
2.0517676 -0.030326981084617222 -0.14034806348402326
2.0514965 -0.030365045026523443 -0.1404829163207753
2.0512252 -0.030403179368263717 -0.1406178672600686
2.050954 -0.03044131647186577 -0.14075292992361604
2.050683 -0.030479490530078774 -0.14088812081754598
2.050412 -0.030517700926415293 -0.14102341443580452
2.0501409 -0.030555948340330725 -0.14115885302486708
2.04987 -0.030594198508182114 -0.1412945500989684
2.049599 -0.030632519497286077 -0.14143047313713722
2.049328 -0.03067084329969979 -0.14156673040997758
2.0490572 -0.030709204346655476 -0.14170290211563555
2.0487864 -0.03074760189870492 -0.1418388747632907
2.0485156 -0.030786036620819843 -0.14197484754742232
2.0482447 -0.030824507849508808 -0.14211101496614512
2.047974 -0.030862982425318052 -0.1422473541794912
2.0477033 -0.030901527534743203 -0.14238406131371492
2.0474327 -0.03094007607125618 -0.1425209509125446
2.047162 -0.03097866135157813 -0.1426581344700962
2.0468915 -0.031017284147357826 -0.14279576332589738
2.0466208 -0.031055943893509543 -0.1429336573653483
2.0463502 -0.03109464132610238 -0.14307185085956683
2.0460799 -0.03113334173022993 -0.143210324329988
2.0458095 -0.0311720799457968 -0.14334905377486956
2.045539 -0.0312108895561453 -0.14348799003647522
2.0452685 -0.031249702895024906 -0.14362716969865547
2.0449982 -0.031288553583199354 -0.14376667570808196
2.044728 -0.03132740805466591 -0.14390639193146526
2.0444577 -0.03136633428944258 -0.14404624583119172
2.0441875 -0.0314052643107926 -0.14418620216968395
2.0439172 -0.031444266173446846 -0.14432575731587946
2.043647 -0.03148327163519796 -0.14446534472413852
2.043377 -0.031522314544941886 -0.1446052155455472
2.0431068 -0.031561395553132476 -0.14474522375845097
2.042837 -0.0316004795847762 -0.14488545086397067
2.0425668 -0.03163963636037996 -0.14502588459935326
2.042297 -0.03167879617500362 -0.14516640100470907
2.0420268 -0.03171802889569694 -0.14530723351101993
2.0417569 -0.03175726474866767 -0.14544861513215473
2.041487 -0.03179653911498155 -0.14559013787416344
2.0412173 -0.031835816633974924 -0.14573186720940898
2.0409474 -0.03187516751493964 -0.14587387421821923
2.0406775 -0.0319145564029104 -0.14601606706983733
2.040408 -0.031953949200835996 -0.14615846596056742
2.0401382 -0.03199338008428401 -0.14630100179603808
2.0398686 -0.03203284975742092 -0.14644368093041232
2.039599 -0.032072357604201525 -0.14658664641258698
2.0393293 -0.03211190437050099 -0.14672983914916796
2.0390596 -0.03215148939467345 -0.1468728421073086
2.0387902 -0.032191078267090736 -0.14701577848761022
2.0385208 -0.03223070535246858 -0.14715903687318535
2.0382514 -0.03227037139613696 -0.14730249166482454
2.037982 -0.03231007576773784 -0.14744604535391345
2.0377126 -0.032349819169440686 -0.1475897579591979
2.0374432 -0.03238960096700486 -0.1477335393086398
2.0371737 -0.032429421846602344 -0.1478774199747861
2.0369046 -0.03246924594931075 -0.14802186895639272
2.0366354 -0.032509109306846376 -0.1481664351567455
2.0363662 -0.03254901124264714 -0.1483111720726752
2.036097 -0.032588952514156944 -0.1484560370751495
2.0358279 -0.032628932439215275 -0.14860104180272019
2.0355587 -0.0326689517734078 -0.14874618367589926
2.0352898 -0.03270897434463824 -0.14889141442820505
2.0350206 -0.032749071886267564 -0.1490368923865169
2.0347517 -0.032789172693295406 -0.1491825551837829
2.0344827 -0.03282931307809901 -0.14932850353641192
2.0342138 -0.032869492317221374 -0.14947411736832986
2.0339448 -0.03290971105838325 -0.149619628846942
2.0336761 -0.0329499329023705 -0.14976529441056186
2.0334072 -0.032990229992295964 -0.149911052314611
2.0331385 -0.0330305301636274 -0.1500569337751876
2.0328698 -0.033070869925120996 -0.15020301018859303
2.032601 -0.033111248602985734 -0.15034933273905307
2.0323324 -0.03315166703267283 -0.15049630633446182
2.0320637 -0.03319212464968437 -0.15064353977613082
2.031795 -0.03323262219554046 -0.15079086365830488
2.0315266 -0.03327312301660249 -0.15093829587675858
2.031258 -0.03331366379015019 -0.1510858157798031
2.0309896 -0.03335424381634316 -0.1512334139280444
2.0307212 -0.03339486385121698 -0.1513812346416842
2.0304527 -0.03343552326531167 -0.1515294585433115
2.0301843 -0.03347622285511197 -0.15167780389588453
2.0299158 -0.033516961911087204 -0.15182620360089602
2.0296476 -0.03355770491667337 -0.15197421338017975
2.0293794 -0.03359848723020696 -0.15212215702301723
2.0291111 -0.033639309608908416 -0.1522701906882678
2.028843 -0.0336801713639876 -0.15241858369993305
2.0285747 -0.03372107332914513 -0.15256720476188343
2.0283065 -0.033762014806986144 -0.15271601997426384
2.0280385 -0.033802960183373074 -0.1528651405914129
2.0277705 -0.033843945190951304 -0.15301455749395945
2.0275023 -0.033885007170959436 -0.15316438124135529
2.0272343 -0.033926072426635055 -0.15331419771630195
2.0269663 -0.033967178189939495 -0.15346381797262063
2.0266986 -0.03400828705723311 -0.15361349197462465
2.0264306 -0.03404947304950785 -0.15376324253028129
2.0261629 -0.03409066211789532 -0.1539132329631268
2.0258949 -0.0341319285017198 -0.15406344969200403
2.0256271 -0.03417319798356007 -0.1542137220695493
2.0253594 -0.03421450814397077 -0.1543642472462489
2.0250916 -0.034255858161686296 -0.15451441056622725
2.024824 -0.03429724878380129 -0.1546646300957976
2.0245564 -0.03433864237050743 -0.15481513433119978
2.0242887 -0.03438011359357737 -0.15496596389041772
2.0240211 -0.03442158785463368 -0.15511699000670823
2.0237536 -0.03446310294340493 -0.15526811335312285
2.0234861 -0.03450465805379691 -0.15541930377498941
2.0232186 -0.034546254069828225 -0.15557098748730597
2.0229514 -0.03458785320175733 -0.15572297810660443
2.0226839 -0.03462953055167686 -0.15587529816042878
2.0224166 -0.03467121107989912 -0.15602778621773838
2.022149 -0.03471297001946705 -0.15618041029185434
2.0218818 -0.03475473212672086 -0.15633319074517238
2.0216146 -0.03479653550114871 -0.15648605140483096
2.0213475 -0.03483834198860261 -0.15663898682158273
2.0210803 -0.03488022713493079 -0.15679210670310423
2.020813 -0.03492215276777359 -0.15694519526447687
2.020546 -0.034964082275826966 -0.15709792303521414
2.020279 -0.03500605212566322 -0.15725072700677073
2.020012 -0.03504806322643948 -0.1574035282593432
2.0197449 -0.035090114704274755 -0.15755653643371278
2.0194778 -0.035132207494900036 -0.1577095193040269
2.019211 -0.03517430306138661 -0.1578625721992047
2.018944 -0.035216477609078436 -0.15801583499503943
2.0186772 -0.03525865501532832 -0.15816991747148404
2.0184104 -0.035300874044517996 -0.15832408426086897
2.0181437 -0.03534313369731332 -0.15847821040852741
2.0178769 -0.03538543498896933 -0.15863253135965222
2.01761 -0.03542777697445677 -0.1587869571437865
2.0173435 -0.03547012278039842 -0.15894139744629726
2.0170767 -0.03551254720693389 -0.15909610890211642
2.0168102 -0.03555497548504685 -0.15925116735935418
2.0165436 -0.03559744463719843 -0.15940636073590653
2.016277 -0.035639955603916265 -0.1595611237502722
2.0160105 -0.035682507315226555 -0.15971594609300224
2.015744 -0.035725100802649803 -0.15987077356956564
2.0154777 -0.03576769692452057 -0.16002567026689488
2.015211 -0.03581037300640484 -0.16018071386603058
2.0149448 -0.03585305168375115 -0.16033574266185044
2.0146785 -0.0358957721741424 -0.1604908035407198
2.0144122 -0.03593853346860404 -0.16064614421434564
2.0141459 -0.03598133672270766 -0.1608021088598217
2.0138798 -0.03602414269042132 -0.16095837016266412
2.0136135 -0.03606702918361747 -0.16111487172585623
2.0133474 -0.036109918398062144 -0.16127134833053267
2.0130813 -0.03615284978728239 -0.16142796407622634
2.012815 -0.036195860856538004 -0.16158474415703108
2.0125492 -0.03623883711864437 -0.16174168796963584
2.012283 -0.03628189319563808 -0.1618986659226332
2.012017 -0.03632499153944019 -0.16205566920431985
2.0117512 -0.036368092482166915 -0.16221245653349767
2.011485 -0.03641127430925063 -0.16236939006763462
2.0112193 -0.036454458688577815 -0.16252651894705553
2.0109534 -0.0364976853771518 -0.16268407942292495
2.0106876 -0.03654095349930904 -0.16284181972274586
2.010422 -0.03658422520755353 -0.1629996445967325
2.0101562 -0.03662757724046617 -0.16315750034363397
2.0098906 -0.03667093278845865 -0.1633152912774339
2.0096247 -0.03671436875349973 -0.1634733195309915
2.0093591 -0.0367578082574721 -0.16363185652190668
2.0090935 -0.03680128945697597 -0.16379066528989658
2.008828 -0.03684481330837738 -0.16394952998960025
2.0085626 -0.0368883397937398 -0.16410853842146067
2.008297 -0.03693194810962286 -0.16426761977051
2.0080316 -0.03697555901785118 -0.16442678826114926
2.007766 -0.03701925190491223 -0.16458621782518937
2.0075006 -0.03706294740076905 -0.16474574151336474
2.0072353 -0.037106685731366856 -0.16490533912396005
2.00697 -0.03715046587891454 -0.16506455921628407
2.0067048 -0.037194249355220935 -0.16522351562962553
2.0064394 -0.03723811390240594 -0.16538249781425862
2.0061743 -0.037281981678475073 -0.16554165625493636
2.0059092 -0.03732589120187862 -0.1657009457532092
2.005644 -0.03736984344200013 -0.16586037812545182
2.005379 -0.037413837514250634 -0.16602005260046562
2.0051138 -0.03745787442843394 -0.166180082308241
2.0048487 -0.03750195333200333 -0.16634025633128002
2.0045838 -0.03754603553012431 -0.16650087266217245
2.0043187 -0.03759019957338647 -0.16666164631415412
2.0040538 -0.03763436693180772 -0.16682243106645858
2.003789 -0.03767857643206596 -0.16698315535619296
2.003524 -0.0377228289588913 -0.16714402181902785
2.0032592 -0.037767123690939625 -0.16730512281021456
2.0029945 -0.0378114216425368 -0.16746643970237474
2.0027297 -0.037855801830474954 -0.1676278752320782
2.002465 -0.03790018522638723 -0.16778945774669302
2.0022004 -0.037944610951185724 -0.16795078623220838
2.0019357 -0.0379890797430109 -0.1681117936831818
2.001671 -0.03803359070942156 -0.16827268051847513
2.0014064 -0.03807814466052349 -0.1684335377096417
2.001142 -0.038122700597161926 -0.16859443156439569
2.0008774 -0.0381673397267019 -0.16875547191610604
2.000613 -0.03821198081322407 -0.16891661571284874
2.0003486 -0.038256664903959695 -0.16907750233689048
2.0000842 -0.038301391102246944 -0.16923843062939678
1.9998198 -0.03834616031771011 -0.16939974594225965
1.9995553 -0.03839097184422442 -0.16956165422331454
1.9992911 -0.03843580639684124 -0.16972355873162198
1.9990268 -0.0384806833140362 -0.1698855837562247
1.9987626 -0.038525583237856556 -0.17004773424538483
1.9984984 -0.038570525594229584 -0.1702100621708562
1.9982343 -0.03861551127790383 -0.17037247111550016
1.9979701 -0.03866053943332018 -0.17053489402725086
1.997706 -0.038705590577234286 -0.17069723411638027
1.997442 -0.03875068417216923 -0.17085973294104911
1.997178 -0.03879582107241575 -0.17102176808791184
1.9969139 -0.03884100028454227 -0.17118376577914787
1.99665 -0.038886202311301354 -0.17134576639505059
1.996386 -0.03893144664965474 -0.17150783965110739
1.9961222 -0.0389767137786666 -0.17167014647864426
1.9958583 -0.03902204379256061 -0.17183265360373404
1.9955945 -0.03906739665540988 -0.17199530629711876
1.9953308 -0.039112771495799475 -0.17215804888667594
1.995067 -0.03915821023137005 -0.17232085283675766
1.9948033 -0.039203670926535816 -0.17248370135259433
1.9945396 -0.03924917503435378 -0.1726468215218732
1.994276 -0.03929470122733513 -0.17281078662387092
1.9940124 -0.03934029172353681 -0.1729747226397683
1.9937488 -0.03938590434146494 -0.17313872429690055
1.9934853 -0.03943154001924713 -0.17330278590531573
1.9932218 -0.039477239153797306 -0.17346717476577658
1.9929583 -0.039522961415879576 -0.1736316189788891
1.9926949 -0.039568726526375615 -0.17379605097362438
1.9924315 -0.039614514696938025 -0.17396045146886463
1.9921682 -0.039660345695211076 -0.1741249082873263
1.9919049 -0.03970622047347554 -0.17428934765544743
1.9916415 -0.039752138026429976 -0.17445331344773848
1.9913783 -0.039798078409331486 -0.17461732465208535
1.9911151 -0.03984406151621774 -0.17478137410745131
1.9908519 -0.03989008826663562 -0.17494552818482678
1.9905887 -0.03993615777888742 -0.17510969594398637
1.9903256 -0.0399822500580715 -0.17527385674289736
1.9900625 -0.04002838510896276 -0.17543817301983156
1.9897995 -0.040074542911811145 -0.17560256275192276
1.9895364 -0.04012076447369632 -0.17576708622432224
1.9892734 -0.04016700881966925 -0.1759319407628437
1.9890106 -0.04021327520542794 -0.1760975185630161
1.9887476 -0.04025960661782978 -0.17626360628731932
1.9884847 -0.040305960296273015 -0.17643003512488978
1.9882219 -0.040352358196487054 -0.1765967086374327
1.9879591 -0.04039877838668303 -0.17676322511861858
1.9876964 -0.04044524277234575 -0.17692971195994317
1.9874337 -0.040491750460363206 -0.1770962899437401
1.9871709 -0.04053830237958167 -0.17726300138380915
1.9869082 -0.040584897664274665 -0.17742979198094042
1.9866456 -0.04063151605650678 -0.17759664383111484
1.9863831 -0.040678156635733265 -0.17776336563964243
1.9861205 -0.04072486260998366 -0.17792997565031896
1.985858 -0.04077159069485904 -0.17809683125971743
1.9855955 -0.040818363050742004 -0.17826382376445646
1.985333 -0.04086517878817411 -0.1784307874399188
1.9850706 -0.04091201752203884 -0.17859780395852212
1.9848082 -0.040958899649747416 -0.17876489412510577
1.9845458 -0.041005826091395 -0.17893229725273238
1.9842836 -0.04105277469959681 -0.17909981595004015
1.9840212 -0.041099789066253306 -0.17926757526704531
1.983759 -0.0411468043019997 -0.1794357500210927
1.9834968 -0.0411938855230827 -0.17960434445057097
1.9832346 -0.04124098911263401 -0.1797730563069313
1.9829725 -0.041288137384795365 -0.17994179482057504
1.9827104 -0.04133532944707035 -0.18011061566911202
1.9824482 -0.04138256624950616 -0.1802797669831715
1.9821862 -0.04142982546876223 -0.18044906471372504
1.9819242 -0.041477129507820384 -0.1806183551990415
1.9816623 -0.041524455882604325 -0.18078751204767357
1.9814004 -0.04157182702237003 -0.18095669929595007
1.9811385 -0.04161924202540864 -0.1811259813163097
1.9808766 -0.04166670182357611 -0.18129523138673329
1.9806147 -0.041714205461298635 -0.18146427124898984
1.9803529 -0.04176173220783845 -0.18163361211627774
1.9800911 -0.04180930284715703 -0.18180288886686652
1.9798294 -0.04185689654789315 -0.1819722012344998
1.9795678 -0.04190453414288848 -0.18214160356783002
1.9793061 -0.04195221650408418 -0.1823111223024473
1.9790444 -0.0419999428206853 -0.18248082688730455
1.9787829 -0.04204769220998042 -0.1826506000279499
1.9785213 -0.042095485588565726 -0.18282041675663463
1.9782598 -0.04214332382376393 -0.18299044409517745
1.9779983 -0.04219120614148961 -0.18316067726690874
1.9777368 -0.04223911160003366 -0.18333135137275655
1.9774754 -0.04228706132038209 -0.18350235925442918
1.9772141 -0.0423350342748844 -0.18367342282677354
1.9769527 -0.04238307343376237 -0.1838444802006675
1.9766914 -0.04243113578248886 -0.18401553529594214
1.97643 -0.042479242445333604 -0.1841866592874649
1.9761689 -0.042527372259695106 -0.18435792173363263
1.9759077 -0.042575546425568954 -0.18452917634069776
1.9756465 -0.0426237656859039 -0.18470020919017385
1.9753853 -0.04267202922943968 -0.18487133601084446
1.9751242 -0.04272031583772064 -0.18504270473908654
1.9748632 -0.04276864683590362 -0.1852143397641707
1.9746021 -0.04281702301438052 -0.18538568385687415
1.9743412 -0.04286542141275943 -0.18555719713311758
1.9740801 -0.042913887143355006 -0.18572895910327736
1.9738193 -0.04296235302802309 -0.18590091835754313
1.9735583 -0.04301088635618597 -0.18607283759082016
1.9732975 -0.04305944192892207 -0.18624479155982362
1.9730366 -0.04310804280322404 -0.18641697004132332
1.9727758 -0.04315668818459437 -0.18658928133837338
1.9725151 -0.0432053566895199 -0.18676168014298838
1.9722543 -0.04325409200078754 -0.1869341014726051
1.9719937 -0.04330282811541508 -0.18710657339635162
1.971733 -0.043351631116776014 -0.18727939661804494
1.9714724 -0.04340045728647074 -0.18745249202504205
1.9712118 -0.043449328179768924 -0.18762574245216987
1.9709512 -0.04349824464397049 -0.18779904848354692
1.9706907 -0.04354718346313585 -0.18797244228808763
1.9704303 -0.04359616785159731 -0.18814563430438794
1.9701698 -0.04364519692353028 -0.18831889472487176
1.9699093 -0.04369427154559925 -0.1884919977650751
1.969649 -0.043743368323153835 -0.18866503342399032
1.9693886 -0.043792510598056805 -0.188838117656911
1.9691283 -0.04384169750605216 -0.1890112911310034
1.968868 -0.04389090739070005 -0.1891844438467851
1.9686078 -0.04394016191310847 -0.18935766028127304
1.9683475 -0.04398946191445233 -0.18953046235241774
1.9680874 -0.044038783830733765 -0.1897034506452687
1.9678272 -0.04408817386862207 -0.18987677414278306
1.9675671 -0.04413758592942042 -0.19005024821660743
1.9673071 -0.04418702091463329 -0.19022374067948933
1.967047 -0.04423652322549243 -0.1903971661568545
1.966787 -0.0442860483963992 -0.19057061253741797
1.966527 -0.04433561821710184 -0.19074411461873816
1.9662671 -0.044385210860795055 -0.19091779602807285
1.9660072 -0.04443484822695731 -0.1910916176916477
1.9657474 -0.04448453123853695 -0.1912657680154851
1.9654875 -0.04453425910003491 -0.19144006476967235
1.9652277 -0.04458400988177258 -0.19161470511714457
1.964968 -0.04463380563118097 -0.19178939818395488
1.9647082 -0.044683647184645875 -0.19196423183009026
1.9644486 -0.04473351087319656 -0.19213926037657666
1.9641888 -0.044783443336873646 -0.19231420165594507
1.9639292 -0.04483339787426234 -0.19248914410479875
1.9636697 -0.044883375301183234 -0.19266409960737252
1.96341 -0.04493342068703837 -0.19283902982232567
1.9631505 -0.0449834889057512 -0.19301391339360072
1.9628911 -0.045033579107692505 -0.19318912827151033
1.9626316 -0.04508373824380739 -0.1933643988905162
1.9623722 -0.045133919358221544 -0.19353958431563148
1.9621128 -0.045184146316457646 -0.19371437569067265
1.9618535 -0.04523439505625977 -0.19388921449886923
1.9615941 -0.04528471272478084 -0.19406418893744326
1.9613348 -0.04533505218731703 -0.1942392193449385
1.9610755 -0.04538543749878299 -0.19441430608641333
1.9608164 -0.045435844555255185 -0.19458937943425772
1.9605572 -0.045486297461459574 -0.19476451385132637
1.9602981 -0.0455367953226697 -0.19493997527498935
1.9600389 -0.0455873391572468 -0.19511563171545165
1.9597799 -0.04563790481919219 -0.1952917554755748
1.9595208 -0.04568851659394932 -0.19546775427212187
1.9592618 -0.045739173454766045 -0.1956437836385704
1.9590029 -0.04578985309314822 -0.1958198892704794
1.9587439 -0.04584057783655881 -0.19599604216714625
1.958485 -0.04589134867724544 -0.19617200383261418
1.9582261 -0.04594216457806296 -0.19634811269580896
1.9579673 -0.045993003189744947 -0.19652446842730026
1.9577085 -0.046043886991029216 -0.19670113542537362
1.9574497 -0.046094817028747695 -0.19687784434993366
1.957191 -0.046145768815389294 -0.19705464198444442
1.9569323 -0.0461967668537403 -0.19723143322304504
1.9566736 -0.04624781011594676 -0.1974083050966802
1.9564149 -0.04629889967148344 -0.19758538705443257
1.9561564 -0.046350010918177954 -0.19776205134287114
1.9558978 -0.0464011683586044 -0.19793892062019383
1.9556392 -0.04645237104469355 -0.19811576286687246
1.9553808 -0.04650359631440487 -0.19829269515011544
1.9551224 -0.04655486684993259 -0.19846967742735958
1.9548639 -0.04660618360591039 -0.19864669937599003
1.9546055 -0.04665754566146786 -0.19882393642820637
1.9543471 -0.04670893031333778 -0.1990014819620664
1.9540888 -0.04676036039928392 -0.19917924961316152
1.9538305 -0.04681183689239522 -0.19935716792083918
1.9535723 -0.04686333512349759 -0.1995352356932905
1.9533141 -0.04691487981075525 -0.19971331492704725
1.9530559 -0.046966470009494395 -0.19989145128736246
1.9527977 -0.04701810669685241 -0.20006974769321142
1.9525396 -0.04706976509835514 -0.200248148139084
1.9522815 -0.04712147004074457 -0.20042664224856024
1.9520234 -0.047173220561700674 -0.20060509087549794
1.9517654 -0.04722499369477355 -0.20078363300884466
1.9515074 -0.047276812445554664 -0.200962400515577
1.9512495 -0.047328677797971175 -0.20114124102113326
1.9509915 -0.047380588815486055 -0.201320118773796
1.9507337 -0.04743252244716176 -0.20149903856738233
1.9504758 -0.047484501747664686 -0.20167800367281338
1.950218 -0.047536527639226306 -0.20185661136590702
1.9499602 -0.04758857500842645 -0.20203523358344674
1.9497025 -0.04764066892030877 -0.20221386820789622
1.9494448 -0.04769280837410028 -0.2023925656512559
1.949187 -0.04774499439356136 -0.20257129216267777
1.9489294 -0.04779720181620194 -0.2027501098443615
1.9486718 -0.04784945585175 -0.2029293077047063
1.9484143 -0.047901731363262985 -0.20310855727160054
1.9481567 -0.047954077755863994 -0.20328774636272698
1.9478992 -0.04800644556302731 -0.20346705836747805
1.9476417 -0.048058860074414234 -0.20364651412451082
1.9473844 -0.04811129597215308 -0.20382578980022822
1.9471269 -0.04816380283056622 -0.20400506271552493
1.9468695 -0.048216331025218113 -0.20418451443689434
1.9466122 -0.048268881595035035 -0.20436417832403064
1.9463549 -0.048321502269989366 -0.204544022331831
1.9460976 -0.04837414536829086 -0.20472403804280095
1.9458404 -0.0484268342862089 -0.20490417928340404
1.9455832 -0.04847954562659193 -0.20508438533735776
1.945326 -0.04853232726123886 -0.20526461721490177
1.9450688 -0.0485851312906818 -0.20544492348637547
1.9448118 -0.04863795669402201 -0.20562536187358826
1.9445547 -0.04869085348503502 -0.20580552162547192
1.9442977 -0.04874377151820812 -0.2059856438361703
1.9440407 -0.048796736387271875 -0.20616582087208218
1.9437838 -0.048849722455857884 -0.2063461643539297
1.9435267 -0.04890278002547639 -0.2065266641613488
1.9432698 -0.04895585884925078 -0.20670750167838836
1.9430131 -0.04900896004908134 -0.20688848048567143
1.9427562 -0.049062131835411305 -0.20706935296154694
1.9424994 -0.04911532593653961 -0.20725025788489507
1.9422426 -0.04916856598233836 -0.20743144291755
1.941986 -0.0492218283461424 -0.20761251947486353
1.9417292 -0.049275161408602976 -0.20779367958601402
1.9414725 -0.04932851675931445 -0.20797495113492395
1.941216 -0.04938189332442845 -0.20815647631314174
1.9409593 -0.049435341849014186 -0.20833812146905012
1.9407028 -0.04948881161638936 -0.2085199610717607
1.9404463 -0.04954232860065076 -0.20870184761756494
1.9401898 -0.04959586679273623 -0.20888372389468274
1.9399333 -0.04964947711088173 -0.209065704922073
1.9396769 -0.04970310862536833 -0.20924778288502704
1.9394206 -0.04975676243475334 -0.20942985334000916
1.9391642 -0.0498104873465408 -0.20961211255590884
1.9389079 -0.049864234559863815 -0.2097943931263471
1.9386516 -0.049918027902370966 -0.20997635381438393
1.9383954 -0.049971843389055096 -0.2101584256718908
1.9381391 -0.05002573008808021 -0.21034083293207198
1.9378829 -0.05007963902681532 -0.2105235865833801
1.9376268 -0.050133569148831825 -0.21070627897061264
1.9373707 -0.050187571696892294 -0.21088878630059973
1.9371146 -0.05024159534570679 -0.21107170032867895
1.9368585 -0.05029566639390633 -0.21125463602923783
1.9366025 -0.05034978371356661 -0.2114374551192733
1.9363465 -0.050403923187759755 -0.21162041813249263
1.9360906 -0.05045810896495024 -0.21180343134738616
1.9358346 -0.050512342129058196 -0.21198649803296357
1.9355788 -0.050566596315738795 -0.21216950228257875
1.935323 -0.0506208978649611 -0.21235255789790553
1.9350672 -0.05067524572831651 -0.21253582392534465
1.9348114 -0.05072964103185586 -0.21271918699212158
1.9345556 -0.050784057327977854 -0.21290251254010287
1.9343 -0.05083852105822809 -0.21308595203113656
1.9340442 -0.05089303118608383 -0.2132696869653849
1.9337887 -0.050947563425171816 -0.21345365866634797
1.933533 -0.05100216763653528 -0.21363782285672347
1.9332774 -0.05105679402614295 -0.2138223456109228
1.9330219 -0.051111441562993326 -0.21400683988921615
1.9327663 -0.051166162322911476 -0.2141918379070969
1.9325109 -0.05122090433614772 -0.21437695291178854
1.9322555 -0.051275668612445646 -0.21456238583680962
1.932 -0.05133050537823644 -0.2147481877797482
1.9317447 -0.05138536454480952 -0.21493444552522045
1.9314893 -0.05144027080052901 -0.21512074471506176
1.931234 -0.0514952251327046 -0.21530723458000905
1.9309788 -0.05155020095523916 -0.215494020205393
1.9307235 -0.05160522498847375 -0.21568115512417094
1.9304683 -0.0516602963254721 -0.21586855152099946
1.9302132 -0.05171539027353633 -0.2160563464075551
1.929958 -0.05177055745577321 -0.2162443594892253
1.9297029 -0.05182574732525283 -0.2164325212598608
1.9294479 -0.05188095895401162 -0.2166210291016442
1.9291928 -0.051936245019527816 -0.2168100181808857
1.9289378 -0.051991553019937464 -0.2169994438692075
1.9286828 -0.05204690985569459 -0.21718930309857323
1.9284279 -0.05210228875096719 -0.2173793872627112
1.9281731 -0.0521577166086324 -0.21756965058106967
1.9279182 -0.052213192487991604 -0.2177600880290508
1.9276633 -0.05226871741598384 -0.21795066237197394
1.9274086 -0.05232426445346845 -0.21814149286400164
1.9271537 -0.052379886638177636 -0.21833239982157607
1.9268991 -0.05243550493292121 -0.21852369117736248
1.9266443 -0.052491198581269674 -0.2187155535204951
1.9263897 -0.05254691451370862 -0.2189073475971566
1.9261351 -0.05260267979859708 -0.21909920148735415
1.9258804 -0.05265849344474122 -0.21929120749470177
1.9256259 -0.052714330359460465 -0.2194835146198452
1.9253713 -0.05277024192415328 -0.21967594485778236
1.9251169 -0.05282615060613646 -0.21986860159015215
1.9248624 -0.05288213407672883 -0.22006160821397663
1.924608 -0.052938140936078446 -0.22025480917944318
1.9243536 -0.05299419649301961 -0.220448278921289
1.9240992 -0.053050301774043185 -0.22064185425611665
1.9238449 -0.053106429505107466 -0.22083554363424887
1.9235905 -0.05316263333926048 -0.2210293500922777
1.9233363 -0.0532188596193439 -0.2212232095464152
1.9230821 -0.05327510932250924 -0.22141726311635054
1.922828 -0.053331407883209864 -0.221611458662367
1.9225737 -0.0533877827362753 -0.2218058848808513
1.9223197 -0.053444153668677254 -0.22200049787202641
1.9220655 -0.05350060101169776 -0.222195213853149
1.9218115 -0.05355707082075978 -0.2223895715679645
1.9215574 -0.05361359051463306 -0.22258438169499575
1.9213034 -0.05367015925642788 -0.22277922433487043
1.9210495 -0.05372675140640566 -0.22297438751159881
1.9207956 -0.053783392698799996 -0.22316971763608315
1.9205416 -0.053840084059286863 -0.2233653315504592
1.9202878 -0.053896798036801766 -0.2235611433699267
1.920034 -0.053953562164888766 -0.22375691110898113
1.9197803 -0.054010375524078384 -0.22395274170997337
1.9195265 -0.05406723905774534 -0.22414870095268707
1.9192728 -0.05412412515088407 -0.2243448315094838
1.919019 -0.054181088239583106 -0.22454112692303124
1.9187654 -0.0542380471275057 -0.22473747070897437
1.9185117 -0.05429508310292519 -0.22493404619385912
1.9182582 -0.054352141671352217 -0.22513083231327835
1.9180046 -0.05440925063430675 -0.2253277685413027
1.9177511 -0.054466409055613806 -0.22552469685724602
1.9174976 -0.0545235909814166 -0.22572164167305328
1.9172442 -0.05458082237858998 -0.22591873822619826
1.9169908 -0.05463810421928157 -0.2261160616056571
1.9167373 -0.05469543561517533 -0.22631342108053362
1.916484 -0.05475279052744729 -0.22651117571442556
1.9162307 -0.054810195125851946 -0.22670911375018765
1.9159774 -0.054867650310875135 -0.22690704102445136
1.9157242 -0.05492512813885878 -0.227105079244605
1.9154708 -0.054982683629751394 -0.2273028576126168
1.9152178 -0.055040234492749085 -0.22750030346966735
1.9149646 -0.055097862933388225 -0.2276979945128082
1.9147115 -0.055155513868007745 -0.22789603114334847
1.9144584 -0.0552132154216549 -0.2280943925592194
1.9142053 -0.05527096672331369 -0.22829273641243183
1.9139522 -0.05532876869015517 -0.22849120163983117
1.9136993 -0.05538659320700044 -0.22868992482498382
1.9134463 -0.05544446845796466 -0.2288886265263725
1.9131935 -0.055502366211317274 -0.229087372630057
1.9129405 -0.05556034203047776 -0.2292863073811677
1.9126877 -0.0556183404004337 -0.22948564034603608
1.9124348 -0.05567638970119598 -0.22968544377829875
1.9121821 -0.05573446168116309 -0.2298854402627101
1.9119294 -0.05579258472472062 -0.23008573267567864
1.9116766 -0.05585075793571874 -0.2302862616888066
1.9114239 -0.05590898234587073 -0.2304871279035096
1.9111713 -0.05596722958143459 -0.23068825005076204
1.9109186 -0.05602555564988042 -0.230889603380225
1.9106661 -0.05608387704650621 -0.23109095934654086
1.9104135 -0.05614227733600548 -0.23129224694912826
1.910161 -0.056200700402120114 -0.2314937435693474
1.9099085 -0.05625917487654711 -0.23169544700001346
1.909656 -0.056317699818917086 -0.23189756600969907
1.9094037 -0.056376248670303594 -0.23209993009971397
1.9091512 -0.0564348758107994 -0.23230259824668117
1.908899 -0.05649349924147791 -0.23250540926378585
1.9086466 -0.05655220108833473 -0.23270856106729318
1.9083943 -0.0566109269868033 -0.23291193894916457
1.9081421 -0.05666970369380791 -0.23311538630544393
1.9078898 -0.056728532261110284 -0.23331920016309649
1.9076376 -0.05678741176213307 -0.23352310659769213
1.9073855 -0.05684631534997023 -0.23372707566021653
1.9071333 -0.05690526987194127 -0.23393102902581003
1.9068813 -0.05696424841897817 -0.23413522117643837
1.9066292 -0.05702330591534517 -0.2343397032261045
1.9063772 -0.05708238750028152 -0.23454424473856442
1.9061252 -0.05714152018747693 -0.23474897852203425
1.9058733 -0.05720067696444549 -0.23495398085830407
1.9056214 -0.05725988494509083 -0.23515912853075566
1.9053695 -0.05731914505480831 -0.23536416559829224
1.9051176 -0.057378456354097405 -0.23556933395391613
1.9048659 -0.05743779171174962 -0.23577451255298706
1.904614 -0.05749720638252062 -0.2359797285239231
1.9043623 -0.05755661692357496 -0.23618497700355584
1.9041106 -0.057616106825232986 -0.23639022717230415
1.9038589 -0.05767562066860846 -0.236595539363953
1.9036072 -0.05773518574354692 -0.23680090550127267
1.9033556 -0.057794802959520816 -0.2370063669579088
1.903104 -0.05785447145513746 -0.2372120342928748
1.9028524 -0.05791416389916933 -0.2374181472996633
1.9026009 -0.057973907832077835 -0.23762482381510297
1.9023495 -0.05803367588350994 -0.23783176348356339
1.902098 -0.058093523899397065 -0.23803874040181916
1.9018465 -0.05815339605207476 -0.23824606862170455
1.9015952 -0.05821329155163304 -0.23845389127847572
1.9013438 -0.05827326817828167 -0.23866192425322455
1.9010925 -0.05833326822540621 -0.2388701290896547
1.9008412 -0.05839332107190323 -0.23907857651061565
1.90059 -0.058453425864138764 -0.23928709725964487
1.9003388 -0.05851355495045396 -0.2394955034916138
1.9000876 -0.05857373594770698 -0.23970402327284498
1.8998364 -0.05863396978579302 -0.2399127227876889
1.8995852 -0.05869425562460299 -0.24012161909987945
1.8993342 -0.0587545657522134 -0.24033056880721942
1.8990831 -0.058814927896018686 -0.2405395729207629
1.8988321 -0.05887534297372847 -0.24074869879619984
1.8985811 -0.05893578139701866 -0.2409578849668233
1.8983302 -0.05899627280865609 -0.24116743539631502
1.8980793 -0.05905681639696293 -0.24137732817009802
1.8978283 -0.059117413146442796 -0.24158754249140726
1.8975775 -0.05917803342146237 -0.2417981214162188
1.8973267 -0.05923870699715113 -0.24200884435203365
1.8970759 -0.059299432988843284 -0.24221981809469978
1.8968252 -0.05936018351167431 -0.24243113199361674
1.8965745 -0.05942098659941427 -0.24264282430588738
1.8963238 -0.0594818432489158 -0.24285469646314298
1.8960731 -0.05954275259883577 -0.2430670423083388
1.8958225 -0.05960368667739527 -0.24327947072234649
1.8955718 -0.05966470255414402 -0.24349209869112484
1.8953214 -0.05972571412202152 -0.24370453967513264
1.8950708 -0.059786807459949284 -0.24391685925491638
1.8948203 -0.05984792540002343 -0.24412936047983336
1.8945699 -0.059909096097116005 -0.2443418069821738
1.8943194 -0.0599703204783537 -0.24455438217996273
1.8940691 -0.060031568506414945 -0.2447672314713572
1.8938187 -0.06009287030994538 -0.24498026006137794
1.8935684 -0.060154225000927576 -0.24519350606860413
1.893318 -0.06021563357224145 -0.24540697881129886
1.8930678 -0.060277065849521846 -0.2456204754112362
1.8928176 -0.060338552049818264 -0.245834170090192
1.8925674 -0.06040009126064668 -0.2460479866302416
1.8923172 -0.060461684465813265 -0.2462619346130092
1.8920671 -0.06052330139345433 -0.24647624810422686
1.891817 -0.06058497246350447 -0.24669110036355146
1.891567 -0.06064666745984952 -0.2469066915008743
1.8913169 -0.06070844637445724 -0.24712304556345926
1.8910669 -0.06077024952710851 -0.2473400801043342
1.8908169 -0.06083210749499479 -0.2475576426462062
1.8905671 -0.060893989915373065 -0.24777597267954307
1.8903171 -0.06095595700010735 -0.2479946201231483
1.8900672 -0.06101794869075999 -0.24821369019097142
1.8898175 -0.06107996612995896 -0.2484336060932518
1.8895676 -0.06114206770500795 -0.24865419956575158
1.8893179 -0.061204195296733696 -0.2488751086164853
1.8890681 -0.06126637762323559 -0.24909668075077587
1.8888185 -0.0613285861546022 -0.24931869503409176
1.8885688 -0.06139087935010541 -0.2495408762649795
1.8883191 -0.061453198800989824 -0.2497631591092843
1.8880695 -0.061515573241422386 -0.2499855630936387
1.88782 -0.06157797391041647 -0.25020818047103377
1.8875705 -0.06164042965152767 -0.2504309282967822
1.887321 -0.06170294148212528 -0.2506537841347096
1.8870715 -0.061765508453231435 -0.25087696616848515
1.8868221 -0.061828101687320114 -0.25110012765596845
1.8865727 -0.06189075011093035 -0.25132362045886336
1.8863233 -0.06195345481849936 -0.25154751724973556
1.886074 -0.062016214899517905 -0.2517716643797008
1.8858247 -0.06207900139416553 -0.2519962383824762
1.8855754 -0.06214184338042536 -0.2522207087533162
1.8853261 -0.06220474179862709 -0.25244511998876684
1.885077 -0.06226766554956983 -0.2526694910004916
1.8848277 -0.06233067584886361 -0.2528940953054764
1.8845787 -0.062393681359256506 -0.25311893555564696
1.8843296 -0.06245677355915991 -0.2533439506138493
1.8840805 -0.0625198911471519 -0.25356924289929117
1.8838314 -0.06258309562883922 -0.25379503761754874
1.8835825 -0.06264629536313766 -0.2540209569725231
1.8833334 -0.06270958215203375 -0.2542471399489562
1.8830845 -0.0627728944860348 -0.2544736346150939
1.8828356 -0.06283626372176286 -0.2547003176856683
1.8825867 -0.06289968893183694 -0.25492747034050617
1.8823379 -0.06296314079905964 -0.2551547389659199
1.8820891 -0.06302664873808225 -0.25538225549377885
1.8818403 -0.0630902137760247 -0.2556095212511246
1.8815916 -0.06315383483017284 -0.25583684806774537
1.8813429 -0.06321748247859905 -0.25606455226752245
1.8810942 -0.06328118629139526 -0.2562925845693393
1.8808455 -0.06334494734842389 -0.25652089759121793
1.880597 -0.06340873410723682 -0.25674939146179376
1.8803483 -0.06347260882473288 -0.25697821396885573
1.8800998 -0.06353650928730897 -0.2572069667237287
1.8798513 -0.06360043642346792 -0.2574356882480323
1.8796028 -0.06366445061597564 -0.2576646543415319
1.8793544 -0.06372849151135616 -0.2578939029380687
1.8791059 -0.06379258891656656 -0.2581234565147226
1.8788576 -0.06385671307101826 -0.25835323140051686
1.8786093 -0.06392089383168831 -0.2585832022883973
1.8783609 -0.06398516305543889 -0.2588135365524088
1.8781127 -0.06404942731899894 -0.25904409735235473
1.8778644 -0.06411378023274104 -0.2592750534448446
1.8776162 -0.0641781591108961 -0.2595061676099988
1.877368 -0.06424259587478073 -0.25973763251182375
1.8771199 -0.06430705865466237 -0.25996934319968057
1.8768717 -0.06437161047769778 -0.26020173769302285
1.8766236 -0.06443618850301225 -0.2604343103879306
1.8763756 -0.06450082475418409 -0.26066728936080685
1.8761276 -0.06456548725651949 -0.2609004749429638
1.8758795 -0.0646302392120934 -0.2611339032027099
1.8756316 -0.06469501748763387 -0.26136775115371147
1.8753837 -0.06475982310047872 -0.2616017909568311
1.8751358 -0.06482471741000229 -0.2618356984292783
1.874888 -0.06488963894906917 -0.26206926454245627
1.8746401 -0.06495461787357369 -0.2623028675159367
1.8743924 -0.06501962391299239 -0.2625366424305552
1.8741446 -0.06508471871176895 -0.262770530207041
1.8738968 -0.06514984061492994 -0.2630044251278948
1.8736491 -0.0652150200344926 -0.26323874714881723
1.8734015 -0.0652802266120231 -0.2634733921892412
1.8731539 -0.065345490829979 -0.2637080382785867
1.8729063 -0.06541081360458498 -0.26394258569032447
1.8726587 -0.06547619399826635 -0.26417731485135804
1.8724113 -0.06554160150183472 -0.2644123048226138
1.8721638 -0.06560706672779765 -0.2646475337364403
1.8719163 -0.0656725906914146 -0.264883345814253
1.8716688 -0.06573817260221652 -0.2651194307981365
1.8714215 -0.06580378178990419 -0.2653557682325852
1.8711741 -0.06586944905139963 -0.26559247447749007
1.8709267 -0.06593517534099123 -0.2658294587390739
1.8706794 -0.06600095987045942 -0.26606698745144763
1.8704321 -0.06606677189719538 -0.26630479887696906
1.8701849 -0.06613264228595649 -0.26654257004336734
1.8699378 -0.06619854011819645 -0.26678046387440557
1.8696905 -0.06626452816761393 -0.2670186954387825
1.8694434 -0.06633054375382796 -0.26725749748172545
1.8691963 -0.06639661803787411 -0.26749708906516684
1.8689493 -0.06646272009936739 -0.2677371901992607
1.8687022 -0.06652891305533555 -0.2679777927262342
1.8684552 -0.06659513395467996 -0.2682187028048333
1.8682083 -0.06666138201674188 -0.26846005083147245
1.8679613 -0.06672772212239787 -0.2687014815234649
1.8677144 -0.06679408940835231 -0.26894317664163375
1.8674675 -0.0668605168406214 -0.2691852061315273
1.8672206 -0.06692700366397981 -0.26942787858720585
1.8669739 -0.06699351875010849 -0.26967085534260615
1.8667271 -0.06706009338456609 -0.2699141012711707
1.8664804 -0.06712672852669435 -0.27015766355327686
1.8662336 -0.06719342337586634 -0.2704016422083072
1.865987 -0.0672601466759669 -0.27064619714759414
1.8657403 -0.06732692995543768 -0.27089137801374047
1.8654937 -0.06739377418144714 -0.2711368578692381
1.8652471 -0.06746064617925715 -0.2713823427712578
1.8650006 -0.06752757912757976 -0.2716276898493643
1.8647541 -0.06759457213775694 -0.271873328284907
1.8645076 -0.0676616262234969 -0.27211967550484156
1.8642612 -0.06772870820520338 -0.27236639250297545
1.8640147 -0.06779585145522594 -0.2726133795689512
1.8637683 -0.06786305515851622 -0.2728606716761462
1.8635219 -0.0679303202706323 -0.27310820175011263
1.8632756 -0.0679976133978705 -0.27335613815730786
1.8630294 -0.06806496808507602 -0.27360427377628016
1.8627831 -0.06813238344686769 -0.27385270312054555
1.8625369 -0.0681998278208009 -0.2741013532680564
1.8622906 -0.06826736568505397 -0.27435041158770673
1.8620446 -0.06833489990715695 -0.2745993970096611
1.8617984 -0.0684025277229617 -0.27484878738169216
1.8615524 -0.06847018464229643 -0.27509839025174804
1.8613062 -0.06853793531405335 -0.2753478441853465
1.8610603 -0.06860568217890073 -0.27559751828445844
1.8608142 -0.06867352292467707 -0.27584757659291703
1.8605683 -0.06874139276450439 -0.27609792739036904
1.8603224 -0.06880932379730058 -0.2763486642219169
1.8600764 -0.0688773169895096 -0.27660001030059367
1.8598306 -0.068945338622172 -0.2768516621721052
1.8595847 -0.06901345558922353 -0.27710348534839857
1.8593389 -0.06908160103407614 -0.27735563712838274
1.8590932 -0.0691497758735538 -0.27760824825115954
1.8588474 -0.0692180455235337 -0.2778614324961078
1.8586017 -0.06928634473475503 -0.2781148145018183
1.858356 -0.06935470580986812 -0.27836862355816694
1.8581104 -0.06942309651376846 -0.2786227509353018
1.8578649 -0.06949154925493105 -0.2788773242284401
1.8576193 -0.0695600650022996 -0.2791324054483976
1.8573737 -0.06962864303448844 -0.27938809090210537
1.8571281 -0.06969728434952074 -0.2796442791213773
1.8568827 -0.06976595481638949 -0.27990066321747026
1.8566372 -0.06983468869158584 -0.28015743505520363
1.8563919 -0.0699034518201755 -0.28041484255229576
1.8561465 -0.0699723120373768 -0.28067258908048964
1.8559011 -0.07004120160936148 -0.28093049074236526
1.8556558 -0.07011015492905369 -0.2811885148071061
1.8554106 -0.07017913758343139 -0.2814468758560762
1.8551652 -0.07024821765327609 -0.28170536355971787
1.85492 -0.0703173271007674 -0.28196426079886994
1.8546749 -0.07038646690891995 -0.28222319584011124
1.8544297 -0.07045570333511089 -0.2824820201058037
1.8541846 -0.07052497005656502 -0.28274125650434584
1.8539395 -0.07059429989851904 -0.2830008738992312
1.8536944 -0.0706636938790331 -0.2832607948233819
1.8534495 -0.07073311735495925 -0.2835210951825283
1.8532045 -0.0708026051266949 -0.28378183674706436
1.8529595 -0.07087215630777784 -0.2840425765032363
1.8527145 -0.07094177185130417 -0.28430347678926665
1.8524697 -0.07101141694482133 -0.2845645267749804
1.8522248 -0.07108112645987263 -0.28482568417907383
1.85198 -0.07115089944102669 -0.2850869076639189
1.8517352 -0.07122070288693742 -0.28534845794705105
1.8514905 -0.07129056989807264 -0.2856100823377759
1.8512458 -0.07136050142350202 -0.28587193907067654
1.851001 -0.07143049661576925 -0.2861341187917171
1.8507564 -0.071500522346618 -0.28639668560843506
1.8505118 -0.07157061193088977 -0.28665989517572593
1.8502672 -0.07164076639279814 -0.2869232771669389
1.8500226 -0.07171098481089458 -0.2871866172665928
1.849778 -0.0717812338490723 -0.28744994893201603
1.8495336 -0.07185154684044189 -0.2877134197709563
1.8492891 -0.07192192472380261 -0.28797705774951277
1.8490446 -0.07199236667350999 -0.28824125831184483
1.8488002 -0.07206283930345621 -0.2885054485796374
1.8485558 -0.07213337607995697 -0.2887700569998106
1.8483115 -0.07220394360775292 -0.28903528109853516
1.8480672 -0.07227460999423 -0.2893008683510684
1.8478229 -0.07234530725906349 -0.28956672768489206
1.8475786 -0.07241606905872772 -0.28983289692349645
1.8473345 -0.07248686175872011 -0.2900991974017987
1.8470902 -0.0725577536192419 -0.2903652611844321
1.8468461 -0.07262867628834409 -0.2906317392374472
1.846602 -0.07269966367652321 -0.29089863260536686
1.846358 -0.07277068194153945 -0.291165509136358
1.8461139 -0.07284176491920685 -0.29143243286166515
1.8458699 -0.07291291346820857 -0.2916996173223028
1.8456259 -0.0729841268555629 -0.29196718278500167
1.8453819 -0.07305540598500783 -0.29223512296373544
1.845138 -0.07312671531009918 -0.2925036363105245
1.844894 -0.07319809058944614 -0.2927726401052334
1.8446503 -0.07326949619745417 -0.29304194654688653
1.8444064 -0.07334100284737625 -0.29331142222019013
1.8441626 -0.07341253985363358 -0.29358122887209087
1.8439188 -0.0734841430907105 -0.29385122393170643
1.8436751 -0.07355577670994198 -0.29412160871243515
1.8434315 -0.07362747669888603 -0.29439250968279534
1.8431878 -0.07369924231341275 -0.2946637080239046
1.8429441 -0.07377107442461672 -0.29493465452669015
1.8427005 -0.07384297211864742 -0.2952057412423093
1.8424569 -0.07391490116058466 -0.2954773277025779
1.8422134 -0.07398689593852731 -0.2957491626992249
1.84197 -0.07405892210431955 -0.2960211159516675
1.8417264 -0.07413104939262961 -0.2962935765073813
1.841483 -0.07420320818457096 -0.29656644377194114
1.8412396 -0.0742754329801433 -0.2968393448898082
1.8409963 -0.07434768923820598 -0.2971122621180982
1.8407528 -0.0744200469107716 -0.2973852113717047
1.8405095 -0.07449243600607192 -0.29765847022450975
1.8402663 -0.07456485573429077 -0.29793220778117613
1.840023 -0.07463737801257811 -0.2982060455391474
1.8397799 -0.07470993090125674 -0.2984797698821441
1.8395367 -0.07478255079644455 -0.2987536633503243
1.8392935 -0.07485523693813934 -0.29902810472848396
1.8390504 -0.07492795461992417 -0.2993028532097812
1.8388073 -0.07500073869857211 -0.29957789244113925
1.8385643 -0.07507359010908346 -0.2998534429539669
1.8383212 -0.07514650814602988 -0.3001295384661526
1.8380783 -0.07521945798076299 -0.300406226505327
1.8378353 -0.07529247466202728 -0.3006831763335531
1.8375924 -0.07536555906571303 -0.3009603322305674
1.8373494 -0.07543871042862771 -0.3012378168469652
1.8371066 -0.07551189375927572 -0.3015158566521464
1.8368638 -0.07558514426906898 -0.3017945562877412
1.8366209 -0.07565846292993479 -0.3020736907211151
1.8363782 -0.07573181298263967 -0.3023533348231743
1.8361355 -0.07580523136934396 -0.30263310957382983
1.8358928 -0.07587871723887078 -0.3029130989935217
1.8356501 -0.07595227153999097 -0.303193347351064
1.8354075 -0.0760258572871497 -0.30347387104913937
1.8351649 -0.07609951156393158 -0.30375472588782776
1.8349223 -0.0761732335671795 -0.30403581721564715
1.8346797 -0.07624702422847196 -0.3043171722940367
1.8344373 -0.0763208464470624 -0.3045987577812809
1.8341948 -0.07639473738592224 -0.3048803840332121
1.8339523 -0.07646869620134067 -0.3051622889862716
1.83371 -0.07654268744118961 -0.30544443566762847
1.8334675 -0.07661678309839687 -0.30572693309805044
1.8332251 -0.07669091124199376 -0.30600957892792363
1.8329829 -0.07676507101630246 -0.30629276682764933
1.8327405 -0.07683933638277868 -0.3065759369928941
1.8324983 -0.07691363335069464 -0.3068592158154429
1.8322561 -0.07698799942555543 -0.30714275200880603
1.832014 -0.0770623971081805 -0.3074263370258041
1.8317717 -0.07713690059576556 -0.307710016644076
1.8315296 -0.07721143564734233 -0.30799389407805317
1.8312875 -0.0772860399245263 -0.3082780205697589
1.8310455 -0.0773606758029397 -0.3085625442341378
1.8308035 -0.07743538105042301 -0.30884735780356354
1.8305615 -0.07751015480981822 -0.3091327998763927
1.8303195 -0.07758499817717616 -0.30941856882273483
1.8300775 -0.07765991022426726 -0.30970445104534805
1.8298357 -0.07773485501908989 -0.30999048376152527
1.8295938 -0.07780986854414881 -0.3102767937834422
1.829352 -0.07788491485734134 -0.31056359985803716
1.8291101 -0.07796006712570508 -0.31085083552191284
1.8288684 -0.07803525228445496 -0.31113811937326175
1.8286266 -0.07811050642696696 -0.31142553871317274
1.828385 -0.07818579343599706 -0.3117134809486387
1.8281432 -0.07826118679069335 -0.3120017593551592
1.8279016 -0.07833661309938059 -0.3122901943424898
1.82766 -0.07841210868736834 -0.3125788896475353
1.8274184 -0.07848763724580148 -0.3128680150879073
1.8271769 -0.07856323525336559 -0.313157645911557
1.8269354 -0.07863890369057172 -0.3134475221320966
1.8266939 -0.07871464171655071 -0.31373762144015443
1.8264524 -0.0787904503128422 -0.3140283192282076
1.826211 -0.0788662912851152 -0.3143193972909349
1.8259696 -0.07894220301791985 -0.3146110632171014
1.8257283 -0.07901814722180134 -0.31490273655948353
1.8254869 -0.07909419979184171 -0.31519436053647065
1.8252456 -0.07917028472718654 -0.3154860638247039
1.8250043 -0.07924644051198017 -0.3157779123778344
1.8247632 -0.07932262862906393 -0.31607002840950543
1.8245219 -0.07939892538362109 -0.31636238681390316
1.8242807 -0.07947525450686534 -0.3166550169336543
1.8240397 -0.07955161696306567 -0.3169482293071916
1.8237985 -0.0796280875065078 -0.3172419286799729
1.8235575 -0.07970459154183615 -0.3175360811788625
1.8233165 -0.079781166062333 -0.3178304170447788
1.8230754 -0.07985781198924606 -0.3181248484258904
1.8228345 -0.07993449052007538 -0.3184195234039828
1.8225936 -0.08001124054158101 -0.31871453842699116
1.8223526 -0.08008806119635731 -0.3190096219513215
1.8221117 -0.08016495341145682 -0.31930482285476747
1.8218709 -0.08024187825148878 -0.3196004393208122
1.8216301 -0.08031887475564704 -0.3198961796519478
1.8213893 -0.08039594206737463 -0.32019245765327675
1.8211485 -0.08047308122801985 -0.32048897025619383
1.8209078 -0.080550253112073 -0.32078560162914194
1.8206671 -0.08062749689007463 -0.3210825281872117
1.8204265 -0.08070481171817066 -0.3213798831846835
1.8201859 -0.08078216029208132 -0.32167760826960007
1.8199452 -0.08085961843822435 -0.32197567419027073
1.8197047 -0.08093711039793078 -0.3222738697679207
1.8194642 -0.08101463523338967 -0.3225723653949727
1.8192236 -0.08109227080923 -0.32287104296633057
1.8189832 -0.08116993926058858 -0.3231698095684124
1.8187428 -0.08124768004050478 -0.3234687968886584
1.8185024 -0.08132545369680404 -0.32376798836252296
1.818262 -0.08140333837072412 -0.324067367506438
1.8180217 -0.0814812559253847 -0.3243670058654376
1.8177813 -0.08155924599060115 -0.3246668521292352
1.8175411 -0.08163726900254503 -0.32496749635609
1.8173008 -0.08171540352351286 -0.325268347705994
1.8170606 -0.08179357107968885 -0.3255695778233037
1.8168205 -0.08187177270516818 -0.3258709388004955
1.8165803 -0.08195008506165302 -0.3261725950429162
1.8163402 -0.08202843154352434 -0.3264747700183359
1.8161001 -0.08210685012250761 -0.3267773930895471
1.81586 -0.08218534189233553 -0.327080176804446
1.8156201 -0.08226386687579494 -0.3273833160380453
1.8153801 -0.08234246515679138 -0.32768681716602716
1.8151401 -0.08242113579584795 -0.3279906231587409
1.8149002 -0.08249987987970415 -0.3282946603093673
1.8146603 -0.08257865726019326 -0.32859871910416694
1.8144205 -0.08265750811845397 -0.32890310416431456
1.8141806 -0.08273643150800848 -0.32920777649999755
1.8139408 -0.08281542850685274 -0.3295125989288241
1.813701 -0.08289445883341666 -0.329817728353119
1.8134613 -0.08297356284213625 -0.3301229873526343
1.8132216 -0.0830527395404489 -0.3304284995015266
1.8129818 -0.08313199006985715 -0.3307347951676601
1.8127422 -0.08321127413437834 -0.33104137157171964
1.8125026 -0.08329063223370774 -0.3313488600592976
1.8122631 -0.08337002413304578 -0.33165726391637956
1.8120235 -0.0834495300106875 -0.33196626667814816
1.811784 -0.08352906989180361 -0.33227567664922003
1.8115445 -0.0836086844658111 -0.3325860216344288
1.811305 -0.08368837300342684 -0.33289736725752017
1.8110657 -0.08376809696936277 -0.3332093596082244
1.8108263 -0.08384789519259916 -0.3335218922935872
1.8105869 -0.08392776878934717 -0.33383506405940244
1.8103476 -0.08400771689249992 -0.3341483801722393
1.8101083 -0.08408770069938093 -0.3344623965619722
1.809869 -0.08416775926604346 -0.3347773355167893
1.8096298 -0.08424789373147379 -0.33509276145809663
1.8093907 -0.08432806325169773 -0.33540855108360895
1.8091514 -0.08440834885662037 -0.33572495022073295
1.8089123 -0.08448866968291685 -0.33604184727391717
1.8086733 -0.08456902677852329 -0.3363593570455247
1.8084341 -0.08464949942297212 -0.33667704983938695
1.8081951 -0.08473000839265035 -0.3369949931068329
1.8079561 -0.08481059288489784 -0.3373129880706294
1.8077171 -0.08489125389236858 -0.3376313539765768
1.8074782 -0.08497195031692902 -0.33795016050878807
1.8072393 -0.0850527234499795 -0.33826983442452746
1.8070004 -0.08513357257966202 -0.3385900527952246
1.8067615 -0.08521449869442288 -0.3389105378373729
1.8065227 -0.08529546052430886 -0.3392312717019172
1.806284 -0.08537649942890001 -0.33955221733779284
1.8060452 -0.08545761452629663 -0.3398733661526846
1.8058065 -0.08553876625024757 -0.3401946412571547
1.8055677 -0.08562003478448166 -0.3405160903897228
1.8053291 -0.0857013399352645 -0.34083773859763244
1.8050904 -0.08578272142167571 -0.3411595961595952
1.8048519 -0.08586413951128823 -0.3414815752721326
1.8046134 -0.08594563397036219 -0.34180384717371437
1.8043748 -0.08602720581848203 -0.34212661782646026
1.8041363 -0.0861088542272562 -0.34244952205437834
1.8038979 -0.08619053927737731 -0.34277246353937213
1.8036593 -0.08627234178450605 -0.3430956881944312
1.803421 -0.08635414002911812 -0.3434192708480838
1.8031826 -0.08643605597067483 -0.343743282952297
1.8029443 -0.08651800862926395 -0.3440676708034777
1.8027059 -0.08660007925735606 -0.34439241707878576
1.8024677 -0.08668214557221346 -0.3447173009852828
1.8022294 -0.0867643300219909 -0.3450423049305417
1.8019912 -0.08684655116494175 -0.34536749623403007
1.801753 -0.08692884942836007 -0.34569306832786145
1.8015149 -0.08701122565307563 -0.3460189820395937
1.8012767 -0.08709367915552828 -0.3463451030910872
1.8010386 -0.08717616940978845 -0.34667131799913514
1.8008006 -0.08725873699198763 -0.34699786019920076
1.8005625 -0.08734138271765984 -0.34732467298900505
1.8003246 -0.08742406449428344 -0.3476519545767864
1.8000866 -0.08750682456484972 -0.34797960085287893
1.7998487 -0.08758966227929914 -0.3483077770021648
1.7996107 -0.08767257849428639 -0.34863615640181717
1.7993728 -0.08775557243683385 -0.34896431307571396
1.799135 -0.08783860325256065 -0.3492927562287392
1.7988971 -0.08792171185329234 -0.34962165715310317
1.7986594 -0.08800485739348529 -0.34995090833216275
1.7984216 -0.08808812257523677 -0.3502801846289794
1.7981839 -0.08817142467676108 -0.3506097548329575
1.7979463 -0.08825476300252746 -0.35093976266223564
1.7977086 -0.08833822197228157 -0.35126979792960605
1.797471 -0.0884217171473748 -0.35160020016532767
1.7972335 -0.08850529124415797 -0.35193101736946714
1.7969959 -0.08858894360963594 -0.3522622148167228
1.7967583 -0.08867267509929821 -0.35259401593916273
1.7965208 -0.08875644307523094 -0.3529263827086401
1.7962834 -0.08884029040610168 -0.3532593441507219
1.7960459 -0.08892421653161392 -0.35359306465433843
1.7958086 -0.08900818013886837 -0.3539270693415111
1.7955712 -0.08909222266027372 -0.35426108823323166
1.7953339 -0.08917634484627807 -0.3545952778510829
1.7950965 -0.08926054602853396 -0.35492988000487363
1.7948593 -0.08934478470340744 -0.3552648556581636
1.794622 -0.08942914490472274 -0.35560022848000966
1.7943848 -0.08951350024758616 -0.35593586229108376
1.7941476 -0.08959797732699828 -0.3562716183738362
1.7939105 -0.0896824919082268 -0.35660760214632925
1.7936733 -0.08976712843340237 -0.3569441229461626
1.7934363 -0.08985175997113798 -0.35728087670382064
1.7931992 -0.08993651366398249 -0.3576178060317044
1.7929622 -0.09002130491319861 -0.357955119546376
1.7927252 -0.09010617591423294 -0.3582931790441323
1.7924882 -0.09019112736886903 -0.35863167103692445
1.7922512 -0.0902761587870022 -0.35897039267714237
1.7920144 -0.09036122793832828 -0.35930889686455036
1.7917775 -0.09044637695431591 -0.35964729201254947
1.7915406 -0.09053160644846361 -0.35998604739253454
1.7913039 -0.09061687300261068 -0.3603250169662272
1.7910671 -0.09070222012077633 -0.3606643627968137
1.7908304 -0.09078764735799372 -0.36100411588121045
1.7905936 -0.0908731553430909 -0.3613442090103433
1.790357 -0.09095870050091194 -0.36168449239541234
1.7901202 -0.09104436963506277 -0.3620251084273985
1.7898837 -0.09113003280610822 -0.36236604032967556
1.7896471 -0.09121582012704578 -0.3627067760337531
1.7894106 -0.09130164451870111 -0.36304784057195333
1.789174 -0.09138759327663398 -0.3633895895124127
1.7889376 -0.091473535961799 -0.3637319858937944
1.788701 -0.09155960336884479 -0.36407456000510513
1.7884647 -0.09164570803037048 -0.3644175107247132
1.7882283 -0.09173189418022495 -0.36476081112043973
1.7879919 -0.09181816112980752 -0.3651042693894238
1.7877555 -0.09190450967782525 -0.3654480479237297
1.7875192 -0.09199089556261521 -0.3657920641631668
1.787283 -0.09207736315051229 -0.3661364388515481
1.7870467 -0.09216391176941469 -0.36648118578307687
1.7868105 -0.09225049855271204 -0.3668263594177349
1.7865744 -0.09233716654428516 -0.3671720923723054
1.7863382 -0.09242391659641175 -0.367518133603694
1.786102 -0.09251074804090023 -0.3678646370895579
1.7858659 -0.0925976617312232 -0.36821141406913854
1.7856299 -0.09268461304531236 -0.3685584198317988
1.7853938 -0.09277164667087537 -0.3689055984909714
1.7851579 -0.09285871782732774 -0.36925246408343304
1.7849219 -0.09294591529308137 -0.36959994892467385
1.784686 -0.09303315034080677 -0.369947503696038
1.78445 -0.09312046776952242 -0.37029511228951606
1.7842143 -0.09320782269140945 -0.3706430585600679
1.7839783 -0.09329530430408757 -0.37099142853462724
1.7837425 -0.09338282350094448 -0.3713401551663307
1.7835068 -0.09347042535292903 -0.3716892196717228
1.7832711 -0.09355806483064638 -0.37203851066604726
1.7830354 -0.09364578706096145 -0.3723883414493939
1.7827996 -0.09373363586764226 -0.3727388370211804
1.782564 -0.09382147878323144 -0.37308951792771855
1.7823284 -0.0939094485034769 -0.37344057709086126
1.7820928 -0.09399745678624093 -0.3737917935599784
1.7818573 -0.09408554750752805 -0.37414346165879814
1.7816217 -0.09417372143751251 -0.37449521724752993
1.7813863 -0.09426193323067542 -0.37484727944728213
1.7811508 -0.0943502283381367 -0.37520008681972183
1.7809154 -0.09443860623913974 -0.375553426047108
1.78068 -0.09452706773218959 -0.37590732521150155
1.7804445 -0.09461561224662073 -0.37626148423149325
1.7802092 -0.09470419564182685 -0.37661584047252805
1.7799739 -0.09479286209615018 -0.3769704120045047
1.7797387 -0.09488156742422875 -0.37732553097988075
1.7795033 -0.09497040099600723 -0.37768097115134214
1.7792681 -0.09505927353787161 -0.3780369546967654
1.779033 -0.09514822954641447 -0.3783932626829238
1.7787979 -0.09523722453830157 -0.37874948357492944
1.7785627 -0.09532634813882829 -0.3791058076095151
1.7783276 -0.0954155106823302 -0.37946265084446473
1.7780925 -0.09550475685806945 -0.37981976557241215
1.7778575 -0.0955940420328924 -0.3801773555040582
1.7776226 -0.09568341094892135 -0.38053501273767815
1.7773876 -0.09577286424041531 -0.3808932489550774
1.7771527 -0.09586240149512336 -0.38125201547563453
1.7769177 -0.0959520233611781 -0.3816110692088883
1.7766829 -0.09604168383993858 -0.38197053507129963
1.776448 -0.09613142906512297 -0.38233025760792666
1.7762132 -0.09622125848200298 -0.3826900526699365
1.7759784 -0.0963111270774375 -0.38305022289329443
1.7757437 -0.0964010799960729 -0.3834110010271977
1.775509 -0.09649111792523161 -0.3837720693955966
1.7752743 -0.0965812403400031 -0.38413336635948414
1.7750397 -0.09667140212122076 -0.38449550091631673
1.774805 -0.09676169451167146 -0.38485810500899287
1.7745703 -0.09685202640139595 -0.3852208416171966
1.7743359 -0.0969423971796578 -0.3855836611983696
1.7741013 -0.09703289934996785 -0.38594694016360986
1.7738668 -0.09712344047055996 -0.3863105213702014
1.7736323 -0.0972140671534722 -0.38667417516179897
1.7733979 -0.09730473269490847 -0.38703789968131425
1.7731634 -0.0973955299887942 -0.3874019743716614
1.7729291 -0.09748636618933636 -0.3877665536067784
1.7726947 -0.0975772881643465 -0.3881312000695704
1.7724605 -0.09766824901881165 -0.38849609610422997
1.7722262 -0.09775929564869731 -0.3888606586967514
1.771992 -0.09785042733882876 -0.3892253061049114
1.7717577 -0.09794164480602087 -0.3895901778266586
1.7715235 -0.09803294746968799 -0.3899556208576515
1.7712893 -0.09812428959090835 -0.3903212161562857
1.7710552 -0.09821571699389027 -0.3906870323171801
1.7708211 -0.09830723040384663 -0.39105293448739337
1.7705871 -0.09839878252252866 -0.39141915149416173
1.770353 -0.09849046741887418 -0.39178563884555456
1.770119 -0.0985821910751221 -0.3921526326445865
1.7698851 -0.0986739542593314 -0.3925199786523395
1.769651 -0.09876584980775513 -0.3928872787608355
1.7694172 -0.09885778484176731 -0.3932549780411823
1.7691833 -0.09894980558895111 -0.3936232219781195
1.7689494 -0.09904191283622776 -0.39399153367149203
1.7687156 -0.09913405891020717 -0.394360233856691
1.7684819 -0.09922629160724487 -0.3947294668189403
1.7682481 -0.09931861028659539 -0.3950989719927749
1.7680143 -0.09941101575617038 -0.39546887046229706
1.7677807 -0.0995034602019288 -0.3958390905280236
1.767547 -0.09959599154889424 -0.39620965972668776
1.7673134 -0.09968860915657159 -0.39658052445297265
1.7670797 -0.0997813138095218 -0.39695168096511396
1.7668462 -0.09987405750024035 -0.397322904644892
1.7666126 -0.0999668882520868 -0.397694301521803
1.7663791 -0.10005980541412589 -0.39806593278225194
1.7661456 -0.10015280973368824 -0.3984377222247428
1.7659122 -0.10024585301714431 -0.39880962090761884
1.7656788 -0.10033898351734094 -0.3991820815651143
1.7654454 -0.10043220065172115 -0.39955487289449715
1.765212 -0.10052545752222168 -0.399928000348012
1.7649786 -0.10061884885204433 -0.4003014791534412
1.7647454 -0.10071227995283448 -0.40067505454244523
1.7645122 -0.10080575011921801 -0.4010488579339637
1.7642789 -0.1008993556585124 -0.40142299790360025
1.7640457 -0.10099300027597768 -0.40179728314217783
1.7638125 -0.10108673256467524 -0.40217224690932096
1.7635794 -0.10118055201315809 -0.4025475586721389
1.7633463 -0.10127441131660592 -0.4029232479659425
1.7631133 -0.10136835787189506 -0.40329882265431755
1.7628802 -0.10146239227592341 -0.40367460200138316
1.7626472 -0.10155651401215972 -0.4040508647075522
1.7624141 -0.10165072378688327 -0.4044275711387395
1.7621812 -0.10174497283202015 -0.4048043074642056
1.7619482 -0.1018393099465224 -0.4051813251857519
1.7617154 -0.10193368631420888 -0.4055586171765585
1.7614825 -0.10202819918929143 -0.40593580434484017
1.7612497 -0.10212275121466333 -0.40631324702217786
1.7610168 -0.10221739144172813 -0.40669084247989656
1.7607841 -0.10231207077298421 -0.40706851170503294
1.7605513 -0.10240688690190383 -0.40744668733178846
1.7603186 -0.10250174219524207 -0.4078250524662245
1.7600859 -0.10259668588261804 -0.40820371483359924
1.7598534 -0.10269166869351949 -0.40858244679714545
1.7596207 -0.10278678866779693 -0.4089613920909737
1.7593881 -0.1028819477100757 -0.40934024875877373
1.7591555 -0.10297719519882255 -0.40971933411755873
1.758923 -0.1030724817344332 -0.41009884431767696
1.7586906 -0.1031678568552148 -0.41047897492753443
1.7584581 -0.10326332007962316 -0.41085931201889253
1.7582257 -0.10335887206757552 -0.4112402978132887
1.7579932 -0.10345451238883277 -0.4116216263972734
1.7577609 -0.10355019256071063 -0.4120031684520452
1.7575285 -0.1036459611505981 -0.41238507803862656
1.7572962 -0.10374181880319935 -0.41276752053895993
1.757064 -0.10383771587141952 -0.41315046833765245
1.7568316 -0.10393375148063957 -0.41353387634371064
1.7565994 -0.10402982659046213 -0.4139175319856725
1.7563673 -0.10412594172820874 -0.41430124067015567
1.7561351 -0.10422219504363466 -0.4146848643030388
1.755903 -0.10431848829941956 -0.41506900303941124
1.7556709 -0.10441487052355204 -0.4154536947968876
1.7554388 -0.10451134235151435 -0.41583893616244977
1.7552068 -0.10460785383507497 -0.41622503552575096
1.7549748 -0.1047044552173208 -0.41661150785711853
1.7547429 -0.10480114605177432 -0.4169987897415886
1.7545109 -0.1048979270906463 -0.4173866324315923
1.754279 -0.10499474808038141 -0.4177749869972662
1.7540472 -0.1050916594827012 -0.41816402860072777
1.7538153 -0.10518866081486261 -0.41855307870982733
1.7535834 -0.10528575265112315 -0.4189422526464959
1.7533517 -0.10538288453123312 -0.41933193908877875
1.75312 -0.10548010702807575 -0.41972178318911224
1.7528882 -0.10557741964915819 -0.4201123421149183
1.7526565 -0.10567482312908767 -0.4205032969274667
1.7524248 -0.10577226680716224 -0.4208947441764494
1.7521932 -0.10586980151815505 -0.4212865729631592
1.7519616 -0.1059674267220314 -0.4216789094067877
1.75173 -0.10606514315255103 -0.4220714058060153
1.7514985 -0.10616289982960352 -0.4224639750826658
1.751267 -0.10626074773852823 -0.4228568025171635
1.7510355 -0.10635868626446032 -0.42324953865694726
1.750804 -0.10645671604762155 -0.4236425357588295
1.7505726 -0.10655478602195281 -0.4240358629487272
1.7503412 -0.10665294733200179 -0.4244293478440453
1.7501098 -0.1067511994104836 -0.42482310416394514
1.7498785 -0.10684949227324339 -0.4252172441676046
1.7496471 -0.10694792677298466 -0.4256119449503264
1.7494159 -0.10704640218683287 -0.4260072142112411
1.7491847 -0.10714491799755041 -0.4264030951566282
1.7489535 -0.10724357652158259 -0.4267993875319996
1.7487223 -0.10734227549670612 -0.42719576773030127
1.7484912 -0.10744106639959514 -0.4275922028615103
1.74826 -0.10753994864005034 -0.42798865036288636
1.748029 -0.10763887182530749 -0.4283856525137781
1.7477978 -0.10773793755011521 -0.4287826168240646
1.7475668 -0.10783704419870759 -0.4291800932427472
1.7473359 -0.10793619127251089 -0.4295778361816093
1.7471049 -0.10803548175612585 -0.42997633366589727
1.746874 -0.10813481280009204 -0.4303750371166404
1.7466431 -0.10823423619096499 -0.43077388894320734
1.7464122 -0.10833375143007931 -0.431172875383184
1.7461814 -0.10843330763803531 -0.43157189266501983
1.7459506 -0.10853295570073478 -0.43197118022502734
1.7457198 -0.10863269619374752 -0.432370586259328
1.745489 -0.10873252861858958 -0.4327701623428792
1.7452583 -0.10883240194905612 -0.43316996357098725
1.7450277 -0.10893236724681288 -0.43356997109203727
1.744797 -0.10903242513399773 -0.43397044568343257
1.7445663 -0.10913257523140174 -0.43437185262357175
1.7443358 -0.10923276644488521 -0.43477369287481804
1.7441052 -0.10933305006966232 -0.43517585315363855
1.7438747 -0.10943342672383881 -0.4355782743302602
1.7436441 -0.10953389588800409 -0.43598077281857156
1.7434137 -0.10963440614773404 -0.4363835134797947
1.7431833 -0.10973500897812366 -0.4367866009085044
1.7429528 -0.10983570503493031 -0.43719047943731176
1.7427224 -0.10993649401724344 -0.43759534914544385
1.7424921 -0.11003732449753544 -0.43800140210884314
1.7422618 -0.11013824840180748 -0.43840893417302124
1.7420315 -0.1102392665279996 -0.4388171038823057
1.7418011 -0.11034037840126829 -0.4392254521959803
1.741571 -0.11044153227415322 -0.4396344110776796
1.7413408 -0.11054278007944833 -0.44004379229662965
1.7411106 -0.11064412240340789 -0.440453172615624
1.7408805 -0.1107455061842471 -0.44086292983555464
1.7406503 -0.11084703717662765 -0.4412732727100927
1.7404202 -0.11094860977741379 -0.44168430242478596
1.7401901 -0.11105027730198526 -0.4420959353303922
1.7399602 -0.11115198660169066 -0.44250826611375516
1.7397302 -0.1112537911493844 -0.4429221485865736
1.7395003 -0.11135569071847125 -0.4433367574614428
1.7392703 -0.11145768593592388 -0.4437517197379299
1.7390404 -0.11155977633127083 -0.4441668391227008
1.7388105 -0.11166190947502154 -0.44458197761331664
1.7385807 -0.11176413777187608 -0.444997029572665
1.7383509 -0.11186646173824777 -0.44541231705779466
1.7381212 -0.11196882785395629 -0.4458283476804668
1.7378914 -0.11207128981113583 -0.4462443990326293
1.7376617 -0.11217384706391123 -0.44666036156701217
1.737432 -0.1122765001914465 -0.4470770386865985
1.7372023 -0.11237924885245645 -0.4474941502302681
1.7369727 -0.11248204025593482 -0.44791160978421307
1.7367431 -0.11258492731738154 -0.4483297228877332
1.7365136 -0.11268785720600791 -0.4487481726531031
1.736284 -0.11279093637155423 -0.4491663955451246
1.7360545 -0.1128940582168651 -0.44958450149009127
1.7358251 -0.11299727579684411 -0.4500028626057549
1.7355956 -0.11310058964423897 -0.45042139196416575
1.7353662 -0.11320394556565562 -0.45083985590850106
1.7351369 -0.11330739772175982 -0.4512586052804484
1.7349075 -0.11341094577368789 -0.45167808912898855
1.7346781 -0.11351459032317343 -0.45209801257291937
1.7344489 -0.11361827710517836 -0.45251855071547037
1.7342196 -0.1137221145787481 -0.45293965182023394
1.7339903 -0.11382599443424588 -0.45336148203959814
1.7337612 -0.11392991723016481 -0.45378391739380164
1.733532 -0.1140339907690249 -0.45420692921398975
1.7333028 -0.11413810737028145 -0.45463015155409603
1.7330737 -0.11424232075726558 -0.4550538172290106
1.7328447 -0.11434657722008006 -0.45547791694256534
1.7326156 -0.1144509849239722 -0.45590212404509184
1.7323866 -0.11455543570191268 -0.45632682609478153
1.7321576 -0.11465998359112253 -0.45675196598802154
1.7319287 -0.11476457460637252 -0.457177330416841
1.7316997 -0.11486931736365161 -0.45760337935968465
1.7314708 -0.11497410335103714 -0.45802955636348763
1.731242 -0.11507898671175147 -0.45845631779853485
1.7310132 -0.11518391333272497 -0.45888332529987175
1.7307843 -0.11528899220053511 -0.45931091625564585
1.7305555 -0.11539411440433872 -0.45973859241977766
1.7303268 -0.1154993342311564 -0.46016644029619996
1.7300981 -0.1156045973576499 -0.46059517948631196
1.7298694 -0.11571001332656337 -0.46102454315340274
1.7296407 -0.1158154727776328 -0.4614543432901711
1.7294122 -0.11592097532244389 -0.46188456621990515
1.7291836 -0.11602663155035081 -0.4623154850675595
1.728955 -0.11613233097902614 -0.46274648690313047
1.7287265 -0.11623812914414083 -0.4631780778799061
1.728498 -0.11634402583819965 -0.4636103358306862
1.7282695 -0.11645002155315903 -0.46404310998555814
1.728041 -0.11655606071174955 -0.4644765404041002
1.7278126 -0.1166621991180957 -0.46491037654414935
1.7275842 -0.11676843650287905 -0.4653450965418586
1.7273558 -0.11687477348342197 -0.465780685252129
1.7271276 -0.11698115431223911 -0.4662173281561629
1.7268993 -0.11708763510548793 -0.4666545911574843
1.726671 -0.11719421548158351 -0.46709147995152345
1.7264428 -0.11730084010710642 -0.4675285320823559
1.7262145 -0.11740762008472651 -0.4679662443004715
1.7259864 -0.11751444442012977 -0.4684044248391425
1.7257583 -0.11762131270462448 -0.468842856802166
1.7255301 -0.11772833713391571 -0.469281674787935
1.7253021 -0.11783540555055001 -0.46972083833024836
1.725074 -0.11794257436180276 -0.47016021979317846
1.724846 -0.1180498431615145 -0.4705996455217392
1.724618 -0.11815721241364102 -0.4710393496753429
1.72439 -0.11826462556405758 -0.47147918448274195
1.7241621 -0.11837213918015493 -0.4719190963052715
1.7239342 -0.11847975285612257 -0.4723589689833412
1.7237064 -0.11858741068204602 -0.4727989490305303
1.7234786 -0.11869516855831445 -0.4732392915382806
1.7232507 -0.11880302698998375 -0.4736798121271677
1.7230229 -0.11891098556956446 -0.47412045016317034
1.7227951 -0.119019044781998 -0.4745614299722199
1.7225674 -0.1191271476587533 -0.4750025497159879
1.7223397 -0.11923535123420545 -0.475444042559508
1.722112 -0.11934365510805775 -0.4758853847329552
1.7218845 -0.11945200294378537 -0.47632704428474326
1.7216569 -0.11956045111802979 -0.4767689160473055
1.7214293 -0.11966900006338113 -0.47721096090905424
1.7212018 -0.11977764944449304 -0.4776533275758159
1.7209742 -0.11988639974782613 -0.4780963004589845
1.7207468 -0.11999519372714003 -0.47853983875614914
1.7205193 -0.12010408882186614 -0.47898382251097554
1.720292 -0.12021302759922962 -0.4794278315597539
1.7200645 -0.12032212471048896 -0.47987207384911923
1.7198372 -0.1204312654620312 -0.48031656971568476
1.7196099 -0.12054050747755651 -0.4807610205225785
1.7193825 -0.12064985030876997 -0.4812054662177014
1.7191553 -0.12075923700977097 -0.4816500449004806
1.718928 -0.12086878196544616 -0.48209458531914634
1.7187009 -0.12097831316251899 -0.4825392776437073
1.7184737 -0.12108800278067205 -0.4829841413137917
1.7182465 -0.12119779361883622 -0.48342904272179316
1.7180194 -0.12130762780749692 -0.4838744532711413
1.7177923 -0.12141756333531249 -0.4843203911080346
1.7175653 -0.12152754225510704 -0.48476640655658726
1.7173382 -0.12163768038745311 -0.48521259579202136
1.7171112 -0.12174786185749459 -0.4856590853781109
1.7168843 -0.12185814486760649 -0.48610596182258564
1.7166573 -0.12196852919016808 -0.48655315547662514
1.7164304 -0.12207895716715193 -0.48700063942492583
1.7162036 -0.12218948657198962 -0.48744875825269623
1.7159767 -0.12230011781153355 -0.48789693436565623
1.7157499 -0.1224108505564455 -0.48834514495565695
1.7155231 -0.12252162692195324 -0.48879333112947676
1.7152963 -0.12263256300393542 -0.4892412957303821
1.7150695 -0.12274354253682768 -0.4896894763794447
1.7148429 -0.12285456513920352 -0.49013776664566044
1.7146162 -0.12296574796977545 -0.49058616706839003
1.7143896 -0.12307697380415943 -0.4910347912599429
1.714163 -0.12318830151917073 -0.4914836499197585
1.7139364 -0.12329967214203948 -0.49193245276524383
1.7137098 -0.12341120331386006 -0.4923815535741177
1.7134833 -0.12352277738333613 -0.49283111097823196
1.7132568 -0.1236344535174886 -0.4932811145971114
1.7130303 -0.12374623139891269 -0.49373116630052266
1.712804 -0.12385805252851495 -0.4941810870512054
1.7125776 -0.12396997531649671 -0.4946312577070808
1.7123512 -0.12408200025064077 -0.49508164421611345
1.7121248 -0.1241941269907142 -0.49553263354411353
1.7118986 -0.12430629694952978 -0.4959835588744439
1.7116723 -0.12441856874732216 -0.4964348832617405
1.711446 -0.12453094292150915 -0.4968863977211712
1.7112198 -0.12464341908017264 -0.4973385502900405
1.7109936 -0.12475593851202937 -0.4977910804433002
1.7107674 -0.12486861944345125 -0.49824383452778825
1.7105414 -0.12498128422279357 -0.4986972629598915
1.7103152 -0.12509411085350775 -0.49915097821446747
1.7100891 -0.1252070402604554 -0.49960493568871334
1.7098631 -0.12532001260892503 -0.5000589147527127
1.709637 -0.12543308772798045 -0.5005131940039856
1.7094111 -0.12554620573800265 -0.5009678504314462
1.7091851 -0.125659486385644 -0.5014228077267427
1.7089592 -0.1257728099149907 -0.5018778236286969
1.7087333 -0.12588623639055113 -0.5023326691027439
1.7085075 -0.1259997055450474 -0.5027877719490598
1.7082816 -0.12611333764106622 -0.5032431244492407
1.7080559 -0.12622701243485765 -0.5036990155651663
1.7078301 -0.12634079037803098 -0.5041549691686182
1.7076043 -0.1264546710738962 -0.5046110860766015
1.7073786 -0.12656859483973693 -0.5050676998843578
1.707153 -0.12668262146342488 -0.5055245635872514
1.7069273 -0.12679675142806798 -0.5059817195016894
1.7067016 -0.12691098439488915 -0.5064393443194305
1.7064761 -0.12702526047077786 -0.5068972169806976
1.7062505 -0.127139639690356 -0.5073558645379491
1.706025 -0.12725412263728147 -0.5078150630751666
1.7057995 -0.12736870896696106 -0.5082745058201421
1.705574 -0.12748333851280277 -0.5087337922641534
1.7053486 -0.12759807136515935 -0.5091931454375831
1.7051232 -0.1277129080306588 -0.5096529430668962
1.7048978 -0.12782784818775525 -0.5101132404798547
1.7046725 -0.12794283157189099 -0.5105742730893487
1.7044472 -0.12805791869554065 -0.5110361115958602
1.7042218 -0.12817311014045174 -0.5114981733169611
1.7039965 -0.12828840549803194 -0.5119607115984149
1.7037714 -0.12840374428787282 -0.5124236587880819
1.703546 -0.12851924829070613 -0.5128873014865258
1.703321 -0.12863473466089312 -0.5133510397384755
1.7030958 -0.12875038646259926 -0.5138153258589032
1.7028707 -0.12886608179146192 -0.5142798295843845
1.7026455 -0.12898194282901637 -0.5147448612602233
1.7024205 -0.12909784746043987 -0.5152102691542993
1.7021955 -0.1292137951701126 -0.5156755473317535
1.7019705 -0.12932990928802104 -0.5161409850152732
1.7017455 -0.12944606638020914 -0.5166064857355565
1.7015206 -0.12956232846555651 -0.5170727731985598
1.7012957 -0.12967863364492296 -0.5175396111739644
1.7010708 -0.12979510577830264 -0.5180070043205276
1.700846 -0.12991162109132218 -0.5184746978645706
1.7006211 -0.13002824181387052 -0.5189426927092677
1.7003964 -0.13014490567748532 -0.519411071318473
1.7001716 -0.130261737005694 -0.5198795995171456
1.6999469 -0.13037861142835397 -0.5203483079086584
1.6997222 -0.1304955914476367 -0.5208173110786439
1.6994975 -0.13061267662142628 -0.5212863119747431
1.6992729 -0.1307298052867343 -0.5217555445697482
1.6990483 -0.1308470391185861 -0.5222250717504632
1.6988237 -0.13096437865122845 -0.5226944900570286
1.6985991 -0.13108182336345842 -0.5231640856651478
1.6983746 -0.13119931144741231 -0.5236342559092537
1.6981502 -0.13131690488530318 -0.5241047279448781
1.6979257 -0.13143460417859107 -0.5245752281638791
1.6977012 -0.13155240887339248 -0.5250460720922545
1.6974769 -0.13167025692240217 -0.5255173399373405
1.6972524 -0.1317882731812089 -0.5259888709980901
1.6970282 -0.13190627002906802 -0.5264604922055688
1.6968038 -0.13202443531067962 -0.5269327436777765
1.6965795 -0.1321427067547311 -0.5274053546253448
1.6963552 -0.1322610212006182 -0.5278782618684388
1.696131 -0.13237944188070683 -0.5283514091302925
1.6959069 -0.13249790549562995 -0.5288247464586876
1.6956826 -0.1326165384752457 -0.5292983839348924
1.6954585 -0.13273521433550436 -0.5297718682595476
1.6952344 -0.132853996516387 -0.5302455668234646
1.6950103 -0.13297288469948393 -0.5307194623035755
1.6947863 -0.133091816013046 -0.5311938529755175
1.6945623 -0.1332108534514212 -0.5316684820098664
1.6943383 -0.13332999738127774 -0.5321431757180574
1.6941143 -0.13344924750042794 -0.5326181853712917
1.6938905 -0.1335685407179455 -0.533093565363621
1.6936666 -0.13368794018997296 -0.5335689692992598
1.6934427 -0.13380744628528932 -0.5340445406104699
1.6932188 -0.13392705868618107 -0.5345201910283686
1.692995 -0.1340467777749296 -0.5349961787400982
1.6927712 -0.13416653950888477 -0.5354726999520115
1.6925474 -0.1342864081003247 -0.5359496745469813
1.6923238 -0.13440631933739547 -0.5364268226387998
1.6921 -0.1345264014977636 -0.5369044024701963
1.6918764 -0.1346465263496841 -0.5373825820099081
1.6916528 -0.13476675835887209 -0.5378609308138945
1.6914291 -0.13488709715418357 -0.5383393498092423
1.6912056 -0.13500747896064397 -0.5388178290818543
1.690982 -0.13512803180045896 -0.539296626224643
1.6907586 -0.13524856329204255 -0.539775938270963
1.6905351 -0.13536926611202527 -0.5402552463874875
1.6903116 -0.13549007623364637 -0.5407349066451171
1.6900882 -0.13561092898400168 -0.5412149046524156
1.6898648 -0.1357318891520342 -0.5416953076568573
1.6896414 -0.1358529565370885 -0.5421760335190451
1.6894181 -0.13597406681188356 -0.5426569794482036
1.6891948 -0.1360952843884777 -0.5431384316972425
1.6889715 -0.13621660965247714 -0.5436203870580129
1.6887482 -0.1363380424241039 -0.5441025662185958
1.688525 -0.13645958301966318 -0.5445850418991154
1.6883018 -0.13658116633323367 -0.5450681517841738
1.6880786 -0.13670285765389179 -0.5455518748214635
1.6878555 -0.13682465685247733 -0.5460361029505136
1.6876324 -0.13694649917359933 -0.5465209345208105
1.6874094 -0.13706844959766762 -0.5470064453137269
1.6871864 -0.13719050851107506 -0.54749275025951
1.6869633 -0.137312675852325 -0.5479796955172892
1.6867403 -0.13743495196172295 -0.5484669584681189
1.6865174 -0.1375572712689366 -0.5489547816825624
1.6862944 -0.1376796995016694 -0.5494431745661721
1.6860715 -0.13780223651026738 -0.5499316522661623
1.6858487 -0.13792481699104464 -0.5504205494992849
1.6856258 -0.13804757196646464 -0.5509097135961322
1.685403 -0.1381703704198362 -0.5513992229774591
1.6851803 -0.13829321210803994 -0.5518890911407169
1.6849575 -0.13841622885245664 -0.5523792497045855
1.6847348 -0.13853928884072328 -0.5528698052736871
1.6845121 -0.13866245823767626 -0.5533605707404786
1.6842895 -0.1387857367775484 -0.5538513455906171
1.6840668 -0.13890912478423262 -0.5543425557296451
1.6838442 -0.13903255595619676 -0.5548340111977319
1.6836216 -0.13915609664044637 -0.555325400344821
1.6833991 -0.13927974655732095 -0.5558168751925129
1.6831766 -0.1394034397609556 -0.5563087708710093
1.6829541 -0.13952730863885177 -0.5568010329459872
1.6827316 -0.13965122084703885 -0.5572938137606408
1.6825092 -0.13977524262649924 -0.5577873222068259
1.6822869 -0.13989930781732152 -0.5582810862863383
1.6820645 -0.1400234827205238 -0.5587753989772254
1.6818422 -0.14014776770216997 -0.5592701481145309
1.6816199 -0.14027216256431618 -0.5597649927364754
1.6813976 -0.14039666758392866 -0.5602599147017361
1.6811754 -0.140521215732322 -0.5607553526225584
1.6809531 -0.14064587413496588 -0.5612510827501691
1.6807309 -0.1407706426080454 -0.5617472795986177
1.6805087 -0.1408955215094037 -0.5622437542649307
1.6802866 -0.1410204435719307 -0.5627404915385174
1.6800646 -0.1411454761402074 -0.5632377829580854
1.6798425 -0.141270619097168 -0.5637357431567788
1.6796204 -0.1413958728352449 -0.5642342511226609
1.6793984 -0.14152116987016297 -0.5647327883500229
1.6791764 -0.1416465777336306 -0.5652315567557761
1.6789545 -0.14177209620250067 -0.5657306968957655
1.6787325 -0.14189772566445652 -0.5662304128861937
1.6785107 -0.14202339840016184 -0.5667302616838712
1.6782888 -0.1421491821700988 -0.567230255688092
1.678067 -0.14227507674434428 -0.5677303161016104
1.6778451 -0.14240108237999372 -0.5682302938163545
1.6776234 -0.142527131088009 -0.5687307841106214
1.6774017 -0.14265329092925733 -0.5692314955820699
1.6771799 -0.14277956167505082 -0.5697323523710327
1.6769582 -0.14290594363112225 -0.5702334112008125
1.6767366 -0.14303236857718357 -0.570734807916518
1.6765149 -0.14315897290190355 -0.5712366328185483
1.6762933 -0.14328562024590294 -0.5717387668002923
1.6760718 -0.14341231086513595 -0.5722411614555066
1.6758502 -0.14353918090304343 -0.5727439521075757
1.6756287 -0.14366609427413113 -0.5732476437543691
1.6754072 -0.1437931191396293 -0.5737516893965492
1.6751857 -0.14392025576261935 -0.5742555539807195
1.6749643 -0.1440474354108912 -0.574759868457732
1.6747429 -0.14417472690093713 -0.5752649506397037
1.6745216 -0.14430213012425674 -0.5757702941750288
1.6743002 -0.14442964534517233 -0.5762756830944092
1.674079 -0.1445572036305138 -0.576781509594069
1.6738576 -0.1446849428187652 -0.5772878727716602
1.6736363 -0.1448127251465324 -0.5777946024281844
1.6734152 -0.144940550876478 -0.5783017863382267
1.6731939 -0.14506855761856904 -0.5788091304118113
1.6729728 -0.1451966077343343 -0.5793167595073487
1.6727517 -0.1453247700168131 -0.5798247442476638
1.6725305 -0.14545304477312754 -0.5803328336860031
1.6723095 -0.1455813625404207 -0.5808407753970056
1.6720884 -0.14570986201185182 -0.5813491294113006
1.6718674 -0.14583840447986166 -0.5818579122882758
1.6716465 -0.1459669901699961 -0.5823673606219135
1.6714255 -0.14609575781247114 -0.5828771909831018
1.6712046 -0.14622456871950446 -0.5833871867612019
1.6709837 -0.14635349220776844 -0.583897108278133
1.6707628 -0.14648252842900328 -0.5844072373894534
1.6705419 -0.14661167728927121 -0.5849175985450136
1.6703211 -0.14674086923112117 -0.5854283985952976
1.6701003 -0.14687017391209206 -0.5859393965793543
1.6698796 -0.1469995914915811 -0.5864506706992112
1.6696589 -0.14712905203183738 -0.5869626326273009
1.6694381 -0.14725869567265826 -0.5874750451633151
1.6692175 -0.14738838231139265 -0.5879876303498729
1.6689968 -0.14751818214445866 -0.588500354404257
1.6687763 -0.14764802487786133 -0.5890133531499119
1.6685556 -0.14777805111237985 -0.589526556927226
1.6683351 -0.14790812018711022 -0.5900398622158316
1.6681145 -0.1480383025855933 -0.5905532128857683
1.6678941 -0.14816852770599973 -0.5910672262365394
1.6676736 -0.14829893682889173 -0.5915819568826757
1.6674532 -0.1484293888459667 -0.5920973516537349
1.6672328 -0.14855995465297073 -0.592613189487453
1.6670125 -0.14869056333359362 -0.5931287160916305
1.666792 -0.1488213564614861 -0.5936442088326072
1.6665717 -0.14895219226842107 -0.5941597670290276
1.6663514 -0.14908314180783755 -0.5946755715688313
1.6661313 -0.14921413397514408 -0.5951918843397374
1.665911 -0.14934531100454035 -0.5957086015460493
1.6656908 -0.1494765306992041 -0.5962256849797775
1.6654706 -0.14960786447051966 -0.5967433402250804
1.6652504 -0.1497393121252909 -0.597261631567761
1.6650304 -0.1498708028743752 -0.5977803302685651
1.6648103 -0.150002407648371 -0.598299456543509
1.6645902 -0.1501341268709256 -0.5988190110915692
1.6643702 -0.15026596031005757 -0.5993389767915821
1.6641502 -0.15039783692098474 -0.5998593618149901
1.6639302 -0.15052989940156317 -0.6003801825576757
1.6637104 -0.15066193342246342 -0.6009008956582271
1.6634904 -0.15079415345186398 -0.6014216887119144
1.6632705 -0.1509264881821517 -0.6019427130049455
1.6630507 -0.15105886564281645 -0.6024643732825656
1.6628308 -0.15119135799727862 -0.6029866321338007
1.662611 -0.15132396501224749 -0.6035089043914957
1.6623913 -0.1514566150178735 -0.6040313301274218
1.6621716 -0.15158937967821987 -0.6045539735876957
1.6619518 -0.15172233146316888 -0.6050768790196871
1.6617322 -0.15185525370074415 -0.6056000710743994
1.6615125 -0.15198836330616328 -0.6061233820533546
1.6612929 -0.15212151537060264 -0.6066469904571617
1.6610733 -0.1522547826797233 -0.6071708847837306
1.6608537 -0.15238816482879755 -0.6076951472609969
1.6606342 -0.15252166236579456 -0.6082196493232761
1.6604147 -0.15265520233319974 -0.608744558961451
1.6601952 -0.152788857825904 -0.6092701755499338
1.6599758 -0.15292262850620156 -0.6097965508482083
1.6597564 -0.15305644228215287 -0.6103234365949188
1.659537 -0.153190444219159 -0.6108506252018678
1.6593176 -0.15332448924896525 -0.611377953366844
1.6590983 -0.15345864972368467 -0.6119053504384045
1.658879 -0.1535928531455656 -0.6124326383401923
1.6586597 -0.15372724498888482 -0.6129602775070437
1.6584405 -0.15386167975093767 -0.6134884695066357
1.6582212 -0.1539962301224282 -0.614017051442302
1.6580021 -0.1541308233988818 -0.6145459562942304
1.6577829 -0.15426560567001193 -0.6150750730792635
1.6575638 -0.1544004308162285 -0.6156045690958114
1.6573447 -0.1545353718320306 -0.6161343864565041
1.6571256 -0.15467042918579998 -0.6166648618394702
1.6569066 -0.15480552913572418 -0.6171962248783788
1.6566876 -0.15494074568673183 -0.6177280899101902
1.6564686 -0.15507607858367542 -0.618260495000563
1.6562496 -0.15521152830570428 -0.6187933256957399
1.6560308 -0.1553470207781408 -0.6193265853276402
1.6558119 -0.1554826301969474 -0.6198602900154234
1.655593 -0.1556183563342876 -0.6203949099113825
1.6553742 -0.1557541997149971 -0.6209297299269425
1.6551553 -0.155890159989725 -0.6214650476653004
1.6549366 -0.15602616359872867 -0.6220012858822016
1.6547178 -0.15616228438733795 -0.6225379422334126
1.654499 -0.1562985228327624 -0.6230754577115987
1.6542804 -0.15643480444429206 -0.6236135452509696
1.6540618 -0.15657120388177165 -0.6241516676503216
1.653843 -0.15670779526748002 -0.6246900760395939
1.6536245 -0.15684435559033855 -0.6252289658350558
1.6534059 -0.15698110823512215 -0.6257686120572139
1.6531874 -0.15711790441900553 -0.6263092148601243
1.6529689 -0.1572548187468061 -0.6268507521234701
1.6527504 -0.15739185154434476 -0.6273926002105894
1.6525319 -0.15752900270307263 -0.6279351083505601
1.6523135 -0.15766619765773554 -0.6284779801904521
1.6520951 -0.15780351110749374 -0.6290210561846802
1.6518767 -0.15794094330883734 -0.6295646891969913
1.6516583 -0.158078494177535 -0.6301085425781899
1.65144 -0.15821608879834942 -0.6306530183426802
1.6512218 -0.1583538022052155 -0.6311973973834378
1.6510035 -0.15849163449741388 -0.6317418802528227
1.6507852 -0.15862958561240323 -0.6322866557394728
1.650567 -0.158767580321987 -0.632831593503306
1.6503489 -0.15890569384943187 -0.6333766878191093
1.6501307 -0.15904392639088455 -0.6339220557490625
1.6499126 -0.15918227790449702 -0.6344681248943176
1.6496946 -0.15932067296038893 -0.6350142159009069
1.6494765 -0.1594591870073665 -0.6355602276436277
1.6492585 -0.1595978202297459 -0.6361069128731469
1.6490405 -0.15973657270275318 -0.6366546493662705
1.6488225 -0.15987536876772795 -0.6372026358012706
1.6486045 -0.16001436023128174 -0.637751098238438
1.6483866 -0.16015339529892592 -0.6382997853258192
1.6481688 -0.16029247377785372 -0.6388486314186005
1.6479509 -0.16043174808109606 -0.6393977027482023
1.6477331 -0.1605710657177473 -0.6399469798647931
1.6475153 -0.16071050305412726 -0.6404961459525876
1.6472975 -0.16085005994890683 -0.641045713017547
1.6470797 -0.16098973663573052 -0.6415953147943595
1.646862 -0.16112945638128895 -0.6421446292219668
1.6466444 -0.1612692958081159 -0.6426940186324596
1.6464267 -0.16140925472860007 -0.6432434495558753
1.6462091 -0.16154925664987835 -0.6437932787502029
1.6459914 -0.1616894549172889 -0.6443431071105455
1.6457739 -0.16182969610811826 -0.6448934594709005
1.6455563 -0.1619700570216854 -0.6454439068379757
1.6453389 -0.16211046080273872 -0.6459949937216068
1.6451215 -0.16225098442493946 -0.6465463511158456
1.6449039 -0.16239170510050244 -0.647097770308573
1.6446866 -0.16253239133318756 -0.6476492852030137
1.6444691 -0.162673274787829 -0.6482014676737297
1.6442517 -0.16281427833301873 -0.6487544867693714
1.6440344 -0.16295532485226338 -0.649307859032404
1.6438171 -0.16309649159872877 -0.6498613374670853
1.6435999 -0.16323770119368103 -0.6504150406092225
1.6433825 -0.16337910861341903 -0.6509689944492951
1.6431653 -0.16352055886004735 -0.6515235629591626
1.6429482 -0.16366212961716436 -0.6520788229317043
1.642731 -0.16380382106654418 -0.652634840895378
1.6425139 -0.16394555552358364 -0.6531915395274323
1.6422968 -0.16408741089104018 -0.6537487052539717
1.6420797 -0.16422938726409597 -0.6543065239780085
1.6418626 -0.1643714847880522 -0.6548646799981878
1.6416456 -0.16451370351842592 -0.6554234847617496
1.6414286 -0.16465596547661476 -0.6559830760144962
1.6412116 -0.1647983488981384 -0.6565430033832835
1.6409947 -0.16494085385159607 -0.6571034071518753
1.6407778 -0.16508340207930092 -0.6576643818029069
1.640561 -0.16522607194056693 -0.6582250301772272
1.640344 -0.16536894191554385 -0.6587863191412185
1.6401273 -0.16551177655867905 -0.6593479338573942
1.6399105 -0.16565481167455018 -0.6599104137202595
1.6396937 -0.16579789009064894 -0.6604733682295045
1.639477 -0.16594109055467243 -0.661036544526085
1.6392603 -0.16608441313230982 -0.6616007168024767
1.6390436 -0.16622785808937213 -0.6621653911502261
1.638827 -0.16637134642661588 -0.6627302978879319
1.6386104 -0.16651495725123824 -0.6632958410385513
1.6383938 -0.16665869059505 -0.6638620822244078
1.6381772 -0.16680254674261827 -0.6644292823453662
1.6379607 -0.16694644650375723 -0.6649969206941494
1.6377441 -0.1670905485857477 -0.6655652021356512
1.6375277 -0.1672346149677741 -0.6661338331542798
1.6373112 -0.16737888396935804 -0.6667028305797922
1.6370947 -0.1675232760898288 -0.667272486280798
1.6368784 -0.1676677122059351 -0.6678432555650027
1.636662 -0.16781227179789115 -0.6684151668599385
1.6364456 -0.16795695535857405 -0.6689877937913415
1.6362294 -0.1681016829134524 -0.6695606040645631
1.6360132 -0.16824653449098487 -0.6701334229923547
1.6357969 -0.16839150984402884 -0.6707068505682777
1.6355807 -0.16853660943276694 -0.671280984040364
1.6353644 -0.1686818330715107 -0.671855541874965
1.6351483 -0.16882710095940648 -0.6724298720522757
1.6349322 -0.16897249282853655 -0.673004415832192
1.634716 -0.16911800908051194 -0.673579349533345
1.6345 -0.1692635691868704 -0.6741552415276104
1.6342839 -0.16940933432820374 -0.6747315026244289
1.6340679 -0.16955514337647398 -0.6753079884968958
1.6338519 -0.16970107716806263 -0.6758847215005923
1.633636 -0.16984705478323686 -0.6764620937368074
1.63342 -0.16999323801403282 -0.677040044934139
1.6332041 -0.17013946515197353 -0.6776184040331208
1.6329882 -0.17028581743758148 -0.6781971535504641
1.6327723 -0.17043229447699393 -0.6787763098377552
1.6325566 -0.17057881584275314 -0.6793555736929484
1.6323408 -0.17072546199459165 -0.6799353175829252
1.632125 -0.17087223352039618 -0.680515305102507
1.6319093 -0.17101912997724883 -0.6810957355970216
1.6316936 -0.1711660707580065 -0.6816765851795115
1.6314778 -0.1713132178933861 -0.6822577078664855
1.6312622 -0.17146040931400847 -0.6828392555277684
1.6310467 -0.17160764448846194 -0.6834210116698728
1.630831 -0.17175508687370802 -0.6840034121985038
1.6306155 -0.17190257307329132 -0.6845864215578584
1.6304 -0.17205018525147311 -0.6851697333843036
1.6301844 -0.1721979229387332 -0.6857537163753848
1.629969 -0.17234570502827468 -0.6863380046729445
1.6297535 -0.1724936945925083 -0.6869224356671486
1.629538 -0.1726417284573666 -0.6875070202332526
1.6293226 -0.17278988799224076 -0.6880916634780875
1.6291074 -0.1729380917106215 -0.6886767083038589
1.628892 -0.17308650333083575 -0.6892623035564267
1.6286767 -0.17323495920864115 -0.689848707139743
1.6284614 -0.17338354115483595 -0.6904356697294293
1.6282462 -0.17353216739739327 -0.6910229386388028
1.6280309 -0.1736810022568417 -0.6916108583107384
1.6278157 -0.17382988146656245 -0.6921990967568
1.6276006 -0.17397888705182707 -0.6927872529374484
1.6273854 -0.17412801944557088 -0.693376148135577
1.6271703 -0.1742771957427145 -0.6939657842458944
1.6269553 -0.1744264990486765 -0.6945554071325679
1.6267402 -0.17457592892557966 -0.6951446034646795
1.6265252 -0.1747254857287757 -0.6957342627252694
1.6263102 -0.17487508623391695 -0.6963241927130654
1.6260952 -0.17502489675429506 -0.696914085069374
1.6258802 -0.17517475086561196 -0.6975044437299704
1.6256653 -0.17532473209469607 -0.6980950191486661
1.6254505 -0.17547475679625185 -0.6986856523239283
1.6252357 -0.1756249086034946 -0.699276292137485
1.6250209 -0.17577518707388917 -0.6998669123170065
1.624806 -0.17592559262872476 -0.7004575047696155
1.6245912 -0.1760761248533983 -0.7010483169742008
1.6243765 -0.17622670062328635 -0.701639336795785
1.6241618 -0.17637740307649397 -0.702230534846481
1.6239471 -0.1765282327108987 -0.7028220105024879
1.6237324 -0.17667918913822211 -0.7034137787717557
1.6235179 -0.17683018894385677 -0.7040053043734077
1.6233033 -0.17698131548095541 -0.7045974298397357
1.6230887 -0.17713256935209712 -0.7051896275255609
1.6228741 -0.17728395005505887 -0.7057820757269271
1.6226596 -0.1774354582082052 -0.7063751191547119
1.6224451 -0.1775870091215352 -0.706968307280615
1.6222306 -0.177738687528229 -0.7075614634139665
1.6220163 -0.17789040849948273 -0.7081549701011164
1.6218019 -0.17804234150386639 -0.7087490392619825
1.6215875 -0.17819431708472627 -0.7093431762421201
1.6213732 -0.178346420354014 -0.7099377014751618
1.6211588 -0.17849865078305832 -0.7105325748546485
1.6209445 -0.17865100908726644 -0.7111280944948563
1.6207303 -0.17880340997075606 -0.7117237292255603
1.6205161 -0.17895593872822632 -0.7123195181306061
1.6203018 -0.1791085948776575 -0.712915646520906
1.6200877 -0.17926129400450658 -0.7135120584353488
1.6198735 -0.17941420568292893 -0.7141085681129501
1.6196594 -0.17956716023332922 -0.7147052887830756
1.6194453 -0.17972024234474754 -0.7153021849634567
1.6192313 -0.17987336719415353 -0.715899509473229
1.6190172 -0.18002670509291907 -0.7164972902804255
1.6188033 -0.18018008575068284 -0.7170954505010589
1.6185893 -0.18033359426394302 -0.7176942381346184
1.6183753 -0.1804872311965165 -0.7182938421737302
1.6181614 -0.18064091060633058 -0.7188933431218452
1.6179476 -0.18079471837090888 -0.7194928378974842
1.6177337 -0.18094865417604222 -0.7200921126990032
1.6175199 -0.1811027183293164 -0.720691898332548
1.617306 -0.18125691064056032 -0.721291873081395
1.6170923 -0.18141114538075007 -0.7218919534812617
1.6168785 -0.1815655082698301 -0.7224918805648042
1.6166648 -0.18171999954035828 -0.7230924492782709
1.6164511 -0.18187453286033417 -0.7236931356859531
1.6162374 -0.18202928095305212 -0.7242942330437558
1.6160238 -0.18218407107231388 -0.7248957406213725
1.6158102 -0.182338989857698 -0.7254977713461629
1.6155967 -0.18249395066323681 -0.7261000732849928
1.615383 -0.1826491268341667 -0.7267030883351859
1.6151695 -0.18280434510350996 -0.7273067415848032
1.614956 -0.18295969245681862 -0.7279111903897597
1.6147426 -0.183115081967696 -0.7285159947524639
1.6145291 -0.18327068759254087 -0.7291211583312777
1.6143157 -0.1834263353341759 -0.7297264102665277
1.6141024 -0.18358211243195274 -0.7303321826889951
1.613889 -0.18373801869857265 -0.7309383923179764
1.6136757 -0.18389396730430696 -0.7315447619160312
1.6134624 -0.18405004508126088 -0.7321510329013441
1.6132492 -0.18420625230260243 -0.7327574566815364
1.6130359 -0.18436258873815858 -0.733364098532107
1.6128227 -0.18451905474336208 -0.7339713231758258
1.6126095 -0.18467556264305235 -0.7345789547425854
1.6123964 -0.1848322001919993 -0.7351867391136659
1.6121832 -0.18498896719619062 -0.735794796340344
1.6119701 -0.1851458639489402 -0.7364030545426468
1.611757 -0.18530280246585973 -0.7370121937389075
1.611544 -0.18545987095068409 -0.7376215962750049
1.611331 -0.18561706913660714 -0.7382313903663786
1.611118 -0.18577439743993437 -0.7388417256972658
1.610905 -0.18593176756377816 -0.7394530897717811
1.6106921 -0.18608926813145701 -0.7400652442220795
1.6104792 -0.18624689889714902 -0.7406778390038005
1.6102663 -0.18640466028934002 -0.741290559760534
1.6100535 -0.18656246357547285 -0.7419033841164329
1.6098406 -0.1867204859489802 -0.7425164904985125
1.6096278 -0.18687855013678523 -0.7431298234853251
1.6094152 -0.1870366564691963 -0.7437439352806541
1.6092024 -0.18719498199017276 -0.7443584631832258
1.6089897 -0.18735334970628545 -0.7449735582662681
1.608777 -0.18751184816872063 -0.7455893486345783
1.6085644 -0.1876704777602966 -0.7462053372493651
1.6083517 -0.18782923823957104 -0.7468215832537543
1.6081392 -0.1879880408588419 -0.747437946689187
1.6079266 -0.18814697438401495 -0.7480548763345896
1.607714 -0.18830603925741052 -0.7486723398453725
1.6075015 -0.18846523527630593 -0.7492904673963676
1.6072891 -0.18862447357259624 -0.7499093495870588
1.6070766 -0.18878384325348535 -0.7505290807732367
1.6068642 -0.18894334486651032 -0.7511498480515494
1.6066518 -0.18910297825178068 -0.7517711899506261
1.6064395 -0.18926265418767968 -0.752393093440636
1.606227 -0.18942255181221668 -0.7530155092898076
1.6060147 -0.1895824920255824 -0.7536384086178616
1.6058025 -0.18974247451605336 -0.7542615467569609
1.6055902 -0.18990267936999078 -0.7548852525767978
1.605378 -0.19006292651865647 -0.7555093134949469
1.6051658 -0.19022330629182924 -0.7561340884792299
1.6049536 -0.19038381857694553 -0.7567595791078235
1.6047415 -0.19054446380283016 -0.7573858287194479
1.6045294 -0.1907051515371223 -0.7580126643865526
1.6043173 -0.1908659723842962 -0.7586401270458734
1.6041052 -0.1910269262448785 -0.7592681220014703
1.6038932 -0.19118801347927297 -0.7598969351454484
1.6036812 -0.19134914339271103 -0.7605263395570899
1.6034693 -0.19151040683916284 -0.7611556640374363
1.6032573 -0.1916718035645601 -0.7617850975549375
1.6030453 -0.19183333391470272 -0.7624155644869213
1.6028335 -0.1919949069424443 -0.7630470704364676
1.6026216 -0.1921567049799607 -0.7636793238724288
1.6024097 -0.19231854585446861 -0.764312147636978
1.602198 -0.19248042984075786 -0.7649453799008591
1.6019862 -0.19264253906496398 -0.7655795121348826
1.6017745 -0.19280469152592208 -0.7662142695023229
1.6015627 -0.1929669782749106 -0.7668494775448476
1.601351 -0.19312939972667287 -0.7674854057824417
1.6011393 -0.19329195573762442 -0.7681219796313372
1.6009277 -0.19345455506458398 -0.7687585247639163
1.6007161 -0.19361728895077446 -0.7693949646710624
1.6005045 -0.1937801576542755 -0.7700317489324858
1.6002929 -0.19394316103156056 -0.7706691097860408
1.6000814 -0.1941062075509538 -0.771307125456497
1.59987 -0.19426938894291207 -0.7719459528870326
1.5996585 -0.194432705644721 -0.7725854496050883
1.599447 -0.1945961575207188 -0.773225665119698
1.5992357 -0.19475965280921723 -0.7738667171493409
1.5990242 -0.19492337581702485 -0.7745081006800323
1.5988128 -0.19508714217828202 -0.7751493877860202
1.5986016 -0.19525095157533529 -0.7757914539870119
1.5983902 -0.19541498936031199 -0.7764342903321054
1.598179 -0.19557907031372557 -0.77707768312058
1.5979677 -0.19574328743952307 -0.7777219776019201
1.5977565 -0.1959076405570654 -0.7783665908494958
1.5975453 -0.19607213002882945 -0.7790116504003708
1.5973341 -0.1962366627594389 -0.7796573485152563
1.597123 -0.19640133201218146 -0.78030335960255
1.5969119 -0.1965661375293422 -0.7809498554139892
1.5967008 -0.19673107978311932 -0.7815971212634043
1.5964898 -0.19689606539408638 -0.7822450657627658
1.5962788 -0.1970611879435817 -0.7828936906619163
1.5960678 -0.19722644725165384 -0.7835427028524738
1.5958568 -0.19739184368404192 -0.7841920929386842
1.5956458 -0.1975573770427615 -0.7848419645857468
1.5954349 -0.1977229541139862 -0.7854922863009934
1.595224 -0.1978886682181884 -0.7861426075026255
1.5950131 -0.19805451959809894 -0.7867932423825887
1.5948024 -0.19822041432177323 -0.7874450631291183
1.5945915 -0.19838654054456706 -0.7880971184438851
1.5943807 -0.19855271013115877 -0.7887494391796265
1.59417 -0.198719017372376 -0.7894015896295262
1.5939593 -0.19888536777573246 -0.7900541512387711
1.5937486 -0.199051950150739 -0.7907076979899011
1.5935379 -0.19921857582377916 -0.7913617010800239
1.5933273 -0.1993853395122166 -0.7920163273726822
1.5931168 -0.1995521465045894 -0.7926716655386242
1.5929061 -0.19971918628471316 -0.7933276484816607
1.5926956 -0.19988626946427995 -0.7939842658746774
1.5924851 -0.20005349119735422 -0.7946416034373324
1.5922745 -0.20022085114609328 -0.7952995056146456
1.5920641 -0.20038825499660695 -0.7959575718964668
1.5918536 -0.20055589205652408 -0.7966159449561959
1.5916432 -0.20072357298151208 -0.79727506264402
1.5914329 -0.2008912973575011 -0.7979344885340762
1.5912225 -0.20105925576965364 -0.7985940155535607
1.5910122 -0.20122725753770254 -0.7992539860235521
1.5908018 -0.20139549368230975 -0.7999143766705997
1.5905917 -0.20156367777423584 -0.800575337763175
1.5903814 -0.20173209656290378 -0.8012364971721444
1.5901712 -0.20190055857572875 -0.8018981454818522
1.5899609 -0.2020692556485265 -0.8025602975772897
1.5897508 -0.20223799597612324 -0.8032230179062224
1.5895407 -0.2024067802076175 -0.8038865125228984
1.5893306 -0.2025757994354231 -0.8045505954632792
1.5891205 -0.2027448625859648 -0.8052147557891094
1.5889105 -0.20291406498065095 -0.8058795251631049
1.5887004 -0.20308340737615674 -0.8065446710857954
1.5884904 -0.20325288918641288 -0.8072100223380617
1.5882804 -0.20342241484989715 -0.8078757655600566
1.5880705 -0.20359208003435092 -0.8085425551833455
1.5878606 -0.20376188558271263 -0.809209589120948
1.5876508 -0.20393173433726514 -0.8098770827799757
1.5874408 -0.2041018201347495 -0.8105448673224482
1.587231 -0.20427194907314555 -0.8112126655381735
1.5870212 -0.20444221854661893 -0.8118808172322654
1.5868114 -0.20461262785844064 -0.8125493234592871
1.5866017 -0.20478308095358036 -0.813218387356277
1.586392 -0.2049536740045222 -0.8138878638844083
1.5861824 -0.20512440784860678 -0.8145575817548201
1.5859727 -0.20529528178777406 -0.8152278287933322
1.585763 -0.20546629671393046 -0.8158985480709087
1.5855534 -0.20563735463464533 -0.8165694667840374
1.5853438 -0.2058085535698488 -0.8172408786440132
1.5851343 -0.20597989292854246 -0.8179132174312419
1.5849248 -0.20615127606331518 -0.8185858458260282
1.5847152 -0.20632289738751403 -0.8192588796701425
1.5845058 -0.20649456241839348 -0.8199320282136514
1.5842963 -0.20666636810656702 -0.8206051330148427
1.5840869 -0.20683831511437437 -0.8212783355885124
1.5838776 -0.2070103048592944 -0.821951869615594
1.5836682 -0.2071824359814223 -0.8226257020309101
1.5834589 -0.20735470783859639 -0.8232999141989262
1.5832496 -0.2075271212273114 -0.8239744933512912
1.5830404 -0.20769957727153127 -0.8246496360447125
1.582831 -0.20787227333972289 -0.8253254035054743
1.5826218 -0.20804501213455062 -0.8260019504870125
1.5824126 -0.20821789291782336 -0.8266790483416826
1.5822035 -0.20839081642963025 -0.8273568138002669
1.5819943 -0.20856398080099212 -0.8280350275118258
1.5817852 -0.20873718794515972 -0.8287140113252703
1.5815761 -0.20891053762008394 -0.8293939442100532
1.5813671 -0.20908393015197652 -0.8300743618102425
1.581158 -0.2092575643759497 -0.8307551985924749
1.5809491 -0.20943124147639208 -0.8314368382020622
1.5807401 -0.2096050615789586 -0.8321191052192594
1.5805311 -0.2097790238241347 -0.8328018911367279
1.5803223 -0.2099530299878419 -0.8334851786811317
1.5801134 -0.21012717841825357 -0.8341690610258494
1.5799046 -0.2103014702248664 -0.8348532951948034
1.5796957 -0.2104759044864224 -0.8355381096499702
1.5794868 -0.21065048235258368 -0.8362235750293501
1.5792781 -0.21082510317737685 -0.8369094689751779
1.5790694 -0.21099986781297436 -0.8375964571382336
1.5788606 -0.21117477540480556 -0.8382840436610753
1.5786519 -0.21134982710207634 -0.8389723927520015
1.5784433 -0.21152492197613926 -0.8396613986283276
1.5782347 -0.2117001611744683 -0.8403510661186094
1.578026 -0.2118755438411704 -0.8410420247099152
1.5778174 -0.21205107131404466 -0.8417340921787658
1.5776088 -0.21222674273160969 -0.8424271917424512
1.5774003 -0.21240245889632473 -0.8431208898383733
1.5771918 -0.2125783192404604 -0.8438156893107884
1.5769833 -0.21275432511682443 -0.844511410265133
1.576775 -0.2129303748071003 -0.8452075591699615
1.5765665 -0.21310667099048206 -0.8459041729411051
1.5763581 -0.21328301099067443 -0.8466013476226121
1.5761497 -0.2134594969526365 -0.8472991920766975
1.5759414 -0.21363602671188603 -0.8479974370728531
1.5757331 -0.21381280368024475 -0.8486959840418496
1.5755248 -0.21398962440616287 -0.8493952001419093
1.5753165 -0.21416659152321216 -0.8500956232338696
1.5751084 -0.21434360259076862 -0.8507968445421998
1.5749002 -0.2145208617112756 -0.8514979277170454
1.574692 -0.21469816460117092 -0.8521984964664353
1.5744839 -0.2148756139842077 -0.8528997216251237
1.5742757 -0.2150532087539998 -0.8536016217987706
1.5740676 -0.21523095027887426 -0.8543036855787308
1.5738596 -0.21540873541168115 -0.8550059411441274
1.5736516 -0.21558666734737236 -0.8557087037625752
1.5734435 -0.21576474486297947 -0.8564118972956406
1.5732355 -0.2159429693589448 -0.8571155602288331
1.5730276 -0.21612123739531564 -0.8578197888178171
1.5728197 -0.21629965255025854 -0.8585243095114478
1.5726118 -0.21647821357283603 -0.8592297449662541
1.5724039 -0.21665692201864026 -0.8599357418458471
1.5721961 -0.2168356740526719 -0.860642109136729
1.5719882 -0.21701467624809676 -0.8613491543698151
1.5717804 -0.21719372207043064 -0.8620566669053434
1.5715728 -0.21737281285411522 -0.8627649979903171
1.571365 -0.21755215301080433 -0.8634736890267298
1.5711573 -0.21773153810223883 -0.8641825621251484
1.5709497 -0.21791106980493968 -0.8648916740580697
1.570742 -0.21809074943219423 -0.8656012997075522
1.5705343 -0.21827057587651527 -0.8663117420426927
1.5703268 -0.218450447225505 -0.8670227485576659
1.5701191 -0.2186305689772896 -0.8677341646719362
1.5699116 -0.21881073562238632 -0.8684460743233798
1.5697042 -0.21899094589809842 -0.869158406009087
1.5694966 -0.2191714082346749 -0.8698711352053009
1.5692892 -0.21935191417806615 -0.8705843614842257
1.5690818 -0.21953256873418195 -0.8712980371635957
1.5688744 -0.21971337074174152 -0.8720121479633313
1.5686669 -0.2198943215084352 -0.8727262646977603
1.5684596 -0.22007531570303696 -0.873440804718706
1.5682523 -0.22025645876518743 -0.8741559809161298
1.568045 -0.22043774949123246 -0.8748717898780005
1.5678377 -0.22061918931316213 -0.8755879802109631
1.5676305 -0.22080067253687796 -0.8763044707949721
1.5674233 -0.2209823049257897 -0.8770214018576928
1.5672162 -0.22116408521679803 -0.8777387269589002
1.567009 -0.22134601485789002 -0.8784565980101923
1.5668019 -0.2215279878572592 -0.8791748725588067
1.5665947 -0.22171021516572237 -0.8798937892334007
1.5663877 -0.22189248586141258 -0.8806131673726406
1.5661806 -0.22207490625324502 -0.8813331997582471
1.5659736 -0.22225737000555196 -0.8820537746553411
1.5657667 -0.2224399836334445 -0.8827749084129124
1.5655596 -0.22262285116146213 -0.8834968321262232
1.5653527 -0.22280576355802612 -0.884219302438984
1.5651459 -0.22298871937599274 -0.8849422107855498
1.5649389 -0.22317193098549612 -0.8856654490291654
1.5647321 -0.22335518597155318 -0.8863891417229779
1.5645252 -0.223538591423538 -0.8871135421559952
1.5643184 -0.22372214606429713 -0.8878387841135432
1.5641117 -0.22390574560424864 -0.8885643991930862
1.563905 -0.22408949446764842 -0.8892907387328979
1.5636983 -0.22427339428417498 -0.8900177431559534
1.5634916 -0.2244574436810971 -0.8907450629161182
1.5632849 -0.22464164419233174 -0.8914727881243146
1.5630783 -0.22482588808038623 -0.892200427014273
1.5628717 -0.22501028304211942 -0.892928219794857
1.5626651 -0.2251948276682289 -0.893656461423465
1.5624585 -0.2253795235188404 -0.8943850872570698
1.5622519 -0.22556436921094425 -0.8951142669450243
1.5620455 -0.22574925957625055 -0.895843909551937
1.561839 -0.22593429986397373 -0.8965736251092217
1.5616325 -0.22611949154562133 -0.8973032612265426
1.5614262 -0.22630472619735342 -0.8980335273629155
1.5612198 -0.2264901123603361 -0.8987647568240458
1.5610133 -0.22667575596104605 -0.8994963881072311
1.5608071 -0.22686133676146686 -0.9002283667286338
1.5606008 -0.2270471752745521 -0.900960704667403
1.5603945 -0.22723305815919437 -0.9016938166640264
1.5601882 -0.22741919918822534 -0.902426994988147
1.559982 -0.22760538448297746 -0.9031604131819593
1.5597758 -0.2277916127841625 -0.9038942268980882
1.5595696 -0.2279781007415927 -0.9046281597631034
1.5593635 -0.2281646315717623 -0.9053621070816441
1.5591574 -0.22835131433980232 -0.9060967439878003
1.5589513 -0.2285381479950162 -0.9068321202867284
1.5587453 -0.22872502571368983 -0.9075675716224453
1.5585392 -0.22891216263301095 -0.9083037616199439
1.5583332 -0.22909934363879306 -0.909040656222419
1.5581272 -0.2292866758770672 -0.9097780495945945
1.5579213 -0.22947405214798208 -0.91051566916832
1.5577153 -0.22966168830903133 -0.9112536477334227
1.5575094 -0.22984936841136552 -0.9119918013894914
1.5573035 -0.23003719996627514 -0.9127304739609472
1.5570977 -0.2302251842571745 -0.9134701428415146
1.5568919 -0.2304132113905587 -0.9142105183120658
1.556686 -0.23060150051056008 -0.9149512430960739
1.5564803 -0.23078983246123586 -0.9156924066109063
1.5562745 -0.23097831752799128 -0.9164338167159183
1.5560689 -0.23116684535067905 -0.9171761985166803
1.5558631 -0.2313556358976218 -0.917919173522798
1.5556575 -0.23154446925197664 -0.9186623780082148
1.5554519 -0.2317334561261458 -0.9194064101176866
1.5552464 -0.2319224857827969 -0.9201510189704593
1.5550407 -0.23211177895324278 -0.9208967259124757
1.5548352 -0.23230111500538514 -0.921642196868094
1.5546297 -0.23249060491165943 -0.9223879005964227
1.5544242 -0.2326802474899589 -0.9231339511392065
1.5542188 -0.23286993395032948 -0.9238803861328857
1.5540133 -0.23305988335313288 -0.9246271464053696
1.5538079 -0.23324987658412544 -0.9253744646852702
1.5536025 -0.2334400227813404 -0.9261224032185068
1.5533972 -0.23363021283602195 -0.926871094242715
1.5531918 -0.23382066661345996 -0.927620307363497
1.5529865 -0.23401116423163193 -0.9283698534476039
1.5527812 -0.2342018152005555 -0.9291199424323492
1.552576 -0.2343926207591932 -0.9298704145841673
1.5523708 -0.23458346894347892 -0.9306213929712872
1.5521656 -0.23477447180874012 -0.9313723796801339
1.5519605 -0.2349656282014856 -0.9321240016658647
1.5517553 -0.23515693945979363 -0.9328761270874215
1.5515501 -0.2353484044717909 -0.9336288451557493
1.5513451 -0.23553991326209905 -0.9343825133544394
1.5511401 -0.2357315760348832 -0.9351367181518007
1.550935 -0.2359233941082806 -0.9358914457892082
1.55073 -0.2361153664634102 -0.9366479172543193
1.5505251 -0.23630738294554396 -0.9374048130873116
1.55032 -0.2364996657565389 -0.9381622136315221
1.5501151 -0.23669199261036547 -0.9389197971096498
1.5499103 -0.23688436209760144 -0.9396774104753307
1.5497054 -0.2370769994355722 -0.9404346750798427
1.5495006 -0.23726967914878444 -0.9411924205200599
1.5492958 -0.23746251487130166 -0.9419512992035759
1.549091 -0.23765550539761843 -0.9427108388842934
1.5488862 -0.23784865222972426 -0.9434710367606409
1.5486815 -0.23804184161789155 -0.9442321770910435
1.5484767 -0.2382353001753009 -0.9449936121540162
1.5482721 -0.23842868856195515 -0.9457556975366281
1.5480675 -0.23862234649887218 -0.9465181848785472
1.5478628 -0.23881615974013642 -0.9472815348811601
1.5476582 -0.2390100172433673 -0.948046148597341
1.5474536 -0.23920403038144422 -0.9488114312887266
1.5472491 -0.23939820098090397 -0.9495773708342866
1.5470446 -0.23959241423659505 -0.9503442147137983
1.5468401 -0.2397868986179621 -0.9511123229937741
1.5466356 -0.2399814258759761 -0.9518810144966066
1.5464312 -0.2401761112243743 -0.9526500125445061
1.5462267 -0.24037095297682204 -0.953419876577624
1.5460224 -0.24056583942237678 -0.9541908225136205
1.5458181 -0.24076088256467026 -0.9549625332607403
1.5456138 -0.24095608434658528 -0.9557347409831082
1.5454094 -0.2411514430518129 -0.9565073889136838
1.5452051 -0.2413469605755433 -0.9572804732152813
1.5450009 -0.24154252113037306 -0.9580550466892277
1.5447967 -0.24173824083358994 -0.9588300391318805
1.5445925 -0.24193411790576314 -0.9596052570484312
1.5443883 -0.24213015422213738 -0.9603807664040802
1.5441842 -0.2423262334883307 -0.9611569011923339
1.5439801 -0.24252247218728598 -0.9619337544267503
1.543776 -0.24271886855539182 -0.96271125961597
1.543572 -0.2429154245871652 -0.963489140313022
1.5433679 -0.24311213846712854 -0.9642673604530607
1.5431639 -0.24330889720225435 -0.9650466505337951
1.5429599 -0.243505814053048 -0.9658270787660648
1.542756 -0.24370289108989598 -0.9666079199736738
1.5425521 -0.2439000112104071 -0.9673888848506033
1.5423481 -0.24409740692245352 -0.9681708839739582
1.5421443 -0.2442948457511625 -0.9689527612327863
1.5419405 -0.2444924449046927 -0.9697350462270096
1.5417366 -0.24469020271070274 -0.9705185514995931
1.5415329 -0.244888005553282 -0.9713033459641464
1.5413291 -0.24508596749562922 -0.9720893444304376
1.5411254 -0.24528409059586762 -0.97287650920049
1.5409217 -0.24548237324344951 -0.9736643764955231
1.540718 -0.2456808174144201 -0.9744535165438708
1.5405143 -0.2458793053165273 -0.9752432847712481
1.5403107 -0.24607795503314728 -0.9760343547671753
1.5401071 -0.24627676504743007 -0.9768265516761665
1.5399035 -0.24647573732754902 -0.9776194738424947
1.5397 -0.24667475368595604 -0.9784131879997898
1.5394964 -0.2468740491636426 -0.9792073442359933
1.5392929 -0.24707338871442863 -0.9800018264166623
1.5390896 -0.2472727739501649 -0.9807965574372722
1.5388861 -0.24747243694699672 -0.9815914096706606
1.5386827 -0.24767214546118357 -0.9823863167837944
1.5384793 -0.24787201484366672 -0.9831814135385184
1.538276 -0.24807204672401154 -0.983976308512617
1.5380726 -0.2482722394546601 -0.9847713596699925
1.5378693 -0.24847247729210423 -0.9855669058995655
1.5376661 -0.24867287606878502 -0.9863632923620843
1.5374628 -0.24887343766420716 -0.9871608019561617
1.5372596 -0.2490741606196278 -0.9879593308592096
1.5370563 -0.24927504680236448 -0.9887586710709643
1.5368532 -0.24947597679442002 -0.9895587402754508
1.5366501 -0.24967707020712854 -0.9903597093286635
1.5364469 -0.24987832560206721 -0.9911616242112107
1.5362438 -0.25007974479045475 -0.9919643138614711
1.5360408 -0.25028120794237513 -0.9927673466449666
1.5358378 -0.25048283495577817 -0.9935702171986196
1.5356348 -0.2506846241506229 -0.9943733533508629
1.5354317 -0.25088657730426633 -0.9951772918194298
1.5352288 -0.2510885742551415 -0.9959827613787317
1.5350258 -0.25129085437317583 -0.9967886523315982
1.534823 -0.2514931783402466 -0.9975948497395457
1.5346202 -0.25169554790548143 -0.9984018677931527
1.5344173 -0.25189819936734537 -0.9992094929971527
1.5342145 -0.25210089648483563 -1.0000181501502339
1.5340116 -0.2523038760908376 -1.0008277135725616
1.533809 -0.25250678213354255 -1.0016381174082336
1.5336062 -0.2527099711038627 -1.002448789406964
1.5334034 -0.2529133252784074 -1.0032598756196816
1.5332007 -0.25311672356053955 -1.0040720257721816
1.5329981 -0.25332028730905065 -1.0048844708214626
1.5327954 -0.25352401493626814 -1.0056975675921191
1.5325929 -0.2537277882881648 -1.0065112470950006
1.5323902 -0.25393184576069033 -1.0073259447831204
1.5321877 -0.254135949094177 -1.008141489953167
1.5319852 -0.25434021684031477 -1.0089574689831806
1.5317827 -0.25454453044165604 -1.009774447783852
1.5315802 -0.2547491290884586 -1.0105914635201336
1.5313778 -0.2549537734513808 -1.011408722270258
1.5311754 -0.2551585825170234 -1.012226485712845
1.530973 -0.2553635579404647 -1.013044771188315
1.5307707 -0.2555685774425217 -1.013863613051247
1.5305682 -0.25577388435173676 -1.0146827015469413
1.530366 -0.2559792352383135 -1.0155019681893103
1.5301636 -0.25618475275987607 -1.016321792914377
1.5299615 -0.2563903141494622 -1.0171424622654348
1.5297592 -0.25659616369133825 -1.0179635515775507
1.529557 -0.256802057048461 -1.018784507714353
1.5293548 -0.2570081173095461 -1.0196060930196502
1.5291526 -0.25721434287288325 -1.0204284247452142
1.5289506 -0.25742061399096633 -1.0212517819842633
1.5287484 -0.25762717251664313 -1.0220760538227527
1.5285463 -0.2578337766742898 -1.022900665478409
1.5283444 -0.25804042466174915 -1.023726164431383
1.5281423 -0.2582473624281385 -1.0245524571791298
1.5279403 -0.2584544662773227 -1.0253787125762033
1.5277383 -0.2586616156878682 -1.0262053313371324
1.5275364 -0.2588689312926615 -1.0270332881458535
1.5273346 -0.25907629254635095 -1.0278618690699604
1.5271326 -0.259283942806763 -1.0286906893190157
1.5269308 -0.2594916385983868 -1.029519834451908
1.526729 -0.2596995009350179 -1.0303493434910416
1.5265272 -0.2599075315456172 -1.0311791421254015
1.5263253 -0.2601157287946587 -1.0320087703749095
1.5261236 -0.26032397128492596 -1.0328390598812474
1.525922 -0.260532380457504 -1.0336695151997937
1.5257202 -0.2607409580183876 -1.0345008671890799
1.5255185 -0.26094970255986283 -1.0353332685668197
1.5253168 -0.2611586159004527 -1.0361665463802385
1.5251153 -0.26136757299726593 -1.0370006762658661
1.5249137 -0.2615766991677256 -1.0378355272894344
1.5247121 -0.26178599283417575 -1.0386705757304753
1.5245106 -0.2619953317770616 -1.0395057034974557
1.524309 -0.26220496216279165 -1.0403409228594176
1.5241076 -0.262414637658359 -1.0411766687435067
1.5239061 -0.26262448076187533 -1.0420125267539035
1.5237046 -0.2628344930709427 -1.0428487757981986
1.5235033 -0.26304454875209493 -1.0436849893776488
1.523302 -0.2632547735673309 -1.0445217303481173
1.5231006 -0.2634651661300607 -1.045358287707535
1.5228993 -0.2636757278211797 -1.0461947026176355
1.5226979 -0.2638864572357009 -1.0470315325542705
1.5224967 -0.2640972311075511 -1.0478696848636537
1.5222955 -0.26430817303904863 -1.048708508398697
1.5220942 -0.2645192844771504 -1.0495477794424133
1.521893 -0.26473056416637764 -1.0503873318685664
1.5216919 -0.26494188821841147 -1.051227274915629
1.5214907 -0.2651535059607902 -1.0520676386857817
1.5212896 -0.26536516797724463 -1.0529080937500914
1.5210885 -0.26557699837897936 -1.053748739764657
1.5208875 -0.2657888728542946 -1.0545895336535196
1.5206864 -0.26600104148962794 -1.0554306358698773
1.5204854 -0.26621325406949314 -1.056272288307865
1.5202844 -0.2664256352375079 -1.0571145707121212
1.5200835 -0.266638060349875 -1.0579578755615633
1.5198826 -0.2668507804809979 -1.0588016932791036
1.5196817 -0.2670635446003833 -1.0596463607025346
1.5194808 -0.2672764779298236 -1.0604922029856183
1.51928 -0.2674895818374888 -1.0613390237655713
1.5190792 -0.2677027287307109 -1.0621862022372222
1.5188783 -0.26791617298707787 -1.0630336233449476
1.5186776 -0.26812966009854117 -1.0638812303730274
1.5184768 -0.26834331800717065 -1.0647292291455326
1.5182761 -0.26855714558360716 -1.0655776663716046
1.5180755 -0.2687710170341458 -1.066426049014655
1.5178748 -0.2689850581029767 -1.0672749705175995
1.5176742 -0.2691992701777006 -1.068124278277659
1.5174736 -0.26941365203586826 -1.0689738953466628
1.517273 -0.2696282050348381 -1.0698239198393136
1.5170724 -0.26984280042851316 -1.0706753273602825
1.5168719 -0.27005756734315617 -1.0715274799794656
1.5166714 -0.2702725044420971 -1.0723795479305884
1.5164709 -0.2704876130822558 -1.0732318804484295
1.5162705 -0.2707027639667695 -1.0740843943843323
1.51607 -0.27091821457458676 -1.0749380449127899
1.5158696 -0.27113370751655913 -1.0757922126996264
1.5156693 -0.2713492440662221 -1.0766467853704946
1.515469 -0.2715650795386551 -1.0775016736343423
1.5152687 -0.27178095849883277 -1.0783569709171998
1.5150684 -0.2719970081559561 -1.0792130400555178
1.5148681 -0.2722132299713042 -1.0800694315071868
1.5146679 -0.272429622664716 -1.080926250163439
1.5144676 -0.27264618766455934 -1.0817833953349245
1.5142674 -0.27286279461225676 -1.0826403096774326
1.5140673 -0.2730795738148035 -1.0834977530241328
1.5138671 -0.27329652397865895 -1.0843552784162669
1.5136671 -0.27351351715977845 -1.0852133115572336
1.513467 -0.2737308107842369 -1.0860714166576797
1.5132669 -0.2739481472634039 -1.086929786825783
1.5130669 -0.27416565485307265 -1.0877885193578944
1.512867 -0.2743832051714692 -1.0886476539350318
1.512667 -0.2746010565103817 -1.089507089794718
1.512467 -0.2748189504745548 -1.0903672634493542
1.5122671 -0.27503701584962265 -1.0912277934927608
1.5120672 -0.27525525388131344 -1.0920887225240479
1.5118673 -0.2754736634725043 -1.0929499505564282
1.5116675 -0.2756921155307073 -1.0938119193656255
1.5114677 -0.2759107393520337 -1.094674841142902
1.5112679 -0.2761295362404777 -1.0955389047214539
1.5110681 -0.2763485052681984 -1.0964031904487612
1.5108684 -0.2765675167832993 -1.0972680866155595
1.5106688 -0.2767867005381555 -1.0981336829125832
1.5104691 -0.27700605770397463 -1.0989996653150822
1.5102694 -0.2772255872752265 -1.0998657355445776
1.5100697 -0.2774452903200314 -1.1007320483640346
1.5098702 -0.27766503462314635 -1.1015988600575222
1.5096706 -0.277884952430959 -1.1024658947873116
1.509471 -0.2781050428038818 -1.1033335195440332
1.5092715 -0.2783253068877632 -1.1042016863209345
1.509072 -0.27854574379629427 -1.1050709727335875
1.5088725 -0.27876622300728 -1.1059411712548726
1.5086731 -0.27898687537383715 -1.1068124213143615
1.5084736 -0.2792077020439375 -1.1076839992634104
1.5082743 -0.2794285699919536 -1.1085565409738392
1.5080749 -0.27964974466907805 -1.109429507841796
1.5078756 -0.2798709605839995 -1.1103025896921848
1.5076762 -0.2800923511357943 -1.1111762561695802
1.5074769 -0.2803139153090396 -1.1120504342259434
1.5072777 -0.28053552171733737 -1.112924940229941
1.5070785 -0.2807573017962825 -1.1137999556229268
1.5068793 -0.28097925681476876 -1.1146755562016049
1.5066801 -0.2812013857278454 -1.1155517172012104
1.5064809 -0.2814236897999667 -1.1164283582682517
1.5062819 -0.2816460348218527 -1.1173058057984215
1.5060828 -0.28186855524038784 -1.1181840427605512
1.5058837 -0.28209124995883506 -1.1190630351007154
1.5056846 -0.28231412042347404 -1.1199435949055676
1.5054855 -0.2825371657470019 -1.1208259587451528
1.5052866 -0.28276025374639413 -1.1217088197527996
1.5050876 -0.2829835168441486 -1.1225925452164713
1.5048887 -0.283206956469714 -1.1234768167450622
1.5046898 -0.28343043748571345 -1.1243616452529375
1.5044909 -0.28365422923369704 -1.1252471915382007
1.504292 -0.28387806243275104 -1.1261340186766287
1.5040932 -0.28410207271525667 -1.1270215246705906
1.5038943 -0.28432625884636914 -1.1279094165413333
1.5036956 -0.28455048767354935 -1.1287973160827545
1.5034968 -0.28477502696914375 -1.1296857312951998
1.503298 -0.28499960890682446 -1.13057506149795
1.5030993 -0.28522436705484444 -1.1314651917947829
1.5029007 -0.2854491678110037 -1.132355984444346
1.502702 -0.28567428000574674 -1.1332471625734193
1.5025034 -0.285899434692168 -1.1341383302367332
1.5023048 -0.28612476584968827 -1.1350301758191754
1.5021062 -0.2863502748276399 -1.1359232515510995
1.5019077 -0.28657582530003595 -1.1368180291789332
1.5017092 -0.28680155404834845 -1.1377137403930357
1.5015106 -0.2870275958197596 -1.138610379374783
1.5013123 -0.2872535446622625 -1.139507807842732
1.5011138 -0.2874798070040939 -1.1404058338946148
1.5009153 -0.2877062481027108 -1.141304314376078
1.5007169 -0.28793273098819466 -1.1422034380592594
1.5005186 -0.28815939281532654 -1.1431032047973935
1.5003202 -0.2883862326770861 -1.144003494990875
1.500122 -0.28861311522318456 -1.1449041931664363
1.4999237 -0.2888401758686718 -1.1458053996435649
1.4997253 -0.2890675524043583 -1.1467071622647076
1.4995271 -0.28929497057941594 -1.1476095481594686
1.499329 -0.2895224313836991 -1.1485123348538737
1.4991307 -0.2897502075385762 -1.1494152409734941
1.4989326 -0.2899780261009122 -1.1503182961032956
1.4987345 -0.29020602311978916 -1.1512217390307053
1.4985363 -0.29043419969002765 -1.1521257772134132
1.4983383 -0.29066241751022204 -1.1530304376341933
1.4981402 -0.29089095256940634 -1.1539356931866376
1.4979422 -0.2911195288447266 -1.154841232963512
1.4977442 -0.2913482850341037 -1.1557471669291182
1.4975463 -0.29157708223591755 -1.1566536439035024
1.4973483 -0.2918061973256839 -1.1575594632224253
1.4971504 -0.29203535306948064 -1.1584652954280843
1.4969525 -0.29226468872333955 -1.1593710892745428
1.4967546 -0.29249420296985146 -1.160277009957255
1.4965568 -0.29272389717133285 -1.1611831425506338
1.496359 -0.2929536315900882 -1.1620895190950562
1.4961612 -0.2931835459172303 -1.1629960732932314
1.4959635 -0.2934136389020659 -1.1639027109056272
1.4957657 -0.2936439118303711 -1.1648093465614144
1.495568 -0.29387422453283596 -1.1657167985750716
1.4953703 -0.2941048563843246 -1.1666247060961359
1.4951726 -0.29433552797497003 -1.1675332338551603
1.494975 -0.2945663799615363 -1.1684422391210876
1.4947774 -0.29479727154653057 -1.169351832545376
1.4945798 -0.29502848309163254 -1.1702617711530843
1.4943823 -0.29525973411863654 -1.1711716922026603
1.4941847 -0.29549116573995193 -1.1720823136552976
1.4939872 -0.29572277649559087 -1.172993556618344
1.4937898 -0.2959544282712944 -1.1739058732813183
1.4935923 -0.2961863994299324 -1.174818314806132
1.4933949 -0.2964184114276963 -1.1757308029262572
1.4931974 -0.29665060284734895 -1.1766434390096685
1.4930001 -0.2968828348610392 -1.1775564923442976
1.4928027 -0.2971153867695699 -1.1784696173863887
1.4926054 -0.29734797915576505 -1.1793838758445716
1.4924082 -0.2975807513695822 -1.1802989202231917
1.4922109 -0.29781370476855024 -1.1812141671054588
1.4920137 -0.29804669722901656 -1.182129586728021
1.4918164 -0.298280011836295 -1.1830448956703639
1.4916192 -0.2985133652266047 -1.1839601108541868
1.491422 -0.2987468998020835 -1.1848756362813972
1.491225 -0.29898047291409036 -1.1857910578903648
1.4910278 -0.29921436852367705 -1.1867066748987696
1.4908308 -0.29944830240452325 -1.1876216016789682
1.4906337 -0.29968241727010253 -1.1885369832943133
1.4904367 -0.299916711854543 -1.189452352096605
1.4902396 -0.3001511874767617 -1.1903677614741563
1.4900427 -0.300385700862665 -1.1912834818606506
1.4898458 -0.30062039532224893 -1.1921994089023547
1.4896488 -0.3008552694459407 -1.1931149394614324
1.4894519 -0.30109032452453394 -1.194030332834698
1.4892551 -0.3013254167838365 -1.1949458396578632
1.4890581 -0.30156083244921483 -1.1958612188246973
1.4888613 -0.30179628502209566 -1.1967765914779493
1.4886645 -0.3020319184759982 -1.1976916982583448
1.4884678 -0.3022675884839691 -1.1986069506649513
1.488271 -0.3025035822118642 -1.199522176047833
1.4880743 -0.3027396123441651 -1.200438877794893
1.4878776 -0.3029758236524336 -1.2013558652354732
1.4876809 -0.3032122145431711 -1.2022732747173739
1.4874843 -0.3034486433258406 -1.2031906678529587
1.4872876 -0.30368539514505277 -1.2041081074530289
1.4870911 -0.30392218467506277 -1.2050264743798396
1.4868945 -0.3041591540561222 -1.2059454450647278
1.486698 -0.3043961610331853 -1.206864769904503
1.4865015 -0.304633491848512 -1.20778402498588
1.486305 -0.30487085998702146 -1.208703108665686
1.4861085 -0.3051084079943552 -1.209622341131605
1.4859121 -0.3053461373151029 -1.210541760337526
1.4857157 -0.3055839022350377 -1.2114613197149637
1.4855193 -0.3058219928785471 -1.2123809813771247
1.485323 -0.3060601189091425 -1.213300741807971
1.4851266 -0.3062984262519262 -1.2142207068100421
1.4849303 -0.3065369135187214 -1.2151407957433757
1.484734 -0.306775437216637 -1.2160608007725553
1.4845378 -0.30701414077902994 -1.2169810045640457
1.4843416 -0.30725302552298644 -1.217900477983958
1.4841454 -0.30749209000213473 -1.2188202327002862
1.4839492 -0.3077313356668147 -1.2197399623495695
1.4837531 -0.3079706155995419 -1.2206597862881912
1.483557 -0.30821007664616984 -1.2215794301100436
1.4833609 -0.30844971725758485 -1.2224987557489795
1.4831648 -0.30868953893495243 -1.2234186511488085
1.4829687 -0.30892954029613195 -1.2243388507522017
1.4827727 -0.3091695768460694 -1.2252589333047448
1.4825767 -0.3094097929718947 -1.2261791348681947
1.4823807 -0.30965019019266626 -1.2270993145727596
1.4821848 -0.3098907670063306 -1.228019652574163
1.4819889 -0.3101313784499088 -1.228939551854539
1.481793 -0.3103721693468497 -1.2298594648042842
1.4815972 -0.31061314123850975 -1.2307805945707746
1.4814013 -0.3108542929191165 -1.2317025849054966
1.4812055 -0.3110956259833671 -1.2326255453444956
1.4810097 -0.31133699213530586 -1.2335487341483484
1.480814 -0.31157853972459165 -1.234472176201601
1.4806182 -0.3118202673608886 -1.235395522465978
1.4804225 -0.3120621764171774 -1.2363186792759338
1.4802268 -0.3123042654909756 -1.2372421909134752
1.4800311 -0.3125463885065985 -1.2381654701511247
1.4798355 -0.31278869139471294 -1.239088636888353
1.4796399 -0.31303117556117155 -1.2400112809734993
1.4794444 -0.31327369156300916 -1.2409338601625235
1.4792488 -0.31351653673535324 -1.2418567813050285
1.4790533 -0.3137594135507202 -1.2427795896473701
1.4788578 -0.3140024716066795 -1.2437025677430158
1.4786623 -0.31424570933407464 -1.2446257737609545
1.4784669 -0.31448897990475533 -1.2455488953853728
1.4782714 -0.3147325786199008 -1.2464721295027545
1.478076 -0.3149762099030197 -1.2473949893810512
1.4778806 -0.3152200206950725 -1.2483176083825884
1.4776853 -0.31546386367594376 -1.2492402313412763
1.47749 -0.31570803508480233 -1.2501634523028236
1.4772947 -0.31595223860451277 -1.2510874190965688
1.4770994 -0.3161966218093993 -1.2520116087609798
1.4769042 -0.31644118624226963 -1.252935894819764
1.4767089 -0.3166859303894755 -1.253859957190969
1.4765137 -0.31693070622048397 -1.2547845912462807
1.4763186 -0.3171756618603575 -1.255710012557568
1.4761235 -0.31742079881920193 -1.2566355326828564
1.4759283 -0.3176661156852316 -1.2575610373562154
1.4757333 -0.3179114638933051 -1.2584867646730422
1.4755381 -0.31815714207772827 -1.2594125734756887
1.4753431 -0.31840285139724106 -1.2603387148899337
1.4751481 -0.3186487407278227 -1.2612653105247533
1.4749532 -0.3188946610565712 -1.2621921607701876
1.4747581 -0.3191409119913285 -1.263119719503026
1.4745632 -0.31938719383825787 -1.2640475049099231
1.4743683 -0.3196336558803397 -1.2649752687688673
1.4741734 -0.31988029943906243 -1.265903701903822
1.4739786 -0.320126972395541 -1.2668329392349105
1.4737837 -0.3203739781645145 -1.26776244912016
1.473589 -0.32062101320898345 -1.2686920475246575
1.4733942 -0.32086823012360893 -1.269622257260383
1.4731995 -0.32111547614022545 -1.270553062397703
1.4730047 -0.3213630556522169 -1.2714839647760692
1.47281 -0.32161066411911976 -1.2724153567475982
1.4726154 -0.3218584546958816 -1.2733467581057016
1.4724207 -0.32210642582597054 -1.274278643811668
1.472226 -0.32235457920682825 -1.2752108414452137
1.4720315 -0.32260276121445003 -1.276143032164433
1.4718369 -0.32285112534925725 -1.2770752865782735
1.4716424 -0.32309967008409396 -1.2780075111662443
1.4714478 -0.3233483969787366 -1.278940101519352
1.4712533 -0.32359730458701746 -1.2798732083081974
1.4710588 -0.32384624195500217 -1.2808073792923216
1.4708644 -0.3240953602867451 -1.2817419173768094
1.47067 -0.32434466107194715 -1.282676971605949
1.4704756 -0.32459414306373363 -1.2836134152039311
1.4702812 -0.3248436548346009 -1.2845503559059863
1.4700869 -0.32509334798166906 -1.2854879679899351
1.4698926 -0.32534322410450367 -1.2864259429763003
1.4696983 -0.32559328175366237 -1.2873639587209706
1.469504 -0.3258435224556099 -1.2883025747226866
1.4693098 -0.32609379125572024 -1.28924191010297
1.4691156 -0.32634424325400074 -1.290181907489604
1.4689214 -0.32659487712797375 -1.2911224611777943
1.4687272 -0.32684569437896827 -1.2920630377207392
1.468533 -0.32709669358457644 -1.2930039190413996
1.468339 -0.32734772209998614 -1.2939457141275612
1.4681449 -0.3275989328016856 -1.294888451605103
1.4679508 -0.3278503272176608 -1.295831900209449
1.4677567 -0.32810190410851775 -1.2967759071637166
1.4675628 -0.3283535103046059 -1.2977208555085833
1.4673688 -0.32860529916529224 -1.298666347812675
1.4671749 -0.3288572720917727 -1.2996119793101297
1.4669809 -0.32910942777718283 -1.3005577669905282
1.466787 -0.32936176762731684 -1.301504279716519
1.4665931 -0.32961413527192396 -1.302451335318212
1.4663993 -0.3298666871636049 -1.3033989075173038
1.4662055 -0.3301194220986235 -1.3043462389408818
1.4660116 -0.330372341291512 -1.3052939555056302
1.4658178 -0.33062544361591306 -1.3062420499355671
1.4656241 -0.33087857455086894 -1.3071903020550615
1.4654304 -0.33113188863492465 -1.3081387328682852
1.4652367 -0.33138538704756393 -1.3090876762104298
1.4650431 -0.33163891262361256 -1.3100369443676068
1.4648494 -0.33189277884507895 -1.3109867209795072
1.4646558 -0.33214667216454136 -1.3119373091147597
1.4644622 -0.3324007501575747 -1.31288798968967
1.4642686 -0.3326550115725339 -1.3138386598345835
1.464075 -0.3329094576801729 -1.314789604111094
1.4638815 -0.33316393051321685 -1.3157406247963386
1.463688 -0.33341858796171786 -1.3166920176513537
1.4634945 -0.3336734289119616 -1.3176435110628173
1.4633011 -0.3339284545484582 -1.3185951599691847
1.4631077 -0.3341835064457788 -1.3195467757061228
1.4629142 -0.3344389003405571 -1.3204984005528375
1.4627209 -0.3346943201977061 -1.3214496770595248
1.4625275 -0.3349499246763272 -1.322401117770047
1.4623343 -0.33520555476159447 -1.3233527004498424
1.4621409 -0.3354615272528196 -1.3243044556002121
1.4619477 -0.335717525147235 -1.3252563448339805
1.4617544 -0.33597370772089613 -1.326208585950673
1.4615612 -0.33623007361781415 -1.3271610619712513
1.4613681 -0.336486466058743 -1.328113890081486
1.4611748 -0.33674320025543525 -1.3290671192105656
1.4609817 -0.3369999608714399 -1.3300210053668922
1.4607886 -0.3372569050580702 -1.3309751871405027
1.4605955 -0.3375140342378907 -1.3319299436832357
1.4604025 -0.33777118832893266 -1.3328854156696226
1.4602095 -0.33802852762407704 -1.3338416178673698
1.4600165 -0.3382860508062485 -1.3347981436629266
1.4598235 -0.33854375932986613 -1.3357551151165978
1.4596305 -0.33880165192402206 -1.3367128936612234
1.4594376 -0.33905957074699733 -1.3376716907330324
1.4592446 -0.3393178333754647 -1.338630237401759
1.4590517 -0.339576122027531 -1.3395895039438412
1.4588588 -0.33983459515248965 -1.3405497079554543
1.4586661 -0.340093094324999 -1.3415104041036685
1.4584733 -0.34035177809481576 -1.3424716950355775
1.4582804 -0.34061080798394416 -1.343433582167943
1.4580877 -0.3408698625253589 -1.3443955391941218
1.457895 -0.3411289428549894 -1.3453577245413484
1.4577023 -0.34138836837865916 -1.3463203957053793
1.4575096 -0.34164781958096735 -1.3472834231629314
1.457317 -0.34190745574400966 -1.3482468916220196
1.4571244 -0.342167278163519 -1.3492108983064655
1.4569317 -0.34242728574600695 -1.3501755090191832
1.4567392 -0.3426873187991101 -1.3511408401860452
1.4565465 -0.34294769833343347 -1.3521069308944489
1.456354 -0.34320810332140206 -1.3530733408772178
1.4561616 -0.3434685324830573 -1.3540399159226264
1.4559691 -0.34372930965584714 -1.35500652827813
1.4557767 -0.34399011075791125 -1.3559731430356061
1.4555842 -0.3442512601487536 -1.356939856049884
1.4553918 -0.3445124332495566 -1.357906994017864
1.4551995 -0.3447736311695506 -1.35887483028743
1.4550071 -0.34503517669124995 -1.3598429881460548
1.4548148 -0.34529674689184103 -1.360811170259432
1.4546225 -0.3455585027583693 -1.3617797836319323
1.4544302 -0.345820445432032 -1.3627485065616924
1.4542379 -0.3460825738954491 -1.3637181307159536
1.4540458 -0.3463447267741848 -1.3646881912099107
1.4538535 -0.3466072283211319 -1.3656585523234686
1.4536613 -0.346869754113315 -1.3666291931332686
1.4534693 -0.3471323030071888 -1.3676002350865504
1.4532771 -0.3473952020186625 -1.3685716620088195
1.4530851 -0.3476581240004316 -1.3695433064174283
1.4528929 -0.3479213964398971 -1.370514866757107
1.4527009 -0.34818469159670823 -1.3714866650823283
1.4525089 -0.348448010476338 -1.372459600744221
1.4523169 -0.3487116793012942 -1.3734331539072666
1.452125 -0.3489753718449553 -1.3744070892526095
1.451933 -0.34923925086428564 -1.375381096735906
1.4517411 -0.34950331729522793 -1.3763553100461154
1.4515492 -0.349767570262467 -1.3773296422002468
1.4513574 -0.35003184641420415 -1.3783039411441083
1.4511654 -0.35029647340157627 -1.3792782021986207
1.4509736 -0.3505611233170018 -1.3802530093789689
1.4507818 -0.35082595984537235 -1.381228194356907
1.4505901 -0.3510908191370718 -1.3822034806800207
1.4503983 -0.35135602987253756 -1.383179076021449
1.4502066 -0.35162126318437525 -1.3841552136270334
1.450015 -0.3518866832841416 -1.3851318862787452
1.4498233 -0.3521522910226536 -1.386109003450208
1.4496317 -0.352417920404765 -1.3870865799130165
1.44944 -0.3526839029370503 -1.388064539899501
1.4492484 -0.3529499069754241 -1.389042573661718
1.4490569 -0.35321609884206095 -1.3900206695326667
1.4488654 -0.3534823119014664 -1.3909994641355892
1.4486738 -0.35374887876773664 -1.391978533271481
1.4484824 -0.3540154667517434 -1.3929586837590762
1.448291 -0.35428224299064565 -1.3939393751487894
1.4480995 -0.35454920648409943 -1.394920600673618
1.447908 -0.354816358394509 -1.3959018592404782
1.4477167 -0.3550835312120296 -1.3968835143513658
1.4475253 -0.3553510590049494 -1.3978654032020925
1.4473339 -0.3556186075513667 -1.3988477518976867
1.4471427 -0.35588617781284204 -1.3998303234104925
1.4469514 -0.35615410239424455 -1.4008135133315798
1.4467602 -0.35642204856873555 -1.4017965398686763
1.4465688 -0.3566903493706221 -1.4027797446056463
1.4463776 -0.3569586715202829 -1.4037630548543694
1.4461865 -0.35722701385688427 -1.40474721120744
1.4459953 -0.35749571238474576 -1.4057321411643362
1.4458042 -0.3577644311035958 -1.406717455732413
1.4456131 -0.3580333387019823 -1.407703424975203
1.445422 -0.35830243425503766 -1.408690389064004
1.445231 -0.35857171903884116 -1.4096781291068214
1.44504 -0.35884102398410966 -1.4106660618072278
1.4448489 -0.359110686381597 -1.4116545182352491
1.4446579 -0.3593803688487347 -1.4126435590062332
1.444467 -0.35965024079663527 -1.413633421771082
1.4442761 -0.3599201326873038 -1.4146237285361736
1.4440851 -0.3601903829039027 -1.4156145391580104
1.4438943 -0.36046065294998236 -1.41660546991634
1.4437034 -0.3607311127463874 -1.4175965001836766
1.4435126 -0.3610017611136137 -1.4185877247087624
1.4433218 -0.36127243011078536 -1.4195794581721406
1.443131 -0.36154345705374147 -1.4205717533154874
1.4429402 -0.3618145045447552 -1.4215643962068667
1.4427495 -0.3620857408281279 -1.4225572523929602
1.4425589 -0.36235699744981836 -1.4235504617739387
1.4423681 -0.36262861265921903 -1.4245440876565534
1.4421775 -0.3629002480447103 -1.4255378383968544
1.4419869 -0.3631720723378827 -1.4265319661019586
1.4417963 -0.36344408668739725 -1.4275261109006805
1.4416057 -0.36371628997948385 -1.4285201795574167
1.4414152 -0.36398851294607004 -1.4295143479470949
1.4412246 -0.3642610952742354 -1.4305087124625062
1.4410341 -0.3645336970671884 -1.4315032770377032
1.4408437 -0.36480631714364015 -1.4324981000906722
1.4406532 -0.3650792980252159 -1.4334937905389475
1.4404628 -0.3653522971677546 -1.4344900638961928
1.4402723 -0.36562565761451243 -1.435486571385058
1.440082 -0.3658990361716495 -1.4364833789257558
1.4398917 -0.366172433806445 -1.437480607842688
1.4397013 -0.366446192088655 -1.4384779899093703
1.4395111 -0.36671996923338457 -1.439475649403625
1.4393208 -0.3669939356975766 -1.4404735849367525
1.4391305 -0.36726809255518267 -1.4414715743310877
1.4389403 -0.3675424387785832 -1.4424696917178204
1.43875 -0.3678169754489917 -1.4434681025329434
1.4385599 -0.36809152940565437 -1.444466630125205
1.4383698 -0.3683662738312457 -1.445465619008582
1.4381796 -0.36864120770819275 -1.4464651815850416
1.4379895 -0.3689163323191794 -1.447466253130297
1.4377995 -0.3691914741997943 -1.4484684318350767
1.4376094 -0.36946680710116553 -1.4494707196172425
1.4374194 -0.3697423299173098 -1.4504733868110087
1.4372294 -0.37001804386960674 -1.4514764091610663
1.4370394 -0.37029394783040204 -1.4524790993006933
1.4368495 -0.3705698696929358 -1.4534820416904437
1.4366596 -0.3708459815764946 -1.454486705203385
1.4364697 -0.3711222849316072 -1.4554920860681198
1.4362798 -0.3713987786538292 -1.4564978418717305
1.4360899 -0.37167546398178875 -1.4575037955734431
1.4359001 -0.3719521659310315 -1.4585099529486092
1.4357103 -0.37222905954105 -1.4595168817016264
1.4355205 -0.37250614366808155 -1.4605240881026962
1.4353307 -0.3727834195779212 -1.4615315994308675
1.4351411 -0.37306071179115957 -1.4625392843010026
1.4349514 -0.37333819578272914 -1.4635473571933855
1.4347616 -0.37361604497532624 -1.4645561623992556
1.4345721 -0.3738937369011224 -1.465565400938882
1.4343824 -0.3741717944552294 -1.4665749053075507
1.4341928 -0.3744500439444917 -1.4675848878193314
1.4340032 -0.3747283095087645 -1.4685941082047733
1.4338137 -0.3750067667685599 -1.4696035779524979
1.4336241 -0.37528541501170487 -1.4706136154734228
1.4334347 -0.37556407977688283 -1.4716242334554592
1.4332452 -0.37584311115514324 -1.4726354271243807
1.4330558 -0.3761221589605841 -1.4736468485866963
1.4328663 -0.3764013980789826 -1.4746588192948877
1.4326769 -0.37668082924194407 -1.475671026587096
1.4324876 -0.37696027581440983 -1.476683182052557
1.4322982 -0.3772400904646125 -1.477695545483317
1.4321089 -0.3775199203139033 -1.4787082097620006
1.4319196 -0.37779994229868413 -1.4797215808911448
1.4317304 -0.3780799793320971 -1.4807350202699603
1.4315411 -0.3783603850494388 -1.481748723765993
1.4313519 -0.3786408056373895 -1.4827630477476341
1.4311627 -0.37892141856172573 -1.4837779343372448
1.4309735 -0.37920222313100604 -1.484793037760669
1.4307843 -0.3794832201421293 -1.485808381048078
1.4305953 -0.37976423166331197 -1.4868238032495822
1.4304061 -0.38004561290730166 -1.4878393945181299
1.430217 -0.38032700844095474 -1.4888552605810728
1.4300281 -0.3806084189830179 -1.489871472611265
1.429839 -0.3808901988119004 -1.49088793844207
1.4296501 -0.38117199345273867 -1.4919046274023262
1.429461 -0.3814541577667464 -1.4929219765208965
1.429272 -0.38173633686590697 -1.4939402824776327
1.4290832 -0.38201852988488355 -1.4949589796461116
1.4288943 -0.38230109400447715 -1.4959785913215866
1.4287055 -0.38258367206495286 -1.4969992527108174
1.4285165 -0.3828666218439936 -1.498020175272742
1.4283278 -0.383149406762856 -1.49904138785992
1.428139 -0.38343256369687784 -1.5000625754608192
1.4279501 -0.3837159129521584 -1.5010839762660275
1.4277614 -0.38399927657705 -1.5021052494494938
1.4275727 -0.3842828324583063 -1.503126715006143
1.427384 -0.3845665816169714 -1.5041485725788726
1.4271953 -0.3848505231663173 -1.5051709045988835
1.4270067 -0.38513447861747907 -1.5061931279437732
1.426818 -0.3854188060259697 -1.5072155720446268
1.4266294 -0.3857031471015509 -1.5082382510852017
1.426441 -0.38598750077433525 -1.5092613575150613
1.4262524 -0.3862722277533761 -1.5102847602013316
1.4260638 -0.38655714725279244 -1.5113085600587306
1.4258753 -0.3868420801541853 -1.5123324848398316
1.4256868 -0.3871272055634105 -1.5133571455859434
1.4254984 -0.38741252466353376 -1.5143820754735815
1.42531 -0.38769785581998706 -1.5154076510948729
1.4251215 -0.3879835614882524 -1.5164334589978412
1.4249332 -0.3882692790472508 -1.5174593912240661
1.4247448 -0.388555190506777 -1.5184855296346411
1.4245565 -0.38884129464284173 -1.5195119382180744
1.4243683 -0.3891274115638698 -1.520538982803259
1.42418 -0.38941372122379353 -1.5215665485511884
1.4239917 -0.38970040644593656 -1.5225944772517417
1.4238036 -0.38998692143271413 -1.5236228748162304
1.4236153 -0.39027381237893505 -1.524651135048669
1.4234271 -0.3905608960674512 -1.5256796126030066
1.423239 -0.39084799227535744 -1.526708339680341
1.4230509 -0.39113528120465424 -1.5277375173103438
1.4228628 -0.3914227646183392 -1.5287671955198994
1.4226747 -0.39171044093715895 -1.5297973762122061
1.4224867 -0.39199812947114343 -1.5308278577142427
1.4222987 -0.3922860109951867 -1.5318589921626964
1.4221107 -0.39257408723462606 -1.5328909484367659
1.4219227 -0.39286235672220554 -1.533923167131103
1.4217347 -0.3931508210793594 -1.534955875827452
1.4215468 -0.39343929575357756 -1.5359887558450571
1.4213588 -0.39372814839678966 -1.5370207476645172
1.421171 -0.39401701089810043 -1.538052848875439
1.4209832 -0.3943058848017666 -1.5390853498233978
1.4207953 -0.39459513530399193 -1.5401182366987916
1.4206076 -0.39488439704414774 -1.5411514891626075
1.4204197 -0.39517403583206445 -1.542185468042285
1.4202319 -0.3954636857855163 -1.5432197281814528
1.4200443 -0.39575334508706406 -1.5442541946495967
1.4198565 -0.39604338351811835 -1.5452889354099677
1.4196689 -0.3963334310938523 -1.5463237550412023
1.4194813 -0.3966236737772471 -1.547359150028256
1.4192936 -0.3969141099272188 -1.5483951431729674
1.419106 -0.397204741352327 -1.5494312699727917
1.4189184 -0.39749556636917094 -1.5504680325992266
1.4187309 -0.39778640192081033 -1.5515050159240502
1.4185433 -0.398077431079438 -1.5525427101697764
1.4183558 -0.39836865576822783 -1.5535807079302895
1.4181683 -0.39866007421099964 -1.5546189289467551
1.4179809 -0.39895150290277126 -1.555657440574817
1.4177935 -0.3992431253194104 -1.556696332463744
1.4176061 -0.39953494334616857 -1.5577351503904346
1.4174187 -0.39982695511087385 -1.558773866180413
1.4172313 -0.4001191625000681 -1.5598132224338463
1.417044 -0.4004113777188292 -1.5608527499976605
1.4168568 -0.40070378863621514 -1.5618926613060096
1.4166694 -0.40099657962542695 -1.5629330652022217
1.4164822 -0.40128919383900824 -1.5639740281816337
1.4162949 -0.4015821884796088 -1.5650148097055478
1.4161078 -0.40187519227418367 -1.5660556569952264
1.4159205 -0.40216857677253215 -1.567096341739896
1.4157335 -0.4024617831892911 -1.5681369223554507
1.4155463 -0.40275537053108895 -1.569177757148053
1.4153591 -0.4030491533629509 -1.5702184802118468
1.4151721 -0.4033429430209947 -1.571258981778529
1.4149851 -0.40363692796637085 -1.5722994352408637
1.414798 -0.40393110684812883 -1.5733401904664235
1.414611 -0.40422548108153133 -1.5743807805406413
1.414424 -0.40452004923355456 -1.5754212111216834
1.414237 -0.40481462476894736 -1.576461323797462
1.4140501 -0.40510939408995045 -1.5775015766262392
1.4138632 -0.4054043585101274 -1.5785419222766883
1.4136763 -0.4056995167539798 -1.5795823435116465
1.4134895 -0.4059946817189887 -1.5806224840840197
1.4133027 -0.40629004035045385 -1.581663186364202
1.4131159 -0.4065855941329529 -1.5827045677105505
1.412929 -0.40688134179173896 -1.583746099865065
1.4127423 -0.40717728468267467 -1.584787654842399
1.4125556 -0.40747323252487117 -1.585829245823692
1.4123688 -0.40776956459484953 -1.5868711033392002
1.4121821 -0.4080659014022127 -1.5879131931218393
1.4119954 -0.40836243342015455 -1.5889553150673488
1.4118088 -0.4086589698069496 -1.5899977470898992
1.4116222 -0.4089558910512472 -1.5910404839900512
1.4114356 -0.40925281648232253 -1.5920834236836605
1.411249 -0.40954993737208684 -1.5931274621701847
1.4110625 -0.40984725234557656 -1.5941720506499129
1.410876 -0.4101445728442713 -1.5952167416888852
1.4106895 -0.4104422776444395 -1.5962616263125318
1.410503 -0.41073998775395343 -1.5973067319143797
1.4103166 -0.4110378920101777 -1.5983521653331403
1.4101301 -0.4113359919663025 -1.5993981640044066
1.4099438 -0.4116340955139972 -1.6004438279850217
1.4097574 -0.4119325854286667 -1.6014894611232877
1.409571 -0.4122310786171753 -1.6025352716283414
1.4093847 -0.4125297673963287 -1.6035812894995147
1.4091985 -0.41282845913840316 -1.6046278515294043
1.4090122 -0.41312753788843043 -1.6056743978901402
1.408826 -0.41342661932869157 -1.6067202874016717
1.4086398 -0.41372589632457946 -1.6077663893137881
1.4084536 -0.4140253673383923 -1.608812390745551
1.4082674 -0.4143250338981164 -1.6098585832866583
1.4080813 -0.41462470249833533 -1.610904889671142
1.4078951 -0.41492475873973245 -1.6119513886943784
1.407709 -0.41522481681301143 -1.6129983717178227
1.4075229 -0.415525070607083 -1.614045762323065
1.407337 -0.4158253260294329 -1.6150931411414096
1.4071509 -0.41612596966650517 -1.616140736913489
1.4069649 -0.4164266146898071 -1.6171883859815523
1.4067789 -0.4167274553846857 -1.6182361714042846
1.406593 -0.4170284901097186 -1.6192841639258826
1.406407 -0.4173297205566249 -1.620331964022625
1.4062212 -0.41763095175892934 -1.6213797842427866
1.4060353 -0.41793237861804894 -1.6224277703407397
1.4058495 -0.4182339993874124 -1.6234760926184795
1.4056636 -0.418535815903512 -1.6245247676005834
1.4054778 -0.41883782644238604 -1.625573520098968
1.405292 -0.41913983890831824 -1.626622304192171
1.4051063 -0.419442045284018 -1.6276712950207526
1.4049206 -0.41974444740776123 -1.628720540757778
1.4047348 -0.4200470435135301 -1.6297697516197014
1.4045491 -0.42034983535994325 -1.630818757735203
1.4043635 -0.4206526267202361 -1.6318679592289733
1.4041779 -0.42095561375253443 -1.632918097957317
1.4039923 -0.42125879484912127 -1.633967963607718
1.4038067 -0.42156217165499915 -1.6350181359595801
1.4036212 -0.42186554758927847 -1.6360687546962727
1.4034356 -0.42216931442057903 -1.6371197713482553
1.4032501 -0.4224730802060436 -1.6381706343431535
1.4030646 -0.4227770418415423 -1.63922166422487
1.4028791 -0.4230811975552066 -1.6402727730765754
1.4026937 -0.4233853535037304 -1.6413238070684126
1.4025084 -0.42368970333072126 -1.6423740247955465
1.4023229 -0.42399444458632174 -1.643424347383759
1.4021376 -0.4242989877315145 -1.6444748293743685
1.4019523 -0.42460392264701946 -1.6455252738693877
1.4017669 -0.4249090511983023 -1.64657548133698
1.4015816 -0.42521417917720217 -1.6476260309130635
1.4013964 -0.4255195006987959 -1.6486763089805747
1.4012111 -0.42582501782383897 -1.6497265166447157
1.4010259 -0.4261307284538813 -1.6507767675509137
1.4008408 -0.42643643781299717 -1.6518268077329805
1.4006556 -0.42674234057546795 -1.6528769823273657
1.4004705 -0.42704843886080474 -1.6539283843219523
1.4002854 -0.42735473087085535 -1.654980496059178
1.4001002 -0.42766121864680284 -1.6560324288320123
1.3999152 -0.42796770264912404 -1.6570841113742305
1.3997301 -0.4282745798184613 -1.6581351839452223
1.3995451 -0.4285814527605388 -1.6591861538700081
1.3993602 -0.4288883233656741 -1.6602369356799025
1.3991752 -0.4291955851789189 -1.661287525860052
1.3989903 -0.4295028442676413 -1.66233804948527
1.3988053 -0.4298104948185532 -1.6633884743846388
1.3986204 -0.4301181423181426 -1.6644387749798597
1.3984356 -0.43042578446920937 -1.6654889747915549
1.3982507 -0.43073382033813756 -1.6665390481225852
1.3980659 -0.431041850513254 -1.6675888519910373
1.397881 -0.43135027463637104 -1.6686387665798712
1.3976963 -0.43165869277623486 -1.6696887400566751
1.3975116 -0.4319671069625026 -1.6707386177821169
1.3973268 -0.43227591317803343 -1.6717889231673329
1.3971422 -0.432584715210209 -1.672839371379269
1.3969575 -0.4328937100956604 -1.6738898142689729
1.3967729 -0.4332029000699754 -1.67494028673755
1.3965882 -0.4335122829093461 -1.6759908552953282
1.3964036 -0.4338218608240061 -1.6770409283144634
1.396219 -0.43413143154577677 -1.6780906949075982
1.3960345 -0.4344411970602731 -1.6791404751751902
1.39585 -0.43475115520060953 -1.6801900569483972
1.3956654 -0.4350613080836552 -1.6812394057178257
1.395481 -0.435371453004403 -1.682288877503627
1.3952965 -0.43568199321488976 -1.6833380797763509
1.395112 -0.4359925251037196 -1.6843871442841696
1.3949276 -0.43630325166060535 -1.6854359186771373
1.3947433 -0.4366139694205657 -1.6864850240919103
1.3945589 -0.4369250829266838 -1.6875342409641427
1.3943746 -0.4372361874112978 -1.6885836654234039
1.3941903 -0.437547486594445 -1.689632950732636
1.394006 -0.43785897785153666 -1.690682220324695
1.3938217 -0.4381706637772111 -1.691731303348647
1.3936375 -0.43848234000177083 -1.692779909732408
1.3934532 -0.43879441246257944 -1.6938280797056862
1.3932691 -0.43910647477302817 -1.6948759251496428
1.3930849 -0.4394187313539976 -1.6959234297135026
1.3929008 -0.4397309772722608 -1.696970910955664
1.3927166 -0.4400436196887235 -1.6980179512061455
1.3925326 -0.44035625104601744 -1.6990648565099464
1.3923485 -0.44066907652669274 -1.7001117236747445
1.3921645 -0.44098209329735455 -1.7011587969229072
1.3919805 -0.44129510134548633 -1.7022060733101125
1.3917965 -0.44160850366707866 -1.703253520172592
1.3916125 -0.441921897038859 -1.7043013472947606
1.3914286 -0.44223548180856803 -1.705349376262393
1.3912446 -0.4425492606945008 -1.706397155653408
1.3910607 -0.44286323092594443 -1.7074446511236827
1.3908769 -0.4431771915745549 -1.7084918813442598
1.3906931 -0.4434913433573093 -1.7095391204762436
1.3905092 -0.4438056890547511 -1.7105868949391994
1.3903254 -0.4441202259810835 -1.7116343286658835
1.3901416 -0.44443495674927136 -1.7126813001418677
1.3899579 -0.4447496743818528 -1.7137289512904708
1.3897742 -0.4450645859230108 -1.7147764007804867
1.3895905 -0.44537968843336756 -1.715823531231
1.3894068 -0.4456949847000157 -1.71687042863093
1.3892231 -0.4460104718475471 -1.7179171777541344
1.3890395 -0.4463259478326781 -1.7189639142489934
1.3888559 -0.4466416145205561 -1.7200103193647345
1.3886724 -0.44695747474222475 -1.7210568325832831
1.3884888 -0.44727352564191175 -1.722103060657702
1.3883053 -0.4475895646868278 -1.7231493135297782
1.3881217 -0.44790599978249873 -1.7241953440623023
1.3879383 -0.44822242260068845 -1.7252409473126074
1.3877548 -0.4485390358573113 -1.7262862496527687
1.3875713 -0.44885584222746133 -1.7273312923145965
1.387388 -0.4491726329259829 -1.7283762570750905
1.3872045 -0.4494898227348723 -1.7294210530385694
1.3870212 -0.44980699654295825 -1.7304659263708588
1.3868378 -0.450124363403517 -1.7315105448739392
1.3866546 -0.4504417138138355 -1.732555450673479
1.3864713 -0.45075946383085197 -1.733600401829415
1.386288 -0.45107719711149746 -1.7346448368271656
1.3861048 -0.4513951232943966 -1.7356892086762086
1.3859216 -0.4517132392744542 -1.7367335042523564
1.3857384 -0.4520315481328214 -1.7377776454109528
1.3855551 -0.4523500467359764 -1.73882158420515
1.385372 -0.45266853079905695 -1.739865123871265
1.3851889 -0.45298720435634005 -1.7409083723482461
1.3850058 -0.4533060704736829 -1.7419513985732478
1.3848227 -0.45362512600291355 -1.74299429081849
1.3846397 -0.4539441662083179 -1.7440371863228443
1.3844568 -0.4542633956773297 -1.7450801627419985
1.3842736 -0.45458302568105324 -1.7461229090898192
1.3840908 -0.45490242845657186 -1.7471647624191926
1.3839078 -0.4552222317618268 -1.7482066763371
1.3837248 -0.45554222405525674 -1.749248761930279
1.383542 -0.45586220011089684 -1.7502906059401535
1.3833591 -0.45618236500362214 -1.7513320485131212
1.3831762 -0.45650272194351316 -1.7523730002017173
1.3829935 -0.45682305857263833 -1.7534139673027096
1.3828106 -0.45714379621983026 -1.7544545490523986
1.3826278 -0.45746451317607534 -1.755494968046648
1.3824451 -0.4577854220140866 -1.7565351022807765
1.3822623 -0.4581065191458595 -1.7575748267024989
1.3820796 -0.4584278080237001 -1.7586144701974502
1.381897 -0.45874907546218796 -1.7596546822178512
1.3817142 -0.4590707445041375 -1.7606948118983168
1.3815316 -0.45939239184589203 -1.7617348443840297
1.3813491 -0.45971402088405583 -1.7627750839363432
1.3811665 -0.46003604820750826 -1.7638153654276543
1.3809838 -0.46035826726577944 -1.7648556326199496
1.3808013 -0.4606804640928461 -1.7658959674001167
1.3806188 -0.4610028525677102 -1.7669362332255045
1.3804363 -0.4613254291250642 -1.7679764500707325
1.3802539 -0.4616479864786943 -1.7690169393675583
1.3800714 -0.46197094286151924 -1.7700577205174453
1.379889 -0.46229387979030656 -1.7710980784569637
1.3797066 -0.4626170047755334 -1.7721384762322376
1.3795242 -0.46294032122146084 -1.77317891905983
1.379342 -0.46326361428166435 -1.774219259948926
1.3791596 -0.4635873102063927 -1.775259000718582
1.3789773 -0.4639109823064866 -1.7762985327259446
1.378795 -0.4642348456135183 -1.7773378190973623
1.3786128 -0.46455889657508015 -1.778376859265142
1.3784305 -0.4648831386531609 -1.7794156172069253
1.3782483 -0.46520735611842595 -1.7804545002039376
1.3780662 -0.4655317646062253 -1.7814933116001235
1.377884 -0.4658563604963037 -1.7825314305536828
1.3777019 -0.46618114722883497 -1.7835695720876537
1.3775197 -0.46650612129602603 -1.7846075594537822
1.3773377 -0.4668310733328272 -1.78564524365743
1.3771557 -0.46715621258499246 -1.786683739698353
1.3769736 -0.46748154263287695 -1.7877221358086108
1.3767916 -0.46780705992821775 -1.788760192819288
1.3766096 -0.4681327679013206 -1.7897979742262027
1.3764277 -0.46845844961761357 -1.7908357917040798
1.3762457 -0.468784321851232 -1.791873416066469
1.3760638 -0.4691103810980279 -1.7929111890294431
1.3758819 -0.46943663089231685 -1.7939489932815245
1.3757 -0.4697630677113093 -1.7949866553269183
1.3755182 -0.47008948099429276 -1.796024230495912
1.3753364 -0.4704160811726004 -1.7970616735880856
1.3751546 -0.47074287164054424 -1.7980987568998303
1.3749728 -0.47106984888376296 -1.7991353163587427
1.3747911 -0.4713968017283911 -1.8001720724736203
1.3746094 -0.47172415592969025 -1.8012090050272942
1.3744277 -0.4720514854990426 -1.8022457964953975
1.374246 -0.4723790017707536 -1.8032823387370014
1.3740643 -0.47270670797802067 -1.8043187688747608
1.3738828 -0.47303438566102013 -1.8053548778474788
1.3737011 -0.4733624683887929 -1.8063910594280947
1.3735195 -0.4736905222815471 -1.8074270961498191
1.373338 -0.47401876593082387 -1.8084630455110127
1.3731564 -0.4743471959702465 -1.809498664273236
1.372975 -0.47467559992409075 -1.8105344016874705
1.3727934 -0.4750044060807472 -1.8115702315855589
1.372612 -0.4753331858640591 -1.8126058267836898
1.3724306 -0.47566215192585476 -1.8136410491971864
1.3722492 -0.47599109107852783 -1.8146758525242381
1.3720678 -0.47632043265512 -1.8157100325805446
1.3718865 -0.47664974678191757 -1.8167431279053414
1.3717052 -0.4769792466887502 -1.817776376948837
1.3715239 -0.47730893550067177 -1.8188096898311967
1.3713425 -0.4776388101230787 -1.8198430525137919
1.3711612 -0.4779688736601927 -1.820876360012469
1.37098 -0.47829890588746865 -1.8219100166994167
1.3707988 -0.4786291270141271 -1.8229440625569324
1.3706176 -0.4789595339773098 -1.8239785831981552
1.3704364 -0.47929012999945747 -1.825013434278816
1.3702552 -0.4796209119647948 -1.8260481827718829
1.3700742 -0.47995166523516786 -1.8270829145858178
1.3698931 -0.48028260434580733 -1.8281176362758704
1.369712 -0.48061373235013227 -1.8291523663275402
1.3695309 -0.4809450461989993 -1.8301871530122102
1.36935 -0.481276330717267 -1.8312222408337453
1.3691689 -0.4816080194330444 -1.832257429797789
1.3689879 -0.48193967855762565 -1.8332923472902676
1.368807 -0.48227152349762753 -1.8343271419002618
1.3686261 -0.48260333842476616 -1.8353621378053535
1.3684452 -0.4829355579682079 -1.8363970979865214
1.3682643 -0.4832677471834525 -1.8374318001055434
1.3680835 -0.48360012209081854 -1.8384663955776945
1.3679026 -0.48393268546811924 -1.839500467031289
1.3677218 -0.4842654344084864 -1.840534391724365
1.367541 -0.48459837172592446 -1.8415680268602153
1.3673602 -0.4849312749454789 -1.8426016777971839
1.3671795 -0.4852643663969205 -1.8436351932290498
1.3669988 -0.4855976431867934 -1.8446685931707836
1.3668181 -0.48593110815496154 -1.84570190413315
1.3666375 -0.4862645382938244 -1.846734915962069
1.3664567 -0.48659837665025363 -1.8477675395148465
1.3662761 -0.486932179755397 -1.848799733950509
1.3660955 -0.48726617072494843 -1.8498312251441147
1.365915 -0.48760034645622957 -1.8508625574273851
1.3657345 -0.487934489246164 -1.851893782285841
1.365554 -0.4882688166309836 -1.8529249991646963
1.3653734 -0.48860355259235155 -1.8539556735252352
1.365193 -0.48893803092264193 -1.8549862628723508
1.3650125 -0.48927291797738526 -1.8560167996319206
1.364832 -0.489607989367762 -1.8570473688856066
1.3646517 -0.48994302696674286 -1.8580777878283559
1.3644713 -0.49027824878990717 -1.8591083085013054
1.364291 -0.49061365819747405 -1.8601398840708383
1.3641106 -0.49094925204047263 -1.8611711284845627
1.3639303 -0.49128481148763714 -1.8622019843523314
1.36375 -0.4916207772200601 -1.8632326766297012
1.3635697 -0.4919567082242384 -1.8642635299344614
1.3633895 -0.4922928235162028 -1.8652944262387625
1.3632092 -0.4926291261434905 -1.86632531818355
1.3630291 -0.4929653905114119 -1.8673562360378846
1.362849 -0.4933018421058085 -1.868387228757519
1.3626688 -0.49363870072527044 -1.8694183256855115
1.3624887 -0.49397530081369245 -1.8704494201714605
1.3623086 -0.49431230813298405 -1.8714804972029029
1.3621285 -0.49464950255800466 -1.8725115682993356
1.3619485 -0.4949866580101579 -1.8735424438611592
1.3617685 -0.49532400042207425 -1.8745732335705796
1.3615885 -0.495661526965053 -1.8756036938491094
1.3614085 -0.49599924039960996 -1.8766344182106447
1.3612286 -0.4963369142044058 -1.8776654999797266
1.3610486 -0.4966749988300347 -1.878696522104279
1.3608687 -0.4970130435460454 -1.8797273323139592
1.3606888 -0.4973512751507533 -1.880758024076936
1.3605089 -0.49768969069195085 -1.8817886058101294
1.3603292 -0.49802806863646437 -1.8828184788605844
1.3601494 -0.4983666302084829 -1.8838480068947159
1.3599695 -0.4987056029846299 -1.8848774014281713
1.3597897 -0.499044534633286 -1.885906661159225
1.3596101 -0.49938342793864865 -1.8869356981703211
1.3594303 -0.49972272960169983 -1.8879645793801791
1.3592507 -0.5000619925683697 -1.8889934118914222
1.359071 -0.5004014388991052 -1.8900222108633804
1.3588914 -0.5007410715126235 -1.8910510119344717
1.3587117 -0.5010808874912075 -1.8920798725441998
1.3585321 -0.5014208897567964 -1.893108602231748
1.3583525 -0.5017608495543644 -1.89413690448959
1.358173 -0.5021009954740054 -1.89516519671649
1.3579935 -0.5024413245089383 -1.8961936388032057
1.357814 -0.5027818397280218 -1.897222614321351
1.3576345 -0.5031223119490198 -1.8982515225155263
1.357455 -0.5034631966220565 -1.8992803018618671
1.3572756 -0.5038040379681477 -1.900308919478522
1.3570962 -0.5041450653623768 -1.9013371987636505
1.3569168 -0.5044862756875834 -1.9023653563090273
1.3567375 -0.5048274451289763 -1.9033929625034214
1.3565582 -0.505168797276337 -1.9044203935802422
1.3563788 -0.5055105622218884 -1.9054476123783353
1.3561995 -0.5058522826914541 -1.906474911668784
1.3560203 -0.506193961579463 -1.9075021390454374
1.355841 -0.5065360503976738 -1.9085286407181183
1.3556619 -0.5068780971339056 -1.9095548025506461
1.3554827 -0.507220326209395 -1.9105805890208276
1.3553035 -0.5075627405309149 -1.9116060236959111
1.3551244 -0.5079053370748258 -1.9126312959172773
1.3549452 -0.5082481187929451 -1.9136563701640255
1.3547661 -0.5085908544839234 -1.9146814370659782
1.3545871 -0.5089337752124211 -1.9157064612250865
1.354408 -0.5092768779264755 -1.916730777898829
1.354229 -0.509620165466015 -1.917754365968262
1.3540499 -0.5099636347414829 -1.9187773830163073
1.353871 -0.5103070598406859 -1.91979999891381
1.353692 -0.5106506664400179 -1.9208223923016874
1.3535131 -0.5109944574124605 -1.9218444707657
1.3533342 -0.5113384297822042 -1.9228662610878802
1.3531553 -0.5116825864218687 -1.9238878022875712
1.3529764 -0.5120266949232359 -1.9249092872706537
1.3527976 -0.5123709875836425 -1.9259304007820992
1.3526188 -0.5127154613163389 -1.926951660233726
1.35244 -0.5130601191998043 -1.9279729611727006
1.3522612 -0.5134049581946932 -1.9289945545493081
1.3520825 -0.513749751409374 -1.9300164277658323
1.3519038 -0.514094725694527 -1.9310383702337923
1.3517251 -0.5144398841396732 -1.9320603686893738
1.3515464 -0.5147852236947422 -1.9330827297490651
1.3513677 -0.5151307475000722 -1.9341051731206962
1.3511891 -0.5154762218286245 -1.935127519643309
1.3510106 -0.5158218802659157 -1.9361495678726974
1.350832 -0.5161677196353874 -1.9371712361411049
1.3506534 -0.5165137429570803 -1.9381924508295252
1.3504748 -0.5168599470597528 -1.9392132827432502
1.3502964 -0.5172061037088459 -1.9402336449825355
1.3501179 -0.5175524409000517 -1.941253677772059
1.3499395 -0.5178989616287734 -1.9422736105507223
1.349761 -0.5182456628539629 -1.9432936202148903
1.3495826 -0.518592547602237 -1.9443132392627056
1.3494042 -0.5189393809142612 -1.945332438463184
1.3492259 -0.5192863974760628 -1.9463515114170766
1.3490475 -0.5196335942560549 -1.9473705629416447
1.3488692 -0.5199809742641889 -1.9483892828987264
1.3486909 -0.520328534393903 -1.949407570421532
1.3485126 -0.5206760451138607 -1.9504248763614531
1.3483343 -0.5210239681873773 -1.9514421823735741
1.3481561 -0.5213718414959123 -1.9524594564028543
1.347978 -0.5217196617231029 -1.9534764120468187
1.3477998 -0.5220678975351788 -1.9544931027005483
1.3476217 -0.522416079882941 -1.9555095122981507
1.3474435 -0.5227646780043286 -1.9565256997831528
1.3472654 -0.5231132222888967 -1.9575415738386905
1.3470873 -0.5234619490972091 -1.958557047284762
1.3469093 -0.5238106215627742 -1.9595720891240014
1.3467312 -0.5241597099580098 -1.960586854683338
1.3465532 -0.5245087436135925 -1.961601303474375
1.3463752 -0.5248579594625752 -1.9626156445511653
1.3461972 -0.5252073541860283 -1.9636300699772928
1.3460193 -0.5255569311195325 -1.9646444547126722
1.3458414 -0.5259064526341849 -1.9656584650702729
1.3456635 -0.5262561561389147 -1.9666720082276477
1.3454857 -0.5266060382602488 -1.96768592718324
1.3453078 -0.5269561023277362 -1.9686987507890863
1.34513 -0.5273063447939329 -1.9697111690340143
1.3449521 -0.527656769008697 -1.9707233077935988
1.3447744 -0.5280071364814589 -1.9717352939352266
1.3445966 -0.5283576856229144 -1.9727475961104661
1.3444189 -0.5287084129368282 -1.9737598019451148
1.3442411 -0.5290593218901604 -1.9747717874780415
1.3440635 -0.5294101734780622 -1.9757836641005972
1.3438859 -0.5297612065428215 -1.9767954830552357
1.3437083 -0.5301124175797923 -1.9778074447121325
1.3435307 -0.5304638101172521 -1.9788192750259486
1.343353 -0.5308153805985552 -1.9798308719814768
1.3431754 -0.5311671324857962 -1.98084205123462
1.3429979 -0.5315188260144372 -1.9818533246970516
1.3428204 -0.5318707007816781 -1.9828637437742167
1.3426429 -0.5322227530688138 -1.9838736990056118
1.3424654 -0.5325749863881797 -1.9848833620713076
1.342288 -0.5329271604099965 -1.985892955477498
1.3421105 -0.5332797521373562 -1.9869022623816008
1.3419331 -0.5336322842045509 -1.9879110559797177
1.3417557 -0.5339849970217514 -1.9889192026183762
1.3415785 -0.5343376496308084 -1.9899270727528942
1.3414011 -0.5346907200085405 -1.9909345122174156
1.3412238 -0.5350437297554693 -1.9919412270916173
1.3410466 -0.5353969197606019 -1.9929473216648317
1.3408693 -0.5357502862286997 -1.9939535590788693
1.340692 -0.5361038329526131 -1.9949596552388944
1.3405148 -0.5364575561001652 -1.9959653660885237
1.3403376 -0.5368112213870206 -1.9969707336322333
1.3401605 -0.5371650628808049 -1.9979758950263382
1.3399833 -0.5375190842808767 -1.998980776757084
1.3398062 -0.5378732817819017 -1.9999851516822698
1.339629 -0.5382276590373815 -2.000989228491552
1.339452 -0.5385819736301817 -2.001993106616063
1.339275 -0.5389364678778298 -2.0029971511101867
1.339098 -0.5392911379353116 -2.004000841120079
1.338921 -0.5396459875185173 -2.005003871791779
1.3387439 -0.5400010127115823 -2.0060063529702368
1.338567 -0.5403559780019374 -2.007007932808371
1.3383901 -0.5407111184805026 -2.0080085259851774
1.3382132 -0.5410664377747042 -2.009007872093143
1.3380363 -0.5414219318809713 -2.010006684358116
1.3378594 -0.5417776045685869 -2.011004969329107
1.3376826 -0.5421332120839633 -2.0120026927750714
1.3375058 -0.5424889979117448 -2.013000181726219
1.337329 -0.5428449581075823 -2.013997116062466
1.3371522 -0.5432010964439686 -2.0149937372901023
1.3369755 -0.5435574089866713 -2.015989541547191
1.3367988 -0.5439136590295838 -2.0169848525097103
1.336622 -0.5442703235116718 -2.0179798796686104
1.3364453 -0.5446269251294731 -2.0189748323539187
1.3362687 -0.5449837006786334 -2.019969798588055
1.3360921 -0.5453404129740606 -2.0209645188006937
1.3359154 -0.545697540028609 -2.0219588874021777
1.3357389 -0.5460546034230047 -2.0229530299801537
1.3355623 -0.5464118405009286 -2.0239469804711177
1.3353858 -0.5467692548708224 -2.024940924501351
1.3352093 -0.547126842907941 -2.025934902365492
1.3350328 -0.5474843666721358 -2.026928843377125
1.3348564 -0.5478420639971847 -2.0279224821364767
1.33468 -0.548199938391516 -2.028916026228405
1.3345035 -0.5485579862817963 -2.0299092512616967
1.3343271 -0.5489162111382431 -2.030902065089423
1.3341507 -0.5492746093462495 -2.0318943414224266
1.3339744 -0.5496329420552885 -2.032886391968709
1.333798 -0.5499914479244856 -2.033878208552114
1.3336217 -0.5503501303828188 -2.0348699798544256
1.3334454 -0.5507089859491139 -2.035861372440807
1.3332692 -0.5510677752543902 -2.036852605933761
1.3330929 -0.5514269803951198 -2.037843865382711
1.3329167 -0.5517861189970195 -2.038835337111971
1.3327405 -0.5521454305884542 -2.0398266207725393
1.3325645 -0.5525046752580463 -2.0408174050904178
1.3323883 -0.5528643360316994 -2.0418079052354807
1.3322122 -0.5532239294924792 -2.042798186584648
1.3320361 -0.5535836956388378 -2.043788036246026
1.3318601 -0.5539436376473833 -2.044777153031755
1.331684 -0.5543037521269941 -2.045765827315055
1.3315079 -0.5546640423090249 -2.046754297993304
1.331332 -0.5550242607622108 -2.047742206088283
1.331156 -0.5553846546741567 -2.0487295844633864
1.3309801 -0.5557452205848853 -2.049716155582736
1.3308041 -0.5561059616989291 -2.0507022192047453
1.3306282 -0.5564668745908407 -2.0516875033465207
1.3304523 -0.5568277178108553 -2.0526721826148746
1.3302765 -0.5571887324244001 -2.053656015843902
1.3301007 -0.5575499216811789 -2.0546397495096445
1.3299248 -0.5579112821952559 -2.055622776496934
1.329749 -0.5582728171852045 -2.0566055694033407
1.3295733 -0.5586342780587407 -2.0575877828833766
1.3293974 -0.5589961584773169 -2.0585693712122004
1.3292217 -0.559357964274068 -2.059550051618923
1.3290461 -0.559719698448402 -2.060530394309548
1.3288704 -0.5600818487958744 -2.0615105149676825
1.3286947 -0.5604441729879838 -2.0624903285838476
1.3285191 -0.5608064217017917 -2.063469848653544
1.3283435 -0.5611688440838987 -2.0644488586830936
1.3281679 -0.5615314366407784 -2.065427419883432
1.3279924 -0.5618939564103409 -2.066405595672435
1.3278168 -0.5622568925143665 -2.0673831348452634
1.3276414 -0.5626197553545669 -2.068360318987917
1.3274659 -0.562982787975672 -2.069337138351023
1.3272904 -0.5633459936550088 -2.0703138977388815
1.3271149 -0.5637093690548226 -2.071290381236281
1.3269396 -0.5640726704348473 -2.072266303013399
1.3267641 -0.5644363883970769 -2.0732420010348296
1.3265887 -0.5648000319598395 -2.0742176318234136
1.3264134 -0.5651638449901781 -2.0751928488441362
1.326238 -0.5655278305797935 -2.0761677184846823
1.3260628 -0.5658917379018495 -2.0771422175728764
1.3258876 -0.5662558176239202 -2.0781165888809197
1.3257122 -0.5666203142194385 -2.079090380476657
1.325537 -0.5669847352316352 -2.0800638603259087
1.3253618 -0.5673490771855589 -2.081036694985152
1.3251866 -0.5677138391725765 -2.0820088976696702
1.3250115 -0.5680785216311598 -2.0829808606752613
1.3248364 -0.5684433758847022 -2.0839524685450366
1.3246613 -0.5688083986664061 -2.0849243041032226
1.3244861 -0.5691735932512315 -2.085895800243426
1.324311 -0.5695389562900609 -2.0868668725214174
1.324136 -0.5699042421626301 -2.087837743616743
1.323961 -0.5702696963189867 -2.0888084305369636
1.323786 -0.5706353218671274 -2.089778064163457
1.323611 -0.5710011154241594 -2.090746947932828
1.323436 -0.5713670801002766 -2.091715357945119
1.3232611 -0.5717329631312912 -2.092683212562818
1.3230861 -0.572099266579137 -2.0936505785193362
1.3229113 -0.5724654879023969 -2.094616880326099
1.3227365 -0.5728316300435161 -2.0955819054361497
1.3225616 -0.5731981889850368 -2.0965462427672295
1.3223867 -0.5735649181450038 -2.0975098108212915
1.322212 -0.5739315639752248 -2.098472455417819
1.3220372 -0.5742983796502693 -2.099434738052855
1.3218625 -0.5746653617788764 -2.100396206766539
1.3216877 -0.5750325135156691 -2.1013569663831673
1.321513 -0.5753995808917867 -2.1023171039649364
1.3213384 -0.5757668175515848 -2.103276480440403
1.3211638 -0.5761342200678043 -2.1042355558715817
1.3209891 -0.5765017916888109 -2.105193948929259
1.3208145 -0.5768695289676103 -2.1061517696932293
1.3206398 -0.5772374351215152 -2.1071087732148674
1.3204653 -0.5776052553430536 -2.1080644006966778
1.3202908 -0.5779732439808951 -2.1090192004546955
1.3201163 -0.5783413974785737 -2.10997315642361
1.3199418 -0.5787097191086698 -2.110926528299168
1.3197674 -0.5790779536836369 -2.1118795569213225
1.3195928 -0.5794466079561406 -2.1128318818066107
1.3194184 -0.579815174641379 -2.1137825898204237
1.319244 -0.5801839087651386 -2.1147324597072648
1.3190696 -0.5805528067857525 -2.1156820411126462
1.3188953 -0.5809216198541302 -2.1166312216667156
1.3187209 -0.5812908489736913 -2.1175796763536345
1.3185467 -0.5816599926528755 -2.1185278009298094
1.3183724 -0.5820292999052789 -2.1194758703086287
1.3181981 -0.582398774047295 -2.120423832390423
1.3180239 -0.5827681588353184 -2.1213714468178666
1.3178496 -0.5831379632654564 -2.122318180245754
1.3176755 -0.583507677838497 -2.1232643920976355
1.3175013 -0.5838775589361951 -2.124210089364592
1.3173271 -0.5842476029459408 -2.125155364825091
1.317153 -0.5846178133087645 -2.126100187549151
1.3169789 -0.584987932918356 -2.1270443075432492
1.3168049 -0.5853582184725984 -2.1279871684550544
1.3166308 -0.5857286662578752 -2.128928417896464
1.3164568 -0.5860992795314027 -2.1298691412507895
1.3162827 -0.5864700547284292 -2.1308088222923782
1.3161088 -0.586840741065161 -2.131747888107225
1.3159348 -0.5872118431792894 -2.1326865877201002
1.3157609 -0.5875828560087902 -2.1336245740064355
1.3155869 -0.5879540302295381 -2.134561717323555
1.315413 -0.5883253690856636 -2.1354985528179062
1.3152392 -0.5886966145212073 -2.1364351461082207
1.3150654 -0.5890680244180697 -2.137371127909882
1.3148915 -0.5894398500818864 -2.138306485870175
1.3147177 -0.5898115851414623 -2.1392416360281286
1.314544 -0.5901832259261599 -2.1401758680165237
1.3143702 -0.5905552857390133 -2.1411090398000487
1.3141965 -0.5909272506904297 -2.1420414003879578
1.3140228 -0.5912993791984369 -2.1429731399226144
1.3138491 -0.5916716678058529 -2.1439044076100147
1.3136754 -0.5920441197732517 -2.1448346434403858
1.3135017 -0.5924167315384047 -2.1457639883693775
1.3133281 -0.5927892504894197 -2.146692386822979
1.3131545 -0.5931621847990975 -2.1476200536921617
1.3129809 -0.5935350257714255 -2.1485470501120854
1.3128074 -0.5939077696784605 -2.149472903270173
1.3126339 -0.594280932078567 -2.1503978687983194
1.3124604 -0.5946539968564811 -2.151322221379404
1.3122869 -0.5950274801451425 -2.1522459639007923
1.3121134 -0.595400865342187 -2.1531688317882423
1.31194 -0.5957744122601917 -2.1540906927616326
1.3117666 -0.5961478604407123 -2.1550117133287356
1.3115932 -0.596521726874156 -2.155931940732848
1.3114198 -0.5968954940544623 -2.1568514562433934
1.3112465 -0.5972694222921019 -2.1577704070610175
1.3110732 -0.597643508003959 -2.1586885095185284
1.3108999 -0.5980177544974971 -2.159605568936752
1.3107266 -0.598391900665937 -2.160522151598306
1.3105533 -0.5987664648845261 -2.1614378583329965
1.3103801 -0.5991409282886446 -2.1623530271247997
1.3102069 -0.5995155519721888 -2.163268067356238
1.3100337 -0.5998903323639232 -2.1641828708521973
1.3098606 -0.600265014903736 -2.165097585094575
1.3096874 -0.600640112131818 -2.1660114672806294
1.3095143 -0.6010151110541991 -2.1669248237425704
1.3093412 -0.6013902663390673 -2.167837965363337
1.3091681 -0.6017655813454108 -2.1687504643529487
1.3089951 -0.6021407939617367 -2.169662493079813
1.308822 -0.6025164246977681 -2.1705739055781414
1.3086491 -0.6028919526253613 -2.1714850637151044
1.3084761 -0.6032676397913728 -2.1723950171352135
1.3083031 -0.6036434825492086 -2.1733044005165287
1.3081303 -0.604019225137353 -2.1742125345626255
1.3079573 -0.6043953820990886 -2.1751194515736065
1.3077844 -0.6047714382427143 -2.176025686498936
1.3076116 -0.6051476492702436 -2.1769314795467807
1.3074387 -0.6055240185651324 -2.1778370017399165
1.3072659 -0.6059005426114715 -2.1787418357969686
1.3070931 -0.6062769649082095 -2.1796459738010214
1.3069203 -0.6066538015354469 -2.1805494664764984
1.3067476 -0.6070305359576963 -2.181452524822158
1.3065748 -0.6074074246758542 -2.1823549365233474
1.3064022 -0.6077842105928851 -2.1832560299411314
1.3062295 -0.6081614106624696 -2.184155936419756
1.3060569 -0.6085385072795504 -2.185055255534326
1.3058841 -0.6089160180004574 -2.185953217214771
1.3057115 -0.6092934246777584 -2.186850859547341
1.305539 -0.6096707239503272 -2.18774793929302
1.3053664 -0.6100484403046039 -2.188643903473743
1.3051939 -0.6104260486698847 -2.1895387929364283
1.3050213 -0.6108040740160402 -2.1904330430999046
1.3048488 -0.6111819908601644 -2.1913265492988567
1.3046764 -0.6115598021256927 -2.1922196108610463
1.3045039 -0.6119380270542566 -2.1931115745656453
1.3043315 -0.6123161458354754 -2.194002802637901
1.304159 -0.612694678261957 -2.1948936283866867
1.3039867 -0.6130731041126732 -2.195783663458228
1.3038143 -0.6134516817881215 -2.1966726215380628
1.303642 -0.6138301521958153 -2.1975605489617482
1.3034697 -0.614209036010852 -2.1984472704296945
1.3032974 -0.614587811876019 -2.199332596152306
1.3031251 -0.6149667386304977 -2.2002162363435924
1.3029529 -0.6153458189379801 -2.201098402133463
1.3027806 -0.6157250496016355 -2.20197897170325
1.3026085 -0.6161041707165316 -2.2028577722475267
1.3024362 -0.6164837041472088 -2.203734290611151
1.3022641 -0.6168631270782087 -2.2046094876883116
1.302092 -0.6172426991743276 -2.205483482783281
1.3019198 -0.6176224229926343 -2.2063561559111426
1.3017478 -0.61800203241918 -2.20722763701933
1.3015757 -0.6183820562914412 -2.208098013057008
1.3014036 -0.6187619651432991 -2.2089673084803105
1.3012316 -0.619142024878528 -2.2098348193396213
1.3010596 -0.6195222322457353 -2.2107011015467437
1.3008877 -0.6199023263840936 -2.2115655596846393
1.3007157 -0.6202828312604434 -2.2124292460008053
1.3005438 -0.6206632222613292 -2.2132913880875984
1.3003719 -0.6210437597848144 -2.21415119760528
1.3002 -0.6214244464845885 -2.215010025071148
1.3000282 -0.6218050151730853 -2.215868249467366
1.2998563 -0.6221859969123539 -2.216725385627311
1.2996845 -0.622566860061534 -2.2175812945582543
1.2995127 -0.6229478716793253 -2.2184360886128216
1.299341 -0.6233290285113984 -2.2192896607956687
1.2991692 -0.6237103334318164 -2.2201426868138285
1.2989975 -0.6240915184696698 -2.2209936025420807
1.2988257 -0.6244731158230332 -2.2218434478033715
1.2986541 -0.6248545926332959 -2.222692798513335
1.2984824 -0.6252362167405137 -2.2235409504443306
1.2983108 -0.6256179847578931 -2.224387740405798
1.2981392 -0.6259996341925746 -2.2252307000740132
1.2979676 -0.6263816917442041 -2.2260708518907983
1.297796 -0.6267636293096318 -2.2269068596753425
1.2976245 -0.6271457083647612 -2.2277389670657057
1.2974529 -0.627527931498051 -2.228568361231931
1.2972815 -0.62791002943384 -2.2293961116184335
1.29711 -0.6282925365824958 -2.2302223682321154
1.2969385 -0.6286749178067301 -2.2310476260580407
1.2967671 -0.6290574421099542 -2.2318721084066557
1.2965957 -0.6294401060053442 -2.2326955985394186
1.2964243 -0.6298229126072209 -2.2335176543222435
1.296253 -0.6302055919882302 -2.234338181705883
1.2960817 -0.6305884135475249 -2.2351575920195117
1.2959104 -0.6309713736656548 -2.23597572056402
1.295739 -0.631354475556861 -2.236793056824279
1.2955678 -0.6317377156609482 -2.2376090301224814
1.2953964 -0.6321210971014564 -2.2384235106080124
1.2952253 -0.632504349369696 -2.239236575621155
1.2950541 -0.632887742350077 -2.240047833901427
1.2948829 -0.6332712724046312 -2.240857972399639
1.2947117 -0.6336549427969302 -2.241667629711248
1.2945406 -0.6340384827453499 -2.242476401840341
1.2943695 -0.634422430071413 -2.2432845568428235
1.2941984 -0.6348062464913863 -2.2440920388870937
1.2940273 -0.6351902026786816 -2.2448981867234914
1.2938563 -0.6355742949609646 -2.2457035053879815
1.2936853 -0.6359582589179008 -2.246508366173757
1.2935143 -0.6363426265676511 -2.24731272637553
1.2933433 -0.636726865507113 -2.248116501735925
1.2931724 -0.6371112400965941 -2.248919170028329
1.2930014 -0.6374957533934139 -2.249719766673528
1.2928305 -0.6378804017429809 -2.2505187929257824
1.2926596 -0.6382649199169622 -2.2513166185316216
1.2924887 -0.6386498410750685 -2.252113444541367
1.2923179 -0.6390346315125743 -2.252909842868471
1.292147 -0.6394195562321147 -2.253704675174757
1.2919763 -0.6398043495482946 -2.254498373037698
1.2918055 -0.6401895454401254 -2.255290527143017
1.2916348 -0.6405746091371487 -2.256080335558744
1.291464 -0.6409600749741158 -2.256869150207957
1.2912934 -0.6413451388506732 -2.2576565219657057
1.2911227 -0.6417306045030723 -2.2584421373613925
1.290952 -0.6421162057350855 -2.25922654375623
1.2907814 -0.6425016697565017 -2.2600093132986685
1.2906107 -0.642887538296353 -2.2607910463457244
1.2904401 -0.6432732689935515 -2.261571575960371
1.2902696 -0.6436588647533058 -2.262351073930509
1.290099 -0.6440448614537162 -2.2631297416311207
1.2899284 -0.6444309924184684 -2.2639063221533475
1.289758 -0.6448169842089666 -2.264681881748232
1.2895875 -0.6452031097278103 -2.2654560974647997
1.289417 -0.6455893654720024 -2.266228932080207
1.2892466 -0.645975754530632 -2.267001098847775
1.2890762 -0.6463620031880727 -2.2677717940335738
1.2889059 -0.6467483846499711 -2.2685412002869105
1.2887354 -0.6471351659287691 -2.269309237861481
1.288565 -0.647521809085874 -2.2700764696395686
1.2883948 -0.6479083105305496 -2.2708422236091588
1.2882245 -0.6482952145439725 -2.2716056677385423
1.2880542 -0.6486819759852797 -2.2723682853483016
1.287884 -0.649068868871586 -2.2731294876616825
1.2877138 -0.6494558894590092 -2.273888463661359
1.2875435 -0.6498430407380317 -2.274645078473408
1.2873733 -0.6502303189533405 -2.275399818208246
1.2872032 -0.6506174558435491 -2.276152002365773
1.287033 -0.651004990231155 -2.2769022362551343
1.2868629 -0.6513923823751699 -2.2776509339685975
1.2866927 -0.6517799000727691 -2.2783980972306934
1.2865227 -0.6521672747604148 -2.2791437086227124
1.2863526 -0.6525550461540562 -2.2798874723961458
1.2861826 -0.6529426736465505 -2.2806288079697628
1.2860126 -0.6533304254126302 -2.281368359485225
1.2858427 -0.6537183043105786 -2.2821056908008543
1.2856727 -0.6541063067805779 -2.2828410882376367
1.2855028 -0.654494163429303 -2.2835736751411786
1.2853328 -0.6548824150398915 -2.2843042769296327
1.2851629 -0.6552705198697297 -2.2850326669880285
1.284993 -0.6556587465820403 -2.28575660274065
1.2848232 -0.6560470973908665 -2.2864764284602304
1.2846534 -0.6564352961408251 -2.287194075598454
1.2844836 -0.6568238908371558 -2.2879102143604517
1.2843138 -0.6572123326716556 -2.2886245098514015
1.284144 -0.6576008971814511 -2.2893370142754836
1.2839743 -0.6579895808280393 -2.290046202050702
1.2838045 -0.6583783862711448 -2.290754311935889
1.2836349 -0.6587670371492542 -2.291460864963398
1.2834651 -0.6591560824337083 -2.2921651100089693
1.2832955 -0.6595449722453794 -2.292867187341048
1.2831259 -0.659933982471087 -2.2935662171368625
1.2829564 -0.6603228359645671 -2.2942621571004036
1.2827867 -0.6607120824063474 -2.29495629380579
1.2826172 -0.6611011711889749 -2.295648398352935
1.2824477 -0.661490378770903 -2.296338734230422
1.2822782 -0.6618797016387888 -2.2970278030208515
1.2821087 -0.6622691427547022 -2.297714445935006
1.2819391 -0.6626586984529756 -2.298399028140103
1.2817698 -0.6630480975665286 -2.29908059365558
1.2816004 -0.66343761020899 -2.29975895217111
1.2814308 -0.6638275133528538 -2.3004339761144643
1.2812616 -0.6642169804097738 -2.3011066987096873
1.2810922 -0.6646068372140256 -2.3017757532737146
1.2809228 -0.6649968053111684 -2.3024423928982043
1.2807535 -0.6653866134646269 -2.303106714931257
1.2805842 -0.6657765320696227 -2.3037687400833957
1.2804149 -0.6661665643686242 -2.304428667186225
1.2802457 -0.6665567063715787 -2.3050861336996586
1.2800765 -0.6669466864398581 -2.305741581398812
1.2799073 -0.6673367753871174 -2.306394019141955
1.2797381 -0.667727251194608 -2.3070438539658045
1.2795689 -0.6681175599160244 -2.3076903432614637
1.2793999 -0.6685077044206139 -2.308334643574122
1.2792307 -0.6688982310496027 -2.308975059930647
1.2790617 -0.6692885920077705 -2.3096109662879534
1.2788925 -0.6696793338009283 -2.310242460473412
1.2787235 -0.6700699083324282 -2.31087084710598
1.2785544 -0.670460587156655 -2.311496205234549
1.2783855 -0.6708510975028441 -2.312118277208007
1.2782165 -0.671241986651239 -2.312736797948025
1.2780476 -0.6716327058820315 -2.3133508635103004
1.2778786 -0.672023526961483 -2.3139624106184478
1.2777097 -0.6724144527519812 -2.3145708022254343
1.2775408 -0.6728054793957982 -2.315176338517153
1.277372 -0.673196333767855 -2.315779830230878
1.2772031 -0.6735875642292132 -2.3163802960006934
1.2770343 -0.6739786212506477 -2.316976934392174
1.2768655 -0.6743697770387588 -2.317569237308524
1.2766967 -0.6747610340289066 -2.318157301852809
1.276528 -0.6751521119908038 -2.3187414775252977
1.2763592 -0.6755435663394235 -2.3193235945537722
1.2761905 -0.6759348406082214 -2.319902937916754
1.2760218 -0.6763262139167692 -2.3204791187495486
1.2758532 -0.6767176825152071 -2.3210513121152703
1.2756845 -0.6771092489389737 -2.3216206385704705
1.2755159 -0.677500632815088 -2.322187572482848
1.2753474 -0.6778921136403757 -2.3227517937840743
1.2751788 -0.6782836877679347 -2.3233135270346437
1.2750102 -0.6786753579648761 -2.3238727432452895
1.2748417 -0.6790671205886946 -2.3244289211700147
1.2746731 -0.6794589781752027 -2.324980476247403
1.2745047 -0.679850649574845 -2.3255285381379176
1.2743362 -0.6802424147979899 -2.3260746352197743
1.2741678 -0.6806342701874594 -2.3266190779715576
1.2739993 -0.6810262187424153 -2.3271606833457428
1.2738309 -0.6814182566442378 -2.327700106318403
1.2736626 -0.6818101093874392 -2.328237128250883
1.2734942 -0.6822020506371752 -2.3287721348065125
1.2733259 -0.682594083434553 -2.3293043533068967
1.2731576 -0.6829862038952762 -2.329834325129959
1.2729893 -0.6833784151349801 -2.3303624621356605
1.2728211 -0.6837704355393467 -2.3308883973262153
1.2726527 -0.6841628238776807 -2.331412610556482
1.2724845 -0.6845550205985266 -2.331934811712361
1.2723163 -0.6849473066701245 -2.3324541649636865
1.2721481 -0.6853396780991591 -2.3329700976126855
1.27198 -0.6857318596583184 -2.3334838624383525
1.271812 -0.6861241257122747 -2.3339955653176268
1.2716438 -0.6865167575429091 -2.3345050820765354
1.2714757 -0.6869091948430534 -2.3350121226738554
1.2713076 -0.6873017188822976 -2.335516793716942
1.2711396 -0.6876940473717003 -2.336018382900473
1.2709715 -0.6880867400820734 -2.3365174873149543
1.2708036 -0.688479236281499 -2.337015236379766
1.2706356 -0.6888718175976052 -2.337510385573488
1.2704676 -0.689264480114062 -2.3380024941260955
1.2702997 -0.6896572268141078 -2.338492548531319
1.2701318 -0.6900497750998033 -2.3389796557029423
1.269964 -0.6904424065898811 -2.3394637994254004
1.269796 -0.6908353963405521 -2.3399453451063104
1.2696283 -0.6912279105624519 -2.340425230915141
1.2694604 -0.6916207823792792 -2.340901720445003
1.2692926 -0.6920137356808976 -2.341376833043648
1.2691249 -0.6924064877084165 -2.341849139267137
1.2689571 -0.692799320296921 -2.3423175197233315
1.2687894 -0.6931922295480949 -2.342783302652983
1.2686217 -0.6935852183332587 -2.34324573646847
1.268454 -0.6939782827605031 -2.343705534061721
1.2682863 -0.6943711463815685 -2.344162828453833
1.2681186 -0.6947643641205722 -2.3446156497102733
1.267951 -0.6951573794950039 -2.345063556650169
1.2677834 -0.6955504679802121 -2.34550836466825
1.2676159 -0.6959433527898691 -2.345949566974498
1.2674483 -0.6963365892534198 -2.3463879419853355
1.2672808 -0.696729620916573 -2.346823833495187
1.2671132 -0.6971230035181518 -2.347257391271617
1.2669457 -0.6975161804265317 -2.3476890351456765
1.2667783 -0.6979091478406513 -2.348117719038052
1.2666109 -0.6983024682891965 -2.348542467758259
1.2664435 -0.6986955779528526 -2.348964429787182
1.266276 -0.6990890397800412 -2.349383923524012
1.2661086 -0.6994822897986938 -2.3497999901977753
1.2659413 -0.6998756108847471 -2.350212740611601
1.265774 -0.7002687189271076 -2.3506225966363496
1.2656066 -0.7006621772178695 -2.3510296916410707
1.2654394 -0.701055421446242 -2.35143428204701
1.2652721 -0.701448734728284 -2.351835057426417
1.2651049 -0.701842112985562 -2.35223136953572
1.2649376 -0.7022355588478193 -2.3526234094331158
1.2647705 -0.7026287877026801 -2.35300993375836
1.2646033 -0.7030223629549348 -2.3533923379622483
1.2644361 -0.7034157196983576 -2.3537721335465074
1.264269 -0.7038091413171192 -2.354148258644453
1.2641019 -0.7042026238077986 -2.354520632171772
1.2639349 -0.7045958891548807 -2.35488898419645
1.2637677 -0.7049894947725782 -2.355253369493629
1.2636007 -0.7053828818156418 -2.3556136390841123
1.2634337 -0.7057763269461165 -2.3559680176418847
1.2632667 -0.7061698323802984 -2.356316792896808
1.2630997 -0.706563394119745 -2.3566620039987343
1.2629328 -0.7069567339482876 -2.35700417796694
1.2627658 -0.7073504100220832 -2.3573438260924053
1.2625989 -0.7077438631505526 -2.357680040579355
1.262432 -0.7081373704310748 -2.3580128539865717
1.2622651 -0.7085309346501247 -2.3583422968323258
1.2620983 -0.7089242706585078 -2.358666749707027
1.2619314 -0.7093179432620883 -2.358987366528052
1.2617646 -0.7097113859723078 -2.359300245980893
1.2615979 -0.7101048817361916 -2.359605136538251
1.2614311 -0.7104984262138249 -2.3599030583855702
1.2612643 -0.710892021583944 -2.360197395071199
1.2610977 -0.711285382788312 -2.3604883886101917
1.260931 -0.7116787938363837 -2.3607762632387743
1.2607642 -0.7120725324791081 -2.3610618598672812
1.2605976 -0.7124660385455229 -2.3613427593681746
1.260431 -0.7128593079674569 -2.3616200446894835
1.2602644 -0.7132529064715939 -2.361893866615734
1.2600979 -0.7136462670725784 -2.36216394471826
1.2599313 -0.7140396740217558 -2.3624308551225313
1.2597648 -0.7144331235028555 -2.3626945032219435
1.2595983 -0.7148266182448569 -2.362954591471073
1.2594317 -0.7152201543705453 -2.3632113481593064
1.2592653 -0.7156134528038481 -2.3634634286871377
1.2590988 -0.7160070729997347 -2.3637123212786144
1.2589324 -0.7164004543142141 -2.363958698345824
1.2587659 -0.7167938747141965 -2.3642014785974443
1.2585996 -0.7171870549969933 -2.364441121707116
1.2584332 -0.7175805550921167 -2.3646770197281572
1.2582669 -0.7179738138699796 -2.364909658956196
1.2581005 -0.7183673914086387 -2.3651394662346115
1.2579343 -0.7187604446499337 -2.3653662869135728
1.257768 -0.7191538156335732 -2.365588109130516
1.2576017 -0.7195472245815785 -2.3658046541246316
1.2574356 -0.7199403855126626 -2.3660151709408064
1.2572693 -0.7203338646802546 -2.366222528097779
1.2571031 -0.7207270944636489 -2.36642636077323
1.2569369 -0.7211203591466002 -2.3666244879877363
1.2567708 -0.7215133727371587 -2.3668180897925395
1.2566047 -0.721906701748147 -2.36700687110671
1.2564386 -0.7222997780927533 -2.367191846174333
1.2562726 -0.7226928863582222 -2.3673725612771506
1.2561065 -0.7230860227304315 -2.367548877328011
1.2559404 -0.7234791894928684 -2.367719918422846
1.2557744 -0.7238723826368559 -2.367884853281002
1.2556084 -0.7242653219530872 -2.36804481474752
1.2554425 -0.7246582858980838 -2.3681996471302234
1.2552766 -0.7250512766462498 -2.368350021094224
1.2551106 -0.7254442905231159 -2.3684965736281134
1.2549447 -0.7258373299923673 -2.368640511337008
1.2547789 -0.726230109252262 -2.3687818970971826
1.2546129 -0.7266231956412514 -2.368920644316864
1.2544471 -0.7270160209420992 -2.369057265161304
1.2542813 -0.7274088701457837 -2.369190353875945
1.2541156 -0.7278014571355512 -2.3693195160941682
1.2539498 -0.7281943491960439 -2.369445024651742
1.2537841 -0.7285869778078556 -2.369567503823854
1.2536182 -0.7289799104870617 -2.3696869139362766
1.2534525 -0.729372578704054 -2.36980387468479
1.253287 -0.7297649850811085 -2.3699173524411172
1.2531213 -0.7301576909466799 -2.3700280617221385
1.2529556 -0.730550416523589 -2.370135673063026
1.25279 -0.73094287552547 -2.3702407350466097
1.2526244 -0.7313353532487782 -2.3703415058037214
1.2524588 -0.7317278457397886 -2.370439504361449
1.2522932 -0.7321203559415976 -2.370535092566509
1.2521278 -0.7325125975071386 -2.3706283469226226
1.2519622 -0.7329051385887752 -2.370719202844568
1.2517967 -0.7332974101823785 -2.370806978974668
1.2516313 -0.7336896976869537 -2.3708916512008233
1.2514658 -0.734081997230401 -2.3709722356301692
1.2513005 -0.7344740288707637 -2.3710502861551372
1.251135 -0.7348663542677077 -2.3711264394350593
1.2509696 -0.7352584110050356 -2.371199470371509
1.2508043 -0.7356504780108385 -2.371270833850826
1.250639 -0.7360425582569036 -2.3713392204912855
1.2504736 -0.7364346479270801 -2.3714052070630123
1.2503084 -0.7368264673320389 -2.371469567173296
1.2501432 -0.7372182955144272 -2.3715312870132728
1.2499778 -0.7376104179812578 -2.3715898237621573
1.2498126 -0.7380022655598849 -2.371646189962764
1.2496475 -0.738393841230351 -2.3717004669173845
1.2494823 -0.7387857067136031 -2.37175189947003
1.2493172 -0.7391772993780718 -2.3718006547377657
1.249152 -0.7395691809894517 -2.371847067153263
1.2489868 -0.7399607890184228 -2.371891712336185
1.2488217 -0.7403524025117322 -2.3719329550064407
1.2486567 -0.7407437414857303 -2.371971912141342
1.2484916 -0.7411353678468594 -2.372009036957682
1.2483267 -0.7415267190051474 -2.3720432692105664
1.2481617 -0.7419180739718233 -2.3720752201812716
1.2479967 -0.7423094355813656 -2.3721035566706132
1.2478317 -0.7427007999497665 -2.372128881748587
1.2476667 -0.7430921699347979 -2.3721514709256777
1.2475019 -0.7434832589845123 -2.3721722337022473
1.247337 -0.7438743530192319 -2.3721908181852243
1.2471721 -0.7442654481759124 -2.3722065944082575
1.2470073 -0.7446565472936438 -2.372217831109472
1.2468424 -0.7450476462415841 -2.3722256631032654
1.2466775 -0.7454387479172966 -2.372229733953473
1.2465128 -0.7458295654926471 -2.3722310433770204
1.246348 -0.746220384743044 -2.3722288930318167
1.2461833 -0.7466112016412906 -2.372223994604831
1.2460185 -0.7470020192772032 -2.372216341109994
1.2458539 -0.7473925508704767 -2.3722057303287825
1.2456892 -0.7477833650656883 -2.372192973619011
1.2455245 -0.7481738923711602 -2.372176672001296
1.2453599 -0.7485644184399941 -2.3721571281258607
1.2451953 -0.7489549393370803 -2.3721347472308043
1.2450306 -0.749345458042158 -2.3721096064197145
1.2448661 -0.7497356878185718 -2.3720814050386876
1.2447016 -0.7501259144790279 -2.3720500996754517
1.244537 -0.7505164166733035 -2.3720150748757884
1.2443726 -0.7509063488635626 -2.371973637411584
1.2442081 -0.7512965548657845 -2.371928353088936
1.2440436 -0.7516867550389102 -2.371880956163051
1.2438792 -0.7520766626506169 -2.3718309483752944
1.2437148 -0.7524665635050467 -2.3717766639073994
1.2435504 -0.7528564532984908 -2.37171840435161
1.243386 -0.7532463351251301 -2.3716580200554693
1.2432216 -0.753636204949592 -2.37159385885565
1.2430573 -0.7540260655158812 -2.3715235048174392
1.242893 -0.7544156295896026 -2.3714475338823813
1.2427287 -0.7548051825319524 -2.371366524103735
1.2425644 -0.7551947200570271 -2.3712816883322465
1.2424002 -0.7555842451553861 -2.371193435968726
1.242236 -0.7559734710045874 -2.3711021291333316
1.2420717 -0.7563629660871775 -2.371007535063275
1.2419076 -0.7567521608078353 -2.3709082237966346
1.2417434 -0.7571413407901765 -2.370806359190612
1.2415793 -0.757530501995706 -2.3707010133004722
1.2414153 -0.7579193647690385 -2.370591743085595
1.2412511 -0.7583084901450424 -2.3704791469919253
1.2410871 -0.7586973159871314 -2.370363301712908
1.240923 -0.7590861207415648 -2.370244363543948
1.240759 -0.7594749075829542 -2.3701226050278463
1.240595 -0.759863672357762 -2.3699974533478216
1.240431 -0.7602524181434163 -2.369868938069734
1.240267 -0.7606408582442542 -2.36973679996138
1.2401031 -0.7610292782054043 -2.3696009916838645
1.2399392 -0.7614176738384427 -2.3694622077902636
1.2397753 -0.7618060482243859 -2.3693193018060565
1.2396114 -0.7621943969371238 -2.3691706681174884
1.2394476 -0.7625824403094805 -2.3690184470057805
1.2392837 -0.7629707390006112 -2.368861665682081
1.2391199 -0.7633587310725598 -2.3687010320891306
1.2389561 -0.7637466947794181 -2.368536943399288
1.2387924 -0.7641343506941761 -2.3683683367460002
1.2386286 -0.7645222592503836 -2.3681963960964287
1.238465 -0.7649098589411406 -2.368021959331708
1.2383012 -0.7652977103376865 -2.3678449995570032
1.2381375 -0.765685252051955 -2.367664747575216
1.2379738 -0.7660727621057343 -2.367480583423386
1.2378103 -0.7664599614208911 -2.3672938398456975
1.2376466 -0.7668474102823383 -2.367103657388283
1.237483 -0.7672345473789117 -2.3669098640002533
1.2373195 -0.7676216507329189 -2.3667135043938337
1.2371559 -0.7680087235423857 -2.366513758910843
1.2369924 -0.7683957616102269 -2.3663113881655886
1.2368289 -0.7687824861134437 -2.366106107116107
1.2366654 -0.7691694568811472 -2.365895793514069
1.2365019 -0.7695561126325062 -2.365680181206355
1.2363385 -0.769942730960239 -2.3654603439400375
1.2361751 -0.7703293148302561 -2.365235948033202
1.2360116 -0.7707158598709313 -2.365008041745187
1.2358483 -0.7711020872883997 -2.3647760011772054
1.235685 -0.7714882745863737 -2.3645399366406283
1.2355216 -0.7718747068168709 -2.364300605790971
1.2353582 -0.7722608159164898 -2.36405743392004
1.235195 -0.7726466050094031 -2.363809761445965
1.2350317 -0.7730326332765748 -2.363558827130051
1.2348685 -0.7734183404106985 -2.3633037475781213
1.2347052 -0.7738042853434112 -2.363044085471815
1.234542 -0.7741899077556313 -2.3627802137992973
1.2343789 -0.7745752032371312 -2.362513125436659
1.2342157 -0.7749607384773277 -2.362242961513434
1.2340525 -0.7753462273704977 -2.3619680654113364
1.2338895 -0.7757313913928389 -2.36168951442154
1.2337264 -0.7761165078074089 -2.361406849089136
1.2335633 -0.7765015796714174 -2.3611205820855714
1.2334002 -0.7768866026051623 -2.3608287637781635
1.2332373 -0.7772712979954757 -2.360532989175574
1.2330742 -0.7776562242916546 -2.360230840308184
1.2329112 -0.7780408214590725 -2.359925841589599
1.2327483 -0.7784253668128561 -2.3596164528714576
1.2325853 -0.7788098632251063 -2.359303855963984
1.2324224 -0.7791943066891468 -2.3589881856841277
1.2322595 -0.7795784190019791 -2.358669051322918
1.2320966 -0.7799627584474403 -2.3583463867101155
1.2319337 -0.7803467657005783 -2.3580204753732574
1.2317709 -0.7807307178678146 -2.3576911704461123
1.231608 -0.7811146179187598 -2.3573591464240042
1.2314453 -0.7814981809582403 -2.357025173787766
1.2312825 -0.781881972133546 -2.356687766096228
1.2311198 -0.7822654254211657 -2.356347432839789
1.230957 -0.7826488248798492 -2.3560041133666103
1.2307943 -0.783032166426152 -2.3556574946942153
1.2306316 -0.7834154531618237 -2.355308772107034
1.230469 -0.7837984004734447 -2.3549579453710257
1.2303064 -0.7841812922513615 -2.354604250272583
1.2301437 -0.7845644052296522 -2.354247740949714
1.2299811 -0.7849471810131339 -2.3538874779735943
1.2298186 -0.7853296155861739 -2.353523809453679
1.229656 -0.785712273168936 -2.35315780649063
1.2294935 -0.7860945888342948 -2.3527901613044753
1.2293309 -0.7864771267994566 -2.3524201212472025
1.2291684 -0.7868593222336518 -2.3520477072289854
1.2290059 -0.7872414586726443 -2.3516719607483236
1.2288436 -0.7876232516223306 -2.3512920467370324
1.2286811 -0.7880052646253445 -2.3509084103409283
1.2285187 -0.7883869330320498 -2.3505216447439166
1.2283562 -0.788768820377342 -2.3501322676844767
1.2281939 -0.7891503623528863 -2.3497404445055645
1.2280316 -0.789531562251259 -2.349346757889618
1.2278693 -0.7899129763101792 -2.348949637336489
1.2277069 -0.7902943273618132 -2.348549464924247
1.2275447 -0.790675331524381 -2.348146145063136
1.2273824 -0.7910562717213051 -2.347740031358634
1.2272202 -0.7914371440798026 -2.347330996668816
1.2270579 -0.7918179514663483 -2.3469178034509315
1.2268958 -0.7921984101386675 -2.346502255384738
1.2267336 -0.7925790827227248 -2.3460850328195746
1.2265714 -0.7929594060785076 -2.345665551599243
1.2264093 -0.7933396629911509 -2.3452444141765274
1.2262472 -0.793719849728436 -2.3448204877165786
1.2260852 -0.7940996896569907 -2.3443936700841075
1.2259231 -0.7944797379875904 -2.3439644162459046
1.225761 -0.794859438816624 -2.3435323535256707
1.225599 -0.7952390677588462 -2.343097767430122
1.225437 -0.7956186277403788 -2.3426601114398236
1.225275 -0.7959981148707648 -2.342219127684424
1.225113 -0.7963775320005821 -2.341775287347101
1.2249511 -0.796756596202625 -2.341328795475814
1.2247893 -0.7971355896368812 -2.3408806595473743
1.2246274 -0.797514508657107 -2.3404297633388533
1.2244655 -0.7978933561263774 -2.3399764444767372
1.2243036 -0.7982721283796 -2.339520882649656
1.2241418 -0.7986505493755895 -2.339061369928761
1.22398 -0.7990291728377595 -2.338597186803876
1.2238182 -0.7994074436251584 -2.338127869317146
1.2236564 -0.7997856364529353 -2.3376531441757553
1.2234946 -0.8001637537059498 -2.337173832515668
1.223333 -0.8005415127746037 -2.3366887099781617
1.2231712 -0.8009194731304957 -2.3361987579034165
1.2230096 -0.8012970737599211 -2.3357032986767576
1.2228479 -0.8016745954089775 -2.33520226057865
1.2226863 -0.8020520340512266 -2.334695489376976
1.2225246 -0.8024293918178594 -2.334182309127121
1.2223631 -0.8028063864595972 -2.33366480722779
1.2222015 -0.8031835768161378 -2.3331415923106524
1.2220399 -0.8035604026089497 -2.332615454453734
1.2218784 -0.8039371447100886 -2.332084837356681
1.2217169 -0.804313799021609 -2.3315484804256577
1.2215555 -0.8046900900747205 -2.33100830977809
1.221394 -0.8050665698277394 -2.3304641129125603
1.2212325 -0.8054426850240687 -2.329913054780912
1.2210711 -0.8058187093488446 -2.3293595800457405
1.2209097 -0.8061946458727 -2.3288036820717006
1.2207483 -0.8065704906634475 -2.328243877317615
1.220587 -0.8069459689330793 -2.327679977215988
1.2204256 -0.8073216316913915 -2.327112657036695
1.2202643 -0.8076969269522792 -2.3265417131194313
1.220103 -0.8080721280092306 -2.325965314866643
1.2199417 -0.8084472374500793 -2.325385169073121
1.2197804 -0.808822251353312 -2.324801514712621
1.2196193 -0.8091968954316643 -2.324214486632749
1.2194581 -0.8095714429348114 -2.3236244942826416
1.2192968 -0.8099461736671908 -2.3230295649765447
1.2191356 -0.8103205294907986 -2.322430394637156
1.2189746 -0.8106945132751971 -2.3218266800805267
1.2188134 -0.8110686745531758 -2.3212200072276747
1.2186524 -0.8114424628410141 -2.3206089279336877
1.2184912 -0.8118164272532956 -2.319995368851537
1.2183301 -0.8121900178740032 -2.3193785878695508
1.2181691 -0.8125635067596172 -2.3187530075759137
1.2180082 -0.8129366194055953 -2.3181174949307577
1.2178471 -0.8133099037821504 -2.317475868604514
1.2176862 -0.8136828100948804 -2.3168307913088255
1.2175252 -0.8140556104424438 -2.316180646582515
1.2173643 -0.814428307309329 -2.315522646287346
1.2172034 -0.8148008959900522 -2.3148583392746596
1.2170424 -0.8151733788812777 -2.3141853628826485
1.2168816 -0.8155454751147738 -2.313502691319335
1.2167207 -0.8159177385946141 -2.3128151396641754
1.2165599 -0.8162896136203593 -2.3121224346587095
1.2163991 -0.8166613785541074 -2.311424765160129
1.2162384 -0.817032753633716 -2.3107211475000375
1.2160776 -0.8174042922435582 -2.3100114663326834
1.2159169 -0.8177754392339983 -2.3092953153833533
1.215756 -0.8181467476654628 -2.3085752177524888
1.2155954 -0.818517663130495 -2.3078497709231964
1.2154348 -0.8188881880749537 -2.3071188488681917
1.2152741 -0.8192588684998726 -2.306380411026589
1.2151134 -0.8196294312595171 -2.3056350957228755
1.2149528 -0.8199995972351252 -2.304881266533032
1.2147923 -0.8203696430513225 -2.3041194907470732
1.2146317 -0.8207395643745602 -2.3033496025527893
1.2144711 -0.8211093628872351 -2.3025707939123494
1.2143106 -0.8214787597538585 -2.3017841025270616
1.2141501 -0.8218483051552515 -2.3009828058531063
1.2139896 -0.8222174447137277 -2.3001618726784834
1.2138292 -0.8225864528270297 -2.299329229088536
1.2136687 -0.8229553250710074 -2.2984852714270265
1.2135082 -0.8233240624512882 -2.29763153457419
1.2133479 -0.8236923868434564 -2.2967674779216725
1.2131875 -0.8240608473273459 -2.295899179389673
1.2130271 -0.8244288931207991 -2.2950248614940456
1.2128668 -0.8247967994926917 -2.2941444556775457
1.2127064 -0.8251645628703147 -2.293256065504472
1.2125462 -0.825531911277669 -2.2923635466647183
1.2123859 -0.8258993882858318 -2.2914654921092596
1.2122257 -0.8262664489657473 -2.2905623472719694
1.2120655 -0.8266333633204689 -2.2896530816582725
1.2119052 -0.8270001327679393 -2.288739608034416
1.211745 -0.8273667543010109 -2.287820286432434
1.2115848 -0.8277332293030824 -2.2868971694198446
1.2114247 -0.8280992823028582 -2.285966917841463
1.2112646 -0.8284651868266891 -2.2850308062444897
1.2111045 -0.8288309401240316 -2.284090329460898
1.2109444 -0.8291965434138294 -2.2831440335401094
1.2107843 -0.829561993514441 -2.2821878742077137
1.2106242 -0.8299272908134021 -2.2812243653977986
1.2104642 -0.8302921605114687 -2.280253635260879
1.2103043 -0.8306568753547351 -2.2792776577474707
1.2101443 -0.8310214326518178 -2.2782943885774496
1.2099843 -0.8313858327831729 -2.2773022175430895
1.2098244 -0.831749801171448 -2.2763005126517655
1.2096645 -0.8321138806598156 -2.275287475914455
1.2095046 -0.8324775254867905 -2.274268397466326
1.2093447 -0.8328410077643295 -2.273241755551831
1.2091849 -0.8332043244037123 -2.272208000637542
1.209025 -0.8335674761820923 -2.271167316692851
1.2088652 -0.8339304598359251 -2.270114893091542
1.2087054 -0.8342930047032987 -2.269052319437484
1.2085457 -0.8346553780094071 -2.2679770110473108
1.208386 -0.8350175797315259 -2.26689490598851
1.2082262 -0.8353796071322802 -2.2658038552781
1.2080665 -0.8357414605160481 -2.264707337115761
1.2079068 -0.8361028675822563 -2.263603714321442
1.2077471 -0.8364643684758706 -2.2624947620501406
1.2075875 -0.836825421392963 -2.2613781680480556
1.2074279 -0.8371862960414495 -2.2602538013123636
1.2072682 -0.8375469901451659 -2.259124033702295
1.2071087 -0.8379072347841654 -2.2579875651466197
1.2069491 -0.8382675660318625 -2.256844000098169
1.2067896 -0.8386274460513915 -2.2556958493896806
1.2066301 -0.8389871418456992 -2.2545417246664865
1.2064706 -0.839346653770679 -2.2533827683143
1.2063111 -0.8397059798594321 -2.2522193830278137
1.2061517 -0.8400648518459672 -2.251045278061669
1.2059922 -0.8404238034422525 -2.249860360954002
1.2058328 -0.8407822980250359 -2.2486689023432853
1.2056735 -0.8411406012944188 -2.247467771583926
1.2055141 -0.8414987127205462 -2.246252790889709
1.2053548 -0.8418563607900568 -2.245018559981957
1.2051954 -0.8422140793967343 -2.2437746464367883
1.2050362 -0.8425713314691724 -2.242527180427331
1.2048769 -0.842928385111678 -2.241275224126335
1.2047176 -0.8432852384194985 -2.240018819694619
1.2045584 -0.8436418919646345 -2.2387594988996464
1.2043991 -0.8439983439822866 -2.2374945893601863
1.20424 -0.8443543278709239 -2.2362228366242287
1.2040807 -0.8447103749176582 -2.234947017687055
1.2039216 -0.8450659525574988 -2.2336642938577933
1.2037624 -0.8454213250207975 -2.2323772064218215
1.2036034 -0.8457762269282024 -2.231085080673848
1.2034442 -0.8461311879851451 -2.229785736415594
1.2032852 -0.8464856765420804 -2.228477372297288
1.2031262 -0.8468399555124303 -2.227158789849631
1.202967 -0.8471942904352429 -2.2258348082344455
1.2028081 -0.8475478830995143 -2.2245063325592467
1.2026491 -0.847901530176477 -2.223175490485145
1.2024901 -0.848254964630632 -2.221839511220278
1.2023312 -0.8486079221168399 -2.220499717952619
1.2021723 -0.8489606658786998 -2.219157114996454
1.2020134 -0.849313196459972 -2.217808536017508
1.2018545 -0.8496655116452781 -2.216453529202026
1.2016957 -0.8500173471277801 -2.2150873928588837
1.2015368 -0.8503692282876639 -2.213712707864456
1.201378 -0.8507206271417772 -2.2123281872309164
1.2012192 -0.8510718046170692 -2.2109326906439635
1.2010604 -0.8514227602134764 -2.2095249348036208
1.2009016 -0.8517734901921016 -2.2080964624871564
1.200743 -0.8521237290989139 -2.206648474788804
1.2005842 -0.8524739991452476 -2.2051801134121574
1.2004255 -0.8528237720951946 -2.203691129721443
1.2002668 -0.8531733063125252 -2.2021752002741577
1.2001082 -0.853522598693785 -2.2006397212707713
1.1999495 -0.8538716456856122 -2.199087220677486
1.199791 -0.8542201833277966 -2.1975171758603538
1.1996323 -0.8545687325064265 -2.1959382079402014
1.1994737 -0.8549167690653496 -2.194343820549429
1.1993152 -0.8552645514328204 -2.1927438299403654
1.1991568 -0.8556118191779889 -2.1911358832871177
1.1989982 -0.8559590917438614 -2.1895218523699533
1.1988397 -0.8563061087932442 -2.187898354607339
1.1986812 -0.8566526056897606 -2.186261480675661
1.1985228 -0.8569988428185037 -2.184605965263449
1.1983644 -0.8573448156745017 -2.1829404273001725
1.198206 -0.8576905250287296 -2.181264336557653
1.1980476 -0.8580357067943153 -2.1795753580305095
1.1978892 -0.8583808807756287 -2.1778708789157712
1.1977309 -0.8587255230445491 -2.1761529210561212
1.1975726 -0.859069893345099 -2.1744216197742023
1.1974143 -0.8594139875552632 -2.172679504234328
1.1972561 -0.8597575471593736 -2.1709231251139696
1.1970978 -0.860101085639215 -2.1691596823177735
1.1969396 -0.8604440873539425 -2.167389117960972
1.1967813 -0.8607870651011919 -2.1656094959789653
1.1966231 -0.86112950373835 -2.1638197006620894
1.196465 -0.8614713992493367 -2.1620212658628617
1.1963068 -0.8618132689027562 -2.160214952991309
1.1961488 -0.862154593164718 -2.1583964215908558
1.1959906 -0.8624958871422399 -2.156561372910518
1.1958325 -0.8628366316938189 -2.1547160204009415
1.1956744 -0.8631770845740602 -2.1528527737574237
1.1955163 -0.8635172404420314 -2.150976934628208
1.1953584 -0.8638568439783578 -2.1490881037869753
1.1952003 -0.8641964028603834 -2.147190167696654
1.1950424 -0.864535406907454 -2.1452837314037763
1.1948844 -0.864874107452689 -2.1433691608561136
1.1947265 -0.8652125065658826 -2.1414447511138546
1.1945685 -0.8655505993378368 -2.139513050664838
1.1944107 -0.8658881332459109 -2.137573176821876
1.1942528 -0.8662253584218019 -2.1356232133943345
1.1940949 -0.8665625309964925 -2.1336596465810946
1.1939371 -0.8668991365726552 -2.1316851675980235
1.1937792 -0.867235431465498 -2.1297008208320896
1.1936215 -0.867571156994286 -2.1277090593366688
1.1934637 -0.8679068229581086 -2.1257074859060547
1.193306 -0.8682419170459478 -2.1236930444529216
1.1931483 -0.8685766938521032 -2.1216624195510656
1.1929905 -0.8689111479571162 -2.119625021729219
1.1928328 -0.8692452820443262 -2.1175798303041113
1.1926751 -0.8695790907600575 -2.1155212813084616
1.1925175 -0.8699123230445758 -2.1134427587269276
1.1923599 -0.8702452248393807 -2.1113532114936895
1.1922023 -0.8705777986410367 -2.109254469951406
1.1920447 -0.8709100386900831 -2.107142332117177
1.1918871 -0.8712419465612748 -2.1050136441325344
1.1917295 -0.8715735159923476 -2.1028737435624194
1.1915721 -0.8719044993311009 -2.100729739728576
1.1914146 -0.8722351425951015 -2.09858144889973
1.1912571 -0.8725654492732663 -2.096428042629178
1.1910996 -0.8728954143985005 -2.094270811040046
1.1909422 -0.8732250417472227 -2.092111166749791
1.1907848 -0.8735540773828488 -2.0899487626651547
1.1906273 -0.8738830234848832 -2.0877812744125035
1.19047 -0.874211377111633 -2.0856097154404445
1.1903126 -0.8745393908853045 -2.0834357330272697
1.1901553 -0.8748670602879681 -2.0812590307890924
1.189998 -0.8751941410060659 -2.0790785812907484
1.1898407 -0.8755211242336381 -2.076896102786159
1.1896834 -0.8758475186251127 -2.074711030282727
1.1895262 -0.8761735668092804 -2.072520131360584
1.189369 -0.8764992723728907 -2.070325742984437
1.1892117 -0.8768246304675674 -2.0681282358472086
1.1890545 -0.8771496448566596 -2.0659258480101035
1.1888974 -0.8774740642684039 -2.0637183502290717
1.1887403 -0.8777981386537966 -2.061507081861545
1.1885831 -0.8781218631688393 -2.0592918187399833
1.188426 -0.8784452413831055 -2.0570716995135325
1.1882689 -0.8787682681832208 -2.0548450918431693
1.1881118 -0.8790909468585393 -2.052614144208507
1.1879548 -0.8794130279261444 -2.050376845988149
1.1877978 -0.8797347593157614 -2.048133989387732
1.1876408 -0.8800561362901521 -2.045888944031309
1.1874838 -0.8803771626273715 -2.043639962828139
1.1873268 -0.8806978335021728 -2.041388030019496
1.1871699 -0.8810179093931911 -2.039130739820478
1.1870129 -0.8813378715145387 -2.0368694417313726
1.186856 -0.881657238028972 -2.034605274577411
1.1866992 -0.881976246754686 -2.032338116530754
1.1865423 -0.8822949018411494 -2.0300666354660106
1.1863855 -0.8826129561767092 -2.0277929296879407
1.1862286 -0.882930897854553 -2.0255174863922973
1.1860719 -0.8832482387360973 -2.023238487877366
1.1859151 -0.8835652243306676 -2.020956461063769
1.1857584 -0.88388184979654 -2.0186725967674777
1.1856016 -0.8841981192938634 -2.0163859898784025
1.1854448 -0.8845140277789213 -2.01409482932548
1.1852882 -0.8848293391377704 -2.0118013726916546
1.1851315 -0.8851442888417945 -2.009505602523628
1.1849749 -0.8854588808545136 -2.007205639919417
1.1848183 -0.8857731099677643 -2.004899983643019
1.1846616 -0.8860869798644252 -2.002591768216357
1.1845051 -0.8864002472896414 -2.000281321399724
1.1843485 -0.8867133931862478 -1.997966610041904
1.184192 -0.887025936000197 -1.995646132919938
1.1840354 -0.8873381174410762 -1.9933244944005117
1.1838789 -0.8876499333262385 -1.9910004809644113
1.1837224 -0.8879613871230438 -1.9886721519820587
1.183566 -0.8882722373155792 -1.9863401079785834
1.1834095 -0.8885829610955037 -1.9840052824221688
1.183253 -0.8888930809598566 -1.981667349711908
1.1830966 -0.8892028367622624 -1.9793263222984088
1.1829402 -0.8895122243875729 -1.9769832835358518
1.182784 -0.8898210117076963 -1.9746376900189686
1.1826276 -0.8901296654656509 -1.9722881957157694
1.1824713 -0.8904377184716571 -1.9699350001903522
1.182315 -0.8907454014736983 -1.9675782176973906
1.1821587 -0.8910527179211332 -1.9652192808642646
1.1820024 -0.8913596633295594 -1.9628533960819137
1.1818463 -0.8916660061573503 -1.9604759778482266
1.18169 -0.8919722086816523 -1.9580914009521964
1.1815338 -0.8922778069450099 -1.9557021113982522
1.1813776 -0.8925830295515645 -1.9533069212713559
1.1812215 -0.8928878799160082 -1.950908701862267
1.1810653 -0.8931923534447156 -1.948507287506162
1.1809092 -0.8934964536151463 -1.9461001536974507
1.1807531 -0.8937999435978979 -1.9436877751181134
1.1805971 -0.8941030586238773 -1.9412684318635351
1.180441 -0.8944057935723838 -1.938842372799931
1.180285 -0.8947081514664419 -1.9364098542632955
1.1801289 -0.8950101270687579 -1.933967448104917
1.179973 -0.8953114926944998 -1.931520981993344
1.179817 -0.8956127043901948 -1.929066219326787
1.179661 -0.8959133043653527 -1.9266004208719865
1.1795051 -0.8962135169274362 -1.9241212173757507
1.1793492 -0.896513343934097 -1.9216312998998426
1.1791934 -0.8968125511770279 -1.9191319033574439
1.1790375 -0.8971115988438917 -1.9166254343400282
1.1788816 -0.8974100250493909 -1.9141116327681587
1.1787258 -0.8977080608119749 -1.9115919934723271
1.17857 -0.8980057018661899 -1.9090676637817114
1.1784142 -0.8983029509244658 -1.9065372548954815
1.1782584 -0.8985998034379422 -1.9039997986106114
1.1781027 -0.8988960350271041 -1.901455788481079
1.1779469 -0.8991920947613131 -1.8989061636720699
1.1777912 -0.8994875325062943 -1.8963508275028602
1.1776356 -0.8997825696757206 -1.8937819697768912
1.17748 -0.9000769815200582 -1.8911930047317063
1.1773243 -0.9003712125582765 -1.8885842874098264
1.1771687 -0.9006648131884522 -1.8859619975032216
1.177013 -0.9009582270548299 -1.8833160279953387
1.1768575 -0.9012510045878765 -1.8806480345612315
1.1767019 -0.9015433636212907 -1.8779568510163729
1.1765465 -0.9018350809366331 -1.8752546358504345
1.1763909 -0.9021265990925497 -1.8725436409993188
1.1762354 -0.9024174734393016 -1.86982108633076
1.1760799 -0.9027081447074069 -1.8670911339220275
1.1759244 -0.9029981702982042 -1.8643526423392107
1.1757691 -0.9032875451341059 -1.8616003010549205
1.1756136 -0.9035767148291489 -1.8588318848260441
1.1754582 -0.9038654511483332 -1.8560486803063339
1.1753029 -0.9041535346307733 -1.85325288842966
1.1751475 -0.904441180717248 -1.8504398915064229
1.1749922 -0.9047283907552932 -1.8476164814211173
1.1748369 -0.9050151594522357 -1.8447791299596816
1.1746815 -0.9053014882726064 -1.841931425815066
1.1745263 -0.9055871523317905 -1.8390629541977848
1.174371 -0.9058725894741152 -1.8361659386694056
1.1742158 -0.9061573543778988 -1.8332399974960758
1.1740606 -0.906441664807781 -1.830295004498171
1.1739054 -0.9067255152873989 -1.8273291797187743
1.1737503 -0.9070086872666396 -1.8243398879664625
1.1735951 -0.9072916100556768 -1.8213329750259777
1.17344 -0.9075738490873102 -1.8183035599372182
1.1732849 -0.9078556154635086 -1.815261518110628
1.1731298 -0.9081369106986109 -1.81220362791939
1.1729747 -0.9084177284653777 -1.809127048595418
1.1728197 -0.9086978534449294 -1.8060239489611798
1.1726646 -0.9089777085213481 -1.8028909950744294
1.1725097 -0.9092568635035956 -1.7997433843297264
1.1723547 -0.9095355272871938 -1.7965728180905303
1.1721997 -0.9098136992680188 -1.79337460476628
1.1720448 -0.9100913726652743 -1.7901646302378258
1.1718899 -0.910368336228758 -1.7869381569638723
1.1717349 -0.9106450095868311 -1.7836959783098574
1.1715801 -0.9109209696425494 -1.780446605975943
1.1714252 -0.9111964237689506 -1.7771906218995384
1.1712704 -0.9114713754377155 -1.7739281808463734
1.1711155 -0.911745818938594 -1.7706548885045663
1.1709608 -0.9120195461321038 -1.7673726988770875
1.1708059 -0.9122929731005568 -1.7640837054710912
1.1706512 -0.9125656823265501 -1.760784769609197
1.1704965 -0.9128378778580825 -1.7574748640595064
1.1703417 -0.9131095625500807 -1.7541504769059633
1.1701871 -0.913380520780598 -1.7508171760862816
1.1700324 -0.9136511735617029 -1.7474703552463404
1.1698778 -0.9139210972598403 -1.7441153561858147
1.1697232 -0.9141905036487883 -1.7407460675015975
1.1695685 -0.914459385687297 -1.7373656844277539
1.1694139 -0.9147277466679093 -1.7339727138003056
1.1692593 -0.9149955794011767 -1.7305648296092864
1.1691048 -0.9152626797337301 -1.7271302604107306
1.1689502 -0.9155294505755153 -1.7236719293463079
1.1687957 -0.9157954823833273 -1.7201897214420372
1.1686412 -0.9160609714729567 -1.7166813433183803
1.1684868 -0.9163257155794624 -1.71315848773129
1.1683323 -0.916590115628901 -1.7096161727673669
1.1681778 -0.9168539694165547 -1.7060505791007423
1.1680235 -0.917117065259257 -1.7024721030117869
1.1678691 -0.9173796107136166 -1.6988832454997913
1.1677147 -0.9176415982067735 -1.6952799732705992
1.1675603 -0.9179030312226256 -1.691663517645445
1.1674061 -0.9181637008009303 -1.6880350641368167
1.1672517 -0.9184240130281897 -1.6843880219987222
1.1670974 -0.9186835577265989 -1.6807248184262995
1.1669432 -0.9189425384509877 -1.6770405151858112
1.1667889 -0.9192009466404233 -1.6733372613080573
1.1666347 -0.9194587852384656 -1.6696209379838938
1.1664805 -0.9197158481729463 -1.665894272928709
1.1663263 -0.9199725370772261 -1.662158855168936
1.1661721 -0.9202284483489763 -1.6584112778087206
1.166018 -0.9204837836884112 -1.654653235198446
1.1658639 -0.9207385364257644 -1.6508851123680226
1.1657097 -0.9209927101596286 -1.6471071169395786
1.1655557 -0.9212461022775583 -1.6433210678155754
1.1654017 -0.9214989125056502 -1.6395169438825004
1.1652476 -0.9217513283567577 -1.6357006440848383
1.1650935 -0.9220029634511522 -1.631877642831129
1.1649395 -0.9222540062003052 -1.628044541724805
1.1647856 -0.92250426672849 -1.624201105503997
1.1646316 -0.9227541253666155 -1.6203456685691682
1.1644777 -0.9230031994790604 -1.616481504243072
1.1643238 -0.9232516750011005 -1.6126022391101824
1.1641699 -0.9234995549692515 -1.6087061151213013
1.164016 -0.9237468314646841 -1.6047964765820653
1.1638621 -0.9239935084336631 -1.6008792692994829
1.1637083 -0.9242393887839552 -1.5969584398571688
1.1635544 -0.9244848587528172 -1.5930324717561288
1.1634007 -0.9247295318139287 -1.589103000661685
1.1632469 -0.92497360330551 -1.585173731159868
1.1630931 -0.9252170675817589 -1.5812403126231842
1.1629394 -0.9254597410966084 -1.5773028884249212
1.1627856 -0.9257019943300432 -1.5733628150124381
1.162632 -0.9259434571206742 -1.569421138306023
1.1624783 -0.9261843109736639 -1.5654740072486268
1.1623247 -0.9264245609402938 -1.5615247707186206
1.162171 -0.9266642009573326 -1.5575713274809426
1.1620173 -0.9269032360149048 -1.5536147587565212
1.1618638 -0.9271414751116077 -1.5496535233350477
1.1617103 -0.9273791082459913 -1.5456872382591869
1.1615567 -0.927616129332358 -1.5417157668229242
1.1614032 -0.9278525428590866 -1.5377385500360135
1.1612496 -0.9280883426366003 -1.533755982915244
1.1610961 -0.9283235336524291 -1.5297753852960374
1.1609427 -0.92855792860326 -1.5257912836186598
1.1607893 -0.928791714031666 -1.5217965314204962
1.1606357 -0.9290250647940589 -1.5177998065901057
1.1604824 -0.9292574430624236 -1.5137976958226431
1.160329 -0.9294893847972564 -1.5097948280115472
1.1601756 -0.9297207149999241 -1.50578270829975
1.1600223 -0.9299512468126886 -1.5017654530299107
1.159869 -0.9301811656381065 -1.4977450533122367
1.1597155 -0.9304106428028819 -1.4937188790392053
1.1595623 -0.9306391492339633 -1.4896832817762904
1.159409 -0.9308672109027832 -1.4856427044850748
1.1592557 -0.9310946563678666 -1.4815977190626617
1.1591026 -0.9313213014252489 -1.4775458036721723
1.1589494 -0.9315473287588807 -1.47348910363513
1.1587962 -0.9317727309880813 -1.4694290322445935
1.158643 -0.9319975142550816 -1.465362594261923
1.1584898 -0.9322216707491088 -1.4612908197380643
1.1583368 -0.9324450325009849 -1.4572117774746836
1.1581836 -0.9326679392077671 -1.4531257077608954
1.1580305 -0.9328900498492602 -1.4490275093809335
1.1578774 -0.9331115286286703 -1.4449179110306054
1.1577244 -0.9333323810584319 -1.4407946763865735
1.1575713 -0.9335525973798785 -1.4366530444856553
1.1574184 -0.9337720113975909 -1.4324998565519422
1.1572653 -0.9339909560934442 -1.4283350704212867
1.1571124 -0.934209095726271 -1.4241508880608524
1.1569594 -0.9344265901449947 -1.4199484626825098
1.1568065 -0.9346434435173799 -1.4157156142616005
1.1566536 -0.9348594753263116 -1.41146138498574
1.1565007 -0.9350750279110709 -1.407195552275698
1.1563479 -0.9352897554092469 -1.4029101811107314
1.156195 -0.9355038301370087 -1.3986054581946554
1.1560422 -0.9357172416673488 -1.394277719123983
1.1558894 -0.9359299942294272 -1.389936686481039
1.1557366 -0.9361420783572713 -1.3855739068892272
1.1555839 -0.9363533332136946 -1.3811999471803604
1.155431 -0.9365640802289993 -1.3768163570314276
1.1552783 -0.9367739966462355 -1.3724276062965157
1.1551256 -0.9369832385527571 -1.3680279436365408
1.154973 -0.9371916484570082 -1.363617130407117
1.1548203 -0.937399542755967 -1.3591881168128759
1.1546676 -0.9376067614490048 -1.35471906512622
1.154515 -0.9378131311655268 -1.3502326422292297
1.1543624 -0.9380188193661105 -1.3457361276961355
1.1542099 -0.9382238166784819 -1.3412287726006387
1.1540573 -0.9384281290867039 -1.33670653837179
1.1539048 -0.9386315875495587 -1.3321726011395192
1.1537522 -0.9388345159948794 -1.3276234228560413
1.1535997 -0.9390365873978593 -1.3230593746163077
1.1534473 -0.9392379660724055 -1.318489126036293
1.1532948 -0.9394386435506216 -1.3139099516611774
1.1531423 -0.9396386256809777 -1.3093189737888682
1.1529899 -0.9398379032645313 -1.3047167730414027
1.1528375 -0.9400363265143752 -1.3000991509103594
1.1526852 -0.9402340414923237 -1.2954695030477503
1.1525328 -0.940431053985931 -1.290826137219296
1.1523805 -0.9406273539281965 -1.2861645538546245
1.1522281 -0.9408229464764 -1.2814915918372118
1.1520758 -0.9410178224623856 -1.276806800971368
1.1519235 -0.9412118358752218 -1.2721132628280203
1.1517713 -0.9414051300531635 -1.26740647215933
1.151619 -0.9415978609099792 -1.26268189284853
1.1514668 -0.9417895669677093 -1.2579450785662492
1.1513146 -0.9419807047469896 -1.2531966728380952
1.1511624 -0.9421711149913344 -1.2484308295837276
1.1510103 -0.942360653085628 -1.2436446684734719
1.1508582 -0.9425494583924136 -1.2388425462129673
1.1507059 -0.9427376823064024 -1.2340148955299353
1.150554 -0.9429248727231471 -1.2291665108948577
1.1504018 -0.9431114733187521 -1.2242850027624608
1.1502497 -0.9432973249770539 -1.2193577774668563
1.1500977 -0.9434822831655698 -1.2144099418934973
1.1499457 -0.9436664844614923 -1.2094358771595122
1.1497937 -0.9438499307375835 -1.2044375115692763
1.1496418 -0.9440326122196413 -1.1994075848722974
1.1494898 -0.9442145302044777 -1.1943575358058078
1.1493378 -0.9443956767076193 -1.189293256299363
1.1491859 -0.944575914035708 -1.1842182654147675
1.149034 -0.9447553769438058 -1.1791343519516844
1.1488822 -0.944934069535702 -1.174033274089073
1.1487303 -0.9451119829137947 -1.1689109606886487
1.1485784 -0.9452891194998321 -1.1637653982984828
1.1484265 -0.945465469985935 -1.1585970354770905
1.1482748 -0.9456408991878255 -1.1534096548244184
1.148123 -0.9458155365568767 -1.1481991460175558
1.1479713 -0.9459893837557002 -1.142956369068564
1.1478195 -0.946162430232124 -1.1376854866669044
1.1476678 -0.9463346783505671 -1.132397072169447
1.1475161 -0.9465059850955638 -1.127092443366357
1.1473644 -0.9466766228840531 -1.1217679096898772
1.1472127 -0.9468463149880731 -1.116422858822759
1.1470611 -0.9470151981351947 -1.1110641282564067
1.1469095 -0.9471832652076168 -1.1056963528364663
1.146758 -0.9473503889705406 -1.100318382618031
1.1466063 -0.9475168249183624 -1.0949300033681288
1.1464548 -0.9476823156758767 -1.089526908622674
1.1463032 -0.9478471124028213 -1.084097636574944
1.1461517 -0.9480109586973121 -1.0786526668730605
1.1460003 -0.9481738477518854 -1.0731953168267727
1.1458488 -0.9483360397772519 -1.0677189369128692
1.1456972 -0.9484973977203869 -1.0622245751905015
1.1455458 -0.9486577975134712 -1.0566958603899559
1.1453944 -0.9488173542978423 -1.0511264103312126
1.145243 -0.9489760690648537 -1.0455377307607794
1.1450917 -0.949133932561724 -1.039913752949343
1.1449403 -0.9492909452812396 -1.0342678839639035
1.144789 -0.9494469765124572 -1.0286058943190632
1.1446376 -0.9496022744139505 -1.0229229860781182
1.1444863 -0.9497565863210465 -1.0172168563003963
1.144335 -0.9499100360790479 -1.0114969403371223
1.1441838 -0.950062616945743 -1.0057574309900497
1.1440326 -0.9502142108168703 -1.0000001963816272
1.1438813 -0.9503650489428971 -0.9942117692637474
1.1437302 -0.9505148938239087 -0.9884052474293107
1.143579 -0.9506638576751948 -0.9825837612436269
1.1434278 -0.9508119421845226 -0.9767401576441231
1.1432767 -0.9509591397365157 -0.9708787662276329
1.1431255 -0.9511054528630287 -0.9650091499015069
1.1429745 -0.9512507609535431 -0.9591253555024983
1.1428233 -0.9513952949939363 -0.9532240280672205
1.1426723 -0.9515388205312224 -0.9473039409231381
1.1425213 -0.9516814522282492 -0.9413652896328685
1.1423702 -0.9518231837596788 -0.9354075817136128
1.1422193 -0.9519639042326328 -0.9294238508335618
1.1420683 -0.9521038280673496 -0.9234130501252957
1.1419173 -0.9522427350114754 -0.9173853476352973
1.1417664 -0.9523807288380367 -0.9113394460440323
1.1416155 -0.9525178112014517 -0.9052801424754239
1.1414646 -0.9526539753046285 -0.8991928172824163
1.1413137 -0.9527892208461108 -0.8930864339349475
1.1411629 -0.9529234355441157 -0.8869574549755469
1.141012 -0.953056830651632 -0.8808002527915392
1.1408612 -0.9531891887206695 -0.8746185402767545
1.1407104 -0.953320613526917 -0.8684048670705179
1.1405596 -0.9534510976160772 -0.8621598767139916
1.1404089 -0.9535805366339136 -0.8558841794383327
1.1402581 -0.9537091276448663 -0.8495750592400697
1.1401074 -0.9538366656368337 -0.8432352564464336
1.1399567 -0.9539632449652354 -0.8368760078234959
1.139806 -0.9540888664274474 -0.8304957257893565
1.1396554 -0.9542135230698668 -0.8240956619152269
1.1395047 -0.9543372153234677 -0.8176681963549164
1.1393541 -0.954459838073637 -0.8112129908495398
1.1392034 -0.9545815848790633 -0.8047304870204566
1.1390529 -0.9547022555459338 -0.7982171280260965
1.1389023 -0.9548219454063206 -0.7916848639014813
1.1387517 -0.9549406494503446 -0.7851455866550919
1.1386013 -0.955058276419205 -0.7785893089901881
1.1384507 -0.9551750060773924 -0.7720145914308049
1.1383003 -0.9552906559281517 -0.7654370737516007
1.1381499 -0.9554053136723094 -0.7588524382111635
1.1379994 -0.9555189811917413 -0.752242845448035
1.137849 -0.9556316505865677 -0.7456112724413382
1.1376985 -0.9557433237058123 -0.7389726454054757
1.1375482 -0.9558539077766811 -0.732324665208601
1.1373978 -0.9559635795383397 -0.7256521652608956
1.1372474 -0.9560721587488256 -0.7189725875683467
1.1370971 -0.9561797352141516 -0.7122836105653982
1.1369469 -0.9562862190667273 -0.7055869364522974
1.1367966 -0.9563917819785401 -0.6988810744341621
1.1366463 -0.9564963340385509 -0.6921609884209182
1.1364961 -0.9565997939526469 -0.6854174281672875
1.1363459 -0.9567022373421953 -0.6786504898053295
1.1361957 -0.9568036637630576 -0.6718497106017369
1.1360455 -0.9569040641807721 -0.6650131265965947
1.1358953 -0.957003437863736 -0.6581570770986447
1.1357452 -0.9571017000817535 -0.6512720520485669
1.1355951 -0.9571989284448734 -0.6443626804464138
1.1354449 -0.9572951928692758 -0.637429872031818
1.1352948 -0.9573903403802991 -0.6304740147050373
1.1351448 -0.9574843663331297 -0.6235046343349951
1.1349947 -0.9575774222441966 -0.6165302399582618
1.1348448 -0.9576693555528407 -0.6095339346829285
1.1346947 -0.9577603112749927 -0.6025161302915403
1.1345447 -0.9578501404490375 -0.5954884925947812
1.1343948 -0.9579389159137577 -0.5884487111088265
1.1342448 -0.9580266338492159 -0.5814016695722297
1.134095 -0.9581132266319091 -0.5743436064536439
1.133945 -0.9581988274181984 -0.5672735719600928
1.1337951 -0.9582833012136578 -0.5601868311201722
1.1336453 -0.9583667102134786 -0.5530840189538629
1.1334955 -0.9584490550460586 -0.5459602375959395
1.1333456 -0.958530328967009 -0.538811509933146
1.1331958 -0.9586105325186022 -0.5316560403160726
1.133046 -0.9586895987115253 -0.5244887361415167
1.1328962 -0.9587676548426366 -0.5173209156825656
1.1327465 -0.9588445741784944 -0.5101440065309545
1.1325967 -0.9589204189419747 -0.5029572845758834
1.132447 -0.9589951854159361 -0.4957465892199764
1.1322974 -0.9590688122056953 -0.48851016083637544
1.1321477 -0.9591414117706013 -0.4812532645671249
1.1319981 -0.959212867597779 -0.4739801730573114
1.1318485 -0.9592832330350597 -0.4666897037864061
1.1316988 -0.9593525075166188 -0.4593830515632315
1.1315492 -0.9594206865511267 -0.4520576990498498
1.1313996 -0.9594877691182789 -0.44471273654585597
1.1312501 -0.9595536984484204 -0.43735715411401227
1.1311005 -0.9596185800056249 -0.42999157802745896
1.130951 -0.9596823070917485 -0.42261107384277713
1.1308016 -0.9597449293331803 -0.4152004369368009
1.1306521 -0.9598064410715225 -0.40776252722223305
1.1305027 -0.9598667922048291 -0.40030931685706067
1.1303532 -0.9599260749413444 -0.3928349299402456
1.1302038 -0.9599841935076073 -0.3853421210671912
1.1300545 -0.9600411910759518 -0.3778416405772809
1.1299051 -0.9600970685330334 -0.3703266264854434
1.1297557 -0.9601518208072651 -0.36278993425264033
1.1296064 -0.9602054477660149 -0.35524765746743736
1.129457 -0.9602579463388189 -0.3476931102867088
1.1293077 -0.9603092761074203 -0.34013539105172663
1.1291585 -0.9603594774592811 -0.3325914004231173
1.1290092 -0.9604085547448236 -0.3250514681556416
1.12886 -0.9604565048566801 -0.3175017258388645
1.1287107 -0.9605033281644922 -0.3099360764213244
1.1285616 -0.9605489841456288 -0.3023644165636932
1.1284125 -0.9605935106592116 -0.29477085963919514
1.1282632 -0.9606369361947938 -0.28715074309624017
1.1281141 -0.9606791902361725 -0.2795067059746058
1.127965 -0.9607203011607927 -0.27183926921369095
1.127816 -0.960760237235519 -0.2641614264064223
1.1276668 -0.960799057971112 -0.2564773449577412
1.1275178 -0.9608367040126916 -0.24878459065726188
1.1273688 -0.9608732017106502 -0.2410949687927528
1.1272198 -0.9609085547314541 -0.2333869792089572
1.1270708 -0.9609427560761546 -0.22567148513270918
1.1269218 -0.9609758102432431 -0.2179572269534068
1.1267729 -0.9610076871079895 -0.2102447252312118
1.1266239 -0.9610384425661357 -0.20253316655908263
1.126475 -0.9610680223568407 -0.194805357269713
1.1263261 -0.9610964519160273 -0.18706136445408353
1.1261772 -0.961123725131238 -0.17929200520564986
1.1260283 -0.9611498422203478 -0.17151544699193602
1.1258795 -0.96117477958556 -0.16373065446145382
1.1257306 -0.9611985791280462 -0.15595053534771655
1.1255819 -0.9612212001990487 -0.14814800608951859
1.1254331 -0.9612426592998213 -0.1403279576080099
1.1252843 -0.9612629529488682 -0.1324811518402052
1.1251355 -0.961282077331998 -0.12460873513012939
1.1249869 -0.9613000154543215 -0.11673339606267183
1.1248382 -0.9613167817160857 -0.10883385882924367
1.1246895 -0.9613323841600195 -0.10091791236968474
1.1245408 -0.9613467958902765 -0.09296594017442375
1.1243922 -0.9613600220156845 -0.08498049888520871
1.1242436 -0.9613720492757919 -0.07694927862699319
1.124095 -0.961382888481121 -0.06889070235991976
1.1239464 -0.961392522995012 -0.060821756156817126
1.1237978 -0.9614009632282278 -0.05274971933376459
1.1236492 -0.9614082008653277 -0.04468944360625659
1.1235007 -0.9614142377254643 -0.03660137699877445
1.1233523 -0.9614190682471244 -0.028475856146770555
1.1232038 -0.9614226910598697 -0.020311279736224173
1.1230553 -0.9614250980158583 -0.012103968278765793
1.1229068 -0.9614262831807111 -0.0038662886130245784
1.1227584 -0.9614262461401671 0.004384946907228497
1.12261 -0.9614249811076799 0.012645971457268873
1.1224617 -0.961422493283597 0.020928711671832773
1.1223133 -0.9614187697222502 0.029230220554192436
1.122165 -0.9614138201784512 0.037545927152337816
1.1220165 -0.9614076279151119 0.045878243013046535
1.1218683 -0.9614002082569704 0.05421058870066126
1.12172 -0.9613915490067816 0.06255189983483535
1.1215718 -0.9613816645995608 0.07088296946461886
1.1214235 -0.9613705345088354 0.07919207736688115
1.1212753 -0.961358186555457 0.08749982140013972
1.121127 -0.9613445925201817 0.09580656050822
1.1209788 -0.9613297826138366 0.1041184550320573
1.1208307 -0.961313735611493 0.11244971926203352
1.1206825 -0.9612964570744615 0.12079427499126588
1.1205344 -0.9612779520205633 0.1291541165944881
1.1203862 -0.9612581948169029 0.13754585445077502
1.1202382 -0.9612372051571915 0.14597053284056263
1.1200901 -0.9612149678470625 0.15444820382995836
1.1199421 -0.9611914680197827 0.16297799668127627
1.119794 -0.9611667037910209 0.1715779295897674
1.119646 -0.9611406577438345 0.1802452784421541
1.119498 -0.9611133486142309 0.18898742187968662
1.1193501 -0.9610847373610637 0.19779580392805535
1.1192021 -0.9610548213531915 0.20668140139290223
1.1190542 -0.9610235818298355 0.2156311878908052
1.1189063 -0.9609910184763231 0.22463389831648342
1.1187583 -0.9609571149031039 0.23369383212431186
1.1186105 -0.9609219005693191 0.24279218309364525
1.1184626 -0.960885306224725 0.2518939022473557
1.1183147 -0.9608474015211435 0.2609945594653374
1.1181669 -0.9608081454805127 0.27010661857169166
1.1180191 -0.9607675479830113 0.27921243909567667
1.1178714 -0.9607256330873696 0.2883245232429124
1.1177236 -0.9606823420080314 0.2974349809636797
1.1175759 -0.9606377360829413 0.3065413279295467
1.1174282 -0.9605917884338614 0.31566583823478606
1.1172805 -0.9605444864134408 0.3248266110682872
1.1171328 -0.9604958325586723 0.33402539675836246
1.1169851 -0.9604458141942435 0.3432426671199641
1.1168375 -0.960394480024662 0.35246358803587075
1.1166898 -0.9603417373611959 0.3616876864413181
1.1165422 -0.9602876797838715 0.37093099659437917
1.1163946 -0.9602322513421179 0.3801989527881744
1.116247 -0.9601754584099446 0.3894883763129227
1.1160995 -0.9601172887014616 0.3987858720461985
1.115952 -0.960057799083806 0.40810123804130155
1.1158046 -0.9599969278701544 0.4174586684667762
1.115657 -0.959934629429255 0.4268366847734721
1.1155095 -0.9598709925634773 0.4362326528063397
1.115362 -0.9598059735787663 0.4456413178253778
1.1152147 -0.9597396145701172 0.45508356197371014
1.1150672 -0.9596718107672446 0.4645575663934188
1.1149199 -0.9596026600753903 0.47406332132380025
1.1147724 -0.959532053100979 0.4835928450118911
1.1146251 -0.9594600936933947 0.49315828965386277
1.1144779 -0.9593867847852807 0.5027527373887696
1.1143305 -0.9593119983012436 0.5123612577482718
1.1141832 -0.9592357975314625 0.5220018451736622
1.114036 -0.9591582335777421 0.5316712319857343
1.1138887 -0.9590792470800441 0.5413721179296221
1.1137414 -0.9589987607891003 0.551116094835807
1.1135943 -0.9589169723332144 0.5608941843794929
1.1134471 -0.958833671656952 0.5707058065851655
1.1132998 -0.9587489281159447 0.5805493021834877
1.1131527 -0.9586627991309516 0.5904244896632084
1.1130055 -0.9585751483785939 0.6003199015570686
1.1128584 -0.9584861090208662 0.6102174773847265
1.1127113 -0.9583956160316431 0.6201360693222232
1.1125643 -0.9583037338987302 0.6300654610279718
1.1124172 -0.9582103189742551 0.640012577265534
1.1122702 -0.9581155122733288 0.6499916725504421
1.1121231 -0.9580191619970597 0.6599899709293177
1.1119761 -0.9579214161322097 0.6700076317401338
1.1118292 -0.9578221995487393 0.680034687714566
1.1116822 -0.9577215060145247 0.6900667864849914
1.1115353 -0.9576194227659734 0.7001118996600905
1.1113883 -0.9575157757971776 0.7101755184994817
1.1112415 -0.9574107375404549 0.7202446393943394
1.1110946 -0.9573042172746838 0.7303107572492656
1.1109477 -0.9571962213244818 0.7403894897836597
1.1108009 -0.9570867403837432 0.7504894792715947
1.110654 -0.9569757774374155 0.7606157782705476
1.1105072 -0.9568634133724433 0.7707735701695694
1.1103604 -0.9567494662636078 0.7809676814157132
1.1102136 -0.9566341103025461 0.791203336871938
1.1100669 -0.9565172514999168 0.801480203650988
1.1099201 -0.9563988787635301 0.8118079065005428
1.1097735 -0.9562790881459248 0.8221571504647339
1.1096268 -0.956157676659008 0.8325414435079902
1.1094801 -0.9560348394706982 0.8429858780987316
1.1093335 -0.9559104639568564 0.853491753779324
1.1091869 -0.9557845466946913 0.8640455642282964
1.1090403 -0.9556570764793909 0.8746387224018821
1.1088936 -0.9555280530186214 0.8852663763082965
1.108747 -0.9553974662459493 0.8959262141416161
1.1086005 -0.955265424565803 0.9066136172156058
1.108454 -0.9551318126326703 0.9173200840823207
1.1083075 -0.9549966332162106 0.9280548802421995
1.108161 -0.9548598758866184 0.9388187840542125
1.1080145 -0.9547215431810516 0.9496001391895392
1.1078681 -0.9545817400998803 0.9604102792509136
1.1077216 -0.9544402398740798 0.971245220574487
1.1075752 -0.9542972654627816 0.9820898902003244
1.1074288 -0.9541527048022296 0.9929504427228815
1.1072824 -0.9540065503057283 1.0038333346095347
1.107136 -0.9538588044746711 1.0147205149966056
1.1069897 -0.9537095842340181 1.0256089665946473
1.1068434 -0.9535586482974099 1.0365312610816455
1.1066971 -0.9534062340678161 1.047475156229071
1.1065508 -0.9532522197374191 1.0584351673404222
1.1064045 -0.9530965995582205 1.0694015931657443
1.1062583 -0.9529393762370971 1.0803888225598188
1.106112 -0.9527805418020064 1.0914016061756366
1.1059659 -0.9526202273619842 1.102445175290245
1.1058197 -0.9524582947568666 1.1135098822003393
1.1056734 -0.9522946110534196 1.1246207219711244
1.1055273 -0.9521294324770003 1.1357549852185365
1.1053813 -0.951962763859661 1.1469097194591584
1.1052351 -0.951794324528456 1.1580795476170545
1.1050891 -0.9516243941989703 1.1692586063628148
1.1049429 -0.951452686554879 1.1804544330321545
1.1047969 -0.9512794858376815 1.1916789642251555
1.1046509 -0.9511046405199998 1.2029236198324864
1.1045048 -0.9509281552178764 1.2141956268997387
1.1043588 -0.9507500185034011 1.225481655360227
1.1042129 -0.9505703833400538 1.2367903101473925
1.104067 -0.9503890917295751 1.2481248058422183
1.1039209 -0.9502060001273227 1.259471792017278
1.103775 -0.9500213967116063 1.2708450515194678
1.1036291 -0.9498351349547177 1.2822528115841219
1.1034833 -0.9496473566743812 1.293685622409919
1.1033374 -0.9494577560730412 1.305180400602507
1.1031916 -0.9492666263076058 1.316746363042082
1.1030458 -0.949073807943954 1.3283849223741357
1.1029 -0.9488792862143355 1.3400597026674164
1.1027542 -0.9486830638205433 1.351767882456614
1.1026084 -0.9484851276801752 1.363518437408323
1.1024626 -0.9482854775594127 1.375334917806702
1.102317 -0.948084262331984 1.3871916868174343
1.1021713 -0.9478813216862542 1.3990756052852398
1.1020256 -0.9476766434533607 1.4109941918249411
1.10188 -0.9474702296467044 1.4229591511831319
1.1017343 -0.9472620656433851 1.434969481340561
1.1015886 -0.9470521521157934 1.4470340983675671
1.101443 -0.9468406459508371 1.459168948798503
1.1012975 -0.9466273710750733 1.4713811163442188
1.1011518 -0.9464121346294024 1.4836461025529672
1.1010063 -0.9461952893504118 1.495967173477234
1.1008608 -0.9459768218869783 1.5083383080812045
1.1007153 -0.9457563754366589 1.5207525146650582
1.1005697 -0.9455341138631096 1.5332316595186812
1.1004243 -0.9453102187561293 1.5457677313680762
1.1002789 -0.9450844935372679 1.5583418986139066
1.1001334 -0.9448569405165249 1.5709617093657595
1.099988 -0.9446275447464217 1.5836253090825496
1.0998427 -0.9443964984892641 1.5963233854531675
1.0996972 -0.9441634073985269 1.609083456572223
1.0995519 -0.943928653160141 1.6219013384690084
1.0994065 -0.9436918345400943 1.6347538780597906
1.0992612 -0.9434533460400536 1.6476271115518486
1.099116 -0.9432131765592605 1.660538930078303
1.0989707 -0.9429709340321948 1.6735088142394297
1.0988253 -0.9427267986933944 1.686524634499626
1.0986801 -0.9424809771730372 1.6995558155499468
1.098535 -0.9422332571192545 1.712608746556666
1.0983897 -0.9419836450791734 1.7256839085995983
1.0982445 -0.9417321283404737 1.7387760198108522
1.0980994 -0.9414787141212809 1.7518902175354325
1.0979542 -0.9412233900322223 1.7650085349363864
1.0978091 -0.940966378179466 1.7781223151244385
1.097664 -0.9407074581327125 1.7912381985144665
1.0975189 -0.9404466404649711 1.8043590056690513
1.0973738 -0.9401839129475141 1.8174936647049285
1.0972288 -0.9399192845637447 1.830635950343964
1.0970837 -0.9396527432184919 1.843795113955595
1.0969387 -0.9393845179624766 1.8569610096401434
1.0967938 -0.9391143781217656 1.8701379296708456
1.0966487 -0.938842108300063 1.8833343090335928
1.0965037 -0.9385681427804785 1.8965572453371806
1.0963589 -0.9382924901679005 1.909804173484011
1.0962139 -0.9380146834261346 1.9230784555640594
1.096069 -0.9377349557899488 1.9363770079922622
1.0959241 -0.9374535258981233 1.9496933276920823
1.0957793 -0.9371701706025006 1.9630290378799733
1.0956345 -0.9368848764559728 1.9764059766336735
1.0954896 -0.9365976475941817 1.9898001774917158
1.0953448 -0.936308473263798 2.0032091877308504
1.0952001 -0.9360175983856405 2.016657092781448
1.0950553 -0.935724771019201 2.0301198754043206
1.0949105 -0.9354297563362323 2.0436006115415375
1.0947658 -0.9351330272328092 2.0571056608019074
1.0946211 -0.9348343461757863 2.070637546721643
1.0944765 -0.9345339480310958 2.084200309831846
1.0943317 -0.9342313411645107 2.0977928205373204
1.0941871 -0.9339270126147835 2.111408533670334
1.0940425 -0.933620716542447 2.125057890076474
1.0938978 -0.9333121857941115 2.1387487260705806
1.0937533 -0.9330021871774824 2.1524692422191123
1.0936087 -0.9326899426496037 2.166207052748163
1.0934641 -0.9323757149508689 2.1799691535966153
1.0933197 -0.932059750902703 2.1937702433498893
1.093175 -0.9317415315892181 2.207611010782845
1.0930306 -0.9314215686162807 2.2214859521197496
1.0928861 -0.9310996018135823 2.2354005603942197
1.0927417 -0.930775885608837 2.2493531660046493
1.0925972 -0.9304498871634372 2.263336697294352
1.0924528 -0.930121863134388 2.27734499863747
1.0923084 -0.9297920889150749 2.2913837771665015
1.092164 -0.9294602819938852 2.305455948173175
1.0920197 -0.9291264446072749 2.3195645239355787
1.0918753 -0.9287905645904747 2.3337019170139137
1.091731 -0.9284526448059349 2.3478777795832535
1.0915867 -0.9281129527612623 2.3620972560842124
1.0914425 -0.9277712104896741 2.376347715935694
1.0912981 -0.9274271234862642 2.390612379018315
1.0911539 -0.9270812658453603 2.4048995199733993
1.0910096 -0.9267333419399147 2.419197681194421
1.0908655 -0.9263836486852717 2.4335102712962633
1.0907212 -0.926031595475595 2.447836491744654
1.0905771 -0.9256777723453469 2.4621872515385257
1.090433 -0.9253218740638972 2.4765527451246165
1.0902888 -0.9249636136926825 2.490936475955482
1.0901448 -0.9246038673617812 2.5053483069627016
1.0900006 -0.9242417480907047 2.5197947804624885
1.0898565 -0.9238775396559301 2.5342775437045804
1.0897125 -0.9235115489427506 2.5487955569891994
1.0895684 -0.9231431546691987 2.563361502225101
1.0894244 -0.92277296890857 2.5779787819789837
1.0892804 -0.9224006695696557 2.5926453978110304
1.0891365 -0.9220265697277291 2.6073621871674497
1.0889925 -0.9216500311476429 2.6221341585111184
1.0888485 -0.9212713673284207 2.636956376231272
1.0887046 -0.9208908756312454 2.651824654231305
1.0885607 -0.9205082465233019 2.6667376571979675
1.0884168 -0.92012346315315 2.68169436971632
1.0882729 -0.9197365299993983 2.6966936954288876
1.088129 -0.9193474305101178 2.7117300358292016
1.0879853 -0.9189564933628638 2.7268253271216447
1.0878415 -0.9185633751046597 2.741997129988005
1.0876976 -0.9181677486888286 2.757228300909161
1.0875539 -0.9177702529096877 2.7724840756378386
1.0874101 -0.9173705677306399 2.7877616082028025
1.0872664 -0.9169690123253128 2.8030642637628125
1.0871227 -0.9165649272776321 2.818384649302727
1.086979 -0.9161589700173912 2.8337353499475846
1.0868353 -0.915750469607697 2.849136979738589
1.0866916 -0.9153400885568422 2.8645798126084623
1.086548 -0.914927490226725 2.880061610481641
1.0864044 -0.9145130057120393 2.8955828137724184
1.0862608 -0.9140959483825524 2.9111358171623083
1.0861173 -0.9136769992559349 2.9267256390549306
1.0859736 -0.9132554629766565 2.94234860658777
1.0858301 -0.912832029735653 2.9579985968779146
1.0856866 -0.9124063503923364 2.9736804651510687
1.085543 -0.9119784151264653 2.989401198789612
1.0853996 -0.911548580856185 3.005155553487933
1.0852561 -0.9111161225026435 3.0209481485500302
1.0851127 -0.9106817585696362 3.0367852543085987
1.0849693 -0.9102451171265807 3.0526656114828534
1.0848259 -0.9098061974952675 3.068604836818147
1.0846825 -0.9093649836638394 3.0846222896728164
1.084539 -0.9089214712737663 3.1006957482138007
1.0843958 -0.9084760184366499 3.116815061499471
1.0842524 -0.9080278832889507 3.1329657631520464
1.0841091 -0.9075778011517986 3.149168690591555
1.0839658 -0.9071253949070108 3.1654244504056095
1.0838225 -0.9066706553842824 3.181705310841872
1.0836792 -0.9062135825090201 3.198025938934255
1.083536 -0.9057545479781047 3.2143984734022446
1.0833927 -0.9052927820268446 3.2308350393773604
1.0832496 -0.9048290418796642 3.2473279028212363
1.0831064 -0.9043629370455168 3.2638816969282214
1.0829632 -0.9038944578469644 3.280473105054391
1.08282 -0.9034236017952234 3.297109199486703
1.0826769 -0.9029503584767332 3.3138028247455247
1.0825338 -0.902475119171057 3.3305444593504303
1.0823908 -0.9019974794601423 3.347340691870299
1.0822476 -0.9015170347232048 3.3641884453684034
1.0821046 -0.9010345754205394 3.3810857937853753
1.0819616 -0.9005501011130149 3.3980206663635846
1.0818186 -0.9000627956686401 3.414997145883833
1.0816755 -0.8995730606444555 3.4320119161121574
1.0815326 -0.8990812982305684 3.4490570603789
1.0813897 -0.8985870983630835 3.4661359717689617
1.0812467 -0.8980904529486892 3.4832619463510723
1.0811038 -0.8975913573927001 3.5004348344526526
1.0809609 -0.8970898031560518 3.5176485974911604
1.080818 -0.8965862072446074 3.534905008515149
1.0806751 -0.8960797197320615 3.5521999820795074
1.0805323 -0.8955711844569111 3.5695305369905617
1.0803895 -0.8950601692932733 3.5868951054033595
1.0802467 -0.8945466737329147 3.6043024654138014
1.0801039 -0.8940306866363344 3.6217537104085804
1.0799611 -0.8935122052714558 3.639270428652641
1.0798184 -0.8929916517210262 3.6568276959859705
1.0796757 -0.8924685925186135 3.674422206897726
1.0795329 -0.8919425783915395 3.6920482153299723
1.0793902 -0.8914144889776909 3.7097112291304044
1.0792476 -0.8908843169472197 3.7274077394322718
1.0791049 -0.8903511769286826 3.7451360383316685
1.0789622 -0.8898155020185315 3.7628988874775118
1.0788196 -0.8892777425737668 3.7806955580967756
1.078677 -0.8887374403056479 3.7985262545797625
1.0785345 -0.8881945971847542 3.816378817999882
1.0783919 -0.8876492036148763 3.8342642669875087
1.0782493 -0.8871012610907766 3.8521723696282484
1.0781069 -0.886551220750179 3.8701206863900253
1.0779643 -0.8859981600261433 3.888107629033159
1.0778219 -0.8854429961251374 3.906117113541191
1.0776794 -0.8848852662818871 3.9241532613302823
1.077537 -0.8843249629589004 3.942228141677934
1.0773945 -0.8837620841213546 3.9603295641066647
1.0772521 -0.8831970966278039 3.97846588842814
1.0771097 -0.882629049878654 3.996642632041807
1.0769674 -0.8820588888143049 4.014851207410371
1.076825 -0.8814861340418141 4.033086406945875
1.0766827 -0.8809107806508044 4.051369308539652
1.0765404 -0.8803328206000202 4.069710907422855
1.076398 -0.8797522454561334 4.088122745934513
1.0762558 -0.879169533123042 4.106597647487592
1.0761135 -0.8785836972820126 4.125152412078932
1.0759712 -0.877995706399131 4.143809196528539
1.075829 -0.8774050559620868 4.16254523192502
1.0756868 -0.8768117367293509 4.181346955818232
1.0755446 -0.8762157394298492 4.200190411871109
1.0754025 -0.8756175624756971 4.2190760226145905
1.0752603 -0.875016192747259 4.238007869569625
1.0751182 -0.874412636306344 4.256977772737295
1.0749761 -0.8738063789586005 4.275993873937396
1.074834 -0.8731974191293674 4.2950411140415765
1.0746919 -0.8725857482682539 4.314123830817017
1.0745499 -0.8719718805797002 4.333247162242163
1.0744078 -0.871354774634486 4.352408760323129
1.0742658 -0.8707354669338279 4.371597125413579
1.0741239 -0.8701134297479346 4.390813937221766
1.0739819 -0.8694886651686492 4.410061553391393
1.0738399 -0.8688611629663977 4.429330634441476
1.0736979 -0.8682309267816931 4.448621587285884
1.0735561 -0.8675984784779996 4.467937764523379
1.0734141 -0.8669627568746524 4.487280735234671
1.0732722 -0.8663248209308122 4.506652187913076
1.0731304 -0.8656841376207166 4.526039857653432
1.0729885 -0.8650407001432744 4.5454560811898315
1.0728467 -0.8643945083731279 4.564896221130865
1.0727049 -0.863746100100092 4.58438014406109
1.072563 -0.8630943804839399 4.603899901201845
1.0724213 -0.862440439404902 4.623447725599083
1.0722796 -0.8617837258732453 4.643022676644423
1.0721378 -0.8611242351722638 4.66263079949896
1.0719961 -0.8604619633756055 4.682268035984926
1.0718545 -0.8597974648926957 4.701951956454276
1.0717127 -0.85912961336418 4.721671544902609
1.0715711 -0.8584595295953058 4.74142993054513
1.0714295 -0.8577866428116018 4.761232478913535
1.0712879 -0.8571109500200641 4.781078066702726
1.0711462 -0.8564324420354495 4.800968581469828
1.0710046 -0.8557511160770727 4.820890771181831
1.0708631 -0.8550675417163291 4.840839233884967
1.0707215 -0.8543805643937229 4.860824290965522
1.07058 -0.8536913347828002 4.880842873446061
1.0704385 -0.8529992700337846 4.900902486615066
1.070297 -0.8523043628554132 4.921013981362765
1.0701555 -0.8516066064334104 4.941181401993521
1.0700141 -0.8509065823526334 4.961403308100031
1.0698726 -0.8502031030013765 4.981668299308905
1.0697312 -0.8494973494606027 5.0019703304548155
1.0695899 -0.8487887218249573 5.022311119841608
1.0694485 -0.8480772172357547 5.042680423583386
1.0693071 -0.8473628301769475 5.063069490664541
1.0691657 -0.8466455602415055 5.083479053324103
1.0690244 -0.8459260091249917 5.103924406140096
1.0688832 -0.8452035674786128 5.124403818397245
1.0687418 -0.8444776185692034 5.1448991412312495
1.0686005 -0.8437493859749935 5.165425554214007
1.0684594 -0.8430188677337046 5.1859764184811565
1.0683181 -0.8422848290611551 5.206543516794768
1.0681769 -0.8415478824133572 5.227138694457921
1.0680357 -0.8408086492499858 5.247768498500308
1.0678946 -0.8400665004124187 5.268442441006923
1.0677534 -0.8393214307762984 5.289168603261033
1.0676123 -0.8385734317589569 5.309937133628392
1.0674711 -0.837822500096936 5.330736595804059
1.06733 -0.8370686288507417 5.351581110623946
1.067189 -0.8363124528126678 5.372464704032888
1.0670478 -0.835552685876208 5.393383735500286
1.0669068 -0.8347906102855707 5.414334335429055
1.0667658 -0.8340255744492869 5.43534520079382
1.0666248 -0.833257572789469 5.456415851277888
1.0664839 -0.8324872471904946 5.477526504585938
1.0663428 -0.8317132907715004 5.498678819647017
1.0662019 -0.8309370041371783 5.519884011182395
1.066061 -0.830157726420264 5.5411321682336565
1.0659201 -0.8293754517737922 5.56241637151617
1.0657792 -0.8285901761529243 5.583732983525843
1.0656383 -0.8278018942622102 5.605080958639591
1.0654974 -0.8270106017294676 5.626474310902652
1.0653566 -0.8262169635670539 5.647910618085046
1.0652158 -0.8254203044489441 5.669390333032079
1.065075 -0.8246206189169661 5.69089515016464
1.0649343 -0.823817904720662 5.712423646902924
1.0647935 -0.8230121575094403 5.733972276247025
1.0646527 -0.8222033753570933 5.755548847348161
1.064512 -0.8213922401605741 5.7771626746764815
1.0643712 -0.8205773719416382 5.798810026494462
1.0642306 -0.8197601469701042 5.8204914843361815
1.0640899 -0.8189398693962743 5.842196860731028
1.0639492 -0.8181165378791694 5.863921104547205
1.0638087 -0.8172908478941083 5.885684710179618
1.063668 -0.8164613933141088 5.907483911167786
1.0635275 -0.815629575065253 5.929336460350135
1.0633868 -0.8147939736678377 5.951215214967697
1.0632463 -0.8139560050566323 5.973133452621451
1.0631057 -0.8131149513453039 5.995080712422769
1.0629653 -0.812271529660907 6.017055952785743
1.0628247 -0.8114242981605261 6.039057567347823
1.0626842 -0.8105739766992123 6.0610773061379595
1.0625437 -0.8097212795732104 6.083122209966794
1.0624033 -0.8088654875892443 6.105194645238038
1.0622629 -0.8080065912085729 6.12729336630229
1.0621225 -0.8071445926475059 6.1494182838589735
1.061982 -0.8062794826257073 6.171562998496312
1.0618417 -0.805412001935241 6.193724453073612
1.0617014 -0.8045414073287632 6.215897632319232
1.061561 -0.8036669613196876 6.2380921588041875
1.0614207 -0.8027901400257377 6.260292006336504
1.0612804 -0.8019102054318462 6.282514285322583
1.0611402 -0.8010278988355529 6.30475964339652
1.0609999 -0.800141721020497 6.327033492316302
1.0608597 -0.7992531704243112 6.349322103866904
1.0607194 -0.7983607373860967 6.371628553682576
1.0605792 -0.7974659335753443 6.393940123402832
1.060439 -0.7965680019379848 6.416272119957645
1.0602988 -0.7956669367245482 6.43862286249102
1.0601587 -0.7947635073495221 6.460993561318671
1.0600185 -0.7938561688555402 6.483389907757007
1.0598785 -0.7929464658583284 6.505810418035312
1.0597384 -0.7920336180924471 6.5282560169713
1.0595983 -0.7911176279517997 6.55071286607241
1.0594583 -0.7901984882810417 6.57319468933514
1.0593182 -0.7892761986629795 6.595725104104106
1.0591781 -0.7883507471240158 6.618313373391091
1.0590382 -0.7874229197885164 6.640964233203539
1.0588982 -0.7864919163263516 6.663662303504429
1.0587581 -0.7855569389628697 6.6864212229382955
1.0586183 -0.7846203649999669 6.7092406702780005
1.0584784 -0.7836797954627873 6.732120171489579
1.0583384 -0.7827360196878789 6.755039501124769
1.0581986 -0.7817898420713225 6.777994402397141
1.0580586 -0.7808396406374868 6.800980184434736
1.0579188 -0.7798870339040752 6.824018390153418
1.057779 -0.7789311983593136 6.847125697975537
1.0576391 -0.777972125813566 6.870362304193133
1.0574993 -0.7770097935353059 6.893706102927019
1.0573596 -0.776045017837302 6.917123920093626
1.0572197 -0.7750761350380463 6.9406206473065435
1.05708 -0.7741047918960868 6.96423581310022
1.0569403 -0.7731301372724187 6.987963872795236
1.0568006 -0.7721521658405345 7.011771149982373
1.0566609 -0.7711708568299648 7.035692197354979
1.0565213 -0.7701870435747451 7.059692152462564
1.0563816 -0.7691990249219748 7.083818879279419
1.056242 -0.7682084752396308 7.108089746907045
1.0561024 -0.767214522840174 7.132523086716435
1.0559628 -0.7662171516188827 7.157119582445334
1.0558232 -0.7652163335844743 7.181848982407579
1.0556836 -0.7642120628694785 7.206631134840803
1.0555441 -0.7632051863225767 7.231461552278021
1.0554045 -0.7621939822423709 7.256349057894746
1.0552651 -0.76118016371341 7.281298321168026
1.0551256 -0.7601628648023023 7.306284343313986
1.0549861 -0.7591420753436694 7.331319185350558
1.0548466 -0.7581177922817726 7.356414688957093
1.0547073 -0.7570908804090885 7.381592036874472
1.0545678 -0.7560595705803529 7.4069037325395
1.0544285 -0.7550256062703306 7.432325997076943
1.0542891 -0.7539880932214995 7.457842515903293
1.0541497 -0.7529470161944108 7.483466800146425
1.0540104 -0.7519023597792195 7.509226205327208
1.053871 -0.7508541034709472 7.53512420492357
1.0537318 -0.7498031309741837 7.561126541791113
1.0535924 -0.7487476253429705 7.587253318669513
1.0534532 -0.7476893786954361 7.613488509365112
1.053314 -0.7466274694465843 7.63984465323874
1.0531747 -0.7455618854267372 7.666285559583326
1.0530355 -0.744492613403756 7.692795672994376
1.0528964 -0.743420565372464 7.719384947699365
1.0527571 -0.7423438891986823 7.746033869622703
1.052618 -0.7412644248849547 7.772779757677168
1.0524789 -0.7401812306805974 7.799594004747512
1.0523398 -0.7390943060551571 7.826470806931199
1.0522007 -0.7380036337061989 7.853410685813319
1.0520616 -0.7369092144046084 7.880397647568144
1.0519226 -0.7358119732222556 7.9074611504847985
1.0517834 -0.7347100260701238 7.9345548466302045
1.0516444 -0.7336052517695276 7.96170418470164
1.0515054 -0.7324967021440365 7.988894557309201
1.0513664 -0.7313843678028576 8.016145109602782
1.0512275 -0.7302682406250602 8.043490480581005
1.0510886 -0.7291492642312573 8.070962728100344
1.0509496 -0.7280254973389544 8.098595853786513
1.0508107 -0.7268988474577277 8.126371345629062
1.0506718 -0.7257683294527092 8.154284972723133
1.0505329 -0.7246339284866242 8.182283362583904
1.050394 -0.723495633694753 8.210366859609891
1.0502552 -0.7223534306566949 8.238571531182256
1.0501164 -0.7212082858974681 8.266897794422022
1.0499775 -0.7200582146357494 8.295335682247067
1.0498388 -0.7189051806529126 8.32384628675995
1.0497 -0.7177481853086144 8.352399000199812
1.0495613 -0.7165872275019558 8.38099203909165
1.0494225 -0.7154222967709133 8.40963076731589
1.0492839 -0.7142543958758074 8.438310636019494
1.0491451 -0.7130815040872182 8.467049672735198
1.0490065 -0.7119056349549187 8.495848707358816
1.0488678 -0.7107257660839476 8.524696973363383
1.0487292 -0.7095418980037514 8.5535923503194
1.0485905 -0.7083540167380266 8.582539969103543
1.0484519 -0.7071621230638959 8.611522084726534
1.0483134 -0.7059672342039772 8.640537101428436
1.0481747 -0.7047672943425188 8.669590271024285
1.0480362 -0.7035643567682682 8.698690107569899
1.0478977 -0.7023573861423354 8.727842973966943
1.0477592 -0.7011463719467154 8.757045445580674
1.0476208 -0.6999323559025307 8.78631601042847
1.0474823 -0.6987132317195001 8.815658046346279
1.0473437 -0.697490041396842 8.845069832467717
1.0472053 -0.6962638262499335 8.874544764871569
1.0470669 -0.6950335286111233 8.90409884848438
1.0469285 -0.6937991326336573 8.93373319272489
1.0467901 -0.6925606308737728 8.963468900128838
1.0466517 -0.6913180046659019 8.99329539109261
1.0465134 -0.6900723233270447 9.023170477837093
1.0463752 -0.6888225041302575 9.053099356286117
1.0462368 -0.6875674635764734 9.08309077440976
1.0460985 -0.6863093503278682 9.11315207163181
1.0459602 -0.6850470767498552 9.14328192112725
1.045822 -0.683781722319205 9.173486878959551
1.0456837 -0.6825110951443696 9.203755589518524
1.0455455 -0.6812362759622089 9.234125855086305
1.0454073 -0.6799583542730314 9.26456245024854
1.0452691 -0.6786762220092862 9.295083803249412
1.045131 -0.6773898681959131 9.325659447748238
1.0449928 -0.6760992861471876 9.35630140599908
1.0448546 -0.6748044645599139 9.387019567332748
1.0447166 -0.6735065174049669 9.417780398161092
1.0445786 -0.6722043206677811 9.448572292240685
1.0444404 -0.6708967428914264 9.479396631309584
1.0443023 -0.6695860350048453 9.510279666029845
1.0441643 -0.6682710602145628 9.541201566230686
1.0440264 -0.6669529543360466 9.57216702479299
1.0438883 -0.6656294298370776 9.603166011131837
1.0437503 -0.6643016247677074 9.634231040727354
1.0436124 -0.6629706750845487 9.665362900575627
1.0434744 -0.6616354300277312 9.696539086448823
1.0433365 -0.660295880024582 9.727757755078464
1.0431986 -0.6589520227926401 9.7590275416746
1.0430607 -0.6576038474499749 9.790341033939763
1.0429229 -0.6562525203560016 9.821719888957642
1.0427849 -0.654895688283076 9.853166594033139
1.0426471 -0.6535356955901899 9.884666137820144
1.0425093 -0.6521713544437074 9.916217391753925
1.0423715 -0.6508026650167101 9.947834874758394
1.0422337 -0.6494296099740262 9.979516600104025
1.042096 -0.6480533809697246 10.011255954550895
1.0419582 -0.6466715772690192 10.043051586487087
1.0418205 -0.645286593401681 10.074900385138031
1.0416828 -0.6438972152289472 10.106790000872392
1.0415452 -0.6425034499585414 10.13871780652772
1.0414075 -0.6411052791511628 10.170695442084153
1.0412698 -0.6397027089058888 10.202708662314038
1.0411322 -0.6382969402009441 10.234774071162608
1.0409945 -0.6368855390392548 10.266897673805856
1.040857 -0.6354709336291534 10.299058869231889
1.0407194 -0.6340519054413504 10.331260460158223
1.0405818 -0.6326284389206659 10.363527926564876
1.0404443 -0.6312005339619697 10.395841385984928
1.0403067 -0.6297681760370707 10.428214177527234
1.0401692 -0.6283326099712399 10.460637877858085
1.0400317 -0.6268913304529075 10.493103687310686
1.0398942 -0.625446840242009 10.525611951877572
1.0397568 -0.623997873755539 10.558151948630128
1.0396193 -0.6225444379757146 10.590731249230743
1.039482 -0.6210877804982438 10.62335600307566
1.0393445 -0.6196253763331135 10.656014029643739
1.0392072 -0.6181597491827442 10.688713810444888
1.0390698 -0.616688354640501 10.721467006754958
1.0389324 -0.6152137326080842 10.754267788174989
1.0387951 -0.6137346051561339 10.787111713215724
1.0386578 -0.6122509619101832 10.819998844837215
1.0385206 -0.6107640942583493 10.85292069675132
1.0383832 -0.6092714067624899 10.885895078193418
1.038246 -0.607775491770337 10.918907513034373
1.0381088 -0.6062750402171639 10.951971931768398
1.0379716 -0.6047700512499584 10.985096109477736
1.0378344 -0.6032605100915055 11.018274904388024
1.0376972 -0.6017464153347543 11.051523567571149
1.03756 -0.6002277510303481 11.084825257202901
1.0374229 -0.5987058407844233 11.118188361783101
1.0372858 -0.5971793474731376 11.1516259616935
1.0371486 -0.5956469381886497 11.18512659171358
1.0370115 -0.5941112608985413 11.218681002639514
1.0368745 -0.5925723220862441 11.252295385003336
1.0367374 -0.591027426909874 11.285975325317517
1.0366004 -0.5894779123206424 11.31976062545998
1.0364634 -0.5879251079405448 11.353626231501757
1.0363264 -0.586367662550887 11.38758294721307
1.0361894 -0.584805556156435 11.421621751445107
1.0360525 -0.5832387862899159 11.455738903349696
1.0359155 -0.5816673343800279 11.489919500290993
1.0357785 -0.5800912004186889 11.524173378190644
1.0356417 -0.5785117412096269 11.558502929426123
1.0355047 -0.5769262025364813 11.592903292573503
1.0353678 -0.575337328267636 11.627377133939985
1.035231 -0.5737437335598737 11.661926637334002
1.0350941 -0.5721454018941181 11.696570909300721
1.0349574 -0.5705437196563825 11.731343032297614
1.0348206 -0.5689358716746539 11.766204914337834
1.0346838 -0.5673246566952254 11.801154640689695
1.034547 -0.5657072415823781 11.836203476976603
1.0344102 -0.5640864432646636 11.871340285786804
1.0342735 -0.5624608290272811 11.906547689596433
1.0341369 -0.5608318238374126 11.941837739482764
1.0340002 -0.5591965581415252 11.97720894740202
1.0338634 -0.5575564582359677 12.012674368471275
1.0337268 -0.5559129297255053 12.048225051775368
1.0335902 -0.5542645461542364 12.083857683431487
1.0334536 -0.5526112807117571 12.119588533662533
1.033317 -0.5509531353525171 12.15540232275581
1.0331804 -0.549290084825932 12.191290074266137
1.0330439 -0.5476235893427085 12.22725708135383
1.0329072 -0.545950711323017 12.263285504221122
1.0327708 -0.5442743800702085 12.299394899978703
1.0326343 -0.5425931059009338 12.335562289461475
1.0324978 -0.5409069015878024 12.371783296074067
1.0323613 -0.5392157390886163 12.408065266467013
1.0322248 -0.5375196296873587 12.444416984021368
1.0320884 -0.5358200296204244 12.480844266103338
1.0319519 -0.5341139751407392 12.517348823721097
1.0318155 -0.5324044204237851 12.553903074633388
1.0316792 -0.5306898832609116 12.590544214297305
1.0315428 -0.5289703355893554 12.627252444870948
1.0314064 -0.5272457864976553 12.664022969655871
1.0312701 -0.5255177215016228 12.700873150050048
1.0311338 -0.5237831207673724 12.737802852483654
1.0309975 -0.5220449928073768 12.774809753699978
1.0308613 -0.5203018243046038 12.811872921056208
1.030725 -0.5185535951445998 12.84900135774578
1.0305887 -0.5168003093048351 12.8861840774261
1.0304525 -0.5150419463658403 12.923440911792095
1.0303162 -0.5132785073251845 12.960776267900407
1.0301801 -0.5115115177202384 12.998193434888977
1.030044 -0.5097394349644733 13.035667824246671
1.0299078 -0.5079622410043169 13.07321192932799
1.0297717 -0.5061799347733024 13.110846747827601
1.0296355 -0.5043924944132298 13.148564684067734
1.0294994 -0.5025999178756646 13.186377949198322
1.0293634 -0.5008037580558274 13.224258745276437
1.0292273 -0.49900086677187333 13.262207723295464
1.0290912 -0.4971943842714576 13.300224217241645
1.0289552 -0.4953827300721714 13.338298305115899
1.0288192 -0.49356588747529123 13.37647679066305
1.0286832 -0.49174384750401046 13.414757286199025
1.0285473 -0.48991819253205876 13.453160822696583
1.0284113 -0.4880857050132036 13.491681323231322
1.0282754 -0.48624958280922587 13.530278309362608
1.0281395 -0.484408209972338 13.568959625846103
1.0280036 -0.48256157122751614 13.607787025207026
1.0278677 -0.4807096444304668 13.646774326599315
1.0277318 -0.47885240880409446 13.685930348432853
1.027596 -0.47699147721945195 13.72519193244423
1.0274601 -0.4751235669560168 13.764591641340889
1.0273243 -0.4732519378019326 13.804112075114938
1.0271885 -0.4713749337449136 13.843759144054923
1.0270528 -0.46949253840722555 13.88352710011449
1.026917 -0.4676047342126077 13.923432207064781
1.0267812 -0.4657115047237677 13.963431510619493
1.0266455 -0.4638145046477707 14.003541325228097
1.0265099 -0.46191205457809525 14.043757842213745
1.0263741 -0.4600024629770086 14.08413022998326
1.0262384 -0.4580890618391305 14.124622780969732
1.0261028 -0.45617015957846857 14.165243545914858
1.0259672 -0.45424742888916714 14.20598896873587
1.0258316 -0.4523174713734806 14.246836135310128
1.025696 -0.45038366827350174 14.287790249166449
1.0255604 -0.4484425989113245 14.328838155899563
1.0254248 -0.44649767051262634 14.3699580514095
1.0252893 -0.44454716051787674 14.411133519159153
1.0251538 -0.44259106863640074 14.4523921417879
1.0250183 -0.4406311003912042 14.493733424321446
1.0248828 -0.43866380144393713 14.535146207260151
1.0247474 -0.4366926178964549 14.576621982074581
1.0246118 -0.43471407524793493 14.618152676133285
1.0244764 -0.4327316434584941 14.659752853631609
1.024341 -0.4307435742348926 14.701411053572867
1.0242057 -0.428751614816918 14.74312930312498
1.0240703 -0.4267522454720081 14.784910710291237
1.0239348 -0.4247472150131653 14.826755491337282
1.0237995 -0.4227382832784591 14.868651396235954
1.0236642 -0.4207236792388768 14.910612871663586
1.0235289 -0.418703391914143 14.952650580910742
1.0233936 -0.416677414064553 14.994727092306162
1.0232583 -0.4146457394301175 15.036863540888609
1.0231231 -0.41261015560009234 15.079057822261422
1.0229878 -0.41056706146801564 15.121321857986288
1.0228527 -0.40852005253081036 15.163640020314071
1.0227175 -0.4064673162774838 15.206018500211998
1.0225823 -0.40440884898530477 15.248463099093227
1.0224471 -0.40234463734323905 15.29096998101661
1.0223119 -0.40027467745864836 15.333541479176214
1.0221769 -0.39820078586112057 15.376191244641415
1.0220417 -0.39611929490399095 15.418891335080344
1.0219066 -0.3940338704436908 15.461627714225298
1.0217716 -0.391942668796185 15.504448093941242
1.0216365 -0.3898456786595079 15.54732905940617
1.0215014 -0.3877428932504175 15.590273683516191
1.0213665 -0.38563616391057937 15.633282753546533
1.0212314 -0.3835217581162224 15.676377681222826
1.0210965 -0.3814033998029567 15.719540477992215
1.0209614 -0.3792773335763144 15.76276753282909
1.0208265 -0.37714730950330866 15.806060947003568
1.0206916 -0.37501332324985515 15.849418923113403
1.0205567 -0.3728715941557052 15.892882056651107
1.0204217 -0.3707239923546054 15.93642341347907
1.0202869 -0.3685724151162687 15.980036761394617
1.020152 -0.36641304010835735 16.023746775727755
1.0200171 -0.3642496774528937 16.06755022304809
1.0198823 -0.36208039990654634 16.111411106706125
1.0197475 -0.35990521002089687 16.155330867384215
1.0196128 -0.35772601774965435 16.199328912842127
1.019478 -0.3555389633737491 16.24339522454916
1.0193433 -0.3533479004653151 16.287516598730804
1.0192084 -0.35114894722173523 16.33170293178886
1.0190737 -0.3489459803709732 16.37596766598474
1.018939 -0.34673704659550336 16.42029329176884
1.0188044 -0.3445240968975353 16.464705611504463
1.0186697 -0.34230319681272164 16.509207663900067
1.018535 -0.34007629697659253 16.553820388288084
1.0184004 -0.337845355171506 16.598522419514655
1.0182658 -0.33560839311882157 16.643302594684457
1.0181313 -0.3333653991769488 16.688133308827005
1.0179967 -0.331116368305425 16.733041762456956
1.0178621 -0.3288612865080147 16.778021561236788
1.0177276 -0.3266021523384124 16.823064604713977
1.017593 -0.32433494505537414 16.868173542022262
1.0174586 -0.32206368025421317 16.91335137973068
1.0173241 -0.31978633076937885 16.958596991798753
1.0171896 -0.31750289711513013 17.003914713654325
1.0170552 -0.31521335964625463 17.049311864286878
1.0169207 -0.31291771845808725 17.09475900978047
1.0167862 -0.3106159575157763 17.14027565399721
1.0166519 -0.3083101224974286 17.18585425524071
1.0165175 -0.3059981548218865 17.23149751483327
1.0163832 -0.30368005437414697 17.277226363059395
1.0162488 -0.3013557995599439 17.323039026357307
1.0161145 -0.2990253899844606 17.368920975922755
1.0159801 -0.2966888075233483 17.414859188647263
1.0158459 -0.2943481329724585 17.460869115934702
1.0157115 -0.29199918709962086 17.50694600211229
1.0155773 -0.2896461437779889 17.553086812121304
1.0154431 -0.2872868946255679 17.599294485362975
1.0153089 -0.28492144622741716 17.645564543400997
1.0151746 -0.2825497754628851 17.691896693402697
1.0150405 -0.28017400182428404 17.738287057687593
1.0149063 -0.27778987343519645 17.78478528178696
1.0147722 -0.2754016309491187 17.83135853427193
1.0146381 -0.2730071278770311 17.878000074154787
1.014504 -0.27060637446194447 17.924712983409343
1.0143698 -0.2681993415668689 17.97150521410401
1.0142357 -0.26578603664020417 18.018397931248
1.0141016 -0.2633664286803693 18.065345642075098
1.0139676 -0.2609426871568643 18.112366145571237
1.0138336 -0.25851262810255843 18.159475465905697
1.0136995 -0.25607409364913597 18.206661553067264
1.0135655 -0.25363139037975946 18.25392632934183
1.0134317 -0.25118453731285534 18.301270300001622
1.0132977 -0.24872914524122822 18.348701664394884
1.0131637 -0.24626740299215216 18.396218646456
1.0130298 -0.2438014723563158 18.4438398799011
1.012896 -0.24132916870940707 18.491584303362753
1.0127621 -0.23885045390137905 18.539467801225168
1.0126282 -0.23636533101270152 18.58746563615328
1.0124943 -0.23387376653723307 18.635551488020287
1.0123605 -0.23137576773625235 18.68374590037671
1.0122267 -0.228873532543372 18.732007051551996
1.0120928 -0.22636260960618804 18.780347944238347
1.0119591 -0.22384744315616478 18.828783039517763
1.0118253 -0.22132580034238186 18.877296595118537
1.0116916 -0.21879765355614542 18.925936810895926
1.0115578 -0.21626300055972342 18.974685463992063
1.0114242 -0.21372407984504727 19.023517840534037
1.0112904 -0.21117636120449795 19.072453138109637
1.0111568 -0.20862436177097907 19.121507331649312
1.0110232 -0.20606580316469975 19.170694763303665
1.0108895 -0.20350065733206718 19.22001921935026
1.0107559 -0.20092891583097489 19.26948354898416
1.0106223 -0.1983505502656668 19.31907946621275
1.0104886 -0.19576555481314045 19.368773216597308
1.0103551 -0.19317621752959718 19.418609474748457
1.0102216 -0.19058021951576448 19.46860309788041
1.0100881 -0.1879775335843746 19.518734493368296
1.0099546 -0.18536814958567466 19.568986573598323
1.009821 -0.18275204450198632 19.61936651087392
1.0096875 -0.18012920776203384 19.66987263966197
1.0095541 -0.17750196689464678 19.72046239069563
1.0094206 -0.17486561857503075 19.77115299437539
1.0092872 -0.1722248541035026 19.821959666672118
1.0091538 -0.16957730469586857 19.8728906800933
1.0090204 -0.16692295335086688 19.923927476951302
1.008887 -0.16426178863764207 19.9750469460584
1.0087537 -0.16159379806475843 20.026267884764415
1.0086204 -0.15892135721165535 20.07764065837077
1.008487 -0.15623965973330353 20.129167467875533
1.0083537 -0.15355348571778688 20.18084020244398
1.0082204 -0.15086041318908927 20.232618891061197
1.0080872 -0.1481604376179303 20.28448298932549
1.007954 -0.1454559617803017 20.33643996833017
1.0078207 -0.14274213564632954 20.388481409135757
1.0076874 -0.14002136463095388 20.440660116655867
1.0075543 -0.13729607182508194 20.49298138520958
1.0074211 -0.13456380248112562 20.545400730897573
1.007288 -0.13182454821320724 20.597928194609402
1.0071548 -0.12907828903154678 20.650582918218895
1.0070217 -0.12632501321768308 20.703344427912114
1.0068886 -0.12356717478671955 20.7562117542109
1.0067555 -0.12079981856693997 20.809176535139954
1.0066224 -0.11802788818214627 20.862245899746917
1.0064894 -0.1152488896010424 20.915407421682925
1.0063564 -0.11246281478712088 20.96865154046402
1.0062233 -0.10966964931359569 21.021974882052533
1.0060903 -0.10686938557387285 21.075393872386567
1.0059574 -0.10406452268305265 21.128919872856304
1.0058243 -0.10125001518486189 21.182566541104705
1.0056914 -0.09843089327794462 21.236310850204024
1.0055585 -0.09560462096642235 21.29013908405872
1.0054256 -0.0927711882103352 21.344070501195848
1.0052927 -0.08993058052426574 21.398076643942538
1.0051597 -0.0870827905597547 21.452159276964785
1.0050269 -0.08423036421088098 21.506361497889742
1.004894 -0.0813681647411867 21.560668588419382
1.0047612 -0.0785013161843992 21.61506896301693
1.0046284 -0.07562723439366674 21.669575096404188
1.0044956 -0.07274590886537459 21.724191237336218
1.0043628 -0.06985732160810637 21.77890742188215
1.0042301 -0.06696406469371471 21.833705927417007
1.0040973 -0.06406092218317687 21.88856720893011
1.0039647 -0.061153107800484524 21.9435016751079
1.003832 -0.05823799239309045 21.99854582259617
1.0036993 -0.05531557155225815 22.053698744216806
1.0035666 -0.052385819639877096 22.108985817756057
1.003434 -0.049448729908122734 22.16436941527126
1.0033013 -0.04650428120557561 22.219844775316773
1.0031687 -0.0435551223214587 22.27542553868697
1.0030361 -0.040598582805399866 22.3311244860024
1.0029035 -0.03763199002172197 22.386954899100903
1.0027709 -0.034660651203263226 22.442895314258784
1.0026383 -0.031681892654347704 22.498942694258073
1.0025059 -0.028698380142642567 22.555099443758245
1.0023733 -0.025704731539543973 22.611377112181106
1.0022409 -0.022706313226196456 22.66777546147937
1.0021083 -0.019697709157296368 22.72433054749451
1.0019759 -0.016684311919031847 22.781040238896153
1.0018435 -0.01366339168794343 22.83790055713595
1.001711 -0.010634932250956804 22.894918157404692
1.0015787 -0.007601642814268868 22.95208537523632
1.0014462 -0.004558040411878154 23.009371774365857
1.0013139 -0.0015095918163934216 23.066772988332094
1.0011816 0.0015464625745884527 23.12430002446539
1.0010492 0.004612895867336288 23.181950358516644
1.0009168 0.007684205231740736 23.239720294958307
1.0007846 0.010760394993985054 23.297639706960805
1.0006523 0.013847034927166905 23.355718276965046
1.00052 0.016941366427230098 23.413927649247025
1.0003878 0.0200406164869476 23.47229312844943
1.0002556 0.023147593762851124 23.530832557776176
1.0001234 0.026262320670415815 23.58951349333238
0.9999911 0.029386222091953018 23.64834485336158
0.999859 0.03251509171374044 23.7073276495264
0.99972683 0.03565176522964289 23.766438171474327
0.9995947 0.038796259382162385 23.825710876118645
0.99946254 0.04194859793256855 23.88514629945147
0.9993304 0.045108797896268385 23.944694669627534
0.9991983 0.04827544292103706 24.00432175683346
0.99906623 0.051449971305001285 24.06405581417661
0.9989342 0.05463095844490268 24.123876145352785
0.9988022 0.057819848912135874 24.183756245422643
0.99867016 0.06101664882332898 24.24372367902092
0.99853814 0.06422137434223951 24.30380208108637
0.9984062 0.06743258548338993 24.363960094114155
0.9982742 0.07065174385536199 24.42423055258486
0.99814224 0.07387886265095764 24.484622740581756
0.9980103 0.07711395982125693 24.545128211997294
0.9978784 0.08035558253871969 24.605748420918832
0.99774647 0.08360521170054758 24.666489788432813
0.9976146 0.08686138551310515 24.727342791377815
0.9974827 0.09012706981251366 24.788323462930073
0.9973509 0.09339932133119808 24.84940014169422
0.9972191 0.09667815296449743 24.910588511915076
0.99708724 0.09996654184649165 24.971923816918313
0.99695545 0.1032615369916502 25.033366366213006
0.99682367 0.1065646350876617 25.094933716793587
0.9966919 0.10987585725497626 25.1566134898163
0.99656016 0.11319371112862983 25.218415794141485
0.99642843 0.11651971972956747 25.280374101161648
0.99629676 0.11985238690191172 25.342478142992668
0.99616504 0.12319475682795779 25.404703131222
0.9960334 0.12654380978966187 25.46705930101995
0.9959017 0.1299010863657893 25.529516430874956
0.9957701 0.1332650632189704 25.59208513040683
0.99563843 0.13663881690921453 25.654759822273892
0.9955069 0.14001775910845526 25.717547617681465
0.9953753 0.1434065129994639 25.780457570411127
0.99524367 0.1468035450983212 25.843494240974263
0.9951121 0.15020734692613052 25.906642952918425
0.99498063 0.15361790954974178 25.969919809019505
0.9948491 0.15703836095676166 26.033335090583865
0.9947176 0.1604655988158953 26.096875223813562
0.9945861 0.16390121305951594 26.160608197692934
0.9944546 0.16734520974943554 26.22450860565783
0.9943232 0.17079606187720253 26.288551130450955
0.99419177 0.1742553318159487 26.352737499288207
0.99406034 0.1777230564251776 26.417075419604686
0.99392897 0.1811976597752806 26.48154347309518
0.9937976 0.18468075233310716 26.546175203035414
0.99366623 0.1881723339970819 26.610918525531044
0.99353486 0.19167244251116738 26.675885369050444
0.99340355 0.19517949662781078 26.74099803857858
0.99327224 0.1986951176533962 26.80625187738556
0.99314094 0.20221930928855741 26.871659348560804
0.9930097 0.20575050249572813 26.937204541174683
0.99287844 0.20929029863568135 27.002856827620672
0.9927472 0.212838725770083 27.068606472696676
0.992616 0.2163941651102086 27.134451030471435
0.99248475 0.2199598768402226 27.200382181339887
0.99235356 0.22353261537188007 27.266415566915317
0.9922224 0.22711240685603162 27.332575147991115
0.99209124 0.23070250546736726 27.398869977172833
0.9919601 0.2342996821359991 27.465287084770264
0.991829 0.23790557002770724 27.5318543522763
0.9916979 0.24151856086571963 27.598566621558973
0.99156684 0.24514029845051072 27.66542983946745
0.99143577 0.2487708168058648 27.732434887009415
0.9913047 0.25241011975608674 27.799592384500656
0.9911737 0.2560565816876729 27.8668815514667
0.9910427 0.259711862122632 27.934312344029745
0.99091166 0.26337599283812657 28.00188152101841
0.9907807 0.2670473071359546 28.06960546204851
0.99064976 0.2707275096367939 28.137523693143244
0.9905188 0.2744166123738984 28.20564471836495
0.99038786 0.27811465551832887 28.27396050272247
0.99025697 0.28181996437104395 28.342500419902738
0.9901261 0.28553426521071873 28.411221485590623
0.9899952 0.28925756837816446 28.480201934212673
0.98986435 0.2929882230774609 28.549385974302876
0.98973346 0.2967296378918874 28.618768346054164
0.9896027 0.3004767416508067 28.6884066788986
0.98947185 0.3042346750516018 28.758294985057574
0.9893411 0.30800005591861995 28.828403373478952
0.9892103 0.3117746138092409 28.898726443396892
0.98907954 0.31555838605544145 28.969226175335105
0.9889488 0.31934965039409074 29.039840221071685
0.9888181 0.3231501606792397 29.110595822444477
0.9886874 0.3269599226234427 29.181497637436973
0.9885567 0.330778968196852 29.252540228904127
0.988426 0.33460555790438196 29.323754913332635
0.9882954 0.3384414701363102 29.395113328271144
0.9881647 0.3422867074714512 29.466637350589583
0.9880341 0.346139549332653 29.5383240369279
0.98790354 0.3500017570315614 29.610182737533947
0.98777294 0.35387336880046666 29.682236657454837
0.9876424 0.3577526223999152 29.75444831952287
0.9875119 0.36164132064279536 29.826827511502774
0.98738134 0.3655394713142033 29.8993954905564
0.9872508 0.36944711440945927 29.972149532807236
0.98712033 0.37336246848689525 30.04506954113507
0.98698986 0.37728735626851845 30.118144473600573
0.9868594 0.38122177696479986 30.19133346108526
0.9867289 0.38516576506982025 30.2646658258721
0.9865985 0.3891175126218512 30.338096917727082
0.9864681 0.39307885242604257 30.411620414003778
0.9863377 0.3970479608440355 30.485216198462737
0.9862073 0.40102849956965275 30.558920133378503
0.98607695 0.40501682272561124 30.632733411152138
0.98594666 0.4090129598669812 30.706721642723156
0.9858163 0.4130205716346923 30.780855963736972
0.985686 0.4170360265972393 30.855122392648372
0.9855557 0.4210611570802348 30.929471462949746
0.9854255 0.4250941419418468 31.003922404844985
0.9852952 0.4291386728587188 31.078447436801312
0.98516494 0.4331910690339199 31.15304580169337
0.9850347 0.43725318169784805 31.227732253741483
0.9849045 0.4413231673907926 31.30250093551891
0.98477435 0.4454028868879447 31.37733799652707
0.9846442 0.4494923571313698 31.45224161497824
0.98451406 0.4535897010020388 31.527222274061533
0.9843839 0.4576986927200793 31.602263907368656
0.98425376 0.46181556477592284 31.677376773441907
0.9841237 0.4659403328899117 31.752604151964935
0.9839936 0.4700767830783604 31.82795846630964
0.98386353 0.474221150741583 31.903432145193875
0.9837335 0.4783753379881024 31.979019141729488
0.9836035 0.48253745768706297 32.05470170167086
0.9834734 0.4867113316427561 32.13047638611905
0.9833434 0.49089315147770624 32.206338082451175
0.9832135 0.4950829136652004 32.28227843670847
0.9830835 0.4992844796492779 32.358312178389504
0.98295355 0.5034939995182999 32.434422196663135
0.9828236 0.5077134193025886 32.51060993670269
0.98269373 0.5119407986794828 32.58689099874776
0.98256385 0.5161780977985594 32.663271881098645
0.982434 0.5204253195207104 32.73978720333405
0.9823041 0.5246824933769613 32.81643047333122
0.9821743 0.5289476655637009 32.89320995196905
0.98204446 0.5332228189412639 32.97007779403892
0.98191464 0.5375079490737678 33.04703669589763
0.9817848 0.5418030835048334 33.12407834269841
0.98165506 0.5461062397502129 33.201210553617535
0.9815253 0.5504194200309284 33.27843126749756
0.9813956 0.5547406323971168 33.35578398760151
0.98126584 0.5590738876184226 33.43327253207365
0.98113614 0.5634152003621866 33.51090760864623
0.98100644 0.5677666035634837 33.5886904997318
0.9808768 0.5721260893538966 33.666637685006734
0.98074716 0.5764957044387008 33.74477375238305
0.9806175 0.5808754452752879 33.823022996117245
0.9804879 0.5852653508672884 33.9014134025195
0.9803583 0.5896633925229109 33.979934746045146
0.9802287 0.5940716312981477 34.058605843032716
0.98009914 0.5984900630098506 34.137455882751
0.97996956 0.6029187341612322 34.21643475799822
0.97984004 0.6073555909766349 34.295530761046344
0.9797105 0.6118027156080216 34.37476920092408
0.97958106 0.6162580470011346 34.454151799588736
0.97945154 0.6207257355939154 34.53366266776912
0.9793221 0.6252016554653863 34.61334091101967
0.9791927 0.6296858524313117 34.69321169958748
0.9790632 0.634182450633642 34.77322290394162
0.9789338 0.6386873524484552 34.85332619637885
0.9788044 0.6432026144061872 34.93356209519144
0.978675 0.6477282822857552 35.01393872114422
0.97854567 0.6522622573644467 35.09448351772357
0.9784163 0.6568066743845143 35.17515410783844
0.978287 0.6613615176821463 35.25595077962274
0.9781577 0.6659247336635005 35.33693032918191
0.9780284 0.6704984184220035 35.41812308556721
0.97789913 0.6750826292204114 35.49955639319113
0.97776985 0.6796773635880344 35.58111534245184
0.9776406 0.6842805377759763 35.662761666484
0.9775114 0.6888942548691632 35.744480393993975
0.9773822 0.6935185520149457 35.826322202536076
0.977253 0.698151281289912 35.90826853951692
0.97712386 0.7027946139353397 35.99030209509146
0.9769947 0.7074485328830897 36.07238996744819
0.97686553 0.7121130732988293 36.154577257818175
0.9767364 0.7167860641418938 36.2368361128732
0.9766073 0.7214696937113813 36.31918866660029
0.9764782 0.7261639491642862 36.401645655502605
0.9763492 0.7308666956891162 36.48420005536639
0.9762201 0.7355822663667102 36.566819423782654
0.976091 0.7403063365830332 36.64952909741929
0.97596204 0.745038889022019 36.73231576535362
0.97583306 0.7497821347831574 36.815178718918
0.9757041 0.7545360666398807 36.89818034410939
0.9755751 0.759300721325786 36.981268496911795
0.9754461 0.764076088054711 37.064456442312064
0.9753172 0.7688599911218429 37.14776708888715
0.97518826 0.773654634667545 37.23122757658498
0.9750594 0.7784578342718836 37.314819883238776
0.97493047 0.7832740352189498 37.39858721431695
0.9748016 0.7880988198584632 37.482458324287144
0.9746728 0.7929321740877338 37.56643822798249
0.9745439 0.7977786038345721 37.65050775902806
0.9744151 0.8026336143012018 37.73466345061313
0.9742863 0.8074994821695328 37.81890897297326
0.9741576 0.8123739381218984 37.90324288295988
0.97402877 0.817261533962447 37.9876943364557
0.9739 0.8221577361850145 38.0722918635725
0.97377133 0.82706258003093 38.15703208809397
0.9736426 0.8319806030616619 38.24191741909161
0.9735139 0.836907292620658 38.32693170424841
0.9733852 0.841844919893649 38.41207383165053
0.9732565 0.8467935217994083 38.497303309719605
0.9731279 0.8517507887079205 38.5826519286191
0.9729993 0.8567190540143756 38.66810741222508
0.97287065 0.8616983075606433 38.7537239314838
0.9727421 0.8666862848175242 38.83951341442605
0.9726135 0.871685289629271 38.925451636430836
0.97248495 0.8766953671560188 39.01158178492258
0.9723564 0.8817165181821006 39.09788868425831
0.9722279 0.8867464520938957 39.18433219386619
0.97209936 0.8917874971915066 39.270981468930174
0.97197086 0.8968397000080081 39.35780260219923
0.9718424 0.9019007105495642 39.444802435915435
0.97171396 0.90697292325076 39.53205484891533
0.9715855 0.9120563448966513 39.61949084094637
0.97145706 0.9171510190147333 39.707080539814534
0.9713287 0.9222545705648179 39.79478935033648
0.9712003 0.9273694028637244 39.88261025582093
0.9710719 0.9324955045410724 39.97053868255625
0.97094357 0.9376305289545154 40.05859122987791
0.9708152 0.9427792411857411 40.1467646835753
0.97068685 0.9479368960261597 40.235079730288106
0.9705586 0.9531034832580308 40.32352264982295
0.9704303 0.9582814315753709 40.41206422119931
0.97030205 0.9634707345240585 40.500730730479425
0.9701738 0.9686714291238169 40.58952687223341
0.9700455 0.973883511117115 40.67844189888973
0.9699173 0.979104589957084 40.76752242938601
0.9697891 0.9843370932606251 40.85678392431992
0.96966094 0.9895786232080572 40.94627160977798
0.9695327 0.9948340760953802 41.03602921544342
0.9694046 1.000098609733564 41.12606102135767
0.9692764 1.0053746912502581 41.216288139892285
0.96914834 1.0106598926386947 41.30674634095209
0.96902025 1.0159566919959497 41.39739400815654
0.96889216 1.0212651168238938 41.48824059091755
0.96876407 1.0265851878539851 41.57925847605461
0.96863604 1.0319144486561227 41.67045222290458
0.968508 1.0372553938556186 41.761787222139304
0.96838 1.0426080454037898 41.853324101523704
0.968252 1.0479699351622926 41.94513007254724
0.968124 1.0533460930759364 42.037163128672375
0.967996 1.0587315331824223 42.129348246038056
0.9678681 1.0641262662312359 42.22163147551505
0.9677401 1.0695353273294486 42.31402949474499
0.9676122 1.0749536974375018 42.406556530176154
0.96748435 1.080381378930756 42.499201937908964
0.96735644 1.0858234517556051 42.59196032816247
0.9672286 1.0912748506494259 42.684824900009254
0.96710074 1.0967381340875202 42.777807280091025
0.9669729 1.1022133092708593 42.87091366071295
0.9668451 1.1076978425794197 42.964191616585296
0.9667173 1.1131943078241993 43.057663286438725
0.9665895 1.1187027313956437 43.151318674750286
0.9664617 1.1242231330140429 43.245148154289524
0.966334 1.1297529547851535 43.33912385779217
0.96620625 1.1352947908546245 43.433268092217894
0.9660786 1.1408460737019401 43.52764103046132
0.96595085 1.1464120163988998 43.622179919942795
0.9658232 1.1519874391743652 43.71688583999253
0.9656955 1.1575749687956705 43.81177481385159
0.9655679 1.1631720054255497 43.90684373990219
0.9654402 1.1687838116701474 44.002096029867765
0.9653126 1.174405159102429 44.097551068621684
0.96518505 1.1800360776978438 44.19322089530848
0.96505743 1.1856818431432528 44.28907143878607
0.9649299 1.1913372123363668 44.385089930954166
0.9648023 1.197004836326415 44.48128073253725
0.96467483 1.2026820908629026 44.57765993424458
0.96454734 1.2083716437938403 44.67425640482541
0.96441984 1.2140735278652706 44.7710424602079
0.96429235 1.2197877618873507 44.86805220641351
0.96416485 1.2255143809707894 44.96525977523555
0.9640374 1.2312507174150942 45.0626623489522
0.96391 1.236999487738147 45.160309164069815
0.9637826 1.242758013733541 45.25815701068266
0.96365523 1.2485290201601966 45.35616365338784
0.96352786 1.2543125141453584 45.4543264915526
0.9634005 1.2601085292719159 45.55267741563948
0.9632731 1.265917078587303 45.65123402238478
0.9631458 1.2717354785723587 45.75002987641938
0.9630185 1.277566466990467 45.84907555592774
0.9628912 1.2834073539704363 45.9484359868278
0.9627639 1.2892636425461854 46.04810246705646
0.96263665 1.2951298919110688 46.14801767522089
0.96250945 1.3010061171357552 46.2482415965261
0.9623822 1.306897880189625 46.34885946717471
0.962255 1.3127997008528334 46.44989258639873
0.9621278 1.3187143996447772 46.551203200525805
0.9620006 1.324641997674047 46.65285420119522
0.9618735 1.3305797693455594 46.754803730072965
0.96174634 1.3365305151724036 46.8570813563019
0.9616192 1.342494298305631 46.95978109750849
0.9614921 1.3484683514395563 47.06286565019235
0.961365 1.3544583482386359 47.16635353456058
0.96123797 1.3604558837911227 47.27014611319958
0.9611109 1.366469455967243 47.37430549873216
0.9609839 1.3724934516187242 47.478871369562235
0.9608568 1.378533602191655 47.58387211531531
0.96072984 1.3845814316393932 47.68933875261238
0.9606028 1.3906455350274223 47.7951226258676
0.96047586 1.396720229033697 47.90130254904205
0.9603489 1.4028084498112108 48.00791056358872
0.96022195 1.408910211667898 48.114902647629506
0.96009505 1.415022726749724 48.22226642880208
0.95996815 1.4211488766247595 48.33006589697279
0.95984125 1.4272887470382298 48.43822909238579
0.95971435 1.4334423462859538 48.546688915866454
0.9595875 1.4396068443009002 48.655420359354835
0.9594607 1.4457851381898499 48.764465766207
0.95933384 1.4519772975442802 48.8738059888297
0.95920706 1.458180413349899 48.98348401884576
0.9590803 1.4643974684976762 49.093410276061405
0.9589535 1.4706284586912226 49.20358780946759
0.9588267 1.476873448356262 49.31398074075116
0.9587 1.4831294855745505 49.42459400499181
0.9585733 1.489399573011665 49.535407863388976
0.95844656 1.4956836958604665 49.64641559897296
0.9583199 1.5019789538395045 49.757620727460086
0.95819324 1.5082882932126829 49.86906635486501
0.9580666 1.51461178031745 49.98070982350536
0.9579399 1.5209494015105776 50.09254820664635
0.9578133 1.5272982317858967 50.20461383408476
0.9576867 1.533661242788893 50.31683103894337
0.9575601 1.5400384888773229 50.42924450838546
0.9574335 1.5464299595350788 50.54178258510663
0.957307 1.5528326854097334 50.654480133719055
0.95718044 1.5592496685391006 50.76731642903443
0.95705396 1.565677922040839 50.88031188290555
0.9569274 1.5721235030158165 50.993464263285205
0.95680094 1.578580378738742 51.10677266886996
0.95667446 1.5850515875392148 51.22026422326509
0.95654804 1.591534112777107 51.33388678771657
0.95642155 1.5980340674071072 51.44767042788033
0.95629513 1.6045453606804507 51.56161096559045
0.9561688 1.6110679845485427 51.67575256133818
0.95604235 1.6176081369995228 51.79006014041537
0.955916 1.6241596497234299 51.904566783778805
0.9557896 1.6307256616535173 52.019334268311
0.9556633 1.6373030706978804 52.134299979824405
0.955537 1.643895026478214 52.24945492911098
0.9554107 1.6505015234602591 52.364764548704315
0.9552844 1.657122606404971 52.48021815519846
0.9551581 1.6637582687610868 52.59584339952728
0.9550319 1.6704054189822664 52.711615278661526
0.9549056 1.6770671809590754 52.827517965576234
0.95477945 1.683740442411818 52.94356602639764
0.9546532 1.6904315097303566 53.059849707300295
0.954527 1.6971341139278437 53.176328019772505
0.9544009 1.7038482438222609 53.29299913055607
0.9542747 1.7105802943172403 53.409887959567776
0.9541486 1.7173239062722647 53.526962326399186
0.95402247 1.7240823067677216 53.644178445735555
0.95389634 1.730855486766782 53.76152520385731
0.9537703 1.7376402775998867 53.87897186679682
0.9536442 1.7444398709958728 53.996556745234315
0.95351815 1.7512543122358786 54.11435614584229
0.9533921 1.7580836061673106 54.232390328153826
0.9532661 1.7649245704031182 54.350666858867314
0.9531401 1.7717804392011454 54.469085599642156
0.9530141 1.778651246309331 54.587653217724785
0.95288813 1.7855337365668955 54.70638937380459
0.9527622 1.7924312032941976 54.825308177938155
0.95263624 1.799343648652801 54.94441487442854
0.9525103 1.8062711149497617 55.063668991482174
0.9523844 1.8132103133563646 55.18307864109797
0.9522585 1.8201645662019974 55.30265539386423
0.95213264 1.8271338709687555 55.422398578205744
0.9520068 1.8341149650899573 55.542338931973596
0.951881 1.8411111538446325 55.66246708887287
0.95175517 1.8481224832028693 55.78287629395834
0.95162934 1.8551489710910554 55.903543560499536
0.9515036 1.8621873269013172 56.02441608559665
0.9513778 1.869240891465178 56.145520263508075
0.95125204 1.8763097065968035 56.26681399795189
0.95112634 1.8833904221935944 56.388283849109285
0.9510006 1.8904897913893353 56.50992012023144
0.95087487 1.8976010875633642 56.631739013439116
0.9507492 1.9047243376963128 56.75370899193587
0.9506235 1.91186630193616 56.875859772779734
0.95049787 1.9190202451569907 56.99816273316852
0.9503722 1.926189559604327 57.12064598055559
0.95024663 1.9333708721121527 57.243297127053374
0.950121 1.940571008819348 57.366105224718396
0.9499954 1.9477831677107802 57.4890944137164
0.9498699 1.9550073503240057 57.61228977811532
0.9497443 1.9622504575851387 57.73576431793142
0.94961876 1.9695056383883185 57.85954593957032
0.9494932 1.9767763787002581 57.98352329105222
0.94936776 1.9840592246234225 58.10770405158266
0.94924223 1.9913611467880634 58.23217327153961
0.94911677 1.9986752234717102 58.35691036886679
0.9489913 2.006004981081884 58.48192179648782
0.9488659 2.0133469378201725 58.60722558611309
0.9487405 2.0207046405906794 58.732789006107325
0.9486151 2.028078096996705 58.85873807284451
0.94848967 2.035467388045884 58.985038234081316
0.9483643 2.0428689960777366 59.11153776908829
0.94823897 2.0502864883349066 59.23822609792286
0.9481136 2.0577198592928494 59.36514406804924
0.9479883 2.0651691649651416 59.492204438206564
0.947863 2.072630840780112 59.619463858569
0.9477377 2.0801084922167017 59.74688834346821
0.9476124 2.087602099946141 59.87448827725138
0.9474872 2.0951081519405443 60.00227489006628
0.94736195 2.1026301998992767 60.13024315892578
0.9472367 2.110168303557687 60.258410255377754
0.9471115 2.117722452166563 60.386782507606696
0.9469863 2.125289103806735 60.51535407665299
0.94686115 2.1328718447631307 60.64413241634847
0.946736 2.1404707337214277 60.77309858124631
0.94661087 2.1480821325707704 60.90227425750435
0.9464857 2.1557133673709514 61.031789531529455
0.9463606 2.1633571719651257 61.161669423695756
0.94623554 2.171013618570315 61.291843253076685
0.9461104 2.178689996354906 61.42225141387476
0.9459854 2.186379059869992 61.552951150163295
0.9458603 2.194084464242066 61.68384741028711
0.94573534 2.2018025828488774 61.81491817194534
0.94561034 2.2095370827904355 61.946206871319006
0.94548535 2.217288020695653 62.0777039554996
0.94536036 2.2250553938919375 62.209439831858404
0.9452354 2.232839261631268 62.34138093737736
0.94511044 2.240635896275712 62.473536163280016
0.9449855 2.2484490734449096 62.60589121634692
0.94486064 2.256275042511335 62.73845112360015
0.9447357 2.2641213414903514 62.87119132349801
0.94461083 2.2719804612515024 63.00413018344237
0.944486 2.2798524613813242 63.13732687194483
0.94436115 2.2877448471926614 63.27075231013466
0.94423634 2.2956501485756737 63.40433637302295
0.9441115 2.303572114606123 63.53809716253306
0.9439867 2.311510807798761 63.67207068584617
0.94386196 2.3194624150461256 63.80625999035416
0.9437372 2.327430798697197 63.94065089093649
0.94361246 2.3354159404465524 64.0752842708387
0.9434877 2.343417916119013 64.21016616415481
0.943363 2.3514328790742245 64.34532664202179
0.9432383 2.3594647355127485 64.48069076303398
0.9431136 2.367513455556606 64.6162022569917
0.942989 2.375575252623692 64.75189914078113
0.94286436 2.3836539550690534 64.88788936958622
0.9427397 2.391749649387491 65.02416189131264
0.9426151 2.399862314407225 65.16057873535343
0.9424905 2.4079881266716945 65.29719693836692
0.94236594 2.4161309506402193 65.4340059545196
0.9422414 2.4242908506561927 65.57104697889844
0.9421168 2.432467820882778 65.70839869317048
0.9419923 2.440658017681881 65.84601618718986
0.94186777 2.448865343305474 65.98381744118012
0.94174325 2.457089858607639 66.12184301952398
0.9416188 2.4653276104392288 66.26010240601602
0.94149435 2.4735826065242237 66.39865776256627
0.9413699 2.481854847613923 66.53754809985841
0.94124544 2.490144410999072 66.67670101868133
0.94112104 2.4984473054482605 66.81603904660624
0.94099665 2.5067675654976864 66.9555532578986
0.94087225 2.515105170984947 67.09524102381705
0.9407479 2.523456184209056 67.23519393596878
0.9406236 2.5318245963964396 67.3754210059415
0.94049925 2.540210478312763 67.51589031068202
0.9403749 2.5486138196391566 67.65655906052318
0.94025064 2.5570306478131575 67.79749091108269
0.9401263 2.565469032810307 67.93860467772895
0.9400021 2.573916880631471 68.07992566054874
0.9398778 2.5823863442392345 68.22139521900937
0.9397536 2.5908693352959666 68.3629918235446
0.9396294 2.5993699194484905 68.50480647843298
0.93950516 2.6078881389286526 68.64678319017632
0.939381 2.616419898040395 68.7889530704636
0.9392568 2.6249734398223943 68.93134162346195
0.93913263 2.6335405545146897 69.07395709692905
0.93900853 2.642121285386155 69.21682541137613
0.9388844 2.65072387914237 69.35995118067787
0.9387603 2.6593401316566143 69.50333719960813
0.93863624 2.6679700317421875 69.64693972135974
0.93851215 2.676621929455722 69.79080761274679
0.9383881 2.6852875153987 69.93488857459751
0.9382641 2.693971002715235 70.07919782671199
0.93814003 2.702672387150438 70.2236780569703
0.93801606 2.7113875244743753 70.36831820880583
0.9378921 2.720120593189155 70.51314061829713
0.9377681 2.7288716429142093 70.65820170387762
0.9376441 2.7376406805093016 70.8035207405998
0.9375202 2.746423535315755 70.94905058273979
0.9373963 2.755224426777454 71.09480684184
0.93727237 2.7640434042321917 71.24076983239027
0.93714845 2.772880469473209 71.38690749658329
0.9370246 2.781731403693441 71.53320556451476
0.93690073 2.7906004626435315 71.67970846228933
0.9367769 2.7994876864421454 71.82638390074928
0.9366531 2.808388794751838 71.97331159008111
0.9365293 2.817308120789321 72.1204774767085
0.9364055 2.8262456677791366 72.26787624116942
0.9362817 2.8352014899693523 72.41551872100489
0.93615794 2.84417126840455 72.56334320741298
0.9360342 2.853159362944385 72.71135054852861
0.93591046 2.8621657706861234 72.85953724364397
0.9357868 2.8711861939544128 73.0079859192263
0.9356631 2.880224986778393 73.1567507785879
0.9355394 2.889282205944272 73.3057838753367
0.93541574 2.8983578646112558 73.45510045029799
0.9352921 2.907447636161488 73.60473228522532
0.9351685 2.9165559147330815 73.75464927715171
0.9350449 2.9256827502852145 73.90482260334483
0.93492126 2.9348281585060367 74.05526417416142
0.9347977 2.943987769198661 74.2059556893906
0.93467414 2.9531660065898344 74.356858476456
0.9345506 2.962362910962368 74.50802019740621
0.9344271 2.9715740546402087 74.65943780335216
0.9343035 2.9808083806828862 74.81114467602224
0.93418 2.9900569938843486 74.96312947675425
0.9340566 2.9993199323395383 75.11537088838129
0.9339331 3.0086061524818777 75.26785791434298
0.93380964 3.0179067360353287 75.42059531750166
0.93368626 3.027221684258867 75.57364784608244
0.9335628 3.036560055599648 75.72702106628302
0.93343943 3.0459128480642783 75.88068953541664
0.93331605 3.055284634840802 76.0347302941192
0.9331927 3.064675447276022 76.18934537053909
0.9330693 3.0740853983860537 76.34474908391745
0.93294597 3.083510005760846 76.50111722516999
0.93282264 3.092953978496277 76.65842103212498
0.9326994 3.1024128051285293 76.81656302097483
0.93257606 3.111895781371908 76.97548797531668
0.9324528 3.121393783868394 77.13514577058167
0.93232954 3.1309115253223823 77.29530419803062
0.93220633 3.140444403055142 77.45601457102453
0.93208313 3.149997142029812 77.61725887715153
0.9319599 3.15956974972434 77.77897335138496
0.9318367 3.169162337971851 77.94119540616057
0.9317135 3.178774917472537 78.1039193747781
0.9315904 3.1884029470575284 78.26728043801427
0.93146724 3.198051114916913 78.43139057043565
0.93134415 3.2077148684427534 78.59599860334436
0.931221 3.217403582044475 78.76112065407145
0.9310979 3.227107985288694 78.92682944087287
0.93097484 3.236832800614137 79.09312035590355
0.9308518 3.2465734155190393 79.2599197042331
0.9307288 3.2563345597947695 79.42712256177656
0.93060577 3.266116322438071 79.59488136935418
0.93048275 3.2759187327130856 79.76297293743673
0.9303598 3.2857370913239614 79.9313612658403
0.93023676 3.2955809369109703 80.10008313674986
0.9301138 3.305440792766113 80.26924317974202
0.9299909 3.3153166737548037 80.43872011320056
0.9298679 3.3252182115316544 80.60853318847892
0.929745 3.3351358348298903 80.7787439967797
0.9296222 3.34506959831271 80.94945853038533
0.92949927 3.3550291843962894 81.12060171005966
0.9293764 3.365004995872268 81.29220218423956
0.9292536 3.37500190782922 81.46414871241855
0.92913073 3.3850199688398863 81.63651812748921
0.92900795 3.395054359291357 81.80940691445136
0.9288851 3.405114895586659 81.98274597878023
0.9287623 3.415191843953082 82.15633657357645
0.9286396 3.4252852270987013 82.33020177282962
0.9285168 3.43540487449835 82.5043231319167
0.9283941 3.4455409953126805 82.67871973782582
0.9282714 3.455693606563409 82.85351112708018
0.9281487 3.4658726313825263 83.028685282653
0.928026 3.476068211237504 83.2041021366408
0.92790335 3.486285329784379 83.37977998134589
0.9277807 3.4965240088677376 83.5556923618216
0.9276581 3.5067792946961416 83.7317876133905
0.9275354 3.517061182516528 83.90817262622194
0.9274128 3.527359716828655 84.08481313013984
0.92729026 3.5376749015934896 84.26161799407667
0.92716765 3.5480167950167054 84.43863447967888
0.9270451 3.558375364936297 84.61590345377063
0.92692256 3.568755672969244 84.79330095073949
0.9268001 3.579152663355403 84.97082260863567
0.9266776 3.589571415235839 85.14853240217151
0.9265551 3.600011941879787 85.32646589623539
0.9264326 3.6104742791625495 85.50454723520656
0.9263101 3.6209584324514554 85.68278569275998
0.9261877 3.6314593244815194 85.86127513213901
0.92606527 3.6419820813094486 86.04001180828347
0.9259429 3.652521600496551 86.21895193813153
0.92582047 3.663088173274441 86.39807164569898
0.9256981 3.6736715326834277 86.57746588791531
0.92557573 3.6842768644521753 86.75712941240548
0.9254534 3.694899023365654 86.9371883131556
0.92533106 3.70554843191318 87.11784247510955
0.92520875 3.7162147826488883 87.29914006490588
0.9250865 3.726898138698298 87.48104678246521
0.9249642 3.737608978554194 87.66336161651908
0.92484194 3.7483369147599612 87.84618937819113
0.9247197 3.759087242730441 88.02962398416898
0.92459744 3.7698600229216446 88.21350660241917
0.92447525 3.780650044127067 88.39782439133418
0.92435306 3.7914626194511976 88.58266743406304
0.9242309 3.802297815172125 88.76808974863292
0.9241087 3.8131557004195438 88.95402129932513
0.92398655 3.824031026611171 89.140482410629
0.9238644 3.8349291532174816 89.32727110329034
0.9237423 3.8458500967719838 89.51423778756691
0.9236202 3.856788549779656 89.70140327333613
0.9234981 3.8677552132333566 89.8887878176402
0.9233761 3.8787340477694094 90.07635414207644
0.923254 3.889741158837241 90.26418785044186
0.92313194 3.9007712129177796 90.45224900188869
0.92300993 3.911818839400435 90.64053478771284
0.9228879 3.922889455791627 90.82911350740457
0.922766 3.9339776759658855 91.0179014644647
0.92264396 3.9450943644716587 91.2068750899551
0.922522 3.9562286730086713 91.39601773726973
0.9224001 3.967380604935908 91.58528353588216
0.92227817 3.9785610848739505 91.77481367106702
0.9221563 3.989759216786068 91.96458547783571
0.9220344 4.000980494078987 92.15455180669557
0.9219125 4.012224934928405 92.34463216546624
0.92179066 4.023487043872663 92.53490459526839
0.92166877 4.03477786948231 92.72530560709724
0.921547 4.046080841860459 92.9159487828528
0.92142516 4.057412601203641 93.1068076422227
0.9213034 4.068762058835947 93.29797104267125
0.92118156 4.080140397750865 93.48941359653774
0.92105985 4.091530896768694 93.6811027636407
0.9209381 4.10295035809437 93.87307861854617
0.92081636 4.114387588532604 94.0653714097127
0.92069465 4.125848264979614 94.25787199975996
0.92057294 4.13733235550819 94.45059147895029
0.9204513 4.148834303252957 94.64342452139881
0.9203296 4.16036534006648 94.83644829613608
0.9202079 4.171914247146948 95.02961744532344
0.9200863 4.183480965138514 95.22290227549722
0.9199647 4.1950769077362375 95.41639244648727
0.9198431 4.206690672110234 95.60996987794793
0.9197215 4.218328009858706 95.80367296336452
0.91959995 4.229983160030303 95.99743659211057
0.91947836 4.241667625384073 96.19133864579942
0.9193568 4.253369902460086 96.38532967270339
0.91923535 4.265090041024745 96.57939590844197
0.9191138 4.2768394934444345 96.77358026876196
0.91899234 4.2886068066643155 96.96788798069736
0.91887087 4.300397705929752 97.16236438793375
0.9187494 4.312212264241833 97.3569514510913
0.918628 4.32404462959963 97.55164855524836
0.91850656 4.335900667469314 97.74640667333249
0.91838515 4.347780325488982 97.94121947879479
0.91826373 4.359683668170533 98.13604956835725
0.9181424 4.371604780436508 98.33089318705353
0.918021 4.383549572552473 98.52577186007203
0.91789967 4.395517983405521 98.72067691555385
0.9177783 4.407510078893841 98.91555531212265
0.917657 4.4195198878683435 99.11043964847072
0.9175357 4.431553371119721 99.30536784801103
0.9174144 4.443610468902816 99.5003597191698
0.9172932 4.455685320181658 99.69544006450823
0.91717196 4.467783790374463 99.89052361704655
0.9170507 4.479905946932989 100.08566113466074
0.9169295 4.4920517352069 100.28090718462663
0.9168083 4.504215244575063 100.47617393143516
0.91668713 4.516402388044995 100.6715007205506
0.91656595 4.528613237385057 100.86691770288787
0.9164448 4.540847738966273 101.0623915880712
0.91632366 4.553099929470573 101.25788677183476
0.91620255 4.56537576741161 101.4533788291993
0.9160814 4.577675314807159 101.64891355050739
0.9159603 4.589998519945894 101.84453417785878
0.91583925 4.602339374320723 102.04018627350698
0.9157182 4.614703886330905 102.2358890216746
0.91559714 4.627092123361805 102.43164501949585
0.91547614 4.63949791594283 102.6274071795781
0.91535515 4.651927430587943 102.82321084077097
0.91523415 4.664380608836426 103.0190993944511
0.91511315 4.676857529818125 103.21514100598986
0.9149922 4.689351988326108 103.4113008854639
0.9148713 4.701870208094489 103.60754919954145
0.91475034 4.714412130889753 103.80381847081573
0.9146294 4.726977825047829 104.00013237726974
0.9145085 4.739561027371884 104.19650457327
0.91438764 4.752168000482115 104.39286462387487
0.91426677 4.764798675920783 104.58924842590527
0.91414595 4.777446883350072 104.78564853221522
0.9140251 4.790118788135284 104.98203385520495
0.9139043 4.8028144519821545 105.1784195794289
0.9137835 4.815533810197211 105.37479233077605
0.91366273 4.828270638270814 105.57120213310431
0.9135419 4.841037456516843 105.76760739060879
0.9134212 4.85381540328258 105.96396804986347
0.91330045 4.86662335268982 106.16029813392122
0.91317976 4.879448690379849 106.35653347407586
0.91305906 4.892297693487388 106.55275727241101
0.91293836 4.9051704019805715 106.74904694003277
0.91281766 4.918066782651922 106.94527266096453
0.912697 4.930980478105255 107.1414218558584
0.9125764 4.943917823450237 107.33759328347325
0.91245574 4.956878850945156 107.53377133559438
0.91233516 4.969857112781614 107.72993999361269
0.9122145 4.982865478432453 107.92617858803024
0.912094 4.9958846208479795 108.12245102497744
0.9119734 5.008933897041619 108.3187441458825
0.91185284 5.022006813467564 108.51504628814892
0.9117323 5.035096952468015 108.71131692286437
0.9116118 5.04821071951049 108.90761859694207
0.91149133 5.06134167427072 109.1039202179301
0.9113708 5.074502758719635 109.30019033085556
0.91125035 5.087681000511354 109.4965072575539
0.91112995 5.100876341481195 109.69287824617145
0.9110095 5.1141018997211525 109.88934336550302
0.9108891 5.1273445509301965 110.08596459377732
0.9107687 5.140610906402477 110.2826563924436
0.9106483 5.1539009213575895 110.479415130339
0.91052794 5.167208068872434 110.6762957335991
0.91040754 5.180545493103358 110.87325683140051
0.9102872 5.193900042787726 111.07025878002877
0.9101669 5.207271660918297 111.26747007454158
0.9100466 5.2206736708823485 111.46472476255875
0.9099263 5.234092738656903 111.66200605161318
0.909806 5.247535569700025 111.85930009497314
0.9096858 5.260995425531172 112.05661108180506
0.90956557 5.274479036612634 112.25393509264119
0.9094453 5.287993038557223 112.45130910374517
0.9093251 5.30151739093413 112.64869310057226
0.9092049 5.315072158739485 112.84605271938189
0.90908474 5.3286439446482206 113.04344224691783
0.9089646 5.3422394318764255 113.24089838650515
0.9088444 5.355858671327425 113.4384223587961
0.9087243 5.369494856673461 113.63593789673634
0.90860415 5.3831615686251695 113.83345897271316
0.9084841 5.3968384094814486 114.03104894467491
0.908364 5.410545804796138 114.22863751463339
0.9082439 5.4242768995385955 114.42626469812559
0.90812385 5.438024935978364 114.62391020227545
0.9080038 5.451796670839427 114.82162061575364
0.9078838 5.465585323030123 115.01933073497891
0.90776384 5.479397664763387 115.21705464447504
0.9076438 5.493240643133037 115.41483149632221
0.9075239 5.5070935544776045 115.61263692997858
0.9074039 5.520977131186838 115.81051876268214
0.90728396 5.5348775014928355 116.00845995989609
0.90716404 5.548801658109518 116.20646264788996
0.9070441 5.562749518961634 116.40452243893316
0.90692425 5.576714236307266 116.60269148871183
0.9068043 5.59070963012032 116.80097629385844
0.90668446 5.604721878565526 116.99933529980953
0.90656465 5.618750884742459 117.19766724210918
0.9064448 5.632810685317205 117.39598849648931
0.906325 5.646887207800011 117.59426671750012
0.9062052 5.660987527463268 117.79256684606179
0.90608543 5.675104536049496 117.99086932439594
0.9059656 5.689252372823606 118.1891350117955
0.9058459 5.703416860837025 118.38733300115618
0.90572613 5.717605126254803 118.58545641563309
0.90560645 5.73180998678476 118.78347813377465
0.90548676 5.7460385855804255 118.98128328999522
0.9053671 5.760290803136324 119.17903151541016
0.9052474 5.774566734845232 119.37669947923283
0.9051277 5.7888662662745505 119.5742400222961
0.9050081 5.803182351590644 119.7716421947997
0.90488845 5.817521992549376 119.96894159467377
0.9047689 5.831878126462717 120.16620771502677
0.90464926 5.846264967351918 120.36346964869013
0.9045297 5.860668268532178 120.56066499459057
0.9044101 5.875095097907432 120.75778302504719
0.90429056 5.8895455364263825 120.95478248146092
0.90417105 5.904012260196475 121.15169022058687
0.90405154 5.91850255698721 121.34848674267187
0.90393203 5.933016314807409 121.54510785987848
0.9038126 5.9475463624600895 121.74166512113474
0.9036931 5.962107096084768 121.93803382291559
0.90357363 5.976684054501369 122.13421105146392
0.9034542 5.991284391476092 122.3301923524891
0.9033348 6.005900869550075 122.52596729793888
0.9032154 6.020540668121428 122.7215262780113
0.903096 6.035203843148819 122.91688794118991
0.90297663 6.04989028903985 123.11204428758968
0.90285724 6.064600062806759 123.30699445371846
0.9027379 6.079325703108513 123.50176366816599
0.9026186 6.094074616378824 123.69639072075425
0.9024993 6.108839325202737 123.89082671958758
0.90238 6.123634642978637 124.08497421371688
0.9022607 6.138445661422427 124.27883386255904
0.90214145 6.153279831558947 124.47245221403298
0.90202224 6.168129611903176 124.66587620220564
0.901903 6.183009923216826 124.85909816508799
0.90178376 6.197905768198041 125.05209494684277
0.9016646 6.212817198462863 125.24492092306379
0.9015454 6.227759016612767 125.43752900888352
0.90142626 6.242716343551642 125.62991989187914
0.9013071 6.257696538152421 125.82210449349179
0.90118796 6.272699660756244 126.01403506653295
0.9010688 6.287725592792883 126.20572172172577
0.9009497 6.302766866899018 126.39717500965698
0.9008306 6.317830884332439 126.58842643431807
0.9007116 6.332910156417869 126.77945022167644
0.9005925 6.348019675498397 126.97027404101199
0.9004735 6.363144372486586 127.16088962164638
0.90035444 6.37829170791461 127.35127642196271
0.9002354 6.393461731081855 127.5414530978275
0.90011644 6.408646731427197 127.73142182083821
0.8999975 6.423854356093363 127.92111144840793
0.8998785 6.439084494248642 128.11057705716485
0.8997596 6.454329558746366 128.29980956040262
0.8996406 6.469604729310723 128.48888789654683
0.8995217 6.484894758030993 128.6778144012338
0.8994028 6.500207206158098 128.8665752564924
0.89928395 6.515534437706933 129.0551503249041
0.8991651 6.5308840362556255 129.24353265428834
0.89904624 6.546256049500505 129.43175389059007
0.8989274 6.561650389460767 129.61982609900377
0.89880854 6.577067105772533 129.80769363107146
0.89868975 6.592498359963966 129.9953771069492
0.89857095 6.607951933389993 130.1828600526875
0.89845216 6.623427730501859 130.370141489436
0.89833343 6.638918024013824 130.5572203592912
0.8982147 6.654430484015513 130.74416677749525
0.89809597 6.669965166486763 130.93089483690574
0.89797723 6.6855219685656255 131.1174190169548
0.89785856 6.701093123082382 131.30377906088003
0.8977399 6.716686345033088 131.48990427147365
0.8976212 6.7323016777107245 131.6757992271397
0.8975026 6.747931167469526 131.86148911246443
0.8973839 6.7635905752460825 132.04696742779626
0.8972653 6.779264063714742 132.23223787314257
0.8971467 6.794959555354671 132.41730387830935
0.89702815 6.810669047386254 132.60213575113696
0.8969096 6.826400478469724 132.78675996572903
0.89679104 6.842153743807752 132.97112716053672
0.8966725 6.857928893167518 133.155312873986
0.89655393 6.873725830451985 133.3393206179096
0.89643544 6.889536656137407 133.5231871010169
0.89631695 6.905369222184284 133.70682122717912
0.8961985 6.921215593359754 133.8902429662603
0.89608 6.937091630340911 134.0734593504492
0.8959616 6.952981396530143 134.25643600834866
0.89584315 6.968892788243729 134.4391610131306
0.8957247 6.984825837742189 134.62167337371503
0.89560634 7.000772433400857 134.80399853842223
0.89548796 7.016740628982365 134.98611832053072
0.8953696 7.032730338345785 135.1679700767502
0.8952513 7.048733525410863 135.34958159007874
0.8951329 7.06476623580381 135.5310088742685
0.8950146 7.080812348666626 135.71217411737882
0.89489627 7.096879857992025 135.89310455476848
0.894778 7.112960678946827 136.07380563774007
0.89465976 7.129062830346793 136.25425592321847
0.8945415 7.145186327547847 136.43439841944826
0.89442325 7.161331082467475 136.6141884137737
0.894305 7.177497106523141 136.79372898419004
0.8941868 7.193676168712894 136.97306172290828
0.8940686 7.20987643558565 137.1521445731819
0.8939504 7.226097830844247 137.33096356311628
0.89383227 7.242332177541394 137.50955222272088
0.89371413 7.258587588782566 137.68789038350252
0.893596 7.274864075492976 137.86602350269317
0.89347786 7.2911615727394175 138.04391077976965
0.8933598 7.307471853331104 138.22152747873437
0.8932417 7.323803074828871 138.39891687935165
0.8931236 7.340155245231976 138.5760545162108
0.89300555 7.356528299847616 138.75296940268896
0.89288753 7.372913975108215 138.92968014438088
0.8927695 7.3893204719427406 139.10613402466095
0.8926515 7.405747796169914 139.28231111668165
0.8925335 7.422195877543657 139.4582253748775
0.8924155 7.438656402549877 139.63384632023212
0.89229757 7.455137610087891 139.80917540591224
0.8921796 7.47163950139355 139.9842624398748
0.8920617 7.488153667307541 140.15915488990774
0.8919438 7.50468845560122 140.3338102532561
0.8918259 7.521243800411007 140.5081443512008
0.891708 7.537819697649039 140.6821785750486
0.8915901 7.5544160804290055 140.85594145180943
0.8914723 7.571024549386742 141.02939760436954
0.89135444 7.587653423501482 141.20259897266112
0.89123666 7.6042942870008625 141.37551331881798
0.8911188 7.620963913329168 141.5481121753134
0.89100105 7.637645433487199 141.72042420673733
0.89088327 7.6543472198938804 141.89247457534498
0.8907655 7.671069267918216 142.06424096850856
0.89064777 7.687803043283754 142.23575581902958
0.89053005 7.7045570065209015 142.40697563106835
0.89041233 7.721331091231821 142.57785221890643
0.8902947 7.7381167848824965 142.74840384047286
0.89017695 7.75493102203053 142.9185560631396
0.8900593 7.771756757368264 143.08837432694745
0.88994163 7.788602443566423 143.2578881262763
0.88982403 7.805459525202529 143.4271576017603
0.88970643 7.822336487020331 143.59610153649274
0.8895888 7.839241871511885 143.76472734849668
0.88947123 7.856149917556652 143.93303471754086
0.88935363 7.873086325137013 144.100965298857
0.8892361 7.89003384879244 144.2685606822857
0.88911855 7.907001067005149 144.4357973221692
0.889001 7.923987903676508 144.60265290085496
0.88888353 7.94098572677725 144.7691860624776
0.88876605 7.958003075689274 144.9353508157514
0.88864857 7.975039943579215 145.10120823536434
0.8885311 7.992096262514524 145.26675655543482
0.88841367 8.009163361638839 145.43195941735848
0.8882962 8.026258499133162 145.59682915855598
0.8881788 8.04335563081967 145.76138204996218
0.8880614 8.060480743967133 145.92566030450868
0.88794404 8.077616434238076 146.08964902328427
0.8878266 8.094780060460437 146.25334733749995
0.8877093 8.111945445156849 146.41673603019652
0.88759196 8.129138713130136 146.57978706291146
0.88747466 8.146342350522108 146.7424854477979
0.88735735 8.163565056457 146.90483798878992
0.88724005 8.180806784076482 147.06689134612918
0.88712275 8.19806750812471 147.22864074526126
0.8870055 8.215338399833145 147.39006876879054
0.88688827 8.232628204972908 147.55113148911073
0.886771 8.249936866611854 147.7118603895267
0.88665384 8.267255549430967 147.87224112858544
0.8865366 8.28460182524035 148.03238422489312
0.8864194 8.301958035214975 148.19222985649367
0.8863023 8.319324115923019 148.3517403793221
0.8861851 8.336717708722983 148.5108642224322
0.886068 8.354121062292121 148.66959540694165
0.88595086 8.371542991186123 148.82796563036172
0.88583374 8.388983443080948 148.98601194702442
0.8857167 8.406433509803376 149.14376846193906
0.8855996 8.42390201953062 149.3011565208991
0.88548255 8.441388930834789 149.4580896079013
0.8853655 8.458894189210868 149.61470926812473
0.8852485 8.476408844225448 149.77097094039593
0.8851314 8.493950689833389 149.9268549995567
0.8850145 8.511492880138643 150.08240421871673
0.8848975 8.52906219511391 150.23753506799252
0.8847805 8.546640666901672 150.39224101841427
0.8846636 8.564237213427967 150.54652847137265
0.88454664 8.58185177321145 150.70043673430018
0.8844297 8.599484317266105 150.8539791279573
0.8843128 8.617125789502422 151.00710240624113
0.8841959 8.634785145088246 151.15982682701448
0.88407904 8.652462316936177 151.3120972031913
0.88396215 8.670157269277814 151.46391506362326
0.8838453 8.687860901871735 151.6153510559322
0.8837285 8.705582210467766 151.76637760886615
0.8836117 8.723321128007903 151.9169446235656
0.8834949 8.741068564314405 152.0671681107342
0.88337815 8.758833511404225 152.21702111557389
0.8832614 8.776615945109063 152.36656339359473
0.8831446 8.794415814734942 152.51579039401824
0.88302785 8.812233097204688 152.66469158947487
0.88291115 8.830058635757192 152.81327564101372
0.88279444 8.84790150570789 152.96153451938295
0.88267773 8.865761646848467 153.10941100403318
0.8825611 8.88362990212831 153.25692972128206
0.88244444 8.901515337739536 153.40411645571572
0.8823278 8.919417930974083 153.55099211935814
0.88221115 8.937337630177051 153.69752769764617
0.88209456 8.955265243945314 153.84368562582952
0.881978 8.973209868774887 153.98951528144565
0.8818614 8.99117148625182 154.13503687502865
0.8817448 9.009150039683979 154.28018540054603
0.8816283 9.027136301477208 154.42498387182215
0.88151175 9.045139412185188 154.5694610125416
0.8813952 9.063159347206172 154.7136431332618
0.8812787 9.081196060350281 154.85753419703096
0.8811622 9.099240292455855 155.0010914545287
0.88104576 9.117301219589882 155.14433540435803
0.8809293 9.13537881840344 155.28729059655797
0.8808128 9.153473044811154 155.42995730731855
0.8806964 9.171574607783464 155.57229447681144
0.88058 9.189692710878601 155.71428204271044
0.8804636 9.207827330219745 155.8559151427295
0.88034725 9.225969120544708 155.99734459956352
0.8802309 9.24412736206117 156.1385014914759
0.88011456 9.262301998248832 156.27936813641205
0.8799982 9.280493020669697 156.41998453940252
0.87988186 9.298700377073196 156.56033555630944
0.87976557 9.31691472071804 156.70039190740772
0.8796493 9.335145325317614 156.84020318416052
0.879533 9.353392184401498 156.97975870055612
0.87941676 9.371645885635845 157.11903547023968
0.87930053 9.389915769580552 157.25806502365558
0.8791843 9.408201787874924 157.39681663858613
0.8790681 9.426503923955655 157.53523610267055
0.8789519 9.444812724485203 157.6733231663203
0.8788357 9.463146964405732 157.8111337803565
0.8787195 9.481487781970634 157.9486604465947
0.8786034 9.499835150934247 158.08582895973115
0.8784872 9.518207843733176 158.22272791423038
0.8783711 9.536587000806415 158.35934925810255
0.878255 9.554981992760078 158.4957001261017
0.87813896 9.573383363569382 158.63179420652835
0.87802285 9.591809957954922 158.76756923518278
0.8779068 9.61024284096253 158.90302145816824
0.87779075 9.628691412554812 159.03811342048863
0.87767476 9.647146167604516 159.17290286528973
0.8775587 9.665626024882892 159.3073749949562
0.8774427 9.68411197287732 159.44151650230012
0.8773268 9.702603948067168 159.57528407787973
0.8772108 9.721120931278852 159.70865838665722
0.87709486 9.73964382559084 159.84156429971117
0.87697893 9.758182108278492 159.9740169323191
0.876863 9.77673571287613 160.10600686095611
0.8767471 9.79530460367396 160.23765215792517
0.8766312 9.813879178178679 160.3689513351693
0.8765153 9.832468950658361 160.49993271167696
0.87639946 9.85107387933965 160.63059997249013
0.87628365 9.869684352252174 160.76091337640148
0.8761678 9.888319482006251 160.89088488639504
0.87605196 9.906960057449853 161.02050046242618
0.8759362 9.92560602498931 161.14981319100397
0.8758204 9.944276555668987 161.27884134329224
0.87570465 9.962952388750866 161.40750682870802
0.8755889 9.981643094770808 161.5358028971301
0.87547314 10.000348628151588 161.663712750983
0.87535745 10.01905930929822 161.79124695573407
0.87524176 10.03778472142259 161.91844712908622
0.87512606 10.056524834358294 162.0453300399884
0.8750104 10.075279605306493 162.17189552614545
0.87489474 10.094039334458321 162.2981886822551
0.87477905 10.11282332733776 162.42417435605262
0.8746634 10.13161219237835 162.54986792860237
0.87454784 10.150405879286302 162.6751599465247
0.8744322 10.169223726150667 162.80009972096744
0.87431663 10.188046288885385 162.9246381682213
0.87420106 10.20688322058861 163.04878317770047
0.87408555 10.225724760360484 163.17258718163868
0.87397 10.24459031086108 163.2960047106207
0.87385446 10.263460360790255 163.41901293187917
0.87373894 10.282344600366455 163.54167414736324
0.8736235 10.301233234359875 163.66395208332034
0.873508 10.320145727623165 163.78588329471455
0.8733925 10.339062515503866 163.90747888775488
0.87327707 10.357993328046517 164.02872471031702
0.8731617 10.376928330929847 164.14961293116036
0.8730462 10.39588705740468 164.27007650284514
0.8729308 10.414849862417146 164.39015728440356
0.8728155 10.433816713074693 164.50986871821868
0.8727001 10.45280714813281 164.6292264291152
0.87258476 10.471801528156517 164.7481902265027
0.8724694 10.490809593713593 164.86673919595268
0.8723541 10.509831321025649 164.984929579978
0.87223876 10.528866652515399 165.1028229670709
0.8721235 10.547905725988114 165.2203554979286
0.8720082 10.566958318259397 165.3375254919241
0.8718929 10.586024405558097 165.45431078306316
0.8717777 10.60509405551174 165.5706797594513
0.87166244 10.624186970994293 165.6865552416007
0.8715472 10.643283321578066 165.80194584272633
0.87143207 10.662383072568103 165.91695902710148
0.87131685 10.681505927443036 166.03160479939933
0.8712017 10.700632079839208 166.14583880406357
0.87108654 10.719771352013531 166.2596908896632
0.8709714 10.73892372461985 166.3731545939304
0.8708563 10.758079212453557 166.48631245164032
0.8707411 10.777257643316775 166.59904873134906
0.87062603 10.796439083527586 166.7114130425462
0.870511 10.815623515789051 166.823486706761
0.8703959 10.834830752947198 166.9352122891532
0.87028086 10.85404088651096 167.04650403697124
0.8701658 10.87326378195447 167.15737360002746
0.8700508 10.89249942688639 167.26792797983626
0.8699358 10.911737782967107 167.37810742503206
0.86982083 10.93098879485604 167.48782292706937
0.86970586 10.950252384598391 167.59715931930444
0.8695909 10.969528542042243 167.70621962198058
0.86947596 10.988807209553132 167.81498122633693
0.86936104 11.008098371846648 167.92339680036554
0.8692461 11.027401959148028 168.03150897598167
0.8691312 11.046717968041948 168.13929139781382
0.86901635 11.06603630413928 168.2467865324292
0.8689015 11.085366983521721 168.35394871454417
0.86878663 11.10470993788562 168.46080650552034
0.8686718 11.124065163050949 168.5673359005666
0.868557 11.14342253736581 168.67348478204562
0.8684422 11.16279209101325 168.7792786161436
0.8683274 11.18217375739874 168.88476159856347
0.8682126 11.201567524821952 168.9898190741139
0.86809784 11.220963241655422 169.09456860203477
0.8679831 11.240370977671676 169.1990068256236
0.86786836 11.25979065891426 169.30309497190484
0.8677536 11.279222283148131 169.4068831988829
0.86763895 11.298655682552143 169.51041210055146
0.86752427 11.318100950673893 169.61356335330302
0.8674096 11.337558009119988 169.71634549568623
0.8672949 11.357026849464853 169.8187148418255
0.8671803 11.376497267487645 169.92075100017743
0.86706567 11.395979380301805 170.02249893932722
0.86695105 11.415473120001597 170.12389655450616
0.8668365 11.434968333787625 170.2249621858988
0.86672187 11.454485244013158 170.32572285482695
0.8666073 11.474003540465665 170.42611603079948
0.86649275 11.493533306739526 170.52617919336407
0.86637825 11.513064362393825 170.62592005285543
0.86626375 11.53260680574763 170.7252967406813
0.8661492 11.552170797982429 170.82423993254923
0.86603475 11.571725714822787 170.9228150516166
0.86592025 11.591302104520098 171.0209997143541
0.8658058 11.61087949132291 171.11874908450358
0.86569136 11.630468060516419 171.21604081759423
0.8655769 11.650067718756302 171.312940482764
0.86546254 11.669668252420555 171.40947686304946
0.8653481 11.689290007398537 171.50566558250696
0.8652337 11.708912544770081 171.60150753027605
0.8651194 11.728535771950334 171.69694567006422
0.865005 11.748180147996559 171.792056827043
0.8648907 11.76782511833228 171.88678977965358
0.8647764 11.787480916146452 171.98116549168554
0.86466205 11.807147463904537 172.07516375480267
0.8645478 11.82681449704924 172.16876332410288
0.86443347 11.846502450012718 172.26203450347757
0.8643192 11.866190796924391 172.3549939748023
0.864205 11.885879451198875 172.44763820718197
0.86409074 11.905588967763604 172.53990374226169
0.86397654 11.925298697565232 172.6318438419886
0.86386234 11.945018931791578 172.72343429747923
0.86374813 11.964749580038745 172.8146483632067
0.863634 11.984480341850434 172.90541871990038
0.86351985 12.004221416607303 172.99582372891393
0.8634057 12.023972816710016 173.0859112388064
0.86329156 12.043734457340417 173.17568494050133
0.8631775 12.063496029313635 173.26514940960035
0.86306334 12.083278093954105 173.3542973702033
0.86294925 12.103060006870846 173.44315959296986
0.8628352 12.122841673451033 173.53169694810276
0.86272115 12.14264378756498 173.61989512970487
0.8626071 12.162445564823349 173.7077077737674
0.8624931 12.182257361860222 173.79517750563673
0.8623791 12.202079088294171 173.882345008981
0.8622651 12.22190039557569 173.96920107209593
0.86215115 12.241731554717811 174.05571099321097
0.8620372 12.261572579502841 174.14187783877426
0.8619232 12.281423377957582 174.22769028378463
0.8618093 12.301273577170916 174.31313028822342
0.8616954 12.32113345715839 174.39821376137215
0.8615815 12.341003040133034 174.48299689460455
0.8614676 12.36088223197479 174.56742696004034
0.86135375 12.380760642423985 174.65153331269784
0.8612399 12.400648582934828 174.735318696195
0.86112607 12.420546070299421 174.8187559684329
0.8610122 12.44045300901926 174.90185351172886
0.86089844 12.460358989323455 174.98462464789083
0.86078465 12.48027434216087 175.06709782626055
0.86067086 12.500199090815576 175.14930395130284
0.8605571 12.520133150498244 175.2312251746422
0.86044335 12.540066095952964 175.31279506717792
0.86032957 12.560018722017121 175.3940782248666
0.8602159 12.579959689228128 175.4749897028061
0.8601022 12.599920268045793 175.5555179754039
0.8599885 12.619879541651597 175.63564896569432
0.8598748 12.63985834340296 175.71530329194277
0.8597612 12.659825250676958 175.7945165236595
0.8596475 12.67981159833072 175.87345609474383
0.8595339 12.69979644052742 175.9521182390163
0.8594203 12.719790178789527 176.03048436186185
0.8593067 12.739792826194028 176.10856189396137
0.8591931 12.759804304881134 176.18635510967962
0.85907954 12.779814127224247 176.26385900928446
0.858966 12.799832703949404 176.34102389925621
0.85885245 12.819860051700184 176.4179113031007
0.8587389 12.83989608862411 176.49451179402604
0.8586254 12.859930310072256 176.5708449298194
0.8585119 12.87997315653125 176.64692346078914
0.85839844 12.900024645911353 176.7227288515823
0.85828495 12.920084699029696 176.7982773724946
0.8581715 12.940142793523291 176.8735257659506
0.8580581 12.960209381940572 176.94850825585462
0.85794467 12.98028448548874 177.0232320303383
0.85783124 13.000368025731573 177.09770435090155
0.8577179 13.020449467150852 177.17187560877224
0.8576045 13.040539268483435 177.24571384987723
0.85749114 13.06063745306714 177.31927580959626
0.8573778 13.080733362038162 177.3925686175278
0.85726446 13.100848166900589 177.4656287345886
0.85715115 13.120960631742644 177.53845494473444
0.85703784 13.14108136680177 177.6110566539762
0.8569246 13.161199694455439 177.6834179209431
0.8568113 13.181336827089519 177.75549402522776
0.85669804 13.201471480493133 177.8273145816274
0.8565848 13.221614287267455 177.89893877046586
0.8564716 13.24175455686227 177.97031302017407
0.8563584 13.26190292042021 178.04145330134858
0.8562452 13.282059292611866 178.1123165902301
0.85613203 13.302223700828621 178.18296469862736
0.85601884 13.322396065873983 178.25339010097645
0.8559057 13.34256578982624 178.32359512489793
0.8557926 13.362743418638418 178.39360138089097
0.85567945 13.382928981469727 178.46337375969892
0.8555663 13.4031223958763 178.53288997172746
0.85545325 13.423313043232271 178.60213588731432
0.8553402 13.443511475850203 178.6710980137946
0.8552271 13.463717718948603 178.73981952187262
0.8551141 13.483921040011886 178.8083378878388
0.85500103 13.504142778390607 178.87659381697165
0.854888 13.524361527518366 178.9446187701344
0.854775 13.544587977551158 179.01240338028722
0.85466206 13.564811373743039 179.07992429754924
0.8545491 13.585042412020146 179.14720821650553
0.8544361 13.605291688587188 179.21428471715288
0.8543232 13.625527190789485 179.28109749611082
0.85421026 13.645780883223122 179.34767220708642
0.85409737 13.666031417382436 179.41402407380966
0.8539845 13.686289400792273 179.4801230926453
0.8538716 13.706554856936565 179.54592765037967
0.8537587 13.726827699613631 179.6114750968288
0.85364586 13.74709725103405 179.67677125920596
0.853533 13.767374124061167 179.74182186859323
0.8534202 13.787658353217333 179.8066108813424
0.8533074 13.807939125583111 179.87110096591485
0.8531946 13.828237911209447 179.9353444727906
0.8530818 13.848533174004494 179.9993697463531
0.85296905 13.868835677905144 180.0631791825286
0.85285634 13.889134599464944 180.12680670527277
0.8527436 13.909440713705175 180.1902681788345
0.8526309 13.92975393912155 180.25352248497305
0.8525182 13.950074312285063 180.3165549996862
0.8524055 13.970401748608479 180.3794044202235
0.85229284 13.990725538175662 180.44203488759075
0.8521802 14.011056336139593 180.504475765531
0.85206753 14.031394191824765 180.56670760619355
0.8519549 14.051739008866127 180.62868562541527
0.8518423 14.07208006100502 180.69044475922402
0.8517297 14.09242802294969 180.75200278572916
0.8516171 14.112782937922683 180.8133532104658
0.85150456 14.13313393658541 180.87451163394854
0.851392 14.153502622465096 180.9354449772969
0.85127944 14.173867334815373 180.99614886246195
0.85116696 14.194228112044927 181.05663751215008
0.85105443 14.21460643718057 181.11688068084908
0.85094196 14.234980767115657 181.1769059967702
0.8508295 14.255361801652489 181.23674788120726
0.850717 14.275749591205036 181.29640106897108
0.85060453 14.296144042044965 181.3558109774244
0.8504921 14.316534385424985 181.41500113056125
0.8503797 14.336931337906028 181.47399435870304
0.8502673 14.357334943308272 181.53273889357934
0.85015494 14.377734279729689 181.59120398956446
0.8500425 14.398151029929599 181.64935912844456
0.84993017 14.418563437270613 181.7072787447528
0.8498178 14.438982372686327 181.76494103427012
0.8497055 14.459396905223311 181.82238509886514
0.84959316 14.479828749592842 181.87958196008137
0.84948087 14.50025612817154 181.93653895600414
0.84936863 14.520679077205264 181.99329569481924
0.84925634 14.541119201222608 182.0498064861332
0.8491441 14.561554835234377 182.1060732205771
0.84903187 14.581996741799976 182.16210497905368
0.84891963 14.602444953251338 182.21787011251376
0.8488074 14.622899377698989 182.2733733559939
0.8486952 14.6433491815849 182.328610501153
0.84858304 14.66380513512557 182.38359059164753
0.84847087 14.684267271538571 182.43828492788057
0.8483587 14.704735495808196 182.4926924793368
0.8482466 14.72519896600796 182.5468834986827
0.84813446 14.745668464354159 182.600851091051
0.84802234 14.766144032561717 182.65453782564666
0.8479103 14.786614681840833 182.7079732837002
0.84779817 14.807102235426525 182.76123061926057
0.8476861 14.827584818259911 182.8142755044672
0.84757406 14.848073369139092 182.8670999338664
0.84746206 14.868556889141606 182.91970204014726
0.84735 14.8890572301561 182.97209107294157
0.847238 14.90955248459943 183.02426957283683
0.847126 14.930053607380751 183.07627756056146
0.84701407 14.950549598400976 183.1281010331603
0.8469021 14.9710623316633 183.17973139924055
0.84679013 14.991569879070402 183.23112896531947
0.8466782 15.012083200567067 183.28229923490508
0.8465663 15.032591278181432 183.33325425027996
0.84645444 15.053105082532534 183.38407441165478
0.8463425 15.073635459126004 183.43468023202288
0.8462307 15.094149650387282 183.48504557232243
0.8461188 15.114680367359878 183.53520441911664
0.846007 15.13520577242472 183.58506162727033
0.8458951 15.15574764973629 183.63470304008231
0.84578335 15.17627320127966 183.6840797353746
0.84567153 15.196815182597762 183.73323177621884
0.8455598 15.217351723620258 183.7821802946585
0.84544796 15.237904652331144 183.8309301073458
0.84533626 15.25844112473841 183.8794594630248
0.8452245 15.278993945052513 183.92773581849872
0.8451128 15.299541203410634 183.97576101741456
0.84500104 15.320104760493926 184.02357421826682
0.8448894 15.340651727654851 184.0711592861878
0.8447777 15.361214948079516 184.11849242558452
0.84466606 15.381772486589306 184.16563564306762
0.84455436 15.402346237383057 184.21255005940162
0.8444427 15.422914251496437 184.25925452842364
0.84433115 15.44347646950606 184.3057713570195
0.8442195 15.464054871614533 184.35211067191963
0.8441079 15.48462743106373 184.39829027829384
0.84399635 15.505205148471534 184.44428476865494
0.8438848 15.525776976230038 184.49008061861784
0.84377325 15.546364914658888 184.53570721078378
0.8436617 15.56694691800601 184.58114412223793
0.8435502 15.58753399314221 184.6263539867725
0.84343874 15.608115073993972 184.67133416042103
0.8433272 15.628712185060877 184.71615687848987
0.84321576 15.649303256082332 184.76079356661157
0.8431043 15.669899305062724 184.8052109555015
0.84299284 15.690500277466834 184.84940468644615
0.84288144 15.711095164057738 184.89340571027793
0.84277004 15.731694920359084 184.93717551637056
0.84265864 15.752299559419205 184.98075117891185
0.84254724 15.7729090230634 185.0241023431624
0.8424359 15.793512289482456 185.067198910507
0.8423245 15.814131357284433 185.1100779608228
0.8422132 15.834733136655474 185.15274401609318
0.8421019 15.855350674566282 185.19519831652477
0.84199053 15.87597294263806 185.2374105134365
0.84187925 15.896588839288937 185.2794137789372
0.84176797 15.917209412972282 185.32119440107826
0.8416567 15.937834611763906 185.36282331810565
0.84154546 15.958453401964247 185.40424349851986
0.84143424 15.97907676843681 185.44550934034464
0.841323 15.999704735437925 185.48660013084597
0.8412118 16.020337241625143 185.52750061197762
0.84110063 16.040963247001446 185.5682047393726
0.8409894 16.061604809871948 185.60875282031634
0.84087825 16.082239826935457 185.64907997597768
0.84076715 16.10286823007611 185.68924076011453
0.840656 16.1235121762641 185.7292189093822
0.8405449 16.144149460722517 185.76897824659704
0.8404338 16.164791169640697 185.8085121256826
0.8403227 16.18543723967611 185.84784014837663
0.84021163 16.206076610675478 185.886928868557
0.8401005 16.226731366959193 185.92578059935695
0.8399895 16.24737936673599 185.9644148257734
0.8398785 16.26802053564253 186.00283565748626
0.83976746 16.28867706857716 186.04107070482212
0.8396565 16.309326725238634 186.079145688001
0.8395455 16.32998062342912 186.11705965453365
0.8394345 16.350638695780354 186.1548129024599
0.8393235 16.37130097272993 186.19237191168236
0.8392126 16.391956284606596 186.22977401345838
0.8391017 16.412615758541918 186.2669978506502
0.83899075 16.4332793291902 186.30405899622434
0.8388799 16.453935923819255 186.34097318007068
0.83876896 16.474607684915192 186.3777560807244
0.8386581 16.495272433571394 186.41437221972527
0.8385472 16.51594120298131 186.4507922648239
0.8384364 16.536602912655507 186.48704770945707
0.8383256 16.55726860464947 186.52312869122673
0.8382148 16.577938312263914 186.55906836089017
0.838104 16.598611967302652 186.59483318847626
0.8379932 16.619289601703922 186.63044025577625
0.83788246 16.639960021175554 186.66586985540715
0.8377717 16.66063437723164 186.70110554292256
0.83766097 16.68131260051269 186.73613489654525
0.8375502 16.701994717536056 186.77101673671902
0.83743954 16.722669534304593 186.80572778934842
0.83732885 16.743348202900005 186.84025030262907
0.83721817 16.76403066319818 186.87461081414108
0.8371075 16.784716938021308 186.90881011913118
0.83699685 16.805395828212173 186.94286583123326
0.8368862 16.826078498421506 186.9767472095449
0.8367756 16.846764886366216 187.01048497475924
0.836665 16.8674550195541 187.04404383170896
0.8365544 16.888137683864635 187.07744766907814
0.83644384 16.90882405444292 187.11073187117535
0.8363333 16.929514077516608 187.143864314516
0.8362227 16.9502077743012 187.17682400925776
0.8361122 16.970893931189906 187.20963042044457
0.83600163 16.991594884009874 187.24227749242925
0.8358912 17.012277093649033 187.2747906170415
0.8357807 17.03297407135272 187.30714606841138
0.8356702 17.053674593165464 187.33933466297773
0.8355597 17.0743675184366 187.37139312547126
0.8354493 17.095063955395858 187.40327413809376
0.8353389 17.115752752253854 187.43494441921183
0.83522844 17.13645618667104 187.46644207158818
0.83511806 17.157151936730987 187.4977545539276
0.83500767 17.177851110956308 187.52890484828356
0.8348973 17.198553735786607 187.5598686605719
0.83478695 17.219248567451107 187.59063964180265
0.83467656 17.23995798745637 187.6211903331721
0.83456624 17.26065956036613 187.6515282004124
0.83445597 17.28135330343963 187.6816508266831
0.83434564 17.30206152512711 187.7115958059627
0.83423537 17.322761872027197 187.74137636900696
0.8341251 17.343465471373506 187.77092366754732
0.83401483 17.364172337645492 187.8002858539266
0.8339046 17.38487121744149 187.82946406534842
0.83379436 17.405584519612738 187.8584818806533
0.83368415 17.426289793756826 187.8873085507606
0.833574 17.44698705537284 187.91593120978644
0.8334638 17.467698636187087 187.94430300872133
0.83335364 17.488402149426097 187.97244541178722
0.8332435 17.509108728992857 188.00039961017254
0.83313334 17.529818401842878 188.02824950277127
0.8330232 17.550531114192278 188.0559403052397
0.8329131 17.571235678621967 188.08348981402386
0.832803 17.591943250164892 188.11091666273805
0.8326929 17.61265385296883 188.1381944503586
0.83258283 17.63336742950945 188.1653010794965
0.8324728 17.654072785300396 188.19225781109802
0.8323628 17.67478107715532 188.21904933969736
0.83225274 17.695492328759336 188.24571093185597
0.8321428 17.71619526848505 188.27223736982154
0.83203274 17.736912359097193 188.29862262032708
0.83192277 17.757621101189446 188.32484518161036
0.8318128 17.778332734464744 188.35091428343006
0.8317029 17.799035982904517 188.3768396325839
0.8315929 17.819753317014854 188.4025874537742
0.831483 17.840462226602252 188.42818979698765
0.8313731 17.86117396065163 188.45362649017537
0.8312632 17.881888460589185 188.47887148479398
0.83115333 17.902594508694648 188.50390710069837
0.8310435 17.923303274185088 188.5287335169184
0.83093363 17.94401477465034 188.55333202181578
0.8308238 17.96472894657927 188.5777480614409
0.830714 17.985434574169833 188.60198042544695
0.8306042 18.006142826364517 188.62602930633392
0.8304944 18.02685373298542 188.6498860420714
0.8303846 18.047567223186245 188.67353883598832
0.8302748 18.0682833234475 188.6969813725826
0.8301651 18.088990713024707 188.72020644827745
0.83005536 18.109700664991472 188.743206726625
0.8299456 18.130413104096622 188.766021309868
0.82983595 18.151116811021488 188.78868062514303
0.8297263 18.17182296762597 188.81116119515113
0.8296166 18.192531604783508 188.83346305472205
0.82950693 18.213242654285178 188.85561014005694
0.82939726 18.233956148984518 188.87759988865363
0.82928765 18.254660766241308 188.89945324970958
0.82917804 18.27536779220786 188.92113405027766
0.8290684 18.296077163415195 188.94266326352638
0.82895887 18.316777646348793 188.96403646422718
0.82884926 18.337491703697395 188.98526175428717
0.8287397 18.358196837063392 189.00634222994833
0.82863015 18.378904248321184 189.0272372793024
0.82852066 18.39960269302849 189.04793387835858
0.82841116 18.420303370426886 189.0684655871346
0.8283016 18.441017583741285 189.08885822901678
0.8281922 18.461711453468187 189.10912081275822
0.8280827 18.482418833935952 189.12916469912898
0.82797325 18.503117093531582 189.1490578213033
0.8278638 18.523817551108777 189.1687545570054
0.8277544 18.54452011944643 189.18820560190096
0.82764494 18.565224833453136 189.20737706201268
0.82753557 18.585920324137273 189.2263673613066
0.82742614 18.606629192979867 189.24517009317438
0.8273168 18.627317516354985 189.26378952429982
0.82720745 18.648019181762734 189.28224269444956
0.8270981 18.66872282059242 189.30049933499473
0.82698876 18.689417198175683 189.31861827933236
0.82687944 18.710113515978602 189.33663679666228
0.8267702 18.73080054942426 189.35455197728265
0.8266609 18.75150078383216 189.37235578385759
0.8265516 18.77219170739694 189.3900454777981
0.82644236 18.79288451885558 189.4076217063924
0.8263331 18.813579281388535 189.42507910915788
0.8262239 18.834264615397515 189.4424049001946
0.82611465 18.85496316496566 189.45962845006434
0.82600546 18.875652260394823 189.4767523040828
0.8258963 18.896331964616405 189.49378001796114
0.8257871 18.91702477934732 189.5107209536826
0.825678 18.93770818108339 189.52757597638924
0.82556885 18.95839337838801 189.54434116677783
0.8254597 18.97908043803767 189.56100332238245
0.82535064 18.999757975016617 189.57755981028228
0.8252415 19.020448651858164 189.5940353417788
0.8251324 19.04112978192057 189.61040924115855
0.82502335 19.06181272874741 189.62670902389124
0.82491434 19.082486109769988 189.6429036427269
0.82480526 19.103172591576268 189.65902084330722
0.82469624 19.12384948523252 189.67504103786806
0.8245872 19.14452815790435 189.6909723615246
0.82447827 19.16519721711467 189.7067989696205
0.82436925 19.185879340469153 189.7225166608826
0.8242603 19.206551825638172 189.7381474793764
0.82415134 19.227226044671404 189.75368518978797
0.82404244 19.24789060624916 189.7691179407508
0.8239335 19.268568190630834 189.7844511978798
0.8238246 19.28923609163997 189.79968652938157
0.8237157 19.309905680122462 189.81481598316284
0.82360685 19.330565562647404 189.82985340381248
0.82349795 19.351238426140938 189.84479057744548
0.8233891 19.371901561155298 189.85965333294627
0.8232803 19.392566344917327 189.87442243092875
0.82317144 19.413232694514807 189.88909131106595
0.82306266 19.43388935091215 189.9036302485935
0.8229539 19.454547545397805 189.9180547986159
0.8228451 19.475207339831368 189.9323937898803
0.8227363 19.49586865329226 189.9466346029795
0.82262754 19.516531545890743 189.9607734532347
0.8225188 19.53718461322734 189.97479071256905
0.8224101 19.557839232111277 189.98870544337478
0.8223014 19.578495325909895 190.00253694709252
0.8221927 19.59914162537944 190.0162689915374
0.822084 19.61980070601298 190.02991092176825
0.82197535 19.64044996869159 190.04344049154852
0.82186675 19.66108933731202 190.05687515503521
0.8217581 19.681741521634795 190.07023788905815
0.8216495 19.70238379119506 190.08349986667307
0.82154083 19.723038857285932 190.09664183829344
0.8214323 19.743672651450815 190.10971015367593
0.8213237 19.764319225599795 190.1226731061219
0.82121515 19.784955835596485 190.13557406795866
0.8211066 19.805593874201147 190.14836655124722
0.8209981 19.826233260975467 190.161045776983
0.82088953 19.846874052744507 190.17363146205963
0.82078105 19.867504836480457 190.18614148531483
0.8206725 19.88814834313745 190.19856115383908
0.82056403 19.908781820856507 190.2108799338259
0.8204556 19.929405327149656 190.22309092594327
0.82034713 19.950041454942237 190.23519931430133
0.8202387 19.970667585864202 190.24719406298735
0.8201303 19.991294975236737 190.25907962886856
0.82002187 20.011923682179 190.27085094288046
0.8199135 20.032542284294713 190.28249604271957
0.81980515 20.05316217401086 190.2940245847261
0.8196968 20.073783275049106 190.30544605332463
0.8195884 20.094405639301595 190.31674197948865
0.81948006 20.11502918993321 190.32794585424364
0.81937176 20.135642636260346 190.3390488952194
0.81926346 20.156257247790514 190.35002913746175
0.81915516 20.176873074569112 190.36091057819212
0.8190469 20.197478696005117 190.3716932819472
0.8189386 20.218096857412075 190.38235461772317
0.8188304 20.23870478683245 190.392896378437
0.8187221 20.25931387991896 190.40329453170716
0.81861395 20.279912713410603 190.4135515333607
0.8185057 20.300524031041586 190.4237153944615
0.8183975 20.321125063968516 190.43379574040665
0.81828934 20.34172720923006 190.44377991575934
0.8181812 20.362319049986734 190.45365830346373
0.81807303 20.382923332328975 190.463402528009
0.8179649 20.403517280573258 190.47303140350192
0.8178568 20.424112293864436 190.48253345398487
0.81774867 20.44470829696316 190.49191039550286
0.8176406 20.465293983586964 190.50118345706184
0.81753254 20.485880636400697 190.5103646426639
0.8174245 20.50646830512589 190.51942532076873
0.8173164 20.527056915318333 190.5283460944153
0.8172084 20.547635160415435 190.53716354243258
0.81710035 20.56822567676084 190.54588614037326
0.81699234 20.58880580568996 190.55450970962525
0.8168844 20.609375467736132 190.56301808690245
0.8167764 20.6299574354717 190.57145566676806
0.81666845 20.650528918489535 190.57981095423796
0.8165605 20.6711013320672 190.58806970477
0.81645256 20.691674598724756 190.59624691202959
0.8163446 20.71224877697517 190.6043271909428
0.81623673 20.732812426923388 190.61231768813028
0.81612885 20.753376966610798 190.6202326766364
0.81602097 20.77394232390363 190.62806185559393
0.8159131 20.794508552810985 190.63580062989962
0.81580526 20.8150642200126 190.6434795554627
0.81569743 20.835620740900072 190.65107684192367
0.8155896 20.85617804514791 190.65856342878206
0.8154818 20.876736180601814 190.6659344695867
0.815374 20.897283711637826 190.67324207380008
0.81526625 20.917832059221457 190.68049275960624
0.8151585 20.938381150486766 190.68763054056183
0.8150507 20.95893103883657 190.6947070445519
0.814943 20.97947028875008 190.70171911456956
0.81483525 21.000021688621043 190.70866540634148
0.81472754 21.020562433680734 190.71552154432277
0.8146199 21.04109257666313 190.72229170154364
0.8145122 21.06163478159874 190.72900798500373
0.81440455 21.082166369743025 190.73565796227373
0.8142969 21.102698636118976 190.7422183807238
0.81418926 21.123231635793655 190.74868882864178
0.8140816 21.14376529582843 190.75508320273107
0.813974 21.16428830149317 190.7614062529142
0.81386644 21.184811952958647 190.7676483734044
0.81375885 21.205336302808174 190.77380824748403
0.8136513 21.2258499086315 190.7798862358304
0.81354374 21.24637556676934 190.78588965318704
0.8134362 21.26689046348418 190.79181615296102
0.8133287 21.287406021625106 190.79766666092956
0.8132212 21.30791080524975 190.80343156946972
0.8131137 21.32842760539346 190.80911844637313
0.8130062 21.348933611066133 190.81472280930788
0.81289876 21.369440240143522 190.8202298018012
0.8127913 21.389947429249176 190.82563475945824
0.8126839 21.41044384620034 190.83096563834482
0.8125765 21.430940805864545 190.83618513502705
0.81246907 21.451438345611432 190.84129959770755
0.81236166 21.471936404531345 190.8463222471892
0.81225425 21.4924350228638 190.85124645560535
0.8121469 21.51292276405293 190.85608454011253
0.81203955 21.53341104288616 190.8608318747957
0.8119322 21.553899802234074 190.86546443364406
0.8118249 21.574377702940037 190.86998567997256
0.8117176 21.594856055393752 190.87440368037502
0.8116103 21.615346283007586 190.87871476284445
0.81150305 21.635814181213732 190.8828928827537
0.81139576 21.65629392680434 190.88697111477202
0.81128854 21.67676269900194 190.8909365760743
0.81118125 21.697243295890704 190.89479622871397
0.8110741 21.717701519183407 190.8985581516866
0.81096685 21.738171545215128 190.90221329855197
0.8108597 21.758630551545114 190.9057626147598
0.81075245 21.779101339048925 190.9092022448022
0.8106453 21.79956108333125 190.9125579150684
0.8105382 21.82000983212055 190.9157974472731
0.810431 21.84047027103705 190.9189263527408
0.8103239 21.860919689698907 190.92193567657907
0.8102168 21.881369391122494 190.92480091489804
0.8101097 21.901819423794247 190.92756393606058
0.8100026 21.922258334669852 190.9301823889281
0.8098956 21.942697552487434 190.93272786869375
0.8097885 21.963137009412108 190.93522418784207
0.8096815 21.983576760735627 190.93765051595048
0.8095744 22.004016737501438 190.94001502629018
0.80946743 22.02444561329079 190.94231431050872
0.80936044 22.04487470026696 190.94455147531212
0.80925345 22.06530405409534 190.94673902474366
0.80914646 22.085733608287406 190.9488572770086
0.80903953 22.106152038894475 190.95091906496995
0.8089326 22.126570651836417 190.9529397531595
0.8088257 22.14698951274792 190.9549134500054
0.80871874 22.167408546580756 190.95681306952912
0.80861187 22.187816431780266 190.9586486011686
0.808505 22.208224477080076 190.96042003943325
0.8083981 22.228632742570564 190.9621461011921
0.80829126 22.249041155838334 190.9638051293819
0.8081844 22.269449776916776 190.96541931803603
0.8080776 22.289847151045034 190.9669574374369
0.80797076 22.310244716450423 190.96842879097593
0.80786395 22.330642404674716 190.9698284582515
0.8077572 22.351028890144125 190.9711612750583
0.80765045 22.37141548033519 190.9724529973249
0.8075437 22.391802239616464 190.97368526323683
0.80743694 22.412189093408525 190.97486948225816
0.8073302 22.43257610485637 190.9759897136397
0.8072235 22.452951814411932 190.97704534307073
0.8071168 22.473327670063316 190.97804428113906
0.8070101 22.493703591804458 190.97896465295807
0.8069034 22.51407964375647 190.97979838678762
0.8067968 22.53444435926029 190.9805332418997
0.80669016 22.55480918344821 190.98120162810196
0.8065835 22.575174042559848 190.98182749651025
0.8064769 22.595538999845513 190.98240619092147
0.8063703 22.615892599863006 190.9829186453551
0.8062637 22.636257669038198 190.98335982226607
0.8061571 22.65661136348683 190.98374784841616
0.8060506 22.676953745847566 190.98408359351887
0.805944 22.697307512278307 190.98437642430224
0.8058375 22.7176499567022 190.9846198022015
0.805731 22.737992390785738 190.9847860501972
0.8056245 22.758334871383266 190.98487320849327
0.805518 22.77867732241588 190.98484481982007
0.8054115 22.79900841270074 190.98468882008697
0.80530506 22.81933944841353 190.98446333112386
0.8051986 22.839670489568814 190.98418227502944
0.8050922 22.859990082531983 190.98381923172838
0.80498576 22.880321049532117 190.9833829339797
0.80487937 22.900640548563864 190.98285775335577
0.804773 22.920960018725307 190.98226869375364
0.8046666 22.941279392279384 190.98161276594595
0.80456024 22.961587339523316 190.98088343005654
0.8044539 22.98189517614871 190.9801034978646
0.8043476 23.002202957810436 190.97927039831575
0.80424124 23.022510617371807 190.97838663086563
0.80413496 23.042806827245766 190.9774502119828
0.80402863 23.063114288157365 190.97647258682846
0.80392236 23.083410289866915 190.97544588362263
0.80381614 23.103694767215146 190.97437176384608
0.80370986 23.123990540614617 190.97323148290587
0.80360365 23.14427477631576 190.97203797974066
0.80349743 23.164558910623565 190.97078226832224
0.8033912 23.184842879793255 190.9694693312655
0.803285 23.205126735246314 190.9681019318197
0.80317885 23.22539903110836 190.96667093510246
0.8030727 23.245671201517542 190.96517770629126
0.80296654 23.265943180220397 190.96361932502504
0.8028604 23.28621502004299 190.96200286321172
0.8027543 23.306475272803986 190.96032172510826
0.8026481 23.326746755519924 190.9585781090038
0.80254203 23.34700663849959 190.9567761701356
0.802436 23.367254976403405 190.95491879283
0.8023299 23.387514464968522 190.9529997684232
0.80222386 23.40776239671224 190.95104001928385
0.8021178 23.42801008633824 190.94902870682046
0.8020118 23.448257590732876 190.94697170681377
0.8019058 23.468493462765743 190.94486416240608
0.8017998 23.48874051971703 190.9426888111416
0.8016938 23.508975931680364 190.9404679286505
0.8015878 23.52921113723004 190.93818698996884
0.8014819 23.549434684333658 190.93583713555833
0.8013759 23.569669392391813 190.93344156156894
0.80127 23.58989243170062 190.93099228160762
0.8011641 23.6101152378593 190.92847960632056
0.80105823 23.630326365708985 190.92588442791464
0.8009523 23.65054862494235 190.92323233340898
0.80084646 23.670759192090213 190.9205405985571
0.8007406 23.690969498672143 190.91779695053253
0.80063474 23.711179485543717 190.91501492603658
0.80052894 23.73137782370898 190.9121886921204
0.80042315 23.75157583408628 190.90932866707007
0.8003173 23.771784944751385 190.9064177155226
0.80021155 23.791970961912835 190.90346767293644
0.80010575 23.812168068635682 190.9004735234772


==> anc/Data_JCP/Figure_002/ML/LJ-rho-0.6.txt <==
3.0 0 0.04502141536234198
2.9996035 1.7856129889566584e-05 0.04504958526342913
2.999207 3.5723425187217896e-05 0.04507773725020491
2.9988105 5.3601881456754664e-05 0.0451058859254594
2.998414 7.149149810309528e-05 0.045134035000054515
2.9980178 8.938151304825624e-05 0.04516218696584032
2.9976215 0.0001072826881061291 0.04519037849847002
2.9972253 0.00012519503574508434 0.045218553933612876
2.996829 0.00014311854423452422 0.04524673194533136
2.996433 0.00016104242810766495 0.045274894039282254
2.996037 0.00017897746165666394 0.04530305117381288
2.995641 0.00019692364533025126 0.04533119488113231
2.995245 0.0002148809724259087 0.04535934564101949
2.994849 0.0002328494463134894 0.04538746748620193
2.9944532 0.0002508182234542354 0.04541558022719442
2.9940574 0.00026879813476955543 0.04544370061243862
2.9936616 0.0002867891694677016 0.04547182508580844
2.9932659 0.0003047913399134125 0.045499936745757114
2.9928703 0.00032279378162680466 0.04552806455335944
2.9924748 0.00034080735146367944 0.04555616837760554
2.9920793 0.0003588320300058416 0.04558427699804107
2.9916837 0.0003768678347786354 0.04561238416231132
2.9912882 0.0003949147459564258 0.04564047178200725
2.990893 0.00041296188784394945 0.04566856333267224
2.9904976 0.0004310201287292945 0.04569663642710848
2.9901023 0.00044908946613069075 0.04572469736170294
2.989707 0.0004671698961882139 0.045752780405428635
2.9893117 0.0004852614308882745 0.04578085493421146
2.9889166 0.0005033531370295475 0.04580891749158414
2.9885216 0.0005214559329899518 0.0458369718665068
2.9881265 0.0005395698032176818 0.04586500576337126
2.9877317 0.0005576838155188309 0.045893042605480674
2.9873366 0.000575819839288653 0.04592106827071745
2.9869418 0.0005939559813191866 0.04594908854178297
2.986547 0.000612103183893975 0.04597710185831096
2.9861522 0.0006302614458784575 0.046005104897094924
2.9857576 0.0006484197881879963 0.04603310358798191
2.9853628 0.0006666001612935095 0.04606110435350873
2.9849682 0.0006847805978581754 0.04608909458344831
2.9845736 0.0007029720848040278 0.0461170856256169
2.9841793 0.000721163609937962 0.04614506836389654
2.9837847 0.0007393771885861342 0.04617308669016554
2.9833903 0.000757590803991267 0.046201106008924464
2.982996 0.0007758154747942103 0.04622911982750869
2.9826016 0.0007940511847306198 0.04625713007365381
2.9822075 0.0008122869158709733 0.04628513504364328
2.9818132 0.0008305447134627374 0.04631311206043696
2.981419 0.0008488024959760229 0.04634106519759966
2.981025 0.0008670712840229175 0.046368981063584495
2.980631 0.0008853400065573596 0.046396834197168405
2.980237 0.0009036307571336312 0.046424671604350744
2.9798431 0.0009219214083824895 0.04645250133786623
2.9794493 0.0009402230203221254 0.04648034154917694
2.9790554 0.0009585355982837577 0.046508167888488286
2.9786618 0.0009768480426331878 0.0465360206614669
2.978268 0.0009951825591731167 0.04656388078276493
2.9778743 0.0010135169348630597 0.04659173844650355
2.9774806 0.0010318622822922088 0.046619584984428676
2.977087 0.00105021857982775 0.04664741762943565
2.9766936 0.00106857471417718 0.04667523151296932
2.9763002 0.0010869417790982986 0.04670304103370222
2.9759066 0.0011053309341039488 0.04673085143709221
2.9755135 0.0011237087333766517 0.046758681383479446
2.97512 0.001142108644748133 0.04678651335574239
2.974727 0.0011605083263589366 0.046814333831128194
2.9743335 0.0011789301294079023 0.04684215465674551
2.9739404 0.0011973516841042985 0.04686996774260583
2.9735475 0.0012157730161106218 0.0468977818309846
2.9731543 0.0012342164429271238 0.04692559060601299
2.9727614 0.0012526596264545188 0.046953392368191946
2.9723685 0.001271113713629708 0.0469811842693024
2.9719756 0.0012895787390389544 0.047008979981264555
2.9715827 0.001308054667792735 0.047036774837559844
2.97119 0.001326530318221806 0.04706456654243409
2.970797 0.0013450280870000817 0.047092332704849
2.9704044 0.0013635255436798457 0.047120080509365114
2.970012 0.0013820226392912468 0.047147818661773755
2.9696193 0.0014005418806249898 0.04717554332191088
2.9692268 0.001419060736566437 0.04720326169670927
2.9688342 0.001437601744622811 0.047230955290179594
2.968442 0.0014561310755578987 0.047258649879397596
2.9680495 0.0014746825698710817 0.047286377451154625
2.967657 0.0014932449232507258 0.047314104096941506
2.967265 0.0015118068949461798 0.0473418332782076
2.9668727 0.0015303797178861183 0.04736954781899107
2.9664805 0.001548963432533635 0.04739727064450391
2.9660883 0.0015675579992197285 0.04742499251451823
2.9656963 0.0015861521466930012 0.04745269491210964
2.9653044 0.0016047571269687134 0.0474803780452162
2.9649124 0.0016233729788969744 0.04750806080540093
2.9645205 0.0016419996590665308 0.04753573885727541
2.9641287 0.001660625866045732 0.04756338529096957
2.9637368 0.001679274218861096 0.04759098075598735
2.963345 0.0016979220507778255 0.047618567645988756
2.9629533 0.0017165806754762115 0.04764615656107623
2.9625618 0.0017352387556216825 0.047673733782135415
2.9621701 0.001753918988237272 0.04770130661372673
2.9617786 0.001772598658801187 0.04772889288273985
2.9613872 0.0017912891175371815 0.047756487195279855
2.9609957 0.001809990395059835 0.04778409895368758
2.9606044 0.0018286910755586456 0.04781170107643724
2.960213 0.001847413966970478 0.04783930123204129
2.9598217 0.001866136240825544 0.04786688301887201
2.9594305 0.0018848693146080095 0.0478944643030511
2.9590392 0.0019036131672200561 0.04792202811299774
2.9586482 0.0019223563803258922 0.047949578022299516
2.9582572 0.0019411103566299328 0.04797710920765413
2.957866 0.001959886544457515 0.04800464338590206
2.9574752 0.0019786506001219827 0.04803216654982494
2.9570842 0.0019974368728763485 0.04805969133021665
2.9566934 0.0020162224369718322 0.04808720317229359
2.9563024 0.0020350302269509938 0.04811471137352732
2.9559116 0.0020538372880095934 0.048142213674152654
2.955521 0.002072643626707545 0.04816973106513937
2.9551303 0.0020914721944790193 0.04819725336607411
2.9547398 0.002110300025936141 0.048224764005991995
2.9543493 0.002129138597059326 0.048252304178068375
2.9539587 0.002147987933846523 0.048279842070195145
2.9535682 0.002166848014237434 0.04830737389244619
2.953178 0.002185707338069396 0.04833492788710172
2.9527874 0.00220458893726248 0.0483624818165068
2.952397 0.00222346976534735 0.04839001867610067
2.9520068 0.002242361337222581 0.048417557715992036
2.9516168 0.0022612521102857042 0.048445078428489885
2.9512265 0.0022801651673415514 0.048472585743894216
2.9508364 0.0022990774066068915 0.048500135418600196
2.9504464 0.0023180003990661653 0.04852773386025509
2.9500566 0.002336922586604137 0.048555322841837174
2.9496665 0.0023558671086015173 0.048582916916776235
2.9492767 0.0023748108065737195 0.04861050620970045
2.9488869 0.00239376525654111 0.04863809218135144
2.948497 0.0024127304598291067 0.04866566559101175
2.9481072 0.0024317064082081913 0.048693234815785996
2.9477177 0.0024506814931526924 0.04872081100921355
2.947328 0.002469667319634315 0.04874836207307636
2.9469385 0.002488663873586632 0.048775903674899646
2.946549 0.0025076711514837834 0.04880338060944813
2.9461594 0.0025266891220256846 0.048830841440114535
2.94577 0.002545706147593283 0.048858288442930255
2.9453807 0.0025647338534753933 0.04888573698431991
2.9449914 0.002583772250528769 0.04891317961651437
2.944602 0.002602821326964945 0.04894062657637154
2.9442127 0.0026218810932199716 0.0489680568384678
2.9438236 0.002640939858863241 0.048995512657079306
2.9434345 0.0026600093169615 0.04902298325378083
2.9430454 0.0026790894570607555 0.04905044942064231
2.9426565 0.0026981685901997757 0.049077910138983084
2.9422674 0.002717270095259501 0.04910532832369855
2.9418786 0.0027363705524205504 0.0491327055134928
2.9414897 0.0027554816517190482 0.04916007363204564
2.9411008 0.0027746033957783823 0.04918744476422472
2.9407122 0.0027937240497228843 0.04921481195368963
2.9403234 0.0028128670847583676 0.049242216894036454
2.9399347 0.0028320090281156135 0.049269598810706965
2.939546 0.0028511616109029776 0.049296977189755994
2.9391577 0.0028703130779353762 0.049324349973126895
2.938769 0.0028894869391372217 0.04935171077221926
2.9383807 0.002908659659254406 0.04937906926991775
2.9379923 0.0029278430061361 0.049406423267195104
2.937604 0.00294703697337881 0.049433769199338555
2.9372156 0.002966241562019174 0.04946110865478813
2.9368274 0.0029854449689295432 0.049488440693765436
2.9364393 0.003004658987429028 0.049515758223439586
2.9360511 0.0030238836029033165 0.04954307493353093
2.935663 0.0030431188247841364 0.04957037621346214
2.935275 0.003062352811087161 0.04959766273389235
2.934887 0.003081609217674011 0.049624940525061924
2.934499 0.0031008643667394067 0.049652220321645416
2.934111 0.00312013010581954 0.04967949341897874
2.9337234 0.003139394568653937 0.04970676845450918
2.9333355 0.003158681474329446 0.04973406911256893
2.9329479 0.0031779671010626234 0.04976138156563107
2.9325602 0.003197263324477857 0.049788685814725765
2.9321725 0.0032165701210604175 0.04981598092389889
2.9317849 0.0032358875036397803 0.04984323764018441
2.9313974 0.0032552035501857645 0.04987048383307883
2.93101 0.0032745301666480277 0.04989772537538309
2.9306226 0.0032938673213872265 0.04992496103399021
2.9302351 0.0033132150431314507 0.049952201712481506
2.929848 0.003332561388876396 0.0499794284864587
2.9294605 0.003351930208282865 0.05000663223927827
2.9290733 0.0033712976216832063 0.05003382907263272
2.9286861 0.003390675579915682 0.05006101944185004
2.9282992 0.0034100521133795286 0.0500882139267205
2.927912 0.0034294511322688925 0.05011540146826618
2.927525 0.0034488487051339916 0.05014258120203208
2.927138 0.0034682568114537955 0.050169755106143785
2.9267511 0.003487675413538547 0.0501969179271601
2.9263642 0.0035071045427567875 0.05022407927590687
2.9259775 0.003526532186016981 0.05025123721095282
2.9255908 0.003545970350406135 0.05027838190378141
2.925204 0.0035654189881764156 0.05030551331361609
2.9248173 0.00358487813710232 0.050332633701455305
2.9244308 0.003604335748588022 0.05035975765249085
2.9240441 0.0036238158756679456 0.05038687646665152
2.9236577 0.00364329444453007 0.05041397079298252
2.9232712 0.003662783505840352 0.050441065019087045
2.922885 0.0036822709918976843 0.05046817549751822
2.9224985 0.0037017810091768267 0.05049528590714981
2.9221122 0.003721289434124193 0.05052238270364424
2.921726 0.003740808347295997 0.05054948028307015
2.9213398 0.003760337702203168 0.050576564507335955
2.9209538 0.0037798654755936355 0.05060364499192703
2.9205675 0.0037994157490619366 0.05063071214216572
2.9201815 0.003818964421438777 0.05065779651526996
2.9197955 0.003838523532156878 0.05068486443268803
2.9194095 0.003858093106187397 0.05071193556638331
2.9190238 0.003877661018967361 0.05073899713577975
2.9186378 0.0038972514878935715 0.05076606238976352
2.918252 0.003916840278624859 0.050793116233417195
2.9178662 0.003936439519795398 0.05082017198119206
2.9174807 0.00395603706613602 0.050847231177847146
2.917095 0.003975657190676401 0.05087431534356112
2.9167094 0.003995275618764093 0.05090142499804724
2.916324 0.00401490451597477 0.05092854401165807
2.9159384 0.004034543849468856 0.05095564379758515
2.915553 0.004054181490729878 0.05098273790056929
2.9151676 0.004073841715620086 0.05100982338501996
2.9147823 0.004093500232142138 0.051036939295327016
2.914397 0.004113169192861386 0.05106407305400718
2.9140117 0.004132848621498675 0.051091237495342494
2.9136267 0.004152526321120901 0.051118383152055163
2.9132414 0.004172226672640056 0.05114552894214856
2.9128563 0.004191925269880071 0.051172637089609015
2.9124713 0.00421163430939937 0.051199739547958575
2.9120865 0.004231341566403523 0.05122681906330384
2.9117014 0.004251071466115712 0.051253894524561514
2.9113166 0.004270799561188018 0.0512809750223891
2.9109318 0.0042905380762950284 0.051308006392473925
2.910547 0.004310286982940371 0.051335037410127356
2.9101624 0.004330034056858823 0.0513620768699921
2.9097776 0.004349803769037279 0.051389090347831776
2.909393 0.004369571624364029 0.051416111218898865
2.9090085 0.004389349873867828 0.051443150659583124
2.908624 0.004409138521520644 0.05147016165156847
2.9082396 0.004428925272671831 0.05149715919935155
2.907855 0.004448734686813404 0.051524146995446295
2.9074707 0.004468542181419215 0.05155112779148592
2.9070864 0.004488360051912055 0.051578104172839014
2.9067023 0.004508175983866576 0.05160508037734667
2.906318 0.004528014592710502 0.05163205182771109
2.9059339 0.004547851242556077 0.051659017947464726
2.9055498 0.004567698256812175 0.05168597522098844
2.9051657 0.004587555615119258 0.05171292550696493
2.9047816 0.004607423332128896 0.05173986893592359
2.9043977 0.0046272890492329 0.051766812502739686
2.9040139 0.004647165119253183 0.051793745121485574
2.90363 0.0046670515151557386 0.051820681897965216
2.9032462 0.004686948262836977 0.05184761164748379
2.9028623 0.004706855332546023 0.05187453203587818
2.9024787 0.004726760376418367 0.05190146467147739
2.902095 0.0047466757428887485 0.05192839749171489
2.9017115 0.004766601447289562 0.05195530445100071
2.9013278 0.004786537460656199 0.05198220459154522
2.9009445 0.004806471409061926 0.05200909770983329
2.9005609 0.0048264280563593085 0.05203598147595944
2.9001775 0.004846382617544717 0.05206286005705456
2.899794 0.004866347466226832 0.052089707665254975
2.899411 0.004886310193352048 0.05211655845774204
2.8990276 0.004906295633279824 0.05214342634439502
2.8986444 0.004926278943410781 0.05217028208492151
2.8982613 0.0049462725389451635 0.0521971492704142
2.8978782 0.004966276433212847 0.05222399282168349
2.8974953 0.004986278148502638 0.05225084667654307
2.8971121 0.005006302617405123 0.05227768719358889
2.8967292 0.005026324883071224 0.05230449532705777
2.8963463 0.005046357420321498 0.052331280083826835
2.8959634 0.005066400202090338 0.05235806856428628
2.8955808 0.0050864407663438705 0.05238483558838579
2.895198 0.005106491556003083 0.05241160012858799
2.8948152 0.005126565103982593 0.05243835394225615
2.8944328 0.005146623861139438 0.05246510450542759
2.8940501 0.005166705379914136 0.052491832859030245
2.8936675 0.005186797099997635 0.05251854769940089
2.893285 0.005206886535836072 0.052545239454396674
2.8929026 0.005226986157008534 0.052571921549507176
2.8925202 0.005247096005852612 0.05259862268444262
2.892138 0.005267203497403968 0.05262529683243524
2.8917556 0.00528733375392074 0.05265197022391847
2.8913734 0.005307461631927736 0.052678637684362886
2.8909912 0.005327599723560078 0.05270532673542434
2.890609 0.005347747995335653 0.05273199630768109
2.890227 0.005367893904080974 0.05275867028875181
2.889845 0.005388062562230346 0.05278532936577368
2.889463 0.005408228837649693 0.052811989486155037
2.889081 0.005428405273966678 0.052838620170057395
2.8886993 0.005448579294028572 0.05286525908448476
2.8883173 0.005468776076875627 0.052891882280870474
2.8879356 0.005488970423020831 0.05291850389627553
2.887554 0.00550917492388065 0.05294512269140388
2.8871722 0.0055293895993609515 0.052971785857236456
2.8867905 0.00554961444776187 0.05299844589506792
2.886409 0.005569836835813398 0.05302509605786449
2.8860273 0.005590082031427976 0.05305174254340386
2.8856459 0.0056103247457894925 0.053078368911670046
2.8852646 0.005630564954602957 0.05310498463945304
2.8848832 0.005650827978829931 0.0531316046188298
2.884502 0.005671088482627107 0.053158221919054165
2.8841205 0.005691371814547098 0.0531848320452405
2.8837392 0.0057116526084398725 0.053211444586425564
2.8833582 0.005731930860186503 0.053238056892930555
2.882977 0.005752231947064864 0.05326467550925643
2.882596 0.005772530475600472 0.05329126143006177
2.882215 0.00579283913089016 0.05331784462414764
2.881834 0.005813157912728632 0.053344398023026623
2.881453 0.00583348680852174 0.05337096692333897
2.8810723 0.005853813104803332 0.05339755413687447
2.8806913 0.005874162257142198 0.053424137052677116
2.8803105 0.005894508793330879 0.05345069295170612
2.8799298 0.0059148654350335145 0.053477231928162235
2.8795493 0.005935219430493987 0.05350376697963998
2.8791685 0.005955596278755294 0.05353029070203733
2.878788 0.005975970457313918 0.05355679135348873
2.8784075 0.005996354718973227 0.053583302097570194
2.878027 0.006016749068330758 0.05360979593738835
2.8776467 0.006037140711358395 0.053636300232777157
2.8772662 0.006057555230306457 0.05366280421707231
2.876886 0.0060779670325611275 0.0536893238936352
2.8765056 0.006098388928827496 0.053715834668039135
2.8761256 0.006118808082385262 0.05374233217424348
2.8757453 0.006139250131019199 0.05376880226941313
2.8753653 0.006159689401121441 0.05379523388898255
2.8749852 0.006180138727758486 0.05382167639946373
2.8746052 0.0062005980951296055 0.05384812277466898
2.8742251 0.006221067523504196 0.05387457456836203
2.873845 0.006241546994555408 0.05390102068264923
2.8734653 0.006262023673161109 0.053927467673146615
2.8730855 0.0062825103821879695 0.053953896018204175
2.8727057 0.0063030071411590985 0.053980345161461885
2.8723261 0.0063235010642097205 0.054006797325544836
2.8719463 0.006344017916875877 0.05403324325928671
2.8715668 0.006364531919104716 0.054059711206446516
2.8711872 0.006385055982540304 0.0540861714051628
2.8708076 0.006405590072850578 0.054112633271501294
2.8704283 0.006426121315682965 0.05413908302139105
2.8700488 0.006446675486086185 0.05416552306808185
2.8696694 0.006467226787902852 0.05419196467658465
2.86929 0.006487788105078721 0.054218398282220324
2.8689108 0.006508359458710154 0.05424481111258937
2.8685317 0.0065289278816969675 0.0542712211214105
2.8681526 0.006549506329089337 0.05429763085249693
2.8677733 0.0065701077272626775 0.05432405337036141
2.8673944 0.006590693244740364 0.054350464565664634
2.8670154 0.006611301722788906 0.054376882054676924
2.8666363 0.006631920222782862 0.054403288180837665
2.8662574 0.006652535748155801 0.054429694164986275
2.8658786 0.006673161288314991 0.054456083959883925
2.8654997 0.006693796816248572 0.054482502953041585
2.865121 0.0067144423637285145 0.054508881724260966
2.8647423 0.006735084878768623 0.05453522052687414
2.8643637 0.006755737374768845 0.05456151446226155
2.863985 0.006776399804688352 0.05458779303340097
2.8636065 0.0067970721988762925 0.05461406042563343
2.8632278 0.006817754511917744 0.05464027223862051
2.8628495 0.006838433735547552 0.05466649379540133
2.862471 0.006859122863874815 0.0546927046434508
2.8620927 0.006879821923635564 0.0547189123005425
2.8617144 0.006900530884203527 0.05474511577292741
2.8613362 0.006921236715851343 0.05477131357424271
2.8609579 0.006941965502066793 0.054797503596071745
2.8605797 0.006962691138849565 0.054823682233684265
2.8602016 0.006983426663989218 0.054849855119035035
2.8598237 0.0070041590130132175 0.05487601642753122
2.8594456 0.007024914324385249 0.0549021709594389
2.8590677 0.00704566643972977 0.05492831748418202
2.8586898 0.00706642842851787 0.054954478149726114
2.858312 0.007087200314301116 0.05498065248802595
2.857934 0.007107982082984881 0.05500682572764199
2.8575563 0.0071287606303479375 0.055032960771725974
2.8571784 0.007149562156472781 0.05505908224935954
2.8568008 0.0071703604341195595 0.05508520827956226
2.8564234 0.007191155428830207 0.05511131958194893
2.8560457 0.007211973431676898 0.055137428693580126
2.8556683 0.007232788131518537 0.05516352380940131
2.8552907 0.0072536258459468305 0.05518960707999775
2.8549132 0.0072744602308052325 0.05521566282347366
2.854536 0.007295291295129873 0.05524172090235046
2.8541586 0.007316145348275996 0.05526776700006096
2.8537815 0.007336996061110269 0.05529380949917058
2.8534043 0.007357856584891854 0.05531984693102243
2.853027 0.007378726939398055 0.05534588585933053
2.85265 0.0073996071027191 0.055371906609760616
2.8522727 0.00742049708780585 0.055397917486720086
2.8518958 0.007441383663296081 0.055423922280491075
2.8515189 0.007462280045540685 0.055449897677937295
2.851142 0.007483186208179155 0.05547587441527592
2.850765 0.007504102173690301 0.05550185966369731
2.8503883 0.007525014686353053 0.05552783404351707
2.8500116 0.007545936995278227 0.05555380304936627
2.849635 0.0075668690740628595 0.055579773065855695
2.8492582 0.007587810947052698 0.05560573121664657
2.8488815 0.00760876258705835 0.05563170476676656
2.848505 0.007629710757103271 0.0556576770982682
2.8481283 0.007650681967194605 0.05568365731075839
2.8477519 0.007671649692929523 0.05570961219086622
2.8473756 0.007692613893903774 0.055735583892087576
2.8469992 0.0077136011717384234 0.05576154212622974
2.846623 0.007734584905123504 0.055787494507579305
2.8462467 0.007755578418676841 0.055813450837364414
2.8458705 0.007776581682185983 0.05583940670595837
2.8454943 0.0077975947250050895 0.055865351422061
2.845118 0.007818617512656386 0.05589129816212268
2.844742 0.007839636752866863 0.055917283995851504
2.844366 0.00786066575845218 0.05594329625060136
2.84399 0.007881704556267861 0.05596929494658588
2.843614 0.007902753110217764 0.05599526774907314
2.8432384 0.007923798085238149 0.056021224423893436
2.8428624 0.007944866160114923 0.05604717261117357
2.8424866 0.007965930632369224 0.05607310082059835
2.8421109 0.00798700483420328 0.05609902400702161
2.8417354 0.00800807540982121 0.05612493658552816
2.8413596 0.00802916908506959 0.05615083346000844
2.840984 0.0080502591146744 0.05617676115756181
2.8406086 0.008071358866788858 0.05620265130274383
2.840233 0.008092468344600732 0.05622852299704674
2.8398576 0.008113587527509243 0.056254380537878436
2.8394823 0.008134703007812539 0.056280224959549104
2.839107 0.008155828180344642 0.05630605359754638
2.8387318 0.008176963046871473 0.05633185796617371
2.8383565 0.008198107586571059 0.05635763750740279
2.8379812 0.008219261804993773 0.056383418257979094
2.8376062 0.008240412243970199 0.05640917838609206
2.8372312 0.008261572343788196 0.05643492667219086
2.8368561 0.00828274209622983 0.05646066683586521
2.836481 0.008303921502645724 0.05648639826331876
2.836106 0.0083251105570503 0.056512131987503676
2.8357313 0.008346295789597025 0.05653785212386655
2.8353565 0.008367490655094985 0.056563576565849705
2.8349817 0.008388695166263392 0.056589282737267536
2.834607 0.008409909302068521 0.05661497876559759
2.8342323 0.008431119568410412 0.056640646913101896
2.8338578 0.008452339443883605 0.056666314177671255
2.833483 0.00847358244945291 0.05669197410354922
2.8331087 0.008494808026034863 0.0567176213869208
2.832734 0.00851605673597832 0.05674326954118164
2.8323596 0.008537315044919273 0.056768916442606426
2.8319852 0.008558569426802472 0.056794556049861486
2.831611 0.008579833401662691 0.0568202119273043
2.8312366 0.008601106990054386 0.05684589299343696
2.8308625 0.008622376634402885 0.05687158882282409
2.8304882 0.008643669460909125 0.056897285360195185
2.8301141 0.008664958326885967 0.05692296443677164
2.82974 0.008686256804346629 0.05694864834452837
2.829366 0.0087075648849063 0.05697433050461025
2.828992 0.008728882575057198 0.05699999635677046
2.828618 0.008750196263975468 0.05702564920066144
2.8282442 0.008771519549105815 0.0570512789812969
2.8278704 0.00879285240148162 0.05707688933074891
2.8274965 0.008814194836293915 0.05710249173166809
2.8271227 0.008835546832206342 0.057128093349434306
2.826749 0.008856894780950704 0.05715367492076528
2.8263755 0.008878252277726687 0.057179264133575054
2.826002 0.008899619342854914 0.057204842009444846
2.8256283 0.008920995952590069 0.057230415440048726
2.825255 0.008942368480999368 0.05725598128996948
2.8248813 0.008963764191473841 0.05728151914381529
2.824508 0.008985155785781462 0.05730700063486637
2.8241346 0.009006556878285814 0.05733248360900642
2.8237615 0.009027953821837173 0.05735795052701271
2.823388 0.00904937393437722 0.057383415460635454
2.823015 0.00907078988006682 0.05740888144831496
2.8226418 0.009092215321229148 0.05743435289969324
2.8222687 0.009113650273217422 0.05745979913586777
2.8218956 0.009135094706676302 0.057485239701305826
2.8215227 0.009156534932146148 0.05751067037272475
2.8211496 0.009177998345751084 0.057536103493128245
2.8207767 0.009199457534470504 0.057561513908511976
2.820404 0.009220912455288095 0.05758688468222725
2.8200312 0.009242390571432148 0.05761224152896272
2.8196583 0.009263878128229224 0.057637593252175115
2.8192856 0.009285361404932961 0.05766292773639225
2.818913 0.009306854103150014 0.05768824067437575
2.8185403 0.009328356246539537 0.05771354551585181
2.818168 0.009349854041154858 0.05773884678235142
2.8177953 0.009371375039970683 0.057764131454338744
2.8174229 0.009392891672201671 0.05778943609338203
2.8170505 0.009414417749174194 0.05781474452185317
2.816678 0.009435953230103732 0.057840046967087305
2.8163059 0.009457484359381008 0.057865360267515445
2.8159335 0.009479038690151393 0.057890652151566434
2.8155613 0.009500588645428257 0.05791592399696875
2.8151891 0.00952214799224963 0.05794120590249116
2.8148172 0.00954370294726771 0.05796647093590147
2.814445 0.009565281102788018 0.05799173101725144
2.814073 0.009586854848143953 0.05801699901018354
2.8137012 0.009608437970870463 0.058042244403745516
2.8133292 0.00963003049943747 0.05806749822677527
2.8129573 0.009651632397698102 0.05809269643314232
2.8125854 0.009673243678975147 0.05811789255526088
2.8122137 0.0096948504572428 0.05814307222578625
2.811842 0.009716466611200854 0.058168273503362726
2.8114703 0.009738092120429288 0.05819347446425129
2.8110986 0.009759727008947037 0.0582186731644093
2.8107271 0.009781357363967952 0.05824385465987685
2.8103557 0.00980299708246789 0.05826903314852987
2.8099842 0.00982464614220433 0.058294204153923494
2.8096128 0.00984630456102479 0.05831937037143999
2.8092413 0.009867972315886233 0.058344524261154794
2.80887 0.009889635514967543 0.0583696905001897
2.8084986 0.009911321965059013 0.05839485844147939
2.8081274 0.00993300384893801 0.05842002375262403
2.8077564 0.009954681132874855 0.05844520431669819
2.8073852 0.009976381707932485 0.058470371756561106
2.807014 0.009998091609165082 0.05849553095838726
2.806643 0.010019796912628035 0.05852068849702603
2.806272 0.010041511537259299 0.058545839176521
2.805901 0.010063235503626358 0.05857098467847933
2.8055303 0.010084954809413627 0.05859607684576548
2.8051593 0.010106697395109847 0.058621110955281684
2.8047886 0.010128435266266033 0.058646113082409836
2.8044178 0.010150182416681778 0.05867110631929839
2.804047 0.010171938826525326 0.058696133766177015
2.8036766 0.010193690532879935 0.05872115241139627
2.803306 0.010215451490330962 0.05874616413465196
2.8029354 0.010237235742416311 0.05877117277215104
2.8025649 0.010259015223216922 0.05879613179965598
2.8021946 0.010280789945888307 0.0588211072986712
2.801824 0.010302587927978888 0.05884605886897223
2.8014538 0.010324381130670078 0.05887100265802369
2.8010836 0.010346183561497229 0.05889595424515898
2.8007133 0.01036799524203977 0.058920907183420544
2.800343 0.010389816147481176 0.058945837242084416
2.7999728 0.010411646290691214 0.05897074855024688
2.7996027 0.010433471575798001 0.0589956135395414
2.7992327 0.010455306067911427 0.05902048047869308
2.7988627 0.010477149754008323 0.05904533756689873
2.7984927 0.010499002641922833 0.059070184144216616
2.798123 0.010520850627277697 0.059094995853359235
2.797753 0.010542707787749109 0.05911978981127248
2.7973833 0.010564574111118195 0.0591445727474934
2.7970135 0.01058644959966538 0.05916934025804992
2.7966437 0.010608334244884358 0.05919412110974553
2.7962742 0.010630213938406049 0.059218892710011455
2.7959044 0.0106521169067408 0.05924366602448529
2.7955348 0.010674014905056244 0.0592684103544266
2.7951653 0.010695922043273175 0.05929313238116535
2.794796 0.010717824176104349 0.05931784738444602
2.7944264 0.010739749581367006 0.05934255058598204
2.7940571 0.01076166995779204 0.05936722678863299
2.7936878 0.010783599446274942 0.059391896110575056
2.7933185 0.01080553804396051 0.05941657005779162
2.7929494 0.010827471587326647 0.05944123221092899
2.7925801 0.010849428405747869 0.059465887574476566
2.792211 0.010871380134760453 0.05949045432672832
2.791842 0.010893340919668159 0.05951499431615523
2.791473 0.01091531076466143 0.059539520136529515
2.791104 0.010937275447327303 0.05956399531793148
2.790735 0.01095926336394495 0.05958844592554513
2.7903662 0.010981246077475646 0.05961284483438848
2.7899973 0.011003237799296465 0.05963724923871543
2.7896285 0.011025238513708993 0.05966164363415133
2.78926 0.011047234004604946 0.059686046489915705
2.788891 0.011069252715507117 0.0597104194863429
2.7885225 0.011091266168409457 0.059734732924925475
2.788154 0.011113288569081533 0.05975898791307322
2.7877853 0.011135319908373034 0.05978322253368988
2.787417 0.01115734592161419 0.05980745320131318
2.7870483 0.011179395123403902 0.05983167290432719
2.78668 0.011201438973507984 0.059855837883942664
2.7863116 0.011223491721449144 0.05987998705430772
2.7859435 0.0112455390789029 0.05990411325522755
2.7855752 0.011267609602371791 0.059928219570211834
2.785207 0.01128967470276219 0.059952273702792915
2.784839 0.011311748649035747 0.059976253589017404
2.7844708 0.011333831415002483 0.06000022642620814
2.7841027 0.01135592300775433 0.060024171341477625
2.7837346 0.011378023403763596 0.06004809060723001
2.7833667 0.01140011828996965 0.06007201028010977
2.7829988 0.011422221967235193 0.06009592056560793
2.782631 0.011444334443732869 0.06011980885076923
2.782263 0.011466455691058289 0.06014362323731014
2.7818954 0.011488571356178688 0.06016741508352716
2.7815278 0.011510695761757363 0.060191201824307455
2.7811599 0.01153284326995601 0.06021497178581536
2.7807925 0.011554970792886823 0.060238725174426064
2.7804248 0.011577121410530107 0.06026244801582686
2.7800572 0.011599280735791246 0.06028613405369841
2.7796898 0.01162143438527583 0.0603097401970617
2.7793224 0.011643596696582643 0.06033331706429898
2.778955 0.011665767674395058 0.06035689014814259
2.7785878 0.011687932911729855 0.060380459356897766
2.7782204 0.011710121210601417 0.0604040333441199
2.7778533 0.011732303750317216 0.06042755092832708
2.777486 0.011754494920452324 0.06045101930356067
2.777119 0.011776694693167711 0.06047444304096952
2.7767518 0.011798903067985039 0.06049784794469401
2.7763848 0.011821105603275619 0.06052123784557098
2.776018 0.011843316722165176 0.06054461780706719
2.775651 0.011865536412659482 0.06056797420486499
2.775284 0.011887764668694456 0.060591287397856165
2.7749171 0.011910001472117807 0.060614589159416886
2.7745504 0.011932232366550796 0.06063784093531011
2.7741838 0.01195447179008026 0.060661144191219644
2.7738168 0.011976734232181778 0.06068445579481385
2.7734504 0.011998976275951066 0.060707715327121575
2.7730837 0.012021241318370093 0.060730976769704875
2.7727172 0.012043500401001075 0.06075419473917141
2.7723505 0.012065782468707684 0.060777348777462846
2.771984 0.012088058522741627 0.06080045633516043
2.771618 0.012110328531290106 0.06082345746812673
2.7712514 0.012132621458536285 0.06084643632491426
2.7708852 0.01215490829452251 0.06086938357172419
2.7705188 0.01217721804351074 0.0608923163484041
2.7701526 0.012199521672066213 0.06091521798071644
2.7697866 0.012221819148308746 0.060938052504561434
2.7694204 0.012244139512289741 0.0609608855312815
2.7690544 0.012266453697369489 0.0609837106985624
2.7686884 0.012288776232438247 0.061006506251845
2.7683225 0.012311107098649791 0.06102924148062429
2.7679565 0.012333446280846929 0.061051956982397855
2.7675905 0.012355793771232818 0.061074643856197916
2.7672248 0.012378134989785461 0.06109726829161138
2.766859 0.01240048448101393 0.061119892629287256
2.7664933 0.012422842244547443 0.06114249060181639
2.7661276 0.01244520825898681 0.06116500242416215
2.765762 0.012467567912941784 0.06118749785851686
2.7653964 0.01248995037932879 0.061209968121912255
2.7650309 0.012512326452260246 0.061232375786754514
2.7646654 0.012534710708481379 0.06125471191310662
2.7642999 0.012557103108924612 0.061276976476804225
2.7639346 0.012579489023508163 0.061299131407187374
2.763569 0.012601897630357939 0.061321245400665664
2.7632039 0.012624299698791818 0.06134333673463575
2.7628386 0.012646709808660532 0.06136529318197206
2.7624736 0.01266911330118901 0.06138722939291367
2.7621083 0.012691539429897964 0.06140910100511412
2.7617433 0.01271395889209843 0.061430925180535806
2.7613783 0.012736386313634563 0.061452691299089736
2.7610133 0.012758821663541229 0.06147437356073618
2.7606483 0.012781264909943748 0.061495945652567205
2.7602835 0.012803701351646539 0.06151748603061536
2.7599185 0.012826160323698772 0.061538988514823506
2.7595537 0.012848612449435342 0.06156043479873284
2.759189 0.012871072403306595 0.06158185153440727
2.7588243 0.012893525469044972 0.06160323780367028
2.7584596 0.012916001023575052 0.06162457534514297
2.758095 0.01293846965031252 0.061645900622368945
2.7577305 0.01296094606366918 0.061667222068754905
2.757366 0.012983430226546362 0.061688471737880134
2.7570014 0.013005922131336216 0.061709640671230075
2.756637 0.013028407017948006 0.06173076769964561
2.7562726 0.01305091432477215 0.06175183844745629
2.7559083 0.013073414565943298 0.06177287482497604
2.755544 0.01309592247517014 0.061793840950634865
2.75518 0.01311842326152083 0.06181477866059786
2.7548156 0.01314094642330307 0.06183566396237512
2.7544515 0.013163462418035909 0.06185650724872111
2.7540874 0.013185986014432336 0.06187729139502859
2.7537234 0.013208517146140967 0.06189803308461474
2.7533593 0.013231055848819966 0.061918756241142306
2.7529955 0.01325358729586842 0.06193938649514942
2.7526314 0.013276141010897208 0.0619598580367224
2.7522676 0.013298687373406629 0.061980320022295254
2.751904 0.01332122642648703 0.06200076818585307
2.7515402 0.013343787664804731 0.06202116031001363
2.7511764 0.013366356338743116 0.06204152320694109
2.7508128 0.01338891759381277 0.0620618231898813
2.7504492 0.013411486226456633 0.06208196521297053
2.7500856 0.013434062144110519 0.06210204861958289
2.7497222 0.013456630573456061 0.062122089850712284
2.7493587 0.013479221065631878 0.062142098928451454
2.7489953 0.013501804028216368 0.06216203252028492
2.748632 0.01352439419767889 0.062181913583520994
2.7482686 0.013546991611639103 0.06220176728709312
2.7479053 0.013569596205965269 0.0622215766452683
2.7475421 0.013592193171912263 0.06224129939412036
2.747179 0.01361479726077492 0.06226096469733041
2.746816 0.013637408507233202 0.062280566712700276
2.7464528 0.013660026838798075 0.06230016403056225
2.7460897 0.013682652311481205 0.0623197183299789
2.7457268 0.013705269984980915 0.06233923266079118
2.7453637 0.013727909618043588 0.06235862671619307
2.7450008 0.013750541369766247 0.06237791206919779
2.7446382 0.013773165275397405 0.06239719319816609
2.7442753 0.013795811016386189 0.06241645102898002
2.7439125 0.013818463761911575 0.062435613934209544
2.7435498 0.013841108527765187 0.06245472312689965
2.7431872 0.013863760239886298 0.06247371524778918
2.7428246 0.013886418788154262 0.062492637560333054
2.7424622 0.013909069320226964 0.06251147518418447
2.7420995 0.013931741533985124 0.06253022988149946
2.7417371 0.013954405661459371 0.0625489237311697
2.7413747 0.01397707652291513 0.06256761972031723
2.7410123 0.013999754185279474 0.0625862130656252
2.7406502 0.01402242359846306 0.0626046705839488
2.7402878 0.01404511464057459 0.06262299984610503
2.7399256 0.014067797332166565 0.06264122727527469
2.7395635 0.014090486648686005 0.06265934942167882
2.7392013 0.014113182478712044 0.06267746036756651
2.7388391 0.014135884911046873 0.06269554536029685
2.7384772 0.014158578885214629 0.06271357895839413
2.7381153 0.014181279416849239 0.06273149945228915
2.7377534 0.014203986374712384 0.0627493853478523
2.7373915 0.014226699844314843 0.06276718003063458
2.7370296 0.014249419687784419 0.06278491182467251
2.7366679 0.014272131018802094 0.06280256444285713
2.7363062 0.014294848660933987 0.06282011246772384
2.7359445 0.014317572699879155 0.0628376511465455
2.7355828 0.014340303022221043 0.0628551495230053
2.7352211 0.014363039713062515 0.06287256935155955
2.7348597 0.014385767647444599 0.06288991873751532
2.7344983 0.014408501890734714 0.06290718703630044
2.7341368 0.014431242312055347 0.06292440139426353
2.7337754 0.014453989006391632 0.06294160857480656
2.733414 0.01447674186715247 0.06295882545514324
2.7330527 0.014499485980893597 0.06297596558975123
2.7326915 0.014522236216683668 0.06299301954445533
2.7323303 0.014544992652619576 0.0630100024449716
2.731969 0.014567755156719264 0.06302691575896208
2.731608 0.014590523817646575 0.0630438038253581
2.731247 0.01461328348277775 0.06306062395220037
2.730886 0.01463604925131395 0.06307733634246378
2.730525 0.014658820986339527 0.06309397491000122
2.730164 0.014681598778096966 0.06311061489326836
2.729803 0.014704382521937027 0.06312724092253459
2.7294424 0.014727157248523623 0.06314375008561332
2.7290814 0.014749952916013557 0.06316014761288159
2.7287207 0.01477273948423635 0.06317651478902193
2.7283602 0.01479551682749403 0.06319279008648616
2.7279994 0.014818315148572085 0.06320904215877166
2.727639 0.014841104201301407 0.06322522768487268
2.7272782 0.014863914205266374 0.06324138073392771
2.7269177 0.014886714902113737 0.06325749958141923
2.7265575 0.014909506373035966 0.0632736134186103
2.726197 0.01493231868067944 0.06328965363733083
2.7258368 0.014955121709030397 0.06330562738884432
2.7254763 0.014977945529440151 0.0633214983066228
2.725116 0.015000760007206022 0.06333736656254418
2.724756 0.015023565056898443 0.06335321273458273
2.7243958 0.015046390950791492 0.06336902560176788
2.7240355 0.015069222495008371 0.06338480629175314
2.7236755 0.015092044638019813 0.06340050485344878
2.7233155 0.015114872383437374 0.06341616588581815
2.7229555 0.01513770579803941 0.06343175785396706
2.7225957 0.015160529649930685 0.06344732791189836
2.7222357 0.01518337426844543 0.0634628259132144
2.721876 0.015206209273688293 0.06347825950432072
2.7215161 0.015229049872804167 0.06349365508423448
2.7211564 0.015251895959982512 0.06350905071655716
2.7207968 0.015274732492336527 0.0635244381873643
2.720437 0.015297589643590584 0.06353973021530383
2.7200775 0.01532043717138226 0.06355492983204793
2.719718 0.015343290101585097 0.06357002853467676
2.7193584 0.015366148499179472 0.06358511158093222
2.7189991 0.015388997109495098 0.06360016424436617
2.7186396 0.01541186632736834 0.0636151581971064
2.7182803 0.01543472571827826 0.06363014172359822
2.717921 0.015457590535211375 0.06364509132017075
2.7175617 0.015480460662925483 0.06365994566135517
2.7172027 0.015503320981735187 0.06367476047807463
2.7168434 0.015526201752900676 0.0636895301947321
2.7164843 0.015549072674273922 0.06370423321433621
2.7161252 0.01557194882594335 0.06371889840447532
2.7157662 0.015594830277423333 0.06373351766333364
2.7154071 0.015617716923462976 0.06374805584047596
2.7150483 0.01564059362342791 0.06376257077062303
2.7146895 0.0156634754841167 0.06377704554730518
2.7143307 0.01568636256464405 0.06379143258049642
2.7139719 0.015709254758599224 0.06380579151810867
2.713613 0.015732152138383138 0.06382008697601131
2.7132545 0.015755039375722483 0.06383432368815099
2.7128959 0.01577793175785193 0.06384854009967907
2.712537 0.01580084441551993 0.06386274655669262
2.7121787 0.015823731757111832 0.06387693197687844
2.7118201 0.01584663935021062 0.06389098563988012
2.7114618 0.015869536771004167 0.06390495907717017
2.7111032 0.01589245439435248 0.0639189359562484
2.7107449 0.015915361826468705 0.06393288172066043
2.7103865 0.015938274204350948 0.06394676741224851
2.7100284 0.01596117634268188 0.06396060701749037
2.70967 0.01598409864996608 0.0639744755635267
2.709312 0.01600701070949681 0.06398830215353038
2.7089539 0.016029927671452025 0.06400211350566593
2.7085958 0.016052849613071362 0.0640158443986874
2.708238 0.01607576114078399 0.06402943969267841
2.7078798 0.016098692841013514 0.06404303700642204
2.707522 0.016121614095095552 0.06405663155250127
2.707164 0.016144540255007035 0.06407019861939353
2.7068062 0.01616747121779355 0.06408371171176853
2.7064483 0.01619040704461732 0.06409713831554655
2.7060907 0.016213332335183833 0.06411050268246869
2.7057328 0.0162362777288171 0.06412381129011306
2.7053752 0.016259212539431696 0.06413707848666773
2.7050178 0.016282136844902893 0.06415031257024686
2.7046602 0.016305081114993385 0.06416344632085043
2.7043025 0.016328030113210004 0.06417652291532615
2.7039452 0.01635096843896381 0.0641895976192523
2.7035878 0.01637391147915796 0.06420264656527538
2.7032304 0.016396859132892988 0.06421567675049493
2.7028732 0.01641979617007906 0.06422865352075806
2.7025158 0.01644275309715192 0.06424153948912703
2.7021587 0.016465699349628854 0.0642544107956783
2.7018015 0.016488650154877826 0.06426727037131526
2.7014444 0.016511605588634733 0.0642800890416517
2.7010872 0.016534565543734794 0.06429280447876369
2.7007303 0.016557514735852825 0.06430546368474149
2.7003732 0.016580483732762274 0.06431807416190521
2.7000163 0.016603441924257504 0.06433062381673507
2.6996593 0.01662640453974847 0.06434304665417369
2.6993027 0.016649356267587855 0.06435540980678302
2.6989458 0.016672327710681112 0.06436773687275846
2.698589 0.016695288236050626 0.06438005831852915
2.6982324 0.016718253116507438 0.06439234527110452
2.6978757 0.016741222411845464 0.0644046319854605
2.697519 0.01676419605153423 0.06441688096932424
2.6971626 0.01678715871559797 0.06442902412754764
2.696806 0.016810141020637607 0.06444106390366844
2.6964495 0.016833112267636164 0.0644530012596364
2.696093 0.01685608772963303 0.06446491378508964
2.6957366 0.016879067460382435 0.06447674525846987
2.6953804 0.016902035990125474 0.06448856271502965
2.6950243 0.01692500876230498 0.06450031950306331
2.6946678 0.016948001044505823 0.0645119811094765
2.6943119 0.01697096674696269 0.06452357864829822
2.6939557 0.016993951916117182 0.06453514308633096
2.6935995 0.01701694123405095 0.06454664406453244
2.6932435 0.01703991920785684 0.06455809181680904
2.6928875 0.017062901282194124 0.06456945265855812
2.6925316 0.017085887338915213 0.06458068143040493
2.6921756 0.01710887741911499 0.06459185836066623
2.69182 0.017131856031413446 0.06460299720331895
2.691464 0.01715485403983761 0.0646140834016759
2.6911082 0.017177840533107062 0.06462506466069835
2.6907525 0.017200830956255447 0.06463597737266234
2.6903968 0.01722382521202114 0.06464681424598927
2.6900413 0.01724680793701644 0.06465762586095218
2.6896856 0.01726980987840265 0.06466837504060417
2.68933 0.017292800249819783 0.06467909262280688
2.6889746 0.017315794391172746 0.06468975315965136
2.6886191 0.01733879234625501 0.0647003863913813
2.688264 0.01736177861783927 0.06471097360367278
2.6879086 0.017384768667819808 0.0647215016600454
2.6875532 0.017407777855805707 0.06473199025692242
2.687198 0.01743077535782266 0.06474244235064999
2.686843 0.017453761101106188 0.0647528559542144
2.6864877 0.017476766001047347 0.06476322280348769
2.6861327 0.017499759096305825 0.0647734716231786
2.6857774 0.01752277129094409 0.06478368774878898
2.6854224 0.01754577163643949 0.06479386787866163
2.6850677 0.01756876016252739 0.06480399274950312
2.6847126 0.017591767694937675 0.06481404296341597
2.684358 0.017614763348810642 0.06482399661345445
2.6840029 0.017637777955313055 0.06483390703196881
2.683648 0.017660780645222363 0.06484380261744797
2.6832933 0.01768378681564498 0.0648536787192793
2.6829388 0.01770678104703522 0.06486351379561292
2.682584 0.017729794200356353 0.06487333610871884
2.6822295 0.01775279539069485 0.06488310708655606
2.681875 0.017775800001906584 0.06489279928178758
2.6815205 0.017798808062219253 0.06490239683188298
2.6811662 0.017821804008970783 0.06491192900848769
2.6808116 0.017844818828949154 0.06492140182732749
2.6804574 0.01786782148489802 0.06493079022941953
2.680103 0.01789082748653133 0.06494013728519205
2.6797488 0.017913836763721994 0.06494943600440047
2.6793945 0.017936849353059593 0.06495867837735822
2.6790404 0.01795984967105661 0.06496771452406161
2.6786864 0.01798285316848831 0.0649765117153404
2.6783323 0.018005859709031274 0.0649849988515558
2.6779783 0.018028869236927154 0.06499331622437458
2.6776242 0.01805188167350807 0.06500155381233574
2.6772704 0.018074881540492152 0.06500974056544472
2.6769164 0.018097899772939702 0.06501786542777892
2.6765625 0.01812090539024824 0.06502593708764716
2.6762087 0.01814391382376439 0.06503388770218488
2.6758552 0.01816690957179542 0.06504178898370469
2.6755013 0.01818992359691723 0.06504965468054745
2.6751478 0.018212924901397216 0.0650574477116682
2.6747942 0.018235928939098114 0.06506523436459428
2.6744406 0.018258935747368366 0.06507299741484311
2.674087 0.018281945272694385 0.0650807154833025
2.6737335 0.018304957543697868 0.06508842186341918
2.6733801 0.018327956991946132 0.06509608043254085
2.6730268 0.018350959164908604 0.06510373603538534
2.6726735 0.018373964021550986 0.06511138089101277
2.6723201 0.018396971598366188 0.06511902479544326
2.671967 0.018419966323516463 0.06512660749479991
2.6716137 0.018442979260944514 0.0651341413844967
2.6712606 0.018465979303030764 0.06514160263664605
2.6709075 0.01848898198540776 0.06514902479285918
2.6705546 0.018511971734416082 0.06515640936656283
2.6702015 0.01853497963010867 0.06516374322096952
2.6698487 0.01855797455629823 0.06517103863706374
2.6694956 0.0185809876059205 0.06517830681046195
2.6691427 0.01860398766401206 0.0651855752193308
2.66879 0.018626974759961973 0.06519283378461609
2.6684372 0.018649979938858526 0.0652000646475066
2.6680846 0.018672972137896565 0.06520729412550294
2.667732 0.018695966864895452 0.06521446640496863
2.6673794 0.018718964118157547 0.06522155446688127
2.6670268 0.01874196385202174 0.06522862017328025
2.6666741 0.018764966088969593 0.06523566795995803
2.6663218 0.018787955235926256 0.0652426670881755
2.6659691 0.01881096240979238 0.06524962136732537
2.6656168 0.018833956460222356 0.06525655400327234
2.6652646 0.01885693740367562 0.06526345692200038
2.6649122 0.018879936319516257 0.06527033539000252
2.66456 0.018902922102642612 0.06527715576019526
2.6642077 0.018925925832937073 0.06528397670085401
2.6638556 0.018948916416701378 0.06529077464166849
2.6635034 0.018971909375262424 0.06529757914889632
2.6631515 0.018994889181493918 0.06530438836559692
2.6627994 0.019017886927267528 0.06531113847221955
2.6624475 0.01904087148200945 0.06531781254080703
2.6620955 0.01906385835528474 0.06532440896273566
2.6617436 0.019086847558803938 0.06533096960400361
2.6613917 0.019109839051943005 0.06533752545979882
2.66104 0.019132817287711146 0.06534404800225187
2.6606884 0.01915579779522977 0.06535057702121692
2.6603367 0.019178780621764837 0.06535710351272016
2.659985 0.01920176571921584 0.0653636220171428
2.6596334 0.019224753126754274 0.06537010736770152
2.6592817 0.019247742785479496 0.06537655243298272
2.6589303 0.019270719141484826 0.06538297653422238
2.6585789 0.0192936977267673 0.06538935026164779
2.6582274 0.019316678566833858 0.06539570254434354
2.657876 0.0193396616162677 0.06540203548156674
2.6575248 0.01936263130585647 0.06540830298827997
2.6571734 0.019385618765425185 0.06541454088605586
2.6568222 0.01940859283903852 0.06542076893283955
2.656471 0.01943156907928546 0.0654269968763011
2.65612 0.019454531922649742 0.06543318889612869
2.6557689 0.019477512517629084 0.06543937643164222
2.655418 0.019500479704220225 0.0654455623208617
2.655067 0.019523449031242656 0.06545168975356824
2.654716 0.01954642050251216 0.06545764799369812
2.654365 0.019569394010836728 0.06546340241537148
2.654014 0.019592369534309987 0.06546904294883142
2.6536634 0.019615331398667852 0.06547464245902428
2.6533127 0.019638295240934016 0.0654801935472536
2.652962 0.01966126099271873 0.06548563579802583
2.6526113 0.01968422865939063 0.06549101753493089
2.6522605 0.019707198184905166 0.06549634084489277
2.65191 0.01973015397188712 0.0655016305560279
2.6515594 0.019753127207343835 0.06550689485736423
2.6512089 0.0197760866818849 0.06551211835985923
2.6508586 0.019799032340591067 0.06551727571986574
2.6505082 0.01982199543655144 0.0655224091122823
2.650158 0.01984494468545016 0.06552748271654527
2.6498075 0.019867911339860697 0.0655325095590325
2.6494572 0.019890864109825806 0.06553749369187872
2.649107 0.01991381862844973 0.06554241717674689
2.648757 0.019936759216662683 0.06554724707453191
2.6484067 0.019959717123528304 0.06555201649914028
2.6480567 0.019982661050752932 0.06555673901439973
2.6477067 0.02000560663469266 0.06556140781196995
2.6473567 0.020028553827516813 0.06556599448626299
2.6470068 0.020051502631289683 0.06557056195252095
2.646657 0.020074437385407127 0.06557512555223668
2.646307 0.02009738938024568 0.06557966045573096
2.6459572 0.020120327307481912 0.06558416939162307
2.6456075 0.020143266816833587 0.06558861615628635
2.645258 0.020166192220118607 0.06559301032436009
2.6449082 0.020189134804427827 0.06559735857827838
2.6445587 0.02021206324999846 0.06560168696341984
2.6442091 0.020234993221607895 0.06560600612962127
2.6438596 0.020257924678141113 0.06561025477057005
2.64351 0.020280857622598295 0.06561445255133165
2.6431606 0.020303792017095496 0.06561863471820771
2.6428113 0.020326712237469662 0.06562278206613814
2.642462 0.020349633883517067 0.06562686437735699
2.6421127 0.02037255695100568 0.06563084969255555
2.6417634 0.020395481387071843 0.06563478165247569
2.6414142 0.020418407204316643 0.06563868101455561
2.6410651 0.02044131871165635 0.06564254710359953
2.640716 0.02046423157750122 0.06564636744223327
2.640367 0.020487145748463585 0.06565010564536619
2.640018 0.02051006122359428 0.0656537595477428
2.639669 0.020532977948076212 0.06565735240147584
2.6393201 0.02055588027598029 0.0656608744823539
2.6389713 0.0205787838036248 0.06566433181221598
2.6386223 0.02060170419789046 0.06566770692053844
2.6382737 0.02062459442758215 0.06567104376521404
2.637925 0.02064750149430318 0.06567434201781237
2.637576 0.020670409681469184 0.06567760316251106
2.6372275 0.020693303359261714 0.06568079130438885
2.636879 0.020716198113424757 0.06568390869820855
2.6365304 0.02073909396738668 0.0656869754638651
2.6361818 0.0207619908585398 0.06568998834744603
2.6358335 0.02078487314984454 0.06569294759439741
2.6354852 0.02080775643861123 0.06569583021936645
2.6351368 0.020830640745641973 0.06569868802930315
2.6347885 0.02085352602161338 0.06570150198423684
2.6344402 0.020876412288094535 0.06570426576693777
2.6340919 0.020899299487270175 0.06570695876352398
2.6337438 0.02092217196914776 0.0657096119291194
2.6333957 0.02094504534400653 0.06571219743094789
2.6330476 0.020967919627674803 0.06571472775005198
2.6326995 0.020990794755641282 0.0657171331336514
2.6323516 0.021013655058322343 0.06571949638731989
2.6320035 0.021036531828929634 0.06572181426899576
2.6316557 0.021059393737953413 0.06572404135758839
2.6313078 0.021082256388676435 0.06572615977861684
2.63096 0.021105119777689692 0.06572821225694521
2.6306124 0.021127968177996715 0.0657301560774847
2.6302645 0.021150832913562047 0.06573195400523706
2.629917 0.02117368256649334 0.06573361628295495
2.6295693 0.021196532801493282 0.06573524798729943
2.6292217 0.02121938358644135 0.06573685426173724
2.628874 0.021242234939009702 0.06573844090936815
2.6285267 0.021265071154193845 0.06573999905411394
2.6281793 0.02128790791595175 0.06574153644680482
2.627832 0.021310745195718756 0.06574303651073188
2.6274846 0.02133358300155803 0.06574451243753968
2.6271372 0.021356421301738097 0.06574592443384009
2.62679 0.021379244413358485 0.06574726628274843
2.6264427 0.021402083649232833 0.06574856525769672
2.6260955 0.021424907661408664 0.06574980965720603
2.6257484 0.021447732084217973 0.06575097929798719
2.6254013 0.02147055691036573 0.0657520874520621
2.6250544 0.02149336642400179 0.06575313015841441
2.6247075 0.021516176300565036 0.06575413044999051
2.6243603 0.02153900218330602 0.06575508419025686
2.6240134 0.021561812722347695 0.06575599386896673
2.6236668 0.021584607887135076 0.0657568883170349
2.6233199 0.021607419043555145 0.06575774836996758
2.6229732 0.021630214798546283 0.0657585128825862
2.6226265 0.02165301080401195 0.06575916907437691
2.62228 0.021675807018543432 0.06575976553075451
2.6219332 0.021698603438285793 0.06576030738062731
2.6215866 0.021721400018392994 0.06576070849841666
2.6212401 0.02174418104592824 0.06576101996312832
2.6208937 0.021766962159777203 0.06576121545350859
2.6205473 0.02178974331700315 0.06576125510802633
2.6202009 0.021812524450190027 0.06576105849968622
2.6198545 0.021835305478608298 0.06576067697375355
2.6195083 0.02185807067297282 0.06576016680394202
2.6191618 0.02188085134396136 0.06575950382392015
2.6188157 0.021903616090523905 0.06575877508548963
2.6184695 0.02192638057295106 0.06575794140783094
2.6181235 0.021949129060777364 0.06575694416636611
2.6177773 0.02197189286327713 0.06575585976323717
2.6174314 0.021994640599872797 0.06575469480673268
2.6170855 0.02201738789262524 0.06575327763033091
2.6167395 0.022040134649709057 0.06575158657619268
2.6163936 0.022062880798396148 0.06574980173724028
2.6160479 0.022085610648925006 0.06574798708681728
2.615702 0.022108355538086665 0.06574611861210351
2.6153562 0.022131084092488266 0.06574414893476488
2.6150105 0.022153811944438054 0.06574207792867025
2.6146648 0.022176539066172795 0.06573989921058636
2.6143193 0.022199249739533147 0.06573762709806001
2.6139736 0.02222197527670142 0.0657351567120093
2.6136281 0.02224468426312297 0.06573262593126698
2.6132827 0.022267392374234803 0.06573002041728573
2.6129372 0.02229009954627591 0.06572724197773187
2.612592 0.022312790074489632 0.06572431824538041
2.6122465 0.02233549523636808 0.06572131915738261
2.6119013 0.022358183691969905 0.06571824496558017
2.611556 0.022380871049418865 0.06571501736450425
2.6112108 0.02240355726627662 0.06571153686068086
2.6108658 0.02242622657797615 0.06570796528117304
2.6105206 0.022448910319066772 0.06570425622538638
2.6101756 0.022471577056315986 0.06570030246986852
2.6098306 0.022494242409739334 0.06569612040433473
2.6094856 0.022516906276201107 0.06569181276688335
2.6091406 0.02253956865770453 0.06568740766272269
2.608796 0.02256221382553532 0.06568292074117855
2.608451 0.02258487307309259 0.06567803584165084
2.6081061 0.022607514915277366 0.06567304768529407
2.6077614 0.022630155062558163 0.06566800898445085
2.6074166 0.022652793425286918 0.06566288326860065
2.607072 0.022675414381436044 0.06565763138849476
2.6067274 0.02269804910485798 0.06565212880326111
2.6063828 0.022720666280612364 0.06564643863052402
2.6060383 0.022743281426048936 0.06564054083705863
2.6056938 0.022765894553084923 0.06563457065331632
2.6053495 0.02278848992971249 0.06562847236753089
2.605005 0.02281109885952271 0.06562227177408905
2.6046607 0.022833689957191396 0.0656159007625553
2.6043165 0.02285627885016574 0.06560930135815352
2.6039722 0.02287886538516134 0.06560234365862397
2.6036282 0.02290143387758387 0.0655952722866774
2.603284 0.022924015541219898 0.06558807284722842
2.6029398 0.022946579068955166 0.06558064389457628
2.6025958 0.02296914000489285 0.06557313840940285
2.6022518 0.022991698355431325 0.0655654796904752
2.6019077 0.023014253988240547 0.06555743510563992
2.601564 0.023036791218324314 0.06554931884285996
2.6012201 0.02305932561942242 0.0655409997278509
2.600876 0.023081872748550596 0.06553238941388019
2.6005323 0.023104401241490338 0.06552357129384166
2.6001887 0.02312691106000565 0.06551456151038772
2.599845 0.02314943332176947 0.06550511089609617
2.5995014 0.02317193667908803 0.06549543786966154
2.5991578 0.023194436654613612 0.06548539428043816
2.5988142 0.02321693314245574 0.06547521740024609
2.5984707 0.023239426116156543 0.0654648439186447
2.5981271 0.023261915471414697 0.06545421668136234
2.5977838 0.023284385525537413 0.06544324885184968
2.5974405 0.023306851753370984 0.06543201114952978
2.5970972 0.023329314071134873 0.06542036347761124
2.5967538 0.023351772304304765 0.06540829840620205
2.5964105 0.02337422638473803 0.06539614516342489
2.5960674 0.023396660674053073 0.0653838975909366
2.595724 0.023419106352171978 0.06537161099727504
2.595381 0.023441532206197085 0.06535925457003441
2.595038 0.02346395381565062 0.06534681708832622
2.594695 0.023486355561195747 0.06533432974671807
2.594352 0.023508768600459518 0.06532178365678103
2.5940092 0.023531161743701973 0.06530917613780302
2.5936663 0.023553550566211414 0.06529653040475868
2.5933235 0.023575935035707745 0.06528382693213816
2.5929806 0.023598315121019543 0.06527088000304948
2.592638 0.023620675176356718 0.06525786254348043
2.5922952 0.023643046342785825 0.06524482775028163
2.5919526 0.023665397466259366 0.06523178238447876
2.59161 0.023687744132451564 0.065218695349817
2.5912673 0.023710086286077795 0.06520553583985784
2.590925 0.02373240839084472 0.06519230081303153
2.5905824 0.023754741480875616 0.06517903817647246
2.59024 0.023777054501359435 0.06516572425550105
2.5898976 0.023799362935161838 0.06515238550329905
2.5895553 0.023821666807212285 0.06513891760545637
2.589213 0.023843966026588902 0.06512536070581906
2.5888708 0.023866245101760955 0.06511179039302945
2.5885286 0.023888519508622644 0.06509823159089242
2.5881865 0.023910789301215048 0.06508465051810884
2.5878444 0.023933054412993333 0.06507102048819406
2.5875022 0.023955314869757494 0.06505727608154434
2.58716 0.02397757058762068 0.06504349609173071
2.5868182 0.023999806112838952 0.065029709808626
2.5864763 0.0240220368965209 0.06501594351360546
2.5861344 0.024044262999920334 0.06500213655675997
2.5857925 0.024066484340910497 0.06498825878042344
2.585451 0.024088685459245137 0.06497428447252618
2.585109 0.02411089724898181 0.06496024688778515
2.5847673 0.024133088780425496 0.06494617792468285
2.5844257 0.02415527545956653 0.0649320340143377
2.584084 0.024177457318451962 0.06491775954783446
2.5837426 0.02419961877244872 0.06490336766745944
2.583401 0.024221790807616887 0.06488893518813629
2.5830595 0.024243942404139237 0.06487445400104272
2.5827181 0.024266089070170034 0.06485986314069363
2.5823767 0.024288230713948294 0.06484523664841628
2.5820353 0.024310367382025317 0.06483050047420406
2.5816941 0.024332483515848973 0.06481571249661841
2.581353 0.024354594620763597 0.06480077316003495
2.5810115 0.0243767160199382 0.06478576929768586
2.5806706 0.02439880144220467 0.0647706886994135
2.5803294 0.024420897108715357 0.06475557271226076
2.5799882 0.024442987648230434 0.0647403336877678
2.5796473 0.024465057489689305 0.06472499764173463
2.5793064 0.024487122145716002 0.06470965026068615
2.5789654 0.024509181519335167 0.06469429919520076
2.5786245 0.024531235700896596 0.064678895698863
2.5782835 0.024553284579036782 0.06466349633050344
2.5779428 0.024575312843435296 0.06464808475504945
2.5776021 0.024597335801669198 0.06463265033063609
2.5772614 0.024619353559837607 0.06461726907547088
2.5769207 0.02464136603147667 0.06460190889962032
2.57658 0.024663373297511143 0.06458638872606723
2.5762396 0.024685359812930425 0.06457082273244893
2.575899 0.024707356478028058 0.06455525259573815
2.5755584 0.02472933237609504 0.06453955243380209
2.575218 0.024751302963326845 0.06452375873313836
2.5748777 0.02477325273362697 0.06450794250262305
2.5745373 0.024795212549394298 0.06449209225474836
2.574197 0.02481715153999221 0.06447625231312887
2.5738568 0.024839085203263403 0.0644604548319908
2.5735166 0.02486101343313017 0.06444461463180527
2.5731764 0.02488293632412496 0.064428774984622
2.5728362 0.024904853770456235 0.06441289819877599
2.5724962 0.024926750499913986 0.06439696135651926
2.5721562 0.02494864175576021 0.06438099125997775
2.5718162 0.024970527622829232 0.06436496528138029
2.5714762 0.024992407989248257 0.06434894618814861
2.5711362 0.02501428296249905 0.06433292467146982
2.5707965 0.025036137093943475 0.0643168766005379
2.5704567 0.025057985836140294 0.06430089372245654
2.570117 0.025079829091491677 0.06428485395051949
2.5697773 0.025101666933713563 0.06426874977575503
2.5694375 0.02512349924991805 0.06425261045880219
2.569098 0.025145310809898874 0.0642364433839367
2.5687582 0.025167132143073884 0.06422027199895329
2.5684187 0.025188932720039508 0.06420407796891402
2.5680792 0.02521072774128302 0.06418784562609176
2.5677397 0.02523251729275573 0.06417155043593173
2.5674005 0.0252542859556185 0.06415520814314739
2.567061 0.025276064420365497 0.06413889369620605
2.5667217 0.025297821998147115 0.06412248664984178
2.5663824 0.025319574049017152 0.06410607653692374
2.5660431 0.025341320487757554 0.0640896479353711
2.565704 0.02536304611016987 0.06407318528472314
2.5653648 0.025384781360602505 0.06405654469446892
2.5650258 0.02540649567589927 0.06403955328782827
2.5646868 0.02542820416203852 0.06402243572863195
2.5643477 0.025449906861384767 0.06400512705593286
2.564009 0.02547158836412901 0.06398769314502831
2.56367 0.02549327921831629 0.06396996988511838
2.5633311 0.025514948699517478 0.06395179901866045
2.5629923 0.025536612000038768 0.06393327749215158
2.5626535 0.0255582689416996 0.06391453288666557
2.5623147 0.02557991954100752 0.06389556421954588
2.561976 0.02560156362572766 0.06387633542338611
2.5616374 0.025623185970809318 0.06385685404133774
2.5612988 0.025644801634913606 0.0638371307700017
2.5609603 0.02566641063076759 0.06381720511162745
2.5606217 0.025688012810915675 0.06379715678723899
2.5602832 0.025709608215943574 0.06377687287121604
2.5599449 0.02573118145480385 0.06375630137458724
2.5596066 0.025752747740111433 0.06373549596562003
2.5592682 0.025774306896462953 0.0637144260790768
2.55893 0.025795858929684598 0.06369312343919224
2.5585916 0.025817403652085107 0.06367141947292032
2.5582535 0.025838925715702784 0.06364855386051067
2.5579152 0.025860455008830375 0.06362472000450534
2.5575771 0.025881961055373878 0.06360060917038791
2.557239 0.025903458875935818 0.06357643082670125
2.5569012 0.02592493340347988 0.06355206617477854
2.5565631 0.02594641474092089 0.06352741594288087
2.5562253 0.025967872600576567 0.06350238604446518
2.5558875 0.025989321915832888 0.06347729143791137
2.5555496 0.026010762805038362 0.06345202861760638
2.5552118 0.026032195048979582 0.06342655593405926
2.554874 0.026053618744008564 0.06340099530583243
2.5545363 0.026075018589696495 0.06337525506148725
2.5541985 0.026096424891001228 0.06334933109320044
2.553861 0.026117807212239715 0.06332303047611736
2.5535233 0.026139180642200423 0.06329630827681154
2.553186 0.02616052985791382 0.06326935963518991
2.5528483 0.026181885109431386 0.06324231525789363
2.552511 0.02620321607871141 0.06321520778891367
2.5521736 0.026224537945530094 0.06318795329842472
2.5518363 0.026245850529370448 0.06316057787331285
2.551499 0.02626715392216653 0.06313305909995967
2.5511618 0.026288432882317404 0.06310531599725833
2.5508244 0.026309717563681428 0.06307740689800452
2.5504873 0.026330977716231153 0.06304942964555252
2.5501502 0.026352228459410824 0.06302115103542955
2.549813 0.026373469555506557 0.06299260184290514
2.5494761 0.026394686043762137 0.0629638550788924
2.549139 0.026415907755936493 0.06293493549775377
2.5488021 0.026437104785825186 0.06290602890327932
2.5484653 0.026458291998514186 0.06287703844449047
2.5481284 0.02647946948311252 0.06284787604838589
2.5477915 0.026500637016970103 0.06281825203235118
2.5474548 0.026521779604582515 0.06278842052068496
2.5471182 0.02654291206049082 0.06275835194310084
2.5467813 0.02656404936510813 0.06272806438809378
2.5464447 0.026585161421665306 0.06269748390385955
2.5461082 0.026606248234665276 0.06266662325534444
2.5457716 0.02662733952449708 0.06263561084077524
2.5454352 0.02664840548367291 0.06260452251047241
2.5450988 0.026669460900732894 0.06257320133627614
2.5447624 0.026690505793693017 0.06254169875699406
2.544426 0.026711540005357085 0.06250993919439485
2.5440896 0.02673256351035263 0.06247778293689947
2.5437534 0.026753561223661234 0.06244545795941059
2.543417 0.02677456297038821 0.06241290589314246
2.5430808 0.026795538810102566 0.062380211873547635
2.5427446 0.026816503678568828 0.06234728824121391
2.5424087 0.026837442537303382 0.06231423533284462
2.5420725 0.026858385165387452 0.062280937061741745
2.5417366 0.02687930166704561 0.062247484871860895
2.5414007 0.026900206965654896 0.06221388094490737
2.5410647 0.026921100896573017 0.062180198021960585
2.5407288 0.02694198356277398 0.06214642124152951
2.5403929 0.02696285478627176 0.06211242156575031
2.5400572 0.026983699814084387 0.062078258361188736
2.5397215 0.02700453329291588 0.062043983929487706
2.5393858 0.027025355310771437 0.062009608575894055
2.53905 0.027046165708816888 0.061975120314852944
2.5387144 0.027066964586439368 0.06194062443953983
2.538379 0.02708773702583261 0.06190583897312663
2.5380433 0.02710851256915515 0.06187091819361648
2.5377078 0.027129261583422628 0.061835920155378726
2.5373724 0.027149998876578856 0.061800744322980355
2.5370371 0.027170709576870417 0.06176549102547538
2.5367017 0.027191423199098737 0.061730033351259
2.5363665 0.027212110140142815 0.06169444101979469
2.5360312 0.027232785177852974 0.06165872244937208
2.535696 0.02725344816252302 0.061622809406143085
2.5353608 0.027274099146186382 0.06158686830568169
2.5350256 0.02729473802282444 0.061550833972846004
2.5346906 0.02731535018894206 0.06151478424875999
2.5343556 0.02733595020340909 0.061478449217939435
2.5340204 0.027356552689789117 0.061441908143941876
2.5336857 0.02737711357963327 0.06140515885995659
2.5333507 0.02739767680258336 0.06136829673510372
2.5330157 0.027418227644843782 0.06133137182896607
2.532681 0.027438751519591187 0.06129444555121666
2.5323462 0.027459262993553026 0.061257357146922584
2.5320115 0.027479762025598632 0.06122001498483847
2.5316768 0.02750024852063433 0.06118258329666848
2.5313423 0.027520707908156236 0.06114503784310966
2.5310075 0.027541169254813248 0.06110728419559368
2.530673 0.027561603420054093 0.06106955986508274
2.5303385 0.02758202493096359 0.06103171717253885
2.530004 0.027602433763034336 0.060993639073000344
2.5296698 0.02762281528397954 0.060955470709761164
2.5293353 0.027643198569952863 0.06091714432920391
2.529001 0.027663554476238788 0.0608786930599643
2.5286667 0.02768389753089516 0.06084013853777602
2.5283325 0.027704227653045577 0.060801404272631
2.5279982 0.02772454482654809 0.06076258861571711
2.5276642 0.027744834514887264 0.06072369796270301
2.52733 0.027765125670458805 0.060684610383025944
2.526996 0.027785389253552287 0.06064534574044868
2.5266619 0.027805639714402513 0.06060597096705206
2.5263278 0.02782587697094371 0.06056630573546087
2.525994 0.027846086519036525 0.06052649168366592
2.52566 0.027866297175029347 0.060486556306746944
2.5253263 0.027886480055276084 0.06044642990215054
2.5249925 0.02790664950530317 0.0604061754406904
2.5246587 0.027926805536100024 0.06036596046952195
2.5243251 0.027946933733057764 0.06032563275729915
2.5239913 0.02796706283759873 0.060285170728870845
2.5236578 0.027987164042345813 0.06024455279757967
2.5233243 0.028007251658623566 0.06020367865999798
2.5229907 0.02802732562061831 0.06016274411378579
2.5226572 0.028047385944653728 0.06012185706520305
2.5223236 0.02806743261736724 0.06008092102599034
2.5219903 0.028087451302708157 0.06003985766894038
2.521657 0.028107456280684364 0.05999872800995312
2.5213237 0.02812744753938734 0.05995746830536187
2.5209904 0.02814742502092465 0.05991613495918821
2.520657 0.028167388732194543 0.059874772138129306
2.520324 0.028187324356854056 0.05983325519376355
2.519991 0.02820724613616556 0.05979162512642563
2.5196576 0.028227168291539633 0.05975001613101578
2.5193248 0.028247048101043823 0.05970833167933122
2.5189917 0.028266928248618445 0.05966666383515704
2.5186586 0.028286794525942592 0.059624891307622066
2.5183258 0.028306632651717036 0.05958309894617582
2.517993 0.028326456895392427 0.059541335161294034
2.5176601 0.028346267216643652 0.05949957740549444
2.5173273 0.028366063658940257 0.05945779167513835
2.5169945 0.028385846155286238 0.05941588276072605
2.516662 0.028405600564300623 0.059374030176641855
2.5163293 0.028425341029878298 0.05933210509395368
2.5159967 0.028445067540085897 0.05929002992779186
2.515664 0.02846478003776032 0.05924796555100723
2.5153315 0.0284844785733122 0.059205955663972236
2.5149992 0.028504149008410046 0.05916392231652455
2.5146666 0.028523819561258473 0.059121714276204745
2.5143342 0.028543461973077406 0.0590795753215143
2.5140018 0.028563090409151507 0.059037475820786
2.5136695 0.02858270481823442 0.05899525457354567
2.5133374 0.028602291133793794 0.05895293804115871
2.513005 0.028621877422201795 0.058910620222201816
2.512673 0.028641435634552074 0.05886833038854059
2.5123408 0.028660979778539052 0.05882603525540632
2.5120087 0.028680509896962133 0.058783734428220095
2.5116768 0.02870001193605225 0.058741453848830075
2.5113447 0.028719513961047643 0.05869913901746475
2.5110128 0.028738987907031836 0.05865670387000149
2.510681 0.028758447783114042 0.058614279676073536
2.510349 0.028777893558384306 0.058571800465073855
2.5100172 0.02879732524494634 0.058529312282205655
2.5096853 0.02881674280615829 0.05848671621515242
2.5093536 0.02883613229018555 0.058444079281734077
2.509022 0.02885550761522593 0.05840137492274696
2.5086904 0.028874868783703236 0.058358671292239976
2.5083587 0.02889421577680146 0.05831591796187984
2.508027 0.028913548583786773 0.0582730856769311
2.5076957 0.0289328532876405 0.05823023106962948
2.5073643 0.028952143797297873 0.05818739323393998
2.5070329 0.028971420107777587 0.05814457962789032
2.5067015 0.0289906822300658 0.05810171526465303
2.50637 0.02900993013020527 0.05805878426807827
2.5060387 0.029029163807651637 0.058015858910689964
2.5057075 0.029048369432032723 0.05797297768158926
2.5053763 0.029067560873311585 0.057930161059954105
2.5050452 0.029086738123579352 0.05788727749284166
2.504714 0.029105901147983834 0.05784422596868926
2.5043828 0.02912504989962551 0.0578011221259397
2.504052 0.029144170612868392 0.05775805379461888
2.503721 0.02916327705385462 0.05771488189666971
2.50339 0.02918236920382697 0.05767167930971007
2.5030591 0.02920144705353549 0.057628485579486424
2.5027282 0.029220510613266252 0.057585282773654614
2.5023975 0.02923954614842021 0.05754207471397636
2.5020666 0.029258581108641157 0.05749885748862431
2.501736 0.029277588061126045 0.05745561491872771
2.5014052 0.02929658070631106 0.057412338492714786
2.5010746 0.02931555904119625 0.05736906879216317
2.500744 0.02933450940248745 0.05732585080926729
2.5004134 0.0293534591372249 0.05728257312725465
2.500083 0.02937238087467977 0.05723906507215869
2.4997525 0.0293912882181569 0.05719550742699749
2.499422 0.029410181175416966 0.05715195024577546
2.4990916 0.02942905973205848 0.057108405536745926
2.4987614 0.029447910296574602 0.05706483988227959
2.4984312 0.0294667464535078 0.05702119523318857
2.498101 0.02948556820559055 0.056977554024948265
2.4977708 0.029504375545423924 0.05693397686441981
2.4974406 0.029523168508902964 0.05689039543844893
2.4971104 0.0295419470719936 0.056846840622904814
2.4967804 0.02956069771652828 0.05680325697411135
2.4964504 0.029579433964993993 0.05675968738842512
2.4961205 0.02959815584527919 0.05671605315113251
2.4957905 0.029616863297438522 0.05667233265387929
2.4954605 0.02963555634149286 0.05662864801105299
2.4951308 0.02965422146142103 0.05658496751874448
2.4948008 0.029672885658374195 0.056541154844822264
2.494471 0.029691521909911974 0.05649738360854066
2.4941413 0.029710143750094613 0.05645361745421124
2.4938116 0.029728751135416846 0.05640981566784587
2.493482 0.029747330657766625 0.056366055383752424
2.4931524 0.029765909171074658 0.05632225214390413
2.492823 0.0297844598403964 0.056278486683741816
2.4924934 0.029802996069064582 0.05623470131295481
2.492164 0.029821517885979764 0.05619090818656758
2.4918346 0.029840011860746776 0.05614705986574613
2.4915051 0.029858504784520335 0.056103186644529145
2.491176 0.0298769698747471 0.05605933951489179
2.4908466 0.029895420521526835 0.05601536254441244
2.4905174 0.029913856669804468 0.05597137968623474
2.4901881 0.029932278359929395 0.05592743897953749
2.489859 0.029950672223217466 0.055883370199354784
2.4895298 0.029969064908401774 0.05583929458750183
2.4892008 0.029987429766197397 0.05579520654140546
2.4888718 0.030005780119955472 0.05575109546558291
2.4885428 0.030024115942354112 0.05570687985458188
2.4882138 0.03004243721337661 0.05566265232093773
2.487885 0.03006073067270078 0.05561847346911668
2.4875562 0.030079009594439345 0.05557418634960613
2.4872274 0.03009727394127854 0.0555298448613943
2.4868987 0.030115523718109726 0.05548553815002258
2.48657 0.030133758924228798 0.05544122947416823
2.486241 0.03015197955266896 0.05539682505038928
2.4859126 0.030170172370176527 0.0553523895420187
2.485584 0.030188350600269205 0.055308016550545645
2.4852555 0.030206514261113187 0.055263733981761695
2.484927 0.030224663363209066 0.05521931731451355
2.4845984 0.03024279785150601 0.0551748275627755
2.48427 0.03026090459942625 0.05513047333982696
2.4839416 0.030279009914809436 0.05508607743302315
2.4836133 0.030297087529725958 0.05504175532987855
2.483285 0.030315150604263267 0.054997529436905626
2.482957 0.030333186054434618 0.05495325400797156
2.4826286 0.030351220082285326 0.054909139357284496
2.4823005 0.03036922656900332 0.05486503657962058
2.4819725 0.030387218571125054 0.054820995755406825
2.4816444 0.03040519616209751 0.0547770217784829
2.4813163 0.030423159315830933 0.05473315396097457
2.4809883 0.030441108122032812 0.054689378618119906
2.4806604 0.030459029526675858 0.05464573871799999
2.4803324 0.030476949693194526 0.0546022006706837
2.4800045 0.030494842557869804 0.05455879336912634
2.4796767 0.03051272124293885 0.05451553199659219
2.4793491 0.030530572727298786 0.05447220419067094
2.4790213 0.030548423018832545 0.05442893046428978
2.4786937 0.030566246136158128 0.05438558269145781
2.478366 0.030584068020978697 0.054342280753071986
2.4780383 0.030601862770551855 0.05429905911228994
2.477711 0.03061963042768052 0.05425585439418385
2.4773834 0.030637396868899793 0.054212659084157365
2.4770558 0.030655149166173044 0.05416946865309419
2.4767284 0.030672874405714066 0.054126304631940146
2.476401 0.03069058551576185 0.054083122660492415
2.4760737 0.030708282488456733 0.05403996593701136
2.4757464 0.030725965339395266 0.053996801365600144
2.4754193 0.030743621190992904 0.0539536649609979
2.475092 0.03076127581184906 0.05391065146730006
2.4747648 0.030778903543735293 0.05386795795116463
2.4744377 0.03079651734967544 0.05382540059049803
2.4741106 0.03081411725005564 0.053783032957311905
2.4737837 0.030831690506818693 0.05374075509473381
2.4734566 0.030849262751498515 0.05369860937138921
2.4731297 0.030866808436075564 0.05365643638362242
2.4728029 0.030884340310160106 0.05361425473202472
2.472476 0.030901858422662045 0.05357209316721149
2.4721491 0.03091936273060796 0.05352992877881385
2.4718225 0.030936840526399764 0.05348779550575337
2.4714956 0.030954317284488202 0.053445674071661495
2.471169 0.030971767555438942 0.05340349116926532
2.4708424 0.030989204006721217 0.0533612120578253
2.4705157 0.031006626680182267 0.05331899878576956
2.470189 0.03102403554547074 0.05327680496906896
2.4698627 0.03104141795889225 0.05323462848274326
2.4695363 0.031058786591626194 0.05319253057726004
2.46921 0.0310761415065595 0.05315038335914714
2.4688835 0.03109348263281964 0.053108217471500525
2.4685571 0.031110810027194437 0.053066069051104545
2.4682307 0.031128123630781 0.05302386806497159
2.4679046 0.031145410851826625 0.05298170155465918
2.4675784 0.031162684294339143 0.05293952177906789
2.4672523 0.03117994400984539 0.052897394128013905
2.466926 0.031197189975466656 0.05285536744537905
2.4666 0.031214422313730377 0.05281371633790319
2.466274 0.031231628491842554 0.052772200939832814
2.4659479 0.031248833772842346 0.05273101086038283
2.465622 0.03126601308252525 0.052689998296504746
2.465296 0.0312831790250935 0.05264896880618845
2.46497 0.03130033159419259 0.052607924519251364
2.4646444 0.03131745824148095 0.05256683473308942
2.4643185 0.031334584034464 0.052525784788328
2.4639928 0.03135168394197783 0.052484751602491816
2.4636672 0.0313687704754489 0.052443677978785685
2.4633415 0.031385843636186884 0.05240261492573455
2.463016 0.03140289092505727 0.052361491930199455
2.4626904 0.031419937315824494 0.052320438077892335
2.462365 0.031436957872369144 0.05227936842314354
2.4620395 0.03145396504859024 0.05223825697921421
2.461714 0.03147095884907922 0.0521971258994584
2.4613886 0.03148793924285436 0.05215589452896358
2.4610631 0.03150490621199415 0.05211459282766527
2.460738 0.03152184731467523 0.052073297743319334
2.4604127 0.03153877498783176 0.052031978257191795
2.4600875 0.031555689208648215 0.05199057955034493
2.4597623 0.031572589967164465 0.05194919235743443
2.4594371 0.03158947727290948 0.051907841785542905
2.4591122 0.03160633876054873 0.05186646871509194
2.458787 0.031623199163609506 0.051825134009052816
2.458462 0.03164003378703727 0.0517838415533138
2.458137 0.03165685499153871 0.05174258926806388
2.457812 0.03167366279604948 0.051701305096793146
2.4574873 0.03169044485533246 0.051660051547837905
2.4571624 0.031707225834722616 0.05161875474723025
2.4568377 0.03172398106701959 0.05157735312851512
2.456513 0.0317407228582112 0.05153592878780317
2.4561882 0.03175745116508003 0.05149431692012733
2.4558635 0.03177416595458277 0.051452690940580116
2.455539 0.03179085497170366 0.0514110936085173
2.4552143 0.031807542746967295 0.0513695634465598
2.4548898 0.031824204801587014 0.051328013402576096
2.4545653 0.031840853356973786 0.05128640922988992
2.4542408 0.031857488409990996 0.05124473969101632
2.4539165 0.03187409772070619 0.05120307743555587
2.453592 0.031890705743524865 0.05116149075731487
2.4532678 0.03190728807694477 0.051119903763529234
2.4529436 0.031923856924374605 0.05107829408307856
2.4526193 0.03194041227693384 0.05103668768367843
2.452295 0.03195695413980826 0.05099506335168945
2.451971 0.03197347035355959 0.05095349177105327
2.4516468 0.031989985243365965 0.05091188185921093
2.4513228 0.032006474500589195 0.050870265863202604
2.4509988 0.03202295025968834 0.050828501481119975
2.4506748 0.032039412473700096 0.050786748898720716
2.450351 0.032055849076504335 0.050745029919869844
2.450027 0.03207228424890481 0.05070330959248326
2.4497032 0.03208869382992582 0.05066153114983242
2.4493794 0.032105089856842 0.05061970207955182
2.4490557 0.03212147236618489 0.05057793002078077
2.448732 0.03213784133663998 0.050536175354866084
2.4484081 0.03215419679594795 0.050494349012608256
2.4480846 0.03217052666151092 0.050452536199941014
2.447761 0.03218684302846132 0.05041079101323238
2.4474375 0.03220314587439857 0.05036905733297968
2.447114 0.03221943523623882 0.050327330857766854
2.4467905 0.03223571107824993 0.05028557288997472
2.4464672 0.03225196144397183 0.05024384329377323
2.4461436 0.03226821027496135 0.05020210219224097
2.4458203 0.032284433640461366 0.050160257130341356
2.445497 0.032300643449127954 0.05011835632109661
2.4451737 0.03231683972747422 0.05007644089255748
2.4448507 0.032333010501224765 0.05003451774676092
2.4445274 0.032349179667759784 0.049992564550818346
2.4442043 0.03236532335477471 0.049950744403982554
2.4438813 0.03238145355973178 0.04990894151345945
2.4435582 0.032397570243117124 0.04986719243887522
2.4432352 0.032413673467633304 0.04982545435166174
2.4429123 0.03242975130634795 0.04978367470414597
2.4425893 0.03244582753204731 0.049741833238241356
2.4422665 0.03246187837222258 0.049700057036810574
2.4419436 0.03247791575420176 0.04965829463157262
2.4416208 0.03249393962294107 0.04961645964228954
2.4412982 0.03250993819105533 0.049574706505387874
2.4409754 0.032525935080437135 0.049532899569881
2.4406528 0.03254190668126592 0.049491062970258536
2.4403303 0.032557864771650846 0.049449260026758625
2.4400077 0.032573809392951 0.04940741698374721
2.439685 0.03258974049371313 0.049365569929046255
2.4393628 0.03260564635639173 0.04932374312415124
2.4390402 0.03262155046628333 0.04928191092445968
2.4387178 0.03263742937762656 0.04924018908926843
2.4383955 0.03265329481430909 0.04919841757181983
2.4380732 0.03266914679163729 0.04915656217373077
2.437751 0.032684973534694295 0.049114641930726684
2.4374287 0.032700798487960515 0.049072678478056395
2.4371066 0.03271659819971236 0.049030678859291466
2.4367845 0.03273238439648198 0.0489886800009668
2.4364624 0.03274815705276656 0.04894669723745281
2.4361403 0.03276391620420525 0.04890473250244896
2.4358182 0.03277966181761451 0.048862703402452
2.4354963 0.032795382253604996 0.0488206467746662
2.4351745 0.032811089136222236 0.04877854982255284
2.4348524 0.03282679409960407 0.048736434682922936
2.4345307 0.032842462263962695 0.04869432569196167
2.4342089 0.03285812849964778 0.04865226974503601
2.433887 0.03287378119582748 0.04861019798600868
2.4335654 0.03288940877286341 0.04856816929340517
2.4332438 0.03290502283129157 0.048526137941820646
2.4329221 0.03292062337403568 0.04848412269534251
2.4326005 0.03293621040590514 0.04844212719505071
2.4322789 0.03295178393186018 0.0484001287255343
2.4319575 0.032967332421089464 0.04835817522442536
2.431636 0.032982867420509106 0.048316153615041914
2.4313145 0.03299840041309549 0.04827405963571064
2.4309933 0.03301389685373071 0.048231884739462175
2.430672 0.0330293912272728 0.04818970441018005
2.4303505 0.03304487206059382 0.04814751315712645
2.4300294 0.03306032784053392 0.048105300019575165
2.4297082 0.033075770080053996 0.048063096048789375
2.429387 0.03309119875432884 0.048020928733280156
2.429066 0.03310661389954526 0.047978721461492
2.4287448 0.03312201546863745 0.04793649742853547
2.428424 0.03313739207119202 0.04789426073487471
2.4281027 0.033152766504418965 0.04785196495037075
2.4277818 0.03316811596239563 0.047809611130599124
2.427461 0.033183451804721334 0.04776727414722657
2.42714 0.03319877409825535 0.04772501681298804
2.4268193 0.033214071432483665 0.04768271783949853
2.4264984 0.033229366570867634 0.04764033966431018
2.4261777 0.033244636736109966 0.04759795149203997
2.425857 0.033259893313211095 0.04755546191808098
2.4255364 0.03327513623919655 0.04751295524054236
2.4252157 0.03329036555649077 0.04747044403351635
2.4248953 0.03330556991090358 0.047427986553471045
2.4245746 0.03332077198895767 0.047385523526247315
2.4242542 0.03333594913281599 0.0473430523168897
2.4239337 0.03335111268117055 0.04730051028432989
2.4236133 0.03336626257270451 0.04725799176493134
2.423293 0.03338138760926114 0.04721548129941979
2.4229727 0.03339651025321546 0.04717295870774867
2.4226525 0.03341160804925505 0.04713034103212612
2.4223323 0.03342669214937162 0.047087622030388764
2.422012 0.03344176261291364 0.04704498475577174
2.421692 0.03345681939703791 0.047002368061458674
2.4213717 0.03347186256447984 0.04695973673879314
2.4210517 0.033486880866961395 0.046917160175397356
2.4207318 0.033501885580324894 0.046874583498990645
2.4204118 0.0335168766392104 0.04683201253376657
2.4200919 0.03353185411177733 0.04678945495175615
2.419772 0.033546817927751826 0.04674682214203657
2.4194522 0.03356175697033192 0.04670405222302326
2.4191322 0.0335766934274015 0.04666125865879667
2.4188125 0.03359160511226115 0.04661847475888798
2.4184928 0.03360650307508164 0.04657563537812673
2.418173 0.03362138737192134 0.046532779062588334
2.4178536 0.03363624684440543 0.046489919547125946
2.4175339 0.03365110373017657 0.04644703179979485
2.4172144 0.03366593580028293 0.04640410532911993
2.416895 0.03368075417906917 0.04636115415450211
2.4165754 0.033695558808750796 0.04631823119866015
2.416256 0.033710349756984025 0.04627530322365668
2.4159365 0.03372512695453027 0.046232335622833465
2.4156172 0.0337398794373738 0.04618937267792218
2.415298 0.033754618169561865 0.046146361162209784
2.4149787 0.03376934319473213 0.046103335151747166
2.4146595 0.033784054457503654 0.04606032238047391
2.4143403 0.0337987520200229 0.04601732552942613
2.4140213 0.0338134248641063 0.04597435120467865
2.413702 0.03382809497340655 0.04593129911118844
2.413383 0.03384274034062068 0.04588804341915427
2.413064 0.0338573719167564 0.04584473880684629
2.412745 0.03387198965450582 0.04580141889986638
2.4124262 0.03388658268187273 0.04575810804123134
2.4121072 0.0339011727826996 0.045714793567561036
2.4117885 0.03391573820437787 0.045671527604423605
2.4114697 0.033930289807610245 0.045628243744795474
2.411151 0.033944827642618185 0.045585003303767795
2.4108322 0.033959351670397535 0.04554174330596057
2.4105136 0.033973851077266456 0.04549848936077514
2.4101949 0.03398834753289752 0.045455305526640406
2.4098763 0.034002819418392005 0.04541209657193926
2.4095578 0.03401727750902871 0.04536886470177949
2.4092393 0.03403172185653082 0.04532563299432232
2.4089208 0.034046152409037314 0.045282433798206276
2.4086025 0.03406055844116846 0.04523923682560613
2.4082842 0.03407495068859187 0.045195987728152184
2.4079657 0.034089339961926916 0.04515271210556498
2.4076474 0.034103704653170065 0.04510932613304517
2.4073293 0.03411804479335229 0.045065864255855244
2.407011 0.03413238183034017 0.045022477493451125
2.406693 0.03414669436198993 0.044979076010328634
2.4063747 0.03416100377709599 0.04493571514884422
2.4060566 0.034175288716340214 0.044892302449845725
2.4057386 0.034189559793603705 0.044848786451513134
2.4054205 0.034203817059617496 0.04480522246019439
2.4051027 0.034218049753749646 0.04476165583680532
2.404785 0.034232268646355014 0.044718135119710664
2.4044669 0.034246484329243994 0.044674656558945855
2.404149 0.03426067557080823 0.04463109360671705
2.4038312 0.03427485291625952 0.04458748499963789
2.4035137 0.03428900581041346 0.04454380510647669
2.4031959 0.03430315539671807 0.04450012123118113
2.4028783 0.03431728054908019 0.04445645180868122
2.4025607 0.03433139178040613 0.044412758579952784
2.4022431 0.034345489193706405 0.04436913650584745
2.4019256 0.0343595727095724 0.04432552405833557
2.401608 0.034373642420975334 0.044281909311930046
2.4012907 0.03438768766672274 0.04423812162240053
2.4009733 0.03440171904371779 0.044194315277996485
2.4006557 0.03441574701893176 0.04415054974859129
2.4003384 0.03442975061835893 0.044106807269808035
2.4000213 0.03444372978042736 0.044062991452845646
2.399704 0.034457705575601655 0.044019148299296686
2.399387 0.03447165693141115 0.043975261269707966
2.3990695 0.03448560486808116 0.0439313079154831
2.3987525 0.03449952835851259 0.04388735644821338
2.3984356 0.03451342748026457 0.043843382123630405
2.3981185 0.0345273230850214 0.043799433734001546
2.3978014 0.03454120479281704 0.04375549608972681
2.3974845 0.03455506209881144 0.043711486373060195
2.3971677 0.03456890550060658 0.04366756613136023
2.3968508 0.0345827349610247 0.04362365919753436
2.396534 0.034596550544030207 0.04357980921840087
2.396217 0.03461035220855806 0.04353595674633621
2.3959005 0.034624129626464696 0.043492091006835834
2.3955839 0.03463789312314424 0.04344817365484647
2.395267 0.03465165308952892 0.04340424705527472
2.3949506 0.03466537843192096 0.04336032532972351
2.394634 0.034679100221203484 0.043316350446946164
2.3943174 0.034692808055819174 0.04327227863236615
2.394001 0.03470649163815971 0.04322819951939152
2.3936846 0.03472016125833571 0.043184126205238996
2.393368 0.034733827238301825 0.043140031411086355
2.3930519 0.03474745867982066 0.04309588466723603
2.3927355 0.03476108642654464 0.04305165277041624
2.392419 0.03477470016764718 0.043007403412506834
2.392103 0.03478828968111724 0.04296324541455065
2.3917868 0.03480186522115812 0.04291900995455826
2.3914707 0.03481542676913236 0.04287472716631428
2.3911545 0.03482897431091167 0.04283041529342987
2.3908384 0.03484250784504055 0.042786104206094494
2.3905225 0.03485601717595758 0.04274180418370024
2.3902063 0.03486952269441968 0.042697487753498665
2.3898904 0.03488300402916864 0.04265316324909199
2.3895745 0.034896471355787335 0.042608824429994946
2.3892589 0.03490991451867633 0.04256441886042807
2.388943 0.034923353786677956 0.04251993891535973
2.388627 0.03493677900925573 0.04247546975820592
2.3883114 0.034950180064683645 0.04243104306223449
2.3879957 0.03496356710455252 0.042386640468476226
2.38768 0.034976940124817266 0.04234224398162748
2.3873644 0.03499029914258574 0.04229791411828353
2.387049 0.035003634094657655 0.04225363579699229
2.3867335 0.03501695508049721 0.042209327287498294
2.3864179 0.03503027213945444 0.04216500687135057
2.3861024 0.035043565150925285 0.04212052061245264
2.385787 0.0350568441060752 0.04207601394211348
2.3854718 0.03507009900948857 0.04203146687394195
2.3851564 0.03508334986451357 0.041986912960138616
2.3848412 0.03509657667684307 0.04194229380132559
2.384526 0.035109789392085984 0.04189764131361101
2.3842108 0.03512298805717715 0.0418529822558749
2.3838956 0.03513617262695049 0.04180836726345827
2.3835804 0.03514934315924681 0.04176372853063758
2.3832655 0.03516248963372696 0.041719026027167476
2.3829503 0.035175631992468245 0.041674333816035705
2.3826354 0.03518875030897585 0.04162958862837125
2.3823204 0.03520185454503215 0.04158480122716451
2.3820057 0.03521493474063895 0.04153997152546117
2.3816907 0.03522801073785566 0.04149512817282522
2.381376 0.035241062713655756 0.04145030122263671
2.381061 0.035254110473529686 0.04140550786289786
2.3807464 0.03526713424095743 0.04136062537157132
2.3804317 0.0352801438815171 0.04131568895825374
2.3801172 0.0352931295239854 0.04127072361363223
2.3798025 0.035306110859958884 0.04122573907660724
2.379488 0.035319068214667355 0.04118076127410582
2.3791735 0.0353320114296329 0.04113582272496437
2.378859 0.03534494050633318 0.04109081667266883
2.3785446 0.035357855423493754 0.04104579913906137
2.37823 0.0353707561872935 0.041000776202029035
2.3779159 0.03538363301953442 0.04095575205951652
2.3776014 0.03539650547184329 0.040910788917633646
2.3772871 0.035409354037055675 0.04086579950875712
2.376973 0.03542218846028628 0.04082082256085902
2.3766587 0.035435008753449015 0.04077582017782748
2.3763447 0.03544780517167499 0.0407307465278984
2.3760304 0.03546059713873008 0.040685637159464404
2.3757164 0.03547336523127394 0.040640499429453796
2.3754025 0.03548611914641674 0.04059532395681833
2.3750885 0.035498858878279374 0.04055018158665878
2.3747745 0.03551158443983863 0.040505047784455246
2.3744607 0.03552428616322116 0.040459814574922245
2.3741467 0.035536983329376964 0.04041458594472256
2.373833 0.035549656676433894 0.04036938783897268
2.3735192 0.03556231583776853 0.04032422381049203
2.3732054 0.03557496083835504 0.040279053751003546
2.3728917 0.03558759165368125 0.04023385809523672
2.3725781 0.035600198698390706 0.04018857073401171
2.3722644 0.035612801097362624 0.040143222211921216
2.3719509 0.035625379713066556 0.0400978475093279
2.3716373 0.035637944086236974 0.04005246689960997
2.3713238 0.03565049424312637 0.04000705498713754
2.3710105 0.03566302061306135 0.03996165098125787
2.370697 0.03567554230439517 0.03991630398078177
2.3703837 0.035688040261880556 0.03987101235734385
2.3700705 0.03570052404366065 0.03982570795468714
2.3697572 0.035712993612857694 0.039780356318942285
2.369444 0.035725448970057715 0.03973488944807885
2.3691306 0.03573789005776749 0.0396893518041112
2.3688176 0.03575030743263026 0.039643790985796616
2.3685045 0.03576271052711849 0.03959823284473152
2.3681912 0.035775108810952944 0.03955265739972615
2.3678784 0.03578747394537556 0.03950700301218359
2.3675654 0.03579983421393485 0.039461321795025026
2.3672523 0.035812180178108124 0.039415691186951554
2.3669395 0.0358245024729525 0.03937000433187559
2.3666267 0.03583681045962445 0.039324304935440375
2.3663137 0.03584911354041297 0.039278648212335704
2.3660011 0.03586138359943828 0.03923294656666257
2.3656883 0.035873648723295785 0.039187265029085115
2.3653755 0.03588589955941181 0.03914159070039881
2.365063 0.03589812678383205 0.039095934635274915
2.3647504 0.035910339736543284 0.03905026046845295
2.3644378 0.03592253840749987 0.039004560435253216
2.3641253 0.035934722796489675 0.038958879633513244
2.3638127 0.03594689290612331 0.03891318179976167
2.3635004 0.03595903946179614 0.03886749829188907
2.3631878 0.035971181022287115 0.03882191328585726
2.3628755 0.03598329909015658 0.03877630723363186
2.3625631 0.03599540289800564 0.03873066485960009
2.3622508 0.03600749245854963 0.03868502765254405
2.3619387 0.036019558535156766 0.03863934135208955
2.3616264 0.03603161954376033 0.0385934890210855
2.3613143 0.03604365701345973 0.038547556274613454
2.3610022 0.036055680155747075 0.038501661157073326
2.36069 0.03606768897773843 0.03845579674287362
2.360378 0.036079683486249174 0.03840990234758172
2.3600662 0.036091654505276544 0.03836394285500539
2.359754 0.036103620326504486 0.03831794064288204
2.3594422 0.03611556265668183 0.0382719037135297
2.3591304 0.03612749060714214 0.03822566826361542
2.3588185 0.03613940412478765 0.03817942405364643
2.3585067 0.036151303229061474 0.03813318452813051
2.358195 0.03616317883164539 0.0380870237985698
2.3578832 0.036175049142648526 0.03804096288250333
2.3575716 0.03618689603076502 0.037994923477358035
2.35726 0.03619872857159357 0.03794887464105339
2.3569484 0.036210546751235834 0.037902742167106915
2.3566368 0.03622235054706665 0.037856564941541
2.3563254 0.036234130926151464 0.03781032397932925
2.3560138 0.036245905901583234 0.037764023135889106
2.3557024 0.036257657452033465 0.03771768819497863
2.355391 0.036269394566363154 0.037671345842892244
2.3550797 0.036281117249361415 0.03762493609030341
2.3547685 0.03629281650013266 0.03757847039503653
2.3544571 0.036304510248878055 0.0375319801484011
2.354146 0.0363161805727159 0.03748548109238672
2.3538349 0.03632783642238743 0.03743889834003106
2.3535237 0.03633947776804993 0.03739230388843883
2.3532126 0.036351104622026675 0.03734568810092697
2.3529015 0.036362716962840554 0.03729907627585238
2.3525906 0.036374305933756124 0.03725253376970498
2.3522797 0.036385880426395005 0.03720599596280338
2.3519688 0.03639744045763054 0.03715944221084887
2.3516579 0.03640898599935034 0.03711282876028668
2.351347 0.03642051705102634 0.037066190203404896
2.351036 0.03643203359067113 0.037019511797625214
2.3507254 0.03644352680463067 0.03697284233705956
2.3504148 0.03645500551170585 0.0369261519169365
2.3501039 0.0364664785209076 0.036879502217016774
2.3497934 0.03647791945808822 0.0368328749732072
2.3494828 0.03648935468874955 0.036786221569387594
2.349172 0.036500775421252116 0.0367394808296598
2.3488617 0.03651217285824769 0.03669265940994277
2.3485513 0.03652355576433111 0.03664583567254375
2.3482409 0.036534924128451454 0.03659898848440774
2.3479304 0.03654627794399223 0.03655205610727299
2.34762 0.036557617191293454 0.03650519912947433
2.3473098 0.036568933215982556 0.0364584183158229
2.3469994 0.0365802434056234 0.03641161852031536
2.3466892 0.036591530403828953 0.03636482062695931
2.346379 0.03660280287123973 0.03631800584916378
2.3460689 0.0366140608236583 0.036271147279785865
2.3457587 0.036625304223526445 0.0362242594659954
2.3454487 0.036636524458956404 0.036177341933281336
2.3451388 0.03664773013779293 0.036130434715235735
2.3448286 0.036658929897888694 0.03608351500561637
2.344519 0.03667009789766366 0.03603658124872163
2.344209 0.03668125994968427 0.03598961577700288
2.343899 0.036692407442352394 0.03594267415091242
2.3435893 0.03670353183061657 0.03589573695572525
2.3432794 0.03671465022544519 0.035848802981071785
2.3429697 0.03672574553973855 0.03580182932838938
2.34266 0.03673682630211683 0.03575494491792275
2.3423502 0.036747892557481086 0.03570801018143422
2.3420408 0.036758935749868216 0.035661091690342234
2.341731 0.03676997293870837 0.03561418965267638
2.3414216 0.03678098709465112 0.035567232462894484
2.3411121 0.036791986723904296 0.035520215179622304
2.3408027 0.036802971782500776 0.03547316322678497
2.3404932 0.03681394229478827 0.03542613255900364
2.340184 0.036824889797442466 0.0353790660182862
2.3398745 0.03683583117322035 0.03533192381071975
2.3395653 0.036846749530746854 0.03528477164312629
2.339256 0.03685765330735599 0.0352375378205043
2.3389468 0.036868542443283546 0.035190148821700004
2.3386376 0.03687941692669551 0.035142730814990586
2.3383286 0.03689026836396492 0.035095283577050856
2.3380196 0.03690110513776694 0.03504777943632903
2.3377104 0.03691193559161069 0.0350004067359244
2.3374014 0.03692274306289874 0.034952922467388625
2.3370924 0.03693353583401091 0.03490542547107746
2.3367836 0.036944305639168576 0.03485795282804654
2.3364747 0.03695506907455284 0.034810530536589494
2.336166 0.036965809593699446 0.03476312201147287
2.3358572 0.03697653544204889 0.03471568286189911
2.3355484 0.03698724666522131 0.034668193532441605
2.3352396 0.036997943192391074 0.03462068260189067
2.334931 0.03700862508252208 0.03457320728330579
2.3346224 0.037019284056652856 0.03452576308119236
2.3343136 0.03702993664569227 0.03447833610954035
2.334005 0.03704056636025119 0.03443094409494328
2.3336966 0.03705118147644099 0.034383536244557374
2.333388 0.03706178193613964 0.034336089821100604
2.3330798 0.03707235959757602 0.03428861512068749
2.3327713 0.037082930761193844 0.03424110265472119
2.332463 0.037093479132326565 0.03419356802334701
2.3321548 0.03710401281912549 0.034146013825213636
2.3318465 0.037114531875563184 0.03409849075545131
2.3315382 0.03712503625959512 0.034050980151646246
2.3312302 0.03713551791515654 0.03400350233298067
2.330922 0.03714599301885519 0.033956010781491935
2.3306139 0.037156445419348066 0.033908506870935266
2.3303058 0.03716688314382068 0.03386090734921858
2.3299978 0.03717730622463912 0.033813253381213444
2.3296897 0.03718771459384595 0.03376556900991505
2.3293817 0.037198108300850324 0.03371789206948201
2.329074 0.037208479258283404 0.03367016984200688
2.328766 0.03721883554759558 0.033622432150903506
2.3284583 0.03722917712015616 0.033574696901577016
2.3281505 0.037239504018573975 0.03352691761536814
2.3278427 0.037249816184400396 0.03347914139199037
2.3275352 0.03726010569481635 0.03343136760137665
2.3272274 0.03727038844900897 0.0333835935572665
2.3269198 0.03728064857342258 0.03333580750230988
2.3266122 0.037290893974174386 0.03328805766740333
2.3263047 0.0373011247156104 0.0332402527185872
2.325997 0.037311340711829837 0.03319240236794053
2.3256898 0.03732153412055054 0.03314457726727077
2.3253822 0.03733172069605872 0.033096772440309896
2.325075 0.03734188471837999 0.03304893399276631
2.3247676 0.03735203399204889 0.03300105838051212
2.3244603 0.03736216859645467 0.03295323968077473
2.3241532 0.03737228062631401 0.03290545917992264
2.3238459 0.03738238585276297 0.03285764200284141
2.3235388 0.037392468521442776 0.032809824237184544
2.3232317 0.037402536541674754 0.03276202013897566
2.3229246 0.03741258984431513 0.0327141798854825
2.3226175 0.03742262848153531 0.03266627987232241
2.3223104 0.03743265237877908 0.032618423073518484
2.3220036 0.03744265383836361 0.03257048835817664
2.3216965 0.03745264830027752 0.03252252620007232
2.3213897 0.037462620322669136 0.032474498042362056
2.3210828 0.03747257755533146 0.03242644559023128
2.320776 0.03748252008680135 0.032378368311860514
2.3204694 0.037492440112001764 0.03233034396462917
2.3201625 0.037502353157268666 0.03228228109646097
2.319856 0.03751224370851148 0.032234155346007286
2.3195493 0.0375221195362929 0.03218592934131342
2.3192427 0.037531980521804946 0.032137658360257344
2.318936 0.037541826751520284 0.032089378785182275
2.3186295 0.03755165813337248 0.0320411061371655
2.3183231 0.03756146712850396 0.031992827231533565
2.3180168 0.03757126128400486 0.031944552572646376
2.3177102 0.03758104829931138 0.03189621306932761
2.317404 0.037590805250149566 0.03184788911155999
2.3170977 0.037600555040484714 0.03179959126205618
2.3167913 0.037610289998989015 0.03175132719434356
2.3164852 0.03762000265288602 0.03170308721595288
2.3161788 0.037629708052180716 0.031654879674191665
2.3158727 0.037639391191331736 0.03160669523518287
2.3155665 0.03764905953719912 0.03155854422710991
2.3152606 0.03765870567705064 0.03151041488349294
2.3149545 0.03766834454741231 0.0314622603771741
2.3146486 0.03767796123649522 0.031414141414504514
2.3143425 0.0376875706368085 0.03136600412203405
2.3140366 0.03769715787441169 0.03131779715288157
2.3137307 0.03770673030347111 0.03126956840870294
2.313425 0.037716280573928194 0.03122120655083892
2.3131192 0.037725823446009644 0.031172960030000838
2.3128135 0.037735344210648065 0.031124751629679644
2.3125076 0.03774485758102059 0.03107652684542375
2.312202 0.03775434886401452 0.031028239536883176
2.3118963 0.03776382530987262 0.030979961130375294
2.311591 0.0377732796977189 0.03093168842282293
2.3112853 0.03778272663564496 0.030883447671368202
2.3109798 0.037792151558089404 0.03083524054436187
2.3106744 0.03780156167747486 0.030787045243509455
2.310369 0.0378109571598549 0.030738851801114443
2.3100636 0.03782033784097038 0.03069065749286811
2.3097582 0.03782970388127942 0.030642426090959563
2.3094528 0.03783905510706704 0.030594203032829857
2.3091476 0.03784838438531971 0.030545811038569716
2.3088424 0.037857698788098734 0.030497361238053834
2.3085372 0.03786699849263573 0.030448868931269062
2.308232 0.03787628329182231 0.030400285063959333
2.307927 0.03788555334741148 0.030351639549154735
2.307622 0.037894801236522196 0.03030301405264379
2.3073168 0.03790404160910459 0.03025441425970157
2.3070118 0.03791325986031902 0.03020583983351081
2.306707 0.0379224633896681 0.030157283625220334
2.306402 0.03793165203580007 0.030108809559414938
2.3060973 0.037940818819583215 0.0300603346801221
2.3057923 0.03794997790023531 0.030011857940786434
2.3054876 0.03795911513632677 0.02996330209289076
2.305183 0.03796823747382825 0.02991473193445572
2.3048782 0.037977345108808076 0.029866142230854313
2.3045735 0.03798643783810076 0.029817550735700124
2.3042688 0.037995515860004665 0.029768946908170314
2.3039644 0.038004571877447615 0.029720314132578026
2.3036597 0.03801362025700207 0.029671620939294423
2.3033552 0.03802264662650228 0.02962287074024746
2.3030508 0.03803165823907341 0.029574050747690494
2.3027463 0.03804065488223671 0.02952517029406808
2.302442 0.03804962970611831 0.029476302218029035
2.3021376 0.03805859659445819 0.029427477401770524
2.3018334 0.03806754171020114 0.0293786749508811
2.3015292 0.03807647187907677 0.02932986772907241
2.301225 0.038085387300434904 0.029281075237141452
2.3009207 0.038094287780440286 0.029232286742023172
2.3006165 0.038103173514302674 0.02918347572482735
2.3003125 0.038112037345756467 0.029134657366421318
2.3000085 0.038120886435392694 0.02908583782021009
2.2997043 0.038129727516509865 0.02903704017967145
2.2994006 0.03813854002222008 0.02898822791468888
2.2990966 0.038147344493801194 0.02893938692285288
2.2987926 0.03815613423178031 0.028890609182902222
2.2984889 0.03816490215660836 0.028841813827713676
2.2981849 0.03817366222391468 0.02879296273662265
2.2978811 0.03818240047004583 0.02874402380557763
2.2975774 0.03819112394750018 0.028695099425582283
2.2972736 0.03819983246583536 0.02864613667074431
2.2969701 0.03820851937491978 0.028597105463976584
2.2966664 0.03821719810734736 0.028548020516200173
2.2963629 0.03822585521274535 0.028498784322723254
2.2960594 0.038234497259062424 0.028449504346391083
2.2957559 0.038243124452198116 0.02840022510376696
2.2954524 0.03825173658562659 0.028350948866539376
2.295149 0.03826032711546223 0.028301683920888127
2.2948456 0.03826890934199317 0.02825242676278804
2.2945423 0.0382774699972981 0.028203174460205233
2.294239 0.03828601560762826 0.028153923172140452
2.2939358 0.038294546393174964 0.028104707218933513
2.2936325 0.03830306214961734 0.028055506042118407
2.2933295 0.038311556404627425 0.02800624374108406
2.2930262 0.03832004228652113 0.027956974205334526
2.2927232 0.03832850667374707 0.027907617360939878
2.2924201 0.03833695597851341 0.02785824161585245
2.292117 0.03834539042909338 0.027808757523511123
2.291814 0.03835380974488059 0.027759175783105158
2.2915113 0.038362207529665474 0.027709440156512735
2.2912083 0.03837059672036128 0.02765970632448677
2.2909055 0.03837896438561099 0.027609978140902096
2.2906027 0.03838731685992672 0.027560250130530865
2.2903 0.03839565441545861 0.02751057393827839
2.289997 0.03840397679666006 0.027460869929860104
2.2896945 0.038412277713277966 0.027411132130014754
2.2893918 0.038420569978113654 0.027361407971185435
2.2890892 0.03842884080315558 0.027311658245597996
2.2887866 0.03843709643036261 0.027261853338240924
2.288484 0.03844533711835508 0.02721199418508921
2.2881815 0.038453562577548256 0.02716209725815235
2.2878792 0.0384617666062684 0.027112185999214326
2.2875767 0.038469961862004624 0.027062260276476145
2.2872744 0.03847813570069612 0.027012267585304523
2.286972 0.03848629427348906 0.026962233902358742
2.2866697 0.038494437862223674 0.026912194950321534
2.2863674 0.038502566175027224 0.0268621113341589
2.2860653 0.03851067309022919 0.02681202178394113
2.285763 0.038518771111481005 0.026761895019600718
2.285461 0.038526847750777936 0.02671178600243539
2.2851589 0.03853490910488557 0.026661643106291807
2.2848568 0.03854295544920536 0.02661144974358504
2.2845547 0.038550986480120814 0.026561215946982897
2.284253 0.03855899615396221 0.02651098594156299
2.2839508 0.03856699683813803 0.02646077440789788
2.283649 0.03857497619968117 0.026410557128285043
2.2833471 0.03858294025660568 0.026360358589917542
2.2830453 0.038590889306642354 0.026310113203324787
2.2827435 0.038598823033501886 0.02625983576663857
2.2824419 0.03860673548018422 0.026209536850470075
2.28214 0.03861463884836744 0.026159276579349352
2.2818384 0.038622520978369684 0.026109052777791793
2.2815368 0.03863038780259338 0.02605882611852057
2.2812352 0.03863823962719925 0.026008512117847802
2.2809339 0.038646069919444886 0.02595820036336422
2.2806323 0.03865389138220617 0.02590780507342699
2.280331 0.038661691304094074 0.025857342155728404
2.2800293 0.038669482331982336 0.025806878389833234
2.279728 0.038677251840390905 0.02575641492917205
2.2794266 0.0386850062926308 0.02570593184202879
2.2791255 0.03869273924824475 0.025655404510221757
2.278824 0.038700463239460865 0.025604793064001617
2.278523 0.03870816572047059 0.02555412852092967
2.2782218 0.03871585309310786 0.025503454636232714
2.2779207 0.038723525058201896 0.025452788902441875
2.2776196 0.03873118191922283 0.025402151486330918
2.2773185 0.038738823387462 0.025351536749464346
2.2770174 0.038746449768061415 0.02530096387937045
2.2767165 0.038754054761534505 0.02525049404381063
2.2764156 0.03876164472106677 0.025200040241753766
2.2761147 0.03876921934432025 0.02514953298591787
2.2758138 0.03877677891699135 0.025099022834179453
2.275513 0.03878432314529415 0.025048513510562385
2.2752123 0.03879184636100237 0.024998024849868905
2.2749114 0.03879936019797976 0.024947503534867212
2.2746108 0.03880685304067944 0.024896964961272076
2.27431 0.038814330528404814 0.024846359757952068
2.2740095 0.03882179294546054 0.024795710677301235
2.2737088 0.0388292399962835 0.02474516115111076
2.2734084 0.03883666610122364 0.024694506195610567
2.2731078 0.03884408270280131 0.02464383495436102
2.2728074 0.03885147836345137 0.024593146998900178
2.272507 0.038858858620665036 0.024542377080909072
2.2722065 0.03886622378459371 0.024491580103618533
2.2719061 0.038873573520092325 0.024440738983678403
2.271606 0.0388809023170735 0.024389830713446803
2.2713058 0.03888821566484018 0.0243389260078849
2.2710054 0.03889551969166465 0.024288001723289494
2.2707052 0.03890280247263377 0.02423708153757491
2.270405 0.03891007013349245 0.024186176906557735
2.2701051 0.03891731658899127 0.024135238508031075
2.269805 0.038924553662043386 0.0240842114566327
2.269505 0.03893176952095161 0.02403317885251546
2.2692049 0.0389389759510819 0.02398212208217197
2.268905 0.0389461611861152 0.023931048554656276
2.2686052 0.038953325559401 0.023879977571139455
2.2683053 0.03896048015565658 0.02382890026487589
2.2680054 0.038967619588747414 0.02377779897517631
2.2677057 0.03897473787309122 0.023726707452226433
2.267406 0.03898184100726673 0.023675639906275518
2.2671063 0.038988928680416896 0.02362457945630354
2.2668066 0.038996001209128585 0.02357351556201282
2.266507 0.03900305828034078 0.023522487935800085
2.2662072 0.039010100220035225 0.023471467877960346
2.2659078 0.03901712112111079 0.02342045052560684
2.2656083 0.03902412690125317 0.02336942086825598
2.2653089 0.03903111724774881 0.023318438716608447
2.2650094 0.039038092483496524 0.023267410783342917
2.26471 0.03904505226509813 0.023216305940028194
2.2644107 0.03905199136399091 0.023165088524290462
2.2641113 0.03905892047651219 0.023113819316913312
2.263812 0.039065828900337975 0.023062551830087808
2.2635128 0.03907272181824804 0.023011310226673146
2.2632136 0.03907959957480027 0.022960080351809367
2.2629144 0.03908646183446478 0.022908856440730475
2.2626154 0.039093303474426785 0.022857557384533753
2.2623162 0.03910013503461923 0.02280619514876462
2.2620173 0.039106945961465266 0.022754743442253124
2.2617183 0.03911374132758966 0.022703330215639018
2.2614193 0.03912052150345896 0.022651911978294723
2.2611203 0.03912728611667455 0.02260043110502782
2.2608216 0.03913403013879202 0.022548969047579435
2.2605226 0.03914076397653502 0.02249751381055279
2.2602239 0.03914747725668708 0.02244605544734931
2.2599251 0.03915417497957546 0.022394606064822062
2.2596264 0.03916085751598744 0.02234314153373839
2.2593277 0.03916752447691355 0.02229155668302838
2.2590292 0.039174170901478775 0.02223997961906863
2.2587304 0.03918080704429679 0.022188411788437907
2.258432 0.039187422683311345 0.022136836150759932
2.2581334 0.03919402274044586 0.02208526868565245
2.257835 0.03920060758592113 0.022033642799527967
2.2575364 0.039207176821294445 0.021981949644078933
2.2572381 0.039213725583774804 0.021930301794622777
2.2569396 0.039220263988125684 0.02187873889512491
2.2566414 0.039226781979754335 0.021827124363328718
2.2563431 0.03923328437425229 0.02177547910547257
2.2560449 0.039239771560785015 0.021723840930175986
2.2557466 0.039246243152569193 0.021672215149682258
2.2554486 0.039252694383952486 0.021620599329963148
2.2551503 0.03925913518171066 0.021568977893588928
2.2548523 0.03926555564539748 0.02151733713287052
2.2545543 0.03927196050156537 0.021465584537714986
2.2542562 0.0392783501314754 0.021413841783501433
2.2539582 0.039284724147049914 0.021362112825122015
2.2536604 0.03929107785481897 0.02131035396507316
2.2533624 0.03929742101164539 0.021258517848529182
2.2530646 0.03930374385112967 0.02120660816749513
2.2527668 0.03931005101800632 0.02115463487465724
2.252469 0.03931634290060789 0.021102576108590617
2.2521713 0.03932261907210435 0.021050506333000665
2.2518737 0.039328874932088004 0.020998446445276032
2.251576 0.03933512009660491 0.020946399469165322
2.2512784 0.03934134498549274 0.02089436225603075
2.2509809 0.039347554169569275 0.020842232998445006
2.2506833 0.039353748034757025 0.020789972916952493
2.2503858 0.03935992613091039 0.020737676170975366
2.2500882 0.03936608887356451 0.020685355028010922
2.249791 0.03937223090314666 0.020632959655708848
2.2494936 0.039378357556598895 0.020580531092978693
2.249196 0.03938447331003149 0.020528061644647898
2.2488987 0.03939056877368546 0.02047561061226326
2.2486017 0.039396643566516086 0.020423208770340703
2.2483044 0.039402707859879336 0.020370795550802644
2.2480073 0.03940875149643926 0.020318227685907953
2.24771 0.03941478454790735 0.02026565100958008
2.247413 0.039420796946400063 0.020213045991976875
2.2471159 0.03942679390459464 0.020160395096074816
2.2468188 0.03943277502627059 0.02010773984336723
2.246522 0.039438735908583294 0.020055044243402105
2.2462249 0.03944468572651913 0.02000236378078552
2.245928 0.03945061533472629 0.019949694147753192
2.2456312 0.0394565291013922 0.019896975379094115
2.2453344 0.03946242741895696 0.019844264907055018
2.2450376 0.03946830989166013 0.019791548625101355
2.2447407 0.039474176913357376 0.01973882098203362
2.2444441 0.0394800233828665 0.01968606544867811
2.2441473 0.03948585907915894 0.019633244376541053
2.2438507 0.03949167422133685 0.01958038415037121
2.243554 0.039497473871485125 0.01952746445918904
2.2432575 0.03950325762118034 0.01947447483545127
2.2429612 0.039509021210342915 0.019421476224741146
2.2426646 0.039514773515461704 0.019368432488878536
2.2423682 0.039520505669268666 0.01931535495496062
2.2420719 0.039526221895850804 0.019262291332664692
2.2417755 0.039531922597221054 0.01920924979339712
2.2414792 0.03953760738139051 0.01915619602847754
2.2411828 0.03954327663954165 0.019103143773075804
2.2408867 0.03954892543331179 0.019050107600050603
2.2405903 0.03955456325550382 0.018997118446787316
2.2402942 0.03956018066300607 0.018944123501020087
2.239998 0.039565782568092595 0.018891140371297174
2.239702 0.039571368583938095 0.018838060734499187
2.239406 0.03957693458096908 0.018784961283846206
2.23911 0.039582489147688346 0.01873184424629634
2.238814 0.0395880237174744 0.01867873859553599
2.238518 0.039593546827642 0.018625616138102964
2.2382221 0.03959904996277139 0.018572455596147792
2.2379265 0.03960453274426918 0.018519242185937278
2.2376306 0.039610004391344565 0.01846602903788432
2.2373347 0.03961546010663916 0.01841281803241943
2.237039 0.03962089587951535 0.018359549652291477
2.2367435 0.03962631569745637 0.018306192964742146
2.2364478 0.03963171992523372 0.018252784461506983
2.2361522 0.03963710816359607 0.01819932169718828
2.2358565 0.039642480782914456 0.018145833514954576
2.235561 0.03964783739687939 0.01809233608963573
2.2352655 0.03965317407722791 0.018038819958346542
2.23497 0.03965849475739012 0.017985320427551032
2.2346747 0.039663799823743906 0.017931789651142102
2.2343793 0.039669088877857576 0.017878227633053516
2.234084 0.03967436230097923 0.01782464731792589
2.2337885 0.039679619703645905 0.017771080144347945
2.2334933 0.039684857243544036 0.017717462100192687
2.2331982 0.039690078751385215 0.017663806769272792
2.232903 0.03969528462122135 0.017610169416221084
2.2326078 0.039700474466554905 0.01755655760580439
2.2323127 0.039705648686475574 0.017502957406830333
2.2320175 0.03971080688452595 0.017449321836274352
2.2317226 0.039715945294243264 0.017395678267937847
2.2314277 0.03972106767981296 0.017341998388214805
2.2311327 0.03972617442961329 0.017288314453945592
2.2308378 0.039731265150798036 0.017234634222945057
2.230543 0.03973634023291009 0.017180913518542854
2.230248 0.039741399268509114 0.01712716406990619
2.2299533 0.03974643857449081 0.017073423830397932
2.2296584 0.039751465913201646 0.017019723688790737
2.2293637 0.03975647356500197 0.016965999828044986
2.229069 0.03976146517781941 0.016912272132288908
2.2287745 0.039766437139343434 0.016858542628984174
2.2284799 0.039771397078064895 0.016804768435182513
2.2281852 0.03977634137516579 0.016750965976478967
2.2278907 0.039781265621150176 0.01669716043360106
2.2275963 0.039786174226066874 0.016643307799063024
2.2273018 0.03979106675695151 0.01658939492810009
2.2270074 0.03979594361694439 0.016535459648899103
2.2267132 0.03980080045127095 0.01648150626950463
2.2264187 0.03980564553905955 0.016427575571633688
2.2261245 0.039810470638419644 0.016373640079782283
2.2258303 0.03981528006544098 0.016319674985405107
2.225536 0.03982007340815146 0.016265658529114286
2.225242 0.039824851057809973 0.01621165504186042
2.2249477 0.03982961263416635 0.01615774788596671
2.2246535 0.03983435855410212 0.01610385764917851
2.2243595 0.039839084587335996 0.01604997780305604
2.2240655 0.039843794978295995 0.015996065060887056
2.2237716 0.03984848932017676 0.015942169355687513
2.2234776 0.039853168019428 0.015888259735664215
2.2231836 0.039857830661656234 0.01583430339028575
2.22289 0.03986247387117075 0.01578029142339111
2.222596 0.039867104758717194 0.015726250547065435
2.2223022 0.03987171622217139 0.01567217545446493
2.2220085 0.0398763115838138 0.015618052388522785
2.2217147 0.039880891251100496 0.015563881608514617
2.2214212 0.039885451094835205 0.015509734174312157
2.2211275 0.03988999894705762 0.01545560603007154
2.220834 0.03989452701645828 0.015401464517552886
2.2205403 0.039899043058223546 0.015347279510341726
2.2202468 0.03990353933141108 0.01529311237625741
2.2199533 0.039908019910965854 0.015238959281251015
2.21966 0.039912480761479865 0.015184743165300982
2.2193666 0.03991692951998883 0.015130513378837692
2.2190733 0.039921358564009565 0.0150762506628483
2.2187798 0.039925775472539816 0.015021987595051
2.2184865 0.039930172692774116 0.01496772313163497
2.2181933 0.03993455418484581 0.014913432414669263
2.2179003 0.03993891601657879 0.01485912922090879
2.217607 0.039943265656231915 0.014804819382698052
2.2173138 0.039947599196908073 0.014750600128284332
2.2170208 0.03995191351731364 0.014696373559445388
2.2167277 0.03995621173842347 0.01464200359499408
2.2164347 0.03996049420137894 0.014587520257954883
2.2161417 0.03996476050605992 0.014533026726003179
2.215849 0.03996900756671109 0.014478435385095122
2.215556 0.03997324187724049 0.014423749000172695
2.2152631 0.03997745692840784 0.014369073648246853
2.2149704 0.03998165577609299 0.014314400677633092
2.2146776 0.039985838812664896 0.014259731930910721
2.2143848 0.039990005650094695 0.014205078551119958
2.214092 0.03999415668332753 0.014150435928314846
2.2137995 0.03999828815694625 0.014095795902924103
2.2135067 0.040002407184401255 0.014041079422421644
2.2132142 0.04000650665732333 0.013986374151667933
2.2129216 0.0400105903227508 0.013931687814487694
2.212629 0.04001465779752912 0.01387700149473013
2.2123368 0.04001870616615482 0.013822300087824983
2.2120442 0.040022741635946865 0.01376759869926371
2.211752 0.04002675802909378 0.013712910430976926
2.2114596 0.040030758243228645 0.01365827906059518
2.2111673 0.04003474268828265 0.013603619676121914
2.210875 0.04003871095335436 0.013548972849797511
2.2105827 0.04004266345036387 0.013494334537900481
2.2102904 0.04004659976554254 0.01343963735048154
2.2099984 0.04005051708371605 0.013384791895020622
2.2097063 0.04005441817818623 0.013330024458587431
2.2094142 0.04005830348769746 0.013275219375724309
2.2091222 0.04006217256818677 0.013220368979479301
2.20883 0.0400660258378353 0.013165467805847588
2.208538 0.040069862849190896 0.013110516210037483
2.2082462 0.040073680910018956 0.013055591884076132
2.2079544 0.040077482727454504 0.013000660087348036
2.2076626 0.0400812687243914 0.012945689760640554
2.2073708 0.04008503845211793 0.012890628678197024
2.207079 0.04008879231998394 0.012835538389779149
2.206787 0.04009252989512132 0.012780425351786702
2.2064955 0.04009624855693637 0.012725279765481727
2.206204 0.04009995091790838 0.01267010209234246
2.205912 0.04010364041252304 0.012614890765793235
2.2056208 0.040107307585793985 0.012559709253387022
2.2053292 0.040110961875860426 0.012504506258235794
2.2050376 0.04011459985811425 0.012449279230821893
2.2047462 0.04011821897673191 0.012393963504982055
2.2044547 0.04012182470537243 0.012338617400826295
2.2041633 0.04012541157571216 0.012283250245797413
2.203872 0.040128982084365564 0.012227791188084414
2.2035806 0.04013253664115984 0.01217225380986788
2.2032895 0.0401360718928867 0.01211663071706111
2.2029982 0.04013959404447795 0.012061020189438965
2.202707 0.04014309693124145 0.012005507042574958
2.202416 0.040146583869628785 0.011950002228618539
2.2021248 0.0401500544368336 0.011894475676668494
2.2018337 0.04015350904496922 0.011838902512116218
2.2015426 0.040156947266741766 0.011783367436481843
2.2012515 0.04016036953388696 0.011727814743479602
2.2009606 0.040163772627665684 0.011672279460392015
2.2006698 0.0401671597789711 0.011616721914437007
2.200379 0.040170530558302844 0.011561188917894037
2.200088 0.04017388540226578 0.011505676659137778
2.1997972 0.040177223886244506 0.011450172117747412
2.1995065 0.040180543717774984 0.011394652025064551
2.1992157 0.04018384990047971 0.011339110314285973
2.198925 0.04018713745152396 0.011283563313575376
2.1986344 0.04019040863499954 0.011228004718606164
2.1983438 0.0401936638875895 0.011172398640816896
2.1980531 0.040196902749385734 0.011116746400091745
2.1977625 0.040200125659291944 0.011061110148034747
2.197472 0.04020332955164758 0.011005486585262606
2.1971817 0.04020651750645773 0.01094982561637343
2.1968913 0.040209689068869396 0.010894104594928282
2.196601 0.04021284466864474 0.010838390658217439
2.1963105 0.04021598386466614 0.010782614189762464
2.1960201 0.04021910707835211 0.010726842447973832
2.19573 0.0402222113370347 0.010671108265253441
2.1954396 0.04022530215964805 0.010615232902936046
2.1951494 0.040228374009008736 0.010559328839873006
2.1948593 0.04023142985326265 0.010503434850941747
2.194569 0.04023446926051776 0.010447499493274013
2.1942792 0.040237490160075336 0.010391481593490102
2.193989 0.04024049706661881 0.010335457632708878
2.1936991 0.04024348548239932 0.010279432765177773
2.1934092 0.04024645742672336 0.01022336283354605
2.1931193 0.04024941332794616 0.010167212112425444
2.1928294 0.04025235271918252 0.010111022068108814
2.1925395 0.04025527603873877 0.010054795119665054
2.1922498 0.04025818044154873 0.009998560746498273
2.1919599 0.040261071152163666 0.009942339462034166
2.1916702 0.04026394298388986 0.009886122023569298
2.1913805 0.04026679874635837 0.009829891557870358
2.1910908 0.04026963800110857 0.009773652590191098
2.1908011 0.04027246117989826 0.009717393503816145
2.1905117 0.04027526553341644 0.009661130000204913
2.190222 0.04027805611166805 0.009604861024448108
2.1899326 0.040280827886882066 0.00954852406094917
2.1896431 0.040283583561999375 0.009492165344461302
2.1893537 0.04028632271270391 0.00943578853484822
2.1890643 0.040289045762326836 0.009379497463831337
2.1887748 0.04029175231844957 0.009323219249554615
2.1884856 0.040294440573016496 0.009266907175788977
2.1881964 0.04029711232300608 0.009210523465461222
2.1879072 0.0402997679647349 0.009154065323265443
2.187618 0.04030240706513521 0.009097582513553509
2.1873288 0.04030503003692087 0.009041086558081167
2.1870396 0.04030763645975785 0.008984576576643631
2.1867507 0.04031022461111089 0.008928037902043492
2.1864614 0.04031279832451824 0.00887142889910529
2.1861725 0.040315353767431304 0.008814792707317285
2.1858835 0.040317892630367745 0.008758162253709028
2.1855946 0.04032041534082214 0.008701512533957883
2.1853056 0.040322921464002 0.008644840436563689
2.1850169 0.040325409370120996 0.008588145518209064
2.1847281 0.04032788068158071 0.008531392849194925
2.1844392 0.04033033784434352 0.008474620383486012
2.1841505 0.04033277637942969 0.00841786652275952
2.1838617 0.04033519873961979 0.008361113396588925
2.1835732 0.04033760251871255 0.008304374935405362
2.1832845 0.04033999210982159 0.008247632316004767
2.182996 0.040342363149162314 0.00819086055019756
2.1827073 0.040344719958342656 0.008134085853884844
2.1824188 0.04034705823879012 0.008077277949813813
2.1821303 0.04034938033023449 0.008020478316454353
2.181842 0.04035168393473246 0.007963690660229297
2.1815536 0.04035397323210085 0.00790665038752755
2.181265 0.04035624586072684 0.007849590621579652
2.1809769 0.04035850036497216 0.00779246878071907
2.1806886 0.04036073818863599 0.007735325125729821
2.1804004 0.04036295975264032 0.007678209709155462
2.1801121 0.040365164638262695 0.007621029068459453
2.179824 0.04036735143408829 0.007563803592268055
2.1795359 0.04036952333779759 0.007506621734874022
2.1792479 0.04037167718978807 0.0074494196161658125
2.1789598 0.0403738143507161 0.007392234203450537
2.1786716 0.04037593701306877 0.007335054089580318
2.1783838 0.040378039499101764 0.0072778836404136914
2.1780958 0.04038012747059947 0.007220719652498703
2.1778078 0.04038219876947519 0.007163539109607646
2.17752 0.04038425210820482 0.00710635763311237
2.1772323 0.04038628877666913 0.007049139322083787
2.1769445 0.040388309182550784 0.006991872304741594
2.1766567 0.04039031289539076 0.0069345897369080135
2.176369 0.04039230033215985 0.0068772940499254075
2.1760812 0.04039427107453991 0.006820032285893081
2.1757936 0.040396223931728995 0.006762756476883689
2.175506 0.04039816009059056 0.006705363862348952
2.1752186 0.04040007994709106 0.006647879260622871
2.174931 0.04040198306886536 0.006590472367496255
2.1746435 0.04040386990522256 0.006533108261402464
2.174356 0.04040574003516653 0.006475756012979332
2.1740687 0.040407592356390326 0.006418418101358714
2.1737814 0.040409427983936284 0.00636105522906283
2.1734939 0.04041124885089833 0.00630365219639466
2.1732066 0.040413051491282236 0.006246156021393235
2.1729195 0.04041483633945072 0.006188634164528564
2.1726322 0.040416605930042954 0.006131119552254125
2.172345 0.040418359212346204 0.006073610243595356
2.1720579 0.04042009431229994 0.006016052876675891
2.1717708 0.04042181310014206 0.005958494770942211
2.1714838 0.040423515145014736 0.005900849936381779
2.1711967 0.040425200845425543 0.0058431716795245055
2.1709096 0.0404268697807801 0.0057854956016593065
2.1706228 0.04042852099463637 0.00572779302819778
2.1703358 0.04043015680452136 0.005670102342196595
2.170049 0.040431774920724195 0.005612364312780185
2.1697621 0.04043337625246295 0.005554597540648793
2.1694753 0.0404349612346703 0.005496849837409092
2.1691885 0.040436529438948356 0.005439109897389247
2.168902 0.04043808000586845 0.005381312286036243
2.168615 0.04043961506117689 0.005323524481658563
2.1683285 0.04044113249762425 0.005265645944161495
2.168042 0.04044263309964664 0.005207656225910168
2.1677554 0.04044411731419675 0.0051497235127749945
2.1674688 0.04044558470791092 0.005091816857633376
2.1671822 0.040447035727147584 0.0050338695162309354
2.1668959 0.04044846871565744 0.004975880796011706
2.1666093 0.04044988650153071 0.004917921965894327
2.166323 0.040451286287363594 0.004859883749378617
2.1660366 0.04045266965791761 0.004801752869062564
2.1657503 0.04045403616202406 0.004743602659751826
2.1654642 0.040455385109872885 0.004685459929369852
2.1651778 0.040456718314985776 0.004627329516890189
2.1648917 0.04045803398899566 0.004569069309612762
2.1646056 0.04045933276213688 0.004510813761716786
2.1643195 0.04046061509521372 0.00445253598056698
2.1640334 0.040461880517386424 0.004394201114384754
2.1637473 0.040463129478160165 0.004335875686460835
2.1634612 0.040464361520589055 0.004277512164845253
2.1631753 0.04046557608040442 0.004219156493149108
2.1628895 0.040466773730325596 0.004160800422869569
2.1626034 0.04046795590965241 0.004102459756333499
2.1623175 0.04046912020208977 0.004044093989973943
2.162032 0.040470267075136034 0.003985725254334059
2.161746 0.040471397989156395 0.003927310969075286
2.1614604 0.040472511490867835 0.0038687937726880756
2.1611745 0.04047360895416756 0.003810236695603408
2.160889 0.040474689006980556 0.0037516508300256554
2.1606033 0.04047575209797313 0.0036931321945573637
2.1603177 0.04047679871086371 0.0036345997168789326
2.1600323 0.04047782750619187 0.003576049827060727
2.1597466 0.04047884067076603 0.003517502043924162
2.1594613 0.040479836051404816 0.0034589609107297053
2.1591756 0.04048081577228315 0.0034004307403362006
2.1588902 0.04048177774027876 0.003341848737206121
2.1586049 0.0404827232048795 0.003283182252176665
2.1583197 0.04048365092136299 0.0032245021021781307
2.1580343 0.040484562888510864 0.003165817225843215
2.1577492 0.04048545713800461 0.003107115005320869
2.1574638 0.04048633558932377 0.0030483104303261083
2.1571786 0.040487196304045424 0.002989394896107529
2.1568935 0.040488040427121556 0.002930418121706699
2.1566086 0.04048886681614729 0.002871372217897577
2.1563234 0.04048967725907281 0.002812224680697239
2.1560385 0.04049046995652933 0.0027530559962111035
2.1557534 0.04049124665133423 0.0026938648990713627
2.1554685 0.04049200561689896 0.002634601261055984
2.1551836 0.040492747889179385 0.0025752139179584695
2.1548986 0.040493473008365616 0.002515650152293956
2.154614 0.04049418075426809 0.002455946228999619
2.154329 0.04049487185900556 0.0023961732041877636
2.1540444 0.040495545581734106 0.002336410330616428
2.1537595 0.04049620262510066 0.002276616405615671
2.1534748 0.04049684230993086 0.0022168128289596976
2.1531904 0.04049746422021243 0.002156889601161023
2.1529057 0.040498069797724655 0.0020969701649174873
2.152621 0.04049865808952545 0.0020368326170300127
2.1523366 0.04049922897899518 0.0019766927141170476
2.1520522 0.04049978255313342 0.0019164485908576081
2.1517675 0.040500319620280355 0.001856100361828816
2.151483 0.04050083886506714 0.0017956340115207498
2.1511989 0.0405013406661144 0.0017350399627269247
2.1509144 0.04050182544494479 0.0016743721994979068
2.1506302 0.040502292758727 0.0016135729842091159
2.1503458 0.04050274293144217 0.0015524985599408184
2.1500616 0.04050317556315486 0.0014914252300184197
2.1497774 0.0405035906455543 0.0014303679137201723
2.1494932 0.04050398856800484 0.0013692912199603727
2.1492093 0.04050436861846206 0.0013082072282896413
2.148925 0.0405047318163534 0.0012471046719137358
2.148641 0.040505077162346914 0.0011859331667214215
2.148357 0.04050540557897269 0.0011245792120804636
2.148073 0.04050571610216316 0.0010631988875649608
2.147789 0.04050600937192356 0.0010016962426538268
2.1475053 0.04050628473899109 0.0009400906100152976
2.1472213 0.04050654302722492 0.0008784797478170895
2.1469376 0.04050678343051151 0.000816812896032136
2.1466537 0.040507006699655144 0.0007551278158036386
2.14637 0.04050721210077833 0.0006934052987706766
2.1460862 0.04050740015119107 0.0006315587032875918
2.1458027 0.04050757032981379 0.000569701962866238
2.145519 0.04050772327394355 0.0005078335650835497
2.1452353 0.040507858490559615 0.00044595291611325595
2.1449518 0.040507976228757986 0.00038408783689068633
2.1446683 0.04050807625071343 0.0003221981184426488
2.1443849 0.040508158898249554 0.0002602686199444739
2.1441014 0.04050822380688032 0.0001982839829120662
2.143818 0.04050827131647873 0.00013629153638704546
2.1435347 0.040508301058777056 7.433147192694379e-05
2.1432512 0.04050831343211737 1.237443457095576e-05
2.142968 0.0405083080796041 -4.957698541844584e-05
2.1426847 0.040508285344036325 -0.00011156636830736929
2.1424015 0.040508244873388784 -0.00017361261766332944
2.1421185 0.04050818704429832 -0.00023568512943459015
2.1418352 0.04050811141429756 -0.0002977321629025698
2.141552 0.040508018379916515 -0.0003598248333205298
2.141269 0.040507907670032796 -0.00042196229664372235
2.140986 0.04050777954023501 -0.00048416993272606875
2.140703 0.04050763362062204 -0.0005464464921750248
2.14042 0.04050747024900994 -0.0006087166912103069
2.1401372 0.04050728922877291 -0.0006710580168889222
2.1398542 0.04050709056794043 -0.0007334894237914329
2.1395714 0.04050687424393691 -0.0007960065398051007
2.1392887 0.0405066404018973 -0.0008585380092223983
2.139006 0.04050638870916674 -0.0009211294561534405
2.1387231 0.04050611947617993 -0.0009837251876780172
2.1384404 0.04050583238547748 -0.0010463105891885946
2.1381576 0.040505527755924156 -0.0011089107990955025
2.137875 0.040505205540462066 -0.0011714888997286326
2.1375926 0.04050486580718003 -0.001234030476095144
2.13731 0.04050450825571402 -0.0012965079972298843
2.1370275 0.04050413320835598 -0.0013590316567907623
2.136745 0.04050374032394174 -0.0014216339670594146
2.1364625 0.04050332991420527 -0.0014842042965003998
2.1361802 0.04050290203214196 -0.0015467828092752363
2.1358979 0.04050245664071664 -0.0016093433030701285
2.1356153 0.040501993038002566 -0.0016719549723981785
2.135333 0.04050151230367607 -0.0017346099714140265
2.135051 0.040501014140980555 -0.0017972975316198027
2.1347687 0.04050049801439287 -0.0018599666472496666
2.1344864 0.04049996403330975 -0.0019227632270150728
2.1342044 0.04049941293462817 -0.001985600105704243
2.1339223 0.040498843964392066 -0.0020484145277579833
2.1336403 0.04049825742068422 -0.002111299599374539
2.1333582 0.04049765297829134 -0.002174245030153117
2.1330762 0.04049703093359597 -0.0022371798763993374
2.1327944 0.04049639153280893 -0.002300096852975753
2.1325123 0.04049573398612036 -0.002363067921100458
2.1322305 0.04049505909858915 -0.00242607092121432
2.1319487 0.04049436659620183 -0.002489117949510781
2.131667 0.0404936561736034 -0.002552212457122898
2.131385 0.04049292811097114 -0.0026153427727878984
2.1311033 0.04049218210950472 -0.0026784855911748365
2.1308217 0.04049141910003979 -0.002741706716823683
2.1305401 0.04049063811797906 -0.002805072977147727
2.1302583 0.0404898387525392 -0.002868509560913715
2.1299767 0.04048902206147015 -0.002931910357616307
2.1296952 0.04048818766155136 -0.002995324995756012
2.1294138 0.04048733598356905 -0.0030587381550980022
2.1291323 0.04048646586743629 -0.0031221629876506014
2.128851 0.04048557850493823 -0.003185598822622874
2.1285696 0.040484673434438505 -0.003249023157199986
2.128288 0.04048374959754489 -0.0033124709458446987
2.128007 0.040482809629639016 -0.003375961744378079
2.1277256 0.04048185083901419 -0.0034395630875876443
2.1274443 0.04048087428472032 -0.003503306389865034
2.1271632 0.04047988048973331 -0.0035670396693534704
2.1268818 0.04047886807034855 -0.0036307317261626056
2.1266007 0.040477838467703704 -0.003694408919644825
2.1263196 0.040476791094379766 -0.0037582193987266642
2.1260386 0.04047572562482465 -0.003822105383413197
2.1257577 0.040474643261736415 -0.003885998139577437
2.1254766 0.040473541859615235 -0.003949983826657981
2.1251957 0.040472423556401335 -0.0040140946912760635
2.124915 0.0404712870754064 -0.004078329388831382
2.124634 0.040470132695742414 -0.004142620709442083
2.1243532 0.04046896010293625 -0.004206955542495612
2.1240723 0.04046776957775676 -0.00427141317275615
2.1237915 0.04046656078120169 -0.004335967835651194
2.1235108 0.0404653350273419 -0.004400733940552479
2.1232302 0.04046409093103447 -0.004465501143350073
2.1229494 0.040462827738345565 -0.004530353568980497
2.1226687 0.04046154724633007 -0.004595297048517531
2.1223884 0.04046024979355997 -0.004660223470932063
2.1221077 0.040458932866180825 -0.004725078548488012
2.1218271 0.04045759789581273 -0.00479001044164424
2.1215467 0.040456245681153746 -0.004854986276041888
2.1212664 0.040454875406353105 -0.00492001494007063
2.120986 0.04045348672113935 -0.004985139649933166
2.1207056 0.04045207992048932 -0.005050440593894597
2.1204252 0.040450654630948 -0.005115799113480807
2.120145 0.04044921241029193 -0.005181179487757961
2.1198647 0.04044775045281307 -0.005246604031845246
2.1195846 0.04044627158016168 -0.0053120600050735375
2.1193044 0.040444774188679346 -0.0053775646679482
2.1190243 0.04044325861472974 -0.005443111002954456
2.1187441 0.040441724496456784 -0.005508718290859
2.1184642 0.040440173485386026 -0.005574413275242477
2.118184 0.04043860256852275 -0.005640094480451482
2.1179042 0.040437014778449965 -0.005705874010700119
2.1176243 0.040435408386202056 -0.005771641623056984
2.1173444 0.04043378377407044 -0.005837408493976314
2.1170645 0.04043214054895241 -0.005903312898546966
2.1167846 0.04043047905250323 -0.005969288450018967
2.1165047 0.04042879890022037 -0.006035280275987602
2.116225 0.040427101902610035 -0.006101359867920453
2.1159453 0.040425386207258655 -0.006167634816218474
2.1156657 0.0404236521420591 -0.006234096974170685
2.115386 0.040421899270500564 -0.006300762897984657
2.1151063 0.04042012792753 -0.006367524314358011
2.1148267 0.04041833771453456 -0.006434379290486759
2.1145473 0.04041653053877741 -0.006501147658082073
2.1142678 0.04041470451806915 -0.00656799213417686
2.1139882 0.04041285841654458 -0.006634861754986891
2.1137087 0.040410995032368204 -0.006701720669375341
2.1134295 0.040409114747056496 -0.006768580433534315
2.1131501 0.04040721399108579 -0.006835478372545016
2.1128707 0.04040529471070046 -0.006902460475960396
2.1125915 0.04040335818757505 -0.006969431048223477
2.1123123 0.04040140314355269 -0.007036421382631443
2.1120331 0.04039942920995767 -0.00710347148002196
2.111754 0.040397436730552586 -0.0071705504559192125
2.1114748 0.0403954253278538 -0.007237776872006844
2.1111956 0.0403933953200407 -0.007305081169318498
2.1109166 0.0403913480834019 -0.0073724967066270235
2.1106377 0.04038928219988948 -0.007439999447095513
2.1103587 0.04038719729921748 -0.007507626298266873
2.1100798 0.040385093693839504 -0.0075753099225049775
2.1098008 0.04038297102841922 -0.007643085507586843
2.1095219 0.0403808296173495 -0.007710894401853938
2.109243 0.04037866911424032 -0.007778798056197375
2.1089642 0.040376491689259136 -0.00784676476622192
2.1086855 0.040374295147251056 -0.007914778004686427
2.1084068 0.04037207980473251 -0.007982879589649139
2.108128 0.04036984528812931 -0.008051183449533364
2.1078494 0.04036759188404133 -0.008119583014503128
2.107571 0.040365321185547004 -0.008188075357685804
2.1072922 0.0403630296048314 -0.008256586699195895
2.1070137 0.04036072074288032 -0.008325195260393587
2.1067352 0.04035839293219219 -0.008393695844525933
2.1064568 0.04035604589040135 -0.00846233602977533
2.1061783 0.04035367986532283 -0.008531021781004873
2.1058998 0.04035129456855953 -0.008599759400311359
2.1056216 0.040348892312415556 -0.008668650455258164
2.105343 0.04034646865051546 -0.008737641653807806
2.1050649 0.04034402801114299 -0.008806660471143242
2.1047866 0.040341568006982714 -0.008875785264290986
2.1045084 0.04033908890264058 -0.008945012220034288
2.1042302 0.04033659038176127 -0.009014290158974548
2.1039522 0.04033407488332153 -0.009083637963686773
2.103674 0.04033153776593495 -0.009153088835673964
2.103396 0.04032898366477158 -0.009222557640729816
2.103118 0.04032641009291263 -0.009292072055199933
2.10284 0.040323817341652794 -0.009361633442684246
2.102562 0.040321205082079196 -0.009431346536213699
2.1022842 0.04031857584076741 -0.00950112504672239
2.1020062 0.040315924782049935 -0.009570969106853382
2.1017284 0.0403132567386924 -0.009640937447280623
2.1014504 0.040310566760163355 -0.009711160672963985
2.1011727 0.04030785973013485 -0.009781449382024746
2.100895 0.04030513301299607 -0.009851783640106249
2.1006174 0.04030238926668396 -0.009922194400939048
2.1003397 0.04029962342170083 -0.009992774427194335
2.1000621 0.04029684051717871 -0.010063400359872292
2.0997844 0.0402940354344652 -0.010134081554561828
2.0995069 0.04029121329790887 -0.01020486491033598
2.0992293 0.04028837133413049 -0.010275749424253685
2.098952 0.040285512310628775 -0.010346765537432957
2.0986745 0.04028263092912847 -0.010417897414653305
2.098397 0.04027972997467611 -0.010489054122559401
2.0981197 0.040276811612022144 -0.010560209646216538
2.0978425 0.04027387368530164 -0.010631393431207737
2.0975652 0.04027091584755892 -0.01070259937098981
2.097288 0.04026793842949308 -0.01077386127414705
2.0970106 0.04026494106995719 -0.01084520231658017
2.0967333 0.04026192407809454 -0.010916745083594664
2.0964563 0.04025888966877915 -0.010988380722531875
2.0961792 0.040255835568798554 -0.011060174944181595
2.0959022 0.040252761391550804 -0.011132022463447052
2.0956252 0.0402496674826608 -0.011203889282384487
2.0953481 0.04024655345952888 -0.01127599694034903
2.095071 0.04024341961292298 -0.011348227116123474
2.0947943 0.04024026828598272 -0.011420561558716236
2.0945172 0.04023709435339866 -0.01149302050290295
2.0942404 0.04023390290146305 -0.01156572559023204
2.0939636 0.04023069146510757 -0.011638547345183445
2.0936868 0.04022745971180177 -0.011711370177396494
2.09341 0.0402242079488369 -0.01178428778019819
2.0931334 0.040220938647906206 -0.011857294874512793
2.0928566 0.04021764645960827 -0.011930427551468543
2.09258 0.040214336717261 -0.01200361953417768
2.0923035 0.040211006869870655 -0.012076969813964987
2.092027 0.04020765656849579 -0.012150363035257312
2.0917504 0.04020428612714817 -0.012223747421211057
2.0914738 0.040200895222759374 -0.012297225614415593
2.0911975 0.04019748708404478 -0.012370795320887064
2.0909212 0.04019405844783562 -0.012444412411188807
2.0906446 0.04019060663609455 -0.012518152942078907
2.0903683 0.040187137251552284 -0.012592001659434448
2.090092 0.04018364759476606 -0.012666042607477584
2.0898159 0.04018014032405173 -0.012740252409669448
2.0895395 0.040176609648433684 -0.012814647855862775
2.0892634 0.040173061313409045 -0.012889122702259049
2.088987 0.04016948946882312 -0.012963728130110116
2.088711 0.04016589994329762 -0.013038447028163735
2.088435 0.04016228990272097 -0.01311349127159209
2.0881588 0.04015865896387746 -0.013188648585980303
2.087883 0.04015501057379332 -0.013263922755018873
2.087607 0.04015133806793313 -0.013339307932238899
2.087331 0.04014764810014209 -0.013414700986036867
2.0870552 0.040143937161570734 -0.013490175992686676
2.086779 0.04014020232126085 -0.013565781362443307
2.0865035 0.04013645291967054 -0.013641515176675636
2.0862277 0.04013267952276489 -0.013717321827185781
2.0859518 0.04012888506708491 -0.01379311286544926
2.0856762 0.04012507315226206 -0.013868930026458932
2.0854003 0.040121236849237796 -0.013944912130759766
2.0851247 0.040117383059444504 -0.014021037863536572
2.084849 0.04011350812352859 -0.014097174077393054
2.0845735 0.04010961235911701 -0.014173341794010266
2.0842981 0.04010569881123271 -0.014249684202835653
2.0840225 0.040101760965646396 -0.014326182691275063
2.0837471 0.04009780530169249 -0.01440273093375211
2.0834718 0.0400938287017179 -0.014479325585016446
2.0831962 0.04008982739338185 -0.01455594350326874
2.082921 0.040085812078486244 -0.014632634842614968
2.0826457 0.040081771997627934 -0.014709325017244741
2.0823703 0.040077710940836314 -0.01478625742515983
2.0820951 0.040073632032481335 -0.014863370887963728
2.0818198 0.040069528513158766 -0.014940517486897755
2.0815446 0.04006540715702555 -0.015017691074913653
2.0812695 0.04006126470911139 -0.015095062982278086
2.0809944 0.040057100786989874 -0.015172550717041187
2.0807195 0.04005291933508091 -0.015250068227269698
2.0804443 0.040048712750931206 -0.015327645730797153
2.0801694 0.04004448864699349 -0.015405328339438704
2.0798943 0.04004023931490701 -0.015483103135838531
2.0796194 0.04003597245553192 -0.01556094927095929
2.0793445 0.040031684012550146 -0.015638799639391042
2.0790696 0.04002737434898627 -0.015716649367461696
2.078795 0.0400230468501974 -0.015794608380282044
2.07852 0.04001869431584147 -0.015872757158561936
2.0782454 0.04001432389972962 -0.01595102598311988
2.0779707 0.04000993214773063 -0.016029380460973654
2.077696 0.0400055186935168 -0.01610779177185496
2.0774214 0.040001083865634474 -0.016186288360529606
2.0771468 0.03999662729819708 -0.016264815697385936
2.0768723 0.039992153213634134 -0.01634347009398215
2.0765977 0.039987653437243705 -0.01642224871601348
2.0763233 0.03998313612006728 -0.01650113903867894
2.0760489 0.039978596932183724 -0.016580300161805093
2.0757744 0.039974036174795016 -0.016659687769928072
2.0755 0.03996945341729279 -0.01673928925711102
2.0752256 0.03996484897105555 -0.016819105892128535
2.0749514 0.039960226424115536 -0.016899170230282663
2.074677 0.0399555780378493 -0.016979408111227404
2.0744028 0.039950911505686436 -0.01705972276104711
2.0741286 0.039946223102329044 -0.017140246317063866
2.0738544 0.039941512426431486 -0.01722087038635676
2.0735805 0.03993678393544554 -0.017301516425917783
2.0733063 0.0399320290256023 -0.01738224971435127
2.0730324 0.03992725630636119 -0.01746307383606474
2.0727582 0.03992245707446763 -0.017543970436997
2.0724843 0.03991764002981774 -0.01762500635778247
2.0722103 0.039912800561914305 -0.017706261276841283
2.0719364 0.03990793900997767 -0.017787615164953616
2.0716627 0.0399030592219777 -0.017869062321814694
2.0713887 0.039898153025802095 -0.017950771029620657
2.071115 0.03989322852975297 -0.018032593162492193
2.070841 0.03988827749003838 -0.018114614147506192
2.0705674 0.03988330806717767 -0.018197105338072044
2.0702937 0.039878316171084394 -0.01828024249145291
2.0700202 0.03987330563291858 -0.018363805565548157
2.0697465 0.03986826797895878 -0.01844784211956261
2.0694728 0.0398632070793236 -0.018532288947026337
2.0691993 0.03985812763056559 -0.018617142138564753
2.0689259 0.039853024741680426 -0.01870228813964098
2.0686524 0.039847898729589985 -0.018787617603047892
2.068379 0.03984274918099625 -0.01887304518041583
2.0681055 0.03983757643548471 -0.018958662799160066
2.0678322 0.03983238457129355 -0.019044651968545958
2.0675588 0.03982716480072303 -0.01913094561468789
2.0672855 0.03982192578998156 -0.01921749411812649
2.0670123 0.03981666328474309 -0.019304183883278835
2.066739 0.03981137688433852 -0.01939116928034645
2.0664659 0.039806066852882425 -0.019478407421846086
2.0661929 0.03980073745142785 -0.019565767483946093
2.0659196 0.03979537965588757 -0.019653437839888262
2.0656466 0.03979000239873368 -0.019741357358051936
2.0653737 0.03978460128044152 -0.019829476269665115
2.0651007 0.03977917592498233 -0.019917682664366637
2.0648277 0.03977372664753857 -0.020005952459076354
2.0645547 0.039768253088133296 -0.020094378251181495
2.0642817 0.039762755534466156 -0.020182957253788252
2.064009 0.03975723843543655 -0.020271702344719745
2.0637362 0.039751697267844735 -0.02036064600546965
2.0634632 0.03974612679041305 -0.02044972468608732
2.0631905 0.039740537026666814 -0.02053902075951999
2.062918 0.03973492762099608 -0.020628444003321398
2.0626452 0.03972928906909329 -0.020717979216860617
2.0623724 0.03972362590859737 -0.020807690268188617
2.0621 0.039717943402915436 -0.02089752084077972
2.0618274 0.03971223623363153 -0.020987447280703887
2.061555 0.03970650470795588 -0.021077529993535966
2.0612824 0.039700748453700974 -0.021167660231029582
2.06101 0.03969496778986439 -0.021257975273414595
2.0607374 0.03968916231659678 -0.021348431687576257
2.060465 0.03968333744107058 -0.021439174885908203
2.0601926 0.03967748253033919 -0.021529998434189988
2.0599203 0.03967160819241533 -0.02162094131755066
2.059648 0.03966570888170306 -0.02171198835321503
2.0593758 0.03965978495260515 -0.021803250682919575
2.0591037 0.03965384117474202 -0.02189456112245658
2.0588315 0.03964786750698661 -0.02198598689648351
2.0585594 0.03964187398812272 -0.022077550089687356
2.0582871 0.03963585044503369 -0.022169378794520325
2.058015 0.039629806980320814 -0.022261368394678842
2.057743 0.039623738656323626 -0.02235356780654771
2.057471 0.03961764504291628 -0.022445850423478884
2.0571992 0.03961153187372081 -0.02253822028333586
2.0569272 0.039605387987967255 -0.022630791135756816
2.0566554 0.0395992245011559 -0.02272359482743212
2.0563836 0.03959303556168762 -0.022816533814703784
2.0561118 0.03958682154386071 -0.022909673584880153
2.05584 0.03958058197728728 -0.023002986335073288
2.0555682 0.039574317252835556 -0.023096270190512566
2.0552964 0.039568026947273884 -0.023189793679574636
2.0550249 0.03956171694177078 -0.02328346258821387
2.0547533 0.039555381280014776 -0.023377270729037277
2.0544815 0.03954901472886579 -0.02347128241763227
2.05421 0.03954262798940887 -0.023565692471438568
2.0539386 0.03953622139992608 -0.023660339345747548
2.053667 0.039529783248713556 -0.023755256142032635
2.0533955 0.03952331949518301 -0.02385027468510943
2.0531242 0.03951683543718803 -0.023945392251243838
2.0528529 0.03951032572829182 -0.024040758204200378
2.0525815 0.03950378993108552 -0.024136282004449047
2.0523102 0.03949722838049933 -0.024232013854319442
2.052039 0.03949064064983083 -0.024327825180915735
2.0517676 0.039484027098875954 -0.024423786036762686
2.0514965 0.0394773931329618 -0.02451989218129196
2.0512252 0.03947072741484632 -0.024616257660591827
2.050954 0.039464041206252375 -0.024712888056414486
2.050683 0.039457328962656316 -0.024809714162137318
2.050412 0.03945059027419643 -0.024906596552380093
2.0501409 0.03944382548912405 -0.02500367020958798
2.04987 0.03943704013865414 -0.025100993577115052
2.049599 0.03943022257410954 -0.02519866975949933
2.049328 0.03942338434303449 -0.02529647333358325
2.0490572 0.039416519803645404 -0.02539427452790068
2.0487864 0.039409628586409916 -0.02549214887941038
2.0485156 0.03940271102584167 -0.025590158651399617
2.0482447 0.03939576673434351 -0.02568815889997196
2.047974 0.03938880222113566 -0.025786186981329923
2.0477033 0.03938180480755815 -0.025884399226400227
2.0474327 0.03937478715183943 -0.025982756572701004
2.047162 0.03936774266694834 -0.02608123176547228
2.0468915 0.03936067170507699 -0.026179910794327146
2.0466208 0.039353573821848106 -0.026278724859213076
2.0463502 0.03934644937672178 -0.02637770194237393
2.0460799 0.03933930423733431 -0.02647676848677541
2.0458095 0.03933213249530078 -0.026575946363518694
2.045539 0.03932492738953133 -0.02667512599596025
2.0452685 0.03931770200208472 -0.02677452022616256
2.0449982 0.039310449487440134 -0.026874209814487546
2.044728 0.03930317663628536 -0.026973975233822958
2.0444577 0.03929587016196548 -0.027073898316058
2.0441875 0.03928854333852265 -0.02717391248248081
2.0439172 0.03928118278214806 -0.02727399185192454
2.043647 0.039273801889195846 -0.027374184996979634
2.043377 0.03926639368994178 -0.027474512148097447
2.0431068 0.03925895859810798 -0.027574924909895673
2.042837 0.03925150270697232 -0.027675701103949405
2.0425668 0.03924401318156213 -0.027776709479574602
2.042297 0.03923650278944381 -0.027877797747999748
2.0420268 0.039228958639306616 -0.027979005120374885
2.0417569 0.03922139361264572 -0.028080411928515337
2.041487 0.03921380137848423 -0.028182098002595145
2.0412173 0.03920618821934898 -0.028283867223059252
2.0409474 0.03919854104797334 -0.02838565336464024
2.0406775 0.03919086621917761 -0.028487439220567762
2.040408 0.03918317090600232 -0.0285893346919041
2.0401382 0.03917544792322794 -0.028691154518354755
2.0398686 0.039167697670069175 -0.028793143699778378
2.039599 0.03915991968967894 -0.028895253836841932
2.0393293 0.03915211435325405 -0.02899763949647575
2.0390596 0.03914428116304728 -0.029100237850564474
2.0387902 0.03913642744697298 -0.029203052140687007
2.0385208 0.03912854577879867 -0.029306111761707346
2.0382514 0.03912063654588027 -0.02940924790665276
2.037982 0.0391126993014666 -0.02951249446989649
2.0377126 0.039104734423315766 -0.029616008060029904
2.0374432 0.03909674142750358 -0.029719571197320525
2.0371737 0.03908872073619314 -0.029823248125315546
2.0369046 0.03908067899033686 -0.029927132790546367
2.0366354 0.03907260947513592 -0.030031174310621092
2.0363662 0.03906451171088291 -0.03013544162419589
2.036097 0.03905638606643404 -0.030239918818646783
2.0358279 0.03904823205219602 -0.03034464847092236
2.0355587 0.039040050031564334 -0.030449586179952866
2.0352898 0.039031846805712256 -0.030554670657361307
2.0350206 0.039023608204622515 -0.030659912567347725
2.0347517 0.03901534837646211 -0.030765309954852618
2.0344827 0.03900706038734428 -0.030870805595645562
2.0342138 0.038998743800472614 -0.03097653805145821
2.0339448 0.03899039895815226 -0.031082348330941312
2.0336761 0.03898203288075607 -0.031188263648427784
2.0334072 0.03897363106192806 -0.031294300644098355
2.0331385 0.03896520798183209 -0.031400665762881114
2.0328698 0.03895675647199779 -0.03150719413783286
2.032601 0.038948276154973045 -0.03161378807686982
2.0323324 0.03893976738990144 -0.03172011208864937
2.0320637 0.03893122988712868 -0.03182659227916613
2.031795 0.03892266390478872 -0.031933282675985976
2.0315266 0.038914076692245725 -0.03204020664124718
2.031258 0.03890546090134299 -0.032147340693791854
2.0309896 0.03889681617603821 -0.03225459982580778
2.0307212 0.038888142799660484 -0.032361918592697124
2.0304527 0.0388794404441698 -0.03246937511797278
2.0301843 0.038870709376190214 -0.032576946334913634
2.0299158 0.03886194924389821 -0.03268480933428719
2.0296476 0.038853168087838064 -0.032792839163989305
2.0293794 0.038844357783749374 -0.03290101504131172
2.0291111 0.038835518607348574 -0.03300919831078309
2.028843 0.03882665025557359 -0.03311751118367184
2.0285747 0.03881775298123775 -0.033225921378874416
2.0283065 0.038808826468909215 -0.03333447178320612
2.0280385 0.038799878924051144 -0.03344321271628642
2.0277705 0.0387909020715506 -0.0335520721918403
2.0275023 0.03878188814284939 -0.03366124907724002
2.0272343 0.03877285280253713 -0.033770538804774236
2.0269663 0.038763788298133456 -0.033880047178692065
2.0266986 0.038754702381737866 -0.033989558082614606
2.0264306 0.03874557916927137 -0.034099092901390134
2.0261629 0.03873643460120791 -0.03420866603492955
2.0258949 0.03872725264835956 -0.03431837597037658
2.0256271 0.038718049345040535 -0.034428145866181405
2.0253594 0.03870881676181444 -0.03453816944758409
2.0250916 0.03869955454892975 -0.03464838614762425
2.024824 0.03869026297642538 -0.03475843954439419
2.0245564 0.0386809500960081 -0.03486866981798335
2.0242887 0.03867159948210929 -0.03497924896971305
2.0240211 0.03866222745275672 -0.03509010898498443
2.0237536 0.03865282585230636 -0.0352012524618849
2.0234861 0.03864339437164429 -0.035312574380289945
2.0232186 0.03863393321718604 -0.03542399829420859
2.0229514 0.0386244505593824 -0.03553574776131306
2.0226839 0.03861492962837386 -0.0356476792103714
2.0224166 0.038605387153010255 -0.035759709918608655
2.022149 0.03859580627958097 -0.035871822215434
2.0218818 0.03858620387755492 -0.035984045109160596
2.0216146 0.03857657154921183 -0.03609648099423103
2.0213475 0.038566917676496164 -0.036209050010138445
2.0210803 0.03855722517703003 -0.036321637428290525
2.020813 0.03854750250818347 -0.03643422234338027
2.020546 0.03853775851952214 -0.03654696969259736
2.020279 0.038527984311342967 -0.03665984904028332
2.020012 0.03851818003379027 -0.036772880882704626
2.0197449 0.03850834544907584 -0.03688616424738959
2.0194778 0.03849848067445552 -0.036999692673668094
2.019211 0.038488594311869434 -0.03711332872774246
2.018944 0.038478668844265 -0.03722701952772656
2.0186772 0.038468721821132756 -0.037340781620795904
2.0184104 0.0384587445077943 -0.03745469086957802
2.0181437 0.038448736706683605 -0.03756873101532718
2.0178769 0.03843869853631184 -0.03768298124271824
2.01761 0.0384286297898272 -0.03779729445643319
2.0173435 0.03841853968164502 -0.03791131044465109
2.0170767 0.03840841005288891 -0.038025397974181765
2.0168102 0.03839825913294536 -0.03813960176840159
2.0165436 0.038388077665093376 -0.03825398891523728
2.016277 0.03837786575941419 -0.03836862104149043
2.0160105 0.038367623186132835 -0.038483449451759896
2.015744 0.03835735006422968 -0.03859847039302428
2.0154777 0.03834705540295439 -0.038713575742806795
2.015211 0.03833672089686778 -0.03882888820446592
2.0149448 0.03832636482109547 -0.03894441445828636
2.0146785 0.03831597803173611 -0.03906009626203975
2.0144122 0.03830556035262402 -0.03917582614508057
2.0141459 0.038295111913959484 -0.039291672202856745
2.0138798 0.03828464192137332 -0.03940759002248052
2.0136135 0.03827413173114135 -0.03952361407303309
2.0133474 0.03826359999500031 -0.03963979790958974
2.0130813 0.03825303739826097 -0.0397560243357033
2.012815 0.03824243432626033 -0.03987221469221615
2.0125492 0.03823181940973485 -0.03998857769154003
2.012283 0.03822116390064171 -0.040105110539648485
2.012017 0.03821047745068544 -0.04022179791536647
2.0117512 0.03819976945554328 -0.04033860546740257
2.011485 0.03818902083514635 -0.04045556743441962
2.0112193 0.03817825065310756 -0.0405727377339959
2.0109534 0.03816744936957638 -0.04069012773448738
2.0106876 0.03815661677143247 -0.04080776417344343
2.010422 0.038145762700831816 -0.04092553513810335
2.0101562 0.03813486748315757 -0.041043434964913555
2.0098906 0.0381239508101786 -0.04116122337084183
2.0096247 0.03811299293540537 -0.04127915010688344
2.0093591 0.038102013634556404 -0.04139716531116856
2.0090935 0.038091002885832705 -0.041515360464945354
2.008828 0.03807996080226997 -0.04163370917491916
2.0085626 0.038068897125853075 -0.04175225101345305
2.008297 0.038057792069491087 -0.0418709630702209
2.0080316 0.03804666540649342 -0.04198974099242154
2.007766 0.038035497243700846 -0.04210864091028909
2.0075006 0.038024307489386566 -0.04222760407815284
2.0072353 0.03801308619673293 -0.04234682941246972
2.00697 0.038001833183471376 -0.04246616955233718
2.0067048 0.037990558686466655 -0.04258571012057618
2.0064394 0.03797924223777713 -0.042705343821742126
2.0061743 0.03796790431045945 -0.04282504544322607
2.0059092 0.03795653453216111 -0.04294503791388507
2.005644 0.037945132979434186 -0.043065362503020364
2.005379 0.03793369942411009 -0.043185799825830026
2.0051138 0.037922233997041546 -0.04330644560711275
2.0048487 0.037910736469766115 -0.043427303294612155
2.0045838 0.03789921733308457 -0.04354834255447373
2.0043187 0.03788765562735139 -0.0436695060510827
2.0040538 0.03787607230804336 -0.04379076700641337
2.003789 0.03786445671671159 -0.043912492983550606
2.003524 0.037852808941300706 -0.044034408229379596
2.0032592 0.03784112876471315 -0.04415650089892023
2.0029945 0.037829426856553494 -0.04427876993029721
2.0027297 0.037817681888100065 -0.04440133329691373
2.002465 0.03780591514323572 -0.044523881571434054
2.0022004 0.037794115860637106 -0.04464659277123598
2.0019357 0.03778228416661636 -0.044769476420584736
2.001671 0.03777041984522462 -0.04489251255971776
2.0014064 0.03775852301374868 -0.04501587473924363
2.001142 0.03774660416811724 -0.045139372137404155
2.0008774 0.03773464197157803 -0.045262861034314386
2.000613 0.037722657789583565 -0.045386691588227814
2.0003486 0.037710640892871565 -0.04551090424396661
2.0000842 0.037698591036273196 -0.04563540288726846
1.9998198 0.03768650831190318 -0.04576006402140584
1.9995553 0.03767439253001933 -0.04588491425822274
1.9992911 0.03766224927187203 -0.04600985688807316
1.9990268 0.037650072905395064 -0.046134930466127065
1.9987626 0.037637869042158864 -0.04626019416817058
1.9984984 0.037625631988671526 -0.04638560798847666
1.9982343 0.037613361852374065 -0.04651127634727191
1.9979701 0.037601058414880144 -0.046637098776873484
1.997706 0.03758872735709354 -0.046763229398476006
1.997442 0.037576362864191866 -0.04688964188715322
1.997178 0.037563965052970834 -0.04701626380147524
1.9969139 0.037551533670653815 -0.047143283687134205
1.99665 0.03753907443528738 -0.047270464036106435
1.996386 0.037526581530355665 -0.04739780746886415
1.9961222 0.0375140607315295 -0.04752536895368556
1.9958583 0.037501500472193076 -0.04765330468326644
1.9955945 0.03748891219765754 -0.04778139239904205
1.9953308 0.03747629576470095 -0.04790934367503843
1.995067 0.03746363994151446 -0.04803746766152616
1.9948033 0.03745095593484515 -0.04816581885786974
1.9945396 0.037438238134923245 -0.04829447010557654
1.994276 0.0374254920624842 -0.04842326976418985
1.9940124 0.0374127063223459 -0.04855228882746672
1.9937488 0.03739989223160264 -0.04868161207456712
1.9934853 0.03738704992707635 -0.0488111204408417
1.9932218 0.03737416758002938 -0.048940670451459126
1.9929583 0.03736125700132223 -0.04907041082129223
1.9926949 0.03734831212160758 -0.049200302893157986
1.9924315 0.037335338961562194 -0.049330510699823554
1.9921682 0.037322331386742416 -0.049460805826875814
1.9919049 0.03730928959498132 -0.04959122425388196
1.9916415 0.037296213303603186 -0.04972203506398697
1.9913783 0.03728310857117664 -0.04985312088674648
1.9911151 0.03726996920753459 -0.04998432961491391
1.9908519 0.037256795392116196 -0.05011573507194173
1.9905887 0.03724358684872773 -0.05024737560120125
1.9903256 0.03723034973677454 -0.05037925459834214
1.9900625 0.03721707778504553 -0.0505113218623174
1.9897995 0.03720377722139151 -0.05064345530369899
1.9895364 0.03719043572314482 -0.05077580413134134
1.9892734 0.03717706554097784 -0.05090854677683378
1.9890106 0.03716366636353784 -0.05104154089176261
1.9887476 0.03715022624308319 -0.051174570661958345
1.9884847 0.0371367571263359 -0.05130769520531729
1.9882219 0.037123253133913695 -0.051440688467923185
1.9879591 0.03710972021479128 -0.05157381037006008
1.9876964 0.03709615239446394 -0.05170709200078887
1.9874337 0.037082549432634435 -0.05184059366139029
1.9871709 0.03706891146183541 -0.051974316085369274
1.9869082 0.03705523821446146 -0.05210842198856554
1.9866456 0.03704153602192058 -0.052242687391986266
1.9863831 0.03702780468267369 -0.052377204593570446
1.9861205 0.03701403183817902 -0.05251191597057615
1.985858 0.037000229786794445 -0.0526467451812083
1.9855955 0.03698639240839076 -0.05278167801478122
1.985333 0.036972519504321365 -0.05291683566969635
1.9850706 0.03695861748591577 -0.05305228046233143
1.9848082 0.03694467980767164 -0.05318797572153842
1.9845458 0.036930706580376484 -0.05332390252351059
1.9842836 0.03691670394502441 -0.05346001594480921
1.9840212 0.03690265928584535 -0.053596324277877555
1.983759 0.03688859156439709 -0.05373274273151986
1.9834968 0.03687448172373707 -0.05386929045912372
1.9832346 0.03686034242101854 -0.054005918811497515
1.9829725 0.03684616736008322 -0.05414263792605314
1.9827104 0.036831956368605645 -0.05427953318530468
1.9824482 0.03681770953546005 -0.05441663082868394
1.9821862 0.036803433161899976 -0.054553946142369275
1.9819242 0.03678912086681886 -0.0546912349386006
1.9816623 0.036774779059327814 -0.054828669238589804
1.9814004 0.036760401307699024 -0.054966045433440476
1.9811385 0.03674598751068426 -0.055103648533078184
1.9808766 0.03673153767151253 -0.0552416674205618
1.9806147 0.03671705160987608 -0.05537982309761995
1.9803529 0.03670253601083096 -0.05551810851420627
1.9800911 0.03668798412951041 -0.05565661519810322
1.9798294 0.03667340265459214 -0.05579541815584295
1.9795678 0.03665878476710276 -0.055934428850958146
1.9793061 0.03664413053991742 -0.056073638890472614
1.9790444 0.03662943979918501 -0.05621305397692756
1.9787829 0.036614719339088185 -0.05635252172546164
1.9785213 0.03659996233773531 -0.056492023106378464
1.9782598 0.03658516891014973 -0.05663148907493066
1.9779983 0.036570338937065024 -0.05677108873807244
1.9777368 0.036555479259816004 -0.05691091157412599
1.9774754 0.03654058292329276 -0.05705109387642548
1.9772141 0.03652565677898411 -0.05719150204732105
1.9769527 0.036510687021692946 -0.057332181966842775
1.9766914 0.03649568737063504 -0.057473014496221775
1.97643 0.036480650838725086 -0.05761397160309169
1.9761689 0.03646558437884791 -0.057755290550606776
1.9759077 0.03645048091522667 -0.05789668049347259
1.9756465 0.0364353405931191 -0.05803809242633329
1.9753853 0.03642016325815173 -0.05817953805235039
1.9751242 0.036404955974738626 -0.058321249391113834
1.9748632 0.03638971156648228 -0.058463282732248746
1.9746021 0.03637443014792827 -0.0586053388413869
1.9743412 0.03635911856523104 -0.058747408050505406
1.9740801 0.036343762956214394 -0.05888957666634604
1.9738193 0.03632838418885459 -0.05903201254046516
1.9735583 0.03631296127149919 -0.0591745240986945
1.9732975 0.036297508153938306 -0.05931720774052563
1.9730366 0.03628201786117821 -0.05945995381493455
1.9727758 0.036266490274532936 -0.05960280087129955
1.9725151 0.03625093258150533 -0.05974574432385368
1.9722543 0.03623533040176554 -0.0598889902111263
1.9719937 0.03621970519237331 -0.060032330701452696
1.971733 0.036204035379263304 -0.06017595402995258
1.9714724 0.036188335327744486 -0.0603197952486457
1.9712118 0.0361725977052085 -0.06046389286365925
1.9709512 0.036156822555835466 -0.06060818749255191
1.9706907 0.03614101696181871 -0.06075271074166071
1.9704303 0.03612517374855013 -0.06089737054814188
1.9701698 0.036109292784008415 -0.061042266254590034
1.9699093 0.03609337408916129 -0.06118741056350777
1.969649 0.03607742481082848 -0.061332855168811824
1.9693886 0.03606143768215455 -0.061478420557897186
1.9691283 0.0360454126007769 -0.06162416432291047
1.968868 0.0360293569427114 -0.06177009684909393
1.9686078 0.036013263235338586 -0.06191628565491867
1.9683475 0.03599713148310328 -0.062062800907969125
1.9680874 0.03598096893244061 -0.06220961110694142
1.9678272 0.035964760787108585 -0.06235647603875663
1.9675671 0.035948521846485025 -0.06250329818766244
1.9673071 0.035932252182242906 -0.06265033212035462
1.967047 0.035915936738903 -0.0627976556184332
1.966787 0.03589959047582653 -0.06294522910964034
1.966527 0.03588320579598627 -0.06309282412815116
1.9662671 0.03586679031371086 -0.06324043749654418
1.9660072 0.03585033641125802 -0.06338815797608507
1.9657474 0.03583384415223868 -0.06353595714546045
1.9654875 0.03581731341849466 -0.063683948615311
1.9652277 0.03580075185630727 -0.06383204484016905
1.964968 0.035784151751898155 -0.06398037353960494
1.9647082 0.03576751314101813 -0.06412883015368134
1.9644486 0.03575084354815178 -0.06427758079672616
1.9641888 0.03573412767430837 -0.06442643839022123
1.9639292 0.035717380762890424 -0.06457561911489042
1.9636697 0.03570060281241087 -0.06472509810758185
1.96341 0.0356837782919431 -0.0648747423894837
1.9631505 0.035666922680981206 -0.06502442822033146
1.9628911 0.035650035956816414 -0.06517411763737155
1.9626316 0.03563310262538188 -0.06532403626720308
1.9623722 0.035616138117462524 -0.0654742654321371
1.9621128 0.03559913464297741 -0.06562462388073484
1.9618535 0.035582099962872225 -0.06577510836959198
1.9615941 0.035565018406428846 -0.06592578768074456
1.9613348 0.035547905592515236 -0.06607666623431283
1.9610755 0.03553075364918906 -0.06622770834710164
1.9608164 0.03551357041454488 -0.06637894093566199
1.9605572 0.035496347981452306 -0.06653019605965992
1.9602981 0.03547908634219327 -0.06668152703036034
1.9600389 0.03546178546693511 -0.06683299338911028
1.9597799 0.035444453287345606 -0.06698469532522192
1.9595208 0.03542708179557809 -0.06713642137771442
1.9592618 0.03540967100019931 -0.06728825507052547
1.9590029 0.03539222886143822 -0.06744041824098544
1.9587439 0.03537474730050413 -0.06759271823773101
1.958485 0.03535722629240499 -0.06774510468202614
1.9582261 0.03533966581511595 -0.0678976125489389
1.9579673 0.035322073948547056 -0.06805015259520979
1.9577085 0.03530444258727068 -0.0682028172319853
1.9574497 0.03528677167607049 -0.06835587509986164
1.957191 0.035269069267121714 -0.06850918155164354
1.9569323 0.03525132718724098 -0.06866260272234136
1.9566736 0.035233545404145715 -0.06881612835800352
1.9564149 0.03521572389835939 -0.0689697165720825
1.9561564 0.03519787088734441 -0.06912334982569501
1.9558978 0.03517997811544244 -0.06927735513951598
1.9556392 0.035162045484406684 -0.06943154008409742
1.9553808 0.03514408125899848 -0.06958598114924991
1.9551224 0.03512607707499905 -0.06974057140294217
1.9548639 0.035108032938522486 -0.0698953047587251
1.9546055 0.0350899487835824 -0.07005009379855409
1.9543471 0.03507183298234676 -0.07020515229590137
1.9540888 0.035053677070915265 -0.07036034135890883
1.9538305 0.035035481084997815 -0.07051567724606453
1.9535723 0.03501725332714183 -0.07067123707501839
1.9533141 0.034998985406760004 -0.07082699000943707
1.9530559 0.03498067723448052 -0.07098276249190306
1.9527977 0.03496232886379611 -0.07113859376162303
1.9525396 0.034943948694916134 -0.07129462815320015
1.9522815 0.03492552826277315 -0.07145075613324377
1.9520234 0.03490706749809861 -0.07160703574950546
1.9517654 0.03488857494795736 -0.07176349704405205
1.9515074 0.03487004199233398 -0.0719200636850782
1.9512495 0.03485146866502905 -0.07207667880982212
1.9509915 0.034832854905101615 -0.07223334838626395
1.9507337 0.03481420936374386 -0.07239013228542525
1.9504758 0.03479552333555283 -0.07254716713752803
1.950218 0.03477679681981155 -0.07270436883288547
1.9499602 0.03475803839750993 -0.0728617796892446
1.9497025 0.03473923940122665 -0.0730193539083692
1.9494448 0.034720399751809405 -0.07317712645658549
1.949187 0.03470151942348 -0.0733351811800342
1.9489294 0.034682607068654024 -0.07349341460179454
1.9486718 0.03466365394319613 -0.07365184500959292
1.9484143 0.03464466875244096 -0.07381046967311561
1.9481567 0.034625633898033414 -0.0739692518113626
1.9478992 0.034606566941287636 -0.07412818084682965
1.9476417 0.034587459048508275 -0.07428725830877367
1.9473844 0.03456831902703878 -0.07444657818180808
1.9471269 0.03454912911821317 -0.07460576532286757
1.9468695 0.03452990713364228 -0.07476505274968309
1.9466122 0.03451065302036644 -0.07492473242901641
1.9463549 0.03449134886826552 -0.07508452753927121
1.9460976 0.03447201252516755 -0.07524456562196849
1.9458404 0.034452634984395714 -0.07540473222717527
1.9455832 0.034433225219206026 -0.07556517153258711
1.945326 0.034413765147014795 -0.0757257066686078
1.9450688 0.03439427280248913 -0.07588657703705297
1.9448118 0.034374748059202875 -0.07604792467156407
1.9445547 0.034355172769803086 -0.07620935939454529
1.9442977 0.03433556504622199 -0.07637089186162087
1.9440407 0.03431591579000674 -0.07653259095040217
1.9437838 0.03429623407793355 -0.07669451480643437
1.9435267 0.03427650159331922 -0.07685657429501143
1.9432698 0.034256736626517605 -0.07701870472325252
1.9430131 0.03423693916906972 -0.0771810883638918
1.9427562 0.0342170907625854 -0.07734377226974345
1.9424994 0.034197209771231404 -0.07750665409667372
1.9422426 0.03417728694110648 -0.0776695809754409
1.941986 0.03415733154670289 -0.07783256280463871
1.9417292 0.03413732500279738 -0.07799569900565191
1.9414725 0.034117285870804474 -0.07815902086119214
1.941216 0.03409721413722693 -0.07832223487144387
1.9409593 0.034077091184499565 -0.078485658632698
1.9407028 0.03405693558953702 -0.07864943899560387
1.9404463 0.03403673794978111 -0.07881362607145996
1.9401898 0.03401650754099744 -0.07897802946819474
1.9399333 0.03399622554865685 -0.07914255220754245
1.9396769 0.033975910773043974 -0.07930716177257081
1.9394206 0.033955563246215355 -0.07947197476626588
1.9391642 0.03393516394846345 -0.07963695787692351
1.9389079 0.033914731857765036 -0.0798020656265007
1.9386516 0.03389425740168872 -0.07996733660004997
1.9383954 0.03387375012510002 -0.08013292517070672
1.9381391 0.03385319079713618 -0.08029872193273319
1.9378829 0.03383259856796594 -0.08046478844479583
1.9376268 0.03381197334422071 -0.08063087763033976
1.9373707 0.03379129599513779 -0.08079711319322418
1.9371146 0.03377058564363687 -0.08096347239492281
1.9368585 0.03374983272651044 -0.08112987280465399
1.9366025 0.03372903714559765 -0.08129642611639996
1.9363465 0.03370820863289861 -0.08146323435439533
1.9360906 0.03368733735011721 -0.08163023555535057
1.9358346 0.03366642334193608 -0.08179749471350081
1.9355788 0.03364547621212275 -0.08196495293485298
1.935323 0.033624486265506376 -0.08213258847765162
1.9350672 0.03360345336049247 -0.08230044920134333
1.9348114 0.033582377540881274 -0.08246840265695507
1.9345556 0.03356126854173431 -0.08263648355521609
1.9343 0.03354011657830522 -0.08280475228747292
1.9340442 0.03351892151906778 -0.08297326647832538
1.9337887 0.0334976932922742 -0.08314193921656488
1.933533 0.03347641197586325 -0.08331070726028063
1.9332774 0.03345509748268854 -0.08347956278733641
1.9330219 0.03343374972359189 -0.08364861154706675
1.9327663 0.03341234883540046 -0.08381758825191361
1.9325109 0.03339091471735153 -0.08398674536053692
1.9322555 0.03336944740479125 -0.08415617838764271
1.932 0.033347926730829876 -0.08432573665064946
1.9317447 0.033326372835391097 -0.08449531314244144
1.9314893 0.03330477557401985 -0.08466515533309976
1.931234 0.03328313493930087 -0.08483532749385457
1.9309788 0.03326146091335434 -0.0850056923465676
1.9307235 0.03323974341835815 -0.08517616188066784
1.9304683 0.03321798237720953 -0.08534672025113857
1.9302132 0.03319618801440498 -0.0855173191085406
1.929958 0.03317433987145156 -0.08568810435649438
1.9297029 0.03315245837793743 -0.08585907468348065
1.9294479 0.03313054346225194 -0.08603013965984567
1.9291928 0.0331085746635603 -0.08620148489831914
1.9289378 0.03308657237391711 -0.08637306497214452
1.9286828 0.0330645263410456 -0.08654483955170524
1.9284279 0.03304244676857081 -0.08671691845883352
1.9281731 0.03302032334236778 -0.08688910178673208
1.9279182 0.032998155997614756 -0.087061424687643
1.9276633 0.032975944725706134 -0.08723396671596652
1.9274086 0.03295369986660539 -0.08740649369949019
1.9271537 0.0329314006249338 -0.08757921619988139
1.9268991 0.03290907820551135 -0.08775225807756167
1.9266443 0.0328867012271971 -0.08792560243961478
1.9263897 0.03286429054968667 -0.08809909258415735
1.9261351 0.03284183569644886 -0.08827262014358336
1.9258804 0.032819336639558494 -0.08844626403891231
1.9256259 0.0327968039181946 -0.08862001430385627
1.9253713 0.03277421636173966 -0.08879398535562778
1.9251169 0.03275160569412697 -0.08896807968167164
1.9248624 0.0327289400846413 -0.08914235342708873
1.924608 0.032706240762661445 -0.08931669963755287
1.9243536 0.03268349705247457 -0.08949121404224458
1.9240992 0.032660708941508035 -0.08966588108148663
1.9238449 0.032637887077326136 -0.08984057564625411
1.9235905 0.032615010052486085 -0.09001557598303181
1.9233363 0.03259209921794445 -0.0901906741511202
1.9230821 0.03256915464825246 -0.09036567179668807
1.922828 0.03254616558107249 -0.09054072972613032
1.9225737 0.03252312122571864 -0.09071583537310786
1.9223197 0.03250005394343537 -0.0908913153853996
1.9220655 0.03247693120092798 -0.09106712236224843
1.9218115 0.032453774614442474 -0.091243118789019
1.9215574 0.03243057329207407 -0.0914193460010149
1.9213034 0.03240732718889954 -0.09159562385392539
1.9210495 0.03238404722475987 -0.09177205536739735
1.9207956 0.03236072243001875 -0.09194864626761408
1.9205416 0.03233735278013687 -0.09212546057637745
1.9202878 0.03231394917171409 -0.09230266768942207
1.920034 0.03229050054363408 -0.09248026323300969
1.9197803 0.03226700678752015 -0.09265826051791197
1.9195265 0.03224346780945479 -0.0928366602483627
1.9192728 0.03221989460124756 -0.09301526035341678
1.919019 0.03219626496150451 -0.0931940313213816
1.9187654 0.032172612180598935 -0.0933729516513853
1.9185117 0.03214890286297872 -0.09355194868453504
1.9182582 0.032125159310078234 -0.09373105304993957
1.9180046 0.03210137030060799 -0.0939103454114544
1.9177511 0.032077535822654456 -0.09408985388923481
1.9174976 0.03205366701896623 -0.09426954370868777
1.9172442 0.03202975265021765 -0.09444952451273647
1.9169908 0.032005792618538025 -0.09462977154864977
1.9167373 0.031981786899694255 -0.0948101603366379
1.916484 0.03195774675971903 -0.09499056653143735
1.9162307 0.03193366091543841 -0.09517112710934049
1.9159774 0.03190952929625981 -0.09535185867545698
1.9157242 0.03188536327064637 -0.0955327051576862
1.9154708 0.03186114000161055 -0.09571389590738784
1.9152178 0.03183689365953053 -0.09589530510570868
1.9149646 0.03181258992457775 -0.09607687072915659
1.9147115 0.031788251672346515 -0.0962587022439975
1.9144584 0.03176386734608795 -0.0964407460364977
1.9142053 0.031739436941017246 -0.09662308812718312
1.9139522 0.0317149603258363 -0.09680568083912679
1.9136993 0.03169044905267107 -0.09698852914041668
1.9134463 0.031665891467480195 -0.09717153567606143
1.9131935 0.03164129919079514 -0.09735481558609375
1.9129405 0.03161664887794788 -0.09753835034561846
1.9126877 0.03159196380598794 -0.09772202602705955
1.9124348 0.03156723222690399 -0.0979058146833383
1.9121821 0.03154246590195865 -0.09808971095992068
1.9119294 0.03151765302791354 -0.09827371880404248
1.9116766 0.03149279368773497 -0.09845792318834276
1.9114239 0.03146788770959743 -0.09864232711740731
1.9111713 0.031442946925638655 -0.09882703435122589
1.9109186 0.031417947602506296 -0.09901185017320412
1.9106661 0.031392925270047785 -0.09919674399845091
1.9104135 0.03136784429566198 -0.09938203077377829
1.910161 0.03134272844715418 -0.09956728620296051
1.9099085 0.03131756574287497 -0.09975260647892485
1.909656 0.031292356320246455 -0.09993792353220528
1.9094037 0.03126711196016446 -0.10012331381194836
1.9091512 0.031241808879865954 -0.1003091324130969
1.908899 0.03121648270285735 -0.10049545219797872
1.9086466 0.031191097560282155 -0.1006819316629585
1.9083943 0.03116567731869409 -0.10086837786885866
1.9081421 0.031140210092404374 -0.10105490266234494
1.9078898 0.031114695731835344 -0.10124172751926663
1.9076376 0.03108913426501823 -0.10142874362178382
1.9073855 0.031063537635043433 -0.10161623513972844
1.9071333 0.031037893727094475 -0.10180396887901677
1.9068813 0.031012214568785283 -0.10199206385799656
1.9066292 0.03098647581685507 -0.10218044734902412
1.9063772 0.030960701732760488 -0.10236887593390752
1.9061252 0.03093488017026608 -0.10255739365087803
1.9058733 0.03090902330618053 -0.10274605703862182
1.9056214 0.03088311889601599 -0.10293501400855302
1.9053695 0.03085716684865474 -0.10312416664956164
1.9051176 0.0308311671404402 -0.1033135819018035
1.9048659 0.03080513199512169 -0.10350333260741573
1.904614 0.030779036693044555 -0.10369339756927469
1.9043623 0.030752918230115032 -0.10388367429436385
1.9041106 0.030726739463488854 -0.10407414953721923
1.9038589 0.030700525140194463 -0.10426479097014002
1.9036072 0.030674262806218253 -0.10445567497625925
1.9033556 0.030647952401590035 -0.10464687609033937
1.903104 0.030621593847042754 -0.104838286917124
1.9028524 0.03059519962820496 -0.1050298015088809
1.9026009 0.030568757179703275 -0.10522174535044367
1.9023495 0.03054227897949435 -0.10541391320101648
1.902098 0.030515739864176696 -0.10560621871142092
1.9018465 0.030489164957619875 -0.10579880341564843
1.9015952 0.030462554215546465 -0.10599160435465832
1.9013438 0.03043588235528372 -0.10618464824457052
1.9010925 0.030409174599517756 -0.10637789471421662
1.9008412 0.030382418253117733 -0.10657139456382342
1.90059 0.030355613240045442 -0.10676521387325075
1.9003388 0.03032877223235519 -0.10695931889764501
1.9000876 0.030301882400630694 -0.10715394432439776
1.8998364 0.03027494364541419 -0.10734886411174102
1.8995852 0.030247955905338724 -0.10754399032908106
1.8993342 0.030220931961167503 -0.10773931784088055
1.8990831 0.030193858961508835 -0.10793475770221757
1.8988321 0.030166736866528838 -0.10813048959335474
1.8985811 0.030139578484866352 -0.10832659776924036
1.8983302 0.030112370856296037 -0.10852293188577539
1.8980793 0.030085113929315323 -0.10871959615451075
1.8978283 0.03005780761418354 -0.10891645454512788
1.8975775 0.03003046489821673 -0.1091134197637813
1.8973267 0.03000307274026236 -0.10931059060174665
1.8970759 0.029975631099307936 -0.10950813595827279
1.8968252 0.029948152913887926 -0.10970611443485491
1.8965745 0.02992062508104298 -0.10990420980238647
1.8963238 0.029893047563668593 -0.1101024125363124
1.8960731 0.0298654203602885 -0.11030065389737724
1.8958225 0.029837756593730214 -0.11049916246164411
1.8955718 0.02981002986086921 -0.11069788541435982
1.8953214 0.02978227973521137 -0.11089655175283776
1.8950708 0.029754466601969138 -0.11109533330223588
1.8948203 0.029726616908816023 -0.11129425198732887
1.8945699 0.02969871732612667 -0.11149366316576699
1.8943194 0.029670767775372326 -0.11169325795159031
1.8940691 0.02964278154184963 -0.11189302269071147
1.8938187 0.029614745270670487 -0.11209298145969337
1.8935684 0.029586658930981256 -0.11229304804103736
1.893318 0.02955852247567232 -0.11249338052466638
1.8930678 0.029530349259945316 -0.1126939780078914
1.8928176 0.02950212579800224 -0.11289498717710188
1.8925674 0.029473851988394344 -0.11309641504060258
1.8923172 0.02944552775511963 -0.11329788744419929
1.8920671 0.02941716662355379 -0.11349958778362851
1.891817 0.02938875499728687 -0.11370150840830834
1.891567 0.029360306440835156 -0.11390356824066454
1.8913169 0.02933179374557802 -0.11410564721937616
1.8910669 0.029303244142589616 -0.11430792186757915
1.8908169 0.029274643917752283 -0.11451030894064927
1.8905671 0.02924600679180281 -0.1147128420782227
1.8903171 0.029217305281670273 -0.11491579373514806
1.8900672 0.029188566734475323 -0.11511921380738532
1.8898175 0.029159791021388323 -0.11532279663180807
1.8895676 0.029130950729601018 -0.11552659074548417
1.8893179 0.02910207322202669 -0.11573068099165204
1.8890681 0.029073144743946407 -0.1159350985807345
1.8888185 0.02904417899433299 -0.11613950908016571
1.8885688 0.0290151483943854 -0.1163440800257275
1.8883191 0.028986080511027978 -0.11654892633068649
1.8880695 0.028956961501857514 -0.11675399771675866
1.88782 0.0289278051746843 -0.11695926208851393
1.8875705 0.02889859763019835 -0.11716479028164724
1.887321 0.02886933874743607 -0.11737048033520603
1.8870715 0.028840028575717453 -0.11757619584963121
1.8868221 0.028810681063088154 -0.11778205085951092
1.8865727 0.028781282207763506 -0.11798814659614208
1.8863233 0.028751831905099095 -0.11819442380257782
1.886074 0.028722330155767663 -0.1184009669942467
1.8858247 0.028692790961976553 -0.1186078342195717
1.8855754 0.028663200183356385 -0.11881501504186334
1.8853261 0.02863355771248347 -0.11902236467138974
1.885077 0.02860387776641246 -0.11922990056452917
1.8848277 0.028574131809556504 -0.11943784731565936
1.8845787 0.028544362498765442 -0.11964619662196285
1.8843296 0.028514526945123336 -0.11985493037655849
1.8840805 0.028484653687277893 -0.12006394666370818
1.8838314 0.028454713984917574 -0.1202731408404249
1.8835825 0.02842475087619261 -0.12048266587053381
1.8833334 0.028394721155110676 -0.12069233779440691
1.8830845 0.02836465364780815 -0.12090238506712597
1.8828356 0.028334533717552828 -0.12111309348490937
1.8825867 0.02830436136905132 -0.12132394967747584
1.8823379 0.028274150940451086 -0.12153498214508111
1.8820891 0.028243888033049083 -0.12174618476750328
1.8818403 0.02821357249904458 -0.12195768656913236
1.8815916 0.028183204358661458 -0.1221694296997062
1.8813429 0.028152798022542527 -0.12238172081114583
1.8810942 0.028122338897721047 -0.12259410261646311
1.8808455 0.02809182692251221 -0.12280659419984324
1.880597 0.028061276771596134 -0.12301918181044438
1.8803483 0.028030659065737453 -0.12323181113448078
1.8800998 0.028000003201324074 -0.12344466076888917
1.8798513 0.027969309091105527 -0.12365789118538194
1.8796028 0.02793854723634325 -0.12387139909343413
1.8793544 0.0279077470509313 -0.1240850907440388
1.8791059 0.027876893770198984 -0.12429896198355608
1.8788576 0.02784600215092273 -0.12451305037649658
1.8786093 0.02781505735409428 -0.1247273235572995
1.8783609 0.02778404442362446 -0.1249418952615743
1.8781127 0.027753007973963042 -0.12515680495602163
1.8778644 0.02772190320034981 -0.12537190502837572
1.8776162 0.02769075997650266 -0.12558724843696642
1.877368 0.027659563249177604 -0.12580275125659618
1.8771199 0.027628328068068957 -0.1260183976876849
1.8768717 0.0275970242985346 -0.12623410832464485
1.8766236 0.02756568208290129 -0.12645002039799041
1.8763756 0.027534286205247952 -0.12666632302899564
1.8761276 0.027502851809525358 -0.12688281077676458
1.8758795 0.027471348494973364 -0.1270997034108447
1.8756316 0.027439806552772047 -0.1273169179158071
1.8753837 0.02740822584365386 -0.12753451712912928
1.8751358 0.02737657599854875 -0.12775239279704811
1.874888 0.027344887304255976 -0.12797045238888918
1.8746401 0.027313144604674492 -0.1281885233724157
1.8743924 0.027281363101562876 -0.1284067755156624
1.8741446 0.027249512227166078 -0.1286251018871445
1.8738968 0.027217622559339533 -0.12884350966948468
1.8736491 0.02718567875907056 -0.129062330761915
1.8734015 0.027153696094987387 -0.12928148870357553
1.8731539 0.027121659159827543 -0.1295007776877264
1.8729063 0.027089567893063018 -0.12972025874947798
1.8726587 0.027057422255974965 -0.12994008620467082
1.8724113 0.027025237652878186 -0.13016011831840302
1.8721638 0.02699299860796034 -0.13038012084067188
1.8719163 0.026960705102230132 -0.1306001362186353
1.8716688 0.026928357159456913 -0.1308201616447659
1.8714215 0.026895970343852566 -0.13104048390063094
1.8711741 0.026863528987228043 -0.1312610333925162
1.8709267 0.026831033044737083 -0.1314819331347226
1.8706794 0.026798482407323784 -0.13170315971175267
1.8704321 0.026765892750199933 -0.1319246111344389
1.8701849 0.026733248310514074 -0.13214612689262592
1.8699378 0.026700564857476756 -0.1323680025004535
1.8696905 0.026667810717108838 -0.1325900748430354
1.8694434 0.02663501748838572 -0.13281257862253462
1.8691963 0.026602169173973896 -0.13303545148827065
1.8689493 0.026569281676743547 -0.133258607802861
1.8687022 0.026536323060914583 -0.13348208474027734
1.8684552 0.026503325171810723 -0.13370586714631577
1.8682083 0.02647028787286816 -0.13392980160764342
1.8679613 0.02643717933237962 -0.13415405814358383
1.8677144 0.026404031302903745 -0.13437868526746935
1.8674675 0.026370827858324685 -0.13460332411722645
1.8672206 0.02633756890200644 -0.13482805314234625
1.8669739 0.026304270565100537 -0.13505311538499298
1.8667271 0.02627091659026279 -0.13527852186791392
1.8664804 0.026237507003204482 -0.13550431805597588
1.8662336 0.026204041612175544 -0.13573030746709056
1.865987 0.026170536695602212 -0.1359564492258395
1.8657403 0.026136975903237318 -0.13618283676176166
1.8654937 0.02610335931148876 -0.13640943693538324
1.8652471 0.026069703021357173 -0.13663623007875894
1.8650006 0.026035990840354923 -0.13686340761464766
1.8647541 0.026002222557409613 -0.13709080421062234
1.8645076 0.02596839824852604 -0.1373185012070594
1.8642612 0.025934534099338758 -0.13754635408797106
1.8640147 0.02590061384948639 -0.13777438731656344
1.8637683 0.02586663730422779 -0.13800278343683925
1.8635219 0.025832604513990044 -0.13823139594531303
1.8632756 0.025798531781086598 -0.13846043510065895
1.8630294 0.025764402662334634 -0.13868956671519744
1.8627831 0.025730217054612446 -0.1389188962242284
1.8625369 0.025695991562767532 -0.13914838920235179
1.8622906 0.02566169287782544 -0.1393783444788312
1.8620446 0.025627370812622324 -0.13960878623598272
1.8617984 0.025592975275196158 -0.13983963691713053
1.8615524 0.0255585396068977 -0.14007092654808773
1.8613062 0.025524030190453302 -0.1403026803864042
1.8610603 0.025489497219010917 -0.14053497503581763
1.8608142 0.02545489022988738 -0.1407675029546814
1.8605683 0.025420242885945073 -0.1410002679278165
1.8603224 0.025385538168437995 -0.1412332931374761
1.8600764 0.025350776223438638 -0.14146634177300202
1.8598306 0.025315973738802157 -0.14169963961294962
1.8595847 0.025281097038236378 -0.14193326416009844
1.8593389 0.025246179704351793 -0.14216721150063502
1.8590932 0.025211221872330544 -0.14240134024959494
1.8588474 0.02517618943859584 -0.14263558238604063
1.8586017 0.025141116513460047 -0.1428698684892243
1.858356 0.025105985898148664 -0.1431046357116067
1.8581104 0.025070814705702976 -0.14333984081645165
1.8578649 0.02503558563206295 -0.1435752761290098
1.8576193 0.02500029881020315 -0.1438107841686528
1.8573737 0.02496495405735459 -0.1440464749117226
1.8571281 0.024929551465806502 -0.1442825223989597
1.8568827 0.024894108019907105 -0.14451871990095733
1.8566372 0.024858606638098402 -0.1447553229786473
1.8563919 0.024823064328055748 -0.14499220193548962
1.8561465 0.02478744666325562 -0.14522920759761673
1.8559011 0.024751788055874132 -0.14546645307601813
1.8556558 0.024716071275678816 -0.14570402853821773
1.8554106 0.02468031345399764 -0.14594225236084304
1.8551652 0.02464447981722122 -0.14618076117346368
1.85492 0.02460860500712959 -0.14641977019531358
1.8546749 0.024572689063947693 -0.14665900644635235
1.8544297 0.024536696903735337 -0.14689864069194422
1.8541846 0.024500663493493367 -0.14713878738761502
1.8539395 0.024464571096502106 -0.14737958616982247
1.8536944 0.024428419678487762 -0.1476206828610139
1.8534495 0.024392226710065103 -0.14786210110411893
1.8532045 0.02435597459612431 -0.14810375575130716
1.8529595 0.02431966323491729 -0.1483455884762255
1.8527145 0.024283292616835494 -0.1485878070123233
1.8524697 0.02424688032184593 -0.1488303251722721
1.8522248 0.02421040864826113 -0.14907291326290315
1.85198 0.02417387755149294 -0.14931560593989737
1.8517352 0.024137304833373726 -0.14955864789115916
1.8514905 0.02410067257266197 -0.14980188172608908
1.8512458 0.02406398077630657 -0.15004550078983273
1.851001 0.024027229257388573 -0.1502896342383075
1.8507564 0.023990435923806983 -0.15053399934042078
1.8505118 0.023953582731741883 -0.1507787901496795
1.8502672 0.02391666964609344 -0.15102392099373
1.8500226 0.023879696508351134 -0.1512695793385372
1.849778 0.02384268131795225 -0.15151553647763238
1.8495336 0.023805605919697864 -0.15176179546184299
1.8492891 0.023768470300570745 -0.15200839172237415
1.8490446 0.023731274320593673 -0.15225529592065754
1.8488002 0.023694036142063172 -0.1525024904920211
1.8485558 0.023656737473002277 -0.15275000924041582
1.8483115 0.023619396551551392 -0.1529977468612406
1.8480672 0.023581976766432654 -0.1532459721304724
1.8478229 0.023544514598434905 -0.15349461176603812
1.8475786 0.023506991598486564 -0.15374366756173322
1.8473345 0.023469426122823035 -0.15399300329784069
1.8470902 0.023431781275844773 -0.15424297923549907
1.8468461 0.023394093774109826 -0.15449334746093013
1.846602 0.023356345055186724 -0.15474398903380798
1.846358 0.023318553611512024 -0.15499509839587744
1.8461139 0.023280700786295905 -0.15524654065320925
1.8458699 0.023242786612477365 -0.1554984749793679
1.8456259 0.023204810851931282 -0.15575071047230687
1.8453819 0.023166773569353285 -0.1560032859660708
1.845138 0.023128693148289955 -0.1562562378960925
1.844894 0.023090551071154538 -0.1565093843996894
1.8446503 0.023052365817644943 -0.15676293297265115
1.8444064 0.023014100051898693 -0.1570169177542679
1.8441626 0.022975790985440236 -0.1572711777843213
1.8439188 0.022937419958152485 -0.15752560139013036
1.8436751 0.022899005639018515 -0.1577801906693114
1.8434315 0.022860529291312364 -0.15803516564008482
1.8431878 0.022821990753766525 -0.15829015279788852
1.8429441 0.0227833901194469 -0.15854535851071125
1.8427005 0.02274472719539657 -0.15880095736348226
1.8424569 0.02270602093993256 -0.15905704195446801
1.8422134 0.022667252228944734 -0.1593132809081542
1.84197 0.022628440155837985 -0.1595698108303565
1.8417264 0.022589546489168187 -0.15982660847806368
1.841483 0.022550609382523745 -0.16008387166711463
1.8412396 0.022511609520196603 -0.16034141363272936
1.8409963 0.02247256614305825 -0.16059939187719877
1.8407528 0.022433440699558296 -0.16085760081619152
1.8405095 0.02239427167754195 -0.16111601807561976
1.8402663 0.02235505884306031 -0.16137487122339783
1.840023 0.022315763815454668 -0.16163462381406313
1.8397799 0.022276424706727416 -0.16189470853300134
1.8395367 0.022237022428506042 -0.1621551133602992
1.8392935 0.022197556666688 -0.16241582821978337
1.8390504 0.022158046972042402 -0.16267676367387146
1.8388073 0.022118473699378347 -0.16293795339707196
1.8385643 0.022078837010930465 -0.16319961338036598
1.8383212 0.02203913654058358 -0.1634616989806411
1.8380783 0.021999391950464523 -0.16372418401058195
1.8378353 0.02195958340659947 -0.16398710311017098
1.8375924 0.021919711079836205 -0.1642502820830521
1.8373494 0.02187977467319581 -0.16451357163312594
1.8371066 0.021839794035073957 -0.16477698702336727
1.8368638 0.021799749270491237 -0.16504076547382224
1.8366209 0.021759640525856303 -0.1653049711862884
1.8363782 0.02171948718352659 -0.16556948402984117
1.8361355 0.021679269722331928 -0.1658343007492395
1.8358928 0.021638987836551053 -0.1660993823564757
1.8356501 0.021598641713095914 -0.16636454952846885
1.8354075 0.021558250955996783 -0.1666298424128576
1.8351649 0.02151779592386972 -0.16689542422509654
1.8349223 0.02147727630704289 -0.16716133716636383
1.8346797 0.021436692271384162 -0.16742743616351358
1.8344373 0.021396063495278773 -0.1676939811495829
1.8341948 0.021355370148402417 -0.16796096286885698
1.8339523 0.021314611922962714 -0.1682281666752909
1.83371 0.021273809065527654 -0.16849562125525827
1.8334675 0.021232921140284272 -0.16876326880598413
1.8332251 0.021191988557076335 -0.1690311071687853
1.8329829 0.021151011072878582 -0.1692991699241384
1.8327405 0.021109948540292658 -0.169567541494582
1.8324983 0.0210688410532346 -0.16983613407821865
1.8322561 0.021027668566139867 -0.17010534859476123
1.832014 0.020986450982756057 -0.17037483312298196
1.8317717 0.020945147910565048 -0.17064469638519195
1.8315296 0.02090379968230617 -0.17091469717455832
1.8312875 0.020862386189855853 -0.17118489369786763
1.8310455 0.020820927541001608 -0.17145538405125277
1.8308035 0.02077940351447814 -0.17172625030195618
1.8305615 0.02073781375943522 -0.1719975887204636
1.8303195 0.020696158412121576 -0.17226937106242482
1.8300775 0.020654437130186144 -0.1725414687183256
1.8298357 0.020612670691219696 -0.17281372820203514
1.8295938 0.020570838223457264 -0.17308646363801372
1.829352 0.020528960511503633 -0.1733595645737143
1.8291101 0.0204869959248845 -0.1736330276683618
1.8288684 0.02044498601791662 -0.17390658334883863
1.8286266 0.02040290984461005 -0.17418023898975207
1.828385 0.020360788385651033 -0.17445426794069707
1.8281432 0.020318579724890238 -0.17472851779935705
1.8279016 0.020276325725144217 -0.1750030637964229
1.82766 0.020234005190358548 -0.1752779202261165
1.8274184 0.020191639283060652 -0.175552960317643
1.8271769 0.020149206774712436 -0.17582815471057273
1.8269354 0.020106707938165488 -0.17610349394247812
1.8266939 0.02006414241476591 -0.1763791397978152
1.8264524 0.02002151042332759 -0.17665523227586155
1.826211 0.01997883261774597 -0.17693171488793857
1.8259696 0.019936088167552216 -0.1772087499136683
1.8257283 0.019893297798507972 -0.17748590239989281
1.8254869 0.01985041950445957 -0.17776338380056989
1.8252456 0.019807495252647765 -0.17804107403973266
1.8250043 0.019764504116073205 -0.17831909762082968
1.8247632 0.019721466972938917 -0.1785975099937201
1.8245219 0.019678341468330886 -0.17887642450609942
1.8242807 0.01963516980483759 -0.17915584602781714
1.8240397 0.01959195223330872 -0.17943553593191455
1.8237985 0.019548645659106658 -0.1797155343612722
1.8235575 0.01950529311414317 -0.17999582083198357
1.8233165 0.019461872840800747 -0.1802762403323022
1.8230754 0.019418385089165508 -0.18055701248541664
1.8228345 0.01937485100893045 -0.18083809401280854
1.8225936 0.01933124932015604 -0.18111948863901473
1.8223526 0.019287579637832217 -0.18140133372620315
1.8221117 0.019243842137582064 -0.18168373982156283
1.8218709 0.019200058078730858 -0.18196650129498548
1.8216301 0.019156206039615205 -0.18224960357220832
1.8213893 0.01911228559324305 -0.18253348419778045
1.8211485 0.01906829687867621 -0.182817716579382
1.8209078 0.019024261361020294 -0.183102224393341
1.8206671 0.018980157461015553 -0.18338709179601292
1.8204265 0.01893598480937298 -0.18367240043440353
1.8201859 0.01889176548902693 -0.18395816405397603
1.8199452 0.018847455262285703 -0.18424450441190693
1.8197047 0.01880309820075775 -0.18453120646093507
1.8194642 0.018758693993816702 -0.18481826829272102
1.8192236 0.018714198830363158 -0.1851053838000068
1.8189832 0.018669656539889768 -0.1853927344593529
1.8187428 0.018625045243473252 -0.18568041833915142
1.8185024 0.018580386760726143 -0.18596841822330062
1.818262 0.01853563696661997 -0.18625658357718786
1.8180217 0.018490839961472008 -0.18654512323190175
1.8177813 0.01844597368009308 -0.18683399889075875
1.8175411 0.018401060109418107 -0.18712329986003245
1.8173008 0.01835605475987585 -0.18741312414303407
1.8170606 0.018311001996143522 -0.18770310536724047
1.8168205 0.018265902048570638 -0.18799324604012418
1.8165803 0.018220709865812874 -0.18828380372301226
1.8163402 0.01817547041249042 -0.18857475509584137
1.8161001 0.018130160934155492 -0.18886626145010596
1.81586 0.018084781504874397 -0.18915839025655265
1.8156201 0.018039354359199528 -0.1894507376065894
1.8153801 0.0179938571381528 -0.18974338372206317
1.8151401 0.01794828953457999 -0.1900363917748711
1.8149002 0.017902651711126687 -0.19032949149538914
1.8146603 0.01785696612677128 -0.19062288803053243
1.8144205 0.017811210225243058 -0.1909166652481989
1.8141806 0.01776538373561834 -0.19121063172996772
1.8139408 0.017719486806551287 -0.19150489404053506
1.813701 0.017673541983204474 -0.19179971087655792
1.8134613 0.01762752653759254 -0.19209487699712957
1.8132216 0.017581440178215488 -0.19239055012273973
1.8129818 0.017535282962689056 -0.1926868517051231
1.8127422 0.017489077545070328 -0.1929835776403785
1.8125026 0.017442801064781282 -0.1932809103368403
1.8122631 0.017396476236267895 -0.19357868824140048
1.8120235 0.017350057030845484 -0.1938770498155979
1.811784 0.017303589340366497 -0.1941755720829566
1.8115445 0.01725705022095368 -0.19447438879600207
1.811305 0.017210439398286682 -0.19477354086599225
1.8110657 0.017163780222089097 -0.19507316119426887
1.8108263 0.01711704917436881 -0.1953730968436334
1.8105869 0.01707024642651493 -0.19567305154042738
1.8103476 0.01702337174109973 -0.19597338656673094
1.8101083 0.016976448605842742 -0.196273941169765
1.809869 0.016929453437476514 -0.19657481559296464
1.8096298 0.016882386319578474 -0.1968761941486683
1.8093907 0.016835270442253046 -0.19717795143407477
1.8091514 0.016788058932492175 -0.19747992730211975
1.8089123 0.016740798625759837 -0.19778222325801692
1.8086733 0.016693489653598216 -0.19808494128440787
1.8084341 0.016646084569550346 -0.1983879915860398
1.8081951 0.016598630738684696 -0.19869132428234226
1.8079561 0.016551104285803496 -0.1989949280915146
1.8077171 0.0165035053072781 -0.19929900703076922
1.8074782 0.01645585727862136 -0.199603478959144
1.8072393 0.01640813656987782 -0.19990826501569145
1.8070004 0.01636034289128742 -0.2002136258998938
1.8067615 0.01631247630608428 -0.20051934836183033
1.8065227 0.016264560500557024 -0.2008252328985785
1.806284 0.01621657169705759 -0.20113151136175758
1.8060452 0.01616850964742634 -0.20143798355399847
1.8058065 0.01612039851399932 -0.20174472690495615
1.8055677 0.016072189969031783 -0.20205177369218802
1.8053291 0.016023932284776984 -0.20235912188280888
1.8050904 0.01597560111583647 -0.202666679593193
1.8048519 0.01592722078386681 -0.20297468699530077
1.8046134 0.015878766793324287 -0.20328335083660695
1.8043748 0.015830239233751923 -0.20359237014727685
1.8041363 0.015781637818329884 -0.20390173802165032
1.8038979 0.015732987010301545 -0.2042112927446648
1.8036593 0.0156842378886954 -0.20452122583009974
1.803421 0.015635463716186303 -0.20483143880722599
1.8031826 0.015586591011690347 -0.2051420676328261
1.8029443 0.015537668794479449 -0.20545318420407407
1.8027059 0.01548864771073838 -0.20576499131945122
1.8024677 0.015439601484988744 -0.20607715721381645
1.8022294 0.015390456136970505 -0.20638949752909086
1.8019912 0.015341261105401616 -0.20670219821846939
1.801753 0.015291991375662577 -0.20701533808463682
1.8015149 0.015242647195756374 -0.20732868872424165
1.8012767 0.01519322817591943 -0.20764247470637498
1.8010386 0.015143759320048099 -0.20795649640782715
1.8008006 0.015094215514618235 -0.20827077430304863
1.8005625 0.015044597020784603 -0.20858529092149167
1.8003246 0.014994928361873406 -0.2088999751345137
1.8000866 0.014945184964398336 -0.2092148040295485
1.7998487 0.014895366459666265 -0.20953001919618758
1.7996107 0.014845473077029273 -0.20984542227671152
1.7993728 0.014795504477315044 -0.21016101193634645
1.799135 0.014745485991666918 -0.21047665212062072
1.7988971 0.014695392276617794 -0.21079250793481147
1.7986594 0.014645248713200141 -0.21110855154253022
1.7984216 0.014595004649321223 -0.2114249642373661
1.7981839 0.014544710674198536 -0.21174170676615622
1.7979463 0.014494366468061484 -0.21205882612210877
1.7977086 0.014443921721891951 -0.21237628672393094
1.797471 0.014393426684946581 -0.21269398674790607
1.7972335 0.014342856280906688 -0.2130119299615692
1.7969959 0.014292210195207551 -0.2133298359682525
1.7967583 0.01424148870154478 -0.21364802353193849
1.7965208 0.014190716913969635 -0.21396644316463298
1.7962834 0.014139869646297265 -0.21428502881216974
1.7960459 0.014088946547721838 -0.21460383282114578
1.7958086 0.014037973463207995 -0.21492305169450596
1.7955712 0.01398692438273304 -0.21524279611119332
1.7953339 0.013935799527472727 -0.21556292371853475
1.7950965 0.013884598469153466 -0.21588359653588296
1.7948593 0.013833347170761161 -0.21620463273950713
1.794622 0.01378199372814353 -0.21652587858223946
1.7943848 0.01373061585562163 -0.21684743701123677
1.7941476 0.01367913560467386 -0.21716951969814877
1.7939105 0.01362760500116885 -0.21749207425919131
1.7936733 0.013575971713377497 -0.21781503449555853
1.7934363 0.013524313962590372 -0.21813838115090595
1.7931992 0.013472553271143356 -0.21846215659113113
1.7929622 0.01342074207032841 -0.21878625694829304
1.7927252 0.013368853751073351 -0.2191109966552616
1.7924882 0.01331688862265679 -0.21943650977892995
1.7922512 0.013264846070205782 -0.21976226709011176
1.7920144 0.013212752756506633 -0.2200882217335464
1.7917775 0.013160581966762322 -0.22041436360914574
1.7915406 0.013108334149629322 -0.22074066691888533
1.7913039 0.01305603511180881 -0.22106710777018454
1.7910671 0.013003659000807015 -0.22139390926923805
1.7908304 0.012951205233992506 -0.2217209570022726
1.7905936 0.012898674280037287 -0.22204804599460778
1.790357 0.012846092110763537 -0.22237536406170522
1.7901202 0.012793406160038476 -0.22270297921215673
1.7898837 0.012740695507473162 -0.22303101611662393
1.7896471 0.012687880836295767 -0.22335938259150703
1.7894106 0.012635014849210785 -0.22368824428328646
1.789174 0.012582044551938287 -0.22401741658886867
1.7889376 0.012529049591583357 -0.2243469662013507
1.788701 0.012475950078760584 -0.22467689237165062
1.7884647 0.012422799135364222 -0.22500725359790866
1.7882283 0.012369570226531703 -0.2253377837752383
1.7879919 0.01231626301592043 -0.22566846078671338
1.7877555 0.012262877752699752 -0.2259994767488165
1.7875192 0.012209441019641666 -0.22633071221044362
1.787283 0.012155926140358316 -0.22666222022980417
1.7870467 0.012102332755768911 -0.2269939892790233
1.7868105 0.012048688179708028 -0.2273261194647443
1.7865744 0.01199496496356495 -0.22765864646787254
1.7863382 0.011941163323602389 -0.2279916862594973
1.786102 0.011887282818296114 -0.22832515827254288
1.7858659 0.011833323725950144 -0.2286584218732006
1.7856299 0.011779313060214541 -0.2289918289298906
1.7853938 0.011725223794472528 -0.22932570178997566
1.7851579 0.0116710828901866 -0.22965993042859825
1.7849219 0.011616835821781545 -0.22999464277118314
1.784686 0.011562536995739421 -0.2303298595344194
1.78445 0.01150815914052496 -0.2306657821825797
1.7842143 0.011453729361127447 -0.23100215896922716
1.7839783 0.011399192789178628 -0.23133884343060143
1.7837425 0.01134460423651877 -0.23167585865087065
1.7835068 0.011289936303093922 -0.23201312363837573
1.7832711 0.011235216335678326 -0.23235103908171548
1.7830354 0.01118041679237483 -0.23268931149797092
1.7827996 0.011125509616820562 -0.23302790115926278
1.782564 0.01107057829219299 -0.23336690083339234
1.7823284 0.011015539087135644 -0.23370618871072482
1.7820928 0.010960447914250106 -0.23404581596903548
1.7818573 0.010905276516772165 -0.23438602737545952
1.7816217 0.010850025062064804 -0.23472686493332054
1.7813863 0.010794721128664062 -0.2350679929061702
1.7811508 0.010739336992409454 -0.23540955125501462
1.7809154 0.010683872224742492 -0.23575156447223483
1.78068 0.010628327048538317 -0.23609396100577232
1.7804445 0.010572701032481154 -0.23643696353853078
1.7802092 0.0105170225727779 -0.23678028457049638
1.7799739 0.010461263131871646 -0.2371240300493414
1.7797387 0.010405451183616469 -0.23746826530030968
1.7795033 0.010349529738123288 -0.23781286243892064
1.7792681 0.010293555684983814 -0.23815795909174572
1.779033 0.010237500223840967 -0.23850362186127982
1.7787979 0.010181392054297847 -0.2388494893042346
1.7785627 0.010125173869380964 -0.2391957746853028
1.7783276 0.010068902906261615 -0.2395424090933407
1.7780925 0.010012550219284029 -0.239889618977427
1.7778575 0.009956144654276872 -0.24023709018267375
1.7776226 0.009899657235651583 -0.24058506621329068
1.7773876 0.00984308814807421 -0.2409336227172188
1.7771527 0.009786436949720726 -0.24128260651289876
1.7769177 0.0097297038463977 -0.2416322375598691
1.7766829 0.009672917207426199 -0.24198220517004387
1.776448 0.009616048489406248 -0.2423326585557212
1.7762132 0.00955909724597554 -0.24268361711471914
1.7759784 0.009502092646436415 -0.24303506966644225
1.7757437 0.009445005343171024 -0.24338682746840595
1.775509 0.00938783560835981 -0.24373890036246776
1.7752743 0.009330583025104021 -0.24409129567946666
1.7750397 0.009273276986864512 -0.2444438796106845
1.774805 0.009215858854877038 -0.24479687094469152
1.7745703 0.009158387203692003 -0.2451502581585123
1.7743359 0.009100861649813646 -0.24550424317423242
1.7741013 0.009043223869574278 -0.2458591800282489
1.7738668 0.008985531909576482 -0.2462146573610947
1.7736323 0.008927756708771861 -0.24657052625010661
1.7733979 0.008869927260541302 -0.24692694587222058
1.7731634 0.0088119849168378 -0.2472837095751629
1.7729291 0.008753988246194734 -0.24764086311906253
1.7726947 0.008695907959352623 -0.24799839909618726
1.7724605 0.008637773289545639 -0.24835625272189527
1.7722262 0.00857955487115975 -0.24871467618349424
1.771992 0.008521252286696633 -0.249073627983063
1.7717577 0.008462865724790512 -0.24943280691651018
1.7715235 0.00840439485521913 -0.2497923407359234
1.7712893 0.008345869654036627 -0.25015233218802596
1.7710552 0.00828725997112578 -0.2505127517353944
1.7708211 0.008228566003256336 -0.2508735133926402
1.7705871 0.008169817341652959 -0.2512344286367998
1.770353 0.008110954331312037 -0.25159584952086145
1.770119 0.008052036529638 -0.25195774126065673
1.7698851 0.007993064205625865 -0.2523197679628672
1.769651 0.007933976937569686 -0.2526821861029293
1.7694172 0.00787483507656194 -0.25304522952955216
1.7691833 0.00781560810737402 -0.2534086798456869
1.7689494 0.007756296226198026 -0.2537725716896472
1.7687156 0.007696929343711253 -0.25413659539774563
1.7684819 0.007637477475589515 -0.25450086958805435
1.7682481 0.007577940256763376 -0.25486564072567786
1.7680143 0.00751831782862552 -0.25523116723532757
1.7677807 0.007458640188541839 -0.25559718504131107
1.767547 0.007398877136970103 -0.2559635202732258
1.7673134 0.007339028307950842 -0.25633017634480076
1.7670797 0.007279093920515467 -0.2566971199199656
1.7668462 0.007219104230596882 -0.25706443439659366
1.7666126 0.007159028866050591 -0.2574320895142892
1.7663791 0.007098867441759323 -0.2578002562763637
1.7661456 0.0070386201213789865 -0.2581689662720089
1.7659122 0.006978317291937704 -0.2585381785437129
1.7656788 0.006917928367846888 -0.25890780523258744
1.7654454 0.00685745296321239 -0.25927810069232116
1.765212 0.00679692210431028 -0.25964927452646946
1.7649786 0.006736273449063952 -0.26002101146460604
1.7647454 0.006675569145358323 -0.26039331575910135
1.7645122 0.006614808835671371 -0.26076597304674803
1.7642789 0.006553930635478467 -0.2611389425374293
1.7640457 0.0064929963861857665 -0.26151237982110065
1.7638125 0.006431975155236587 -0.26188625781131925
1.7635794 0.006370866528519444 -0.26226078897434996
1.7633463 0.006309701928036934 -0.2626360684141831
1.7631133 0.006248449642677077 -0.2630118184913038
1.7628802 0.006187109886776152 -0.2633880836317198
1.7626472 0.00612568220384191 -0.263765041562709
1.7624141 0.00606416674384673 -0.2641427477517486
1.7621812 0.006002594506035897 -0.2645213766669625
1.7619482 0.005940934172237068 -0.26490035615709706
1.7617154 0.005879217026563664 -0.2652791849482605
1.7614825 0.005817380119653892 -0.26565864647536364
1.7612497 0.005755486321560411 -0.26603843884807477
1.7610168 0.0056935042118279044 -0.26641867554604237
1.7607841 0.0056314651590918495 -0.2667992532769061
1.7605513 0.00556930581211967 -0.26718035745372104
1.7603186 0.005507089383157397 -0.26756220008361664
1.7600859 0.005444784165585957 -0.2679446858968594
1.7598534 0.005382421705352357 -0.2683277388219062
1.7596207 0.005319938155899104 -0.268711980982724
1.7593881 0.00525739698558002 -0.2690972647217688
1.7591555 0.005194766276728847 -0.26948306033232644
1.758923 0.0051320778215927015 -0.2698691151542446
1.7586906 0.005069299737187561 -0.2702552749404577
1.7584581 0.00500643172374499 -0.27064181178888713
1.7582257 0.0049434739459505005 -0.2710286147924993
1.7579932 0.00488042610088382 -0.27141569045779346
1.7577609 0.004817320735312773 -0.27180323420679786
1.7575285 0.004754125159871283 -0.272190980544951
1.7572962 0.004690839576352961 -0.2725793218170218
1.757064 0.0046274960873508835 -0.2729680562623249
1.7568316 0.004564029859901697 -0.27335707575032775
1.7565994 0.004500505691295965 -0.2737464976319928
1.7563673 0.004436923804248697 -0.274136647041263
1.7561351 0.004373218454468397 -0.2745272284294679
1.755903 0.004309455288453051 -0.2749179057709668
1.7556709 0.004245601271967997 -0.2753088465808778
1.7554388 0.00418165662835594 -0.27570011696552627
1.7552068 0.0041176538894309375 -0.2760915961195697
1.7549748 0.0040535604389183655 -0.27648337386401556
1.7547429 0.003989375945492911 -0.27687528771320696
1.7545109 0.003925100648080845 -0.27726747214807534
1.754279 0.0038607672725089713 -0.27765996998843967
1.7540472 0.0037963429960052495 -0.2780528085509572
1.7538153 0.0037318274434144094 -0.2784460737353167
1.7535834 0.0036672207853448405 -0.27883998131026144
1.7533517 0.003602555841304528 -0.2792344082553481
1.75312 0.003537799601785284 -0.27962913841081166
1.7528882 0.0034729516692397896 -0.2800245520161989
1.7526565 0.0034080121992013626 -0.28042025169530416
1.7524248 0.0033430143098163666 -0.2808163553760438
1.7521932 0.0032779247737064515 -0.2812125006451017
1.7519616 0.0032127433322507127 -0.28160908996791223
1.75173 0.0031474700981898285 -0.2820059520928004
1.7514985 0.0030821384128866887 -0.282403536357268
1.751267 0.003016714727786736 -0.28280149982021857
1.7510355 0.0029511987814701294 -0.2831998466165542
1.750804 0.002885590661736594 -0.28359853291703785
1.7505726 0.0028199239493207403 -0.2839975524407592
1.7503412 0.002754164955266743 -0.28439693382459563
1.7501098 0.002688313418668087 -0.28479670066839896
1.7498785 0.0026224034211750217 -0.2851966547380302
1.7496471 0.002556366790293659 -0.28559678986586023
1.7494159 0.002490271703775739 -0.28599738553720566
1.7491847 0.002424117927880233 -0.28639837933301326
1.7489535 0.002357837338136321 -0.2867999206882167
1.7487223 0.0022914979373470086 -0.28720203928432547
1.7484912 0.002225065655166472 -0.2876043569240078
1.74826 0.0021585402653132198 -0.2880068755475116
1.748029 0.002091956257847631 -0.2884095640880953
1.7477978 0.002025244688230267 -0.28881252730189716
1.7475668 0.001958474519667036 -0.28921552079288637
1.7473359 0.0018916456354769776 -0.2896187509220702
1.7471049 0.0018246891508903389 -0.29002210005184326
1.746874 0.0017576740004522768 -0.2904255909842492
1.7466431 0.0016905657158529995 -0.2908293068257546
1.7464122 0.001623364152377523 -0.291232938689255
1.7461814 0.001556104211128099 -0.29163646103135643
1.7459506 0.0014887510442997789 -0.29204028182914543
1.7457198 0.0014213047025176066 -0.2924445686388065
1.745489 0.0013537649201163667 -0.29284937896314817
1.7452583 0.0012861666782769145 -0.2932544286638617
1.7450277 0.0012184748765341963 -0.29366014185442385
1.744797 0.001150689501541077 -0.2940661335055626
1.7445663 0.0010828103877539219 -0.29447252718259576
1.7443358 0.0010148726349367445 -0.29487970851817713
1.7441052 0.0009468408721701196 -0.2952873761072823
1.7438747 0.0008787151397700561 -0.2956954258884008
1.7436441 0.000810495204967265 -0.29610406245681237
1.7434137 0.0007422163524233575 -0.296513687835694
1.7431833 0.0006738429555503219 -0.2969238400007263
1.7429528 0.0006053751114894955 -0.29733399097160734
1.7427224 0.0005368126857102059 -0.2977441975720714
1.7424921 0.0004681912796454098 -0.29815480345545914
1.7422618 0.0003994751670587509 -0.298566036144883
1.7420315 0.0003306643526440412 -0.2989777601313978
1.7418011 0.00026175860849263015 -0.2993897808525403
1.741571 0.00019279369847306126 -0.2998024455167196
1.7413408 0.0001237337100706171 -0.3002149082391394
1.7411106 5.457884952374491e-05 -0.30062764338247744
1.7408805 -1.4635306029797672e-05 -0.3010408107159165
1.7406503 -8.398037829249076e-05 -0.3014542190231102
1.7404202 -0.00015338475368578382 -0.30186785891963214
1.7401901 -0.0002228842657387207 -0.3022820628813645
1.7399602 -0.00029244319104067105 -0.30269696380840017
1.7397302 -0.0003620975137852398 -0.30311261107460663
1.7395003 -0.0004318475982459528 -0.30352899484550266
1.7392703 -0.0005016934065523331 -0.30394593961049043
1.7390404 -0.0005716352712876417 -0.3043636900257614
1.7388105 -0.0006416368603908351 -0.30478193273408194
1.7385807 -0.0007117347340255601 -0.30520072757643807
1.7383509 -0.0007819288426788528 -0.30562014819658967
1.7381212 -0.0008521830501479386 -0.3060401917086596
1.7378914 -0.0009225337165825067 -0.30646071562631816
1.7376617 -0.000992981125695119 -0.3068817121024228
1.737432 -0.0010635252074696977 -0.30730312488366013
1.7372023 -0.0011341662182876764 -0.3077248592917713
1.7369727 -0.0012048673444969267 -0.308146741728321
1.7367431 -0.0012756654244598486 -0.30856879901580586
1.7365136 -0.0013465235366754732 -0.3089910025157463
1.736284 -0.0014175155087112524 -0.3094134597699145
1.7360545 -0.0014885675247097185 -0.30983649830083565
1.7358251 -0.0015597167676053997 -0.3102597915739274
1.7355956 -0.001630963077721636 -0.3106834584475148
1.7353662 -0.0017022696849772348 -0.31110734476714613
1.7351369 -0.0017736734443199085 -0.3115316961214251
1.7349075 -0.0018451746893503609 -0.31195630794884216
1.7346781 -0.0019167732138747676 -0.3123809771247808
1.7344489 -0.0019884320043980523 -0.31280573751915336
1.7342196 -0.002060225385544403 -0.3132304877519866
1.7339903 -0.002132078912933039 -0.3136552934236709
1.7337612 -0.0022039923531415816 -0.3140807686434874
1.733532 -0.0022760409713712577 -0.314507028200378
1.7333028 -0.002348149665006094 -0.31493321700160587
1.7330737 -0.0024203561424256627 -0.3153595611683144
1.7328447 -0.0024926225991948703 -0.3157863397377926
1.7326156 -0.0025650246366778315 -0.3162133888418793
1.7323866 -0.002637486686306583 -0.3166408242265969
1.7321576 -0.002710046807989153 -0.31706851506180617
1.7319287 -0.002782666928469698 -0.31749647554967886
1.7316997 -0.0028554230708008666 -0.31792477680514025
1.7314708 -0.002928239239995477 -0.3183533711692542
1.731242 -0.003001153673799515 -0.318781960306717
1.7310132 -0.0030741280121997163 -0.3192106307610182
1.7307843 -0.0031472386963907594 -0.31963952473460966
1.7305555 -0.003220409251493187 -0.3200685983876504
1.7303268 -0.003293678173348386 -0.32049783135811827
1.7300981 -0.003367006888436248 -0.3209273278652751
1.7298694 -0.0034404723131785816 -0.32135697091936344
1.7296407 -0.0035139974766965213 -0.3217865586716659
1.7294122 -0.0035875827010166295 -0.32221631259565997
1.7291836 -0.0036613044058319325 -0.32264630177032333
1.728955 -0.0037350861203056997 -0.3230762407207551
1.7287265 -0.003808965900020233 -0.32350631193496654
1.728498 -0.0038829441868623534 -0.32393660994371537
1.7282695 -0.003957020616218584 -0.32436693019831675
1.728041 -0.0040311568846760895 -0.3247972865316471
1.7278126 -0.004105391293935904 -0.32522797547600996
1.7275842 -0.004179724292136277 -0.3256588575330116
1.7273558 -0.004254155538324291 -0.3260899725291707
1.7271276 -0.004328646579854607 -0.3265214050622026
1.7268993 -0.004403235963523659 -0.32695331687643747
1.726671 -0.004477924195467363 -0.327385621317609
1.7264428 -0.004552671900626856 -0.3278182029023148
1.7262145 -0.004627557637907044 -0.328250980483054
1.7259864 -0.004702502821556514 -0.3286838853030999
1.7257583 -0.004777507830905372 -0.32911733087373535
1.7255301 -0.0048526507919201 -0.32955103709096895
1.7253021 -0.0049278535810067265 -0.3299847485701498
1.725074 -0.005003155095390508 -0.3304183280297423
1.724846 -0.005078555662767979 -0.3308520383205205
1.724618 -0.005154054988375875 -0.3312859218910133
1.72439 -0.005229613924576317 -0.33171996562582473
1.7241621 -0.0053052716346433815 -0.33215410437027704
1.7239342 -0.00538102846496315 -0.3325882247271573
1.7237064 -0.0054568444199306985 -0.333022493372456
1.7234786 -0.005532759502519546 -0.33345706353519006
1.7232507 -0.005608773447521507 -0.3338918840105484
1.7230229 -0.005684886631097748 -0.33432683884340614
1.7227951 -0.005761098767021083 -0.3347621322902479
1.7225674 -0.005837370326595423 -0.33519760583254554
1.7223397 -0.005913740900179146 -0.3356332743728863
1.722112 -0.005990210849960747 -0.3360690924608585
1.7218845 -0.006066739790888945 -0.3365050583575827
1.7216569 -0.006143368140406346 -0.33694129324690664
1.7214293 -0.006220095633411419 -0.33737789106662003
1.7212018 -0.006296922686901904 -0.33781475034695674
1.7209742 -0.006373849017113561 -0.3382519065838233
1.7207468 -0.0064508346780680886 -0.3386892005949422
1.7205193 -0.006527919660653231 -0.33912687745477027
1.720292 -0.006605063950643472 -0.33956480138096296
1.7200645 -0.00668234817390588 -0.3400031469067912
1.7198372 -0.006759691745434633 -0.34044181073109325
1.7196099 -0.006837134900813671 -0.34088058144518035
1.7193825 -0.00691467796339561 -0.3413194347776301
1.7191553 -0.006992279935763932 -0.341758472928591
1.718928 -0.007070022628059454 -0.34219777600798496
1.7187009 -0.007147783386553551 -0.34263742985120377
1.7184737 -0.007225685118124774 -0.34307738182054953
1.7182465 -0.0073036866129410445 -0.3435175139780685
1.7180194 -0.0073817473859603385 -0.3439579006618978
1.7177923 -0.007459907965076166 -0.34439841769148405
1.7175653 -0.0075381277400011935 -0.3448391724685934
1.7173382 -0.007616488514800156 -0.34528014792166645
1.7171112 -0.007694908471941866 -0.3457214564155681
1.7168843 -0.0077734284287172654 -0.3461628738981558
1.7166573 -0.007852048765567934 -0.34660438654039466
1.7164304 -0.007930727811575652 -0.34704622054035905
1.7162036 -0.008009507354107982 -0.3474887391874918
1.7159767 -0.008088387154536952 -0.347931772879871
1.7157499 -0.008167367665193841 -0.34837488854705184
1.7155231 -0.008246406984478073 -0.3488182548717432
1.7152963 -0.008325588655571686 -0.34926178342916403
1.7150695 -0.00840482910175594 -0.3497055559828594
1.7148429 -0.008484128685150413 -0.3501496138446672
1.7146162 -0.008563570524220847 -0.35059415300201374
1.7143896 -0.008643071555901213 -0.3510389296691175
1.714163 -0.008722673273923735 -0.3514845672404801
1.7139364 -0.008802334323516955 -0.3519307708527006
1.7137098 -0.008882138288274135 -0.35237746523888724
1.7134833 -0.008962001649386861 -0.3528243317579861
1.7132568 -0.009041966064586012 -0.3532714278261327
1.7130303 -0.009122031973169213 -0.35371891297954106
1.712804 -0.009202156909162013 -0.3541667958061277
1.7125776 -0.009282383442559052 -0.35461490665654655
1.7123512 -0.009362711264713237 -0.3550632322467074
1.7121248 -0.009443140791152976 -0.35551188438762665
1.7118986 -0.009523629327834775 -0.3559608772657986
1.7116723 -0.009604219665264585 -0.35641000466069395
1.711446 -0.009684911446939407 -0.3568592164270502
1.7112198 -0.009765705072035221 -0.3573086297182729
1.7109936 -0.00984655759300098 -0.35775828025048095
1.7107674 -0.009927554753933835 -0.35820871668632825
1.7105414 -0.010008568189440702 -0.35865944696423235
1.7103152 -0.010089726546388721 -0.3591103775139791
1.7100891 -0.010170986690109043 -0.35956194950245907
1.7098631 -0.010252306381734563 -0.3600139907107801
1.709637 -0.01033372804184332 -0.3604665893773842
1.7094111 -0.010415209265987633 -0.3609191351719843
1.7091851 -0.010496835566113902 -0.36137224521313255
1.7089592 -0.010578521480805202 -0.361825738665238
1.7087333 -0.010660309604747963 -0.3622792868435196
1.7085075 -0.010742157235640428 -0.3627331160131292
1.7082816 -0.010824150420097288 -0.36318736927899287
1.7080559 -0.010906203157424783 -0.3636419475094015
1.7078301 -0.010988358332804812 -0.36409677509442523
1.7076043 -0.011070616450348332 -0.3645518105458587
1.7073786 -0.011152933626211538 -0.36500703672893153
1.707153 -0.011235353791538847 -0.36546271361276805
1.7069273 -0.01131787662792657 -0.3659189451603301
1.7067016 -0.011400502680722778 -0.36637549888941806
1.7064761 -0.011483187871129914 -0.3668324458757566
1.7062505 -0.011565976408128086 -0.36728981251465526
1.706025 -0.011648867916268797 -0.3677475861860028
1.7057995 -0.011731862932457671 -0.3682055859899588
1.705574 -0.011814917115272603 -0.36866383548580883
1.7053486 -0.011898074863451076 -0.36912231417378816
1.7051232 -0.011981335784276147 -0.3695814766365298
1.7048978 -0.01206470050743834 -0.3700409162298064
1.7046725 -0.012148124449523812 -0.3705007255241657
1.7044472 -0.012231652275491108 -0.3709608405627735
1.7042218 -0.012315283540077996 -0.37142112539234257
1.7039965 -0.012399018766580129 -0.3718814849397598
1.7037714 -0.012482813124836229 -0.3723421744736985
1.703546 -0.012566755934390026 -0.3728030030873868
1.703321 -0.012650713369013588 -0.3732641222498722
1.7030958 -0.01273481945423746 -0.3737255312990396
1.7028707 -0.012818984598129034 -0.3741874148343448
1.7026455 -0.01290329871120262 -0.37464977936766264
1.7024205 -0.012987671968954924 -0.3751125631144932
1.7021955 -0.013072105024107692 -0.37557580027060145
1.7019705 -0.01315668680089487 -0.37603926383389213
1.7017455 -0.01324132836116744 -0.3765029783367101
1.7015206 -0.013326073943035349 -0.3769668445311396
1.7012957 -0.013410879250501806 -0.3774311325714247
1.7010708 -0.013495833717984823 -0.37789577499196425
1.700846 -0.013580847946002518 -0.37836077033617604
1.7006211 -0.013665966476252081 -0.37882599659462474
1.7003964 -0.013751144705477088 -0.3792914545274956
1.7001716 -0.013836472547541341 -0.37975715338670113
1.6999469 -0.01392186003420276 -0.3802228021962976
1.6997222 -0.014007351917438179 -0.3806886602666036
1.6994975 -0.014092948747128145 -0.381154487861634
1.6992729 -0.01417860455883447 -0.38162066555200547
1.6990483 -0.014264365360938829 -0.38208703705062896
1.6988237 -0.014350230676556434 -0.3825538361365113
1.6985991 -0.01443620113410675 -0.38302083146637056
1.6983746 -0.014522230516898351 -0.3834879765329328
1.6981502 -0.014608365089532222 -0.3839554558223943
1.6979257 -0.014694604351159183 -0.38442330405678776
1.6977012 -0.014780948939289001 -0.3848912933318653
1.6974769 -0.014867352374966485 -0.38535926586937586
1.6972524 -0.014953907085113648 -0.3858274549742754
1.6970282 -0.015040474543163228 -0.3862959070396949
1.6968038 -0.01512719351429982 -0.38676468999336405
1.6965795 -0.01521401733386203 -0.38723378613904585
1.6963552 -0.015300900604327853 -0.3877031906070568
1.696131 -0.015387888786240993 -0.38817268013733924
1.6959069 -0.015474936304654201 -0.38864229726543736
1.6956826 -0.015562135162444717 -0.3891127780371842
1.6954585 -0.015649393525096953 -0.3895838165309145
1.6952344 -0.01573675713416869 -0.39005496874797907
1.6950103 -0.015824226698454024 -0.3905264329999571
1.6947863 -0.015911755057340635 -0.3909984923309841
1.6945623 -0.015999389609152863 -0.39147155690356894
1.6943383 -0.01608712986828566 -0.39194538630107834
1.6941143 -0.016174976722987112 -0.39242033160560547
1.6938905 -0.01626288294255712 -0.3928963929339005
1.6936666 -0.016350896164559002 -0.39337316837677666
1.6934427 -0.01643901583827764 -0.39385025960427145
1.6932188 -0.01652724269611872 -0.39432786170810696
1.692995 -0.01661557620641956 -0.3948058920908998
1.6927712 -0.016703970007011352 -0.3952843696495396
1.6925474 -0.016792470587691424 -0.39576292708359173
1.6923238 -0.01688103135164485 -0.39624172088664983
1.6921 -0.016969746247178282 -0.3967212474005058
1.6918764 -0.017058521466399815 -0.39720135001209494
1.6916528 -0.017147403823407233 -0.3976820098558035
1.6914291 -0.017236393982612733 -0.3981627299996617
1.6912056 -0.017325443878923177 -0.3986435243098229
1.690982 -0.017414649099736074 -0.3991244529739953
1.6907586 -0.017503866347328065 -0.39960561854999127
1.6905351 -0.017593239165265822 -0.4000873592497221
1.6903116 -0.017682719377000552 -0.40056967330689125
1.6900882 -0.017772259992627035 -0.40105224978626275
1.6898648 -0.01786190814958701 -0.40153561080148203
1.6896414 -0.017951664716486525 -0.4020196199112332
1.6894181 -0.018041481137682763 -0.40250391974459504
1.6891948 -0.01813140609594669 -0.4029887137306196
1.6889715 -0.01822143899232186 -0.40347387073839464
1.6887482 -0.018311580640035734 -0.40395980686841654
1.688525 -0.018401830507504265 -0.4044462558231089
1.6883018 -0.018492141163582398 -0.40493343942634275
1.6880786 -0.01858256027284719 -0.40542119703854956
1.6878555 -0.018673088593302908 -0.4059091910174315
1.6876324 -0.018763677111649033 -0.4063977871053751
1.6874094 -0.01885437504145798 -0.40688706856658113
1.6871864 -0.018945181829743283 -0.4073771036326061
1.6869633 -0.019036098381753973 -0.4078681805388897
1.6867403 -0.0191271242026305 -0.4083600004311671
1.6865174 -0.01921821140790827 -0.40885230036567727
1.6862944 -0.01930940804383972 -0.40934481716553983
1.6860715 -0.019400714848006668 -0.4098376999607837
1.6858487 -0.019492082365235617 -0.41033111478366757
1.6856258 -0.019583609186382717 -0.4108252957902173
1.685403 -0.019675196901595037 -0.4113202826645208
1.6851803 -0.019766846247533987 -0.4118157713012226
1.6849575 -0.019858654728240523 -0.412311170516768
1.6847348 -0.019950524732337195 -0.4128068476701926
1.6845121 -0.020042504881847698 -0.41330322513907203
1.6842895 -0.020134595931534275 -0.41380004410086196
1.6840668 -0.020226797342781915 -0.4142971792170469
1.6838442 -0.020319060392471267 -0.4147948117706574
1.6836216 -0.02041143393026824 -0.4152927309277653
1.6833991 -0.02050391864643663 -0.41579124918602733
1.6831766 -0.020596464490196222 -0.4162902851647921
1.6829541 -0.020689171391743984 -0.4167902790324709
1.6827316 -0.020781939627603555 -0.41729080428442455
1.6825092 -0.020874819578258926 -0.4177921642290199
1.6822869 -0.02096776099596535 -0.4182941288292684
1.6820645 -0.021060814391386046 -0.41879684191742933
1.6818422 -0.021153979330290704 -0.41930009805181595
1.6816199 -0.02124725651210186 -0.4198040399369374
1.6813976 -0.021340645524400858 -0.42030863978179095
1.6811754 -0.021434096910813303 -0.42081360719593514
1.6809531 -0.021527660244196726 -0.4213187328820379
1.6807309 -0.021621336147511643 -0.42182437189242317
1.6805087 -0.0217151241632272 -0.4223302104216698
1.6802866 -0.02180897454145485 -0.42283675587822533
1.6800646 -0.02190293719897567 -0.4233435940588186
1.6798425 -0.021997012724577405 -0.4238509748861994
1.6796204 -0.022091200732953533 -0.4243587660340231
1.6793984 -0.02218545119658477 -0.4248671248988928
1.6791764 -0.022279814341823006 -0.4253761335226418
1.6789545 -0.022374290776609088 -0.4258858373938876
1.6787325 -0.022468880204981664 -0.4263963497132653
1.6785107 -0.022563532419498225 -0.42690778445569216
1.6782888 -0.022658297957499327 -0.4274201098163901
1.678067 -0.02275317747703194 -0.4279331938855023
1.6778451 -0.02284817064769234 -0.4284467172838342
1.6776234 -0.02294322691277781 -0.42896065113868664
1.6774017 -0.023038396944982425 -0.4294749350292088
1.6771799 -0.023133681263438136 -0.4299894583143312
1.6769582 -0.023229079499840006 -0.4305046593574263
1.6767366 -0.02332454096228405 -0.4310208526670995
1.6765149 -0.02342016811472253 -0.4315379767750331
1.6762933 -0.023515858740775122 -0.4320557507397027
1.6760718 -0.023611612404497818 -0.4325738291915485
1.6758502 -0.023707532675788977 -0.4330923436025577
1.6756287 -0.02380351603087302 -0.43361145228140135
1.6754072 -0.023899614646381687 -0.4341310056084298
1.6751857 -0.02399582814876144 -0.4346508927931794
1.6749643 -0.02409210522527317 -0.435171123964014
1.6747429 -0.024188497259695328 -0.43569150203347407
1.6745216 -0.024285004733206203 -0.43621206055306017
1.6743002 -0.024381627248610257 -0.4367329052728469
1.674079 -0.024478313224850383 -0.43725404067345824
1.6738576 -0.024575166490582067 -0.43777553445819434
1.6736363 -0.024672083197160893 -0.43829713881986243
1.6734152 -0.02476906287520003 -0.438819332222885
1.6731939 -0.02486621066918153 -0.43934215687906164
1.6729728 -0.024963421610433943 -0.439866244694358
1.6727517 -0.025060748814264722 -0.4403912455803524
1.6725305 -0.025158191905212204 -0.44091654662001006
1.6723095 -0.025255698799438942 -0.4414416587780393
1.6720884 -0.025353374195797012 -0.441967054442777
1.6718674 -0.0254511133343355 -0.442492876783762
1.6716465 -0.02554891568724114 -0.44301901842988733
1.6714255 -0.02564688741060778 -0.44354553383982465
1.6712046 -0.025744922384203752 -0.44407273704107286
1.6709837 -0.025843074154582292 -0.4446002773638198
1.6707628 -0.025941342195071788 -0.445128003261408
1.6705419 -0.0260397271099363 -0.44565592184630015
1.6703211 -0.026138175216889502 -0.44618409539983334
1.6701003 -0.026236740284493514 -0.4467128917830388
1.6698796 -0.02633542187602506 -0.4472423460989858
1.6696589 -0.026434167345636028 -0.44777205246914265
1.6694381 -0.026533082887368654 -0.4483023370494074
1.6692175 -0.02663206237190567 -0.4488332443137897
1.6689968 -0.026731158767125267 -0.4493645390719481
1.6687763 -0.026830319133148737 -0.4498964285536805
1.6685556 -0.02692965025765529 -0.45042873524803406
1.6683351 -0.027029045359782435 -0.4509610220310669
1.6681145 -0.027128557657649936 -0.45149390928506655
1.6678941 -0.027228133917441645 -0.4520271293133961
1.6676736 -0.027327881416919896 -0.4525605788680357
1.6674532 -0.027427692871856663 -0.45309471528683787
1.6672328 -0.027527621897691246 -0.4536294895114437
1.6670125 -0.027627615031741975 -0.45416528194858075
1.666792 -0.02772778019321741 -0.45470105135681527
1.6665717 -0.027828009375689768 -0.4552367801545928
1.6663514 -0.027928356418916573 -0.4557728207355459
1.6661313 -0.028028767436434357 -0.4563094550671499
1.665911 -0.028129350944747552 -0.4568468712946739
1.6656908 -0.028229998585266775 -0.45738482466085423
1.6654706 -0.028330764562484814 -0.45792324407340046
1.6652504 -0.028431649295444342 -0.45846207001799466
1.6650304 -0.02853259785633321 -0.4590013036698359
1.6648103 -0.028633665300015782 -0.45954100660807207
1.6645902 -0.028734851363558817 -0.46008078826766124
1.6643702 -0.02883615641323274 -0.46062105124756586
1.6641502 -0.028937525290305664 -0.46116141100121477
1.6639302 -0.029039068130184784 -0.46170140915863495
1.6637104 -0.029140619487614008 -0.46224172663411045
1.6634904 -0.029242345033149632 -0.4627825564886587
1.6632705 -0.029344189345280793 -0.4633235540492953
1.6630507 -0.029446097603628877 -0.46386481780602734
1.6628308 -0.02954812469548956 -0.4644064159743541
1.662611 -0.029650271075228538 -0.46494846949987934
1.6623913 -0.029752481001710598 -0.465490899781107
1.6621716 -0.02985481033743105 -0.4660337624477948
1.6619518 -0.02995731442109255 -0.4665771913060396
1.6617322 -0.03005982681777701 -0.4671207038331179
1.6615125 -0.030162514195835315 -0.46766452653818485
1.6612929 -0.030265265400104695 -0.46820854338112994
1.6610733 -0.030368135973561933 -0.4687529116829243
1.6608537 -0.03047112626760029 -0.4692978627461882
1.6606342 -0.030574236130750918 -0.4698429783692224
1.6604147 -0.03067740978594107 -0.4703883813659834
1.6601952 -0.03078070308274105 -0.4709341878227684
1.6599758 -0.030884116308281265 -0.47148040080041864
1.6597564 -0.03098759310103577 -0.4720270000973554
1.659537 -0.03109124627636822 -0.472574213876027
1.6593176 -0.0311949631405155 -0.47312244057155906
1.6590983 -0.031298800492178536 -0.4736714322161388
1.658879 -0.03140270165537369 -0.4742204359847389
1.6586597 -0.031506779867210684 -0.47476952507038084
1.6584405 -0.03161092180451237 -0.47531920937216576
1.6582212 -0.03171518440690676 -0.4758689069756214
1.6580021 -0.031819510638096106 -0.47641916328481876
1.6577829 -0.03192401451607544 -0.476970019874668
1.6575638 -0.03202858213467421 -0.47752156459433076
1.6573447 -0.03213327085400311 -0.4780734167359478
1.6571256 -0.032238080331754085 -0.4786257809499148
1.6569066 -0.03234295408064123 -0.4791794308266779
1.6566876 -0.03244794895585024 -0.4797338134386672
1.6564686 -0.032553065491845654 -0.48028872523162064
1.6562496 -0.03265830340889575 -0.480844175590035
1.6560308 -0.0327636058670441 -0.4814001588707931
1.6558119 -0.032869029874774254 -0.481956688077422
1.655593 -0.03297457594227102 -0.482513721487401
1.6553742 -0.03308024374470755 -0.4830707119752574
1.6551553 -0.03318603369148269 -0.48362836358564953
1.6549366 -0.033291887857877726 -0.4841862415399698
1.6547178 -0.03339786429716699 -0.48474471174077344
1.654499 -0.03350396280148061 -0.4853038640861153
1.6542804 -0.033610125937905036 -0.4858632595837745
1.6540618 -0.03371641122204893 -0.4864228898516319
1.653843 -0.03382287715036076 -0.4869833617458899
1.6536245 -0.03392934934671938 -0.48754442801180004
1.6534059 -0.0340360025944479 -0.488105814478563
1.6531874 -0.03414272017759141 -0.4886679878408835
1.6529689 -0.03424956090776125 -0.4892304673074223
1.6527504 -0.034356524335951974 -0.4897935688814915
1.6525319 -0.03446361114346197 -0.4903571825446607
1.6523135 -0.03457076238625748 -0.49092136713321843
1.6520951 -0.03467803721563017 -0.4914861956136386
1.6518767 -0.03478543517091214 -0.4920516103584942
1.6516583 -0.03489295695435713 -0.4926175081976378
1.65144 -0.035000543293931874 -0.49318361997897114
1.6512218 -0.035108253537899134 -0.4937501495241446
1.6510035 -0.03521608723412817 -0.49431771751337567
1.6507852 -0.03532404521207944 -0.49488594295908545
1.650567 -0.035432067913773686 -0.49545427726256436
1.6503489 -0.035540214901730365 -0.49602278331033217
1.6501307 -0.035648485670011235 -0.49659183755558345
1.6499126 -0.035756880958256 -0.4971616435989189
1.6496946 -0.03586534102538731 -0.49773230192208445
1.6494765 -0.03597392589629369 -0.4983033572027022
1.6492585 -0.03608263499117569 -0.4988746721146879
1.6490405 -0.03619146901630648 -0.499446492218197
1.6488225 -0.036300367849723805 -0.500018512505673
1.6486045 -0.03640945134606429 -0.5005909568562006
1.6483866 -0.03651859966277055 -0.5011639737864757
1.6481688 -0.036627813514857 -0.5017379288938237
1.6479509 -0.0367372119730482 -0.502312482075526
1.6477331 -0.036846676113308906 -0.5028879588063367
1.6475153 -0.03695626537386883 -0.5034642714528462
1.6472975 -0.0370659805116394 -0.5040409908642529
1.6470797 -0.03717582099656306 -0.5046181575002678
1.646862 -0.03728572735231856 -0.5051958174709632
1.6466444 -0.03739575918466432 -0.5057735713161452
1.6464267 -0.03750591712652274 -0.506352076364722
1.6462091 -0.037616140404757116 -0.5069315417990381
1.6459914 -0.037726550619795275 -0.5075118336514791
1.6457739 -0.0378370263746283 -0.5080928808176285
1.6455563 -0.03794762892117426 -0.5086744125820457
1.6453389 -0.03805829707155416 -0.5092567596684275
1.6451215 -0.03816909228094784 -0.5098401267470222
1.6449039 -0.03828007492796284 -0.5104241345881217
1.6446866 -0.03839106317585581 -0.5110084391749912
1.6444691 -0.038502239120743464 -0.5115929837105319
1.6442517 -0.03861354247817219 -0.5121780974057693
1.6440344 -0.03872491177830075 -0.5127640848982062
1.6438171 -0.03883640887057279 -0.5133515359276059
1.6435999 -0.03894797216847296 -0.5139392213622214
1.6433825 -0.03905972471591516 -0.5145272915077973
1.6431653 -0.039171543455385475 -0.5151157338056191
1.6429482 -0.039283490321605434 -0.5157045920322967
1.642731 -0.039395564883987905 -0.5162942368656049
1.6425139 -0.03950770629538964 -0.5168844764156897
1.6422968 -0.0396199756190942 -0.5174754156239718
1.6420797 -0.03973237360932775 -0.5180672372182819
1.6418626 -0.03984489984224774 -0.5186594868037036
1.6416456 -0.039957554962031065 -0.5192521459394965
1.6414286 -0.04007027659395302 -0.5198457612185328
1.6412116 -0.040183127376531236 -0.5204395949634916
1.6409947 -0.04029610670061599 -0.521033511450009
1.6407778 -0.040409153076030796 -0.5216278914493713
1.640561 -0.04052232806276542 -0.5222224741099503
1.640344 -0.04063569464342233 -0.5228177149865996
1.6401273 -0.040749065361609334 -0.5234134372510066
1.6399105 -0.040862628036102064 -0.524009647619016
1.6396937 -0.04097625716563116 -0.5246061124214823
1.639477 -0.04109001596727624 -0.5252031213740483
1.6392603 -0.041203903859207795 -0.5258006676110445
1.6390436 -0.041317921666048536 -0.5263987708535204
1.638827 -0.04143200599663408 -0.5269973823666142
1.6386104 -0.04154622041411388 -0.5275964227521108
1.6383938 -0.04166056426686904 -0.5281959080592024
1.6381772 -0.041775038421445164 -0.528796238562944
1.6379607 -0.041889579232916314 -0.5293972360101296
1.6377441 -0.042004313735458335 -0.5299986787355728
1.6375277 -0.0421190517483878 -0.5306010609300366
1.6373112 -0.042233983924934805 -0.5312041713815211
1.6370947 -0.0423490462516122 -0.531807685066719
1.6368784 -0.04246417631822278 -0.5324117569452834
1.636662 -0.04257943666195722 -0.5330160959848933
1.6364456 -0.042694828292887343 -0.5336212441086696
1.6362294 -0.042810286815974125 -0.5342270275486161
1.6360132 -0.042925876893056755 -0.5348336141912562
1.6357969 -0.04304159775614148 -0.5354408385445898
1.6355807 -0.04315745045557108 -0.5360487349146918
1.6353644 -0.04327343421284771 -0.53665709387271
1.6351483 -0.04338948603595707 -0.5372662725717118
1.6349322 -0.04350566913643756 -0.5378759462698243
1.634716 -0.04362198446211659 -0.5384857747202574
1.6345 -0.04373836698237052 -0.5390962336059386
1.6342839 -0.043854946223013745 -0.5397076584338978
1.6340679 -0.043971592850160064 -0.5403197811586952
1.6338519 -0.0440883721995825 -0.5409322105889688
1.633636 -0.044205218885848115 -0.5415450202712577
1.63342 -0.0443222630252943 -0.5421586012345156
1.6332041 -0.04443937462107014 -0.542772942201684
1.6329882 -0.04455661942339406 -0.5433879274133314
1.6327723 -0.04467399654403912 -0.5440032448782944
1.6325566 -0.044791442093952666 -0.5446184820827245
1.6323408 -0.04490901991566707 -0.5452338796752626
1.632125 -0.045026731038110994 -0.5458494968012181
1.6319093 -0.0451445745375509 -0.5464655677118345
1.6316936 -0.04526248632560202 -0.54708191627923
1.6314778 -0.0453805958360269 -0.5476985640450773
1.6312622 -0.045498773554209844 -0.5483153182136427
1.6310467 -0.04561701841861859 -0.5489325710299732
1.630831 -0.0457354623915872 -0.5495505396816303
1.6306155 -0.04585397359478638 -0.5501688801012669
1.6304 -0.04597261866893934 -0.550787834804694
1.6301844 -0.046091396663187546 -0.5514070767083282
1.629969 -0.04621024294999908 -0.5520272405502274
1.6297535 -0.046329288260879536 -0.552648054991532
1.629538 -0.04644840198900197 -0.5532694408034632
1.6293226 -0.04656764914123331 -0.5538913185306225
1.6291074 -0.04668696472699416 -0.5545136952991537
1.628892 -0.04680648004804801 -0.5551366563509984
1.6286767 -0.04692606387155198 -0.5557603475081556
1.6284614 -0.04704578156219726 -0.5563844054512945
1.6282462 -0.04716556775908398 -0.5570092242309611
1.6280309 -0.04728555450668035 -0.5576349449543304
1.6278157 -0.047405609907271655 -0.5582608985102934
1.6276006 -0.047525799624401996 -0.5588871923072838
1.6273854 -0.04764612454243566 -0.5595137672129784
1.6271703 -0.04776651715580526 -0.560140610431532
1.6269553 -0.047887045038497944 -0.5607679390377716
1.6267402 -0.04800770743005086 -0.5613952817186157
1.6265252 -0.04812850516881131 -0.5620229902455512
1.6263102 -0.048249370529574 -0.5626513541229955
1.6260952 -0.04837043854985484 -0.5632804319443074
1.6258802 -0.0484915743061135 -0.5639100586085999
1.6256653 -0.04861284585539043 -0.5645400466839967
1.6254505 -0.04873418508276136 -0.565170504393595
1.6252357 -0.04885566026531717 -0.565801636794465
1.6250209 -0.04897727065163225 -0.5664334012265269
1.624806 -0.04909901722511873 -0.5670654155550385
1.6245912 -0.0492208991842831 -0.5676981476545568
1.6243765 -0.04934284982226762 -0.5683309744525371
1.6241618 -0.0494649358854116 -0.5689640057672416
1.6239471 -0.04958715838094083 -0.5695976781794783
1.6237324 -0.04970951652237995 -0.5702318847050778
1.6235179 -0.04983194329640468 -0.5708662419341911
1.6233033 -0.049954505754652254 -0.571500870480407
1.6230887 -0.05007720491339784 -0.5721361248529767
1.6228741 -0.05020003998696137 -0.5727720058107117
1.6226596 -0.05032301206330171 -0.5734088163819002
1.6224451 -0.05044605196291393 -0.574045882057775
1.6222306 -0.05056922897282307 -0.5746831132782342
1.6220163 -0.050692473649675614 -0.5753206086264206
1.6218019 -0.05081592415951164 -0.575958966413714
1.6215875 -0.05093944245839595 -0.5765981700882933
1.6213732 -0.05106309831809019 -0.5772377729283642
1.6211588 -0.05118689078282351 -0.5778774306509026
1.6209445 -0.051310820866819665 -0.5785173448687239
1.6207303 -0.05143481866858663 -0.5791577007726508
1.6205161 -0.05155895417986138 -0.5797985390193862
1.6203018 -0.051683226557006245 -0.5804401298942303
1.6200877 -0.05180756767332161 -0.581082061723301
1.6198735 -0.05193211510210955 -0.5817243178014374
1.6196594 -0.052056731228347454 -0.5823669965854513
1.6194453 -0.05218148454132508 -0.5830099258162735
1.6192313 -0.05230630645803827 -0.5836534981570773
1.6190172 -0.052431335382344 -0.5842980411413956
1.6188033 -0.052556433064343384 -0.5849428660133121
1.6185893 -0.05268166834408116 -0.5855881386430652
1.6183753 -0.05280704215337564 -0.5862335848492767
1.6181614 -0.05293248376711946 -0.5868793712241276
1.6179476 -0.053058063923484215 -0.5875252539999671
1.6177337 -0.05318378181003399 -0.5881714073861132
1.6175199 -0.053309638360621636 -0.5888180513691612
1.617306 -0.0534356328241876 -0.5894651365302989
1.6170923 -0.05356169581920589 -0.5901125258595803
1.6168785 -0.05368789681178468 -0.5907601071036509
1.6166648 -0.05381423667134535 -0.5914082573748147
1.6164511 -0.05394064421447605 -0.5920575320419973
1.6162374 -0.054067261626285654 -0.5927077569202651
1.6160238 -0.054193946948246106 -0.5933586878013076
1.6158102 -0.054320771858224634 -0.5940104187862605
1.6155967 -0.054447664778285706 -0.5946628333731933
1.615383 -0.05457476843295496 -0.5953157923854169
1.6151695 -0.05470194016391687 -0.5959693717601493
1.614956 -0.0548292519533645 -0.5966233465284602
1.6147426 -0.054956631732633016 -0.5972773101508901
1.6145291 -0.05508422280896042 -0.5979315308940986
1.6143157 -0.05521188178154843 -0.5985861822093851
1.6141024 -0.05533968099823593 -0.5992410687020334
1.613889 -0.055467619501646005 -0.5998966014672189
1.6136757 -0.05559562690091806 -0.6005525783822562
1.6134624 -0.05572377370522301 -0.601208805522339
1.6132492 -0.05585206104796699 -0.6018657596422131
1.6130359 -0.055980488058732104 -0.6025234935803159
1.6128227 -0.05610905594447716 -0.6031819983117428
1.6126095 -0.05623769186152249 -0.6038408257514175
1.6123964 -0.056366468736042945 -0.6044999947883336
1.6121832 -0.056495385688737416 -0.6051600349037397
1.6119701 -0.056624443887253434 -0.605820426992993
1.611757 -0.0567535701068895 -0.6064812846495811
1.611544 -0.05688283767245385 -0.6071423352720932
1.611331 -0.05701224554451845 -0.6078034952194934
1.611118 -0.05714179482074171 -0.6084649989784734
1.610905 -0.05727141195571262 -0.6091271525182897
1.6106921 -0.05740117067888621 -0.6097898130808276
1.6104792 -0.057531069987410435 -0.6104529844111539
1.6102663 -0.05766111106341305 -0.6111162623643278
1.6100535 -0.05779121993199351 -0.6117796372922154
1.6098406 -0.05792154353136292 -0.6124434721773981
1.6096278 -0.058051934881914895 -0.6131076430515383
1.6094152 -0.05818239502358912 -0.6137720346740817
1.6092024 -0.058313069179563685 -0.6144371177210469
1.6089897 -0.058443812162873594 -0.6151025452757596
1.608777 -0.0585746961498598 -0.6157682072675126
1.6085644 -0.05870572227445114 -0.6164342102317857
1.6083517 -0.058836889541583066 -0.6171006268757595
1.6081392 -0.05896812550855664 -0.6177674790575712
1.6079266 -0.05909950270627977 -0.6184345657404133
1.607714 -0.05923102227272357 -0.6191021207520245
1.6075015 -0.059362683212749956 -0.6197697009887501
1.6072891 -0.059494412683564576 -0.6204376781435168
1.6070766 -0.05962628357995375 -0.62110610012185
1.6068642 -0.059758297061798644 -0.6217752379943104
1.6066518 -0.05989045221283255 -0.6224446433826946
1.6064395 -0.060022675873492484 -0.6231145536040791
1.606227 -0.060155115647863876 -0.6237847922358012
1.6060147 -0.06028762385510835 -0.624454916521034
1.6058025 -0.06042019939533884 -0.6251251918393612
1.6055902 -0.06055299229288164 -0.6257963227256447
1.605378 -0.0606858526092662 -0.6264680832954951
1.6051658 -0.060818855985501505 -0.6271399622155039
1.6049536 -0.06095200146269867 -0.627812198712768
1.6047415 -0.06108529018228557 -0.6284854286964269
1.6045294 -0.06121864635876462 -0.6291589879078736
1.6043173 -0.0613521458430304 -0.629832406716021
1.6041052 -0.06148578765777527 -0.6305057157691517
1.6038932 -0.061619572737174395 -0.631179066176025
1.6036812 -0.06175342486581003 -0.6318526238351634
1.6034693 -0.06188742029378715 -0.632526543289874
1.6032573 -0.062021558122097406 -0.6332009918900361
1.6030453 -0.06215583946468716 -0.633876086184849
1.6028335 -0.06229018782067449 -0.6345514463535284
1.6026216 -0.06242475553587298 -0.6352278473776888
1.6024097 -0.06255939040911271 -0.6359049165400477
1.602198 -0.06269409343315345 -0.6365824424794622
1.6019862 -0.06282901537976629 -0.637260294852963
1.6017745 -0.06296400540360145 -0.6379383520310862
1.6015627 -0.06309913853912623 -0.6386168639014158
1.601351 -0.06323441585673963 -0.6392957233329765
1.6011393 -0.06336983647113463 -0.6399753070051117
1.6009277 -0.06350532518399406 -0.6406553399590592
1.6007161 -0.06364095731999041 -0.6413353502966382
1.6005045 -0.06377673381455072 -0.6420154071626442
1.6002929 -0.06391265374227967 -0.6426954771922806
1.6000814 -0.06404864139242798 -0.6433757790032187
1.59987 -0.0641847724698375 -0.6440563337599465
1.5996585 -0.06432104796714604 -0.6447371803650713
1.599447 -0.06445746698695302 -0.6454179772508721
1.5992357 -0.06459395344796884 -0.6460986405718392
1.5990242 -0.06473066041235083 -0.6467794688958454
1.5988128 -0.06486743462516009 -0.6474601009234008
1.5986016 -0.06500427502481333 -0.6481409207005913
1.5983902 -0.06514133707516531 -0.6488222745475747
1.598179 -0.06527846533383183 -0.6495044726949689
1.5979677 -0.06541573830247668 -0.6501875040771717
1.5977565 -0.06555315511135372 -0.6508709949742891
1.5975453 -0.0656907168054188 -0.6515545561160603
1.5973341 -0.06582834473492964 -0.6522389566601849
1.597123 -0.0659661177531165 -0.6529239079107483
1.5969119 -0.06610403490035698 -0.6536094098803066
1.5967008 -0.0662420973441403 -0.6542952321086206
1.5964898 -0.06638022601064954 -0.6549808368152191
1.5962788 -0.0665184998629013 -0.6556666853832012
1.5960678 -0.06665691797471975 -0.6563531391691119
1.5958568 -0.06679548150103115 -0.6570400839111223
1.5956458 -0.06693418946554287 -0.657726942289481
1.5954349 -0.06707296442794533 -0.6584141177037512
1.595224 -0.06721188385075268 -0.6591014839332967
1.5950131 -0.06735094869479137 -0.6597887718780364
1.5948024 -0.0674900792987444 -0.6604762062927686
1.5945915 -0.06762943405018058 -0.6611633285876631
1.5943807 -0.06776885434557789 -0.6618509710870041
1.59417 -0.06790842018704511 -0.6625392338758778
1.5939593 -0.06804805155168603 -0.6632275923905362
1.5937486 -0.06818790754673494 -0.6639158215986148
1.5935379 -0.06832782884376874 -0.6646039358789513
1.5933273 -0.06846789565302142 -0.6652922341463905
1.5931168 -0.06860802754333795 -0.6659805940318838
1.5929061 -0.06874838435805489 -0.6666689660498708
1.5926956 -0.06888880610122995 -0.6673577571617194
1.5924851 -0.06902937346382915 -0.6680464593493394
1.5922745 -0.06917008526364668 -0.6687359363587716
1.5920641 -0.06931086314808078 -0.6694260633367933
1.5918536 -0.0694518655239924 -0.6701165460674584
1.5916432 -0.06959293393603629 -0.6708071577932289
1.5914329 -0.06973406708601416 -0.6714980288838153
1.5912225 -0.06987542623488928 -0.672189141877091
1.5910122 -0.07001685005014009 -0.672880739773702
1.5908018 -0.07015850022336985 -0.673572595967763
1.5905917 -0.0703001346495438 -0.6742647353359157
1.5903814 -0.07044199569529219 -0.6749573673001583
1.5901712 -0.07058392123165012 -0.6756503533978221
1.5899609 -0.07072607372983725 -0.6763435708981507
1.5897508 -0.07086829069617197 -0.67703787847956
1.5895407 -0.07101057359761503 -0.6777321021604759
1.5893306 -0.07115308240951214 -0.67842611228025
1.5891205 -0.07129565686489983 -0.6791201209876693
1.5889105 -0.07143837638036155 -0.679814236549098
1.5887004 -0.07158124239601985 -0.6805080797895832
1.5884904 -0.0717242534287726 -0.68120210215952
1.5882804 -0.07186732974891562 -0.6818962043647729
1.5880705 -0.0720105510789505 -0.682590863454053
1.5878606 -0.07215391903409216 -0.683285837342558
1.5876508 -0.07229735064323706 -0.6839810451990775
1.5874408 -0.07244101050384821 -0.6846765450780724
1.587231 -0.07258473395594367 -0.6853725432994701
1.5870212 -0.07272860430762977 -0.686069105921116
1.5868114 -0.07287262004411527 -0.6867660192254158
1.5866017 -0.07301670093762028 -0.6874635677840749
1.586392 -0.07316092732880018 -0.6881611968784969
1.5861824 -0.07330530076286888 -0.6888585640431523
1.5859727 -0.07344981967000333 -0.689556375223052
1.585763 -0.07359448575844738 -0.6902547165751929
1.5855534 -0.07373921522243385 -0.6909536403016928
1.5853438 -0.07388409197177466 -0.6916526677693225
1.5851343 -0.07402911442300325 -0.6923516495258177
1.5849248 -0.07417420157755016 -0.6930507771144412
1.5847152 -0.07431951711799335 -0.6937506051465012
1.5845058 -0.0744648973891038 -0.6944508069467686
1.5842963 -0.07461042357480861 -0.6951510266911539
1.5840869 -0.0747560972146788 -0.695851787954677
1.5838776 -0.07490183389786706 -0.696552642844784
1.5836682 -0.0750477180726422 -0.6972538677540253
1.5834589 -0.0751937483017401 -0.6979551015581243
1.5832496 -0.07533992604648185 -0.698656221651054
1.5830404 -0.07548616652624085 -0.6993576778579663
1.582831 -0.07563263791455861 -0.7000589307265663
1.5826218 -0.07577917184819151 -0.7007605515476645
1.5824126 -0.07592585338312584 -0.7014623563713532
1.5822035 -0.07607259730183018 -0.7021645100626578
1.5819943 -0.0762195726281417 -0.7028667722436954
1.5817852 -0.0763666101920388 -0.703568836145149
1.5815761 -0.07651379539915035 -0.7042709253088024
1.5813671 -0.07666104257647231 -0.7049732531135289
1.581158 -0.0768085215047981 -0.7056758594418049
1.5809491 -0.07695606234995994 -0.706379171334311
1.5807401 -0.07710375108896399 -0.7070825613485476
1.5805311 -0.07725158591447215 -0.7077858892088565
1.5803223 -0.0773994842566846 -0.7084898018065615
1.5801134 -0.0775475287717795 -0.7091943219748001
1.5799046 -0.07769572135569945 -0.7098989561135349
1.5796957 -0.07784406023649691 -0.710604061071255
1.5794868 -0.07799254734261035 -0.7113095593911862
1.5792781 -0.07814109607215276 -0.712015586227731
1.5790694 -0.07828979317010377 -0.7127219621307694
1.5788606 -0.07843863681451607 -0.7134287720668441
1.5786519 -0.07858762894327437 -0.7141355354204589
1.5784433 -0.07873668246388617 -0.7148423514222993
1.5782347 -0.07888588442168586 -0.7155493699285702
1.578026 -0.07903523291899589 -0.7162564376937761
1.5778174 -0.07918472994553936 -0.7169642114808352
1.5776088 -0.07933437372436376 -0.7176725001920088
1.5774003 -0.0794840806560354 -0.7183809604964418
1.5771918 -0.07963393437862142 -0.7190899370519412
1.5769833 -0.07978393695390379 -0.7197994825061397
1.576775 -0.07993400070545857 -0.7205099041632705
1.5765665 -0.08008429950417055 -0.721220830059039
1.5763581 -0.08023465952626184 -0.7219321999286433
1.5761497 -0.08038516886230729 -0.7226438890475919
1.5759414 -0.0805357393090998 -0.7233561055514742
1.5757331 -0.08068654549277707 -0.7240689670096441
1.5755248 -0.08083741282464547 -0.7247822599132645
1.5753165 -0.08098842980280653 -0.7254956399261595
1.5751084 -0.08113950775469884 -0.7262089564509094
1.5749002 -0.08129082184912684 -0.7269221339199019
1.574692 -0.08144219672490628 -0.7276359800027257
1.5744839 -0.08159372137186571 -0.7283506225442031
1.5742757 -0.08174539370396797 -0.7290656606327658
1.5740676 -0.08189721602798805 -0.7297813460442477
1.5738596 -0.08204909917937352 -0.7304970609424007
1.5736516 -0.08220113231610897 -0.7312126406889901
1.5734435 -0.08235331322184423 -0.7319284699224816
1.5732355 -0.08250564420302464 -0.7326449010443503
1.5730276 -0.08265803573427127 -0.7333614570963755
1.5728197 -0.08281057739582791 -0.7340785023608889
1.5726118 -0.08296326706384113 -0.7347959715732527
1.5724039 -0.08311610705909564 -0.7355139636450285
1.5721961 -0.08326900757205127 -0.736232678470865
1.5719882 -0.08342214643988931 -0.736952291852796
1.5717804 -0.08357534597406252 -0.737672709024257
1.5715728 -0.08372860840402106 -0.7383937311472136
1.571365 -0.08388210756964597 -0.739115063071254
1.5711573 -0.08403566958773948 -0.7398368801060007
1.5709497 -0.08418938049434438 -0.7405592718373115
1.570742 -0.0843432425379739 -0.7412822159125619
1.5705343 -0.08449725368093432 -0.7420054101930713
1.5703268 -0.08465132760153396 -0.742729082538307
1.5701191 -0.08480563930252555 -0.7434530373723077
1.5699116 -0.08496001375444655 -0.7441777208499275
1.5697042 -0.08511444888152551 -0.7449027482066871
1.5694966 -0.08526912431351003 -0.745628309133722
1.5692892 -0.08542386045042002 -0.7463548343563107
1.5690818 -0.08557874840745093 -0.7470819898287496
1.5688744 -0.08573378620240482 -0.747809693407216
1.5686669 -0.08588897605346181 -0.7485380308702584
1.5684596 -0.0860442266997213 -0.7492669811293604
1.5682523 -0.08619962963385532 -0.7499968601825192
1.568045 -0.08635518287832279 -0.7507272847191525
1.5678377 -0.08651088865731806 -0.7514582964772685
1.5676305 -0.08666665530705345 -0.7521893877257368
1.5674233 -0.08682257447329104 -0.7529203547344046
1.5672162 -0.08697864406470941 -0.7536518865902443
1.567009 -0.08713486639950246 -0.7543844769414191
1.5668019 -0.08729114954351593 -0.7551174929100382
1.5665947 -0.08744767561969434 -0.7558507711786263
1.5663877 -0.0876042624277736 -0.7565843263715873
1.5661806 -0.08776100226982206 -0.7573186042230662
1.5659736 -0.08791780278955938 -0.7580531451824686
1.5657667 -0.08807475642194242 -0.7587878484765722
1.5655596 -0.0882319515677663 -0.7595230814788908
1.5653527 -0.08838920950671114 -0.7602589490321702
1.5651459 -0.08854652801377956 -0.7609950201475786
1.5649389 -0.08870409061654706 -0.7617312170932512
1.5647321 -0.08886171364451434 -0.7624675648590089
1.5645252 -0.08901949009650306 -0.7632042641624667
1.5643184 -0.08917741785379157 -0.7639412264581562
1.5641117 -0.08933540807479548 -0.764678752168926
1.563905 -0.08949354972609738 -0.765417040090786
1.5636983 -0.08965184514873085 -0.7661558609064217
1.5634916 -0.08981029223915886 -0.7668951201044203
1.5632849 -0.08996889328177388 -0.7676347835299507
1.5630783 -0.09012755460590444 -0.768374991251848
1.5628717 -0.09028637003928784 -0.7691158021975749
1.5626651 -0.0904453374448256 -0.7698569602873783
1.5624585 -0.09060445911937365 -0.7705985806035345
1.5622519 -0.09076373295413119 -0.7713407931054368
1.5620455 -0.09092306929871546 -0.772083693083392
1.561839 -0.09108255795909882 -0.7728268852315203
1.5616325 -0.09124220119902517 -0.7735703794793028
1.5614262 -0.09140190466203593 -0.7743145285255186
1.5612198 -0.09156176279640184 -0.7750588585551177
1.5610133 -0.09172186593009575 -0.7758035030828583
1.5608071 -0.0918819388108023 -0.7765483228039156
1.5606008 -0.09204225691403373 -0.777293438131915
1.5603945 -0.09220263714308603 -0.7780391958753757
1.5601882 -0.09236326302063733 -0.77878544096928
1.559982 -0.09252395103734234 -0.7795322099509369
1.5597758 -0.0926846991447424 -0.7802792778560477
1.5595696 -0.09284569533833976 -0.7810269160559472
1.5593635 -0.09300675160313582 -0.7817748510987333
1.5591574 -0.09316796304793186 -0.7825230328213831
1.5589513 -0.09332932772879846 -0.7832714164565852
1.5587453 -0.09349075426661238 -0.7840199729757177
1.5585392 -0.09365242753076299 -0.784768335823269
1.5583332 -0.09381416244309189 -0.7855173226513041
1.5581272 -0.09397605071362519 -0.7862665762507324
1.5579213 -0.09413800052840413 -0.7870161476681453
1.5577153 -0.09430019759884614 -0.7877655571914387
1.5575094 -0.09446245601004738 -0.7885153035029375
1.5573035 -0.09462486795651427 -0.7892657535973626
1.5570977 -0.09478743538816996 -0.7900171809446503
1.5568919 -0.09495006247996197 -0.7907693867240501
1.556686 -0.0951129395797297 -0.791521630793332
1.5564803 -0.09527587624331849 -0.7922741245152389
1.5562745 -0.09543896871081661 -0.7930271634877566
1.5560689 -0.095602120673597 -0.7937806329067948
1.5558631 -0.09576552322230876 -0.7945345990498535
1.5556575 -0.09592898526827046 -0.7952892673902695
1.5554519 -0.09609260346925279 -0.7960440633892123
1.5552464 -0.09625628100350549 -0.7967991973581415
1.5550407 -0.09642020980925316 -0.7975549525030705
1.5548352 -0.09658419794653773 -0.7983110680109923
1.5546297 -0.0967483425546344 -0.799067876625905
1.5544242 -0.09691264180015162 -0.7998257325051579
1.5542188 -0.09707700242201885 -0.8005836012992497
1.5540133 -0.09724161321478905 -0.8013414819473068
1.5538079 -0.097406285176564 -0.8020996224829093
1.5536025 -0.0975711119422171 -0.802858563475411
1.5533972 -0.09773599987671332 -0.8036177139921005
1.5531918 -0.0979011385597105 -0.8043772820309811
1.5529865 -0.09806633832256942 -0.8051372397704816
1.5527812 -0.09823169315161664 -0.8058976162058911
1.552576 -0.09839720508138178 -0.8066582850138987
1.5523708 -0.09856277601445104 -0.8074196020683122
1.5521656 -0.09872850416156351 -0.8081808428132831
1.5519605 -0.0988943874659207 -0.8089419355139038
1.5517553 -0.09906042793523066 -0.809703253017191
1.5515501 -0.09922662359588626 -0.8104645042660245
1.5513451 -0.09939287982065152 -0.8112265145393931
1.5511401 -0.09955929135238041 -0.811989034952912
1.550935 -0.09972586031374976 -0.8127525603014139
1.55073 -0.09989258489787999 -0.8135164238517617
1.5505251 -0.1000593700961443 -0.8142807248276313
1.55032 -0.10022640814069197 -0.8150454582142415
1.5501151 -0.10039350669428128 -0.8158100501003734
1.5499103 -0.10056066369778989 -0.8165750817083459
1.5497054 -0.10072807578126647 -0.8173402363597287
1.5495006 -0.10089554619161983 -0.8181056154845301
1.5492958 -0.10106317438630628 -0.8188710116445044
1.549091 -0.10123095834051522 -0.8196366514904316
1.5488862 -0.10139890017148391 -0.8204028608923991
1.5486815 -0.10156690010786822 -0.8211698127952886
1.5484767 -0.10173515609430578 -0.8219374407916988
1.5482721 -0.1019033721696813 -0.822705288514197
1.5480675 -0.10207184459145205 -0.8234734445284371
1.5478628 -0.10224047313823884 -0.8242419039673392
1.5476582 -0.10240916187956056 -0.8250110357356563
1.5474536 -0.10257800688209211 -0.825780848120604
1.5472491 -0.10274701057080514 -0.8265513048997309
1.5470446 -0.10291607221500998 -0.8273227892842813
1.5468401 -0.10308539150720816 -0.8280947572727776
1.5466356 -0.10325476881808462 -0.8288675671899352
1.5464312 -0.10342430546285863 -0.8296413856021342
1.5462267 -0.10359399916835618 -0.8304158621612375
1.5460224 -0.10376375342602681 -0.8311908242451154
1.5458181 -0.10393366485685947 -0.8319662551553528
1.5456138 -0.10410373602015095 -0.8327424628216905
1.5454094 -0.10427396461758942 -0.8335190806825452
1.5452051 -0.10444435317272714 -0.8342964305125393
1.5450009 -0.10461479995288332 -0.8350746782163156
1.5447967 -0.10478540693548415 -0.8358537508870283
1.5445925 -0.10495617189350123 -0.8366335967684191
1.5443883 -0.10512709736481571 -0.8374141107565687
1.5441842 -0.10529808118865693 -0.8381951240640568
1.5439801 -0.10546922564183796 -0.8389761438793443
1.543776 -0.10564052830926271 -0.8397575780062805
1.543572 -0.10581199169275643 -0.8405390772025964
1.5433679 -0.10598361336390356 -0.8413208061199144
1.5431639 -0.10615529549364366 -0.8421029560127443
1.5429599 -0.10632713598121288 -0.8428857424842353
1.542756 -0.10649913740339359 -0.8436687782011562
1.5425521 -0.1066711967370438 -0.844452305903384
1.5423481 -0.10684351779649483 -0.8452362544411829
1.5421443 -0.10701589674420005 -0.8460208579519871
1.5419405 -0.10718843694209247 -0.8468058100065234
1.5417366 -0.10736113591697218 -0.8475911417235602
1.5415329 -0.10753389522367943 -0.8483771720357854
1.5413291 -0.1077068134951705 -0.8491639401738289
1.5411254 -0.10787989335756251 -0.8499512248684933
1.5409217 -0.10805313241612989 -0.8507390020563835
1.540718 -0.10822653323918073 -0.8515269777747622
1.5405143 -0.10839999178255455 -0.8523150245967579
1.5403107 -0.10857361208033826 -0.8531035188566617
1.5401071 -0.10874739166672164 -0.8538918923577875
1.5399035 -0.10892133302955372 -0.8546804331577559
1.5397 -0.10909533179389906 -0.855468904573592
1.5394964 -0.10926959426818574 -0.8562575275735195
1.5392929 -0.10944391399072101 -0.8570465958825312
1.5390896 -0.10961829329901353 -0.8578355940289588
1.5388861 -0.10979293417442337 -0.8586248439691204
1.5386827 -0.10996763449606883 -0.8594144384625745
1.5384793 -0.1101424942180453 -0.8602040495987169
1.538276 -0.11031751571424052 -0.8609937535594515
1.5380726 -0.11049269664453668 -0.8617836056536207
1.5378693 -0.11066793663587304 -0.862573834670054
1.5376661 -0.11084333611150363 -0.8633647090551619
1.5374628 -0.11101889755975733 -0.8641557987280789
1.5372596 -0.1111946186132174 -0.8649469516755199
1.5370563 -0.11137050168266052 -0.8657383404442903
1.5368532 -0.11154644121209853 -0.8665301311982891
1.5366501 -0.11172254279382861 -0.8673222533014106
1.5364469 -0.11189880414330095 -0.8681148407865675
1.5362438 -0.11207522770577047 -0.8689076571149162
1.5360408 -0.1122517074980185 -0.8697006366724178
1.5358378 -0.1124283495277925 -0.870493943859351
1.5356348 -0.11260515146859937 -0.8712880263607402
1.5354317 -0.11278211584617309 -0.8720820446461286
1.5352288 -0.11295913616966749 -0.8728760693052248
1.5350258 -0.11313642297117221 -0.8736702519368781
1.534823 -0.11331376555493233 -0.8744647180860297
1.5346202 -0.1134911663670634 -0.8752596222733606
1.5344173 -0.11366883155668987 -0.8760550767304679
1.5342145 -0.11384655498169818 -0.8768514615888394
1.5340116 -0.11402454331089983 -0.8776482799027546
1.533809 -0.11420248518603407 -0.878445554576762
1.5336062 -0.1143806922721989 -0.8792432017055637
1.5334034 -0.11455906228583945 -0.880041060661283
1.5332007 -0.11473748796583658 -0.8808390663143016
1.5329981 -0.11491607654213604 -0.881636858482578
1.5327954 -0.11509482564183081 -0.8824351113873142
1.5325929 -0.11527363252209206 -0.8832340107575092
1.5323902 -0.11545270542138775 -0.8840332401450356
1.5321877 -0.11563183606893297 -0.8848332353890933
1.5319852 -0.11581112764275593 -0.8856337386504081
1.5317827 -0.11599047696577286 -0.8864350409269605
1.5315802 -0.11617009316227754 -0.887237212672199
1.5313778 -0.11634976723773732 -0.8880404650241416
1.5311754 -0.11652960282595708 -0.8888441088911767
1.530973 -0.1167096023100449 -0.8896489228572924
1.5307707 -0.1168896575502495 -0.8904545018880425
1.5305682 -0.11706998317779144 -0.8912608586811888
1.530366 -0.11725036465581629 -0.892068068550997
1.5301636 -0.1174309107018364 -0.8928761959177892
1.5299615 -0.11761151263479556 -0.8936849805129161
1.5297592 -0.11779238593494015 -0.8944945027177174
1.529557 -0.1179733152076444 -0.8953050664972084
1.5293548 -0.11815440966005461 -0.8961164374029267
1.5291526 -0.1183356670319519 -0.8969288093442782
1.5289506 -0.11851698299984612 -0.8977420470451029
1.5287484 -0.1186985692356698 -0.8985558781565416
1.5285463 -0.11888021413158137 -0.8993710054642619
1.5283444 -0.11906191539411183 -0.900187455368303
1.5281423 -0.11924389021799425 -0.90100485295772
1.5279403 -0.1194260290739602 -0.9018230933065688
1.5277383 -0.11960822702479784 -0.9026424814550837
1.5275364 -0.11979058934179192 -0.9034624750214659
1.5273346 -0.11997301071394834 -0.9042831044391
1.5271326 -0.12015570454442784 -0.905105198129699
1.5269308 -0.12033845772619353 -0.9059286830840213
1.526729 -0.12052137604019637 -0.9067529201470894
1.5265272 -0.12070446198567182 -0.9075786998769331
1.5263253 -0.12088771357330236 -0.9084055320317159
1.5261236 -0.1210710249353704 -0.9092334517307418
1.525922 -0.12125450226648533 -0.9100623737122066
1.5257202 -0.12143814801142441 -0.9108922055532446
1.5255185 -0.12162196010082266 -0.9117229331255253
1.5253168 -0.1218059409713785 -0.9125546349043795
1.5251153 -0.12198997970444356 -0.9133871632352745
1.5249137 -0.12217418749993693 -0.914220464393941
1.5247121 -0.12235856221314209 -0.9150545797733003
1.5245106 -0.12254299719330353 -0.9158900085911056
1.524309 -0.12272770870092126 -0.916726223101449
1.5241076 -0.12291248066537151 -0.9175640234573053
1.5239061 -0.12309742046024574 -0.9184031279885201
1.5237046 -0.12328253052139389 -0.9192435188015362
1.5235033 -0.12346769931980701 -0.9200851144520412
1.523302 -0.12365303875879184 -0.9209280878219605
1.5231006 -0.1238385469647454 -0.9217718435171772
1.5228993 -0.12402422618496287 -0.9226165020748215
1.5226979 -0.1242100745101589 -0.923461863417082
1.5224967 -0.124395984028549 -0.9243082562632744
1.5222955 -0.12458206295611639 -0.925155480313214
1.5220942 -0.12476831340367911 -0.9260030987059088
1.521893 -0.12495473346192465 -0.9268510940860277
1.5216919 -0.12514121460521366 -0.927699073651085
1.5214907 -0.125327975993714 -0.9285475630566801
1.5212896 -0.12551479847368527 -0.9293974823625853
1.5210885 -0.12570179098656803 -0.9302481975228394
1.5208875 -0.12588884467623565 -0.9310994447376076
1.5206864 -0.12607617963379658 -0.9319514575507852
1.5204854 -0.12626357583703524 -0.9328047580789801
1.5202844 -0.12645114271868899 -0.9336592852809799
1.5200835 -0.12663877106532212 -0.9345151061674287
1.5198826 -0.1268266819693844 -0.9353720313451142
1.5196817 -0.12701465454024377 -0.936229826839675
1.5194808 -0.12720279860411113 -0.9370882993658426
1.51928 -0.12739111605169248 -0.9379474249425716
1.5190792 -0.12757949339454525 -0.9388075624941189
1.5188783 -0.1277681563734101 -0.9396683126840745
1.5186776 -0.12795687927837263 -0.9405294364180463
1.5184768 -0.1281457760665668 -0.9413913970608251
1.5182761 -0.12833484501756381 -0.9422539155187825
1.5180755 -0.1285239757468304 -0.9431170732603783
1.5178748 -0.12871327877047875 -0.9439808345275984
1.5176742 -0.12890275608743762 -0.9448451534920215
1.5174736 -0.1290924059339124 -0.9457101311784629
1.517273 -0.12928223034472228 -0.9465759378002387
1.5170724 -0.12947211464857625 -0.9474420302999826
1.5168719 -0.1296621736113444 -0.9483084317692624
1.5166714 -0.12985240542692306 -0.949175877235301
1.5164709 -0.13004281223282638 -0.9500441285609219
1.5162705 -0.13023327890693437 -0.9509130385548132
1.51607 -0.13042403420921367 -0.9517829969383617
1.5158696 -0.1306148494967279 -0.9526535555219781
1.5156693 -0.13080572669475835 -0.9535248978745158
1.515469 -0.1309968912037844 -0.9543965568253664
1.5152687 -0.13118811758600568 -0.9552693044499025
1.5150684 -0.13137951788447852 -0.9561427158825578
1.5148681 -0.1315710940931223 -0.9570166401411183
1.5146679 -0.13176284444998226 -0.9578912485478452
1.5144676 -0.13195477095922287 -0.9587663270209587
1.5142674 -0.13214675749617016 -0.9596424680607981
1.5140673 -0.13233892049929047 -0.960519590947638
1.5138671 -0.13253125814668085 -0.9613973020882132
1.5136671 -0.1327236578041179 -0.9622752902641212
1.513467 -0.13291634695958876 -0.9631538103262989
1.5132669 -0.13310909807397237 -0.964032958964751
1.5130669 -0.1333020241733845 -0.964912945133445
1.512867 -0.13349501226375643 -0.9657936856400047
1.512667 -0.13368829080243214 -0.9666757663184514
1.512467 -0.13388163149246163 -0.9675584266109067
1.5122671 -0.13407514774892385 -0.9684416474447745
1.5120672 -0.13426884156370517 -0.9693252892018543
1.5118673 -0.13446271114571198 -0.9702096301024096
1.5116675 -0.13465664280824016 -0.971094505260235
1.5114677 -0.13485075041690556 -0.9719801581164407
1.5112679 -0.13504503595427444 -0.9728663150078777
1.5110681 -0.13523949765809065 -0.9737528490813283
1.5108684 -0.1354340212912597 -0.9746396560973398
1.5106688 -0.13562872110437457 -0.9755267968443684
1.5104691 -0.1358235990662571 -0.9764148490877438
1.5102694 -0.13601865347803357 -0.977303266493692
1.5100697 -0.136213886216839 -0.9781918861171475
1.5098702 -0.1364091788430532 -0.9790804743751355
1.5096706 -0.13660464969474384 -0.9799693294013133
1.509471 -0.13680029710728517 -0.9808590544036851
1.5092715 -0.1369961229941397 -0.9817488630144277
1.509072 -0.1371921255458302 -0.9826386372779577
1.5088725 -0.13738818937272562 -0.9835286733888826
1.5086731 -0.13758442990276037 -0.9844194371035746
1.5084736 -0.13778084896305248 -0.9853100939013683
1.5082743 -0.13797732723559664 -0.986200703287771
1.5080749 -0.1381741015905969 -0.9870916963974766
1.5078756 -0.13837093501391062 -0.9879829801893603
1.5076762 -0.13856794704167794 -0.9888744910898095
1.5074769 -0.13876513588925535 -0.9897667897267491
1.5072777 -0.13896238557154408 -0.9906597008917112
1.5070785 -0.1391598122116488 -0.9915530340676062
1.5068793 -0.13935741781079075 -0.9924469723618431
1.5066801 -0.13955520057611007 -0.9933412977183749
1.5064809 -0.13975316242035912 -0.9942353856684898
1.5062819 -0.13995118285878697 -0.9951301424734842
1.5060828 -0.14014938247982106 -0.9960252144209295
1.5058837 -0.14034775933661336 -0.9969207835335747
1.5056846 -0.14054631550667981 -0.9978164893435576
1.5054855 -0.1407450490053635 -0.9987123700941682
1.5052866 -0.14094384278384386 -0.9996087493094169
1.5050876 -0.1411428139693341 -1.0005059836079453
1.5048887 -0.14134196477444588 -1.001404056341826
1.5046898 -0.14154117388395734 -1.002302562190457
1.5044909 -0.14174068224785932 -1.0032015848132558
1.504292 -0.1419402488624251 -1.0041011090458465
1.5040932 -0.14213999538099856 -1.0050007679106494
1.5038943 -0.14233991980188926 -1.0059009275064852
1.5036956 -0.14253990431103059 -1.0068014892036181
1.5034968 -0.14274018688088122 -1.0077022492352754
1.503298 -0.14294052939262125 -1.0086034374814399
1.5030993 -0.14314105005642333 -1.0095047293405122
1.5029007 -0.1433416303969217 -1.0104064184757122
1.502702 -0.1435425094646339 -1.0113087239735505
1.5025034 -0.14374344816223844 -1.0122113370861132
1.5023048 -0.14394456522604254 -1.0131141752683142
1.5021062 -0.1441458625297145 -1.014017164990208
1.5019077 -0.14434721739667503 -1.014920973486063
1.5017092 -0.14454875266926787 -1.0158257903221817
1.5015106 -0.1447505878734795 -1.0167311592798727
1.5013123 -0.14495236126536468 -1.017637297445626
1.5011138 -0.14515443501671518 -1.0185439150656956
1.5009153 -0.14535668955219666 -1.0194509417960007
1.5007169 -0.1455590017641397 -1.0203585644065967
1.5005186 -0.1457614949431537 -1.0212669992700383
1.5003202 -0.14596416755631084 -1.0221759881529966
1.500122 -0.1461668994476168 -1.0230856521273073
1.4999237 -0.14636981092059095 -1.0239960677434983
1.4997253 -0.1465730258941216 -1.024906833053642
1.4995271 -0.14677629847751375 -1.0258180995357289
1.499329 -0.14697963030436484 -1.0267299554376825
1.4991307 -0.14718326443710797 -1.0276418140781431
1.4989326 -0.14738695765735527 -1.0285547661944954
1.4987345 -0.1475908310222711 -1.0294682128985067
1.4985363 -0.14779488622278095 -1.030382462756773
1.4983383 -0.14799899894109475 -1.0312974583790169
1.4981402 -0.14820341671738327 -1.0322130671214103
1.4979422 -0.14840789198289514 -1.0331288346513519
1.4977442 -0.1486125494589149 -1.0340449838783166
1.4975463 -0.1488172641953672 -1.0349615594585952
1.4973483 -0.14902228467551742 -1.0358786312900117
1.4971504 -0.14922736235275905 -1.03679635530646
1.4969525 -0.1494326226256802 -1.037714862659036
1.4967546 -0.14963806380915146 -1.0386339218519403
1.4965568 -0.1498436878015474 -1.039553277894126
1.496359 -0.15004936888439183 -1.0404728741502813
1.4961612 -0.1502552327716371 -1.041393112978204
1.4959635 -0.15046127783482324 -1.042314017265683
1.4957657 -0.15066750593229028 -1.0432350898754927
1.495568 -0.15087379088107303 -1.0441565030483142
1.4953703 -0.15108038345092004 -1.0450782265817395
1.4951726 -0.15128703270973776 -1.045999903710286
1.494975 -0.15149386516306199 -1.0469221424301183
1.4947774 -0.15170075410057693 -1.0478447664351371
1.4945798 -0.15190795129933496 -1.0487679659104878
1.4943823 -0.15211520491899166 -1.0496915102441864
1.4941847 -0.1523226420308689 -1.0506157458476706
1.4939872 -0.1525302607847985 -1.0515408918869045
1.4937898 -0.1527379379550612 -1.0524666214028926
1.4935923 -0.15294592246586527 -1.0533926611871622
1.4933949 -0.153153965261041 -1.0543193435271616
1.4931974 -0.15336219008679694 -1.0552464413134095
1.4930001 -0.15357047305600502 -1.056173947466945
1.4928027 -0.15377906409247438 -1.0571016709798957
1.4926054 -0.15398771311868142 -1.058029754761701
1.4924082 -0.15419654445536138 -1.0589587349934182
1.4922109 -0.15440556002626182 -1.0598884305852752
1.4920137 -0.15461463174223553 -1.0608184207144515
1.4918164 -0.15482401428389805 -1.0617485845470132
1.4916192 -0.1550334527955411 -1.0626790970024613
1.491422 -0.15524307575783494 -1.06360985659538
1.491225 -0.15545275449715862 -1.0645410403825444
1.4910278 -0.1556627446933427 -1.0654727497290197
1.4908308 -0.15587279059775153 -1.0664048792953627
1.4906337 -0.15608302119636822 -1.0673375026336305
1.4904367 -0.1562934346790582 -1.0682710731501275
1.4902396 -0.1565040331549458 -1.0692050015019094
1.4900427 -0.15671468719599804 -1.070139632140519
1.4898458 -0.156925526457012 -1.0710755419325388
1.4896488 -0.15713654907369864 -1.0720118165236394
1.4894519 -0.15734775710407392 -1.0729484708896084
1.4892551 -0.15755902065700905 -1.0738855946046804
1.4890581 -0.15777059780408836 -1.0748231329779614
1.4888613 -0.15798223040367962 -1.0757614218099993
1.4886645 -0.1581940487544987 -1.076699750244689
1.4884678 -0.1584059223248925 -1.0776380564399293
1.488271 -0.15861811006355617 -1.0785766402429144
1.4880743 -0.15883035286850208 -1.0795159287179885
1.4878776 -0.1590427815490483 -1.0804554059494327
1.4876809 -0.1592553939328012 -1.081394942589644
1.4874843 -0.1594680632396286 -1.082334570997018
1.4872876 -0.15968104529570762 -1.0832744050412584
1.4870911 -0.15989408405317215 -1.0842140961808482
1.4868945 -0.16010730653104985 -1.0851541281210175
1.486698 -0.16032058542090719 -1.0860943325625796
1.4865015 -0.16053417759224137 -1.0870350580514303
1.486305 -0.1607478260842201 -1.0879762650318432
1.4861085 -0.16096165847778565 -1.0889173620394037
1.4859121 -0.16117567679498307 -1.0898590235043393
1.4857157 -0.16138974920835036 -1.0908011733754375
1.4855193 -0.16160413773789845 -1.0917439328391254
1.485323 -0.1618185802978176 -1.0926868249227861
1.4851266 -0.16203320900946103 -1.0936301458539581
1.4849303 -0.16224802199912136 -1.094574178346556
1.484734 -0.16246289082985216 -1.0955185988560714
1.4845378 -0.16267794403701066 -1.0964631747425289
1.4843416 -0.16289318358057758 -1.0974082279314663
1.4841454 -0.1631086076757926 -1.0983540562427279
1.4839492 -0.16332421835042926 -1.0993000854879513
1.4837531 -0.1635398825695931 -1.1002462491645872
1.483557 -0.1637557333618729 -1.1011928239771764
1.4833609 -0.16397176879450018 -1.102139371221096
1.4831648 -0.1641879908346749 -1.1030860553023791
1.4829687 -0.16440439755019762 -1.1040328374680015
1.4827727 -0.1646208592423616 -1.1049794953431809
1.4825767 -0.1648375054966783 -1.1059265255232917
1.4823807 -0.16505433839292366 -1.1068740014307084
1.4821848 -0.16527135604770932 -1.1078223650735906
1.4819889 -0.16548842850180923 -1.10877129637538
1.481793 -0.16570568588498577 -1.1097204693905445
1.4815972 -0.16592313015397214 -1.1106699231874684
1.4814013 -0.16614075945196483 -1.111619562088201
1.4812055 -0.16635857573302068 -1.1125696051106095
1.4810097 -0.16657644446091138 -1.11351993967806
1.480814 -0.16679450025788495 -1.1144711885429404
1.4806182 -0.16701274134251504 -1.1154229202289994
1.4804225 -0.16723116973028027 -1.1163751804811803
1.4802268 -0.16744978357643123 -1.1173274833829945
1.4800311 -0.16766845154552504 -1.1182799772087486
1.4798355 -0.16788730495309728 -1.1192332667796456
1.4796399 -0.1681063458823608 -1.120187235520493
1.4794444 -0.16832543891090299 -1.1211419425656046
1.4792488 -0.16854485337152647 -1.1220972424632902
1.4790533 -0.16876431989606477 -1.1230528925080585
1.4788578 -0.1689839743563151 -1.1240091416772493
1.4786623 -0.16920381479424842 -1.1249659340535139
1.4784669 -0.1694237091938657 -1.1259233202919847
1.4782714 -0.16964392399090966 -1.1268811621500348
1.478076 -0.16986419268178238 -1.1278396596912292
1.4778806 -0.17008464768718795 -1.1287982626580386
1.4776853 -0.17030515637207772 -1.1297571149707881
1.47749 -0.1705259860999797 -1.130716010860995
1.4772947 -0.17074686922899845 -1.1316747770952829
1.4770994 -0.1709679386391014 -1.1326336084067123
1.4769042 -0.17118919626052448 -1.1335930009162534
1.4767089 -0.1714106403460324 -1.1345531431941553
1.4765137 -0.1716321375727839 -1.135513558777251
1.4763186 -0.17185382130133983 -1.1364735658521246
1.4761235 -0.1720756932716782 -1.1374339177419333
1.4759283 -0.17229775182106383 -1.1383948627901785
1.4757333 -0.17251986303695646 -1.139356148965693
1.4755381 -0.17274229681483994 -1.1403179857994983
1.4753431 -0.17296478313247507 -1.141279857943863
1.4751481 -0.17318745623013684 -1.1422422372261172
1.4749532 -0.1734101817287053 -1.1432052961335175
1.4747581 -0.17363323048012064 -1.1441684650617763
1.4745632 -0.17385633142092746 -1.145131796655717
1.4743683 -0.17407961934458005 -1.1460955400860584
1.4741734 -0.17430309594652618 -1.1470594502467089
1.4739786 -0.17452662282679254 -1.1480241439900971
1.4737837 -0.1747504754714061 -1.1489892220670366
1.473589 -0.17497437832782994 -1.1499550250751778
1.4733942 -0.17519847033334987 -1.1509214744046796
1.4731995 -0.1754226124492904 -1.1518887504806439
1.4730047 -0.17564708126392603 -1.1528563899342603
1.47281 -0.17587160014460126 -1.1538249797414257
1.4726154 -0.1760963086583754 -1.1547941193908007
1.4724207 -0.1763212048803345 -1.155764049080028
1.472226 -0.1765462910286752 -1.156734824716793
1.4720315 -0.176771427272246 -1.157706311621101
1.4718369 -0.17699675356672737 -1.1586782674121732
1.4716424 -0.1772222679809074 -1.1596504264559095
1.4714478 -0.17744797261696388 -1.1606237182302608
1.4712533 -0.17767386568016572 -1.161597481468425
1.4710588 -0.17789981070425936 -1.1625722412379091
1.4708644 -0.17812594438910762 -1.1635475190201965
1.47067 -0.17835226862604603 -1.1645228906109582
1.4704756 -0.1785787816049293 -1.165498409374012
1.4702812 -0.17880534618817606 -1.166474266149431
1.4700869 -0.1790320995293362 -1.167450862743515
1.4698926 -0.1792590436571096 -1.1684284132649
1.4696983 -0.17948617688725899 -1.1694068337430776
1.469504 -0.1797135012228206 -1.1703857758017713
1.4693098 -0.1799408753310874 -1.171365215087904
1.4691156 -0.18016844059607545 -1.1723450564816418
1.4689214 -0.1803961952602728 -1.1733252781830015
1.4687272 -0.18062414123248216 -1.1743059410969743
1.468533 -0.18085227676174057 -1.175286927713828
1.468339 -0.1810804635914964 -1.1762686777035003
1.4681449 -0.18130884016870388 -1.177251330585401
1.4679508 -0.18153740836785906 -1.1782343564590418
1.4677567 -0.18176616650724514 -1.1792177023076509
1.4675628 -0.18199497574690943 -1.1802014915182812
1.4673688 -0.18222397496792983 -1.1811856613701959
1.4671749 -0.18245316596007277 -1.1821700396572965
1.4669809 -0.18268254702719985 -1.183154565883385
1.466787 -0.18291211992358183 -1.1841392351432845
1.4665931 -0.18314174175216882 -1.1851239909280202
1.4663993 -0.1833715553148397 -1.1861089878055868
1.4662055 -0.1836015589883637 -1.1870942019128912
1.4660116 -0.1838317544671903 -1.1880793803231389
1.4658178 -0.18406214005405222 -1.1890643142179573
1.4656241 -0.1842925755611181 -1.1900492557147302
1.4654304 -0.18452320110007894 -1.1910344793880683
1.4652367 -0.1847540183092314 -1.1920199441481774
1.4650431 -0.1849848834337953 -1.1930052232431088
1.4648494 -0.1852160824046147 -1.193990505266311
1.4646558 -0.18544732900818742 -1.1949759222596759
1.4644622 -0.18567876724148763 -1.195961432850358
1.4642686 -0.18591039543618249 -1.196947228855845
1.464075 -0.18614221535474165 -1.1979332255238988
1.4638815 -0.18637408248960374 -1.1989195484159716
1.463688 -0.18660614135423606 -1.1999066272410517
1.4634945 -0.1868383904016724 -1.2008939900179725
1.4633011 -0.18707083133767835 -1.2018817364251047
1.4631077 -0.18730331920165266 -1.2028695224896016
1.4629142 -0.1875361424214321 -1.2038577500825596
1.4627209 -0.18776901238947152 -1.2048459917666525
1.4625275 -0.18800207433423335 -1.2058340234517162
1.4623343 -0.18823518265109593 -1.2068228493008697
1.4621409 -0.1884686269843816 -1.207812160877102
1.4619477 -0.18870211761659592 -1.208801715127061
1.4617544 -0.18893580047274294 -1.2097916417911005
1.4615612 -0.1891696736530012 -1.2107814804179595
1.4613681 -0.18940359470648702 -1.2117716153353195
1.4611748 -0.18963785058967483 -1.2127619446291384
1.4609817 -0.18987215414714276 -1.2137527261208028
1.4607886 -0.19010664817825887 -1.2147441915855532
1.4605955 -0.19034133463711345 -1.215735839585475
1.4604025 -0.19057606667469199 -1.2167276754348109
1.4602095 -0.19081099108768546 -1.2177190877103865
1.4600165 -0.1910461058839968 -1.21871071647978
1.4598235 -0.191281413036471 -1.2197022021940072
1.4596305 -0.1915169105800374 -1.2206939844801226
1.4594376 -0.1917524549762809 -1.2216861550730977
1.4592446 -0.19198833551473732 -1.2226786119843998
1.4590517 -0.1922242627435311 -1.2236713657115954
1.4588588 -0.19246038051376765 -1.2246642402494834
1.4586661 -0.19269654471423023 -1.2256572570701514
1.4584733 -0.1929328993905558 -1.2266503863423484
1.4582804 -0.1931695927748427 -1.2276436154841122
1.4580877 -0.19340633032081828 -1.2286366687454793
1.457895 -0.19364311375624396 -1.229629932375737
1.4577023 -0.19388023422132078 -1.2306229892798906
1.4575096 -0.19411740028763383 -1.2316163536260119
1.457317 -0.19435475686537396 -1.2326101687564486
1.4571244 -0.1945923058289881 -1.2336043823953948
1.4569317 -0.19483004545164745 -1.2345988236965943
1.4567392 -0.1950678303298275 -1.2355937530797712
1.4565465 -0.19530595330362233 -1.2365891567174347
1.456354 -0.19554412146920422 -1.237585420849054
1.4561616 -0.19578233304600234 -1.2385817365111473
1.4559691 -0.19602088485083272 -1.2395780049997054
1.4557767 -0.19625947980854036 -1.2405746538257505
1.4555842 -0.19649841535319865 -1.2415712388866875
1.4553918 -0.19673739381113242 -1.2425680623714588
1.4551995 -0.19697641680803635 -1.243565343923757
1.4550071 -0.19721577905828008 -1.2445632825554416
1.4548148 -0.19745518577920565 -1.2455614716983907
1.4546225 -0.19769478364763277 -1.2465601640070134
1.4544302 -0.19793457440898443 -1.247559036815867
1.4542379 -0.1981745563901297 -1.2485576507915448
1.4540458 -0.19841458227878156 -1.2495561224377854
1.4538535 -0.19865494826710028 -1.250554411279442
1.4536613 -0.1988953577926515 -1.2515523725139956
1.4534693 -0.1991358090687953 -1.252550154482035
1.4532771 -0.19937660214110786 -1.2535483645102736
1.4530851 -0.199617436785282 -1.2545468891816156
1.4528929 -0.1998586136576287 -1.2555459338967334
1.4527009 -0.20009983199828268 -1.2565454077211395
1.4525089 -0.20034109325464836 -1.2575450197404718
1.4523169 -0.20058269559148528 -1.2585451882219694
1.452125 -0.20082434071987784 -1.2595455794257397
1.451933 -0.20106617711913838 -1.2605461406023812
1.4517411 -0.20130820629533744 -1.2615466026124387
1.4515492 -0.2015504267297586 -1.2625469588516889
1.4513574 -0.20179268933292932 -1.2635474893616887
1.4511654 -0.20203529383640428 -1.264547970667862
1.4509736 -0.2022779402292343 -1.2655485808245563
1.4507818 -0.20252077787260675 -1.266549361308764
1.4505901 -0.20276365717531344 -1.2675506349810248
1.4503983 -0.20300687895746883 -1.2685521942902245
1.4502066 -0.2032501422256802 -1.2695541709552476
1.450015 -0.20349359694324082 -1.2705564748576141
1.4498233 -0.20373724448147212 -1.2715592272114493
1.4496317 -0.2039809319230756 -1.2725618629382482
1.44944 -0.20422496384402708 -1.2735640721909072
1.4492484 -0.20446903529992344 -1.2745665466586396
1.4490569 -0.20471329957082954 -1.2755692927953275
1.4488654 -0.20495760311521205 -1.276572661484832
1.4486738 -0.20520225182339064 -1.2775765024619394
1.4484824 -0.2054469397063574 -1.278580583391212
1.448291 -0.2056918206541115 -1.279585156156457
1.4480995 -0.20593689316786346 -1.2805900304944584
1.447908 -0.20618215885992863 -1.2815949267940665
1.4477167 -0.20642746333007678 -1.2825996532600956
1.4475253 -0.20667311378457998 -1.2836046166679038
1.4473339 -0.20691880279877495 -1.284609963721835
1.4471427 -0.20716453178440286 -1.285615717451836
1.4469514 -0.20741060566040154 -1.2866215993964976
1.4467602 -0.20765671930979412 -1.2876277471407338
1.4465688 -0.20790317823080728 -1.2886343630581194
1.4463776 -0.2081496767837245 -1.2896410711381312
1.4461865 -0.20839621336158254 -1.290647996633951
1.4459953 -0.20864309698772968 -1.2916549054485442
1.4458042 -0.208890018382472 -1.2926619188754787
1.4456131 -0.2091371329668992 -1.293669218084111
1.445422 -0.2093844393113865 -1.294676525527371
1.445231 -0.20963193885808717 -1.2956836465795933
1.44504 -0.20987947565164658 -1.2966910441697224
1.4448489 -0.2101273602392198 -1.2976988883880127
1.4446579 -0.21037528193094912 -1.2987067598621498
1.444467 -0.21062339681025355 -1.2997144164437027
1.4442761 -0.21087154836370323 -1.3007223026311707
1.4440851 -0.2111200482341856 -1.3017305754211586
1.4438943 -0.2113685846122877 -1.302738940398481
1.4437034 -0.21161731431276015 -1.3037476261358454
1.4435126 -0.21186623572391777 -1.3047563834409042
1.4433218 -0.2121151948677666 -1.3057652912434465
1.443131 -0.21236450144007313 -1.3067747979454296
1.4429402 -0.21261384567036465 -1.3077850325937976
1.4427495 -0.2128633818222115 -1.308795304723014
1.4425589 -0.21311295538587696 -1.3098057649172754
1.4423681 -0.2133628770194971 -1.3108160985466253
1.4421775 -0.21361283574701445 -1.3118264080776527
1.4419869 -0.21386298633298192 -1.3128369707850942
1.4417963 -0.21411333033043076 -1.3138479350975287
1.4416057 -0.21436386632818966 -1.314859346682586
1.4414152 -0.21461443908353509 -1.3158711366058102
1.4412246 -0.21486536080867302 -1.3168829073364683
1.4410341 -0.21511631898747846 -1.3178942318142264
1.4408437 -0.2153673119723376 -1.3189056823633298
1.4406532 -0.2156186555367837 -1.3199173858060298
1.4404628 -0.2158700336950224 -1.3209291038530666
1.4402723 -0.21612176275999948 -1.3219411267140067
1.440082 -0.21637352621427416 -1.3229532734144098
1.4398917 -0.21662532535330226 -1.3239653677933152
1.4397013 -0.21687747421637557 -1.3249774365366798
1.4395111 -0.2171296583950639 -1.32598886590472
1.4393208 -0.21738203423742755 -1.3269998612664335
1.4391305 -0.21763460317146485 -1.3280111212751928
1.4389403 -0.21788736377530585 -1.32902220265959
1.43875 -0.21814031747949267 -1.3300335778640653
1.4385599 -0.21839330425485448 -1.3310448769883407
1.4383698 -0.21864648404839326 -1.332055880509044
1.4381796 -0.21889985532658315 -1.3330667924012323
1.4379895 -0.21915341957735993 -1.3340779919455539
1.4377995 -0.2194070162734236 -1.335089660863618
1.4376094 -0.2196608060427544 -1.3361020973297366
1.4374194 -0.2199147874723273 -1.337114944282401
1.4372294 -0.22016896214888942 -1.3381280208282005
1.4370394 -0.2204233285686917 -1.339140988658336
1.4368495 -0.22067772858486864 -1.340154620240922
1.4366596 -0.22093232041207672 -1.3411690602340054
1.4364697 -0.22118710567763994 -1.3421838570616489
1.4362798 -0.22144208294528564 -1.343199210531586
1.4360899 -0.22169725382274444 -1.3442148658445556
1.4359001 -0.2219524565090712 -1.3452308389067027
1.4357103 -0.22220785282570074 -1.3462467729751346
1.4355205 -0.22246344115282404 -1.3472626711888285
1.4353307 -0.22271922309451833 -1.3482788916303179
1.4351411 -0.2229750362911848 -1.3492950187430437
1.4349514 -0.2232310429818352 -1.3503107893480228
1.4347616 -0.22348740261895086 -1.3513270702454587
1.4345721 -0.22374363360323074 -1.352343870037156
1.4343824 -0.22400021796655895 -1.35336111084219
1.4341928 -0.2242569959091536 -1.3543784503604106
1.4340032 -0.22451380461850162 -1.3553953358782351
1.4338137 -0.22477080668660757 -1.3564121792111556
1.4336241 -0.2250280008650688 -1.357429055810889
1.4334347 -0.2252852265521823 -1.3584463385492682
1.4332452 -0.22554280636023694 -1.359463596393973
1.4330558 -0.22580041738947726 -1.3604805395981046
1.4328663 -0.2260582205251658 -1.3614976080097534
1.4326769 -0.2263162168746855 -1.362514888180518
1.4324876 -0.22657424287882083 -1.3635322372127812
1.4322982 -0.22683262463003986 -1.3645492353824966
1.4321089 -0.22709103566822603 -1.3655658528768058
1.4319196 -0.22734963977479766 -1.3665829317832847
1.4317304 -0.22760827291047195 -1.367600334050366
1.4315411 -0.227867262225175 -1.3686179400017227
1.4313519 -0.22812628036865262 -1.3696356585864857
1.4311627 -0.2283854916864187 -1.3706537404725363
1.4309735 -0.22864489505856306 -1.37167251128298
1.4307843 -0.22890449184293973 -1.3726918950109832
1.4305953 -0.22916411718179536 -1.3737117223917195
1.4304061 -0.22942409983279796 -1.374731663511685
1.430217 -0.22968411083686757 -1.3757518462136673
1.4300281 -0.22994415133073087 -1.3767716668185643
1.429839 -0.2302045480348695 -1.3777915014207198
1.4296501 -0.23046497393500687 -1.3788117633887753
1.429461 -0.23072575641611973 -1.3798320534357882
1.429272 -0.23098656789371957 -1.3808527732450537
1.4290832 -0.23124740694465706 -1.3818732474754851
1.4288943 -0.231508604090457 -1.3828936970500836
1.4287055 -0.2317698284962084 -1.3839141319087602
1.4285165 -0.2320314113262144 -1.3849351652251247
1.4283278 -0.2322928560695543 -1.3859564471190708
1.428139 -0.23255465956657603 -1.3869777273133164
1.4279501 -0.23281665517985528 -1.387998944882631
1.4277614 -0.23307867880085173 -1.3890200272697406
1.4275727 -0.23334089445555387 -1.3900415003299083
1.427384 -0.23360330359302095 -1.391063307632506
1.4271953 -0.23386590489820325 -1.3920854892621815
1.4270067 -0.23412853375485154 -1.393107490057082
1.426818 -0.23439152084294523 -1.3941297635536762
1.4266294 -0.23465453524737034 -1.3951521674122946
1.426441 -0.2349175754324227 -1.3961744639717941
1.4262524 -0.23518097543732308 -1.397196553874748
1.4260638 -0.23544456746793865 -1.3982184146289764
1.4258753 -0.23570818620886896 -1.3992406036282952
1.4256868 -0.23597199692275048 -1.4002630874997484
1.4254984 -0.23623600106103462 -1.4012856435856293
1.42531 -0.23650003007332668 -1.4023081171625116
1.4251215 -0.2367644196699725 -1.403330853194024
1.4249332 -0.23702883392632906 -1.404353911670453
1.4247448 -0.23729344169356406 -1.4053771250448372
1.4245565 -0.23755824142692764 -1.4064005436411766
1.4243683 -0.23782306700158604 -1.4074243766083252
1.42418 -0.23808808453444194 -1.4084484393044727
1.4239917 -0.23835346362183993 -1.4094727854009537
1.4238036 -0.2386186986080002 -1.410497361227834
1.4236153 -0.2388842955547034 -1.4115227287857697
1.4234271 -0.2391500846004463 -1.4125484423615753
1.423239 -0.23941589922787884 -1.4135742120297603
1.4230509 -0.23968190591233382 -1.4146005488151474
1.4228628 -0.2399481066635489 -1.415627334326143
1.4226747 -0.24021449963141606 -1.416654244378816
1.4224867 -0.2404809177935115 -1.4176814949800098
1.4222987 -0.2407475281994117 -1.4187089386544762
1.4221107 -0.24101433266564584 -1.419736570192811
1.4219227 -0.24128132943253497 -1.4207641615737578
1.4217347 -0.24154852027517998 -1.4217919212544754
1.4215468 -0.24181573387088826 -1.422819709985747
1.4213588 -0.24208331113865317 -1.4238471500906393
1.421171 -0.24235091083214713 -1.424875104737319
1.4209832 -0.24261853471798023 -1.4259030069928358
1.4207953 -0.24288652072554498 -1.4269312942666155
1.4206076 -0.2431545307140033 -1.4279598597620657
1.4204197 -0.24342290321113963 -1.4289884854663366
1.4202319 -0.24369129941168774 -1.430016839420176
1.4200443 -0.2439597171829099 -1.4310446621906578
1.4198565 -0.24422849939025768 -1.4320723297528906
1.4196689 -0.24449730278020057 -1.4330997037327542
1.4194813 -0.24476629991267748 -1.4341269247023603
1.4192936 -0.24503548883081833 -1.4351542899014762
1.419106 -0.24530487145897012 -1.4361812296623984
1.4189184 -0.24557444579120058 -1.4372081374525012
1.4187309 -0.24584404241812083 -1.438235464882785
1.4185433 -0.24611383071817863 -1.4392630146389325
1.4183558 -0.24638381267035026 -1.440290284772873
1.4181683 -0.2466539862572677 -1.4413175861240333
1.4179809 -0.24692418163584642 -1.4423451574424166
1.4177935 -0.2471945685662785 -1.4433725513325506
1.4176061 -0.24746514900543204 -1.4443997614254063
1.4174187 -0.2477359209510825 -1.4454271548469386
1.4172313 -0.24800688644480634 -1.4464546505770854
1.417044 -0.24827787094596473 -1.4474820650760452
1.4168568 -0.24854904892813015 -1.4485094358280342
1.4166694 -0.24882059100602535 -1.4495371360119143
1.4164822 -0.2490919810278971 -1.4505650213823065
1.4162949 -0.24936373541606882 -1.4515929741118583
1.4161078 -0.24963551021266847 -1.452621183932713
1.4159205 -0.24990764972289503 -1.4536493759641287
1.4157335 -0.25017963600825477 -1.454677815305013
1.4155463 -0.2504519872902432 -1.4557061530494293
1.4153591 -0.2507245318066108 -1.456734236739149
1.4151721 -0.2509970942181592 -1.4577622896882456
1.4149851 -0.25126984972173577 -1.4587905072512641
1.414798 -0.251542796756956 -1.4598188602178817
1.414611 -0.2518159369594234 -1.4608475269197208
1.414424 -0.2520892687853175 -1.4618763645893735
1.414237 -0.25236261947735955 -1.4629050483000607
1.4140501 -0.2526361617338628 -1.4639340252450221
1.4138632 -0.25290989707482847 -1.4649629851333157
1.4136763 -0.25318382399561956 -1.465991811217754
1.4134895 -0.2534577691334356 -1.467020718838206
1.4133027 -0.25373190568961884 -1.468049107969174
1.4131159 -0.2540062350599569 -1.469077291874927
1.412929 -0.2542807557334758 -1.470105122162476
1.4127423 -0.2545554691261748 -1.4711328944145239
1.4125556 -0.25483019837122034 -1.4721605946402256
1.4123688 -0.255105295730886 -1.4731881683505257
1.4121821 -0.25538040863123845 -1.4742158781323917
1.4119954 -0.2556557141278361 -1.4752435961245223
1.4118088 -0.25593103479359647 -1.4762716904836766
1.4116222 -0.25620672415949997 -1.4773001096679421
1.4114356 -0.25648242851733244 -1.4783285760312046
1.411249 -0.2567583255915414 -1.479356788477286
1.4110625 -0.25703441365308743 -1.4803849954720294
1.410876 -0.2573105178758591 -1.4814138557675547
1.4106895 -0.25758698982010525 -1.4824431273667633
1.410503 -0.25786347780536534 -1.483472498676452
1.4103166 -0.2581401568975092 -1.484501824095966
1.4101301 -0.2584170286836992 -1.4855308361592423
1.4099438 -0.2586939143543329 -1.4865593108246882
1.4097574 -0.25897116970749495 -1.4875877892211888
1.409571 -0.25924843860732333 -1.4886162284578828
1.4093847 -0.2595258999127011 -1.4896444384213894
1.4091985 -0.2598033742841165 -1.4906721922168693
1.4090122 -0.26008121863663813 -1.4917000257354327
1.408826 -0.26035907575440337 -1.492727846781384
1.4086398 -0.2606371251400682 -1.4937556466616324
1.4084536 -0.2609153650438771 -1.494783372558892
1.4082674 -0.26119379715984586 -1.4958109610528032
1.4080813 -0.26147224134428737 -1.4968386308748824
1.4078951 -0.26175105615498945 -1.4978658663174216
1.407709 -0.2620298826417366 -1.4988927811103103
1.4075229 -0.2623089011384202 -1.4999193322625466
1.407337 -0.26258793085808646 -1.5009456993535173
1.4071509 -0.2628673313665561 -1.501971971425836
1.4069649 -0.26314674277652145 -1.5029982710992453
1.4067789 -0.2634263460185323 -1.504024765728942
1.406593 -0.26370613917959945 -1.5050510160449078
1.406407 -0.2639861241444105 -1.5060773635078102
1.4062212 -0.2642661193735024 -1.507103349935899
1.4060353 -0.26454630626563364 -1.5081292907125439
1.4058495 -0.2648266828612074 -1.5091553179498565
1.4056636 -0.2651072510773689 -1.510180854081367
1.4054778 -0.26538800888625713 -1.5112061919438753
1.405292 -0.26566877802490707 -1.5122318031658
1.4051063 -0.2659497366837061 -1.5132577637510811
1.4049206 -0.2662308869122888 -1.5142839519102926
1.4047348 -0.2665122267580397 -1.5153103868706974
1.4045491 -0.26679375824905077 -1.5163368988491295
1.4043635 -0.26707529861357004 -1.517363482723093
1.4041779 -0.26735703048461085 -1.5183901460942466
1.4039923 -0.26763895195430193 -1.5194168255590075
1.4038067 -0.26792106494929013 -1.5204435512383212
1.4036212 -0.2682031862172818 -1.5214703798308813
1.4034356 -0.2684856803964144 -1.5224971402700296
1.4032501 -0.26876818257445256 -1.5235241712544627
1.4030646 -0.26905087635534003 -1.5245515033102262
1.4028791 -0.26933375965754336 -1.525578795703051
1.4026937 -0.2696166525886842 -1.5266058684357544
1.4025084 -0.26989973482743895 -1.5276325042004855
1.4023229 -0.27018319058886914 -1.5286589402745712
1.4021376 -0.27046647099644533 -1.5296853783462911
1.4019523 -0.27075012523386893 -1.530712316760846
1.4017669 -0.2710339686516116 -1.531739741035498
1.4015816 -0.27131782110618413 -1.532767077881634
1.4013964 -0.27160186266210734 -1.5337947265828569
1.4012111 -0.2718860958396214 -1.534822383431672
1.4010259 -0.27217051814654447 -1.5358499983633331
1.4008408 -0.2724549488934446 -1.5368775724000954
1.4006556 -0.27273956868698035 -1.5379051240741712
1.4004705 -0.27302437990032596 -1.5389326662205558
1.4002854 -0.27330938016110545 -1.5399602879513934
1.4001002 -0.2735945718267561 -1.5409874825179255
1.3999152 -0.27387976866115493 -1.5420146599975244
1.3997301 -0.2741653406653999 -1.5430417073875173
1.3995451 -0.27445091750504563 -1.5440684630866623
1.3993602 -0.27473650144997797 -1.5450951308510268
1.3991752 -0.27502245823241245 -1.5461217183850617
1.3989903 -0.2753084217510874 -1.547147903535961
1.3988053 -0.2755947582798464 -1.5481737856405253
1.3986204 -0.2758811011861707 -1.5492000129783772
1.3984356 -0.27616744786370473 -1.5502263519434634
1.3982507 -0.2764541703352935 -1.5512530342785096
1.3980659 -0.2767408963822658 -1.552279803496789
1.397881 -0.2770279985753928 -1.5533068545217017
1.3976963 -0.2773151041419903 -1.5543341481315616
1.3975116 -0.27760221551905495 -1.5553615740746416
1.3973268 -0.2778897008290021 -1.5563891290698038
1.3971422 -0.2781771916776464 -1.5574168815302563
1.3969575 -0.2784648710581168 -1.5584451693950152
1.3967729 -0.2787527416512149 -1.5594738247428954
1.3965882 -0.27904080092523503 -1.5605028133230916
1.3964036 -0.27932905153431115 -1.561532132834783
1.396219 -0.27961730476109714 -1.5625615952207126
1.3960345 -0.2799057492172676 -1.5635911489437953
1.39585 -0.28019438244220657 -1.5646211973289037
1.3956654 -0.28048320704478913 -1.565651537946995
1.395481 -0.28077203376159904 -1.566681582087238
1.3952965 -0.281061238536648 -1.5677111457289172
1.395112 -0.2813504450030929 -1.5687408052629523
1.3949276 -0.28163984275771337 -1.5697705335214531
1.3947433 -0.28192924180461876 -1.5708000791704604
1.3945589 -0.2822190193264859 -1.571829648157152
1.3943746 -0.2825087978520651 -1.5728593737036944
1.3941903 -0.282798767616015 -1.573889344533637
1.394006 -0.28308892576987976 -1.5749193759665099
1.3938217 -0.28337927517862715 -1.5759492107033335
1.3936375 -0.2836696250291476 -1.576978920766561
1.3934532 -0.28396035402448866 -1.5780087667861014
1.3932691 -0.2842510831865468 -1.579038509188846
1.3930849 -0.2845420034599973 -1.5800683924567565
1.3929008 -0.2848329234871422 -1.5810977286318317
1.3927166 -0.28512422295753104 -1.5821266949917636
1.3925326 -0.28541552176572627 -1.5831556647022615
1.3923485 -0.2857070114840856 -1.5841843874854822
1.3921645 -0.2859986890022003 -1.5852126503345156
1.3919805 -0.28629036825214493 -1.5862412924066938
1.3917965 -0.28658242440584464 -1.5872695928055351
1.3916125 -0.2868744819173836 -1.58829750998145
1.3914286 -0.2871667270474962 -1.589325217683526
1.3912446 -0.2874591626416759 -1.5903528421476827
1.3910607 -0.28775178581639077 -1.5913804520040866
1.3908769 -0.28804440969061673 -1.5924080303650447
1.3906931 -0.28833722102937714 -1.5934358917848797
1.3905092 -0.28863022277019895 -1.5944638030042027
1.3903254 -0.28892341199750143 -1.5954914735051473
1.3901416 -0.28921679155011554 -1.5965188709104876
1.3899579 -0.2895101680717253 -1.5975460718285024
1.3897742 -0.28980373479675436 -1.5985730877849453
1.3895905 -0.2900974886923526 -1.5996001136067117
1.3894068 -0.29039143276029633 -1.6006272865776414
1.3892231 -0.29068556402797113 -1.6016544057222022
1.3890395 -0.29097969445427047 -1.6026814838225942
1.3888559 -0.2912740119182189 -1.6037083772118508
1.3886724 -0.2915685194186103 -1.6047355458944128
1.3884888 -0.29186321399416715 -1.6057626414306736
1.3883053 -0.292157907144324 -1.6067897490586904
1.3881217 -0.2924529788783739 -1.607816485074197
1.3879383 -0.29274804873525534 -1.6088428055521211
1.3877548 -0.2930433054476281 -1.60986917665089
1.3875713 -0.29333875188889297 -1.6108953621589575
1.387388 -0.2936341930192205 -1.6119216676782735
1.3872045 -0.2939300160326162 -1.6129477449818146
1.3870212 -0.2942258334154073 -1.6139738811218238
1.3868378 -0.29452184052590746 -1.615000194606746
1.3866546 -0.29481784160912616 -1.616026031075257
1.3864713 -0.2951142249101781 -1.6170515014979474
1.386288 -0.2954106017637575 -1.6180767605864406
1.3861048 -0.29570716807318675 -1.619101950729622
1.3859216 -0.29600392059578745 -1.6201269496271762
1.3857384 -0.2963008625023178 -1.6211515859820351
1.3855551 -0.29659799050242114 -1.6221758201227168
1.385372 -0.2968951143139471 -1.6231996662894148
1.3851889 -0.2971924239766855 -1.62422355706616
1.3850058 -0.2974899227130881 -1.6252470320679822
1.3848227 -0.2977876071913681 -1.6262701040208938
1.3846397 -0.298085286672401 -1.6272929078551104
1.3844568 -0.2983831516607312 -1.628315657478588
1.3842736 -0.29868139965040247 -1.6293384989347077
1.3840908 -0.29897944458876086 -1.6303609460693926
1.3839078 -0.29927787265730954 -1.6313834208234768
1.3837248 -0.29957648608565035 -1.6324060417328212
1.383542 -0.2998750937186341 -1.6334284995146793
1.3833591 -0.30017388660281386 -1.6344509989016383
1.3831762 -0.30047286818852814 -1.6354734064657332
1.3829935 -0.3007718399234619 -1.6364955262277838
1.3828106 -0.3010711953434829 -1.6375172263676616
1.3826278 -0.30137054051202855 -1.6385389160064467
1.3824451 -0.3016700741890403 -1.6395601236965276
1.3822623 -0.3019697926504325 -1.6405812197996794
1.3820796 -0.30226969952257243 -1.6416020586956714
1.381897 -0.3025695953374779 -1.642622681051266
1.3817142 -0.3028698752778107 -1.6436432817939486
1.3815316 -0.3031701438378554 -1.6446636397563714
1.3813491 -0.3034704044895054 -1.6456839505936676
1.3811665 -0.30377104574127095 -1.6467038565348522
1.3809838 -0.30407187504079475 -1.6477236455682072
1.3808013 -0.3043726922919858 -1.6487436731984713
1.3806188 -0.30467369755689383 -1.649763796128263
1.3804363 -0.3049748871728575 -1.6507838226526534
1.3802539 -0.30527606791233663 -1.6518039813355678
1.3800714 -0.30557762991291604 -1.6528239529803164
1.379889 -0.30587918269661263 -1.65384380058634
1.3797066 -0.30618091978250067 -1.6548640335305485
1.3795242 -0.30648284469319015 -1.6558842042213953
1.379342 -0.3067847564480474 -1.656904142701483
1.3791596 -0.3070870534448429 -1.6579240100802874
1.3789773 -0.3073893369695557 -1.6589439389114016
1.378795 -0.3076918082014372 -1.6599640512319582
1.3786128 -0.30799446358961097 -1.6609842393992762
1.3784305 -0.3082973067071837 -1.6620042960630035
1.3782483 -0.3086001357601314 -1.6630242780197746
1.3780662 -0.3089031524362557 -1.6640445124749867
1.377884 -0.30920635318098155 -1.6650650897201624
1.3777019 -0.30950974163777395 -1.6660857556090907
1.3775197 -0.30981331421976305 -1.6671065290510703
1.3773377 -0.31011687571461244 -1.668127203437566
1.3771557 -0.31042062121457087 -1.66914755523466
1.3769736 -0.3107245541821539 -1.6701675604845005
1.3767916 -0.31102867105174414 -1.671187563359086
1.3766096 -0.3113329753567357 -1.6722074305408785
1.3764277 -0.31163726411492226 -1.6732269624567782
1.3762457 -0.3119417400976427 -1.674246616928802
1.3760638 -0.3122463998232105 -1.6752664737998488
1.3758819 -0.3125512468182214 -1.6762860196145113
1.3757 -0.31285627749865724 -1.6773054036776378
1.3755182 -0.3131612953842805 -1.6783249770015434
1.3753364 -0.3134664969046133 -1.6793447633099647
1.3751546 -0.3137718855556978 -1.6803645388796362
1.3749728 -0.31407745787474645 -1.681384581208086
1.3747911 -0.3143830168570022 -1.6824045668239822
1.3746094 -0.314688960081377 -1.6834249478652559
1.3744277 -0.3149948897839338 -1.6844455288707918
1.374246 -0.31530100322899174 -1.6854662524513344
1.3740643 -0.3156073038242576 -1.686487288800649
1.3738828 -0.3159135871509516 -1.6875087136939562
1.3737011 -0.3162202588598245 -1.6885299811364112
1.3735195 -0.31652691304732045 -1.6895517335680175
1.373338 -0.31683375452910933 -1.6905738730272046
1.3731564 -0.3171407798698181 -1.6915964538825656
1.372975 -0.31744779095142717 -1.692619581364217
1.3727934 -0.31775518780815165 -1.6936427864285135
1.372612 -0.31806257016446116 -1.6946660884283007
1.3724306 -0.3183701365327461 -1.6956896153556855
1.3722492 -0.3186776880813223 -1.6967133839908926
1.3720678 -0.31898562595842844 -1.6977371746169159
1.3718865 -0.31929354873103466 -1.6987607543505912
1.3717052 -0.3196016555049816 -1.6997846648872543
1.3715239 -0.3199099495796819 -1.7008088618325032
1.3713425 -0.3202184277437839 -1.7018330171626375
1.3711612 -0.32052709323993184 -1.7028574912920214
1.37098 -0.32083573984476105 -1.7038823144489648
1.3707988 -0.321144573789261 -1.7049074054979023
1.3706176 -0.3214535918937042 -1.7059329542962745
1.3704364 -0.3217627974654803 -1.7069585933065685
1.3702552 -0.3220721872393431 -1.7079839278193947
1.3700742 -0.3223815607178743 -1.7090089844579022
1.3698931 -0.3226911182133578 -1.7100338850222918
1.369712 -0.3230008628943593 -1.7110589835343584
1.3695309 -0.32331079161772575 -1.712084044238419
1.36935 -0.32362070336500587 -1.7131092339994758
1.3691689 -0.32393100337447395 -1.7141343878851967
1.3689879 -0.324241286112339 -1.715159345002132
1.368807 -0.32455175277162546 -1.7161834869285162
1.3686261 -0.3248622015587452 -1.7172073759196624
1.3684452 -0.3251730388215797 -1.7182311772038705
1.3682643 -0.32548385789423345 -1.719255108675068
1.3680835 -0.3257948606913354 -1.7202790726230823
1.3679026 -0.3261060501085721 -1.7213030199155746
1.3677218 -0.3264174232544436 -1.7223270463626876
1.367541 -0.32672898302652753 -1.7233509390581114
1.3673602 -0.32704052099705955 -1.7243746121523307
1.3671795 -0.3273522454373826 -1.7253985619173071
1.3669988 -0.3276641535059602 -1.7264227257608882
1.3668181 -0.3279762481078186 -1.7274469061279278
1.3666375 -0.3282883203417765 -1.7284711340732248
1.3664567 -0.32860078516192986 -1.7294953878803045
1.3662761 -0.32891322732442846 -1.7305193991229668
1.3660955 -0.32922585592567155 -1.7315432287897297
1.365915 -0.3295386679176741 -1.7325670204210808
1.3657345 -0.3298514597193067 -1.7335908482101507
1.365554 -0.33016443479818985 -1.7346148294853412
1.3653734 -0.3304778030919639 -1.7356389341264842
1.365193 -0.33079094081736654 -1.7366631954804725
1.3650125 -0.3311044720134561 -1.737687503184261
1.364832 -0.33141818643639304 -1.7387117398488048
1.3646517 -0.33173188001798715 -1.7397359940559092
1.3644713 -0.3320457567458925 -1.740760435901274
1.364291 -0.3323598198683127 -1.7417850210870487
1.3641106 -0.33267406618555445 -1.742809629875908
1.3639303 -0.33298829108717576 -1.7438345000237838
1.36375 -0.333302907114619 -1.7448595860663731
1.3635697 -0.3336175014731037 -1.7458841568943748
1.3633895 -0.33393227892402894 -1.7469081422889758
1.3632092 -0.33424724246346454 -1.7479321493063862
1.3630291 -0.3345621806083186 -1.7489561497639312
1.362849 -0.33487730474232347 -1.749980266005362
1.3626688 -0.33519282053185356 -1.7510043306337586
1.3624887 -0.33550810476926424 -1.7520285790197874
1.3623086 -0.33582378089732684 -1.7530529152997696
1.3621285 -0.33613964292667486 -1.754077340765734
1.3619485 -0.3364554789192908 -1.7551017897650323
1.3617685 -0.3367715007402867 -1.7561263773029825
1.3615885 -0.33708770559017803 -1.7571508507559324
1.3614085 -0.3374040962191868 -1.7581750130181812
1.3612286 -0.3377204601120473 -1.7591991047778195
1.3610486 -0.33803721943414183 -1.7602229574806056
1.3608687 -0.3383539516562654 -1.7612464354751907
1.3606888 -0.33867086944400576 -1.7622696570813647
1.3605089 -0.33898796982208884 -1.763292944095072
1.3603292 -0.3393050454672748 -1.7643159146831575
1.3601494 -0.3396223035039368 -1.765338700696582
1.3599695 -0.33993995744122785 -1.7663616953480799
1.3597897 -0.34025758324811756 -1.767384856381969
1.3596101 -0.34057518377175 -1.768407993714054
1.3594303 -0.3408931774404938 -1.7694306216371765
1.3592507 -0.34121114539875946 -1.770453114311524
1.359071 -0.3415292955927522 -1.771475659511198
1.3588914 -0.3418476309599424 -1.7724984135966306
1.3587117 -0.3421661486120728 -1.7735211794907098
1.3585321 -0.34248485146135565 -1.7745440317025547
1.3583525 -0.34280352495716243 -1.775566744599871
1.358173 -0.3431223835381937 -1.7765890864466567
1.3579935 -0.34344142415592577 -1.7776114154694753
1.357814 -0.3437606498239754 -1.778633881599935
1.3576345 -0.3440798454469059 -1.7796561572567813
1.357455 -0.3443994382296108 -1.7806787463436284
1.3572756 -0.34471900073435807 -1.7817013860134516
1.3570962 -0.3450387482203218 -1.782723742235305
1.3569168 -0.3453586775811986 -1.7837460177300184
1.3567375 -0.3456785791661488 -1.7847680763176266
1.3565582 -0.3459986624885562 -1.785790197224582
1.3563788 -0.34631914351295345 -1.7868120913313654
1.3561995 -0.34663959323296417 -1.787833722996334
1.3560203 -0.3469600144748026 -1.788855229872751
1.355841 -0.3472808304869796 -1.7898759471106005
1.3556619 -0.34760161753069785 -1.7908966136383164
1.3554827 -0.3479225859817348 -1.7919173934398753
1.3553035 -0.34824373880271353 -1.7929381235937565
1.3551244 -0.3485650730399879 -1.7939590079113639
1.3549452 -0.34888659167539543 -1.7949798796618313
1.3547661 -0.34920807768414913 -1.7960006208958894
1.3545871 -0.34952974796521713 -1.7970216843058597
1.354408 -0.34985159959570905 -1.798042798674528
1.354229 -0.35017363553596736 -1.7990638746445686
1.3540499 -0.35049585281324386 -1.800084800838866
1.353871 -0.35081803970591185 -1.8011056471048712
1.353692 -0.3511404078100498 -1.8021263736618764
1.3535131 -0.3514629599768425 -1.803146853059199
1.3533342 -0.35178569329227044 -1.8041673234650926
1.3531553 -0.3521086106340647 -1.8051875574289666
1.3529764 -0.35243149376669286 -1.8062077045020442
1.3527976 -0.3527545608173908 -1.8072276774208318
1.3526188 -0.35307780875213784 -1.8082477006627444
1.35244 -0.35340124057328626 -1.8092675287760371
1.3522612 -0.35372485324867936 -1.8102874643206999
1.3520825 -0.35404843393148333 -1.8113071272468382
1.3519038 -0.3543721952633763 -1.812326282414364
1.3517251 -0.35469614021375057 -1.8133453632222818
1.3515464 -0.3550202657342216 -1.8143641398954802
1.3513677 -0.35534457477041886 -1.8153824216060135
1.3511891 -0.35566884776532487 -1.8164006553763827
1.3510106 -0.35599330411985486 -1.8174186815774502
1.350832 -0.35631794073921047 -1.8184367729619955
1.3506534 -0.3566427606963512 -1.819454798075466
1.3504748 -0.356967760917931 -1.820472950741221
1.3502964 -0.3572927273957956 -1.8214910667113349
1.3501179 -0.35761787404981266 -1.8225091130898599
1.3499395 -0.35794320387524425 -1.8235270088341182
1.349761 -0.3582687138246771 -1.8245446594827597
1.3495826 -0.3585944068707721 -1.825562176812889
1.3494042 -0.35892006230953294 -1.8265796420131561
1.3492259 -0.359245900679308 -1.827596961823288
1.3490475 -0.3595719189553525 -1.8286140324657152
1.3488692 -0.3598981201255294 -1.8296313593229827
1.3486909 -0.3602245012242929 -1.8306485387227156
1.3485126 -0.360550846922027 -1.831665756693963
1.3483343 -0.3608775908610638 -1.8326829653344605
1.3481561 -0.3612042991395084 -1.8337004997198865
1.347978 -0.3615309686416826 -1.8347181830235495
1.3477998 -0.3618580396542633 -1.8357356810769812
1.3476217 -0.3621850715745482 -1.836753048764174
1.3474435 -0.3625125052488199 -1.83777049129445
1.3472654 -0.3628398995515562 -1.838787930890344
1.3470873 -0.3631674766268246 -1.8398052810200163
1.3469093 -0.3634950139347413 -1.8408225251522694
1.3467312 -0.3638229533472852 -1.8418393585861952
1.3465532 -0.364150852600245 -1.842855945908173
1.3463752 -0.36447893435131545 -1.8438720476304162
1.3461972 -0.36480719530913047 -1.8448879018269286
1.3460193 -0.36513563868310134 -1.845903785236907
1.3458414 -0.36546404112607306 -1.8469195741792905
1.3456635 -0.36579262584127925 -1.8479349419117372
1.3454857 -0.36612138951738277 -1.848950298936364
1.3453078 -0.36645033540223515 -1.8499654605731763
1.34513 -0.3667794602052303 -1.8509806008553853
1.3449521 -0.3671087671942206 -1.8519956915153708
1.3447744 -0.367438032224865 -1.8530110929916084
1.3445966 -0.36776747943791926 -1.8540263296803625
1.3444189 -0.3680971053919105 -1.8550414185950963
1.3442411 -0.3684269134433183 -1.856056257289585
1.3440635 -0.368756678841132 -1.8570710416347933
1.3438859 -0.3690866261958062 -1.8580859016767037
1.3437083 -0.36941675209588914 -1.859100584242873
1.3435307 -0.36974705992797996 -1.8601153305020093
1.343353 -0.3700775463150306 -1.8611302814872006
1.3431754 -0.370408214681933 -1.8621451654666152
1.3429979 -0.37073883956823267 -1.8631602567195926
1.3428204 -0.3710696463697949 -1.864175278990139
1.3426429 -0.3714006316098479 -1.8651901401115876
1.3424654 -0.371731798711127 -1.8662050925553455
1.342288 -0.3720629217011426 -1.8672202018319701
1.3421105 -0.37239444919261655 -1.8682355689333745
1.3419331 -0.3727259323768572 -1.8692510370650668
1.3417557 -0.3730575974859942 -1.8702666529628487
1.3415785 -0.3733892179669282 -1.8712822022189881
1.3414011 -0.3737212433874252 -1.8722978818608773
1.3412238 -0.3740532239428728 -1.8733137542559721
1.3410466 -0.3743853863668421 -1.8743297208564034
1.3408693 -0.37471772710524304 -1.8753458255688193
1.340692 -0.37505024972223455 -1.8763614594095168
1.3405148 -0.37538295052603393 -1.8773763743669574
1.3403376 -0.3757156090967476 -1.8783905070515319
1.3401605 -0.3760484455045578 -1.8794042343515416
1.3399833 -0.37638146323920313 -1.8804176981740879
1.3398062 -0.3767146586970627 -1.8814307634934315
1.339629 -0.37704803536819326 -1.8824436682283425
1.339452 -0.37738136516937865 -1.8834563692188637
1.339275 -0.37771487603449344 -1.8844685014777436
1.339098 -0.37804856421986216 -1.8854803167443765
1.338921 -0.3783824333124383 -1.8864917154741425
1.3387439 -0.37871647961566873 -1.8875031902211283
1.338567 -0.3790504817449922 -1.8885146581522465
1.3383901 -0.3793846609466454 -1.8895258599472562
1.3382132 -0.3797190208253969 -1.8905364281954107
1.3380363 -0.38005355761249954 -1.89154683241945
1.3378594 -0.38038827493010924 -1.892556320208873
1.3376826 -0.38072294325378614 -1.893565436548448
1.3375058 -0.3810577918376634 -1.8945742007471262
1.337329 -0.3813928168793506 -1.8955830850016901
1.3371522 -0.38172802217111507 -1.8965919791129975
1.3369755 -0.3820634039110356 -1.89760049469682
1.3367988 -0.3823987395143632 -1.898608922917985
1.336622 -0.38273447783939013 -1.8996175759743525
1.3364453 -0.3830701698033915 -1.9006262763994313
1.3362687 -0.3834060381415187 -1.901634652270033
1.3360921 -0.383741859660991 -1.9026429120817077
1.3359154 -0.3840780842737305 -1.9036508162855954
1.3357389 -0.38441426166935977 -1.9046584641510989
1.3355623 -0.3847506151577043 -1.9056655022637141
1.3353858 -0.38508714814348793 -1.9066720271344821
1.3352093 -0.38542385703102994 -1.9076780182766393
1.3350328 -0.38576051775823417 -1.90868352974336
1.3348564 -0.3860973541660006 -1.9096892233487717
1.33468 -0.3864343697439878 -1.9106948574931244
1.3345035 -0.3867715609951758 -1.9117003012467517
1.3343271 -0.3871089313338502 -1.912705286715119
1.3341507 -0.3874464772254305 -1.9137101161541645
1.3339744 -0.3877839739004366 -1.9147146334218959
1.333798 -0.38812164595894466 -1.9157190566626057
1.3336217 -0.3884594968131776 -1.9167233643747765
1.3334454 -0.3887975230368121 -1.9177279775529608
1.3332692 -0.389135499450842 -1.9187327042079934
1.3330929 -0.3894738800017243 -1.9197375391739808
1.3329167 -0.38981221048020365 -1.9207424551465349
1.3327405 -0.3901507162672639 -1.921746420404421
1.3325645 -0.39048917141672584 -1.922749940783934
1.3323883 -0.3908280308297772 -1.9237526772328506
1.3322122 -0.3911668391299456 -1.9247553935378123
1.3320361 -0.39150582237561665 -1.9257581784409403
1.3318601 -0.391844983793263 -1.9267609303294284
1.331684 -0.3921843201356879 -1.9277633416413706
1.3315079 -0.39252383455831336 -1.928765570555594
1.331332 -0.39286329379879786 -1.9297674843760162
1.331156 -0.39320293094953424 -1.9307691596759977
1.3309801 -0.39354274267288086 -1.9317702279833304
1.3308041 -0.39388273212873226 -1.9327710077755709
1.3306282 -0.3942228960414876 -1.9337717350617627
1.3304523 -0.39456300709070874 -1.9347725594633955
1.3302765 -0.39490329249135153 -1.935773729978217
1.3301007 -0.39524375559640956 -1.9367749300040284
1.3299248 -0.39558439307837606 -1.9377759425414796
1.329749 -0.39592520813793614 -1.9387758261329564
1.3295733 -0.3962659660831214 -1.939774723297474
1.3293974 -0.39660713251444785 -1.9407736214097484
1.3292217 -0.3969482414309546 -1.9417719034711316
1.3290461 -0.3972892958309942 -1.9427693773730002
1.3288704 -0.39763075530088804 -1.943765646613436
1.3286947 -0.39797239144619007 -1.944761891681604
1.3285191 -0.39831396904154753 -1.9457576043583045
1.3283435 -0.3986557231093763 -1.9467527158018267
1.3281679 -0.39899765020520056 -1.9477473753462156
1.3279924 -0.39933952132467987 -1.9487414220943906
1.3278168 -0.3996817975161337 -1.949734116849594
1.3276414 -0.40002401706595236 -1.950726303655728
1.3274659 -0.400366409008489 -1.9517171102259783
1.3272904 -0.4007089763577226 -1.952707544890271
1.3271149 -0.4010517158920018 -1.9536978012619797
1.3269396 -0.40139439779866154 -1.9546876808676898
1.3267641 -0.4017374847908635 -1.9556774920107576
1.3265887 -0.40208051379107046 -1.9566668631787472
1.3264134 -0.4024237147203574 -1.9576559192441787
1.326238 -0.4027670905666068 -1.9586442564192965
1.3260628 -0.4031104045281166 -1.9596318487022382
1.3258876 -0.40345389310395896 -1.9606189101374518
1.3257122 -0.403797786800356 -1.961605308636683
1.325537 -0.4041416210805343 -1.9625912580900455
1.3253618 -0.40448539257279087 -1.9635774392576213
1.3251866 -0.4048295724734888 -1.9645634245802386
1.3250115 -0.4051736892722499 -1.9655490666445452
1.3248364 -0.4055179802470715 -1.9665344457627842
1.3246613 -0.4058624421285872 -1.9675190877889628
1.3244861 -0.4062070779827055 -1.9685032851423403
1.324311 -0.40655188453448604 -1.9694865636287309
1.324136 -0.4068966299492556 -1.970469231874395
1.323961 -0.4072415457316037 -1.971451185638615
1.323786 -0.4075866348619591 -1.972432881103921
1.323611 -0.40793189421075343 -1.973413995520284
1.323436 -0.40827732671174466 -1.9743942831762775
1.3232611 -0.4086226936954926 -1.975373828165952
1.3230861 -0.4089684690714794 -1.9763528538526338
1.3229113 -0.4093141784855678 -1.977331857297553
1.3227365 -0.4096598249207525 -1.9783100756449543
1.3225616 -0.41000587655013415 -1.9792876669357338
1.3223867 -0.4103521006665299 -1.9802646462954046
1.322212 -0.41069825786491215 -1.9812411324075638
1.3220372 -0.41104458725554716 -1.9822169005503265
1.3218625 -0.41139108550151665 -1.9831918984616161
1.3216877 -0.41173775567453974 -1.9841661196259899
1.321513 -0.4120843578605749 -1.9851399520405069
1.3213384 -0.41243113172078244 -1.986113394801908
1.3211638 -0.41277807393283844 -1.9870864802774157
1.3209891 -0.4131251876623294 -1.98805902779983
1.3208145 -0.41347246956460243 -1.9890309179568952
1.3206398 -0.4138199227755923 -1.9900023785063776
1.3204653 -0.4141673066288712 -1.9909729339918576
1.3202908 -0.41451486150500555 -1.991943269036412
1.3201163 -0.41486258401895054 -1.9929127534663418
1.3199418 -0.4152104773546945 -1.99388229642622
1.3197674 -0.4155583005107654 -1.994851781970282
1.3195928 -0.41590653221116164 -1.9958205431915284
1.3194184 -0.41625469327239245 -1.9967886591709525
1.319244 -0.4166030247744087 -1.997755911130346
1.3190696 -0.41695152322491486 -1.9987224255671487
1.3188953 -0.4172999535064784 -1.9996879177260105
1.3187209 -0.41764878871061845 -2.000651418353146
1.3185467 -0.41799755486778756 -2.0016136064414383
1.3183724 -0.41834648702539873 -2.002574476230141
1.3181981 -0.418695588129675 -2.0035342849421225
1.3180239 -0.41904461588610503 -2.0044928473452557
1.3178496 -0.4193940511181899 -2.0054499516702626
1.3176755 -0.41974341225812667 -2.0064057998816134
1.3175013 -0.42009294144037385 -2.007360314999578
1.3173271 -0.42044263509506236 -2.008313686938999
1.317153 -0.4207924963428227 -2.009265611162732
1.3169789 -0.421142282024686 -2.0102162530961762
1.3168049 -0.421492234727975 -2.011165944037912
1.3166308 -0.421842351009628 -2.01211533456338
1.3164568 -0.42219263417489916 -2.0130642532567733
1.3162827 -0.42254308074028074 -2.0140122015713016
1.3161088 -0.42289345376778775 -2.01495959876225
1.3159348 -0.42324423014571716 -2.015906608158158
1.3157609 -0.42359493257835684 -2.0168531911147327
1.3155869 -0.4239457979304346 -2.017798533463624
1.315413 -0.42429682920275125 -2.0187426321481685
1.3152392 -0.4246477822529246 -2.019686074539395
1.3150654 -0.42499890089327014 -2.020628872141856
1.3148915 -0.4253504226229993 -2.0215710618102816
1.3147177 -0.42570186871085236 -2.022511824027062
1.314544 -0.4260532354294588 -2.023451660037449
1.3143702 -0.4264050082307585 -2.02439058819457
1.3141965 -0.42675670109983815 -2.025328632383522
1.3140228 -0.42710855849728907 -2.0262661357964653
1.3138491 -0.42746057700095524 -2.027202854888266
1.3136754 -0.42781275979478384 -2.028138827959065
1.3135017 -0.42816510344174047 -2.0290742172902534
1.3133281 -0.42851736923329503 -2.0300090391027754
1.3131545 -0.4288700376430529 -2.03094329802398
1.3129809 -0.42922262773200814 -2.0318768930121487
1.3128074 -0.4295751358699464 -2.032809704750106
1.3126339 -0.4299280497986495 -2.0337419314277594
1.3124604 -0.4302808813287861 -2.0346738850270047
1.3122869 -0.43063411874964475 -2.0356050769314775
1.3121134 -0.4309872733153051 -2.0365356864081177
1.31194 -0.4313405909644312 -2.037465694617018
1.3117666 -0.43169382522808813 -2.038395084150994
1.3115932 -0.43204746529125004 -2.039323830896893
1.3114198 -0.4324010214880463 -2.0402516625152147
1.3112465 -0.4327547401510085 -2.04117886642653
1.3110732 -0.43310861778010096 -2.0421058584717198
1.3108999 -0.43346265774480686 -2.043031947930073
1.3107266 -0.43381661284496104 -2.043957400885733
1.3105533 -0.4341709736278901 -2.0448820620076975
1.3103801 -0.4345252490467541 -2.045806011698913
1.3102069 -0.4348796862163575 -2.046729447196595
1.3100337 -0.43523428154069316 -2.04765237156148
1.3098606 -0.43558879425852715 -2.0485747561045597
1.3096874 -0.4359437091148178 -2.049496454128071
1.3095143 -0.4362985409033618 -2.050417535964513
1.3093412 -0.43665353036314664 -2.051337952223709
1.3091681 -0.4370086807810023 -2.052257649311952
1.3089951 -0.43736374393809424 -2.0531767054258188
1.308822 -0.4377192125181062 -2.0540949629619263
1.3086491 -0.43807459337206806 -2.0550130953654007
1.3084761 -0.438430134744176 -2.0559310167469094
1.3083031 -0.4387858331255386 -2.0568485262039116
1.3081303 -0.43914144660217347 -2.0577648054650046
1.3079573 -0.43949746205416335 -2.058680696601679
1.3077844 -0.439853392121043 -2.059595803118532
1.3076116 -0.4402094785932152 -2.0605102493706045
1.3074387 -0.4405657248121329 -2.0614243355339683
1.3072659 -0.44092212725482977 -2.062337521990289
1.3070931 -0.44127844323813875 -2.063249777275466
1.3069203 -0.4416351610967098 -2.064161626624147
1.3067476 -0.44199179205144357 -2.0650727128493935
1.3065748 -0.44234857864881233 -2.0659826874188614
1.3064022 -0.4427052776509494 -2.0668918264671516
1.3062295 -0.4430623783949182 -2.0678007732115606
1.3060569 -0.4434193911388987 -2.068709028696477
1.3058841 -0.44377680565475225 -2.069616123888505
1.3057115 -0.44413413151327547 -2.0705217249485086
1.305539 -0.4444913651561411 -2.071426827861854
1.3053664 -0.44484900346475015 -2.0723309229086557
1.3051939 -0.44520654902588136 -2.073234420773009
1.3050213 -0.44556449924098496 -2.0741369584255933
1.3048488 -0.44592235615242665 -2.075038449175652
1.3046764 -0.4462801227735328 -2.075939267149876
1.3045039 -0.44663829045487485 -2.076838931366132
1.3043315 -0.44699636723093183 -2.0777375901179025
1.304159 -0.4473548449465942 -2.0786350492750993
1.3039867 -0.4477132310832618 -2.079530981138492
1.3038143 -0.4480717699717432 -2.0804256763069686
1.303642 -0.44843021648414855 -2.0813189578404434
1.3034697 -0.4487890633466621 -2.082210400895004
1.3032974 -0.4491478169612184 -2.083100068100736
1.3031251 -0.4495067221574686 -2.083988431362427
1.3029529 -0.449865781841898 -2.0848757072394064
1.3027806 -0.45022499269342736 -2.085761524506966
1.3026085 -0.4505841088317797 -2.086645503932384
1.3024362 -0.4509436242911306 -2.087528070821677
1.3022641 -0.4513030442465831 -2.0884090531261843
1.302092 -0.4516626142079601 -2.0892881559445233
1.3019198 -0.45202233679682685 -2.0901650869435957
1.3017478 -0.4523819594127441 -2.091040033618905
1.3015757 -0.45274198328270143 -2.0919135562539877
1.3014036 -0.4531019063979666 -2.092785650133571
1.3012316 -0.45346198098650004 -2.093656208084911
1.3010596 -0.4538222036803731 -2.0945262027125833
1.3008877 -0.4541823277575378 -2.0953944783997507
1.3007157 -0.4545428492282338 -2.0962611559995206
1.3005438 -0.45490327129508584 -2.097126842945397
1.3003719 -0.4552638404537656 -2.097990606250565
1.3002 -0.4556245595042132 -2.0988527548511926
1.3000282 -0.4559851748100469 -2.0997133089407938
1.2998563 -0.45634618976243985 -2.100572641270152
1.2996845 -0.45670710027141376 -2.1014306173924844
1.2995127 -0.45706815965215214 -2.102287257467548
1.299341 -0.45742936447212496 -2.1031423316811755
1.2991692 -0.4577907176284768 -2.1039959142351448
1.2989975 -0.4581519647614601 -2.1048474888798085
1.2988257 -0.4585136105225554 -2.1056973328063924
1.2986541 -0.4588751494347589 -2.106545958056888
1.2984824 -0.45923683561642553 -2.107393646312721
1.2983108 -0.4595986655199877 -2.108239499776819
1.2981392 -0.4599603907255903 -2.109083462082224
1.2979676 -0.46032251043377204 -2.1099258746569105
1.297796 -0.4606845246239738 -2.1107664964881687
1.2976245 -0.4610466812179267 -2.1116050028151188
1.2974529 -0.46140898306467243 -2.1124410880973263
1.2972815 -0.46177117465624357 -2.1132750855781635
1.29711 -0.46213376271924483 -2.1141079494079587
1.2969385 -0.46249623985331434 -2.1149401819754416
1.2967671 -0.46285886123591957 -2.1157710519738213
1.2965957 -0.4632216232002374 -2.116599569651272
1.2964243 -0.46358452871464073 -2.1174268255401025
1.296253 -0.46394732178922476 -2.118253134384442
1.2960817 -0.46431025802118553 -2.119078071344176
1.2959104 -0.4646733337010796 -2.1199008263383203
1.295739 -0.46503655184661324 -2.1207218412909925
1.2955678 -0.46539990881957577 -2.1215413525864197
1.2953964 -0.465763407619656 -2.122357732688596
1.2952253 -0.46612679130367174 -2.123171751006035
1.2950541 -0.46649031592801576 -2.123984711612747
1.2948829 -0.4668539778805264 -2.124795946559771
1.2947117 -0.4672177802165482 -2.125605034107234
1.2945406 -0.46758146577279586 -2.1264125311952466
1.2943695 -0.4679455445299271 -2.1272176391839106
1.2941984 -0.46830950544185584 -2.1280187461978235
1.2940273 -0.4686736049637151 -2.1288186844060055
1.2938563 -0.46903783952186057 -2.12961723450596
1.2936853 -0.4694019583018067 -2.1304142660794976
1.2935143 -0.469766465596145 -2.131210430402779
1.2933433 -0.47013085651947667 -2.1320051209357573
1.2931724 -0.47049538153212794 -2.1327984831713525
1.2930014 -0.47086004368176504 -2.1335902631550407
1.2928305 -0.4712248393738765 -2.134379976659007
1.2926596 -0.4715895170457871 -2.135167768442703
1.2924887 -0.4719545821230048 -2.135953919848974
1.2923179 -0.47231952837122404 -2.136738434993764
1.292147 -0.47268460688872915 -2.137521622177113
1.2919763 -0.4730495658032294 -2.1383027281288873
1.2918055 -0.47341491129820534 -2.1390829445048922
1.2916348 -0.473780136548169 -2.139861892719431
1.291464 -0.4741457481228358 -2.140638312522527
1.2912934 -0.47451098327755303 -2.1414131682445916
1.2911227 -0.4748766041855292 -2.1421853596854663
1.290952 -0.4752423580971176 -2.1429532102575855
1.2907814 -0.4756079857569466 -2.1437187597566933
1.2906107 -0.47597400111418814 -2.144482852363792
1.2904401 -0.4763398894153394 -2.145245095239145
1.2902696 -0.47670565349149946 -2.146005752896111
1.290099 -0.4770718013341003 -2.146764482303283
1.2899284 -0.4774380800524178 -2.147521536783994
1.289758 -0.47780423010591505 -2.148276726739795
1.2895875 -0.4781705103260777 -2.1490299956020347
1.289417 -0.47853691719963487 -2.149781501425179
1.2892466 -0.4789034536104571 -2.150530868911702
1.2890762 -0.4792698596299606 -2.1512791441585906
1.2889059 -0.47963639461312313 -2.152025456267701
1.2887354 -0.4800033115374807 -2.152770220759193
1.288565 -0.48037010027961097 -2.153513894015641
1.2883948 -0.4807367571283926 -2.1542556879655654
1.2882245 -0.48110379855160834 -2.1549946130894724
1.2880542 -0.48147070704234407 -2.155731976033104
1.287884 -0.4818377426878116 -2.156467879212361
1.2877138 -0.4822049017339473 -2.1572021027943147
1.2875435 -0.48257218735479285 -2.15793465166047
1.2873733 -0.48293959583085355 -2.1586659688431156
1.2872032 -0.4833068730484465 -2.1593959766926862
1.287033 -0.48367453007053135 -2.1601241165888663
1.2868629 -0.48404205501038444 -2.160850584080946
1.2866927 -0.4844097017213516 -2.1615756984536443
1.2865227 -0.4847772156482395 -2.1622996843473214
1.2863526 -0.4851451086784302 -2.1630219916443907
1.2861826 -0.4855128681694082 -2.1637427923481884
1.2860126 -0.48588074850205953 -2.1644626122136343
1.2858427 -0.4862487526923302 -2.1651810475914623
1.2856727 -0.48661687725599645 -2.165897535752406
1.2855028 -0.4869848668308849 -2.166612887041054
1.2853328 -0.48735323461823865 -2.16732734269463
1.2851629 -0.4877214669009736 -2.1680408401476954
1.284993 -0.48808981872544727 -2.1687521059882378
1.2848232 -0.48845829267464613 -2.1694613719414506
1.2846534 -0.48882662672522686 -2.170167468152645
1.2844836 -0.4891953406249839 -2.17087089622996
1.2843138 -0.4895639134448777 -2.1715712699484473
1.284144 -0.4899326064502495 -2.1722695883280614
1.2839743 -0.4903014163754247 -2.1729664914762084
1.2838045 -0.4906703458915027 -2.173660657126657
1.2836349 -0.491039132303674 -2.1743512573231487
1.2834651 -0.49140829637892336 -2.1750394387746437
1.2832955 -0.4917773162627611 -2.175725598300132
1.2831259 -0.49214645390286915 -2.1764097489211807
1.2829564 -0.49251544632413746 -2.1770909262466027
1.2827867 -0.49288481514658716 -2.17777006429028
1.2826172 -0.49325403777766885 -2.178446941178999
1.2824477 -0.49362337655977623 -2.1791220178499757
1.2822782 -0.4939928279803568 -2.1797936890936667
1.2821087 -0.49436239454130937 -2.1804628231371566
1.2819391 -0.49473207285152576 -2.1811302087453925
1.2817698 -0.4951016055658677 -2.181794969997626
1.2816004 -0.4954712491487819 -2.1824576813004475
1.2814308 -0.49584126670219114 -2.183119562634935
1.2812616 -0.4962108741113372 -2.1837797947073
1.2810922 -0.4965808551908851 -2.184438632258581
1.2809228 -0.49695094607564605 -2.1850956559290733
1.2807535 -0.4973208892332183 -2.185750929124666
1.2805842 -0.4976909415687927 -2.1864048114446546
1.2804149 -0.49806110609870463 -2.1870572690381156
1.2802457 -0.49843137928711795 -2.187707592597542
1.2800765 -0.49880150313824134 -2.1883558871405597
1.2799073 -0.49917173487319744 -2.1890016119734503
1.2797381 -0.4995423382231822 -2.1896455287267216
1.2795689 -0.499912787740449 -2.1902871561970545
1.2793999 -0.5002830860921995 -2.190927082340308
1.2792307 -0.5006537521314556 -2.1915651595617045
1.2790617 -0.501024266143074 -2.192200719967374
1.2788925 -0.5013951472909035 -2.192834939682083
1.2787235 -0.5017658756948807 -2.1934676698244826
1.2785544 -0.5021367092960686 -2.1940978427327127
1.2783855 -0.5025073891664865 -2.194725624175217
1.2782165 -0.5028784349996067 -2.1953504604782865
1.2780476 -0.503249326017464 -2.195973285290506
1.2778786 -0.503620320616662 -2.196594411661656
1.2777097 -0.5039914214424045 -2.197213372039958
1.2775408 -0.5043626251257289 -2.197829607067766
1.277372 -0.5047336721376922 -2.1984439457941716
1.2772031 -0.505105083360416 -2.1990564080253097
1.2770343 -0.5054763371572403 -2.199667411095127
1.2768655 -0.5058476925193632 -2.2002763450864666
1.2766967 -0.5062191519489737 -2.2008840096142683
1.276528 -0.5065904499886745 -2.2014893171294565
1.2763592 -0.5069621137121716 -2.2020912670272454
1.2761905 -0.5073336148969134 -2.2026910631505534
1.2760218 -0.5077052182857863 -2.2032858699402946
1.2758532 -0.5080769201866082 -2.2038760593234232
1.2756845 -0.5084487227679992 -2.204462838957859
1.2755159 -0.5088203598434852 -2.205047489579621
1.2753474 -0.5091920967520821 -2.2056294955392852
1.2751788 -0.5095639300692996 -2.2062089487908705
1.2750102 -0.5099358623371335 -2.206786016087586
1.2748417 -0.51030789021223 -2.207361000951662
1.2746731 -0.5106800163804611 -2.207934747301848
1.2745047 -0.5110519743785027 -2.2085074327896272
1.2743362 -0.5114240301869716 -2.2090770890338214
1.2741678 -0.5117961801351072 -2.2096435815625894
1.2739993 -0.5121684269134957 -2.21020871743986
1.2738309 -0.5125407672280993 -2.210772599568995
1.2736626 -0.512912940302652 -2.2113340243536155
1.2734942 -0.5132852061513564 -2.2118936587859546
1.2733259 -0.5136575675662426 -2.212450662541199
1.2731576 -0.514030020976373 -2.213005676934025
1.2729893 -0.5144025692351682 -2.2135587014226843
1.2728211 -0.514774944897756 -2.214109430701718
1.2726527 -0.5151476785590897 -2.214657725327228
1.2724845 -0.5155202386607399 -2.215203530294135
1.2723163 -0.5158928919346012 -2.2157462840968596
1.2721481 -0.5162656346375284 -2.2162858595062653
1.27198 -0.5166382052324985 -2.21682309350162
1.271812 -0.5170108642938632 -2.217356781311129
1.2716438 -0.5173838786136066 -2.2178863020348762
1.2714757 -0.5177567157017342 -2.21841224107126
1.2713076 -0.5181296424916577 -2.2189347832823043
1.2711396 -0.5185023907757647 -2.219455089707946
1.2709715 -0.5188754924035978 -2.219971961884196
1.2708036 -0.5192484142618892 -2.220484217350513
1.2706356 -0.5196214233690678 -2.2209921131919383
1.2704676 -0.5199945158813267 -2.2214965474515362
1.2702997 -0.5203676943979298 -2.2219968618310673
1.2701318 -0.5207406900756735 -2.222492891742646
1.269964 -0.5211137703489563 -2.2229858177580777
1.269796 -0.5214871964684074 -2.2234747442267135
1.2696283 -0.5218601758349195 -2.2239606087465
1.2694604 -0.522233500002097 -2.2244432599398816
1.2692926 -0.5226069064143788 -2.2249216079024827
1.2691249 -0.52298012589561 -2.225395843070177
1.2689571 -0.5233534262582018 -2.2258667636930123
1.2687894 -0.5237268037577245 -2.226335156647942
1.2686217 -0.5241002611841067 -2.2268001499399714
1.268454 -0.524473794656641 -2.2272613237158096
1.2682863 -0.5248471413317335 -2.227719818901515
1.2681186 -0.5252208285806579 -2.2281750297189724
1.267951 -0.5255943278175672 -2.228626622076265
1.2677834 -0.5259679008280564 -2.2290745996081736
1.2676159 -0.526341284564539 -2.2295202055784538
1.2674483 -0.5267150069791904 -2.2299637666246053
1.2672808 -0.5270885392096202 -2.230404235800649
1.2671132 -0.5274624093638064 -2.230842619584194
1.2669457 -0.5278360884552036 -2.2312793212188256
1.2667783 -0.5282095729024094 -2.231713833547076
1.2666109 -0.5285833974488922 -2.2321446427615994
1.2664435 -0.5289570261994331 -2.232573215140065
1.266276 -0.5293309943058385 -2.232999393785145
1.2661086 -0.5297047656916256 -2.2334228663517397
1.2659413 -0.5300786093665791 -2.2338431250152144
1.265774 -0.5304522551443768 -2.234260164810384
1.2656066 -0.5308262384582109 -2.2346745341652605
1.2654394 -0.5312000227923335 -2.23508547302971
1.2652721 -0.5315738772068912 -2.2354933056596464
1.2651049 -0.5319477979710424 -2.235898501970019
1.2649376 -0.5323217878998244 -2.2363007110635715
1.2647705 -0.532695576624888 -2.236700290421992
1.2646033 -0.5330697001591913 -2.2370964539825433
1.2644361 -0.533443621298502 -2.237488858960648
1.264269 -0.5338176093129612 -2.237876942135459
1.2641019 -0.5341916602188927 -2.2382611513386097
1.2639349 -0.5345655097999114 -2.2386415439231055
1.2637677 -0.5349396878598957 -2.2390182764808606
1.2636007 -0.535313663320231 -2.2393920522234976
1.2634337 -0.5356876993378281 -2.2397626963754305
1.2632667 -0.5360617985471606 -2.2401294156384366
1.2630997 -0.5364359571118295 -2.2404929795043436
1.2629328 -0.5368099107067037 -2.2408541193068783
1.2627658 -0.5371841898856045 -2.2412124040894774
1.2625989 -0.5375582630638941 -2.241567835084358
1.262432 -0.5379323935981698 -2.2419186534382454
1.2622651 -0.5383065838885318 -2.2422650578138223
1.2620983 -0.5386805627931245 -2.2426080905728396
1.2619314 -0.5390548675551755 -2.242947253323178
1.2617646 -0.5394289595468437 -2.2432818243233466
1.2615979 -0.53980310860702 -2.2436125406965997
1.2614311 -0.5401773109467803 -2.2439400716054423
1.2612643 -0.540551569157532 -2.244263027308768
1.2610977 -0.5409256116871567 -2.2445822091649585
1.260931 -0.5412997087564854 -2.2448973111953916
1.2607642 -0.541674123992848 -2.2452091188344037
1.2605976 -0.5420483249383791 -2.245516970274041
1.260431 -0.5424223074547727 -2.2458206007202843
1.2602644 -0.5427966095940295 -2.24611979246202
1.2600979 -0.5431706918149669 -2.246415543097008
1.2599313 -0.5435448246441462 -2.246706851296183
1.2597648 -0.5439190039286206 -2.2469942461800527
1.2595983 -0.5442932325258948 -2.2472783800800165
1.2594317 -0.5446675064319442 -2.247559143801365
1.2592653 -0.5450415606689922 -2.2478376061246097
1.2590988 -0.5454159272617806 -2.2481127748505796
1.2589324 -0.5457900730370203 -2.2483840529568804
1.2587659 -0.5461642619620186 -2.248651119049743
1.2585996 -0.5465382285198433 -2.2489138163136113
1.2584332 -0.54691250486751 -2.24917232125665
1.2582669 -0.5472865574350436 -2.2494270703567882
1.2581005 -0.5476609185155801 -2.2496772101327447
1.2579343 -0.5480347862190239 -2.2499247236141247
1.257768 -0.5484089614869907 -2.250169867647765
1.2576017 -0.5487831787606917 -2.2504104816012194
1.2574356 -0.5491571658862374 -2.250648079492601
1.2572693 -0.5495314621900261 -2.250882686588962
1.2571031 -0.5499055271422207 -2.2511117500209936
1.2569369 -0.5502796313541611 -2.2513367704178577
1.2567708 -0.5506535027757647 -2.2515595377785953
1.2566047 -0.5510276809243781 -2.251778525605192
1.2564386 -0.5514016250835324 -2.2519935731508984
1.2562726 -0.5517756062147382 -2.252204263681169
1.2561065 -0.5521496204264777 -2.252411727466949
1.2559404 -0.5525236703827143 -2.2526148482238453
1.2557744 -0.5528977521167767 -2.25281447505879
1.2556084 -0.553271599719891 -2.2530096514307276
1.2554425 -0.5536454776860152 -2.253200134562969
1.2552766 -0.5540193885361226 -2.253386354098036
1.2551106 -0.5543933282650968 -2.2535677044079967
1.2549447 -0.5547672990947997 -2.253741195925643
1.2547789 -0.5551410277902261 -2.2539072927399415
1.2546129 -0.5555150538409199 -2.254067349882947
1.2544471 -0.5558888355246294 -2.2542200765289118
1.2542813 -0.5562626436359384 -2.254367122591263
1.2541156 -0.556636205364827 -2.254509580890603
1.2539498 -0.5570100607541076 -2.2546478890041195
1.2537841 -0.5573836683500139 -2.2547827743758084
1.2536182 -0.5577575683471636 -2.2549123813703162
1.2534525 -0.5581312189787692 -2.2550378066772736
1.253287 -0.5585046229806895 -2.255160019122197
1.2531213 -0.5588783139324467 -2.255276174892135
1.2529556 -0.5592520254207196 -2.2553883119050764
1.25279 -0.5596254845529147 -2.255495129191765
1.2526244 -0.5599989626944667 -2.2555984616049263
1.2524588 -0.5603724559452444 -2.2556967640612258
1.2522932 -0.5607459666491621 -2.255790155262471
1.2521278 -0.5611192220079985 -2.255880155253742
1.2519622 -0.5614927624183833 -2.255965314437216
1.2517967 -0.5618660459900899 -2.2560458717959717
1.2516313 -0.5622393441386195 -2.256122150241689
1.2514658 -0.5626126529546545 -2.2561945477776044
1.2513005 -0.5629857061186518 -2.256263256885033
1.251135 -0.5633590376584832 -2.2563278909885844
1.2509696 -0.5637321121890196 -2.2563883657907677
1.2508043 -0.5641051947427747 -2.2564441299701303
1.250639 -0.5644782877462167 -2.2564956544044033
1.2504736 -0.5648513873385838 -2.2565430599553133
1.2503084 -0.5652242269795039 -2.256586077324185
1.2501432 -0.5655970717660942 -2.256624219684532
1.2499778 -0.5659701930074142 -2.2566573652016895
1.2498126 -0.5663430487414401 -2.256685550772299
1.2496475 -0.5667156414134927 -2.256710806818856
1.2494823 -0.5670885054900427 -2.2567333992226013
1.2493172 -0.5674611055872091 -2.2567528239541925
1.249152 -0.5678339761002825 -2.2567692696719557
1.2489868 -0.5682065813862668 -2.256779226950831
1.2488217 -0.5685791862442908 -2.256783671159251
1.2486567 -0.5689515241175018 -2.2567846544699295
1.2484916 -0.5693241292315786 -2.2567815626731167
1.2483267 -0.5696964660483008 -2.2567737593120145
1.2481617 -0.5700687996045432 -2.256761500374535
1.2479967 -0.5704411324747782 -2.2567462203209763
1.2478317 -0.570813460916443 -2.2567269576894766
1.2476667 -0.571185787495086 -2.256704651090843
1.2475019 -0.5715578394240571 -2.2566776948701883
1.247337 -0.5719298881506821 -2.256646815147814
1.2471721 -0.5723019298492539 -2.256611169328057
1.2470073 -0.5726739668255296 -2.2565708047243733
1.2468424 -0.5730459952171361 -2.2565257799729648
1.2466775 -0.5734180174554172 -2.2564776693951223
1.2465128 -0.5737897610025123 -2.256426717681717
1.246348 -0.574161497474002 -2.2563734260818356
1.2461833 -0.5745332233994245 -2.256317092076534
1.2460185 -0.5749049413136245 -2.2562577805449697
1.2458539 -0.5752763787974416 -2.2561963607867437
1.2456892 -0.5756480764623597 -2.2561326785423765
1.2455245 -0.5760194929708224 -2.256066532991326
1.2453599 -0.576390899902546 -2.25599783444597
1.2451953 -0.5767622938266924 -2.2559270624527463
1.2450306 -0.577133677418368 -2.255853663907447
1.2448661 -0.577504778120935 -2.2557757789772332
1.2447016 -0.577875867337026 -2.2556957157682853
1.244537 -0.5782472105490972 -2.2556135893556397
1.2443726 -0.5786180038999957 -2.2555299493829324
1.2442081 -0.5789890506928516 -2.2554443014434606
1.2440436 -0.5793600847335595 -2.2553564175078473
1.2438792 -0.5797308337444034 -2.2552659481444257
1.2437148 -0.580101569079093 -2.2551716238166497
1.2435504 -0.5804722871694366 -2.255074976105207
1.243386 -0.5808429907297578 -2.254976025308295
1.2432216 -0.5812136762751199 -2.2548745572095363
1.2430573 -0.5815843465004653 -2.254770945939046
1.242893 -0.5819547292056377 -2.254665100927884
1.2427287 -0.5823250958274757 -2.2545564314131283
1.2425644 -0.5826954427829543 -2.2544437948524156
1.2424002 -0.583065772400934 -2.2543272182479193
1.242236 -0.5834358123691256 -2.2542080418128685
1.2420717 -0.5838061027896057 -2.2540856693927283
1.2419076 -0.5841761026660033 -2.253961430343557
1.2417434 -0.5845460835516942 -2.2538347612734895
1.2415793 -0.5849160417102781 -2.2537029805857016
1.2414153 -0.5852857106675273 -2.2535657976027474
1.2412511 -0.5856556239297399 -2.253425643891595
1.2410871 -0.5860252469415507 -2.253282975428723
1.240923 -0.586394844707472 -2.2531375140892744
1.240759 -0.5867644199902021 -2.252989136130521
1.240595 -0.5871339690681239 -2.25283761785011
1.240431 -0.5875034946190026 -2.252682605694308
1.240267 -0.5878727243612619 -2.2525248294345888
1.2401031 -0.5882419296019264 -2.2523635399987683
1.2399392 -0.588611106493246 -2.2521987311777543
1.2397753 -0.5889802577652031 -2.2520312790719372
1.2396114 -0.5893493796836345 -2.251859978626387
1.2394476 -0.58971820636181 -2.2516849727604473
1.2392837 -0.5900872709086762 -2.2515069581038296
1.2391199 -0.5904560393125448 -2.251326376290226
1.2389561 -0.5908247763898087 -2.251144696282596
1.2387924 -0.5911932167667775 -2.2509593604892877
1.2386286 -0.5915618932248348 -2.2507714102534435
1.238465 -0.5919302720257462 -2.2505800459629692
1.2383012 -0.5922988858032869 -2.250385284452277
1.2381375 -0.5926672008890252 -2.250187652018377
1.2379738 -0.5930354816635242 -2.249987333897879
1.2378103 -0.5934034629916395 -2.2497845263147633
1.2376466 -0.5937716773951882 -2.2495795665833627
1.237483 -0.5941395916794706 -2.2493724038072513
1.2373195 -0.5945074701763899 -2.2491634860617937
1.2371559 -0.5948753161408705 -2.2489530971900455
1.2369924 -0.5952431256700668 -2.2487386052847764
1.2368289 -0.5956106335207844 -2.2485217798249257
1.2366654 -0.5959783720793951 -2.2483029293080246
1.2365019 -0.5963458082958903 -2.2480804411691864
1.2363385 -0.5967132062066555 -2.247855478025492
1.2361751 -0.5970805689039786 -2.2476282594398307
1.2360116 -0.5974478925257811 -2.247398517274953
1.2358483 -0.5978149122108165 -2.247165924326368
1.235685 -0.5981818919681214 -2.246931357318767
1.2355216 -0.5985491028171497 -2.246693842897345
1.2353582 -0.5989160049872242 -2.246452710638612
1.235195 -0.5992826015650947 -2.2462096661524136
1.2350317 -0.5996494242675784 -2.2459638394475645
1.2348685 -0.6000159406674873 -2.245716021377951
1.2347052 -0.6003826823824828 -2.2454657328846435
1.234542 -0.6007491171643378 -2.2452140019876308
1.2343789 -0.6011152413110875 -2.244959934128702
1.2342157 -0.6014815930711587 -2.2447022022980687
1.2340525 -0.6018479008288822 -2.244441677221919
1.2338895 -0.6022139000012362 -2.244178398936431
1.2337264 -0.60257985440085 -2.243914002118737
1.2335633 -0.6029457673020284 -2.2436479510117247
1.2334002 -0.6033116349232452 -2.243380036833854
1.2332373 -0.6036771929921487 -2.2431095900411187
1.2330742 -0.6040429724293033 -2.242837149553883
1.2329112 -0.6044084416954664 -2.2425623897726523
1.2327483 -0.6047738641978607 -2.2422856550671937
1.2325853 -0.6051392432948789 -2.2420072949294507
1.2324224 -0.6055045749982642 -2.241725990655426
1.2322595 -0.6058695952155372 -2.2414419834285804
1.2320966 -0.6062348344033704 -2.2411563485876638
1.2319337 -0.6065997616141781 -2.2408692829410928
1.2317709 -0.6069646401361031 -2.240580438994731
1.231608 -0.6073294731657821 -2.2402881882307306
1.2314453 -0.6076939895082509 -2.239993470292352
1.2312825 -0.6080587265315284 -2.239696036534035
1.2311198 -0.6084231460532122 -2.239395280588427
1.230957 -0.6087875182913376 -2.239092653969619
1.2307943 -0.6091518392796927 -2.238787574302577
1.2306316 -0.6095161121533459 -2.2384788774279207
1.230469 -0.6098800659616039 -2.238167916001324
1.2303064 -0.6102439707972892 -2.2378542893596953
1.2301437 -0.6106080893084109 -2.2375366818746665
1.2299811 -0.6109718909024995 -2.2372156690002902
1.2298186 -0.6113353715437302 -2.236891034744994
1.229656 -0.6116990675292927 -2.2365623354700928
1.2294935 -0.6120624413032416 -2.2362283835081644
1.2293309 -0.6124260288573604 -2.2358917961880467
1.2291684 -0.6127892932457644 -2.2355529814883237
1.2290059 -0.6131525041274812 -2.2352116071096892
1.2288436 -0.6135153910991467 -2.2348672848680615
1.2286811 -0.6138784900263691 -2.234519200362355
1.2285187 -0.6142412639862512 -2.234167396598736
1.2283562 -0.6146042486286364 -2.233812551331091
1.2281939 -0.6149669073216264 -2.233453974797547
1.2280316 -0.615329243012965 -2.2330918309084478
1.2278693 -0.6156917840828828 -2.232725389226112
1.2277069 -0.6160542670147432 -2.2323548168988796
1.2275447 -0.616416421601613 -2.2319790797821386
1.2273824 -0.6167785166242368 -2.23160062051414
1.2272202 -0.6171405483606505 -2.2312194522997855
1.2270579 -0.6175025196567681 -2.230834952140979
1.2268958 -0.617864160709178 -2.2304464239734996
1.2267336 -0.6182260059693331 -2.230054523956035
1.2265714 -0.6185875199999907 -2.22966022488254
1.2264093 -0.6189489715528411 -2.2292636194455495
1.2262472 -0.6193103569516518 -2.228864045871148
1.2260852 -0.6196714132387126 -2.2284613912690103
1.2259231 -0.620032668013328 -2.228055103692074
1.225761 -0.6203935926113023 -2.2276443596479134
1.225599 -0.6207544487605162 -2.2272300407360985
1.225437 -0.6211152391875963 -2.2268132273396826
1.225275 -0.6214759602413203 -2.2263933853697258
1.225113 -0.6218366146699256 -2.225971031522288
1.2249511 -0.6221969335173162 -2.22554558575843
1.2247893 -0.6225571847537251 -2.225116310817974
1.2246274 -0.622917364607438 -2.2246831515001833
1.2244655 -0.623277475699036 -2.224247593777925
1.2243036 -0.6236375144694233 -2.2238088648610534
1.2241418 -0.6239972184808374 -2.223367486749361
1.22398 -0.6243571143090436 -2.2229228827047587
1.2238182 -0.6247166744579903 -2.222474761520937
1.2236564 -0.6250761602169647 -2.2220213724017395
1.2234946 -0.6254355736184435 -2.221561815303641
1.223333 -0.6257946459976466 -2.2210982567697752
1.2231712 -0.626153909506596 -2.2206320857194117
1.2230096 -0.6265128311374867 -2.2201627846283922
1.2228479 -0.6268716782402926 -2.2196912617505284
1.2226863 -0.6272304473488008 -2.219216175361092
1.2225246 -0.6275891408763857 -2.2187377944155298
1.2223631 -0.627947490862601 -2.2182560042136803
1.2222015 -0.6283060286260828 -2.217770895577771
1.2220399 -0.6286642219049181 -2.2172825050112706
1.2218784 -0.6290223372579261 -2.2167877015746438
1.2217169 -0.6293803707392386 -2.216286930917412
1.2215555 -0.6297380599601932 -2.2157773876774134
1.221394 -0.6300959290074346 -2.2152619324286045
1.2212325 -0.6304534519806676 -2.21474265693844
1.2210711 -0.630810889109028 -2.2142162420246723
1.2209097 -0.6311682420960177 -2.2136819496824183
1.2207483 -0.6315255068716642 -2.213141953660358
1.220587 -0.6318824217555886 -2.2125965973202084
1.2204256 -0.632239510284474 -2.212042936240524
1.2202643 -0.6325962464860714 -2.211479584092587
1.220103 -0.6329528894705531 -2.2109042426377914
1.2199417 -0.6333094403821923 -2.2103214336507313
1.2197804 -0.6336658954673562 -2.209734210855868
1.2196193 -0.6340219934157141 -2.2091402216052116
1.2194581 -0.6343779935665786 -2.2085391041076297
1.2192968 -0.634734161008973 -2.207931070469509
1.2191356 -0.6350899651505821 -2.2073153969977497
1.2189746 -0.6354454076869028 -2.2066905456631036
1.2188134 -0.6358010104485432 -2.206057409581719
1.2186524 -0.6361562491102056 -2.205416705820248
1.2184912 -0.636511645201739 -2.204766165718117
1.2183301 -0.636866674413299 -2.204106955053636
1.2181691 -0.6372215952858453 -2.2034384802568288
1.2180082 -0.6375761464473128 -2.202759463988115
1.2178471 -0.6379308486665702 -2.2020712546100136
1.2176862 -0.6382851781897879 -2.2013718487499254
1.2175252 -0.6386393928666952 -2.2006625626648852
1.2173643 -0.6389934940010354 -2.199941987756862
1.2172034 -0.6393474769494714 -2.199213489526874
1.2170424 -0.6397013432088828 -2.1984711506681185
1.2168816 -0.640054825657606 -2.1977218818325537
1.2167207 -0.6404084507093176 -2.1969651408499318
1.2165599 -0.640761689839956 -2.19620194605169
1.2163991 -0.6411148073157431 -2.1954300315768855
1.2162384 -0.6414675365964346 -2.1946504496928125
1.2160776 -0.6418204032222723 -2.1938617060414254
1.2159169 -0.6421728791729145 -2.193066172815203
1.215756 -0.6425254898755952 -2.1922632134654436
1.2155954 -0.642877707702537 -2.191451210002234
1.2154348 -0.6432295348362472 -2.1906299496138115
1.2152741 -0.6435814886754953 -2.189799049776478
1.2151134 -0.6439333096682313 -2.188953789192433
1.2149528 -0.6442847314145704 -2.1881016047898307
1.2147923 -0.6446360178217225 -2.187243704433173
1.2146317 -0.6449871637515601 -2.1863746276551583
1.2144711 -0.6453381712305987 -2.1854970011583608
1.2143106 -0.6456887750040801 -2.1846140751659138
1.2141501 -0.646039498976838 -2.183726788080298
1.2139896 -0.6463898179191949 -2.1828333492898033
1.2138292 -0.6467399948183016 -2.1819343453527575
1.2136687 -0.6470900253652193 -2.181032352258662
1.2135082 -0.6474399125072434 -2.1801229244809863
1.2133479 -0.6477893914457433 -2.1792059515532944
1.2131875 -0.6481389841690042 -2.1782794373258674
1.2130271 -0.6484881662801923 -2.1773477897544753
1.2128668 -0.6488372005657188 -2.1764115662309793
1.2127064 -0.6491860823154193 -2.1754681838258447
1.2125462 -0.6495345549158188 -2.1745195133956776
1.2123859 -0.6498831324964869 -2.1735675409214723
1.2122257 -0.6502312998563801 -2.172609155891907
1.2120655 -0.6505793112065072 -2.171643818338351
1.2119052 -0.6509271694809813 -2.17067515491219
1.211745 -0.651274870212792 -2.1696998579753286
1.2115848 -0.6516224157413903 -2.1687145268345698
1.2114247 -0.6519695423863462 -2.1677198763135066
1.2112646 -0.6523165106952432 -2.166714090634744
1.2111045 -0.6526633151487815 -2.1656945222629345
1.2109444 -0.6530099569558826 -2.164660572604776
1.2107843 -0.6533564304143208 -2.163613433509706
1.2106242 -0.6537027372816477 -2.1625583537217112
1.2104642 -0.6540486150282273 -2.1614934832363097
1.2103043 -0.6543943232275495 -2.160417341559949
1.2101443 -0.6547398567525462 -2.159331323460849
1.2099843 -0.6550852175380457 -2.158236420124633
1.2098244 -0.6554301434049186 -2.157131078866339
1.2096645 -0.6557751505044217 -2.156015276263904
1.2095046 -0.6561197199638773 -2.154894898106081
1.2093447 -0.6564641116665122 -2.153768287890565
1.2091849 -0.6568083209402648 -2.152635215055006
1.209025 -0.6571523504426514 -2.1514966557866333
1.2088652 -0.6574961956431007 -2.150351842351585
1.2087054 -0.6578396028046868 -2.1491997570827275
1.2085457 -0.6581828235982092 -2.1480421631002202
1.208386 -0.6585258608513332 -2.146877868917785
1.2082262 -0.6588687097212432 -2.145707442884842
1.2080665 -0.6592113731524138 -2.1445324896059157
1.2079068 -0.6595535911153504 -2.1433537997140477
1.2077471 -0.659895877885996 -2.1421703485881887
1.2075875 -0.6602377179426383 -2.1409795853652023
1.2074279 -0.6605793692377037 -2.1397830287899056
1.2072682 -0.6609208272374871 -2.138579782017904
1.2071087 -0.661261839562145 -2.137370355517269
1.2069491 -0.6616029115223837 -2.1361568620138014
1.2067896 -0.6619435365876454 -2.1349367823747905
1.2066301 -0.6622839646554981 -2.1337098220947155
1.2064706 -0.6626241982516101 -2.1324750205776617
1.2063111 -0.6629642325991578 -2.1312356434135427
1.2061517 -0.6633038168880983 -2.1299921130333423
1.2059922 -0.6636434543141454 -2.1287407577484787
1.2058328 -0.6639826401020716 -2.127487047389604
1.2056735 -0.6643216237452175 -2.126227233767153
1.2055141 -0.664660407799851 -2.1249590882628193
1.2053548 -0.6649987341937917 -2.123685889132217
1.2051954 -0.6653371123021092 -2.1224065992011187
1.2050362 -0.6656750313408668 -2.1211229929737834
1.2048769 -0.6660127474491866 -2.119834297063694
1.2047176 -0.6663502560127108 -2.1185404654266784
1.2045584 -0.666687560047122 -2.1172422016920147
1.2043991 -0.6670246549057675 -2.1159364319779423
1.20424 -0.6673612910101022 -2.1146256184720604
1.2040807 -0.6676979682252392 -2.1133091356830414
1.2039216 -0.6680341852367809 -2.1119856179066567
1.2037624 -0.6683701890045736 -2.110650880985076
1.2036034 -0.6687057299276504 -2.109308719311203
1.2034442 -0.6690413064338567 -2.1079594376555084
1.2032852 -0.6693764182611288 -2.1066032917277795
1.2031262 -0.6697113119226984 -2.1052380378268087
1.202967 -0.6700462404739872 -2.1038645772281233
1.2028081 -0.670380446678658 -2.10248359522634
1.2026491 -0.6707146850298249 -2.101094346223535
1.2024901 -0.6710487000388975 -2.09969586839236
1.2023312 -0.6713822434564561 -2.098289026485975
1.2021723 -0.6717155609544837 -2.096873494465977
1.2020134 -0.6720486543314174 -2.0954467409370765
1.2018545 -0.6723815182719678 -2.0940059030959013
1.2016957 -0.6727139043094472 -2.092552822539848
1.2015368 -0.6730463067519508 -2.091094761008973
1.201378 -0.6733782297530317 -2.0896314614065825
1.2012192 -0.6737099180971897 -2.0881619149025563
1.2010604 -0.6740413744439978 -2.086686647838632
1.2009016 -0.6743725941973585 -2.085204185826774
1.200743 -0.6747033312703483 -2.0837143485397323
1.2005842 -0.67503407798104 -2.0822193679709837
1.2004255 -0.6753643405702228 -2.080717775337389
1.2002668 -0.6756943625654018 -2.079211574971895
1.2001082 -0.6760241470118346 -2.0776981581211915
1.1999495 -0.6763536887341839 -2.076176635971917
1.199791 -0.6766827431428912 -2.074649838768085
1.1996323 -0.6770118001048763 -2.0731145149642254
1.1994737 -0.6773403679322757 -2.071574212034766
1.1993152 -0.6776686891091328 -2.0700267491797577
1.1991568 -0.6779965194449928 -2.068470366003833
1.1989982 -0.6783243470091079 -2.0669039843957733
1.1988397 -0.6786519275127906 -2.0653299963285154
1.1986812 -0.6789790098983954 -2.063749405325191
1.1985228 -0.6793058430179689 -2.062158292079344
1.1983644 -0.6796324211375142 -2.0605536515516665
1.198206 -0.6799587463562693 -2.0589437070472942
1.1980476 -0.6802845688431918 -2.0573268497829185
1.1978892 -0.6806103818168664 -2.055704619821942
1.1977309 -0.6809356907194976 -2.0540776604201154
1.1975726 -0.6812607432065744 -2.0524432656157887
1.1974143 -0.6815855346774866 -2.0508021762356803
1.1972561 -0.6819098233591017 -2.0491567470945693
1.1970978 -0.6822340936678942 -2.0475049426639806
1.1969396 -0.682557859788146 -2.0458468557169525
1.1967813 -0.6828816049616029 -2.0441802548895867
1.1966231 -0.6832048439830306 -2.042507411168836
1.196465 -0.6835275727072527 -2.040827882756994
1.1963068 -0.6838502803575818 -2.0391422812120754
1.1961488 -0.6841724762230655 -2.0374506154316614
1.1959906 -0.6844946488085735 -2.035755719978699
1.1958325 -0.6848163087098016 -2.03405498089594
1.1956744 -0.6851377008475091 -2.0323487097960045
1.1955163 -0.6854588213684111 -2.0306380263253363
1.1953584 -0.6857794306565244 -2.028921741422119
1.1952003 -0.6861000085939059 -2.0272006618719756
1.1950424 -0.6864200742147943 -2.0254747202139995
1.1948844 -0.6867398650762038 -2.0237427136089132
1.1947265 -0.6870593837969352 -2.0220084212272567
1.1945685 -0.6873786265832976 -2.02026891147367
1.1944107 -0.6876973550465484 -2.018523792132496
1.1942528 -0.6880158061671865 -2.016775568741709
1.1940949 -0.6883342228096119 -2.0150204622412047
1.1939371 -0.688652120034304 -2.0132592983919793
1.1937792 -0.6889697405080529 -2.011493428128999
1.1936215 -0.6892868405504271 -2.0097219918457467
1.1934637 -0.689603901633084 -2.007942354080852
1.193306 -0.6899204404808141 -2.006156081754434
1.1931483 -0.6902366984545222 -2.0043602313771562
1.1929905 -0.6905526710616071 -2.0025583394134543
1.1928328 -0.6908683603649207 -2.0007457856668602
1.1926751 -0.6911837612622804 -1.9989217970348727
1.1925175 -0.6914986366088539 -1.9970793895002592
1.1923599 -0.6918132187460382 -1.9952240469360927
1.1922023 -0.6921275096152176 -1.993360442150632
1.1920447 -0.6924415042830498 -1.9914882019923528
1.1918871 -0.6927552053081787 -1.9896113792304684
1.1917295 -0.6930686082380857 -1.9877274962493159
1.1915721 -0.6933814786244739 -1.9858359136386041
1.1914146 -0.6936940488754779 -1.9839391742856165
1.1912571 -0.6940063216600795 -1.9820338958454757
1.1910996 -0.6943182920509079 -1.9801232159519777
1.1909422 -0.6946299628653764 -1.9782040912054721
1.1907848 -0.6949410932447703 -1.976278185512652
1.1906273 -0.6952521575780495 -1.9743473712425512
1.19047 -0.695562680264267 -1.9724105863201613
1.1903126 -0.6958728990511955 -1.9704596806163965
1.1901553 -0.6961828077126657 -1.9684917699811852
1.189998 -0.6964921733135822 -1.9665169871051704
1.1898407 -0.6968014603813105 -1.9645369699969077
1.1896834 -0.6971102034356884 -1.962552912916108
1.1895262 -0.6974186320600129 -1.9605616159144454
1.189369 -0.697726748945002 -1.9585637192703886
1.1892117 -0.6980345490367728 -1.9565546930330395
1.1890545 -0.6983420342865799 -1.9545368502499152
1.1888974 -0.6986489669019471 -1.9525092210965087
1.1887403 -0.6989555819619231 -1.9504731768347479
1.1885831 -0.699261874911026 -1.9484317039812369
1.188426 -0.6995678483564212 -1.9463831077861982
1.1882689 -0.6998734974961737 -1.944325679637351
1.1881118 -0.7001788244324698 -1.9422595456546576
1.1879548 -0.7004835928075631 -1.9401828154197518
1.1877978 -0.7007880362431109 -1.9380993549780772
1.1876408 -0.7010921501855977 -1.93600584630645
1.1874838 -0.7013959360492659 -1.9338989893805347
1.1873268 -0.7016993880307957 -1.931770055238011
1.1871699 -0.7020022747328725 -1.9296105743594092
1.1870129 -0.7023050492657055 -1.9274316496009312
1.186856 -0.7026072524060575 -1.9252339833543537
1.1866992 -0.7029091078629169 -1.9230250428404174
1.1865423 -0.7032106180007262 -1.920805930840088
1.1863855 -0.703511548537722 -1.9185797010219074
1.1862286 -0.7038123600131115 -1.9163445347700623
1.1860719 -0.7041125899693917 -1.9141027527155918
1.1859151 -0.7044124695039177 -1.911846581089722
1.1857584 -0.7047119922262255 -1.9095765887893215
1.1856016 -0.7050111603646133 -1.9072972591344608
1.1854448 -0.705309968611594 -1.9050124135349003
1.1852882 -0.7056081932186803 -1.9027185311570791
1.1851315 -0.7059060556863443 -1.900416667196772
1.1849749 -0.7062035590783586 -1.8981055576634882
1.1848183 -0.7065006977182402 -1.895788741185484
1.1846616 -0.7067974751078627 -1.8934633761783022
1.1845051 -0.7070936598610048 -1.8911314243728443
1.1843485 -0.7073897064754134 -1.888790276519132
1.184192 -0.707685158386659 -1.8864391410045547
1.1840354 -0.7079802438220325 -1.8840804862335685
1.1838789 -0.7082749574679824 -1.8817173763093291
1.1837224 -0.7085693030442757 -1.8793482370429386
1.183566 -0.7088630510243324 -1.876969279675297
1.1834095 -0.7091566518718672 -1.8745810541334684
1.183253 -0.709449652934491 -1.8721853139346136
1.1830966 -0.709742280984752 -1.869785490980906
1.1829402 -0.7100345311168361 -1.8673777952897639
1.182784 -0.7103261836307472 -1.8649632036719628
1.1826276 -0.7106176784940403 -1.8625442490522284
1.1824713 -0.7109085747883845 -1.8601181230042327
1.182315 -0.7111990891986789 -1.8576846049640379
1.1821587 -0.7114892246906791 -1.8552411533694813
1.1820024 -0.7117789755100082 -1.8527900271115312
1.1818463 -0.7120681241064739 -1.850330349254929
1.18169 -0.7123571059842067 -1.8478608326349288
1.1815338 -0.7126454832717339 -1.8453805861047075
1.1813776 -0.7129334698124421 -1.8428847612960844
1.1812215 -0.7132210671381478 -1.840366519028085
1.1810653 -0.7135082679022995 -1.8378384006572923
1.1809092 -0.7137950759517774 -1.835305428183994
1.1807531 -0.7140812666579167 -1.832761772381104
1.1805971 -0.7143670622627327 -1.8302129656439103
1.180441 -0.7146524572331213 -1.8276553879139656
1.180285 -0.7149374545659103 -1.825087842790393
1.1801289 -0.7152220483594324 -1.8225124941892967
1.179973 -0.7155060249998892 -1.819931617368267
1.179817 -0.7157898130449114 -1.8173421867537725
1.179661 -0.7160729821158548 -1.814742614550456
1.1795051 -0.7163557428553231 -1.812135371231216
1.1793492 -0.716638099021382 -1.809523040477009
1.1791934 -0.7169198293490576 -1.80690122894609
1.1790375 -0.7172013678311875 -1.8042697770307206
1.1788816 -0.7174822781964321 -1.8016281511746786
1.1787258 -0.7177627777926714 -1.7989695924681985
1.17857 -0.7180428599621539 -1.7962979037171185
1.1784142 -0.7183225271748069 -1.79361538889027
1.1782584 -0.7186017729305232 -1.7909128603229043
1.1781027 -0.7188803850097762 -1.7881951469584303
1.1779469 -0.7191587840352434 -1.7854677848038945
1.1777912 -0.7194365471115143 -1.7827334612374468
1.1776356 -0.7197138817124288 -1.779992030605675
1.17748 -0.7199905788477536 -1.7772387110784746
1.1773243 -0.720267056305707 -1.7744775388146599
1.1771687 -0.7205428944814944 -1.7717098463159793
1.177013 -0.720818510196919 -1.768937928486907
1.1768575 -0.7210934859485513 -1.7661612431739584
1.1767019 -0.7213680264345305 -1.7633741263052358
1.1765465 -0.7216419252259573 -1.7605800993112481
1.1763909 -0.7219155964574963 -1.7577829530343623
1.1762354 -0.7221886253695616 -1.7549779278716882
1.1760799 -0.7224614239027926 -1.7521658118217103
1.1759244 -0.7227335786918325 -1.7493481779843256
1.1757691 -0.7230050835405002 -1.7465192542818555
1.1756136 -0.7232763587413119 -1.7436786424878867
1.1754582 -0.7235471890087686 -1.740829920520482
1.1753029 -0.7238173710797151 -1.7379708499981967
1.1751475 -0.7240871054659417 -1.735101121304237
1.1749922 -0.7243563959151241 -1.732218980210591
1.1748369 -0.724625234779968 -1.7293209538998375
1.1746815 -0.7248936253412511 -1.7264133966121549
1.1745263 -0.7251613550844679 -1.723493008208429
1.174371 -0.7254288384498507 -1.7205614608695088
1.1742158 -0.7256956583964164 -1.717622240394441
1.1740606 -0.7259620240559399 -1.7146751789637635
1.1739054 -0.7262279292739925 -1.711722531773213
1.1737503 -0.7264931746676485 -1.708766533930158
1.1735951 -0.7267581621712603 -1.7058072904564743
1.17344 -0.7270224895671115 -1.7028424665654611
1.1732849 -0.7272863538333667 -1.6998702826640022
1.1731298 -0.7275497590606158 -1.6968868860391397
1.1729747 -0.7278126983823966 -1.6939000786022231
1.1728197 -0.7280749754825193 -1.6909106076687328
1.1726646 -0.7283369874205933 -1.687918393763923
1.1725097 -0.7285983370579925 -1.6849218417257665
1.1723547 -0.7288592186965714 -1.6819173701350527
1.1721997 -0.7291196371386247 -1.6789053362211528
1.1720448 -0.7293795852099692 -1.675885734399019
1.1718899 -0.7296388683633223 -1.6728617780820614
1.1717349 -0.7298978789083094 -1.6698311494305513
1.1715801 -0.730156223432063 -1.6667925034200652
1.1714252 -0.7304140933404922 -1.6637390574973703
1.1712704 -0.7306714924009748 -1.6606740111976945
1.1711155 -0.7309284133329086 -1.6576037035887712
1.1709608 -0.7311846637648116 -1.6545226308087284
1.1708059 -0.7314406302193571 -1.6514264084443022
1.1706512 -0.7316959227155033 -1.6483177865123644
1.1704965 -0.7319507299521955 -1.645194896100561
1.1703417 -0.7322050562048232 -1.6420606684352186
1.1701871 -0.7324586981916524 -1.6389194945382948
1.1700324 -0.7327120521146764 -1.6357686363218604
1.1698778 -0.7329647199841737 -1.6326104421778311
1.1697232 -0.7332169021750115 -1.6294461495993924
1.1695685 -0.7334685916013728 -1.626277387079861
1.1694139 -0.7337197937832677 -1.6231020436806667
1.1692593 -0.7339705014872933 -1.6199231935825045
1.1691048 -0.7342205274782183 -1.6167362032687826
1.1689502 -0.7344702496950921 -1.6135426131365658
1.1687957 -0.7347192890428214 -1.6103436244659586
1.1686412 -0.734967830125975 -1.6071365536933073
1.1684868 -0.7352156874840868 -1.6039264685446373
1.1683323 -0.7354632366432824 -1.600715733573419
1.1681778 -0.7357102929355454 -1.5974980639610803
1.1680235 -0.7359566577158501 -1.5942718493534684
1.1678691 -0.7362025273782251 -1.5910392298940348
1.1677147 -0.7364478940572957 -1.5878010399909637
1.1675603 -0.7366927637185077 -1.5845541179313807
1.1674061 -0.7369369391615034 -1.5812955506810242
1.1672517 -0.7371808024070358 -1.5780212721579918
1.1670974 -0.7374239681107632 -1.5747371704900346
1.1669432 -0.7376666300449793 -1.571446526472683
1.1667889 -0.7379087804721814 -1.5681492682394251
1.1666347 -0.738150425193513 -1.5648459601190077
1.1664805 -0.7383913701095172 -1.5615353356654107
1.1663263 -0.7386319932260996 -1.558214735073479
1.1661721 -0.7388719144804344 -1.5548822417565111
1.166018 -0.7391113243336611 -1.551538342194489
1.1658639 -0.7393502146559775 -1.5481817420436383
1.1657097 -0.7395885897044389 -1.5448116922694726
1.1655557 -0.7398262570126813 -1.5414236065423044
1.1654017 -0.7400634041246976 -1.5380192860770292
1.1652476 -0.7403002060577312 -1.5346037197286735
1.1650935 -0.7405363009788564 -1.5311747471139086
1.1649395 -0.7407718634238768 -1.5277302214533617
1.1647856 -0.7410067150187873 -1.5242638637217003
1.1646316 -0.7412412102499985 -1.5207867584576933
1.1644777 -0.7414749916235625 -1.5172983066950487
1.1643238 -0.7417082316876004 -1.5137992751007616
1.1641699 -0.741940936162907 -1.5102911924359188
1.164016 -0.7421730964256293 -1.506774068632258
1.1638621 -0.742404718124029 -1.5032445997285744
1.1637083 -0.7426356131767419 -1.4997040158043529
1.1635544 -0.7428661448339656 -1.4961494349702493
1.1634007 -0.7430959468236636 -1.4925823372263298
1.1632469 -0.7433252031576779 -1.4890084262120675
1.1630931 -0.7435539056051553 -1.4854227906957256
1.1629394 -0.7437818821733957 -1.4818232039005252
1.1627856 -0.7440094774583322 -1.478209749344988
1.162632 -0.7442363434615393 -1.4745801715913465
1.1624783 -0.7444626469136754 -1.4709350610618663
1.1623247 -0.7446883924871716 -1.4672711579241358
1.162171 -0.7449135699788237 -1.4635883473733884
1.1620173 -0.745138183885088 -1.4598888128537655
1.1618638 -0.745362050814326 -1.456175442582999
1.1617103 -0.7455853496252665 -1.4524403897976732
1.1615567 -0.7458080700856863 -1.4486920492403081
1.1614032 -0.7460302171812362 -1.444920054052673
1.1612496 -0.746251779551648 -1.4411262306311998
1.1610961 -0.7464727615633451 -1.4373095681480537
1.1609427 -0.7466929805593069 -1.4334644126832734
1.1607893 -0.7469126116543917 -1.4295993012627783
1.1606357 -0.7471318147623122 -1.4257170592614579
1.1604824 -0.7473500847138275 -1.421813033882956
1.160329 -0.7475679199311799 -1.4178926065202286
1.1601756 -0.7477851570586406 -1.4139616311645107
1.1600223 -0.7480016168647062 -1.4100018448215879
1.159869 -0.7482174710368308 -1.4060128880902056
1.1597155 -0.74843287556635 -1.4020045425965586
1.1595623 -0.7486473339252026 -1.3979760097929363
1.159409 -0.7488613357587738 -1.3939265684980842
1.1592557 -0.7490747200459865 -1.3898653188888375
1.1591026 -0.7492873111444392 -1.3857904219138857
1.1589494 -0.7494992808233452 -1.3816982325314902
1.1587962 -0.7497106181190233 -1.3775867392885754
1.158643 -0.7499213274358545 -1.373444463979359
1.1584898 -0.7501313956326928 -1.369267778865778
1.1583368 -0.7503406631757085 -1.3650689068362156
1.1581836 -0.7505494445593309 -1.3608455328244922
1.1580305 -0.7507574194563233 -1.3566003107380278
1.1578774 -0.7509647392524571 -1.3523429090764183
1.1577244 -0.7511714106153156 -1.3480699084030092
1.1575713 -0.7513774223044182 -1.343780146898556
1.1574184 -0.7515826206621931 -1.3394753234022783
1.1572653 -0.7517873142062076 -1.33515225386324
1.1571124 -0.751991189381321 -1.3307971223554387
1.1569594 -0.7521943920500599 -1.3264212336149734
1.1568065 -0.7523969290215562 -1.3220299465952172
1.1566536 -0.7525986313091905 -1.3176271352259754
1.1565007 -0.7527998213034411 -1.313211022408052
1.1563479 -0.7530001739543758 -1.3087826496392965
1.156195 -0.7531998533665876 -1.3043389251650324
1.1560422 -0.7533988476621328 -1.299877347058679
1.1558894 -0.7535971636573495 -1.2954022504630345
1.1557366 -0.7537947900085883 -1.2909123779614258
1.1555839 -0.7539915802571314 -1.2864106150713974
1.155431 -0.7541878303106598 -1.2818942576821797
1.1552783 -0.75438324115684 -1.2773612238227336
1.1551256 -0.7545779540133662 -1.2728173189523948
1.154973 -0.7547718255243523 -1.2682602776333438
1.1548203 -0.7549651463044916 -1.263686393274431
1.1546676 -0.7551577726596793 -1.2590998892282137
1.154515 -0.7553495428793066 -1.2545001612271185
1.1543624 -0.7555406149643065 -1.2498852019648077
1.1542099 -0.7557309768244139 -1.245255717677097
1.1540573 -0.7559206360874995 -1.240611465405779
1.1539048 -0.7561094329962422 -1.2359500776326167
1.1537522 -0.7562976692419925 -1.2312655459907185
1.1535997 -0.7564850379670575 -1.226560529982026
1.1534473 -0.7566716924779119 -1.221836546157285
1.1532948 -0.756857621011792 -1.2171011864414456
1.1531423 -0.7570428311539242 -1.2123484598021472
1.1529899 -0.7572273104156583 -1.2075771013075358
1.1528375 -0.7574109220551876 -1.2027886944288522
1.1526852 -0.7575937982393198 -1.1979880493072577
1.1525328 -0.757775946943199 -1.193172264973385
1.1523805 -0.7579573555599445 -1.1883366190872875
1.1522281 -0.7581380303475316 -1.1834732335004643
1.1520758 -0.7583179576214693 -1.1785904894511035
1.1519235 -0.7584970037914462 -1.173677457514326
1.1517713 -0.7586752948123417 -1.1687396719243845
1.151619 -0.7588529762708985 -1.163771850010499
1.1514668 -0.7590296164638969 -1.1587701060490898
1.1513146 -0.7592056363846087 -1.1537418897329406
1.1511624 -0.7593808842614177 -1.1486928601020534
1.1510103 -0.7595552303106893 -1.143622079296355
1.1508582 -0.7597287982915447 -1.1385296690327227
1.1507059 -0.7599017306639695 -1.1334185711735294
1.150554 -0.7600736090977215 -1.128287850671256
1.1504018 -0.7602448448566186 -1.123135060123346
1.1502497 -0.7604152904227556 -1.1179586519736004
1.1500977 -0.7605848177783662 -1.1127475038621446
1.1499457 -0.760753546080634 -1.1075080801649366
1.1497937 -0.7609214804152479 -1.1022353018237179
1.1496418 -0.7610886065039603 -1.0969402363011997
1.1494898 -0.7612549306669284 -1.091614071049581
1.1493378 -0.7614204385806161 -1.0862722157176723
1.1491859 -0.7615850097456306 -1.0809140314240762
1.149034 -0.7617487599622234 -1.075533434791584
1.1488822 -0.7619116972535053 -1.0701376480313474
1.1487303 -0.7620738084401247 -1.0647267911979015
1.1485784 -0.7622351018893192 -1.059295808395793
1.1484265 -0.7623955636173071 -1.0538469249999112
1.1482748 -0.7625550764166552 -1.0483749778817573
1.148123 -0.7627137516175629 -1.0428833452403519
1.1479713 -0.7628715980984703 -1.0373788229952121
1.1478195 -0.7630286024636913 -1.0318596424060638
1.1476678 -0.7631847731819644 -1.0263154684084455
1.1475161 -0.7633399730452678 -1.0207460551079632
1.1473644 -0.76349445299343 -1.0151465894287617
1.1472127 -0.7636479551244454 -1.0095217442052111
1.1470611 -0.7638006087847348 -1.003886522610844
1.1469095 -0.763952401809069 -0.9982432365941262
1.146758 -0.7641032249039523 -0.9925835122756039
1.1466063 -0.7642533020081149 -0.98691838434902
1.1464548 -0.764402407979684 -0.9812394233679437
1.1463032 -0.7645507631066747 -0.9755521476240397
1.1461517 -0.7646981456896783 -0.969855189664979
1.1460003 -0.7648445428944949 -0.9641527786712799
1.1458488 -0.7649901972870256 -0.958443718641002
1.1456972 -0.7651349797325776 -0.9527273631334279
1.1455458 -0.7652787884313242 -0.9469990967333277
1.1453944 -0.7654217224926169 -0.9412586586120832
1.145243 -0.7655637933386674 -0.9355108638383985
1.1450917 -0.7657049870826748 -0.9297582384183743
1.1449403 -0.7658453163540776 -0.9240050942652657
1.144789 -0.7659846579836401 -0.9182445964389742
1.1446376 -0.7661232432491673 -0.9124821156009267
1.1444863 -0.7662608416158881 -0.906720570550582
1.144335 -0.766397574717783 -0.9009628344968998
1.1441838 -0.766533430349014 -0.8951964777684278
1.1440326 -0.7666683122376287 -0.8894172544800939
1.1438813 -0.7668024194035888 -0.8836285884531382
1.1437302 -0.7669355514615608 -0.8778313715022068
1.143579 -0.7670678004401742 -0.8720274873494934
1.1434278 -0.7671991773954445 -0.8662089513991521
1.1432767 -0.7673296674515738 -0.8603758859946046
1.1431255 -0.7674592808565088 -0.8545262493114619
1.1429745 -0.767587901674469 -0.8486713283912339
1.1428233 -0.767715744061025 -0.8427972636065221
1.1426723 -0.7678425906825485 -0.8369026232689971
1.1425213 -0.7679685513086757 -0.8309833288186956
1.1423702 -0.7680936097158725 -0.8250367221721389
1.1422193 -0.7682176755521395 -0.8190546074529399
1.1420683 -0.7683409272741849 -0.8130460000283445
1.1419173 -0.7684631794447614 -0.8070083624011635
1.1417664 -0.768584511904496 -0.800948935448582
1.1416155 -0.7687049350393584 -0.7948665920095547
1.1414646 -0.7688244318906913 -0.7887664869347508
1.1413137 -0.7689430145841339 -0.782661367960727
1.1411629 -0.769060575668285 -0.7765505104044591
1.141012 -0.7691773135896646 -0.7704313365481877
1.1408612 -0.7692930293550962 -0.7643051790543299
1.1407104 -0.7694078269552708 -0.7581656126014639
1.1405596 -0.7695216911024098 -0.7520137359558164
1.1404089 -0.7696345437821079 -0.7458447768641456
1.1402581 -0.7697465471129213 -0.7396559957303255
1.1401074 -0.7698575339856799 -0.7334334986707822
1.1399567 -0.769967573927265 -0.727181033916959
1.139806 -0.7700766766694954 -0.7209004976740249
1.1396554 -0.7701848237660883 -0.7145896619838095
1.1395047 -0.7702920246062744 -0.708247543516096
1.1393541 -0.7703981765513336 -0.7018750687194502
1.1392034 -0.7705034571288358 -0.6954766928805873
1.1390529 -0.7706076823769775 -0.6890509640427686
1.1389023 -0.7707109449694917 -0.6826025590492867
1.1387517 -0.7708132279464356 -0.6761236176228362
1.1386013 -0.7709144586334499 -0.66960134391698
1.1384507 -0.7710147782795934 -0.6630498292453139
1.1383003 -0.7711140376356255 -0.656465665640773
1.1381499 -0.771212296484073 -0.6498422553645299
1.1379994 -0.7713095635623057 -0.6431892019333921
1.137849 -0.7714058201178792 -0.6364990557451069
1.1376985 -0.7715010747359117 -0.6297797832755052
1.1375482 -0.7715952351712528 -0.6230362133977267
1.1373978 -0.7716884608107921 -0.6162713964371921
1.1372474 -0.7717805875294995 -0.6094853097015945
1.1370971 -0.7718716988472352 -0.6026750586243043
1.1369469 -0.7719617068619281 -0.5958429301705533
1.1367966 -0.7720507633084498 -0.5889779957077149
1.1366463 -0.7721387789368029 -0.5820789995838229
1.1364961 -0.7722256926809615 -0.5751518103095741
1.1363459 -0.7723115579781731 -0.5682081607718635
1.1361957 -0.7723963856301764 -0.5612453604813193
1.1360455 -0.7724801590499474 -0.5542587294365217
1.1358953 -0.7725628879022289 -0.5472488430560009
1.1357452 -0.7726444909012952 -0.5402174257487469
1.1355951 -0.7727250436931374 -0.5331689574213329
1.1354449 -0.7728045931754791 -0.5260902810182678
1.1352948 -0.772883021718034 -0.5189879412729663
1.1351448 -0.772960315034028 -0.5118671633155141
1.1349947 -0.7730366060270225 -0.5047284288771872
1.1348448 -0.7731117580481223 -0.49756557566940857
1.1346947 -0.7731858984150215 -0.4903719536759141
1.1345447 -0.7732588936811869 -0.48315965182257975
1.1343948 -0.7733308126779782 -0.47594105389314795
1.1342448 -0.7734016427940739 -0.4687191881833774
1.134095 -0.7734713400145294 -0.46148861010502207
1.133945 -0.7735400018989863 -0.4542612136757613
1.1337951 -0.7736075334978656 -0.44704064191404275
1.1336453 -0.7736739757444367 -0.4398055068190811
1.1334955 -0.7737393390955697 -0.4325568570550756
1.1333456 -0.7738036089858861 -0.42529509906208507
1.1331958 -0.7738667960348979 -0.4180200690420711
1.133046 -0.7739288366049938 -0.41073576556955455
1.1328962 -0.7739898405990522 -0.40344440502561874
1.1327465 -0.7740496985633051 -0.3961600574571667
1.1325967 -0.774108472697722 -0.38888382011466793
1.132447 -0.774166151813121 -0.3816184043612201
1.1322974 -0.7742227040540759 -0.3743437548688269
1.1321477 -0.7742782053026579 -0.3670703398675222
1.1319981 -0.7743325816125278 -0.35980201749641355
1.1318485 -0.7743858640284461 -0.35254268924730026
1.1316988 -0.7744380680564951 -0.3452894740951151
1.1315492 -0.7744891801331689 -0.338040326398754
1.1313996 -0.7745392143467628 -0.3307830798672088
1.1312501 -0.7745881157649618 -0.32350832323527245
1.1311005 -0.7746359732805735 -0.3162187044332342
1.130951 -0.7746826946934807 -0.30890037208798016
1.1308016 -0.7747283267528138 -0.30156548487815843
1.1306521 -0.7747728546671105 -0.29420772684756785
1.1305027 -0.7748162528706359 -0.2868351802300401
1.1303532 -0.7748585762725703 -0.2794484300966125
1.1302038 -0.7748997672160457 -0.2720362219997533
1.1300545 -0.7749398430185522 -0.26460514658780215
1.1299051 -0.7749788152607141 -0.2571752373800972
1.1297557 -0.7750166720008963 -0.2497622956378383
1.1296064 -0.7750534299386354 -0.24236996059774746
1.129457 -0.775089078648434 -0.2350060604922045
1.1293077 -0.7751236093992335 -0.22767377526387905
1.1291585 -0.7751570406131952 -0.2203681692701617
1.1290092 -0.7751893901061091 -0.21308065519143782
1.12886 -0.7752206463456613 -0.20581610262954225
1.1287107 -0.7752508276358775 -0.19857880041743248
1.1285616 -0.7752799001905245 -0.19136485762218883
1.1284125 -0.7753079063121672 -0.18418470276506682
1.1282632 -0.7753348587426748 -0.17704348362829672
1.1281141 -0.7753607349268826 -0.16993913745902528
1.127965 -0.7753855464411875 -0.16286239637975736
1.127816 -0.7754092931707379 -0.15581631921019817
1.1276668 -0.7754320025756253 -0.1487951301194073
1.1275178 -0.775453656488961 -0.14179112390979356
1.1273688 -0.7754742607343356 -0.1348095027445397
1.1272198 -0.7754938338034538 -0.12784770582601537
1.1270708 -0.7755123630509057 -0.12090064691896119
1.1269218 -0.7755298654933596 -0.11396443159851198
1.1267729 -0.7755463145050242 -0.10703712288017271
1.1266239 -0.7755617515121059 -0.10010586059491114
1.126475 -0.7755761369537056 -0.09317380569152324
1.1263261 -0.7755894973745111 -0.08624239684237264
1.1261772 -0.775601818639765 -0.07931119108645898
1.1260283 -0.7756131147445218 -0.07237521946286074
1.1258795 -0.7756233625622072 -0.06543440150987953
1.1257306 -0.7756325908280813 -0.0584753457431813
1.1255819 -0.7756407683801884 -0.051499493836669574
1.1254331 -0.7756479136806314 -0.0445089177260745
1.1252843 -0.7756540107529041 -0.03749626242492155
1.1251355 -0.7756590693648638 -0.030459943182913677
1.1249869 -0.7756630699892352 -0.0234046895839999
1.1248382 -0.7756660276873775 -0.016343256089903748
1.1246895 -0.7756679297477945 -0.009269551392087067
1.1245408 -0.7756687850140787 -0.002191590479268087
1.1243922 -0.7756685809459537 0.004894021841839622
1.1242436 -0.7756673301512564 0.011995827741533134
1.124095 -0.7756650137651023 0.01912973890236683
1.1239464 -0.7756616445861805 0.026283766430356438
1.1237978 -0.7756572015975888 0.03344504436468949
1.1236492 -0.77565170537275 0.04061018696101395
1.1235007 -0.7756451376754553 0.047772742079824924
1.1233523 -0.7756375193248192 0.05494147971595912
1.1232038 -0.7756288218837782 0.06211691854422405
1.1230553 -0.7756190723377631 0.06932241906345585
1.1229068 -0.775608234702135 0.07655405259538275
1.1227584 -0.7755963386447675 0.0838131312793915
1.12261 -0.7755833546474064 0.09110673828308667
1.1224617 -0.7755693049114459 0.09843615117578154
1.1223133 -0.7755541454000549 0.10579557213741013
1.122165 -0.7755379130279534 0.11318551469725267
1.1220165 -0.775520559172847 0.12061886214299808
1.1218683 -0.7755021216047097 0.1281064113460215
1.12172 -0.7754825610277004 0.13564894628756574
1.1215718 -0.7754619028855885 0.14324989195027166
1.1214235 -0.775440087629658 0.15091145162004585
1.1212753 -0.7754171585437135 0.15864269729585076
1.121127 -0.7753930501849963 0.1664442114068588
1.1209788 -0.7753678085668194 0.17432693021745
1.1208307 -0.775341382388654 0.18231615886514888
1.1206825 -0.7753137737052823 0.1904025509966067
1.1205344 -0.7752849740275821 0.1985921508096559
1.1203862 -0.7752549389614848 0.20687195530850216
1.1202382 -0.7752236878034692 0.21523598104080094
1.1200901 -0.775191200520551 0.2236773959315977
1.1199421 -0.7751574497773611 0.23219171956875695
1.119794 -0.7751224412720427 0.2407788871829809
1.119646 -0.7750861482021437 0.24942936039623753
1.119498 -0.7750486086405528 0.25814075808068254
1.1193501 -0.7750097672859385 0.26691070272624756
1.1192021 -0.77496963260299 0.2757439390982388
1.1190542 -0.7749281775782527 0.28464397949818543
1.1189063 -0.7748854102411215 0.2936000015672776
1.1187583 -0.7748413049737032 0.3026165543434938
1.1186105 -0.7747959079521557 0.3116708202386446
1.1184626 -0.7747491234371718 0.32075758419214023
1.1183147 -0.7747010403210749 0.3298747836209321
1.1181669 -0.7746515981279448 0.3390212709641865
1.1180191 -0.7746008105856663 0.348203011791306
1.1178714 -0.7745486955344206 0.3574341972290958
1.1177236 -0.7744951777855485 0.3667298523593406
1.1175759 -0.7744403170534105 0.376092183723348
1.1174282 -0.7743840769987242 0.3855168928666529
1.1172805 -0.7743264323981872 0.39499697576400244
1.1171328 -0.774267390981303 0.404547703940588
1.1169851 -0.774206925983887 0.4141547340215558
1.1168375 -0.7741450980086406 0.42379658246725305
1.1166898 -0.7740817832994097 0.4334925919149299
1.1165422 -0.7740170937371349 0.443240878584065
1.1163946 -0.7739509531325693 0.4530342279630268
1.116247 -0.773883372979677 0.46287205617110194
1.1160995 -0.7738143284871385 0.47275692193451185
1.115952 -0.7737438874504242 0.4826935781272945
1.1158046 -0.7736719687663752 0.4926689183702214
1.115657 -0.7735985260509677 0.5026876602112426
1.1155095 -0.773523653635073 0.5127361027856162
1.115362 -0.7734473068083118 0.5228111763491115
1.1152147 -0.7733695259286576 0.5329145298131719
1.1150672 -0.7732901982502334 0.5430613250777567
1.1149199 -0.773209429071592 0.5532225527405265
1.1147724 -0.7731271045258579 0.5633962235290091
1.1146251 -0.7730433369761452 0.5735928761350393
1.1144779 -0.7729581434626561 0.5838076475775229
1.1143305 -0.7728713662909342 0.594020432088537
1.1141832 -0.7727830934430583 0.6042457255809364
1.114036 -0.7726933758404099 0.6144898253498176
1.1138887 -0.7726021583748116 0.6247461614021074
1.1137414 -0.7725093462110005 0.6349972640843162
1.1135943 -0.7724151874699038 0.6452347778267769
1.1134471 -0.7723194355822313 0.6554586738397166
1.1132998 -0.7722221903137296 0.6656677270089497
1.1131527 -0.7721235118805528 0.6758777153227267
1.1130055 -0.7720232593579264 0.6861008872102761
1.1128584 -0.7719215744019116 0.6963195376263861
1.1127113 -0.771818396768163 0.7065299017363906
1.1125643 -0.7717137919366158 0.7167483048605662
1.1124172 -0.7716076069064761 0.7269886130192943
1.1122702 -0.7714999914574568 0.7372640800156333
1.1121231 -0.7713907838472112 0.7475623717425034
1.1119761 -0.7712801413536655 0.7578775880107484
1.1118292 -0.77116798982234 0.7682088930001496
1.1116822 -0.7710543091344505 0.7785762822379605
1.1115353 -0.770939203108441 0.7889851202140051
1.1113883 -0.7708224628507964 0.7994239203267269
1.1112415 -0.7707042914677144 0.8098821914992665
1.1110946 -0.7705845734300659 0.8203682892121515
1.1109477 -0.7704633226927385 0.8308700405034831
1.1108009 -0.7703405193598211 0.8413966221525996
1.110654 -0.7702161756930107 0.8519633772933503
1.1105072 -0.7700903707735244 0.8625783131585835
1.1103604 -0.7699629090758351 0.8732394204161705
1.1102136 -0.7698339764145844 0.883925569347636
1.1100669 -0.7697034802679361 0.8946610380338298
1.1099201 -0.7695713966496779 0.9054530127023974
1.1097735 -0.7694378428172701 0.9162854151473483
1.1096268 -0.7693025792598268 0.927162213575481
1.1094801 -0.7691658357233856 0.9380874399660911
1.1093335 -0.7690274774226719 0.9490769825904324
1.1091869 -0.768887512747343 0.9601046884490538
1.1090403 -0.7687459209973154 0.9711542201890933
1.1088936 -0.768602715716091 0.9822301133409487
1.108747 -0.7684578753095536 0.9933457184599626
1.1086005 -0.7683115309829928 1.0044770125838498
1.108454 -0.7681635459147292 1.0156314485390998
1.1083075 -0.7680139330571376 1.0268106321490418
1.108161 -0.7678626709386517 1.0380429325357923
1.1080145 -0.767709766616086 1.0493318948349895
1.1078681 -0.7675553234154292 1.0606624144386125
1.1077216 -0.767399099671012 1.0720208691887734
1.1075752 -0.7672413308377591 1.0834110914579376
1.1074288 -0.7670818994931984 1.0948296560982986
1.1072824 -0.7669207887099044 1.106249578699131
1.107136 -0.7667580140851185 1.117667218191333
1.1069897 -0.7665936940157837 1.1290944858698129
1.1068434 -0.7664275735473165 1.140530737055011
1.1066971 -0.7662599086951515 1.1519646807604882
1.1065508 -0.7660905783178698 1.1633993256815043
1.1064045 -0.7659195678482665 1.174843764449189
1.1062583 -0.7657468889126179 1.1863079545577555
1.106112 -0.7655725249891489 1.197788731103223
1.1059659 -0.7653966317829348 1.209274240618445
1.1058197 -0.7652190526368471 1.220761311576405
1.1056734 -0.7650396558602605 1.2322427142150454
1.1055273 -0.7648587215081818 1.2437067588211133
1.1053813 -0.7646762685714686 1.2551594461338762
1.1052351 -0.7644919856987241 1.2666112279554946
1.1050891 -0.7643061893120745 1.278046300012255
1.1049429 -0.7641185628673258 1.289478365140425
1.1047969 -0.7639294281358942 1.300902352198184
1.1046509 -0.7637386180192794 1.3123203382641608
1.1045048 -0.76354614786285 1.3237431117962646
1.1043588 -0.7633520004083779 1.3351974258658743
1.1042129 -0.7631563458581021 1.346666813897312
1.104067 -0.7629590092137665 1.35815757111191
1.1039209 -0.7627598381558175 1.3696783833268102
1.103775 -0.7625591402583346 1.3812223803964858
1.1036291 -0.7623567626845611 1.3927922031095006
1.1034833 -0.7621528551101121 1.4043915224355565
1.1033374 -0.7619470929985132 1.4160095436309712
1.1031916 -0.7617397979480544 1.4276447154799845
1.1030458 -0.7615308116523628 1.4392893243791578
1.1029 -0.7613201211093822 1.450941014346815
1.1027542 -0.7611077367366998 1.4626097985140711
1.1026084 -0.7608936430817502 1.4743117385041202
1.1024626 -0.7606778464383118 1.4860493008494233
1.102317 -0.760460509304092 1.497803812896069
1.1021713 -0.7602414645250871 1.509572115651745
1.1020256 -0.7600206983100509 1.5213592735107602
1.10188 -0.7597982193325178 1.5331659367108954
1.1017343 -0.7595740131754486 1.5449943283263126
1.1015886 -0.7593480876319885 1.5568509315751662
1.101443 -0.7591206139260026 1.5687318575195888
1.1012975 -0.758891414193534 1.5806419743566413
1.1011518 -0.7586602844911542 1.592569629432342
1.1010063 -0.7584276128070232 1.6045138322024275
1.1008608 -0.7581933871577414 1.616478852287087
1.1007153 -0.7579572325354753 1.6284576732574634
1.1005697 -0.757719327251886 1.6404588053884266
1.1004243 -0.7574798752296881 1.6524848671771541
1.1002789 -0.7572386657354088 1.6645553569007183
1.1001334 -0.7569957040600656 1.6766488513988669
1.099988 -0.7567509762921675 1.688773009857569
1.0998427 -0.7565046886218899 1.7009542438476275
1.0996972 -0.756256418572946 1.7131735349220647
1.0995519 -0.7560065790887065 1.7254430540840742
1.0994065 -0.7557547389579274 1.7377863388393298
1.0992612 -0.7555013127488913 1.7501970056490426
1.099116 -0.7552462830888703 1.7626454553463924
1.0989707 -0.7549892385130808 1.7751349669054335
1.0988253 -0.7547303691735218 1.787674781849024
1.0986801 -0.7544698940197847 1.8002666180898297
1.098535 -0.7542075812818553 1.8128909880016315
1.0983897 -0.7539434401442878 1.8255469776573914
1.0982445 -0.7536774522967272 1.838232051313732
1.0980994 -0.7534096271439481 1.850951962761252
1.0979542 -0.7531399461044014 1.863695922749164
1.0978091 -0.7528686433138776 1.8764628040063613
1.097664 -0.7525954785927703 1.8892646237678299
1.0975189 -0.7523204611339783 1.9021038807238864
1.0973738 -0.7520435708316972 1.9149853649961284
1.0972288 -0.7517648161211953 1.927902780312568
1.0970837 -0.7514841774523383 1.9408609375176866
1.0969387 -0.7512018951504145 1.9538596439500526
1.0967938 -0.75091771769336 1.9669128549118207
1.0966487 -0.7506314160415498 1.980014445652397
1.0965037 -0.7503434406398622 1.9931625978085703
1.0963589 -0.7500538007901747 2.0063569398332737
1.0962139 -0.7497619992387946 2.019605013813069
1.096069 -0.7494682807013654 2.0328995584283005
1.0959241 -0.7491728692082954 2.0462218758757786
1.0957793 -0.7488755331207374 2.0595679378130543
1.0956345 -0.7485762557864287 2.0729289002230273
1.0954896 -0.7482750487239274 2.0863145462582326
1.0953448 -0.7479718944175736 2.09971566454491
1.0952001 -0.7476670553080256 2.113153371091893
1.0950553 -0.7473602614778526 2.126622498991329
1.0949105 -0.7470512699489412 2.1401140696202816
1.0947658 -0.7467405708933353 2.15363874275282
1.0946211 -0.7464279191375415 2.1671936936496183
1.0944765 -0.7461135571251262 2.180755729758577
1.0943317 -0.7457969776004446 2.1943596983480216
1.0941871 -0.745478682119113 2.208002878083094
1.0940425 -0.74515841759753 2.2216850470916696
1.0938978 -0.7448358991874023 2.235405568655909
1.0937533 -0.7445119345295199 2.2491614595250677
1.0936087 -0.7441857033605074 2.2629481308194794
1.0934641 -0.7438574840824843 2.276770626935009
1.0933197 -0.7435275286798256 2.2906180966861047
1.093175 -0.7431953054887961 2.3044727118301847
1.0930306 -0.7428613465151676 2.3183377220986197
1.0928861 -0.7425253902939736 2.332217891679139
1.0927417 -0.7421876992361266 2.346118448982562
1.0925972 -0.741847726138298 2.3600368899684616
1.0924528 -0.7415057345117172 2.373968503265967
1.0923084 -0.7411620197019543 2.3879125174712366
1.092164 -0.7408162839906306 2.4018718542813433
1.0920197 -0.7404685374183642 2.4158690310121944
1.0918753 -0.7401187613102925 2.429890214696881
1.091731 -0.7397669663578181 2.443937324032886
1.0915867 -0.7394134271176188 2.4580077236943776
1.0914425 -0.7390578635669105 2.4720983882765424
1.0912981 -0.7386999624628178 2.4862282701454395
1.0911539 -0.7383403235601839 2.500386718826418
1.0910096 -0.7379786342524667 2.514554052978023
1.0908655 -0.7376152086554147 2.5287367107952528
1.0907212 -0.7372494267306845 2.54295131556751
1.0905771 -0.7368819048336678 2.5571853783074694
1.090433 -0.7365123218684494 2.57144301284989
1.0902888 -0.736140382689837 2.5857248421598933
1.0901448 -0.7357669931878155 2.6000222275840703
1.0900006 -0.7353912382223079 2.6143614516645854
1.0898565 -0.7350134064171195 2.6287453983972977
1.0897125 -0.7346338207454394 2.6431564094067577
1.0895684 -0.7342518345769118 2.657589930874436
1.0894244 -0.7338680908122738 2.672069071305316
1.0892804 -0.7334822504927617 2.686599101945057
1.0891365 -0.7330946441410908 2.701164753642699
1.0889925 -0.7327046075830788 2.7157780731190098
1.0888485 -0.7323124726512871 2.730419178185781
1.0887046 -0.7319185459904858 2.7450858235053603
1.0885607 -0.7315225150212471 2.7597754455831836
1.0884168 -0.7311243605231492 2.7744960636024554
1.0882729 -0.7307240932410874 2.789250054279991
1.088129 -0.7303216927612753 2.8040423398790626
1.0879853 -0.7299175041799811 2.8188702537535524
1.0878415 -0.7295111733276 2.8337348677046164
1.0876976 -0.7291023722669071 2.8486294833560732
1.0875539 -0.7286917591369059 2.8635536361404417
1.0874101 -0.7282790056818421 2.8785028393009537
1.0872664 -0.727864437895139 2.893484844142977
1.0871227 -0.7274473757737786 2.908508980250244
1.086979 -0.7270284920394366 2.923575255993075
1.0868353 -0.7266070979304894 2.9386777963566666
1.0866916 -0.7261838760465774 2.953806083214199
1.086548 -0.7257584845103263 2.9689673956153597
1.0864044 -0.7253312621123751 2.984158279591493
1.0862608 -0.7249015063817171 2.999372812610294
1.0861173 -0.7244699158234505 3.0146310960452793
1.0859736 -0.7240357762206724 3.0299324355624413
1.0858301 -0.7235997935771831 3.0452775095865707
1.0856866 -0.7231616094943707 3.060661248619506
1.085543 -0.7227212105622114 3.0760849409041255
1.0853996 -0.7222789663634585 3.0915562349612733
1.0852561 -0.7218341268107245 3.1070578336259325
1.0851127 -0.7213874369388962 3.1225870890076974
1.0849693 -0.7209385122982233 3.1381525746405257
1.0848259 -0.7204873584862971 3.1537456824138412
1.0846825 -0.7200339608841981 3.1693764864834097
1.084539 -0.7195783238455485 3.1850456192010177
1.0843958 -0.7191208125397394 3.2007630651581134
1.0842524 -0.7186606668173797 3.216534381386206
1.0841091 -0.718198637156997 3.232338734233514
1.0839658 -0.7177343449288627 3.2481703773762294
1.0838225 -0.7172677776175502 3.2640379369603196
1.0836792 -0.7167989379645573 3.2799433134021942
1.083536 -0.7163282047958641 3.295886732964424
1.0833927 -0.7158547956034196 3.3118710659087274
1.0832496 -0.7153794856559226 3.3278998015824754
1.0831064 -0.7149018820462701 3.343946126284944
1.0829632 -0.7144219758390877 3.3600316936496784
1.08282 -0.7139397660225761 3.376160760942077
1.0826769 -0.7134552414261042 3.392333983392068
1.0825338 -0.712968804703477 3.408575237983308
1.0823908 -0.7124800376796437 3.424869937642877
1.0822476 -0.7119885290855461 3.441227129512593
1.0821046 -0.7114950835394759 3.457632551754209
1.0819616 -0.7109997035624348 3.4740886041810723
1.0818186 -0.7105015486583288 3.4906077301815985
1.0816755 -0.71000102913915 3.5071962457664787
1.0815326 -0.7094985482627353 3.523846156866653
1.0813897 -0.7089936866020433 3.5405486530302124
1.0812467 -0.7084864298777035 3.5573235289048584
1.0811038 -0.7079767728847663 3.5741708057054598
1.0809609 -0.7074647001979106 3.5910891212480927
1.080818 -0.7069506340122627 3.6081143893403205
1.0806751 -0.7064336961500012 3.625208703678452
1.0805323 -0.7059147485466625 3.6423583827511252
1.0803895 -0.7053933437368752 3.6595523060250947
1.0802467 -0.7048694852363676 3.6767883711729943
1.0801039 -0.7043431572065953 3.6940694304430286
1.0799611 -0.7038143628648683 3.7113943190990137
1.0798184 -0.7032835306252873 3.7287561962156706
1.0796757 -0.7027502214267677 3.7461751625595703
1.0795329 -0.7022139710459228 3.763632933158756
1.0793902 -0.7016756802331112 3.7811251313635097
1.0792476 -0.7011353369091783 3.7986632505810602
1.0791049 -0.700592040336311 3.816251658300155
1.0789622 -0.7000462261198978 3.8338826972824713
1.0788196 -0.699498356035729 3.8515582546782454
1.078677 -0.6989479575514483 3.8692774308034483
1.0785345 -0.6983950348780731 3.887040068109726
1.0783919 -0.6978395709999228 3.904854597255944
1.0782493 -0.697281568942293 3.922714216005704
1.0781069 -0.6967214817505382 3.9406115351771605
1.0779643 -0.6961583750463557 3.9585616206971546
1.0778219 -0.6955931754188587 3.976539404237825
1.0776794 -0.6950254165350962 3.9945573116705426
1.077537 -0.6944550834991262 4.01261228329269
1.0773945 -0.6938821802484201 4.0307097315966915
1.0772521 -0.6933071734367681 4.0488440741028615
1.0771097 -0.692729102725116 4.0670227488389665
1.0769674 -0.6921489221537297 4.085230043335201
1.076825 -0.6915661518265944 4.103466583712383
1.0766827 -0.6909807794341315 4.121736191573738
1.0765404 -0.6903928085080511 4.140034771129367
1.076398 -0.6898022268939695 4.158364087787124
1.0762558 -0.6892095338677212 4.176745232616322
1.0761135 -0.6886137198848008 4.195167619784357
1.0759712 -0.6880157872139894 4.213632215179117
1.075829 -0.687415220985589 4.2321250897366545
1.0756868 -0.6868120283678403 4.250645508830733
1.0755446 -0.6862061947360477 4.269184396865115
1.0754025 -0.6855982388254496 4.2877489814090675
1.0752603 -0.6849871236739015 4.30635372003227
1.0751182 -0.6843738806566517 4.325000158350394
1.0749761 -0.6837579781515134 4.3436952228020385
1.074834 -0.6831394212805633 4.362452607559341
1.0746919 -0.6825181885052388 4.381265518414985
1.0745499 -0.6818948094401117 4.400122175696648
1.0744078 -0.6812682172864459 4.419017916860279
1.0742658 -0.6806394734656217 4.437945129603518
1.0741239 -0.6800080320871401 4.456908477515865
1.0739819 -0.6793739042439622 4.4758953827880275
1.0738399 -0.6787370706580164 4.494918585885284
1.0736979 -0.6780975410769272 4.513977667824748
1.0735561 -0.6774558349977579 4.533075909679313
1.0734141 -0.6768108822501548 4.552208737965666
1.0732722 -0.6761637459185068 4.571423470245638
1.0731304 -0.6755138823670275 4.590730104869234
1.0729885 -0.6748612698715964 4.610096279482313
1.0728467 -0.6742059110859879 4.629533832719072
1.0727049 -0.6735483382136741 4.649024895723795
1.072563 -0.6728874497065889 4.668558978067555
1.0724213 -0.6722243398576145 4.688130006296409
1.0722796 -0.6715584585017602 4.707738088087842
1.0721378 -0.6708897881516602 4.7274209962113725
1.0719961 -0.6702183277451722 4.747167654456827
1.0718545 -0.6695446279891947 4.766958997661829
1.0717127 -0.6688675565606074 4.786798162025658
1.0715711 -0.6681882379639306 4.806685215357185
1.0714295 -0.667506101659618 4.826641304372996
1.0712879 -0.6668211309894749 4.846659927689977
1.0711462 -0.6661333259583898 4.866717808041033
1.0710046 -0.6654426740749579 4.886808993612814
1.0708631 -0.6647497626282654 4.906928810547119
1.0707215 -0.6640534114887346 4.927074047084349
1.07058 -0.6633547983326699 4.9472608225750125
1.0704385 -0.662653319979424 4.967503061163879
1.070297 -0.661948978483087 4.987796167553021
1.0701555 -0.6612417574764522 5.008131500368838
1.0700141 -0.6605322594370118 5.028509540057622
1.0698726 -0.6598192703137237 5.048940489642169
1.0697312 -0.6591039960448435 5.069415682787404
1.0695899 -0.6583858173012777 5.0899442456915995
1.0694485 -0.6576647389347694 5.110515145559877
1.0693071 -0.6569407434608855 5.13112586224161
1.0691657 -0.6562138363027951 5.1517902111138945
1.0690244 -0.6554846139935107 5.17250340222418
1.0688832 -0.6547524674277022 5.1932662590703424
1.0687418 -0.6540167591889214 5.214057486920924
1.0686005 -0.6532787378053266 5.234896937789555
1.0684594 -0.6525383885174364 5.255775076732547
1.0683181 -0.6517944680677056 5.27669248027776
1.0681769 -0.6510475835044615 5.2976546433776806
1.0680357 -0.650298374007384 5.318656317144501
1.0678946 -0.6495461907988279 5.339701134269134
1.0677534 -0.6487910401633294 5.360796706195217
1.0676123 -0.6480329021540064 5.381940316601608
1.0674711 -0.647271781804502 5.403151266577045
1.06733 -0.646507657175013 5.42441381268115
1.067189 -0.6457411832965126 5.445719595086193
1.0670478 -0.6449710440968837 5.467057762843599
1.0669068 -0.6441985504469234 5.488458662006889
1.0667658 -0.6434230266989952 5.509904190338827
1.0666248 -0.6426444855761794 5.531373570470641
1.0664839 -0.6418635663503757 5.5528892452747405
1.0663428 -0.6410789562656475 5.574452171149166
1.0662019 -0.6402919618394415 5.5960405594808025
1.066061 -0.639501930775211 5.617656362728811
1.0659201 -0.6387088437178781 5.639317084760136
1.0657792 -0.6379127085883572 5.661020012975721
1.0656383 -0.637113505403507 5.68276465684092
1.0654974 -0.6363112425550469 5.7045483646149755
1.0653566 -0.6355065823681801 5.726365827594444
1.0652158 -0.6346988545681936 5.748223027593018
1.065075 -0.6338880403257731 5.770111434047026
1.0649343 -0.6330741492480693 5.792032886865485
1.0647935 -0.6322571619356325 5.814000534358128
1.0646527 -0.6314370856963762 5.836008916013533
1.064512 -0.6306145984691593 5.8580633581318144
1.0643712 -0.6297883115618462 5.880169124467967
1.0642306 -0.6289596054350047 5.902332599032138
1.0640899 -0.6281277824658406 5.92455666533842
1.0639492 -0.6272928238806731 5.946839178540094
1.0638087 -0.6264554432793852 5.969167955878928
1.063668 -0.6256142014227858 5.991556428894897
1.0635275 -0.6247705287201076 6.013991737850653
1.0633868 -0.6239229746478228 6.036469718079681
1.0632463 -0.6230729849453223 6.058973071621097
1.0631057 -0.6222198228245199 6.08151333938398
1.0629653 -0.6213642226325344 6.104107751028661
1.0628247 -0.620504710009279 6.126730411588666
1.0626842 -0.6196420240570912 6.149391454169067
1.0625437 -0.6187768768341129 6.1720873869379504
1.0624033 -0.6179085483704257 6.194814202704489
1.0622629 -0.6170370178942717 6.217573458590947
1.0621225 -0.6161622965898813 6.240377844224477
1.061982 -0.6152843616905348 6.263223057889285
1.0618417 -0.6144039732440797 6.286093184151915
1.0617014 -0.6135203650291486 6.30899585037579
1.061561 -0.6126327961047757 6.331928740356004
1.0614207 -0.6117427530110938 6.354894544640777
1.0612804 -0.6108494929955213 6.377888126331036
1.0611402 -0.6099537586409174 6.400924700959179
1.0609999 -0.6090540334962506 6.42400732145364
1.0608597 -0.6081518271267904 6.447148811484607
1.0607194 -0.6072456084332544 6.470334719407747
1.0605792 -0.6063369016822214 6.49356083797026
1.060439 -0.6054249403798632 6.516830381212037
1.0602988 -0.6045097090259108 6.540145530725138
1.0601587 -0.6035919921350477 6.563500990614729
1.0600185 -0.6026702114085948 6.586899840322318
1.0598785 -0.601745938786508 6.6103626317009025
1.0597384 -0.6008183694692576 6.6338875320833965
1.0595983 -0.5998875066781177 6.6574721509848915
1.0594583 -0.5989533298515857 6.68112598344947
1.0593182 -0.5980158408183694 6.70484584661461
1.0591781 -0.5970750186802266 6.728639211665436
1.0590382 -0.5961316675359735 6.752511354077496
1.0588982 -0.595184963671567 6.77646908737301
1.0587581 -0.594234098408449 6.800491259908756
1.0586183 -0.5932814847865544 6.824556066808954
1.0584784 -0.592324691799607 6.848670842598999
1.0583384 -0.5913645162634869 6.872831441012994
1.0581986 -0.5904017819475734 6.897032626649634
1.0580586 -0.5894348305101619 6.921298735735257
1.0579188 -0.5884653098376431 6.9456376215997695
1.057779 -0.5874923748179268 6.970062183303918
1.0576391 -0.5865160243503844 6.994556976176602
1.0574993 -0.5855362396101936 7.019104931613345
1.0573596 -0.5845538626267401 7.043700901977099
1.0572197 -0.5835671981779731 7.0683495627266355
1.05708 -0.5825779342566659 7.093049825529201
1.0569403 -0.5815852090722516 7.1178046362474925
1.0568006 -0.5805890281495967 7.142611409095541
1.0566609 -0.5795893712063104 7.167471378104393
1.0565213 -0.578587099597476 7.192388765925605
1.0563816 -0.5775804802096448 7.217344341326292
1.056242 -0.5765712422812996 7.242329751229641
1.0561024 -0.5755585051848793 7.267364219539604
1.0559628 -0.5745422775783615 7.2924537814876675
1.0558232 -0.5735225356169957 7.317603301331639
1.0556836 -0.5724992869164165 7.342806691083781
1.0555441 -0.5714733857062736 7.368065075044624
1.0554045 -0.5704430861719634 7.393352498575722
1.0552651 -0.5694101304331795 7.418686386268632
1.0551256 -0.5683736439975181 7.4440603965352725
1.0549861 -0.5673336096579631 7.469479174120291
1.0548466 -0.5662900326293794 7.494943262540656
1.0547073 -0.565243790370413 7.520454399630222
1.0545678 -0.5641930972873036 7.545999206902159
1.0544285 -0.5631397360636778 7.571571006113671
1.0542891 -0.5620828134885901 7.597173507747683
1.0541497 -0.5610223162125014 7.62281169505612
1.0540104 -0.5599582482519759 7.64848096164642
1.053871 -0.5588905957668009 7.674199406332661
1.0537318 -0.5578202766738242 7.699961300905746
1.0535924 -0.5567454429724785 7.725770502131749
1.0534532 -0.5556679366328438 7.751637288199384
1.053314 -0.5545868190350319 7.7775679072266755
1.0531747 -0.5535020923625928 7.803551293500727
1.0530355 -0.5524137388750057 7.829589432677296
1.0528964 -0.5513226969613173 7.855673911188031
1.0527571 -0.5502270784345558 7.881812414375393
1.052618 -0.5491287651271949 7.907992519427422
1.0524789 -0.5480268010863536 7.934197367416121
1.0523398 -0.5469211962433065 7.960434607465779
1.0522007 -0.545811932041898 7.986707352524734
1.0520616 -0.5446990173682283 8.013012963355465
1.0519226 -0.5435833913684567 8.039347358133881
1.0517834 -0.5424631481487426 8.065725818795432
1.0516444 -0.5413401903157076 8.092135956232086
1.0515054 -0.5402135645918723 8.118584125826244
1.0513664 -0.539083254178119 8.145070511601496
1.0512275 -0.5379492651630887 8.17159822698693
1.0510886 -0.5368125559142958 8.198176078709105
1.0509496 -0.5356711783291539 8.224795108956128
1.0508107 -0.5345270757906919 8.251457458240385
1.0506718 -0.5333792711415846 8.278163226786011
1.0505329 -0.5322277504395476 8.304915892001453
1.050394 -0.5310725156634334 8.331704560324418
1.0502552 -0.5299135537586417 8.358536122050502
1.0501164 -0.5287518649597335 8.385404913428768
1.0499775 -0.5275854381481833 8.412332942203292
1.0498388 -0.5264162779347641 8.439301646631995
1.0497 -0.525243368260106 8.466301192107567
1.0495613 -0.5240667149823037 8.493334543498571
1.0494225 -0.522886302994344 8.520403275375289
1.0492839 -0.5217031553236039 8.547504627032664
1.0491451 -0.520515221304709 8.57463736497936
1.0490065 -0.5193245499537561 8.601816295569147
1.0488678 -0.518130100465999 8.629045707896296
1.0487292 -0.516931877546978 8.656349399865482
1.0485905 -0.5157298569583461 8.683740059592019
1.0484519 -0.5145240392095548 8.711216399539907
1.0483134 -0.5133154406184691 8.738774378340748
1.0481747 -0.512101980814817 8.766417605896644
1.0480362 -0.5108857240294584 8.79415562856654
1.0478977 -0.5096656235995474 8.821973713704013
1.0477592 -0.5084416592049241 8.849880328550645
1.0476208 -0.5072148837395264 8.87788708689694
1.0474823 -0.5059831597795359 8.905990094847127
1.0473437 -0.5047475420911642 8.934191163444844
1.0472053 -0.5035090725185233 8.9624972863444
1.0470669 -0.5022666824964707 8.990911578550289
1.0469285 -0.5010203481360935 9.01942038975366
1.0467901 -0.49977006697275267 9.048020063779486
1.0466517 -0.49851581476118495 9.076738902998038
1.0465134 -0.4972586680051187 9.105577895960847
1.0463752 -0.4959975198269857 9.134543273025209
1.0462368 -0.49473127454047017 9.163576850872515
1.0460985 -0.4934620973096388 9.192666558854434
1.0459602 -0.49218889580059305 9.221838299132806
1.045822 -0.49091275196127865 9.25109903532461
1.0456837 -0.4896314578835725 9.280439663954743
1.0455455 -0.4883460993482074 9.30984026488048
1.0454073 -0.487057786269045 9.339293726961095
1.0452691 -0.4857653955514245 9.36882247688801
1.045131 -0.48446892298526845 9.398424639876632
1.0449928 -0.48316835171546474 9.428114317484683
1.0448546 -0.4818636741072764 9.45790850566908
1.0447166 -0.4805559975099586 9.487860661082166
1.0445786 -0.47924417707460853 9.517949741589586
1.0444404 -0.47792705636304056 9.548159987249914
1.0443023 -0.4766068974823823 9.578462491221547
1.0441643 -0.47528254692303185 9.608852857535103
1.0440264 -0.4739551450627047 9.63933174567941
1.0438883 -0.47262237768286103 9.669919872651397
1.0437503 -0.47128538595869474 9.700581384436656
1.0436124 -0.46994531191991956 9.731316376511352
1.0434744 -0.4686009963312798 9.76212481832112
1.0433365 -0.46725242283032636 9.793023302433706
1.0431986 -0.46589958415305754 9.82400717854412
1.0430607 -0.4645424628780232 9.855094055616117
1.0429229 -0.4631822237877108 9.886318992844705
1.0427849 -0.46181649051537266 9.917638446452663
1.0426471 -0.4604476201414678 9.94905054178595
1.0425093 -0.45907441063340954 9.980534716600708
1.0423715 -0.4576968641061569 10.012069039230765
1.0422337 -0.4563149627909259 10.043660500050736
1.042096 -0.4549299094343137 10.075298479002868
1.0419582 -0.45353928658715587 10.106998414852974
1.0418205 -0.4521455046512824 10.138758355934524
1.0416828 -0.4507473389423842 10.170576858843546
1.0415452 -0.4493447942568674 10.202467492495236
1.0414075 -0.4479378468196073 10.23443134536777
1.0412698 -0.44652649791537485 10.266507148713515
1.0411322 -0.44511194558237693 10.298667567737468
1.0409945 -0.4436917421497048 10.330874114821933
1.040857 -0.4422683282480973 10.363139649536093
1.0407194 -0.4408404773980884 10.395454854004985
1.0405818 -0.43940817120787085 10.427840405994344
1.0404443 -0.437971409792074 10.460299197254429
1.0403067 -0.4365301725720799 10.49284240281742
1.0401692 -0.4350857102711964 10.525472219747767
1.0400317 -0.4336354951603601 10.558173364154177
1.0398942 -0.4321820443793243 10.590940013636015
1.0397568 -0.4307240784967982 10.62377118372977
1.0396193 -0.4292616021238086 10.656674104890142
1.039482 -0.42779586644240014 10.689605330631974
1.0393445 -0.4263243359905366 10.722577809393997
1.0392072 -0.4248495447111141 10.75559679309287
1.0390698 -0.42336893685433186 10.78866126255853
1.0389324 -0.42188506461874803 10.82177503189632
1.0387951 -0.42039664672256455 10.854918868292682
1.0386578 -0.41890366990150313 10.888110891384402
1.0385206 -0.41740743547691184 10.92135535173352
1.0383832 -0.4159053271445647 10.954643629966306
1.038246 -0.4143999576861703 10.987988545353438
1.0381088 -0.4128900039198256 11.021374029502136
1.0379716 -0.41137547300972904 11.054796836990674
1.0378344 -0.4098563469245154 11.08826576810055
1.0376972 -0.4083326317499655 11.121776060100116
1.03756 -0.4068043094652513 11.155333360487129
1.0374229 -0.40527271734567927 11.188941386120026
1.0372858 -0.40373650846628234 11.22258627617967
1.0371486 -0.40219435131642134 11.256268548506727
1.0370115 -0.40064890758708976 11.290005446422771
1.0368745 -0.39910018920004586 11.323779654482918
1.0367374 -0.39754548311644494 11.357604903813707
1.0366004 -0.3959861434558448 11.391471008688551
1.0364634 -0.394423512632283 11.425382778963233
1.0363264 -0.39285623887090165 11.459336951698578
1.0361894 -0.3912843055161647 11.493347555040508
1.0360525 -0.3897077154030332 11.527403845059538
1.0359155 -0.3881264521124071 11.561513110647986
1.0357785 -0.3865405191153293 11.595655923486765
1.0356417 -0.38495128705932374 11.629836135574301
1.0355047 -0.3833559891668357 11.664068106679048
1.0353678 -0.3817573890624289 11.698339010492358
1.035231 -0.38015409928545346 11.732649123874685
1.0350941 -0.37854610761999935 11.7670102631418
1.0349574 -0.3769348187295842 11.801410783836484
1.0348206 -0.3753174101368019 11.835852513659486
1.0346838 -0.3736967021929618 11.870354618160732
1.034547 -0.37206984983231356 11.904915275617315
1.0344102 -0.37043969181420755 11.93952732754599
1.0342735 -0.36880479125529236 11.974191903140813
1.0341369 -0.3671665838200551 12.008903750024638
1.0340002 -0.3655221896429253 12.043663555427965
1.0338634 -0.36387304823795374 12.0784565777477
1.0337268 -0.3622205822285525 12.113281732510597
1.0335902 -0.3605633612517782 12.148171365508336
1.0334536 -0.35890136230927966 12.18312905825898
1.033317 -0.3572345898544719 12.218156011304497
1.0331804 -0.35556301998365386 12.253265586270189
1.0330439 -0.3538881187033657 12.288439418965643
1.0329072 -0.3522069367339888 12.323683300508105
1.0327708 -0.35052241490365316 12.358998080685765
1.0326343 -0.34883305876133347 12.394404307159393
1.0324978 -0.3471388705299838 12.429917472681886
1.0323613 -0.3454398205684018 12.465521810307695
1.0322248 -0.34373591343377374 12.501205032279687
1.0320884 -0.34202861509439536 12.536968088916293
1.0319519 -0.3403149450069233 12.572798873958462
1.0318155 -0.33859787400873925 12.608705242732393
1.0316792 -0.33687590624610775 12.644695513098338
1.0315428 -0.335149019538925 12.680748958055943
1.0314064 -0.33341721486430664 12.716923721853913
1.0312701 -0.3316819794865797 12.753255197470365
1.0311338 -0.32994026578715724 12.789723363737671
1.0309975 -0.3281950920930375 12.826345565797375
1.0308613 -0.32644491975106316 12.86313486616911
1.030725 -0.3246897218288379 12.900057334949143
1.0305887 -0.3229294891431514 12.937086759258994
1.0304525 -0.3211642011442059 12.974196728461463
1.0303162 -0.3193938548896372 13.011398529142149
1.0301801 -0.31761998231227956 13.048704489369628
1.030044 -0.31584102700121097 13.086119363764432
1.0299078 -0.3140569680058491 13.12362483425365
1.0297717 -0.31226780054824277 13.161227627332462
1.0296355 -0.3104735031680114 13.198932107472771
1.0294994 -0.3086740715578099 13.2367065851808
1.0293634 -0.306871068812307 13.274566564289056
1.0292273 -0.305061328110681 13.312512931448298
1.0290912 -0.30324800311798034 13.350551195651004
1.0289552 -0.30142949904596056 13.388680780494958
1.0288192 -0.2996058004654702 13.426915405294427
1.0286832 -0.2977768945812465 13.46526623942897
1.0285473 -0.2959443721721182 13.503721195059068
1.0284113 -0.29410500553746705 13.542260328858614
1.0282754 -0.29226200884811404 13.580883498678073
1.0281395 -0.29041375792693397 13.619561110462904
1.0280036 -0.2885602469647011 13.658317715504706
1.0278677 -0.28670146152957726 13.697163521064759
1.0277318 -0.28483739332875213 13.73608028800168
1.027596 -0.28296967102544995 13.775059042762988
1.0274601 -0.28109500632922846 13.814118065157736
1.0273243 -0.27921667834696684 13.853250901143937
1.0271885 -0.27733303133268195 13.892459710509987
1.0270528 -0.2754440566576487 13.93173030316003
1.026917 -0.2735497439519301 13.971090469640883
1.0267812 -0.2716500806503381 14.010540716123487
1.0266455 -0.2697467267722894 14.050107425186114
1.0265099 -0.26783799548655024 14.089794093852127
1.0263741 -0.26592219245314946 14.129562222349607
1.0262384 -0.26400267161588475 14.169418906386552
1.0261028 -0.26207773774394777 14.209342111010361
1.0259672 -0.2601490797755966 14.249364529314787
1.0258316 -0.25821328666494975 14.289476094437696
1.025696 -0.25627375568093286 14.329681985610858
1.0255604 -0.25432705215856355 14.370004152740199
1.0254248 -0.25237659244756694 14.410423425683671
1.0252893 -0.25042064167488626 14.450957117231818
1.0251538 -0.2484591958779162 14.491572201752025
1.0250183 -0.24649396513223087 14.532270582359107
1.0248828 -0.24452148588799688 14.57305302022088
1.0247474 -0.24254520907345203 14.613946771202064
1.0246118 -0.2405616443971792 14.65493523824693
1.0244764 -0.23857426584645164 14.696038453604551
1.024341 -0.23658131478668962 14.737224219625624
1.0242057 -0.23458453985125963 14.778510444553591
1.0240703 -0.2325804071772067 14.819873881256786
1.0239348 -0.23057066906889845 14.861332394189146
1.0237995 -0.22855708199851257 14.902886532581903
1.0236642 -0.22653786796993342 14.94453112726038
1.0235289 -0.22451300949632835 14.986304561359402
1.0233936 -0.22248249159011116 15.028211406414078
1.0232583 -0.22044629591501227 15.070198375222638
1.0231231 -0.21840621501328106 15.112276449022023
1.0229878 -0.21635863264987149 15.1544334181708
1.0228527 -0.21430715410855408 15.196680427020992
1.0227175 -0.21224995201676092 15.239037850388419
1.0225823 -0.21018702129001884 15.281504474673332
1.0224471 -0.2081183406575422 15.32402670056894
1.0223119 -0.20604391253476811 15.366608958941043
1.0221769 -0.20396555450283857 15.409237831881601
1.0220417 -0.20187959906283215 15.45192062555474
1.0219066 -0.199789712026583 15.494657762464197
1.0217716 -0.19769405227478926 15.537441836334661
1.0216365 -0.19559260758787633 15.580281088794571
1.0215014 -0.1934853749546579 15.623195118337334
1.0213665 -0.19137420518162235 15.666150386138632
1.0212314 -0.18925536660544184 15.709161783117903
1.0210965 -0.18713258939444027 15.75222923436192
1.0209614 -0.18500211594845012 15.795357936578986
1.0208265 -0.18286769924492513 15.838554887929824
1.0206916 -0.18072933909850225 15.881829873944739
1.0205567 -0.17858324246299992 15.925175668630072
1.0204217 -0.1764312924458726 15.968600568037175
1.0202869 -0.1742753831994262 16.012093450104267
1.020152 -0.1721116933788946 16.055658055059343
1.0200171 -0.16994403785184314 16.099292403468958
1.0198823 -0.16777049396490115 16.142981704602278
1.0197475 -0.16559105725907092 16.18673124522728
1.0196128 -0.16340764902100735 16.23054481201405
1.019478 -0.16121639730115056 16.274417232521465
1.0193433 -0.15902117051671874 16.31833967959053
1.0192084 -0.1568180742124192 16.362310687932275
1.0190737 -0.15461100131836192 16.4063447361692
1.018939 -0.15239798862488182 16.450454090504067
1.0188044 -0.15018099546396463 16.494655664700268
1.0186697 -0.1479560753137618 16.53891560874045
1.018535 -0.1457251940749456 16.583236381201935
1.0184004 -0.14349031327624132 16.627615647221674
1.0182658 -0.14124946004231703 16.672051155089335
1.0181313 -0.13900261782415121 16.716552004962075
1.0179967 -0.13674978645924732 16.761112293692598
1.0178621 -0.13449095003501935 16.805726833567974
1.0177276 -0.13222811549604477 16.850420577262664
1.017593 -0.12995724702518147 16.89520670322934
1.0174586 -0.12768236942524205 16.940073869554475
1.0173241 -0.1254014444472476 16.985040601099115
1.0171896 -0.12311447299486902 17.03011622338782
1.0170552 -0.1208214254413597 17.075302715276305
1.0169207 -0.1185223025735418 17.120581249840903
1.0167862 -0.11621707932562744 17.16592789838745
1.0166519 -0.1139078113941127 17.211324147632077
1.0165175 -0.11159243301752203 17.25678097345325
1.0163832 -0.1092709503641395 17.302307728370415
1.0162488 -0.10694333903386248 17.347904729606242
1.0161145 -0.10460960489741185 17.393564742167765
1.0159801 -0.10226972450854677 17.439293422354346
1.0158459 -0.09992578582139994 17.48508345429718
1.0157115 -0.09757360109610377 17.530930340569167
1.0155773 -0.09521735462382525 17.576847997632324
1.0154431 -0.09285492958871673 17.62283601852694
1.0153089 -0.09048633632393145 17.668904419437734
1.0151746 -0.08811154333128424 17.715061528522074
1.0150405 -0.08573267483893746 17.761299535210785
1.0149063 -0.08334546744543814 17.8076266316382
1.0147722 -0.08095417365279167 17.85405218954795
1.0146381 -0.07855663361777541 17.90057497687566
1.014504 -0.0761528612861164 17.947187448525725
1.0143698 -0.07374281861795014 17.993893075965744
1.0142357 -0.07132651901498566 18.040689277864285
1.0141016 -0.06890392421836128 18.087583373536912
1.0139676 -0.06647720684144755 18.134566215295425
1.0138336 -0.06404417560591624 18.181619649369328
1.0136995 -0.06160267655120938 18.22874747149124
1.0135655 -0.05915701467006125 18.27598821105066
1.0134317 -0.05670720991460255 18.323324521098233
1.0132977 -0.054248861525708014 18.37076027608236
1.0131637 -0.05178416331976753 18.418302980622695
1.0130298 -0.0493152721147998 18.465971165684895
1.012896 -0.046840003871859756 18.513754576369156
1.0127621 -0.044358318758460684 18.56165650549241
1.0126282 -0.041870224386730034 18.60969281469565
1.0124943 -0.039375678642233215 18.657849059049735
1.0123605 -0.036874690499919 18.706126590394717
1.0122267 -0.03436945187712609 18.754529905759576
1.0120928 -0.03185550315348874 18.803047220418357
1.0119591 -0.029337286833271782 18.851679534905575
1.0118253 -0.0268125667743471 18.900439061237208
1.0116916 -0.02428130620832149 18.949340104560267
1.0115578 -0.021743503862892647 18.998408251885635
1.0114242 -0.01920138509367714 19.04764863952257
1.0112904 -0.016650406429697565 19.097121911301446
1.0111568 -0.01409506950670774 19.14676613301822
1.0110232 -0.011533097152655564 19.196552294791243
1.0108895 -0.008964454106160605 19.24647885708538
1.0107559 -0.006389138709304915 19.296529933257723
1.0106223 -0.003807119172273209 19.346696155123137
1.0104886 -0.001218394097746313 19.397017637086932
1.0103551 0.0013747596014132232 19.447504637135086
1.0102216 0.003974655467081927 19.49811364544506
1.0100881 0.006581322003780262 19.54882262684575
1.0099546 0.009194758396373619 19.599620848007195
1.009821 0.011814989901502964 19.650515135536608
1.0096875 0.014442016234652837 19.70150043363394
1.0095541 0.017073510202794268 19.752579682048516
1.0094206 0.019714177396349532 19.803749058434096
1.0092872 0.02235932265328944 19.85502309882276
1.0091538 0.02501131109688012 19.90639483940438
1.0090204 0.02767016374149626 19.95789848178681
1.008887 0.030335892846784836 20.009542235870562
1.0087537 0.03300852229940685 20.061303624904873
1.0086204 0.03568566575886119 20.113183213486927
1.008487 0.03837213779464925 20.165191374084635
1.0083537 0.04106314360404839 20.217342115901253
1.0082204 0.04376111450689479 20.26960742944664
1.0080872 0.04646605147954415 20.3219673384198
1.007954 0.0491755520579239 20.374406068958955
1.0078207 0.051894470749821585 20.426970816486932
1.0076874 0.054620405930783836 20.47963235595341
1.0075543 0.05735091645551447 20.532401322274815
1.0074211 0.06008846778292715 20.585290952505733
1.007288 0.06283306348829376 20.63829126856503
1.0071548 0.06558473078623395 20.691425122236122
1.0070217 0.06834347704428935 20.744704687143898
1.0068886 0.07110685840661998 20.798161814951058
1.0067555 0.07387984158405361 20.85178335650136
1.0066224 0.07665748941960782 20.905572557450927
1.0064894 0.07944230388398033 20.959570899891748
1.0063564 0.08223431747331264 21.013744785416627
1.0062233 0.08503354462824318 21.068048983299366
1.0060903 0.08784000735340476 21.122486002650987
1.0059574 0.09065119781699299 21.177079877224795
1.0058243 0.09347218523531743 21.231786163340534
1.0056914 0.09629791807850327 21.2866056669221
1.0055585 0.09913095126875784 21.34154140131429
1.0054256 0.10197128850073188 21.396596835771412
1.0052927 0.10481895723410649 21.45176813232162
1.0051597 0.10767395978704816 21.507026463851147
1.0050269 0.11053375101164066 21.56237709860216
1.004894 0.11340346918677204 21.617813739395178
1.0047612 0.11627798344793075 21.67334006222093
1.0046284 0.119159876578256 21.728979797961085
1.0044956 0.12204916753426157 21.78471262564028
1.0043628 0.12494586340296115 21.84053783946476
1.0042301 0.12784737401512875 21.896458298849712
1.0040973 0.13075892349416085 21.95246716078966
1.0039647 0.1336752951823955 22.008558709834602
1.003832 0.1365991158367245 22.064737909222412
1.0036993 0.13953039578331192 22.121014758840822
1.0035666 0.1424691498846432 22.177387892721242
1.003434 0.14541539115123925 22.233896238515747
1.0033013 0.1483691399048751 22.290540586213144
1.0031687 0.151327750306599 22.347303637461845
1.0030361 0.15429389467796634 22.404183672105727
1.0029035 0.15727026184122256 22.461210940792704
1.0027709 0.1602515221825192 22.51835442454841
1.0026383 0.16324036575833328 22.575619368733687
1.0025059 0.1662341125265172 22.632991144784857
1.0023733 0.1692381672260409 22.690461679387365
1.0022409 0.17224713664655822 22.748046306157796
1.0021083 0.17526646064275597 22.805768407811374
1.0019759 0.17829071725555828 22.863603812720957
1.0018435 0.18132264587417213 22.92154682709753
1.001711 0.1843622495956702 22.979560890139524
1.0015787 0.18740680373482588 23.03768411736497
1.0014462 0.19046180498540902 23.095927066381037
1.0013139 0.19352176902141865 23.154242037334313
1.0011816 0.19658945418239504 23.212637419503793
1.0010492 0.199667644395934 23.271130417855687
1.0009168 0.20275080710526752 23.32971304660364
1.0007846 0.20583894522018167 23.388373632307403
1.0006523 0.20893763536047594 23.447126991282484
1.00052 0.21204410470329463 23.50594741471375
1.0003878 0.21515555456485994 23.564835972920537
1.0002556 0.2182747952636668 23.62377790402705
1.0001234 0.22140183076899414 23.682786346285262
0.9999911 0.2245380875723025 23.74186650872237
0.999859 0.22767932547158473 23.801006649922627
0.99972683 0.23082838710234677 23.860224487342105
0.9995947 0.23398527609836972 23.91952402167296
0.99946254 0.23715000923502444 23.97889454026245
0.9993304 0.24032258910519477 24.03833377818952
0.9991983 0.24350159576107044 24.097834111819378
0.99906623 0.2466884635508272 24.157397908511534
0.9989342 0.2498817625446961 24.217018238509212
0.9988022 0.2530829349826178 24.276693525481456
0.99867016 0.256291992914054 24.336455822006183
0.99853814 0.2595089456903582 24.39631745220507
0.9984062 0.2627323533338463 24.45626936964504
0.9982742 0.2659636774467815 24.516313605230113
0.99814224 0.26920293335382806 24.576465189610413
0.9980103 0.2724501324689703 24.63671043518033
0.9978784 0.2757038182421968 24.69705216914875
0.99774647 0.27896546940978556 24.75747422856845
0.9976146 0.28223361684387555 24.81797098743538
0.9974827 0.2855112302680652 24.878584604516725
0.9973509 0.2887953587231959 24.939285242701843
0.9972191 0.29208600974076343 25.000092474095403
0.99708724 0.2953861716555634 25.060979711639682
0.99695545 0.2986928712655202 25.121964058446057
0.99682367 0.3020076147681287 25.183035147098465
0.9966919 0.30533041210373185 25.24420790608139
0.99656016 0.3086597720777823 25.305483920967124
0.99642843 0.31199721199869596 25.366895474586066
0.99629676 0.31534123609553544 25.42843240641569
0.99616504 0.3186948903109333 25.490124255366098
0.9960334 0.3220551594728321 25.551975130786385
0.9959017 0.325423583244375 25.613977749103345
0.9957701 0.32879865137903846 25.676138870351735
0.99563843 0.33218344728532206 25.738505601399417
0.9955069 0.33557339169939326 25.80102983029839
0.9953753 0.33897311226245336 25.863680271363684
0.99524367 0.34238108521623495 25.926497257624924
0.9951121 0.34579578994501986 25.989452078234198
0.99498063 0.3492172350512971 26.05260690927305
0.9948491 0.3526485552153575 26.115937079050553
0.9947176 0.35608665253720423 26.179417362927456
0.9945861 0.3595331128261016 26.243066128758077
0.9944546 0.36298794531331474 26.306830212290613
0.9943232 0.3664496041951221 26.370710645132505
0.99419177 0.3699196625106254 26.43471094171272
0.99406034 0.37339814491774986 26.498838225175824
0.99392897 0.37688347858135063 26.563110727094443
0.9937976 0.3803772706533382 26.62752564669114
0.99366623 0.383879526578102 26.692047551545713
0.99353486 0.38739027109744334 26.756670717734178
0.99340355 0.3909079081069514 26.821385617332613
0.99327224 0.39443405507510637 26.88618698274507
0.99314094 0.3979687112113722 26.95109524467718
0.9930097 0.4015102960631289 27.016131157867
0.99287844 0.40506041944335036 27.081285607217307
0.9927472 0.4086191077922901 27.146560041979924
0.992616 0.41218474438822733 27.211940832754905
0.99248475 0.41576059653123904 27.27743843936198
0.99235356 0.4193434205026528 27.343103865915467
0.9922224 0.42293324390640036 27.408906182260534
0.99209124 0.4265333336257734 27.474843663529224
0.9919601 0.4301404481233459 27.540892041180904
0.991829 0.43375622642903044 27.607089265949227
0.9916979 0.43737905404747507 27.673443464754047
0.99156684 0.44101058006631727 27.739894338904918
0.99143577 0.4446508280298874 27.80643730529716
0.9913047 0.4482997972766833 27.87306454611206
0.9911737 0.451955846850408 27.939782585964164
0.9910427 0.45562064475032193 28.006696883129433
0.99091166 0.4592942241070514 28.073744129102415
0.9907807 0.4629749160787467 28.140963285010237
0.99064976 0.46666442668369446 28.20830718321913
0.9905188 0.47036275395684 28.275734505967588
0.99038786 0.4740699253848483 28.34326742186643
0.99025697 0.4777842470374229 28.410887632029144
0.9901261 0.4815074336004244 28.478594392225737
0.9899952 0.48523948079366114 28.546406427728854
0.98986435 0.4889787145484115 28.61432415373487
0.98973346 0.4927285431963758 28.68236652201341
0.9896027 0.4964838702993043 28.750565985226874
0.98947185 0.5002498360440771 28.818895719827523
0.9893411 0.5040230332326584 28.88733451745668
0.9892103 0.5078051821774398 28.955859551545334
0.98907954 0.5115963034312929 29.02449639692195
0.9889488 0.5153946718991352 29.093247551242996
0.9888181 0.5192020410786302 29.162162301933897
0.9886874 0.5230184229664809 29.231191337762848
0.9885567 0.5268438394030224 29.300351576527962
0.988426 0.530676552802909 29.36964914933924
0.9882954 0.534518332641867 29.43906346861393
0.9881647 0.5383691859081636 29.508620896061533
0.9880341 0.5422273790822006 29.578319948092055
0.98790354 0.546094679776351 29.648147558958595
0.98777294 0.5499711122226246 29.718118336032106
0.9876424 0.5538549147897315 29.788233932166882
0.9875119 0.5577478833521389 29.85849254137075
0.98738134 0.5616500269111465 29.928870135658578
0.9872508 0.5655613706917252 29.99940336736991
0.98712033 0.5694801391417991 30.07012392329233
0.98698986 0.5734081508166148 30.141007365833556
0.9868594 0.5773454146603314 30.212024638853553
0.9867289 0.5812919585689343 30.28317622833421
0.9865985 0.5852459822191809 30.354473610213557
0.9864681 0.5892093187371407 30.425892855276274
0.9863377 0.5931801558635681 30.497455097409688
0.9862073 0.5971621593043265 30.56917063134739
0.98607695 0.6011516916275856 30.641019226994096
0.98594666 0.6051487769843157 30.712987449283794
0.9858163 0.6091570729753181 30.785077990032846
0.985686 0.6131729451558056 30.857321002245822
0.9855557 0.6171982355543348 30.929727804688678
0.9854255 0.6212311296905194 31.002290110296432
0.9852952 0.6252753295831212 31.075003003860544
0.98516494 0.6293271633537333 31.14787871398635
0.9850347 0.6333884959034356 31.220922249022248
0.9849045 0.6374574898522963 31.29408231480134
0.98477435 0.6415360108158455 31.367345794974614
0.9846442 0.6456240808927997 31.440740370950827
0.98451406 0.6497198332341131 31.514260882076073
0.9843839 0.6538270483922833 31.58797449102168
0.98425376 0.6579419822390692 31.66187123922495
0.9841237 0.66206465898746 31.735986738917074
0.9839936 0.6661988801055485 31.81030571670993
0.98386353 0.6703408912519243 31.88490931933176
0.9837335 0.6744926220979649 31.959754085497874
0.9836035 0.678652191480806 32.034768955871826
0.9834734 0.6828234351789323 32.10994726976418
0.9833434 0.6870025504824858 32.18530234005655
0.9832135 0.6911895565921079 32.26088913307703
0.9830835 0.6953883251162823 32.3367151944157
0.98295355 0.6995950342894058 32.41275142670028
0.9828236 0.7038116398804398 32.489023058800306
0.98269373 0.7080362262622851 32.56544626665148
0.98256385 0.7122707506464144 32.64203143029538
0.982434 0.7165152330361331 32.71882424020862
0.9823041 0.720769703541169 32.795804903667694
0.9821743 0.7250322280569235 32.873033548744935
0.98204446 0.7293047962209559 32.95048165728655
0.98191464 0.7335874281857195 33.02813055648377
0.9817848 0.7378801589014817 33.10602086816925
0.98165506 0.7421810384276175 33.18416153618953
0.9815253 0.7464920781979899 33.262559667750715
0.9813956 0.7508113156643976 33.341172852062016
0.98126584 0.7551427602175466 33.42004604798936
0.98113614 0.759482453339112 33.499118041679374
0.98100644 0.7638324186793323 33.57835458243929
0.9808768 0.7681906618393353 33.65776013245678
0.98074716 0.772559219839767 33.73740220865745
0.9806175 0.7769381132192452 33.817292023301015
0.9804879 0.7813273815184475 33.897350258335536
0.9803583 0.785725006540849 33.977533449137944
0.9802287 0.7901330391853804 34.057856174006155
0.98009914 0.7945514803995434 34.13831239744481
0.97996956 0.7989803646123783 34.21891108593337
0.97984004 0.8034176523361495 34.299674219015735
0.9797105 0.8078654209967329 34.38061705340026
0.97958106 0.812321621462879 34.461686880911195
0.97945154 0.8167903925046441 34.54288505207455
0.9793221 0.8212676160969712 34.62420958295258
0.9791927 0.8257533208951575 34.70568311034383
0.9790632 0.8302516380734649 34.787258212067236
0.9789338 0.8347584544626002 34.86893447133963
0.9788044 0.839275841232275 34.95074366752954
0.978675 0.843803829762534 35.03266608876209
0.97854567 0.8483403259283879 35.11468069832294
0.9784163 0.8528874463068993 35.19681542086016
0.978287 0.8574451881487893 35.27904659384635
0.9781577 0.8620114762121 35.36140351279166
0.9780284 0.8665884130065712 35.443891989555006
0.97789913 0.8711760303557335 35.52652010776589
0.97776985 0.8757743287836527 35.609230286963985
0.9776406 0.8803812101929605 35.69210828668068
0.9775114 0.8849988090090822 35.77515726945675
0.9773822 0.8896271551082281 35.85838431509048
0.977253 0.8942641232640638 35.94179150462216
0.97712386 0.8989118783480534 36.02531955409759
0.9769947 0.9035704263555094 36.1090119565228
0.97686553 0.9082398011535736 36.192873709847646
0.9767364 0.9129178501918077 36.276856884486854
0.9766073 0.9176067578714382 36.36099531491104
0.9764782 0.9223065297765385 36.44524639608053
0.9763492 0.9270150156440916 36.52960501172314
0.9762201 0.9317365716474083 36.61409436989096
0.976091 0.9364668604591398 36.69867582109955
0.97596204 0.9412058781603931 36.78338443907636
0.97583306 0.9459558339875299 36.86819722794497
0.9757041 0.9507167314718987 36.95312760985905
0.9755751 0.955488597783629 37.03820424808933
0.9754461 0.9602714430630643 37.123439579029906
0.9753172 0.9650630809711273 37.2088249260367
0.97518826 0.9698657355706587 37.29440579718964
0.9750594 0.9746772144935852 37.38020554459701
0.97493047 0.9795019916980114 37.466192801391664
0.9748016 0.984335631278589 37.55235922467782
0.9746728 0.9891781426586476 37.638663643867915
0.9745439 0.9940340272562787 37.72509315015261
0.9744151 0.998898801977742 37.81162883385149
0.9742863 1.0037747332742946 37.89826676536679
0.9741576 1.0086595644398182 37.984995438745784
0.97402877 1.0135578411365993 38.071852534401216
0.9739 1.0184650354655476 38.15881966460783
0.97377133 1.0233811617739368 38.24592014966038
0.9736426 1.0283107841788295 38.333147008363994
0.9735139 1.0332493580773072 38.42046435024024
0.9733852 1.0381991772602253 38.50796705606669
0.9732565 1.0431602710176935 38.59563749136056
0.9731279 1.0481303502348975 38.68347220944853
0.9729993 1.0531117426075634 38.771483545562674
0.97287065 1.0581044653882656 38.85971491159159
0.9727421 1.063106232474723 38.94809402562353
0.9726135 1.0681193660264625 39.036593841166514
0.97248495 1.0731438902304218 39.12521392185587
0.9723564 1.0781798108565532 39.21395053025952
0.9722279 1.0832248113432263 39.30281659996581
0.97209936 1.0882812375085926 39.391800322290806
0.97197086 1.0933491091120269 39.48089914274922
0.9718424 1.0984260791669664 39.57012851862513
0.97171396 1.1035145221584646 39.659471107075696
0.9715855 1.1086144458676015 39.74896239434459
0.97145706 1.113725879732843 39.83863272263879
0.9713287 1.1188464592407446 39.928434468012505
0.9712003 1.1239785809582403 40.018357875992585
0.9710719 1.1291222507788448 40.10840419688428
0.97094357 1.1342750998421072 40.198584695926115
0.9708152 1.139441923945069 40.288845667684164
0.97068685 1.1446179397379308 40.37920793144756
0.9705586 1.1498031496150034 40.46970260454617
0.9704303 1.1549999780315567 40.56034212330974
0.97030205 1.160208441357754 40.65114394737526
0.9701738 1.165428564844179 40.74213388888115
0.9700455 1.1706603701306666 40.833303479765604
0.9699173 1.1759014458260268 40.92467434351866
0.9697891 1.1811542529254557 41.016306286732934
0.96966094 1.186416374642027 41.108177922649965
0.9695327 1.1916927375423487 41.200237573883435
0.9694046 1.1969784548957834 41.292511417401634
0.9692764 1.2022760141329314 41.38497261228904
0.96914834 1.2075829589050118 41.477604507308975
0.96902025 1.2129017872285883 41.57044726239568
0.96889216 1.2182325169795094 41.66351178733371
0.96876407 1.2235751869426927 41.75680368284074
0.96863604 1.228927322768386 41.85029399981538
0.968508 1.2342914453565323 41.94396492070319
0.96838 1.2396675656286988 42.03777698768683
0.968252 1.245053201572806 42.131746425445286
0.968124 1.2504533864339034 42.22591718474195
0.967996 1.2558631240829408 42.320293935095314
0.9678681 1.261282422748271 42.41485188956154
0.9677401 1.2667163632643375 42.509601242510826
0.9676122 1.2721598992181073 42.60452475419682
0.96748435 1.2776130521791682 42.69965748806809
0.96735644 1.2830809267604355 42.79499480968365
0.9672286 1.2885584555121647 42.890510635048294
0.96710074 1.2940482069814445 42.98622027306358
0.9669729 1.2995502085705042 43.082114471632714
0.9668451 1.30506190759051 43.17817892203121
0.9667173 1.3105858979666756 43.27441753189555
0.9665895 1.316122194716511 43.37082191925207
0.9664617 1.3216708223421467 43.467350036117516
0.966334 1.3272291958594469 43.5640173793214
0.96620625 1.3327999316830625 43.660832651896484
0.9660786 1.3383804337569183 43.75782387918233
0.96595085 1.3439759465736454 43.8549556835582
0.9658232 1.3495812515277756 43.95225682309413
0.9656955 1.3551989969796434 44.049683451788624
0.9655679 1.3608265503156618 44.14723670596491
0.9654402 1.3664692069628248 44.24492344381898
0.9653126 1.3721216928701874 44.34277462604643
0.96518505 1.3777840418330543 44.44075508127697
0.96505743 1.3834615358573084 44.53882650674554
0.9649299 1.38914890232278 44.63698295532653
0.9648023 1.394848787041377 44.73526720028192
0.96467483 1.4005585574195372 44.83369015698608
0.96454734 1.4062808757805025 44.93224721731447
0.96441984 1.4120157795405315 45.030984465221664
0.96429235 1.4177632741368216 45.12989826264754
0.96416485 1.4235233963836764 45.228924402323905
0.9640374 1.4292934422407502 45.32807195451513
0.96391 1.435076144375024 45.42738179875176
0.9637826 1.44086878881523 45.526835753034796
0.96365523 1.446674122978328 45.62644114426302
0.96352786 1.4524921449525134 45.72626087216278
0.9634005 1.4583229054553184 45.82624291886993
0.9632731 1.4641663999901957 45.92642398066223
0.9631458 1.470019938439836 46.02675685000445
0.9630185 1.4758862490675098 46.12727819443631
0.9628912 1.481762631315556 46.22800930896697
0.9627639 1.4876545926382652 46.32896597135462
0.96263665 1.4935566669660592 46.43011614060866
0.96250945 1.4994688403658483 46.53140060801113
0.9623822 1.5053966948807598 46.63283985314399
0.962255 1.511334674439707 46.73448085232377
0.9621278 1.5172856136728718 46.83639790810258
0.9620006 1.523249522620091 46.93865372924291
0.9618735 1.5292236696092585 47.041170018767026
0.96174634 1.5352108531526265 47.1439601362882
0.9616192 1.5412111362183416 47.24701053500378
0.9614921 1.547221697405262 47.35021704531201
0.961365 1.5532482236980476 47.45357080704866
0.96123797 1.5592822203428045 47.55706607815283
0.9611109 1.5653322257848876 47.66069822144442
0.9609839 1.5713925477738389 47.764470860348986
0.9608568 1.5774689327629203 47.86846452978584
0.96072984 1.5835528167302557 47.972744974086474
0.9606028 1.5896528439754085 48.077310646354825
0.96047586 1.595763281327448 48.182233188894095
0.9603489 1.6018870811535517 48.287380597439295
0.96022195 1.6080242155252125 48.39266892514096
0.96009505 1.6141718642254066 48.49815526331671
0.95996815 1.6203328876958225 48.60378342600418
0.95984125 1.6265073473059535 48.709607189437186
0.95971435 1.6326952262110184 48.815586203138324
0.9595875 1.638893671704865 48.92176817566743
0.9594607 1.6451055776297248 49.02810099943084
0.95933384 1.651330999496856 49.13462521959083
0.95920706 1.6575669963585946 49.24137050480573
0.9590803 1.663816558328142 49.348314944169715
0.9589535 1.6700796752641687 49.45552026498366
0.9588267 1.6763564222951268 49.56302958435582
0.9587 1.6826438369927905 49.67078796605673
0.9585733 1.6889449416427453 49.77874398339951
0.95844656 1.6952597186366036 49.88690584475786
0.9583199 1.70158526228121 49.99535183065952
0.95819324 1.7079245380519577 50.10404029428933
0.9580666 1.7142776173284757 50.21302237595787
0.9579399 1.720644502866591 50.32236903064428
0.9578133 1.7270222717964234 50.43194769093651
0.9576867 1.733413909282955 50.54177472411692
0.9575601 1.7398194877267237 50.651873842315965
0.9574335 1.7462389983179818 50.76215499122867
0.957307 1.7526694710520558 50.872634431864306
0.95718044 1.7591139201720056 50.98330170153714
0.95705396 1.765569356563912 51.094134926311966
0.9569274 1.7720418559799724 51.205114310251865
0.95680094 1.7785253626911086 51.3161964755582
0.95667446 1.785022914656622 51.42741117910907
0.95654804 1.791531487267059 51.538793752305466
0.95642155 1.7980572180264565 51.650387348990805
0.95629513 1.8045940045312043 51.76217970399976
0.9561688 1.8111418349222042 51.87415519174269
0.95604235 1.8177069353579665 51.9863254324327
0.955916 1.8242831100829096 52.09863100988353
0.9557896 1.8308734973824083 52.21104664975849
0.9556633 1.8374749675695783 52.32360317481374
0.955537 1.844090679238806 52.43630298793764
0.9554107 1.8507206213957403 52.54921465683227
0.9552844 1.8573648518626895 52.66227745498537
0.9551581 1.8640233536415987 52.775463216606774
0.9550319 1.8706930277573146 52.888808084966534
0.9549056 1.8773770052772838 53.00230427445518
0.95477945 1.8840721762144248 53.116033527805115
0.9546532 1.8907848690438416 53.22999521017593
0.954527 1.8975087960012806 53.344133992821476
0.9544009 1.9042439405087526 53.45843584547662
0.9542747 1.9109967149724985 53.57290957358596
0.9541486 1.9177607363781737 53.68761448514193
0.95402247 1.924539257445518 53.80258464461917
0.95389634 1.931332278506311 53.917784608229155
0.9537703 1.938136646106133 54.03331613479528
0.9536442 1.9449555873692292 54.14922805528417
0.95351815 1.951789188309194 54.26568676776182
0.9533921 1.9586374931652322 54.382760804406566
0.9532661 1.9654973507224511 54.500165195171206
0.9531401 1.9723720085659193 54.61789092166953
0.9530141 1.9792615317977824 54.73589603783646
0.95288813 1.9861626621620925 54.85422703555485
0.9527622 1.9930787316323217 54.97285093386271
0.95263624 2.000009745959868 55.09183618016958
0.9525103 2.006955784621694 55.2111463793406
0.9523844 2.013913550288495 55.33062289809848
0.9522585 2.0208863853934376 55.45031251877668
0.95213264 2.0278742843153457 55.57018709380559
0.9520068 2.0348739834850416 55.69024920925531
0.951881 2.041888786320755 55.81043683536942
0.95175517 2.0489187333093395 55.93079775175893
0.95162934 2.055963824615809 56.05133311009212
0.9515036 2.0630207609904736 56.1720842342721
0.9513778 2.0700928844976976 56.29297882342808
0.95125204 2.0771802294830506 56.41401309093963
0.95112634 2.0842794313223476 56.53521478183457
0.9510006 2.091397261685521 56.65655068204008
0.95087487 2.098526969046964 56.77804205077013
0.9507492 2.105668586980603 56.89978030998863
0.9506235 2.1128288961737676 57.021635734322395
0.95049787 2.1200011355288324 57.143628438884136
0.9503722 2.127188710506376 57.26585212663482
0.95024663 2.134388246272691 57.388313486597646
0.950121 2.1416065970116893 57.51103493031947
0.9499954 2.1488369546258985 57.633987624631075
0.9498699 2.1560793221493904 57.757119341123094
0.9497443 2.163340615731459 57.880571599833374
0.94961876 2.170613977389535 58.004426212531634
0.9494932 2.1779029207996583 58.12870727141886
0.94936776 2.18520400978467 58.25332802219461
0.94924223 2.192524235392061 58.378180018274506
0.94911677 2.1998566542343574 58.50326718621667
0.9489913 2.207204792783681 58.62856420622704
0.9488659 2.2145651574536487 58.75414951584244
0.9487405 2.221941299976143 58.87993169800949
0.9486151 2.2293332151510814 59.005925609130365
0.94848967 2.236740957045692 59.13209374480416
0.9483643 2.244160987570497 59.258417517333505
0.94823897 2.2515968804296524 59.38493592701712
0.9481136 2.2590486300243486 59.511672125588206
0.9479883 2.266516291657629 59.63855665153292
0.947863 2.2739962928733175 59.76564022279712
0.9477377 2.2814922483898976 59.89290629493595
0.9476124 2.289004138752951 60.02029602397275
0.9474872 2.296528434320368 60.14783691094171
0.94736195 2.304068692943499 60.2754866618131
0.9472367 2.3116249622272123 60.403297479460875
0.9471115 2.319197231557784 60.53126745126624
0.9469863 2.326781939864288 60.65939825423846
0.94686115 2.3343826814265136 60.787671681558734
0.946736 2.341999500675913 60.91606925342927
0.94661087 2.349628748305586 61.044589159373274
0.9464857 2.3572777451330804 61.17328303214718
0.9463606 2.3649391940542235 61.30218189165319
0.94623554 2.37261313991587 61.431205503305826
0.9461104 2.3803068762378876 61.56034079292444
0.9459854 2.388013116794634 61.68957051289574
0.9458603 2.3957355095108213 61.81891843565171
0.94573534 2.403470411705998 61.94839675797056
0.94561034 2.41122149417897 62.07806642118258
0.94548535 2.418988811302566 62.207924779453485
0.94536036 2.4267723580138103 62.33801921593665
0.9452354 2.4345721911564584 62.46824925394354
0.94511044 2.442384565565585 62.59864258410826
0.9449855 2.4502132574040147 62.72912954891552
0.94486064 2.458054496169369 62.85979690014803
0.9447357 2.4659158376712274 62.990634511636884
0.94461083 2.4737897523053687 63.1216719072868
0.944486 2.4816763056976003 63.25296331085703
0.94436115 2.4895830116451947 63.38450562415807
0.94423634 2.497502399843219 63.516298097797744
0.9441115 2.505438231509203 63.648365574855355
0.9439867 2.5133905904095513 63.780774531717014
0.94386196 2.5213556641629298 63.91348385163979
0.9437372 2.529337335446679 64.04643549616492
0.94361246 2.5373355827613766 64.17961530615662
0.9434877 2.5453504832527125 64.31302660749414
0.943363 2.5533781742006734 64.44658860848932
0.9432383 2.561422553821186 64.58028763545701
0.9431136 2.5694835879990925 64.71411641680817
0.942989 2.577557481253921 64.84808268205548
0.94286436 2.5856480561874546 64.98218172336847
0.9427397 2.5937553763409693 65.11642284772257
0.9426151 2.601879413274376 65.25081242434428
0.9424905 2.610016336883268 65.38533327529609
0.94236594 2.618170008984289 65.52005784136969
0.9422414 2.6263404953977 65.65491920571166
0.9421168 2.6345277708894907 65.78997358308897
0.9419923 2.642727977116416 65.92517963534239
0.94186777 2.6509450070603253 66.06056504443055
0.94174325 2.65917893417582 66.1962474555572
0.9416188 2.667425798831453 66.33216791181249
0.94149435 2.675689614741119 66.46828653308042
0.9413699 2.6839703631035547 66.6046405807564
0.94124544 2.6922681195596967 66.74124542988658
0.94112104 2.7005788870387315 66.8781358076701
0.94099665 2.7089067307027355 67.01536893704738
0.94087225 2.71725164275803 67.15298428121156
0.9407479 2.725609709875668 67.29086595873098
0.9406236 2.7339849095989712 67.4289599236385
0.94049925 2.7423773172284864 67.56727787927178
0.9403749 2.7507869170018764 67.70593001676176
0.94025064 2.7592097591465006 67.84483718546278
0.9401263 2.7676539011387913 67.9839321314483
0.9400021 2.77610726561512 68.12337691258591
0.9398778 2.7845820169398876 68.26314329135406
0.9397536 2.793070106358661 68.40330276789223
0.9396294 2.8015756179476994 68.54395232017978
0.93950516 2.8100986498554095 68.68510385833176
0.939381 2.8186351280977413 68.8267802458492
0.9392568 2.82719334673293 68.96875641562089
0.93913263 2.8357650774446963 69.1109606932384
0.93900853 2.8443503756788573 69.25336194881572
0.9388844 2.8529574676558 69.39590674387959
0.9387603 2.8615781453422473 69.53863651585561
0.93863624 2.8702123801430184 69.6816044808832
0.93851215 2.878868540970723 69.82477134968094
0.9383881 2.8875382941259184 69.96821749274085
0.9382641 2.896225884633812 70.11195053713051
0.93814003 2.9049312951070374 70.25595410672814
0.93801606 2.913650416567249 70.40023849463022
0.9378921 2.92238741722614 70.54473601332808
0.9377681 2.9311423681807063 70.68945762088413
0.9376441 2.9399152545867038 70.83443644564497
0.9375202 2.9487019263706693 70.97966284438691
0.9373963 2.9575065884047707 71.12513323570073
0.93727237 2.9663293134025683 71.27085531815105
0.93714845 2.9751700901138958 71.41681849365472
0.9370246 2.9840247242596294 71.56295822447176
0.93690073 2.992897451895856 71.70926341650744
0.9367769 3.0017883349780785 71.85586325191295
0.9366531 3.010693081073016 72.00262540420319
0.9365293 3.019616022339253 72.14951046019247
0.9364055 3.028557141264785 72.29659604094101
0.9362817 3.037516505106045 72.44396986718493
0.93615794 3.046489785720149 72.59155181697253
0.9360342 3.055481357915846 72.73929875707172
0.93591046 3.0644912076101902 72.88729846737466
0.9357868 3.07351505425468 73.03551025702308
0.9356631 3.0825572253190185 73.1838736785513
0.9355394 3.0916177739573887 73.33244548828196
0.93541574 3.1006966951857153 73.4812288897775
0.9352921 3.1097896617916816 73.63023635671723
0.9351685 3.118901046925784 73.77943166865083
0.9350449 3.1280309021490242 73.92884509190684
0.93492126 3.1371792277611656 74.07847193689936
0.9347977 3.146341655317753 74.2282934953882
0.93467414 3.155522597375619 74.37836014452364
0.9345506 3.1647221089891566 74.5286613561464
0.9344271 3.173935743733255 74.67918547883745
0.9343035 3.183172454304094 74.82992888357317
0.93418 3.192423323438259 74.98093984291305
0.9340566 3.201688406709267 75.13225553991354
0.9339331 3.210976653038721 75.28385351109324
0.93380964 3.22027915679215 75.43563871809428
0.93368626 3.2295958907794713 75.58756567329297
0.9335628 3.2389359034708347 75.73962139815335
0.93343943 3.2482901592768876 75.89184079871367
0.93331605 3.2576632211899654 76.04414841884719
0.9331927 3.267055064999125 76.19660396309605
0.9330693 3.276465745991005 76.34918129531269
0.93294597 3.285890682601707 76.50188511735224
0.93282264 3.2953344826241904 76.65471691352884
0.9326994 3.3047925405715852 76.80770044314407
0.93257606 3.314274075903736 76.96086136376476
0.9324528 3.3237698910022115 77.11422335187667
0.93232954 3.3332846539323833 77.26782272438759
0.93220633 3.3428137363609705 77.42195305741569
0.93208313 3.3523618731616187 77.57652423611653
0.9319599 3.3619290440375633 77.73152299751746
0.9318367 3.3715153784006713 77.8870467308294
0.9317135 3.3811208808762583 78.04335550664706
0.9315904 3.3907410527979556 78.20006087997714
0.93146724 3.4003805132226086 78.35727572078268
0.93134415 3.4100347274560745 78.51498135605354
0.931221 3.419713025624986 78.67305888747134
0.9310979 3.4294061610691937 78.83168929881444
0.93097484 3.439118822062942 78.99085914430262
0.9308518 3.4488464235296576 79.15051407482085
0.9307288 3.458593657822041 79.31046550838717
0.93060577 3.468360617106556 79.4707542505024
0.93048275 3.478147289230782 79.63136883968626
0.9303598 3.487949015521519 79.79232458627278
0.93023676 3.497775296204893 79.95372297935236
0.9301138 3.5076167091006103 80.11548012230138
0.9299909 3.517473232415254 80.27766804226309
0.9298679 3.527354532329191 80.44026202023555
0.929745 3.5372510231139236 80.60330319209622
0.9296222 3.5471627996655464 80.76675713693886
0.92949927 3.5570994743700206 80.930660131866
0.9293764 3.5670515210186418 81.09505792971889
0.9292536 3.5770237618837224 81.25981450073695
0.92913073 3.5870162890902106 81.42495834844686
0.92900795 3.597024240078215 81.59042671675091
0.9288851 3.607057423112572 81.75622361267563
0.9287623 3.6171060878740255 81.9223621497358
0.9286396 3.6271703141380556 82.08884482836582
0.9285168 3.6372598715736157 82.25581226531223
0.9283941 3.6473650752318547 82.42319746210018
0.9282714 3.657485898323098 82.59091897419897
0.9281487 3.667632278253159 82.7591144151563
0.928026 3.6777943652973777 82.92786184599076
0.92790335 3.6879772117726066 83.09704688461002
0.9277807 3.6981808079666902 83.26667967482028
0.9276581 3.708400299722829 83.43673101404767
0.9275354 3.718645615120623 83.60715013608974
0.9274128 3.7289068902382305 83.77785843835971
0.92729026 3.7391840890578885 83.94887220624149
0.92716765 3.749487302826697 84.12023190152588
0.9270451 3.7598064959067066 84.29186644619833
0.92692256 3.770146770742669 84.46382113434147
0.9268001 3.780503073081873 84.63620682845442
0.9266776 3.7908805474395795 84.80897791579828
0.9265551 3.801279176055979 84.98214024526055
0.9264326 3.811699072011029 85.15571615569432
0.9263101 3.8221402213325457 85.32968504541314
0.9261877 3.8325976428949637 85.50405465120349
0.92606527 3.8430764065767073 85.67876765419355
0.9259429 3.8535714918770188 85.85378280107925
0.92582047 3.8640931094026763 86.02905244823774
0.9256981 3.8746310890675812 86.20460006461741
0.92557573 3.885190547081578 86.3804277246548
0.9254534 3.89576640644468 86.55659058167855
0.92533106 3.9063689764280745 86.73299516369136
0.92520875 3.9169879905524745 86.90973709516997
0.9250865 3.92762343991379 87.08679529418839
0.9249642 3.938285763943266 87.26410345089049
0.92484194 3.948964569746493 87.4418088471286
0.9247197 3.9596651456255088 87.61985867418082
0.92459744 3.9703874885414385 87.79829611107682
0.92447525 3.981126448460275 87.97705329668234
0.92435306 3.9918872491433626 88.15613212592869
0.9242309 4.002669978190747 88.33565076631727
0.9241087 4.013474647612171 88.51559325650477
0.92398655 4.024296069518897 88.69597299196761
0.9238644 4.035139529855024 88.87680906961346
0.9237423 4.046005123609813 89.05811834454907
0.9236202 4.056887547604539 89.23975984044417
0.9234981 4.067797516827273 89.42185033991241
0.9233761 4.078719058122997 89.60438138757083
0.923254 4.0896682718608215 89.78741142522229
0.92313194 4.100639834430775 89.97095539624797
0.92300993 4.111628487449962 90.15496836431876
0.9228879 4.122639591673122 90.3393473179652
0.922766 4.133667849875746 90.52414622462209
0.92264396 4.144724049669281 90.70930055201518
0.922522 4.1557974683481795 90.89486472197252
0.9224001 4.166888099399064 91.08083711288155
0.92227817 4.178006875314372 91.26714515681125
0.9221563 4.189142928766675 91.45390663684601
0.9220344 4.20030180739591 91.64125315278926
0.9219125 4.211483531558778 91.82916010645937
0.92179066 4.222682743713472 92.01772380525107
0.92166877 4.233910445205107 92.20711051780223
0.921547 4.245150291234619 92.39717111512292
0.92142516 4.256418815533508 92.58781787403754
0.9213034 4.267705092449127 92.77908615199948
0.92118156 4.2790202224482785 92.97095120922394
0.92105985 4.290347670394167 93.16329900332877
0.9209381 4.301704111246097 93.35607792743292
0.92081636 4.31307848645021 93.54932529741396
0.92069465 4.32447641542941 93.7431752632055
0.92057294 4.335897976216229 93.93758015511112
0.9204513 4.347337620040073 94.1324883959689
0.9203296 4.358806624851374 94.32783052156722
0.9202079 4.3702937961755834 94.52362615752504
0.9200863 4.381799180186215 94.71981650712058
0.9199647 4.393334088480732 94.91634752772143
0.9198431 4.404887261922345 95.11317188233762
0.9197215 4.416464378896509 95.31019795503346
0.91959995 4.428059782765283 95.50750337303941
0.91947836 4.439684883975484 95.7050847882583
0.9193568 4.451328312366234 95.90295831751907
0.91923535 4.46299008722572 96.10110301538874
0.9191138 4.474681685661859 96.2996273255343
0.91899234 4.486391692666046 96.49863069122765
0.91887087 4.498125899248724 96.69800221858524
0.9187494 4.50988434203095 96.89767929294872
0.918628 4.5216612788794475 97.09766873870628
0.91850656 4.533462517436603 97.29801050409125
0.91838515 4.5452881049834994 97.49874102317115
0.91826373 4.557138086234652 97.69985551774606
0.9181424 4.56900667931483 97.901339946289
0.918021 4.580899743752217 98.10310798688214
0.91789967 4.592817311828363 98.30523580341335
0.9177783 4.604759434732801 98.50774242571924
0.917657 4.61672027191242 98.71057149799887
0.9175357 4.628705732463859 98.91368875760126
0.9174144 4.6407158422500085 99.11705873930816
0.9172932 4.652744721425159 99.32058460588992
0.91717196 4.664798279209797 99.52427309360152
0.9170507 4.676876546730475 99.7281130220072
0.9169295 4.68897952998304 99.93210547967648
0.9168083 4.701101295661133 100.1362520430699
0.91668713 4.713247808190193 100.34061068932276
0.91656595 4.725419103201035 100.54522673638608
0.9164448 4.737615200345493 100.75000921679944
0.91632366 4.749830115437779 100.95502479790912
0.91620255 4.762069874679982 101.16026162065579
0.9160814 4.774334504221851 101.36569435975284
0.9159603 4.786624024974216 101.57130053331852
0.91583925 4.798932398608174 101.7770687527365
0.9157182 4.811265689900463 101.98297413261375
0.91559714 4.823623915489535 102.18898462264029
0.91547614 4.836000991739459 102.39520239147274
0.91535515 4.84840303639159 102.60161147325704
0.91523415 4.8608300663965665 102.80828759673298
0.91511315 4.873282126807552 103.01527938450772
0.9149922 4.885753094439055 103.22247173248527
0.9148713 4.898249135943156 103.42985252598505
0.91475034 4.9107702631261665 103.63740565782801
0.9146294 4.92331650610119 103.84511283333212
0.9145085 4.935881680251057 104.05304419481936
0.91438764 4.948472006719471 104.2611533770978
0.91426677 4.961087493526146 104.46945868487012
0.91414595 4.973721942809152 104.67794164575851
0.9140251 4.9863815877017785 104.88660130864304
0.9139043 4.999066458812018 105.0954458064316
0.9137835 5.011776565452061 105.30441834113442
0.91366273 5.024505646975601 105.51350638097949
0.9135419 5.037266282031763 105.72276218334972
0.9134212 5.050039586764627 105.93214059356173
0.91330045 5.062844499140091 106.14163351885844
0.91317976 5.075668373568541 106.35120469256314
0.91305906 5.088517555150537 106.56083154784004
0.91293836 5.101392036313089 106.77057456267434
0.91281766 5.114291849210527 106.98042580279062
0.912697 5.127210606305591 107.19046362859275
0.9125764 5.140154726399308 107.40064951724267
0.91245574 5.153124195276397 107.61089045860165
0.91233516 5.166112620851419 107.82119011305184
0.9122145 5.179132834320723 108.03155077896453
0.912094 5.1921655415379355 108.24198200068729
0.9119734 5.20523007606815 108.45252248431913
0.91185284 5.21832000021094 108.66316823453147
0.9117323 5.231428849083076 108.87392784953171
0.9116118 5.244563105688329 109.08481877585379
0.91149133 5.257716278695244 109.29586934324544
0.9113708 5.270901402514365 109.5069397169646
0.91125035 5.28410542784671 109.71807448983124
0.91112995 5.297328351659362 109.92926212640181
0.9110095 5.310583261680253 110.14049537143255
0.9108891 5.323857046205308 110.35172486328419
0.9107687 5.337156262976234 110.56299524719736
0.9106483 5.350480921108608 110.77428889214947
0.91052794 5.3638244100050825 110.98561189860443
0.91040754 5.3771999584910475 111.19698594926474
0.9102872 5.390594319283564 111.40840981706911
0.9101669 5.404007483306912 111.61985190671167
0.9100466 5.417452737204685 111.83128135062177
0.9099263 5.430916761937171 112.04270660122798
0.909806 5.444406216950349 112.25409338551131
0.9096858 5.457914398433077 112.46549584753427
0.90956557 5.471447997133445 112.67688438202404
0.9094453 5.485013732661779 112.88830562916871
0.9093251 5.498591424647537 113.09975241680381
0.9092049 5.512201284062496 113.31123249159164
0.90908474 5.525829800017841 113.52273554006048
0.9089646 5.539483740629941 113.73424172516862
0.9088444 5.553163087923543 113.94576658323274
0.9087243 5.566861066799022 114.15735564469519
0.90860415 5.58059126726129 114.36900901225995
0.9084841 5.594333257847126 114.58067170632415
0.908364 5.608107494397154 114.79233501054614
0.9082439 5.621907151885705 115.00403695439967
0.90812385 5.635725375377967 115.21575753291229
0.9080038 5.649569015627371 115.42749027724686
0.9078838 5.663431187949633 115.63923377248476
0.90776384 5.677318765684749 115.85097566521178
0.9076438 5.691238664515612 116.06269957312126
0.9075239 5.705170121049581 116.27441276983092
0.9074039 5.719133916501902 116.48614237540168
0.90728396 5.733116153286123 116.69787236824631
0.90716404 5.747123794868174 116.9095762818216
0.9070441 5.761156807308724 117.12122738764548
0.90692425 5.775208224457361 117.33282787134438
0.9068043 5.789291991914431 117.54439233095431
0.90668446 5.80339412382184 117.7558877329577
0.90656465 5.817514568661755 117.96731751378725
0.9064448 5.831667392528812 118.17871479812194
0.906325 5.845838487658655 118.39006642413798
0.9062052 5.860034916239118 118.60142647983614
0.90608543 5.874249579218874 118.81279772046638
0.9059656 5.888496655926391 119.0241316983747
0.9058459 5.902761929201805 119.23542264879444
0.90572613 5.91705252319217 119.44672917015536
0.90560645 5.931361272533418 119.65798611123148
0.90548676 5.9456953242056185 119.86924578880593
0.9053671 5.96005464162711 120.080475636382
0.9052474 5.974439257019996 120.29169654795292
0.9051277 5.9888491351245134 120.50291370152563
0.9050081 6.00327712158179 120.71411756183038
0.90488845 6.017730355297477 120.92532107274725
0.9047689 6.032201655973188 121.13650066327396
0.90464926 6.046705415838841 121.34763008210813
0.9045297 6.061227203579668 121.55872721635623
0.9044101 6.075774218867861 121.76979587425839
0.90429056 6.090346480897925 121.9808187998066
0.90417105 6.104936683144978 122.19183737442441
0.90405154 6.119552116597469 122.40286431776978
0.90393203 6.134192756561212 122.61388339545445
0.9038126 6.148851311328664 122.82485198414778
0.9036931 6.163542379072717 123.03579225872927
0.90357363 6.178251324871099 123.24672122914775
0.9034542 6.192985453393499 123.45759903712896
0.9033348 6.207737410863902 123.66843243033335
0.9032154 6.2225145293595086 123.87920083416675
0.903096 6.237316814715935 124.08990021123532
0.90297663 6.252144245283346 124.30057223346462
0.90285724 6.266996832996157 124.51119936891277
0.9027379 6.281867127447861 124.72177689557246
0.9026186 6.296762554732369 124.93229972583106
0.9024993 6.311675642054816 125.14281790869944
0.90238 6.326621315824879 125.35334917139052
0.9022607 6.34158461723276 125.56382333937174
0.90214145 6.356573031282026 125.77426570962542
0.90202224 6.371579026327368 125.9846579129511
0.901903 6.386617631629551 126.19503280530729
0.90178376 6.401673782444603 126.4054019830924
0.9016646 6.416747485375278 126.61575917865416
0.9015454 6.431853791716112 126.82610584735113
0.90142626 6.446977618274963 127.03645588226196
0.9013071 6.462126497728222 127.24680334801879
0.90118796 6.4773004484494825 127.4571017646262
0.9010688 6.492499443797392 127.66738971075549
0.9009497 6.507715889138928 127.87764158000351
0.9008306 6.522957362106388 128.08791420629976
0.9007116 6.538216246032316 128.29819295158674
0.9005925 6.5535078055082865 128.50847561252303
0.9004735 6.568816746348323 128.71874191168058
0.90035444 6.584150711412273 128.92901507207895
0.9002354 6.599509709818341 129.13925199862294
0.90011644 6.614886020909113 129.3494848831716
0.8999975 6.630287349812073 129.5596971482118
0.8998785 6.645713678233734 129.769869813648
0.8997596 6.661157276201558 129.98002215753152
0.8996406 6.6766336087452665 130.19010801243098
0.8995217 6.692127169109667 130.4001571234516
0.8994028 6.707645703283141 130.6101822164443
0.89928395 6.7231814203879745 130.82020703084905
0.8991651 6.738742100789399 131.03023092932096
0.89904624 6.754327743035003 131.24026342439367
0.8989274 6.769938346674966 131.45026040754763
0.89880854 6.785573907239262 131.66024456444225
0.89868975 6.801226566300282 131.87013928523115
0.89857095 6.816904155261665 132.080002864937
0.89845216 6.832606675377909 132.28985153347548
0.89833343 6.848326229339706 132.49965262036847
0.8982147 6.864070691300821 132.70941317902722
0.89809597 6.879840053481177 132.91907208444906
0.89797723 6.89563430199162 133.1286276652354
0.89785856 6.911445483793526 133.3380958461924
0.8977399 6.927281520860896 133.5474694168014
0.8976212 6.943142400310818 133.75680595784507
0.8975026 6.959020140560783 133.96605924844502
0.8973839 6.9749306892465315 134.17523299056842
0.8972653 6.990858051754401 134.3843835081728
0.8971467 7.0068102199123645 134.59344659030444
0.89702815 7.022779149736216 134.80242354022232
0.8969096 7.038772851915875 135.01131030673892
0.89679104 7.054791309175507 135.22008388030497
0.8966725 7.070834513983981 135.4287611639248
0.89655393 7.086902450590496 135.63735115420164
0.89643544 7.1029870217489135 135.84587528854075
0.89631695 7.119096297020012 136.05429199688933
0.8961985 7.135222145377383 136.26261609816302
0.89608 7.151380793281174 136.47085235921625
0.8959616 7.167555963382605 136.67897977923099
0.89584315 7.1837557839960215 136.8870389188335
0.8957247 7.199980234727174 137.09498940745857
0.89560634 7.216221135948299 137.30284536797745
0.89548796 7.232486631318521 137.5106034329363
0.8953696 7.248776718403113 137.71824767669003
0.8952513 7.265083156443561 137.92576321320598
0.8951329 7.281422376723595 138.1331886243687
0.8950146 7.297777893881326 138.34048309123673
0.89489627 7.314157939537173 138.5476264692789
0.894778 7.330554207897659 138.754598516644
0.89465976 7.346974953680909 138.96141852439794
0.8945415 7.363420137030112 139.16808785788348
0.89442325 7.379889764335166 139.37464516285277
0.894305 7.396383799157738 139.58105832500894
0.8941868 7.412893920298385 139.78732705655202
0.8940686 7.429428402510111 139.99345807393706
0.8939504 7.445987253197533 140.19948831126544
0.89383227 7.462562073440266 140.40540703102158
0.89371413 7.479161225971044 140.6111641409384
0.893596 7.495784665140189 140.81680804732008
0.89347786 7.512432405771551 141.0223394780273
0.8933598 7.529095991301834 141.227732803161
0.8932417 7.545783835681224 141.43296078526322
0.8931236 7.562495887143485 141.63802755540348
0.89300555 7.579232160063383 141.84295922634664
0.89288753 7.595984146344792 142.04774651089605
0.8927695 7.612760307709518 142.25238586498148
0.8926515 7.629560596472858 142.45688625909554
0.8925335 7.646385026710404 142.66124253531277
0.8924155 7.663225038654751 142.86544904768544
0.89229757 7.680089146879629 143.06946580346772
0.8921796 7.696977293036249 143.2733296498022
0.8920617 7.713880951726206 143.4770930519551
0.8919438 7.730808608063579 143.68073084000747
0.8918259 7.7477602820398435 143.8842087398974
0.891708 7.764735917186997 144.0875065356742
0.8915901 7.781735528230038 144.29062963404593
0.8914723 7.798750453956265 144.49357884925672
0.89135444 7.815789299048372 144.69631681520846
0.89123666 7.832843377384761 144.89894870436308
0.8911188 7.849929977050284 145.10141204464685
0.89100105 7.867031746751641 145.30373208063693
0.89088327 7.884157363739516 145.50592126993985
0.8907655 7.9013067614865395 145.70796924927998
0.89064777 7.918471280608888 145.90987492071278
0.89053005 7.935659533387625 146.1116078188832
0.89041233 7.952871550325641 146.31321190644894
0.8902947 7.970098540022973 146.51462282626966
0.89017695 7.987357982160542 146.71590870697983
0.8900593 8.00463233390795 146.91702600183422
0.88994163 8.021930362955473 147.11796110219242
0.88982403 8.039243219896273 147.3186628329
0.88970643 8.056579694127366 147.51916579909377
0.8895888 8.07394851253051 147.7195238922721
0.88947123 8.091323298474297 147.9197613484726
0.88935363 8.108730417348745 148.1198693201798
0.8892361 8.126152240758008 148.31980547512822
0.88911855 8.143597535585714 148.5195579647661
0.889001 8.161066318275571 148.71915379136763
0.88888353 8.178549666699672 148.91863021180737
0.88876605 8.19605645709362 149.1179274044538
0.88864857 8.213586633401304 149.31705490111966
0.8885311 8.231140211311878 149.51601718356474
0.88841367 8.248708215983251 149.71479819308078
0.8882962 8.266308502740692 149.91341807119312
0.8881788 8.283914207360436 150.11190516738304
0.8880614 8.301552178786304 150.31021159082002
0.88794404 8.319204429877207 150.50832151715673
0.8878266 8.336888929662786 150.70627174110183
0.8877093 8.354578649147227 150.90409007530235
0.88759196 8.37230060973497 151.1017778564591
0.88747466 8.390036706631824 151.29930015114272
0.88735735 8.407796005043345 151.49663084645496
0.88724005 8.425578398775874 151.69381991775626
0.88712275 8.443383957454126 151.89084578267327
0.8870055 8.461203512407913 152.0876981748486
0.88688827 8.479046184086233 152.28437565662722
0.886771 8.496911859944813 152.48091161384227
0.88665384 8.51479151876201 152.67726646872654
0.8865366 8.532703240875357 152.87344599984937
0.8864194 8.55062887438098 153.0694355760857
0.8863023 8.568568295778576 153.26528737721506
0.8861851 8.586539830297728 153.46096388729816
0.886068 8.604525086557711 153.65646367521703
0.88595086 8.6225332737127 153.8517662301889
0.88583374 8.640564280195013 154.04690822677915
0.8857167 8.658608990309721 154.24189403268898
0.8855996 8.676676473804973 154.43671767873943
0.88548255 8.694766794742142 154.63132457445488
0.8853655 8.712879843501204 154.82576576324823
0.8852485 8.731006453662378 155.0200456724671
0.8851314 8.749164991236452 155.21415468110226
0.8850145 8.767327762270106 155.40808552902888
0.8848975 8.785522442325894 155.60186652617026
0.8847805 8.80373053420572 155.7954894505884
0.8846636 8.821961229271658 155.9889575782681
0.88454664 8.840214570577075 156.18225923217577
0.8844297 8.858490473882876 156.37531919217463
0.8843128 8.876779641063294 156.56810849683845
0.8841959 8.895091301822248 156.76067671139884
0.88407904 8.913425489704334 156.95310887867447
0.88396215 8.931782132592764 157.14535880458862
0.8838453 8.950151889399768 157.3374241387054
0.8837285 8.968544045882902 157.52930032650582
0.8836117 8.986958635805852 157.7210121341073
0.8834949 9.005386182059144 157.91259216260835
0.88337815 9.023836113992562 158.10399274311175
0.8832614 9.04230835736772 158.29518930264106
0.8831446 9.06080294027894 158.4861952916735
0.88302785 9.079319788936873 158.677000288553
0.88291115 9.09784946590334 158.86759461320153
0.88279444 9.116401352408058 159.0580051924248
0.88267773 9.134975472047836 159.24820320893505
0.8825611 9.153562253910568 159.4382020661384
0.88244444 9.172171211465075 159.62797832462365
0.8823278 9.190802268009246 159.81755943719688
0.88221115 9.209455451666216 160.00690911667007
0.88209456 9.228121143042133 160.19608419611419
0.881978 9.2468089061679 160.3850929733988
0.8818614 9.265518666789813 160.57387179368223
0.8817448 9.284250446996001 160.76239773791733
0.8816283 9.302994578738316 160.95071618090316
0.88151175 9.321760675253618 161.1388836836497
0.8813952 9.3405486595746 161.32685323003466
0.8812787 9.35935855858271 161.51453022612532
0.8811622 9.37818065100843 161.7019771323949
0.88104576 9.39702459220645 161.88921623836404
0.8809293 9.41589029919172 162.0762642860795
0.8808128 9.434777808590525 162.26308363739824
0.8806964 9.453677357552355 162.4496754233681
0.88058 9.472598642875477 162.6360581853345
0.8804636 9.491541585033112 162.82225637875635
0.88034725 9.510496508343671 163.00825735999663
0.8802309 9.529473034229719 163.1940427663944
0.88011456 9.54847118738661 163.37957599743424
0.8799982 9.567490888438396 163.56490524955217
0.87988186 9.586532165379618 163.74999564514394
0.87976557 9.60558516761649 163.93480171768033
0.8796493 9.624659671251694 164.11932700283134
0.879533 9.64375559030388 164.30359443053229
0.87941676 9.662863153757977 164.487626646992
0.87930053 9.681992064547536 164.671418157312
0.8791843 9.701142353313568 164.85499960360002
0.8790681 9.720313937554518 165.0383387555663
0.8789519 9.739497001002206 165.22142043486335
0.8788357 9.758711147330326 165.4042505558475
0.8787195 9.777936687891918 165.58683696757257
0.8786034 9.797173527690276 165.76920092260912
0.8784872 9.81644143696645 165.95127343988628
0.8783711 9.835720558285718 166.1331018629501
0.878255 9.855020804602093 166.3146739307061
0.87813896 9.874332170443243 166.4959226394162
0.87802285 9.893674510177767 166.67688338704184
0.8779068 9.91302787527437 166.85757415888594
0.87779075 9.932402224576347 167.0380066995062
0.87767476 9.951787501789306 167.2181212688699
0.8775587 9.971203661174032 167.39798463312079
0.8774427 9.990630659899036 167.57758114377665
0.8773268 10.01006851642924 167.75690234995278
0.8772108 10.029537118584567 167.9359286081151
0.87709486 10.0490164824966 168.11466297887281
0.87697893 10.068516519370336 168.293101309613
0.876863 10.088037255347372 168.4712225928865
0.8767471 10.107578591755432 168.6490207266792
0.8766312 10.127130496039449 168.82649774242697
0.8765153 10.146702913181135 169.0036170265124
0.87639946 10.166295863683994 169.1803804344483
0.87628365 10.185899155522328 169.35683149436628
0.8761678 10.205532999876223 169.53298729841902
0.87605196 10.225177090646383 169.70882174592148
0.8759362 10.244831441733636 169.88431552607
0.8758204 10.26451618530422 170.0594685760456
0.87570465 10.284211077255241 170.23415430246152
0.8755889 10.303926129859994 170.40840413288262
0.87547314 10.323661365729038 170.58230741387032
0.87535745 10.34340650572348 170.75584388555686
0.87524176 10.36317173517087 170.92906872104098
0.87512606 10.382956952431108 171.10189562033793
0.8750104 10.402762176797596 171.27443509168455
0.87489474 10.422577099804146 171.44666112336168
0.87477905 10.442422177025541 171.61858581984467
0.8746634 10.462276859181872 171.79022554052304
0.87454784 10.482141161418797 171.96155325525112
0.8744322 10.502035471850736 172.13261321654147
0.87431663 10.521939309699087 172.3033502841146
0.87420106 10.541862828493061 172.47376821089807
0.87408555 10.561795772964736 172.64385798164227
0.87397 10.58175861045155 172.8135656274775
0.87385446 10.601730761882509 172.9829304133841
0.87373894 10.621722427532063 173.15191294229137
0.8736235 10.64172329271749 173.32053152317314
0.873508 10.661753916181606 173.48876981454447
0.8733925 10.681793627424279 173.6566380661503
0.87327707 10.701852679526844 173.82416079796548
0.8731617 10.721920708486081 173.99138140407038
0.8730462 10.742018374327609 174.15825985204907
0.8729308 10.762124915318738 174.3248033645952
0.8728155 10.782240246013373 174.49100307438374
0.8727001 10.8023851486695 174.656919647796
0.87258476 10.822538748830734 174.8225457737514
0.8724694 10.842711449060197 174.98785297212257
0.8723541 10.862903178025938 175.15278237594546
0.87223876 10.8831139218131 175.3173193397898
0.8721235 10.903333150242487 175.4815030939773
0.8720082 10.923571299482987 175.6452565599445
0.8718929 10.943828282793824 175.8085632018826
0.8717777 10.964093599869075 175.9714619620266
0.87166244 10.984388142868795 176.13397977152744
0.8715472 11.004690906384806 176.2960921166352
0.87143207 11.025001798385873 176.4577922622301
0.87131685 11.045341824179962 176.61907716423278
0.8712017 11.065689855327806 176.77981151698214
0.87108654 11.086056375985894 176.9399728330853
0.8709714 11.106441296651253 177.0996347202667
0.8708563 11.126834022437544 177.2586794672172
0.8707411 11.147255578507895 177.41715326226722
0.87062603 11.16768479111696 177.57523996975127
0.870511 11.188121578919533 177.73300417716703
0.8703959 11.208587110155689 177.89046301418148
0.87028086 11.229060124177513 178.04763653480566
0.8701658 11.249551214732618 178.20445955111435
0.8700508 11.270060310978756 178.36096840822725
0.8699358 11.2905767793349 178.51724792750426
0.86982083 11.31111118227058 178.67320419145292
0.86970586 11.331663512147271 178.82880884544204
0.8695909 11.352233699493777 178.9841170632619
0.86947596 11.372811067095725 179.13908259335503
0.86936104 11.393406208385242 179.29366003185342
0.8692461 11.414019104170151 179.44786604353465
0.8691312 11.434649688742685 179.60173779088532
0.86901635 11.455287238800002 179.75526172273342
0.8689015 11.475942386076856 179.9083896940756
0.86878663 11.49661511103099 180.06109885006936
0.8686718 11.517305340197536 180.21343856030853
0.868557 11.538002318195607 180.3654681994664
0.8684422 11.558716713474656 180.5171408643567
0.8683274 11.579448511269211 180.66837698053277
0.8682126 11.600197630163265 180.8191629935494
0.86809784 11.620953265568737 180.96950529707152
0.8679831 11.641726114804275 181.119441611259
0.86786836 11.662516152152103 181.26886471405737
0.8677536 11.683323295268943 181.41786761435824
0.86763895 11.704136704730283 181.5663999099352
0.86752427 11.724967105418125 181.7144850842524
0.8674096 11.745814486134503 181.86226202522792
0.8672949 11.766678777207769 182.0096729520168
0.8671803 11.787549117875512 182.15675053566818
0.86706567 11.808436280246513 182.30349355065772
0.86695105 11.829340261257837 182.4499240561148
0.8668365 11.850250106348241 182.59594902840774
0.86672187 11.871187561882314 182.74153467202285
0.8666073 11.892130764625161 182.8867373754888
0.86649275 11.913090604109968 183.031585220246
0.86637825 11.9340560808396 183.17609968800653
0.86626375 11.955038107123357 183.32024757244096
0.8661492 11.976047528795815 183.46403811117221
0.86603475 11.997051542588212 183.60752485307194
0.86592025 12.018082895535784 183.75068747596248
0.8658058 12.039119676863463 183.89355145282255
0.86569136 12.060172775322624 184.03605139690677
0.8655769 12.08124217535795 184.178251456392
0.86546254 12.102316836567718 184.3201395022657
0.8653481 12.123418712949226 184.4617104947559
0.8652337 12.14452576095754 184.60300592908123
0.8651194 12.165637960370942 184.74396704475538
0.865005 12.18677726075326 184.88463854299627
0.8648907 12.207921620469838 185.02498029203124
0.8647764 12.229081990205003 185.1649810910657
0.86466205 12.250258360985544 185.30465780508462
0.8645478 12.271439620243044 185.44400262968077
0.86443347 12.292647855611401 185.58307696882736
0.8643192 12.313860893441094 185.7218461414464
0.864205 12.33507870928823 185.86033523793054
0.86409074 12.356323390869566 185.99839931927485
0.86397654 12.377572736737832 186.1359725200564
0.86386234 12.39883776071705 186.2730706946599
0.86374813 12.420118425186367 186.40979244997095
0.863634 12.441403562788997 186.54620623274297
0.86351985 12.46270425781382 186.68224663516992
0.8634057 12.48402044941684 186.81786465402828
0.86329156 12.505352102115285 186.95301839679675
0.8631775 12.526688003979466 187.08774052790966
0.86306334 12.548050414824264 187.22206593248887
0.86294925 12.569416962553452 187.35596716026373
0.8628352 12.590787595859206 187.4894058835887
0.86272115 12.612184588877447 187.62232437992034
0.8626071 12.633585534860773 187.7547617862
0.8624931 12.655001551720623 187.88671707638937
0.8623791 12.676432586715375 188.01812613631282
0.8622651 12.697867358954838 188.14896005028578
0.86215115 12.719317003766115 188.2790673341194
0.8620372 12.740781436555498 188.40857657081654
0.8619232 12.762260602317104 188.53753300763196
0.8618093 12.783743194488828 188.66607838533218
0.8616954 12.805240403662989 188.79409460279945
0.8615815 12.826752160177044 188.9216048796967
0.8614676 12.848278419648937 189.04865799672754
0.86135375 12.869807848144065 189.17529308596426
0.8612399 12.89135167931005 189.30154019115395
0.86112607 12.912909850448965 189.4273099092047
0.8610122 12.934482318310089 189.55260687578414
0.86089844 12.956057715185496 189.67742555451494
0.86078465 12.977647297487273 189.8018671119412
0.86067086 12.999251011377078 189.9259228557473
0.8605571 13.020868822821367 190.04954450826324
0.86044335 13.042489342619975 190.17275997829086
0.86032957 13.064135193433842 190.2955347671498
0.8602159 13.085772287250919 190.41790515594394
0.8601022 13.107434634693572 190.53986565621406
0.8599885 13.12909945246677 190.6613731835608
0.8598748 13.150789441777345 190.78250398106692
0.8597612 13.172470417455235 190.90320994106057
0.8596475 13.19417648154714 191.0234992436281
0.8595339 13.215884787970172 191.14334813736835
0.8594203 13.237606703536684 191.26283108476204
0.8593067 13.259342159765962 191.38203805521232
0.8591931 13.281091160211073 191.5009588424628
0.85907954 13.302842224018526 191.61963819429678
0.858966 13.324606762174438 191.73803705482797
0.85885245 13.346384712666925 191.85614623477684
0.8587389 13.368176071957295 191.97395060416798
0.8586254 13.389969327226611 192.09142055924613
0.8585119 13.41177591559119 192.20864713515851
0.85839844 13.43359577804944 192.32561690597615
0.85828495 13.455428910583414 192.44222445446744
0.8581715 13.477263769004384 192.55854290921317
0.8580581 13.49911182045682 192.67456018142195
0.85794467 13.520972997691272 192.79029107845852
0.85783124 13.54284730249382 192.9057183708639
0.8577179 13.564723167894472 193.02086383352759
0.8576045 13.586612083489259 193.13570203590052
0.85749114 13.608513984244567 193.2501840510524
0.8573778 13.63041733926395 193.36441725320046
0.85726446 13.652345140642188 193.4783862316997
0.85715115 13.674274319345585 193.59203854285104
0.85703784 13.696216351848733 193.70542639650213
0.8569246 13.718159676641159 193.81855902348997
0.8568113 13.740127346354724 193.93138668308333
0.85669804 13.762096223400711 194.04387067365394
0.8565848 13.784077813323583 194.1560274502836
0.8564716 13.806060521548043 194.26790233304706
0.8563584 13.82805586618909 194.3794598747854
0.8562452 13.850063823971679 194.49060117766646
0.85613203 13.872084329725757 194.6013311535495
0.85601884 13.894117353025067 194.71162091114846
0.8559057 13.916151218484123 194.82152248225574
0.8557926 13.93819751148311 194.93113763466962
0.85567945 13.960256177149223 195.0404302458998
0.8555663 13.982327195011393 195.1493239551213
0.85545325 14.004398868957669 195.25795515669
0.8553402 14.026482822011385 195.36630130445084
0.8552271 14.048578995273564 195.474329278843
0.8551141 14.07067572902332 195.5821213190085
0.85500103 14.092796281759139 195.68968399686028
0.854888 14.114917321460743 195.79692418739637
0.854775 14.137050452940406 195.9039306603962
0.85466206 14.159183995596068 196.0106616531982
0.8545491 14.181329566919391 196.11712022596237
0.8544361 14.203498850540532 196.22329798755453
0.8543232 14.225656706270373 196.32922114178498
0.85421026 14.247838225581651 196.43484613528142
0.85409737 14.270019931408676 196.5402084696049
0.8539845 14.292213535322876 196.64534123946427
0.8538716 14.314418976971158 196.75023480930597
0.8537587 14.336636262825062 196.85486406600316
0.85364586 14.358853595421905 196.95923573337393
0.853533 14.38108270246403 197.06334496273567
0.8534202 14.403323527503673 197.16718796740818
0.8533074 14.425564311271307 197.27073705402813
0.8531946 14.447828506161713 197.37400989519898
0.8530818 14.470092580931096 197.4769950146053
0.85296905 14.492368243336305 197.5796914236747
0.85285634 14.51464370158726 197.68212015985662
0.8527436 14.536930678692377 197.78430956455992
0.8526309 14.559229171656975 197.88623177178403
0.8525182 14.581539124048813 197.98786645535574
0.8524055 14.603860527147408 198.08919571946507
0.85229284 14.626181515135844 198.19021159116522
0.8521802 14.648513869790719 198.29085529761926
0.85206753 14.670857537220893 198.39124426859613
0.8519549 14.69321250982737 198.49137336023935
0.8518423 14.71556690004803 198.59120622152076
0.8517297 14.737932528596215 198.6907742233084
0.8516171 14.7603093433034 198.79012876798967
0.85150456 14.782685492852398 198.88926581543788
0.851392 14.805084629849075 198.98811047422288
0.85127944 14.82748302626299 199.0866780354549
0.85116696 14.8498806201085 199.1849378413362
0.85105443 14.87230113311474 199.28291138196866
0.85094196 14.894720766064902 199.380622224222
0.8508295 14.917151382705846 199.47807423121304
0.850717 14.93959293322388 199.57519025361552
0.85060453 14.962045397995444 199.67201472771322
0.8504921 14.984496824508465 199.76856990522973
0.8503797 15.006959101389 199.86488108900724
0.8502673 15.029432181814238 199.96093727408194
0.85015494 15.051904134880823 200.05677614241122
0.8500425 15.074398765451978 200.15243971668482
0.84993017 15.096892211416257 200.24787101301118
0.8498178 15.119396355988084 200.34305821766762
0.8497055 15.14189924641705 200.43794408822697
0.84959316 15.164424716284751 200.5325321360608
0.84948087 15.186948850957602 200.6268475224873
0.84936863 15.20947158787113 200.72089591336766
0.84925634 15.23201684834483 200.81473095658077
0.8491441 15.254560644504126 200.90828375578283
0.84903187 15.277114940093703 201.00156356875115
0.84891963 15.299679678516625 201.0946305340227
0.8488074 15.322254865239636 201.1874908476753
0.8486952 15.344828452218596 201.28012362776104
0.84858304 15.36741243190567 201.37254462287973
0.84847087 15.390006750701836 201.46470863673127
0.8483587 15.412611408030948 201.55662577457713
0.8482466 15.43521433581516 201.64829410244607
0.84813446 15.457827537542002 201.73974596833972
0.84802234 15.480450967593645 201.8309077657017
0.8479103 15.503072579309269 201.92181357753446
0.84779817 15.52571639283179 202.01241572615925
0.8476861 15.54835830759203 202.1026881504181
0.84757406 15.57101031371836 202.1925809224667
0.84746206 15.593660324125118 202.28218045796118
0.84735 15.616332412634714 202.37151964806017
0.847238 15.639002435596165 202.46064084745765
0.847126 15.661682421912529 202.54950286524726
0.84701407 15.6843602790327 202.6381834595161
0.8469021 15.707060130608008 202.72665037504544
0.84679013 15.729757791829208 202.81489170083324
0.8466782 15.752465315669278 202.90291587681574
0.8465663 15.775170586521773 202.99072421320943
0.84645444 15.797885667896095 203.07830340200795
0.8463425 15.82062264336066 203.16569278185383
0.8462307 15.843345163443903 203.25287772565318
0.8461188 15.866089542793059 203.33987633240983
0.846007 15.8888315175629 203.4266508407506
0.8458951 15.91159531529064 203.51322727712056
0.84578335 15.934344510230545 203.5995646531587
0.84567153 15.957115492972488 203.6856627915512
0.8455598 15.979883936116073 203.7715459045279
0.84544796 16.002674125564447 203.85719773855612
0.84533626 16.025449553879877 203.94263247618895
0.8452245 16.048246693297575 204.02784493576763
0.8451128 16.071041159277346 204.11285274174935
0.84500104 16.093857299120582 204.19763132522198
0.8448894 16.11665852958156 204.2822036054684
0.8447777 16.139481395734425 204.36656393938335
0.84466606 16.162301461368205 204.45068620016593
0.84455436 16.185143122134257 204.5345921932358
0.8444427 16.207981920533076 204.61826451555677
0.84433115 16.230817876699415 204.7016984380851
0.8442195 16.25367530618062 204.784883029594
0.8441079 16.276529824300376 204.86780372708662
0.84399635 16.29939355471727 204.95052199962151
0.8438848 16.32225431331946 205.03303354749448
0.84377325 16.3451364560254 205.11529825034157
0.8436617 16.36801556683579 205.1974065794473
0.8435502 16.39090379890714 205.27931737394388
0.84343874 16.413788940151218 205.36101518473416
0.8433272 16.43669539449457 205.44246830215485
0.84321576 16.459598695102972 205.52373126682494
0.8431043 16.482511016478895 205.6047637861241
0.84299284 16.505432379570085 205.685535774166
0.84288144 16.52835044977247 205.76607271305411
0.84277004 16.551277497953496 205.84637354371688
0.84265864 16.57421345857239 205.92645084268946
0.84254724 16.597158347867744 206.0062985557241
0.8424359 16.62009981665991 206.08593176036186
0.8423245 16.64306244933687 206.16535348215592
0.8422132 16.666009311630713 206.24455703283624
0.8421019 16.68897729681753 206.32353113652863
0.84199053 16.711954036976 206.40225416920674
0.84187925 16.734927247523775 206.48073994117465
0.84176797 16.757909152771784 206.55897870040667
0.8416567 16.780899774693488 206.63693298663202
0.84154546 16.80388671690456 206.71464582624444
0.84143424 16.826882308191195 206.792075046752
0.841323 16.849886471843142 206.8691834910381
0.8412118 16.872899216895117 206.9460016572568
0.84110063 16.895908132299553 207.0225813180199
0.8409894 16.918937914298372 207.0989539497928
0.84087825 16.941963806811852 207.17508141203305
0.84076715 16.96498582000021 207.25092083069833
0.840656 16.98802857639212 207.32647752511463
0.8405449 17.0110673806473 207.40180890574254
0.8404338 17.03411451543744 207.47687576347337
0.8403227 17.05717000151878 207.55171075037475
0.84021163 17.080221393960276 207.6262933047345
0.8401005 17.103293455297898 207.70066263471236
0.8399895 17.126361362399056 207.77479991545854
0.8398785 17.149425123051223 207.84870861110952
0.83976746 17.17250944272979 207.9223481995388
0.8396565 17.19558955135698 207.99578564946586
0.8395455 17.218677782197013 208.0690176012446
0.8394345 17.241774145092894 208.14202547339042
0.8393235 17.26487858153553 208.21481036611294
0.8392126 17.287978689925346 208.28742706552552
0.8391017 17.31108682369366 208.35985282741652
0.83899075 17.33420299843803 208.4320618841517
0.8388799 17.357314730872726 208.50406698248634
0.83876896 17.380446880316914 208.57586296523834
0.8386581 17.403574530863168 208.64743635288454
0.8385472 17.42671012000469 208.7188099749291
0.8384364 17.449841150230668 208.7899489489805
0.8383256 17.472980068537566 208.86088756024128
0.8382148 17.49612682014199 208.9316266484591
0.838104 17.519281415492788 209.00217811347107
0.8379932 17.542443802302973 209.07255278043715
0.83788246 17.56560152962726 209.14276529370161
0.8377717 17.58876700553345 209.2128100593615
0.83766097 17.61194024614896 209.28266575483997
0.8375502 17.635121193991736 209.35231456898433
0.83743954 17.6582973823674 209.42174622720546
0.83732885 17.681481224745813 209.49099087406282
0.83721817 17.704672743153072 209.56007517566448
0.8371075 17.72787187719546 209.62896129675192
0.83699685 17.751066146276475 209.69761299093585
0.8368862 17.77426797882761 209.7660280799102
0.8367756 17.797477387044 209.8342527661347
0.836665 17.82069431405361 209.90228719268072
0.8365544 17.84390626098945 209.97011591411265
0.83644384 17.867125676015707 210.03775768463314
0.8363333 17.89035257749402 210.1051408596591
0.8362227 17.91358689394839 210.17226840877805
0.8361122 17.93681611385616 210.23917106860677
0.83600163 17.960065228968336 210.30590347259746
0.8358912 17.983296653547445 210.3723832704839
0.8357807 18.00654793043781 210.438642905238
0.8356702 18.029806539696768 210.5047520257163
0.8355597 18.053059873178977 210.5706157223538
0.8354493 18.076320489319823 210.63626934525075
0.8353389 18.099575771051555 210.7017623533436
0.83522844 18.122850854154013 210.7670883898839
0.83511806 18.146120558261817 210.83225034505318
0.83500767 18.16939746342706 210.89720498580843
0.8348973 18.192681507480287 210.96196634375892
0.83478695 18.21596013760166 211.02656329875643
0.83467656 18.23925844540326 211.09097301198645
0.83456624 18.262551290443973 211.15526387709892
0.83445597 18.285838611197537 211.21940684061246
0.83434564 18.309145610117262 211.28339508928255
0.83423537 18.332447042242645 211.34723283668325
0.8341251 18.355755528506695 211.41090666129935
0.83401483 18.379071004018062 211.47441350448722
0.8339046 18.402380889752465 211.53777985401646
0.83379436 18.42571033782252 211.6009384711107
0.83368415 18.449034144494764 211.6638952470088
0.833574 18.47235224405516 211.72668935981577
0.8334638 18.495689890849278 211.78929925172463
0.83335364 18.519021782309366 211.85169699307124
0.8332435 18.542360554159135 211.91392742484615
0.83313334 18.565706151059324 211.97593477135922
0.8330232 18.589058581657277 212.03768866361256
0.8329131 18.612405144315836 212.09923647865935
0.832803 18.635758490143377 212.16056357911089
0.8326929 18.659118556173624 212.2216520362874
0.83258283 18.68248535361993 212.28252777204517
0.8324728 18.70584616784047 212.34318969394602
0.8323628 18.7292136661453 212.40372908270484
0.83225274 18.7525877994461 212.464118625767
0.8321428 18.77595592230264 212.52432944499543
0.83203274 18.799343309362065 212.5843898168176
0.83192277 18.822724641191638 212.64428572923114
0.8318128 18.846112530483946 212.70403623147965
0.8317029 18.869494323491978 212.76364385007818
0.8315929 18.892895323003454 212.82309486548394
0.831483 18.916290183019626 212.882366602367
0.8313731 18.93969153234173 212.94150498785075
0.8312632 18.963099392189275 213.0005082122968
0.83115333 18.98650101234837 213.05933439391637
0.8310435 19.009909101602528 213.11799683127174
0.83093363 19.033323609323126 213.17651736138185
0.8308238 19.056744556186807 213.23490669091828
0.830714 19.08015918207608 213.29308599309178
0.8306042 19.10358019591494 213.35108210518374
0.8304944 19.12700755658637 213.40893478495616
0.8303846 19.150441273435835 213.4666334532704
0.8302748 19.17388130370649 213.52417336222624
0.8301651 19.197314928237663 213.58159257835078
0.83005536 19.220754834989986 213.63886363674382
0.8299456 19.244201027560383 213.695966550305
0.82983595 19.267640724837477 213.7528589003609
0.8297263 19.291086663001234 213.80960779907065
0.8296166 19.314538805801774 213.86619972402463
0.82950693 19.33799715873724 213.92266992681795
0.82939726 19.361461686965676 213.9789989536675
0.82928765 19.38491963925382 214.03513128466375
0.82917804 19.408383722653383 214.09112499796836
0.8290684 19.431853948895952 214.14695126107054
0.82895887 19.45531750561891 214.20262535127645
0.82884926 19.478799937266352 214.25813960666707
0.8287397 19.50227565686741 214.31348893740972
0.82863015 19.525757445505658 214.3686253172359
0.82852066 19.549232471625075 214.42364942652054
0.82841116 19.57271352924139 214.47848564892575
0.8283016 19.596213353373873 214.53315597646727
0.8281922 19.6196935934093 214.5877165975746
0.8280827 19.64319258315115 214.64215345968432
0.82797325 19.6666847371034 214.69646560067895
0.8278638 19.69018281899221 214.7506387068128
0.8277544 19.71368682830183 214.80464172677657
0.82764494 19.73719673073373 214.85849421027243
0.82753557 19.760699718468917 214.9121984864366
0.82742614 19.784221376352505 214.9657900287023
0.8273168 19.80772327034599 215.01923257833252
0.82720745 19.831243810791083 215.07252494485118
0.8270981 19.854770173430484 215.12559813734953
0.82698876 19.878289501553628 215.1785081127364
0.82687944 19.901814604088333 215.23113530054087
0.8267702 19.92533261449857 215.28355210435555
0.8266609 19.948869177093044 215.33575109218293
0.8265516 19.972398593681604 215.38774852685646
0.82644236 19.99593368328198 215.43954285705243
0.8263331 20.019474417072086 215.4911625326002
0.8262239 20.043007939914283 215.54261138175687
0.82611465 20.0665599175904 215.59392649988408
0.82600546 20.090104648396235 215.64514507848975
0.8258963 20.11364210664088 215.6962120334157
0.8257871 20.137197992238434 215.7471647172315
0.825678 20.16074657106315 215.7979995427767
0.82556885 20.184300694412833 215.84873712653555
0.8254597 20.207860345374367 215.89934230038457
0.82535064 20.231412647219987 215.94982926577268
0.8252415 20.254983320206534 216.0001703559844
0.8251324 20.27854660403855 216.0503749535014
0.82502335 20.3021153528647 216.10044855965413
0.82491434 20.325676677974563 216.15039593216875
0.82480526 20.349256322637977 216.20017168150022
0.82469624 20.37282850067913 216.24980000168827
0.8245872 20.396406082759373 216.29928906700482
0.82447827 20.419976158754917 216.34868608718517
0.82436925 20.443564511150047 216.39799400207895
0.8242603 20.467145329950213 216.44717713792528
0.82415134 20.490731501334377 216.49624407791129
0.82404244 20.514310109443063 216.54521130032902
0.8239335 20.537906952790767 216.59404214852879
0.8238246 20.561496195217266 216.64272934410928
0.8237157 20.585090732584312 216.691305323504
0.82360685 20.608677637273328 216.73976973169422
0.82349795 20.63228273055195 216.7881146805981
0.8233891 20.655880158583457 216.8363463423695
0.8232803 20.679482831349812 216.88445149126449
0.82317144 20.703090729598642 216.93240527418018
0.82306266 20.726690909620324 216.98024505583717
0.8229539 20.750296287537633 217.02800529480135
0.8228451 20.77390685651555 217.07567820064116
0.8227363 20.79752260435744 217.12322742647675
0.82262754 20.821143518855617 217.1706674952035
0.8225188 20.844756644239045 217.21801170156013
0.8224101 20.86837491001292 217.26526501842562
0.8223014 20.891998310270914 217.31243230117724
0.8221927 20.915613876139016 217.35950071841546
0.822084 20.939247510423023 217.40644021726087
0.82197535 20.962873276768665 217.45325955474527
0.82186675 20.986491166867612 217.49994758700043
0.8217581 21.010127081461963 217.54649837347395
0.8216495 21.033755081988808 217.59291392070543
0.82154083 21.057401084198432 217.6392001436454
0.8214323 21.08102616442846 217.68539090558116
0.8213237 21.104669229950026 217.73148125767239
0.82121515 21.128304315407497 217.77747973857782
0.8211066 21.15194438615045 217.82335597944643
0.8209981 21.1755894309682 217.86912193335186
0.82088953 21.199239436911803 217.91478949007933
0.82078105 21.222881404058818 217.96034652793162
0.8206725 21.246541300609476 218.00581005021257
0.82056403 21.27019313061049 218.05116896131008
0.8204556 21.29383687833784 218.09641902115206
0.82034713 21.31749852636375 218.14155162864807
0.8202387 21.34115205961635 218.1865594016998
0.8201303 21.364810467291996 218.23148733530581
0.82002187 21.388473740065695 218.27629997824405
0.8199135 21.412128856245047 218.32100977927655
0.81980515 21.435788808976177 218.3656199246417
0.8196968 21.45945359243697 218.41011401857656
0.8195884 21.483123188689827 218.45450598445157
0.81948006 21.506797592319707 218.4987832372324
0.81937176 21.530463759198927 218.5429619557726
0.81926346 21.55413471050887 218.58702681503962
0.81915516 21.57781042363251 218.63098262577935
0.8190469 21.601477861753935 218.67480966695044
0.8189386 21.625163067542776 218.71848243225264
0.8188304 21.64883996127269 218.76203604874442
0.8187221 21.672521558302115 218.80549166757726
0.81861395 21.696194818509923 218.8488454647013
0.8185057 21.719885804297395 218.89210126205094
0.8183975 21.743568422984477 218.93525626956955
0.81828934 21.767255697330775 218.97832377192177
0.8181812 21.79093458006977 219.0212971972727
0.81807303 21.814631152325845 219.06413929627757
0.8179649 21.83831929881379 219.10685512379624
0.8178568 21.862012054528947 219.14946080918136
0.81774867 21.885709413926453 219.1919478116893
0.8176406 21.90939828869525 219.23427566930434
0.81753254 21.933091733810954 219.27649322015623
0.8174245 21.95678973212507 219.31862029897707
0.8173164 21.9804922810956 219.36063645818194
0.8172084 22.004186287409848 219.40252666228358
0.81710035 22.02789789022393 219.44428750196914
0.81699234 22.05160091739547 219.48593553588358
0.8168844 22.07529535398777 219.52749080089947
0.8167764 22.099007356721224 219.56894787435763
0.81666845 22.12271074445227 219.6103393322884
0.8165605 22.14641859756726 219.65165232392116
0.81645256 22.17013090401491 219.69288098735737
0.8163446 22.19384765708364 219.73400102947863
0.81623673 22.217555743079387 219.77503792891673
0.81612885 22.241268250770887 219.815963222511
0.81602097 22.26498516592453 219.8567492356993
0.8159131 22.288706476970216 219.89747260979877
0.81580526 22.312419072455533 219.93812780733583
0.81569743 22.336136044134076 219.97869459311718
0.8155896 22.359857387906658 220.01917465746118
0.8154818 22.383583089865336 220.05958985378172
0.815374 22.407300030344558 220.09992886219183
0.81526625 22.431021313749934 220.1402000633766
0.8151585 22.454746932590634 220.18037435889266
0.8150507 22.478476875113547 220.22045380829752
0.814943 22.502198007504358 220.26049683071034
0.81483525 22.52593657938045 220.30046587545402
0.81472754 22.54966632063102 220.34034929394988
0.8146199 22.573387220379207 220.38015835664788
0.8145122 22.597125533645926 220.4198106938292
0.81440455 22.620854972073857 220.45934818837662
0.8142969 22.644588660778965 220.49879921930446
0.81418926 22.668326589838767 220.5381212323404
0.8140816 22.692068743394913 220.57729498928612
0.813974 22.715801958172953 220.61635941048797
0.81386644 22.739539374260183 220.65535616173193
0.81375885 22.763280979574358 220.69424461494188
0.8136513 22.78701360740885 220.7330163247772
0.81354374 22.810763556345844 220.7716772252246
0.8134362 22.834504498201422 220.81023269305646
0.8133287 22.85824957666634 220.84866725487564
0.8132212 22.881985620961192 220.8869766827299
0.8131137 22.90573894091332 220.92516715033125
0.8130062 22.929483191950887 220.96320914553795
0.81289876 22.953231518737248 221.001092022672
0.8127913 22.976983913903616 221.03885591887962
0.8126839 23.000727181394222 221.07654020793643
0.8125765 23.024474499564516 221.11415251940124
0.81246907 23.048225848272935 221.1517003440277
0.81236166 23.071981230872787 221.18915213590756
0.81225425 23.09574062453165 221.22649269417613
0.8121469 23.119490842436225 221.2637609629256
0.81203955 23.143245049026326 221.30094715077482
0.8119322 23.16700325204161 221.33808228155613
0.8118249 23.190752240930365 221.37516362451154
0.8117176 23.214505208563455 221.41220435053754
0.8116103 23.23827534528812 221.44917102292283
0.81150305 23.26202304272598 221.4860518338484
0.81139576 23.285787891444695 221.52282541050067
0.81128854 23.309543476668814 221.55953163855705
0.81118125 23.333316201076066 221.59615316709747
0.8110741 23.35706643220924 221.6326973772813
0.81096685 23.38083378897733 221.66918741765693
0.8108597 23.404591840189354 221.70561657275326
0.81075245 23.42836701025701 221.7419820333172
0.8106453 23.45213285473825 221.77827465393386
0.8105382 23.47588936952293 221.814490951037
0.810431 23.499662976467764 221.85062115786255
0.8103239 23.523427230410043 221.88665539980954
0.8102168 23.54719533333786 221.92260675387192
0.8101097 23.570967287778327 221.9584954145252
0.8100026 23.594729848186454 221.99433892636313
0.8098956 23.618496249456093 222.03012197256845
0.8097885 23.64226647049165 222.06583292322705
0.8096815 23.666040517271007 222.10146323587497
0.8095744 23.68981836618369 222.1370001582475
0.80946743 23.713586780127216 222.17247389255724
0.80936044 23.737358979523652 222.20788965465667
0.80925345 23.76113496989371 222.24322751081738
0.80914646 23.784914729961404 222.27846621975442
0.80903953 23.808685016685942 222.31363006073104
0.8089326 23.83245904791851 222.34872648074898
0.8088257 23.856236838964566 222.38376094276617
0.80871874 23.880018362893164 222.41873736652823
0.80861187 23.903790374679783 222.45365344332183
0.808505 23.927566106238345 222.48849607819403
0.8083981 23.9513455666948 222.52326218525158
0.80829126 23.975128729396832 222.55795529419171
0.8081844 23.998915605655192 222.59258802525898
0.8080776 24.022692900849755 222.62714028983058
0.80797076 24.046473890152846 222.66163895621733
0.80786395 24.07025855499686 222.69608266166458
0.8077572 24.09403363008228 222.73043496486395
0.80765045 24.11781235702643 222.76473089196097
0.8075437 24.141594753352006 222.79898032639983
0.80743694 24.165380792265772 222.83317391400223
0.8073302 24.189170488435618 222.86729195135746
0.8072235 24.21295052661063 222.90134292910471
0.8071168 24.23673420828347 222.93533818896444
0.8070101 24.2605214998223 222.96926193534586
0.8069034 24.28431242099342 223.00312967466104
0.8067968 24.30809364588772 223.03694224570606
0.80669016 24.331878483761944 223.07068305834315
0.8065835 24.355666903726565 223.1043368506072
0.8064769 24.37945891922985 223.13791216683816
0.8063703 24.40324120008779 223.1713991979779
0.8062637 24.427040361948887 223.20482900556812
0.8061571 24.45082976756462 223.2382044212248
0.8060506 24.474609429192288 223.27150098534736
0.805944 24.498405931391073 223.30470103977277
0.8058375 24.522192666081093 223.33782505012434
0.805731 24.545982917637073 223.3709003381151
0.8056245 24.56977669824619 223.40390966557638
0.805518 24.593573980181844 223.43681926860958
0.8054115 24.61736145186332 223.46962902144128
0.80530506 24.641152403884874 223.5023986251381
0.8051986 24.6649468501091 223.53510811031202
0.8050922 24.68873144356108 223.56775958582423
0.80498576 24.712532844221133 223.60032965912973
0.80487937 24.736324368052802 223.632832683536
0.804773 24.76011935556185 223.66527985823222
0.8046666 24.78391778265469 223.69764575812687
0.80456024 24.80770632379416 223.72995155405027
0.8044539 24.831498289330487 223.76218825217947
0.8043476 24.85529368740305 223.79436296336004
0.80424124 24.879092495549123 223.8264764545871
0.80413496 24.902881378747228 223.85849006748705
0.80402863 24.926686996684293 223.89042993377043
0.80392236 24.950482667412434 223.92227499015667
0.80381614 24.97426836426367 223.9540509850896
0.80370986 24.998070789837673 223.9857476167907
0.80360365 25.021863220769777 224.01738860944965
0.80349743 25.045659014880048 224.0489582022313
0.8033912 25.069458151039 224.08043082009752
0.803285 25.09326063272631 224.1118514404519
0.80317885 25.117053083861606 224.14320495756309
0.8030727 25.140848866653553 224.1744847560772
0.80296654 25.16464795830147 224.2056782637677
0.8028604 25.188450363765153 224.23678017176263
0.8027543 25.212242692179757 224.26780046811012
0.8026481 25.236051683162348 224.29872544638826
0.80254203 25.259850573678865 224.32956324075028
0.802436 25.283639369056797 224.36031151097626
0.8023299 25.307444784634285 224.39097482734414
0.80222386 25.331240081158914 224.42151409891054
0.8021178 25.355038600665317 224.45198210974755
0.8020118 25.37884035722571 224.48238416063774
0.8019058 25.402631942770643 224.5127133085038
0.8017998 25.42644013119926 224.54294757496945
0.8016938 25.45023812424152 224.5730760995999
0.8015878 25.474039317795192 224.60311843797857
0.8014819 25.497830289025735 224.63306022927324
0.8013759 25.5216378293502 224.66290872931302
0.80127 25.545435123096276 224.69266071514426
0.8011641 25.56923557314658 224.72231145921214
0.80105823 25.59302575381897 224.75184457607872
0.8009523 25.61683246363432 224.7812863418535
0.80084646 25.640628877139022 224.81063314000738
0.8007406 25.664428400471603 224.83988555988822
0.80063474 25.688231006394123 224.86902594736623
0.80052894 25.712023296398964 224.89808768745178
0.80042315 25.735818649942182 224.92706609531876
0.8003173 25.759630478267407 224.95593989086368
0.80021155 25.783418532502015 224.9847009122296
0.80010575 25.80722303957368 225.0133646971054


==> anc/Data_JCP/Figure_002/ML/Shoulder-epsilon-1.0-rho-0.100-kT-1.0.txt <==
3.0 0 -0.0014273509604550499
2.9996035 -5.659983735024403e-07 -0.0014276932271273669
2.999207 -1.1321313981940551e-06 -0.0014280278320271621
2.9988105 -1.69839646476882e-06 -0.001428362995398059
2.998414 -2.264796092998508e-06 -0.0014287070194016372
2.9980178 -2.830992545172333e-06 -0.0014290551731605003
2.9976215 -3.3973275969780103e-06 -0.0014294069761643816
2.9972253 -3.963799856127238e-06 -0.0014297442697349559
2.996829 -4.53040664867655e-06 -0.0014300960872340484
2.996433 -5.096812940363403e-06 -0.0014304396247746068
2.996037 -5.6633524802752224e-06 -0.0014307806791283514
2.995641 -6.230030623562575e-06 -0.0014311297196578164
2.995245 -6.796847430911433e-06 -0.001431495560966086
2.994849 -7.363812910986964e-06 -0.0014318635415120468
2.9944532 -7.930580671168555e-06 -0.0014322374669391144
2.9940574 -8.497501039769468e-06 -0.001432618916255731
2.9936616 -9.064569877301046e-06 -0.001433001876686035
2.9932659 -9.631794245914197e-06 -0.0014333916106813167
2.9928703 -1.0198828664457802e-05 -0.0014337802639035563
2.9924748 -1.0766020377104975e-05 -0.0014341776427159133
2.9920793 -1.1333368579573398e-05 -0.0014345820479253998
2.9916837 -1.1900880332104785e-05 -0.0014349942434834558
2.9912882 -1.2468554501521871e-05 -0.0014354135878553514
2.990893 -1.3036056723262833e-05 -0.0014358464360676737
2.9904976 -1.3603729988251411e-05 -0.0014362867524649547
2.9901023 -1.4171582363913878e-05 -0.0014367469319227463
2.989707 -1.4739617005762657e-05 -0.0014372115615411119
2.9893117 -1.5307836096580605e-05 -0.0014376768820930515
2.9889166 -1.5875897184454665e-05 -0.001438152797319259
2.9885216 -1.644414990119441e-05 -0.0014386413262147517
2.9881265 -1.7012596000185774e-05 -0.0014391356671007267
2.9877317 -1.7580895064016764e-05 -0.001439629151614156
2.9873366 -1.814973147477001e-05 -0.0014401224384389245
2.9869418 -1.8718421545889564e-05 -0.0014406247562968168
2.986547 -1.9287309742229654e-05 -0.0014411268652126754
2.9861522 -1.9856396539071135e-05 -0.0014416302196112282
2.9857576 -2.042533873117816e-05 -0.0014421377445812426
2.9853628 -2.0994825814077947e-05 -0.0014426464174670905
2.9849682 -2.1564171178907538e-05 -0.0014431689125693863
2.9845736 -2.2133725628042858e-05 -0.0014436984366894925
2.9841793 -2.270314483832311e-05 -0.0014442352210100196
2.9837847 -2.3273121584655185e-05 -0.0014447710728427035
2.9833903 -2.3842963573240488e-05 -0.0014453053939665174
2.982996 -2.4413017695723526e-05 -0.001445840435887425
2.9826016 -2.4983281707932993e-05 -0.0014463771613487113
2.9822075 -2.555341383032163e-05 -0.0014469128615632746
2.9818132 -2.6124100376474296e-05 -0.0014474464633239593
2.981419 -2.6694654118121964e-05 -0.001447984356987465
2.981025 -2.726541859688992e-05 -0.0014485209674596213
2.980631 -2.7836049886848656e-05 -0.0014490564417480878
2.980237 -2.840724074659653e-05 -0.0014496234755798478
2.9798431 -2.897831374646549e-05 -0.0014501919641916484
2.9794493 -2.954960760729556e-05 -0.0014507594841281475
2.9790554 -3.0121127749876638e-05 -0.0014513265679237605
2.9786618 -3.0692523026766134e-05 -0.0014518997308171177
2.978268 -3.1264495596718e-05 -0.001452484481357479
2.9778743 -3.183634956764428e-05 -0.0014530697559410719
2.9774806 -3.2408436076930065e-05 -0.0014536520646184657
2.977087 -3.2980748863153664e-05 -0.0014542336516055387
2.9766936 -3.355294480184188e-05 -0.0014548042281330594
2.9763002 -3.4125361149094885e-05 -0.001455371052902979
2.9759066 -3.4698348072145913e-05 -0.0014559214380597196
2.9755135 -3.527085424786904e-05 -0.0014564832450873898
2.97512 -3.584393448278609e-05 -0.0014570462382799336
2.974727 -3.6416883850690666e-05 -0.0014576118972285685
2.9743335 -3.699040943775317e-05 -0.0014581819286320357
2.9739404 -3.756380646057927e-05 -0.0014587526337944523
2.9735475 -3.813708510794885e-05 -0.001459322440401775
2.9731543 -3.8710930382804924e-05 -0.0014598920542727288
2.9727614 -3.92846558252126e-05 -0.00146045658423681
2.9723685 -3.985859680145561e-05 -0.0014610158843089164
2.9719756 -4.043276612405885e-05 -0.0014615966275130516
2.9715827 -4.1007161547933046e-05 -0.0014621908498630093
2.97119 -4.1581447412730624e-05 -0.0014627877295294513
2.970797 -4.215631191269654e-05 -0.001463384118752376
2.9704044 -4.273106471272338e-05 -0.001463971362964492
2.970012 -4.330569311320975e-05 -0.0014645530339204198
2.9696193 -4.388090372732433e-05 -0.0014651350913888574
2.9692268 -4.4455988784179175e-05 -0.001465717785263046
2.9688342 -4.5031657777950024e-05 -0.0014663056219408302
2.968442 -4.560685359060006e-05 -0.0014668924627777176
2.9680495 -4.618263584546505e-05 -0.0014674914726816202
2.967657 -4.675865030288763e-05 -0.0014680967711567612
2.967265 -4.733455692178648e-05 -0.0014687047403478142
2.9668727 -4.791069809464988e-05 -0.0014693131558376911
2.9664805 -4.8487082397974096e-05 -0.00146992474118367
2.9660883 -4.9063702920196856e-05 -0.0014705372981118287
2.9656963 -4.964021784928348e-05 -0.0014711555563567682
2.9653044 -5.021697150282805e-05 -0.001471773011505555
2.9649124 -5.0793968586185466e-05 -0.0014723781439339601
2.9645205 -5.137119918121443e-05 -0.0014729877126978214
2.9641287 -5.194832256814364e-05 -0.001473600152995407
2.9637368 -5.2526033572948815e-05 -0.001474217119317449
2.963345 -5.3103640022724566e-05 -0.0014748370223136497
2.9629533 -5.368148589017696e-05 -0.0014754635727889564
2.9625618 -5.425923087200934e-05 -0.0014760939567013424
2.9621701 -5.4837569645600896e-05 -0.0014767198781725727
2.9617786 -5.541580648221001e-05 -0.0014773523982371352
2.9613872 -5.5994288127679755e-05 -0.0014779919721157801
2.9609957 -5.657302482891491e-05 -0.0014786330801328964
2.9606044 -5.7151656072692716e-05 -0.0014792755590219218
2.960213 -5.773089661413394e-05 -0.0014799241602130643
2.9598217 -5.8310034966019964e-05 -0.0014805770827350038
2.9594305 -5.888943296341083e-05 -0.0014812302467889814
2.9590392 -5.946908246589058e-05 -0.0014818832187695923
2.9586482 -6.004863669043245e-05 -0.001482527972764927
2.9582572 -6.062843881677505e-05 -0.0014831746443794659
2.957866 -6.120885381832179e-05 -0.0014838317991196456
2.9574752 -6.178881436264619e-05 -0.0014844892972864295
2.9570842 -6.236938890239758e-05 -0.0014851411963895278
2.9566934 -6.294985928108324e-05 -0.0014857888851636137
2.9563024 -6.353094077541834e-05 -0.0014864349893796587
2.9559116 -6.411191521455571e-05 -0.0014870735019630555
2.955521 -6.469278720820811e-05 -0.0014877068500819925
2.9551303 -6.52742576427297e-05 -0.0014883428467976697
2.9547398 -6.585562579161362e-05 -0.0014889779848041428
2.9543493 -6.643723768649515e-05 -0.0014896130701864414
2.9539587 -6.701910433078154e-05 -0.0014902631967879598
2.9535682 -6.760122220716644e-05 -0.0014909182653534668
2.953178 -6.81832431228147e-05 -0.0014915671347547656
2.9527874 -6.876586828330086e-05 -0.0014922104781166024
2.952397 -6.934839262444598e-05 -0.0014928560970030882
2.9520068 -6.99311667068549e-05 -0.0014935105038272611
2.9516168 -7.051384309116289e-05 -0.0014941578165366624
2.9512265 -7.109712443432051e-05 -0.0014948089726611222
2.9508364 -7.168030885903384e-05 -0.0014954646327192324
2.9504464 -7.226374505945362e-05 -0.0014961229677886328
2.9500566 -7.284708609770663e-05 -0.0014967826413290692
2.9496665 -7.343103773820275e-05 -0.0014974489364198709
2.9492767 -7.401489765388943e-05 -0.0014981184115710495
2.9488869 -7.459901403910905e-05 -0.0014987887398580644
2.948497 -7.518339762595758e-05 -0.0014994664718135904
2.9481072 -7.576804179378798e-05 -0.0015001486528157105
2.9477177 -7.635259856788137e-05 -0.001500829860088561
2.947328 -7.693741521477655e-05 -0.0015015027157764724
2.9469385 -7.752249669733316e-05 -0.0015021700023178936
2.946549 -7.8107833736826e-05 -0.0015028360729981735
2.9461594 -7.86934341016846e-05 -0.0015035003859681245
2.94577 -7.927893124680841e-05 -0.0015041712315840973
2.9453807 -7.986469386452333e-05 -0.001504838041240563
2.9449914 -8.045070940597402e-05 -0.0015054919196754147
2.944602 -8.103698127778986e-05 -0.001506133454152778
2.9442127 -8.16234985198769e-05 -0.001506779387020768
2.9438236 -8.220991501167479e-05 -0.001507435438152503
2.9434345 -8.279658438066877e-05 -0.0015081088571757984
2.9430454 -8.338351908082678e-05 -0.0015087635907165603
2.9426565 -8.397034096246605e-05 -0.0015094125328827719
2.9422674 -8.455778374110601e-05 -0.001510074475863233
2.9418786 -8.514511830840418e-05 -0.0015107379536282751
2.9414897 -8.573271939119834e-05 -0.001511416598165868
2.9411008 -8.632058358743039e-05 -0.0015121276043784076
2.9407122 -8.690836998664174e-05 -0.0015128276387227318
2.9403234 -8.749677973435743e-05 -0.001513514266912112
2.9399347 -8.808510102189179e-05 -0.0015141951326684531
2.939546 -8.867367947212299e-05 -0.001514874765384557
2.9391577 -8.926216799925344e-05 -0.0015155545453779432
2.938769 -8.98512748533501e-05 -0.0015162343586827157
2.9383807 -9.044029590447424e-05 -0.0015169420512572602
2.9379923 -9.102959033839393e-05 -0.0015176794845041127
2.937604 -9.161918634958884e-05 -0.0015184599178066699
2.9372156 -9.22090893852929e-05 -0.0015193050991577993
2.9368274 -9.279897641703947e-05 -0.0015201957169682296
2.9364393 -9.338921723602836e-05 -0.001521192338764684
2.9360511 -9.397986976589923e-05 -0.00152224444545392
2.935663 -9.45709264464644e-05 -0.0015233326110174878
2.935275 -9.516206355696712e-05 -0.0015244767366672002
2.934887 -9.575400584287794e-05 -0.0015256614004974928
2.934499 -9.634606227101606e-05 -0.0015268884440586897
2.934111 -9.693858923839627e-05 -0.0015281303559244038
2.9337234 -9.75312522554052e-05 -0.0015294338773630338
2.9333355 -9.812478254059984e-05 -0.0015307480063140324
2.9329479 -9.871846864380948e-05 -0.00153209902808014
2.9325602 -9.931267511614357e-05 -0.001533443669508206
2.9321725 -9.990740395790382e-05 -0.0015347830945092148
2.9317849 -0.00010050265194478197 -0.00153614087545373
2.9313974 -0.00010109806863797776 -0.0015375266735321413
2.93101 -0.00010169402700003542 -0.0015389628403790316
2.9306226 -0.00010229054684355889 -0.0015403894210294854
2.9302351 -0.0001028876123198963 -0.0015418046940843878
2.929848 -0.00010348485982536852 -0.00154320136825528
2.9294605 -0.00010408301492976723 -0.001544634348900578
2.9290733 -0.00010468137345670333 -0.0015461123258014259
2.9286861 -0.00010528030157855631 -0.0015476116106354436
2.9282992 -0.00010587945567787156 -0.0015491550578632346
2.927912 -0.00010647957295410458 -0.0015507002346462594
2.927525 -0.0001070799223023648 -0.0015522439628924722
2.927138 -0.00010768086304265337 -0.001553772755855136
2.9267511 -0.00010828239862475315 -0.001555305783044675
2.9263642 -0.00010888452645203142 -0.0015568530077294663
2.9259775 -0.00010948689754906887 -0.001558473578977919
2.9255908 -0.00011008989984357689 -0.0015601199650310859
2.925204 -0.00011069353786873462 -0.0015617522229436017
2.9248173 -0.00011129780679217924 -0.0015633928858090217
2.9244308 -0.00011190233955854041 -0.0015650344097739553
2.9240441 -0.00011250788191224413 -0.0015667039095969924
2.9236577 -0.00011311370429174615 -0.0015683966311136196
2.9232712 -0.00011372018820696267 -0.0015701623715364337
2.922885 -0.00011432699011995335 -0.0015719343338074247
2.9224985 -0.00011493485029846591 -0.0015737459237754295
2.9221122 -0.00011554304175236032 -0.0015755362557340774
2.921726 -0.00011615191372069713 -0.0015773201275810266
2.9213398 -0.00011676148870993869 -0.0015791319438445848
2.9209538 -0.00011737138444276325 -0.0015809879867966666
2.9205675 -0.00011798239232212862 -0.001582882462168862
2.9201815 -0.00011859374584126094 -0.001584777609424757
2.9197955 -0.00011920584308005005 -0.001586694556707112
2.9194095 -0.00011981867677982014 -0.0015886403496030708
2.9190238 -0.00012043189475658329 -0.0015906002629555076
2.9186378 -0.00012104624590907929 -0.0015926039840878066
2.918252 -0.00012166100667206913 -0.001594632534466357
2.9178662 -0.00012227653883622991 -0.001596645989622653
2.9174807 -0.00012289247399800913 -0.00159865602122089
2.917095 -0.00012350955900128986 -0.0016006800356419776
2.9167094 -0.00012412705548625255 -0.001602723065120505
2.916324 -0.00012474533944102523 -0.0016048262966474615
2.9159384 -0.00012536445424490757 -0.0016069687591797823
2.915553 -0.0001259840098707703 -0.0016091703879656208
2.9151676 -0.00012660481376732612 -0.0016113779558188436
2.9147823 -0.00012722607056866485 -0.001613579557479545
2.914397 -0.0001278481952210144 -0.0016158257182110028
2.9140117 -0.00012847118354936026 -0.0016181339523565483
2.9136267 -0.00012909469279325333 -0.0016204548319615484
2.9132414 -0.0001297194750114152 -0.0016228177638006654
2.9128563 -0.00013034479941092673 -0.001625195160584668
2.9124713 -0.00013097102596406607 -0.0016275818389918635
2.9120865 -0.00013159780909548016 -0.0016300344926234566
2.9117014 -0.00013222591565445113 -0.0016324974205309227
2.9113166 -0.00013285459342349596 -0.0016349658118190817
2.9109318 -0.00013348421411362872 -0.0016374650952453674
2.910547 -0.00013411481524922304 -0.0016399945230208008
2.9101624 -0.00013474599972210924 -0.001642620472671675
2.9097776 -0.0001353786146308244 -0.001645297408480042
2.909393 -0.00013601185021580963 -0.0016479537528586254
2.9090085 -0.0001366461237658902 -0.0016506357327897001
2.908624 -0.00013728141996145182 -0.001653337031293318
2.9082396 -0.00013791738596327042 -0.0016561161538119608
2.907855 -0.0001385548130780623 -0.0016589348565735338
2.9074707 -0.00013919294433502072 -0.0016617853422379687
2.9070864 -0.0001398321710614717 -0.0016646953044410075
2.9067023 -0.0001404721432885364 -0.0016676737369774486
2.906318 -0.0001411136520717934 -0.0016706636620543046
2.9059339 -0.00014175592406609402 -0.0016736842736756264
2.9055498 -0.00014239936348382643 -0.0016768050501998074
2.9051657 -0.00014304402880494706 -0.0016800009611518563
2.9047816 -0.0001436899183749704 -0.0016832274965236692
2.9043977 -0.000144336665682498 -0.0016865170987153775
2.9040139 -0.00014498467287155285 -0.0016898229126392915
2.90363 -0.00014563396242404952 -0.0016931721092853704
2.9032462 -0.00014628453621658602 -0.0016965355213491367
2.9028623 -0.00014693640677821345 -0.0016999062169609272
2.9024787 -0.00014758916270215776 -0.0017032847864340425
2.902095 -0.00014824321969353024 -0.0017066657969202488
2.9017115 -0.00014889856962770003 -0.0017100475145669183
2.9013278 -0.0001495552311941197 -0.0017134926054158553
2.9009445 -0.0001502128054747802 -0.0017169394447812292
2.9005609 -0.00015087211051957253 -0.0017203806469763818
2.9001775 -0.00015153232949894347 -0.0017238635144331254
2.899794 -0.00015219390488055174 -0.0017274479139643233
2.899411 -0.00015285646387625925 -0.0017311808888450732
2.8990276 -0.0001535208962348834 -0.0017350283549783959
2.8986444 -0.00015418639109174919 -0.0017388861747431772
2.8982613 -0.0001548533774358432 -0.00174282272685209
2.8978782 -0.0001555218926454463 -0.0017468844534961339
2.8974953 -0.00015619155945764468 -0.0017509782057617126
2.8971121 -0.0001568632183306434 -0.0017551314368979439
2.8967292 -0.0001575360662109219 -0.0017593484515217596
2.8963463 -0.0001582105382429209 -0.0017636444558527655
2.8959634 -0.00015888667076937354 -0.0017679866313667309
2.8955808 -0.00015956405105468157 -0.001772406763136308
2.895198 -0.00016024314447148758 -0.0017768986644126328
2.8948152 -0.0001609243790710116 -0.0017813986022445292
2.8944328 -0.0001616064905725169 -0.0017859051110495894
2.8940501 -0.0001622907477235027 -0.0017903989453466232
2.8936675 -0.0001629767370535579 -0.0017949641384541065
2.893285 -0.0001636640523946423 -0.0017995679051015375
2.8929026 -0.00016435313715881643 -0.0018042198016753682
2.8925202 -0.00016504400804658685 -0.001808901935325491
2.892138 -0.00016573625033092587 -0.001813666737579115
2.8917556 -0.00016643075650821874 -0.001818454163827853
2.8913734 -0.00016712666554156245 -0.00182331178470893
2.8909912 -0.00016782444781153063 -0.001828221150523063
2.890609 -0.00016852410670057066 -0.001833165205618102
2.890227 -0.00016922523633360197 -0.0018381867618320648
2.889845 -0.00016992871907144504 -0.0018431937480943889
2.889463 -0.00017063367815397615 -0.0018482010974170046
2.889081 -0.0001713405612517825 -0.0018532972598230932
2.8886993 -0.0001720489610157412 -0.0018584291649063355
2.8883173 -0.00017275975766018663 -0.0018635535602513956
2.8879356 -0.00017347207084956315 -0.0018686720675376814
2.887554 -0.00017418634030056385 -0.0018738399768717495
2.8871722 -0.00017490260274223804 -0.001879101212043156
2.8867905 -0.00017562087715611622 -0.0018843831531556224
2.886409 -0.00017634071565058503 -0.0018896194280582739
2.8860273 -0.00017706300098756445 -0.0018948933825242908
2.8856459 -0.00017778685901645162 -0.001900194687164818
2.8852646 -0.0001785122918229127 -0.0019055717806177595
2.8848832 -0.00017924024674848674 -0.0019109901765023234
2.884502 -0.0001799698067969744 -0.001916425435771801
2.8841205 -0.00018070190841410836 -0.0019218692135868345
2.8837392 -0.000181435624506578 -0.001927356570466452
2.8833582 -0.00018217099530228013 -0.001932922474785801
2.882977 -0.00018290894702193406 -0.0019385141282695511
2.882596 -0.00018364857553961167 -0.0019440961530978202
2.882215 -0.00018439033352870822 -0.0019497580275579039
2.881834 -0.00018513426819353852 -0.0019554569740815038
2.881453 -0.00018588036059934168 -0.0019611419707314514
2.8810723 -0.0001866281602969753 -0.001966813239221797
2.8806913 -0.00018737858934639393 -0.001972565208605877
2.8803105 -0.00018813076036718054 -0.001978353544611413
2.8799298 -0.0001888851170821227 -0.0019841110233139105
2.8795493 -0.00018964121697651447 -0.0019899649547290444
2.8791685 -0.00019040002280479014 -0.0019958589920085514
2.878788 -0.00019116060691100478 -0.002001770334999268
2.8784075 -0.00019192344118245777 -0.002007729133812714
2.878027 -0.00019268855385695338 -0.0020136928049002793
2.8776467 -0.00019345545686073396 -0.00201973161948479
2.8772662 -0.0001942251626847618 -0.0020258400511614844
2.876886 -0.00019499670861825795 -0.002032001515655737
2.8765056 -0.00019577062756004172 -0.002038284156177761
2.8761256 -0.00019654645048775883 -0.0020445968094532575
2.8757453 -0.0001973251730906621 -0.0020509338566668694
2.8753653 -0.00019810581909171347 -0.002057337439619467
2.8749852 -0.00019888891606469904 -0.002063782248309877
2.8746052 -0.00019967447038587158 -0.0020703299193852494
2.8742251 -0.0002004625374290834 -0.002076943185535599
2.873845 -0.00020125310901645738 -0.0020835630971200864
2.8734653 -0.00020204571758815655 -0.0020902347049954486
2.8730855 -0.00020284086905019143 -0.00209700843232186
2.8727057 -0.00020363861048690375 -0.0021037975860313273
2.8723261 -0.00020443842263864984 -0.0021106412663609
2.8719463 -0.00020524135860831212 -0.002117515040734757
2.8715668 -0.00020604639324759758 -0.002124448684561977
2.8711872 -0.00020685408169897603 -0.0021313937085769394
2.8708076 -0.00020766440785034877 -0.002138472605380115
2.8704283 -0.00020847694901841745 -0.002145636702123859
2.8700488 -0.00020929269943450652 -0.0021527945582498027
2.8696694 -0.0002101106663102429 -0.0021598892804061973
2.86929 -0.00021093129433364893 -0.00216696851629761
2.8689108 -0.00021175463003887015 -0.0021740290629985197
2.8685317 -0.00021258009201836358 -0.002181050231233688
2.8681526 -0.00021340824189093418 -0.002188092286707688
2.8677733 -0.00021423955709417246 -0.0021951011107133405
2.8673944 -0.00021507249545195978 -0.0022020595308236374
2.8670154 -0.00021590856445105125 -0.0022089689683348008
2.8666363 -0.0002167472670098465 -0.0022158401511775424
2.8662574 -0.00021758800850557063 -0.002222623841204049
2.8658786 -0.000218431327921607 -0.0022293406585670535
2.8654997 -0.00021927714390978465 -0.0022358968356245793
2.865121 -0.00022012544467395263 -0.0022423779735637676
2.8647423 -0.00022097564578001133 -0.0022488470240528864
2.8643637 -0.0002218283124455278 -0.002255329736848922
2.863985 -0.0002226834037177147 -0.0022617078468235878
2.8636065 -0.0002235409090512632 -0.0022680235167425724
2.8632278 -0.00022440078922551963 -0.0022743183745586055
2.8628495 -0.00022526251403623168 -0.002280571167064361
2.862471 -0.00022612660623309933 -0.0022869194044790827
2.8620927 -0.0002269931070044396 -0.0022931746723472207
2.8617144 -0.0002278619336981207 -0.002299342564179949
2.8613362 -0.0002287325637651077 -0.0023055118573635323
2.8609579 -0.000229606074698173 -0.0023117804743602575
2.8605797 -0.000230481439115641 -0.002318124301671123
2.8602016 -0.00023135918596952937 -0.002324470744911735
2.8598237 -0.0002322387926407057 -0.0023307836224758906
2.8594456 -0.00023312129983865375 -0.002336973519195505
2.8590677 -0.0002340055960458207 -0.0023431095295572404
2.8586898 -0.0002348921789993214 -0.002349157416033126
2.858312 -0.00023578104791464695 -0.0023551223116467443
2.857934 -0.0002366721463227463 -0.002361050354776711
2.8575563 -0.00023756491281332295 -0.002366801768975102
2.8571784 -0.0002384603608567599 -0.0023723928314379416
2.8568008 -0.000239357313570148 -0.00237753719748835
2.8564234 -0.00024025556034115166 -0.0023825245731046293
2.8560457 -0.00024115627252572371 -0.002387364715230592
2.8556683 -0.0002420581740052167 -0.0023920665325729753
2.8552907 -0.00024296241829033273 -0.0023964781069438774
2.8549132 -0.000243867653110861 -0.0024006217834042793
2.854536 -0.00024477388020556127 -0.0024044934845934567
2.8541586 -0.0002456820332930426 -0.0024080653893734792
2.8537815 -0.0002465909768345426 -0.002411506276061491
2.8534043 -0.00024750115791091233 -0.002414854453794415
2.853027 -0.000248412607225415 -0.002417960731267333
2.85265 -0.00024932514992703954 -0.002420942093338282
2.8522727 -0.0002502388272497677 -0.0024236607472300693
2.8518958 -0.0002511528530580794 -0.0024261828856626953
2.8515189 -0.00025206785470173606 -0.0024285283133458064
2.851142 -0.00025298364904920373 -0.002430699380977325
2.850765 -0.0002539002942449671 -0.002432751024096175
2.8503883 -0.000254817017961146 -0.0024344473437693443
2.8500116 -0.0002557343883201087 -0.0024359428006489135
2.849635 -0.0002566522505650461 -0.002437312876093359
2.8492582 -0.0002575706279438211 -0.002438375760505814
2.8488815 -0.00025848930311469885 -0.0024392088367429596
2.848505 -0.00025940772686709984 -0.002439834847913646
2.8481283 -0.00026032688959267813 -0.002440355026237091
2.8477519 -0.00026124570400093406 -0.0024407868486264793
2.8473756 -0.00026216401533707125 -0.0024410486315512526
2.8469992 -0.0002630830161500984 -0.0024410344299654373
2.846623 -0.0002640013307010505 -0.0024408329269784454
2.8462467 -0.00026491958716039714 -0.002440381266645289
2.8458705 -0.00026583750481658447 -0.0024393155595545547
2.8454943 -0.00026675502493259687 -0.0024380675021485145
2.845118 -0.00026767198938292284 -0.002436547108140525
2.844742 -0.00026858779158328127 -0.0024347859890236604
2.844366 -0.0002695028618022213 -0.0024328553998750812
2.84399 -0.0002704171831661858 -0.0024305409278447313
2.843614 -0.00027133054497241276 -0.0024280468737268054
2.8432384 -0.00027224239304520707 -0.002425270030469959
2.8428624 -0.00027315365162774443 -0.0024221146341656128
2.8424866 -0.0002740631653968042 -0.0024188508157880996
2.8421109 -0.0002749713503843348 -0.0024152046945376524
2.8417354 -0.00027587755501313474 -0.0024111563645128464
2.8413596 -0.0002767827118534073 -0.0024067972468760457
2.840984 -0.0002776856129212265 -0.0024019107075930798
2.8406086 -0.00027858650102211626 -0.0023963409202237326
2.840233 -0.0002794852649361802 -0.0023904163637568903
2.8398576 -0.00028038168883300605 -0.0023840427508147635
2.8394823 -0.00028127509962320085 -0.0023772040430585415
2.839107 -0.0002821658361556567 -0.0023699937097002625
2.8387318 -0.0002830538525105313 -0.002362573458115062
2.8383565 -0.00028393900310026574 -0.0023548362649898104
2.8379812 -0.0002848211950098237 -0.0023466166027128524
2.8376062 -0.00028569964112489774 -0.002338061789754023
2.8372312 -0.0002865748671385127 -0.0023293008462541304
2.8368561 -0.00028744665790423593 -0.002319795746998167
2.836481 -0.0002883148177073694 -0.002309917781637717
2.836106 -0.00028917919584322735 -0.0022996444535309563
2.8357313 -0.0002900390846036802 -0.0022888183936258344
2.8353565 -0.00029089478039804787 -0.0022773276143972115
2.8349817 -0.00029174608134773975 -0.002265350674731528
2.834607 -0.0002925927963708961 -0.002252868358894955
2.8342323 -0.0002934341892472843 -0.0022397450054202988
2.8338578 -0.0002942705305016974 -0.0022259542859372774
2.833483 -0.000295102100199604 -0.002211325519531031
2.8331087 -0.00029592694391764534 -0.0021957657758154155
2.832734 -0.0002967463386627101 -0.002179339148077622
2.8323596 -0.00029755937080867015 -0.0021618411722102073
2.8319852 -0.0002983650508214091 -0.0021424622650463333
2.831611 -0.0002991631767577563 -0.0021219682825103455
2.8312366 -0.0002999535058060281 -0.0021004863020138414
2.8308625 -0.00030073495950598957 -0.0020774229465759645
2.8304882 -0.00030150793949146066 -0.0020519754739649417
2.8301141 -0.000302270471803258 -0.0020248901559276286
2.82974 -0.00030302274866506106 -0.0019967816385933063
2.829366 -0.0003037642014823786 -0.0019673297986442725
2.828992 -0.0003044944924202683 -0.0019368450931024697
2.828618 -0.00030521259265843173 -0.001904763961592775
2.8282442 -0.0003059184591663348 -0.0018711702079935908
2.8278704 -0.00030661144858559346 -0.0018361060851029402
2.8274965 -0.00030729101759296296 -0.0017989342939714894
2.8271227 -0.00030795623508832057 -0.0017597877648286196
2.826749 -0.000308606097185256 -0.0017185015825587574
2.8263755 -0.0003092400999373124 -0.0016754582364904137
2.826002 -0.0003098577173892549 -0.00163009782487466
2.8256283 -0.00031045789615128354 -0.0015828666995737909
2.825255 -0.00031103986689320315 -0.001533989916590279
2.8248813 -0.00031160341145123753 -0.0014827523200012169
2.824508 -0.00031214713986227945 -0.0014291039720679688
2.8241346 -0.00031267033241045965 -0.0013734908644682643
2.8237615 -0.000313172200844673 -0.0013159229668142875
2.823388 -0.00031365236167980165 -0.001256130822898548
2.823015 -0.00031410959484762317 -0.0011939035963476833
2.8226418 -0.00031454307134118787 -0.001129630746743964
2.8222687 -0.0003149522930576539 -0.001063034762256617
2.8218956 -0.0003153360153701832 -0.0009937495470087978
2.8215227 -0.0003156932978530374 -0.0009216068879973125
2.8211496 -0.00031602329810300465 -0.0008473610627517579
2.8207767 -0.00031632516301353323 -0.0007707978558180528
2.820404 -0.00031659763819684954 -0.0006916529544117036
2.8200312 -0.00031684042391293496 -0.000609468169702599
2.8196583 -0.0003170516552862575 -0.0005234161999694944
2.8192856 -0.0003172300591824184 -0.00043250441227661227
2.818913 -0.0003173734790347771 -0.0003372582307921411
2.8185403 -0.00031748071831272324 -0.00023639086584862783
2.818168 -0.0003175489053163472 -0.000129805035118212
2.8177953 -0.0003175766238696598 -1.6863058847261073e-05
2.8174229 -0.0003175606440880991 0.00010275649907744043
2.8170505 -0.00031749902870950483 0.00023091582931357603
2.816678 -0.00031738760284511994 0.00036755367423403667
2.8163059 -0.00031722431597625087 0.0005127458575478422
2.8159335 -0.0003170045437682497 0.0006677719989474377
2.8155613 -0.0003167259942254937 0.0008319573369283246
2.8151891 -0.0003163840937545243 0.0010056602037705426
2.8148172 -0.00031597677807279856 0.0011868470568397803
2.814445 -0.0003154997651289915 0.0013770662705875432
2.814073 -0.0003149509267795689 0.0015769711078357565
2.8137012 -0.0003143254571096366 0.0017869230661288463
2.8133292 -0.0003136203209424156 0.0020079623684089707
2.8129573 -0.00031283022549975727 0.0022413934976516538
2.8125854 -0.0003119511081380639 0.002490282760491523
2.8122137 -0.0003109764499209699 0.002754970670142679
2.811842 -0.0003099008646611087 0.0030376422812617454
2.8114703 -0.0003087162780823334 0.003336963302233536
2.8110986 -0.00030741808703977703 0.00365335704457732
2.8107271 -0.0003059984866018912 0.0039915231037519604
2.8103557 -0.00030444973749794464 0.004353902615725706
2.8099842 -0.00030276097671078295 0.004740134798593609
2.8096128 -0.0003009253115273441 0.005149963565965431
2.8092413 -0.0002989320133513673 0.005583844846896183
2.80887 -0.00029677551241305544 0.006041106526871873
2.8084986 -0.00029444188692914536 0.006525649630063063
2.8081274 -0.0002919260778001089 0.007035106706814421
2.8077564 -0.00028921649127431877 0.007575697679647925
2.8073852 -0.0002862995217150551 0.008147068510285052
2.807014 -0.0002831642573705229 0.008747547363244335
2.806643 -0.00027980350464642455 0.009378028703989714
2.806272 -0.00027620217584607394 0.010040289404436738
2.805901 -0.00027235003341695744 0.010734829678316155
2.8055303 -0.00026823579282875 0.011463278055315664
2.8051593 -0.0002638434463530209 0.012223466341018832
2.8047886 -0.0002591658696829417 0.013013455608955116
2.8044178 -0.0002541905791300089 0.013832797128179438
2.804047 -0.0002489060921088233 0.014677500321407275
2.8036766 -0.0002433086201355739 0.01554239717235206
2.803306 -0.00023738664771969962 0.016427321062931727
2.8029354 -0.00023112978681286657 0.017328823971038503
2.8025649 -0.00022453993276643457 0.018246253633500624
2.8021946 -0.00021761198417641974 0.01917774381127157
2.801824 -0.0002103317121829413 0.020124215873559
2.8014538 -0.00020270328630568442 0.021082870651186317
2.8010836 -0.00019471751019271608 0.022055386794431045
2.8007133 -0.0001863690268966235 0.023041068746528857
2.800343 -0.00017765429502084032 0.02403363272406869
2.7999728 -0.00016857072221148058 0.025032058309936184
2.7996027 -0.00015912265966113687 0.026036840450476228
2.7992327 -0.0001493017776260569 0.027044448178372347
2.7988627 -0.00013910827825479343 0.028053295380982696
2.7984927 -0.00012854069343230175 0.029063830161187888
2.798123 -0.0001176067208393077 0.030074070973789172
2.797753 -0.00010629879351382543 0.031083386515541014
2.7973833 -9.461825346292119e-05 0.032092448452932194
2.7970135 -8.256480685108278e-05 0.03309528233324884
2.7966437 -7.014282781334231e-05 0.03409038689769175
2.7962742 -5.736145417992174e-05 0.03507949085056571
2.7959044 -4.420778308688373e-05 0.03606348180503328
2.7955348 -3.069940191647521e-05 0.037040804304966875
2.7951653 -1.6831799152752886e-05 0.03801181805524122
2.794796 -2.6150008396286837e-06 0.03897612194272301
2.7944264 1.1965087909460229e-05 0.03993198207492933
2.7940571 2.688698360055925e-05 0.040871788566416545
2.7936878 4.215167220786844e-05 0.04179442413445816
2.7933185 5.7755242974109404e-05 0.04270106789456058
2.7929494 7.36789534493829e-05 0.04358950433277935
2.7925801 8.993865385158254e-05 0.044458025447839625
2.792211 0.00010650383151398831 0.045309285408283384
2.791842 0.00012338166740269048 0.046146238945123354
2.791473 0.00014056495193013048 0.046970932486862585
2.791104 0.00015804006745745157 0.047782794776156864
2.790735 0.00017582242640803324 0.04858033425677967
2.7903662 0.00019388639185178498 0.04936775717868597
2.7899973 0.00021223812401670295 0.05014498253798326
2.7896285 0.00023087565611133203 0.05091374690306013
2.78926 0.0002497820101847982 0.05167258610664412
2.788891 0.00026897942187466083 0.052421659477262225
2.7885225 0.0002884382367033168 0.053162796460961254
2.788154 0.00030816954789132905 0.053896059209915484
2.7877853 0.00032816874162022627 0.054620306727137774
2.787417 0.00034842121350156844 0.05533839723554927
2.7870483 0.00036894974109663077 0.05604991405479073
2.78668 0.00038972669142195687 0.05675737993741065
2.7863116 0.00041076309591920435 0.05746042075695821
2.7859435 0.0004320443027822466 0.05815988350260725
2.7855752 0.0004535961749757451 0.05885665623222567
2.785207 0.00047539027193609063 0.05955037514402361
2.784839 0.0004974390111330808 0.06024143239918352
2.7844708 0.0005197418965684928 0.060929858825068316
2.7841027 0.000542297467972353 0.06161557282704731
2.7837346 0.0005651052307562633 0.0622987951693085
2.7833667 0.0005881488660113303 0.06297952186207116
2.7829988 0.0006114427010206282 0.06365760455204385
2.782631 0.0006349850877845364 0.06433203581264361
2.782263 0.000658775291068805 0.06500377835889536
2.7818954 0.0006827963752279945 0.06567312993938314
2.7815278 0.0007070634978569576 0.06634148181426568
2.7811599 0.0007315919962318628 0.06700932761106529
2.7807925 0.0007563339933383474 0.06767630099687803
2.7804248 0.0007813371198760957 0.06834287783015647
2.7800572 0.0008065853088039111 0.06900917885462869
2.7796898 0.0008320617004048414 0.06967449865404232
2.7793224 0.0008577823782988121 0.07033837785739827
2.778955 0.0008837466582130571 0.07100124656279747
2.7785878 0.0009099374090957709 0.07166343558199345
2.7782204 0.0009363883465132559 0.07232527592017009
2.7778533 0.000963065050890546 0.07298661386717084
2.777486 0.000989984459402224 0.07364734845984891
2.777119 0.0010171464695641734 0.07430825136868213
2.7767518 0.0010445509898602539 0.07496795954777785
2.7763848 0.0010721795872997487 0.07562710041569612
2.776018 0.0011000500535849782 0.07628578513662033
2.775651 0.0011281620885544962 0.07694443533956175
2.775284 0.0011565159214368807 0.07760314634968193
2.7749171 0.001185111326451906 0.07826172450548582
2.7745504 0.001213929881992864 0.07892131710177126
2.7741838 0.0012429903917667415 0.07958171748855088
2.7738168 0.001272312372178485 0.08024318714833643
2.7734504 0.0013018387006482517 0.0809056647509777
2.7730837 0.0013316275362735938 0.08156931911254274
2.7727172 0.0013616403246664646 0.08223488103883764
2.7723505 0.0013919173242218908 0.0829025510438732
2.771984 0.0014224194581012439 0.08357268730728398
2.771618 0.0014531478197114915 0.08424470134674199
2.7712514 0.0014841425791453581 0.0849188672248806
2.7708852 0.0015153646879461275 0.08559518985829292
2.7705188 0.0015468551582759227 0.08627373007509931
2.7701526 0.0015785742124412381 0.08695445671818573
2.7697866 0.0016105219192126088 0.08763724928434555
2.7694204 0.0016427410154175967 0.08832160110691865
2.7690544 0.0016751897091082878 0.08900825658305246
2.7686884 0.0017078904672718964 0.08969742625872539
2.7683225 0.001740843581194918 0.09038895131329817
2.7679565 0.0017740505940074586 0.09108346341207905
2.7675905 0.001807511812910058 0.09177915565411134
2.7672248 0.0018412062682189939 0.09247742008009191
2.766859 0.0018751564864230464 0.09317880232373041
2.7664933 0.001909363797275464 0.09388209974497126
2.7661276 0.0019438285485906884 0.09458777778605841
2.765762 0.0019785295809572204 0.09529709570605581
2.7653964 0.0020135130720274706 0.09600918159722856
2.7650309 0.0020487347266690444 0.09672483623812761
2.7646654 0.0020842185650421265 0.09744437398518233
2.7642999 0.0021199661974172033 0.09816780701698494
2.7639346 0.0021559554226471553 0.09889581714535137
2.763569 0.0021922352388436647 0.09962831092331065
2.7632039 0.0022287596039787545 0.10036585516588031
2.7628386 0.0022655546275629538 0.1011089316655381
2.7624736 0.0023025974646609633 0.10185644977596292
2.7621083 0.0023399385423787905 0.10260809140795595
2.7617433 0.0023775300333372896 0.10336342479074224
2.7613783 0.0024153981446101086 0.104122257764416
2.7610133 0.0024535436191303293 0.10488447542058241
2.7606483 0.0024919681722988286 0.10565004010914608
2.7602835 0.0025306470603536097 0.10641759758887234
2.7599185 0.0025696320384601024 0.1071874619510003
2.7595537 0.00260887266128891 0.10796056200324564
2.759189 0.0026483963352698 0.10873768665923915
2.7588243 0.0026881778451313737 0.1095186931809965
2.7584596 0.00272827139155581 0.11030390799717056
2.758095 0.0027686254649841946 0.11109429644303984
2.7577305 0.002809269061818856 0.11188973755734168
2.757366 0.002850202946377723 0.11268899665274153
2.7570014 0.0028914295288633663 0.11349377642411267
2.756637 0.0029329227875444473 0.11430292149301627
2.7562726 0.0029747393200431895 0.11511632079647999
2.7559083 0.0030168254261889833 0.11593585258399375
2.755544 0.003059211717758153 0.11676134628014526
2.75518 0.003101871348886646 0.11759292910746691
2.7548156 0.0031448637681160186 0.11843190134054517
2.7544515 0.0031881340340197345 0.11927683482110762
2.7540874 0.0032317133514635442 0.12012637953596653
2.7537234 0.0032756024973178196 0.12098253010970018
2.7533593 0.003319805247378802 0.12184557269988185
2.7529955 0.00336429370750494 0.12271633358576711
2.7526314 0.0034091302317993902 0.12359291574004717
2.7522676 0.003454256673620636 0.12447623583714894
2.751904 0.0034996770552148167 0.12536797091145294
2.7515402 0.0035454523159487647 0.12626750028079733
2.7511764 0.0035915567259406376 0.12717296803562286
2.7508128 0.0036379605383141792 0.12808529432349916
2.7504492 0.0036846981462189416 0.12900427401014453
2.7500856 0.0037317702193516325 0.1299296998790374
2.7497222 0.003779149754138262 0.13086215187335504
2.7493587 0.003826899637158514 0.1317992901537092
2.7489953 0.0038749600345176854 0.13274033239847943
2.748632 0.003923362529847055 0.13368563351050708
2.7482686 0.0039721101126531716 0.13463674763057343
2.7479053 0.004021203851534263 0.1355946336796869
2.7475421 0.004070614868773612 0.1365579703967854
2.747179 0.004120376195715215 0.13752798549965006
2.746816 0.0041704912438337485 0.13850192688157129
2.7464528 0.004220959832231381 0.13947879960929366
2.7460897 0.004271784177069498 0.14045773976050227
2.7457268 0.004322930136736757 0.14143922572779033
2.7453637 0.004374467618750819 0.14242537554227697
2.7450008 0.004426328945822176 0.1434143399706215
2.7446382 0.004478515939300225 0.1444056193427277
2.7442753 0.004531096975765758 0.14540085264760869
2.7439125 0.0045840403937511464 0.1463990190831375
2.7435498 0.00463731109370474 0.1474026117632396
2.7431872 0.00469094749731729 0.14841080971517467
2.7428246 0.004744949550716029 0.14942438763302457
2.7424622 0.004799285095281776 0.15044195497850815
2.7420995 0.0048540256203098205 0.15146644943821988
2.7417371 0.004909103188572744 0.15249468916654035
2.7413747 0.004964553403004656 0.15352939332130336
2.7410123 0.0050203813402513574 0.15457336458342655
2.7406502 0.005076550963552845 0.15562535149827708
2.7402878 0.005133141658275569 0.15668696627192608
2.7399256 0.005190080043661167 0.15775745580076625
2.7395635 0.005247409104607329 0.15883815885331284
2.7392013 0.005305130108040086 0.15992796447384383
2.7388391 0.005363248716424147 0.1610280931524699
2.7384772 0.005421727728198256 0.16213670076636233
2.7381153 0.0054806108256406135 0.16325560162015057
2.7377534 0.005539899713931556 0.1643848303995335
2.7373915 0.005599599923024407 0.1655226101715498
2.7370296 0.005659712337113276 0.16666813733636396
2.7366679 0.005720202109236465 0.16782328224128631
2.7363062 0.005781110605556951 0.16898913548412683
2.7359445 0.005842443633916244 0.17016518178617937
2.7355828 0.0059042030635545915 0.1713531683576745
2.7352211 0.005966395118342128 0.17255098592358886
2.7348597 0.006028979849720402 0.17375953490968601
2.7344983 0.006092004726386029 0.1749798267250145
2.7341368 0.006155471352957611 0.17620995894319377
2.7337754 0.006219385565636432 0.1774505405474779
2.733414 0.006283749358598719 0.1787047812580382
2.7330527 0.00634852705043184 0.17996996388210762
2.7326915 0.006413762609282792 0.18124723924761055
2.7323303 0.006479462535117554 0.18253341591619757
2.731969 0.006545627693867998 0.18383147676299147
2.731608 0.00661226598206873 0.1851456240204756
2.731247 0.006679337019766855 0.1864842115539163
2.730886 0.006746897162472462 0.18784356694551246
2.730525 0.006814949150978894 0.18921916106642375
2.730164 0.006883502165044676 0.1906095757311707
2.729803 0.00695255815805757 0.1920162885719769
2.7294424 0.007022080688153536 0.19343891509563454
2.7290814 0.007092163388585197 0.1948738872820531
2.7287207 0.007162721351847149 0.19632268800635888
2.7283602 0.00723375575805654 0.19778396952956603
2.7279994 0.0073053677640545316 0.19925597817229715
2.727639 0.007377463488928773 0.20073904191136777
2.7272782 0.007450145443600807 0.20223267229349892
2.7269177 0.007523318051823693 0.2037373200990022
2.7265575 0.0075969880782374285 0.20525328230182044
2.726197 0.0076712535942748215 0.20677904652559573
2.7258368 0.007746022839498392 0.20831437868059746
2.7254763 0.007821395444247004 0.2098599432842845
2.725116 0.007897278383604878 0.211416904917478
2.724756 0.007973672309398923 0.21298583105262053
2.7243958 0.008050685015537096 0.21456200334569384
2.7240355 0.008128265742898585 0.2161490865983262
2.7236755 0.008206370645387921 0.21775010940536876
2.7233155 0.008285052593131045 0.2193637866150198
2.7229555 0.008364319191626429 0.22098884826579496
2.7225957 0.00844411833553743 0.22262550498858624
2.7222357 0.008524563557076991 0.2242745946279068
2.721876 0.00860554948207326 0.22593840514206773
2.7215161 0.008687139323254144 0.2276214118545167
2.7211564 0.008769336114978795 0.2293233222753102
2.7207968 0.008852094916649362 0.2310392475485047
2.720437 0.0089355268611171 0.23277093183898961
2.7200775 0.009019530801987656 0.23451841982118693
2.719718 0.00910416313192377 0.23627435340567876
2.7193584 0.009189430074649462 0.23804114865999979
2.7189991 0.009275275920466494 0.23982022662379954
2.7186396 0.009361821757528017 0.2416085257940037
2.7182803 0.009448952787645301 0.24340691229673406
2.717921 0.009536733304866193 0.24521354537232462
2.7175617 0.00962516255481877 0.2470275253141966
2.7172027 0.009714187903197316 0.24885199055575208
2.7168434 0.009803927937123338 0.25068463382159467
2.7164843 0.009894269861335354 0.25252944481127654
2.7161252 0.009985274805940874 0.2543846332856157
2.7157662 0.01007694871665804 0.2562484919008368
2.7154071 0.01016929208842678 0.2581202517002142
2.7150483 0.010262248060591365 0.25999803569743174
2.7146895 0.010355877830724981 0.26188230544374624
2.7143307 0.010450186140667792 0.26377380067123407
2.7139719 0.010545173202571716 0.2656716973552934
2.713613 0.010640843806450117 0.2675779185930127
2.7132545 0.010737134945928734 0.26949455922254617
2.7128959 0.010834116172690648 0.27141899043860646
2.712537 0.01093185315842792 0.27335607984434696
2.7121787 0.0110301578784727 0.2753044838745585
2.7118201 0.011129227185831835 0.2772624412838903
2.7114618 0.011228934301192749 0.2792248075399087
2.7111032 0.011329411025523298 0.28119031511387277
2.7107449 0.011430526494186764 0.2831574847435956
2.7103865 0.011532347020417343 0.2851323509578049
2.7100284 0.011634809273386063 0.28711276345722764
2.70967 0.01173804933255641 0.28909880560112877
2.709312 0.01184193404394866 0.2910912636592253
2.7089539 0.011946532547279745 0.29309139784549204
2.7085958 0.012051849873159716 0.2950998754970265
2.708238 0.012157816121663978 0.2971162586856614
2.7078798 0.012264577220759207 0.29913745377525625
2.707522 0.012371990301017422 0.3011650286978047
2.707164 0.012480131715084244 0.3031999897705994
2.7068062 0.012589001427093094 0.30524343787818675
2.7064483 0.01269860577937209 0.3072978934422303
2.7060907 0.012808871553923261 0.30935747568492755
2.7057328 0.012919950188855075 0.31142279318753985
2.7053752 0.013031693506139419 0.3134973114885437
2.7050178 0.013144107139869264 0.3155822254052142
2.7046602 0.013257341624852245 0.3176757440204
2.7043025 0.013371328373469785 0.31978300414773053
2.7039452 0.013485993714535993 0.32190734172395596
2.7035878 0.013601422722167248 0.3240472848217401
2.7032304 0.013717617754532336 0.3262030331276894
2.7028732 0.013834509634977163 0.32837500075175685
2.7025158 0.013952257089556611 0.3305617257366419
2.7021587 0.014070711529204692 0.3327676701712033
2.7018015 0.014189956336798829 0.3349955305497385
2.7014444 0.014310001874797775 0.33724351314517675
2.7010872 0.014430852183456383 0.339509173816053
2.7007303 0.014552435076493455 0.341794236806038
2.7003732 0.014674917069023286 0.3440934819305887
2.7000163 0.014798141756485911 0.34641112357567583
2.6996593 0.014922195886738685 0.3487440563497995
2.6993027 0.015047002440129666 0.35109246867685673
2.6989458 0.01517273309738391 0.35345662342150963
2.698589 0.015299226159601633 0.3558374409363116
2.6982324 0.015426570889409697 0.35823282706534604
2.6978757 0.01555477256273352 0.3606418820841276
2.697519 0.015683836301098982 0.363068696714535
2.6971626 0.015813682297695263 0.36551364628777777
2.696806 0.015944490044429997 0.36797481836347884
2.6964495 0.016076089835984624 0.37044810906542724
2.696093 0.016208573435091415 0.372933747062331
2.6957366 0.016341945829699667 0.3754361926483973
2.6953804 0.01647612356980293 0.3779577442539454
2.6950243 0.016611203207836624 0.38049882775981114
2.6946678 0.016747282167845882 0.383057815775572
2.6943119 0.016884093324368785 0.3856366727628217
2.6939557 0.017021918861924626 0.3882382131770155
2.6935995 0.017160674808383725 0.3908616640196474
2.6932435 0.017300275520439272 0.393505981195992
2.6928875 0.017440821282224083 0.3961718912424982
2.6925316 0.017582320015025958 0.398860122963739
2.6921756 0.01772477882881821 0.40156563177733373
2.69182 0.01786810802480528 0.40429162713228634
2.691464 0.018012507785479748 0.40703914568606875
2.6911082 0.018157792367926646 0.409815187339638
2.6907525 0.018304069913218767 0.4126160730524248
2.6903968 0.01845134716547617 0.4154404327767329
2.6900413 0.018599535171956328 0.41829195396756474
2.6896856 0.01874884077479379 0.4211673172957283
2.68933 0.018899072447725096 0.4240631487017618
2.6889746 0.019050337136983883 0.42698129095428283
2.6886191 0.01920264332616752 0.429920539414549
2.688264 0.01935589501199932 0.43288279423504333
2.6879086 0.019510203735342384 0.4358679717681517
2.6875532 0.019665680418055914 0.43887271461536287
2.687198 0.01982212422905212 0.4418995579043924
2.686843 0.01997954123271197 0.4449483803359911
2.6864877 0.020138150641020838 0.44801463125983104
2.6861327 0.020297744608759716 0.45109730948488025
2.6857774 0.0204585452972642 0.45420285764202323
2.6854224 0.020620344037317002 0.4573322508343947
2.6850677 0.020783150178622926 0.46049146585352196
2.6847126 0.020947191903929057 0.4636791648549351
2.684358 0.021112258567348094 0.46688767330957
2.6840029 0.02127857889375119 0.4701184634606796
2.683648 0.021445937641240757 0.47337055228608643
2.6832933 0.02161445413874712 0.4766470765631303
2.6829388 0.021784023075005068 0.4799445001027415
2.682584 0.021954879353039167 0.48326151944293183
2.6822295 0.022126800793697658 0.48660272133725085
2.681875 0.02229991214437052 0.48997610868310454
2.6815205 0.02247422600229683 0.49338502477971485
2.6811662 0.022649636137003607 0.4968288909695114
2.6808116 0.022826390019664834 0.5002941322584346
2.6804574 0.02300425553654492 0.5037783399008792
2.680103 0.02318335974472231 0.5072834279199185
2.6797488 0.023363709062544567 0.5108106892378989
2.6793945 0.023545311336202267 0.5143514433030536
2.6790404 0.02372804719109281 0.5179106354360115
2.6786864 0.02391204844314376 0.5214939428947333
2.6783323 0.02409732155768957 0.5251013766502167
2.6779783 0.02428387757716252 0.5287351879564085
2.6776242 0.024471723712377023 0.5323951543811117
2.6772704 0.024660744502150753 0.53608519450243
2.6769164 0.024851203522990164 0.5398040173845876
2.6765625 0.025042855730836176 0.5435518184363711
2.6762087 0.025235838578943418 0.5473291136563654
2.6758552 0.025430032098971718 0.5511319443710148
2.6755013 0.02562570611295933 0.5549589105846945
2.6751478 0.025822605898211223 0.5588112343774685
2.6747942 0.026020871826261588 0.5626857632186066
2.6744406 0.0262205115687596 0.5665830812907215
2.674087 0.02642153391695766 0.5705070129127818
2.6737335 0.02662394870460892 0.5744591791378201
2.6733801 0.026827628155179115 0.5784394747973916
2.6730268 0.027032718399792082 0.5824417743390744
2.6726735 0.027239226361524215 0.5864654992351096
2.6723201 0.02744715988863355 0.590509468199336
2.671967 0.027656383593750257 0.5945683374772484
2.6716137 0.027867184940117907 0.5986378011864626
2.6712606 0.028079282940953944 0.6027220470290464
2.6709075 0.02829282680810155 0.6068238771007668
2.6705546 0.02850767685326964 0.6109490956775807
2.6702015 0.028724134091075177 0.615097665936736
2.6698487 0.02894191081084932 0.6192620565221549
2.6694956 0.02916130877918544 0.6234401592181595
2.6691427 0.0293820341162913 0.6276332962545523
2.66879 0.029604092764478705 0.6318400430181509
2.6684372 0.029827787917803657 0.636066038868456
2.6680846 0.030052826232324477 0.6403077704861629
2.667732 0.030279361001637643 0.644558440682276
2.6673794 0.030507397395766703 0.6488202804556777
2.6670268 0.03073693812891272 0.6530966955850305
2.6666741 0.030967990713038244 0.6573896038216681
2.6663218 0.031200402327655575 0.6617058746935758
2.6659691 0.0314345002051906 0.6660530324443654
2.6656168 0.031669974986636554 0.670429677527669
2.6652646 0.031906837886275866 0.6748301108552527
2.6649122 0.032145414282752714 0.6792529261005169
2.66456 0.03238539343710098 0.6837082647379301
2.6642077 0.03262710900174048 0.6881903759243579
2.6638556 0.03287024387869024 0.6926937831712754
2.6635034 0.03311496822637425 0.6972224163181892
2.6631515 0.033361126125515506 0.7017791870991635
2.6627994 0.033609060246235695 0.7063668228169592
2.6624475 0.03385844667870266 0.7109844998462171
2.6620955 0.03410946204115749 0.7156245478137027
2.6617436 0.03436211518372964 0.7202937206398377
2.6613917 0.03461641662292137 0.7249925007460906
2.66104 0.03487220337371751 0.7297212324477343
2.6606884 0.03512965808649855 0.7344766742491113
2.6603367 0.03538879018958754 0.7392634981519551
2.659985 0.03564961168578205 0.7440832444866268
2.6596334 0.035912132086040244 0.7489250063998092
2.6592817 0.0361763601906471 0.7537965400712533
2.6589303 0.0364421261868527 0.7586956015047586
2.6585789 0.03670961805238567 0.7636168535316259
2.6582274 0.036978842895478946 0.7685596517192157
2.657876 0.037249809218458114 0.7735270125486144
2.6575248 0.03752234030351904 0.7785190797032024
2.6571734 0.03779681548948624 0.7835347118169059
2.6568222 0.03807286961435179 0.7885763268808444
2.656471 0.03835070002879237 0.793647024956732
2.65612 0.038630126223678916 0.7987497502701997
2.6557689 0.03891154094189922 0.8038846846206605
2.655418 0.03919457256154146 0.8090613779546458
2.655067 0.039479429601667004 0.8142809311428535
2.654716 0.03976612373240353 0.8195357145754376
2.654365 0.040054668292721536 0.8248166851455068
2.654014 0.04034506893816078 0.8301223302115155
2.6536634 0.04063713920526454 0.8354557165050881
2.6533127 0.04093108376576435 0.8408175522988123
2.652962 0.04122691486908002 0.8462061773402291
2.6526113 0.041524638912350136 0.8516199024357302
2.6522605 0.04182426738325919 0.8570585793057963
2.65191 0.04212560021338427 0.8625157701149992
2.6515594 0.04242905756024582 0.8679961879348812
2.6512089 0.04273423194443303 0.8735016790359078
2.6508586 0.04304113293402562 0.8790324419808656
2.6505082 0.04335018373741714 0.8845844215855331
2.650158 0.04366097352870062 0.8901566618413984
2.6498075 0.0439739311871525 0.8957544238926481
2.6494572 0.04428864172262953 0.9013780112901244
2.649107 0.044605325990385476 0.9070290160500896
2.648757 0.04492377855914461 0.9127137943755008
2.6484067 0.045244445143418126 0.9184327059036672
2.6480567 0.045566900926610414 0.9241877472030507
2.6477067 0.04589137727159369 0.9299749273880814
2.6473567 0.04621788506135389 0.9358007657164392
2.6470068 0.04654643985625079 0.9416678735395684
2.646657 0.04687682890997089 0.9475750357082433
2.646307 0.04720951723208428 0.9535105766049617
2.6459572 0.04754405932280969 0.9594822488479537
2.6456075 0.04788069854923301 0.9654907453532972
2.645258 0.04821921325939513 0.9715410992702639
2.6449082 0.04856008433757015 0.9776282820319762
2.6445587 0.048902855190039445 0.9837611790531737
2.6442091 0.049247781857573 0.9899444628500559
2.6438596 0.0495948754348085 0.9961813129391667
2.64351 0.04994415954435469 1.0024553454606524
2.6431606 0.05029563846543239 1.0087583766708939
2.6428113 0.05064908903353769 1.015102408739571
2.642462 0.051004759203513134 1.0214829499907578
2.6421127 0.051362666764454806 1.027898356991104
2.6417634 0.051722819264583594 1.0343545919760286
2.6414142 0.05208523797505681 1.040858803868711
2.6410651 0.05244968388550769 1.047404321198876
2.640716 0.05281642471740202 1.0539912191812055
2.640367 0.05318546924046212 1.0606214935245961
2.640018 0.05355683872910675 1.0672960462700118
2.639669 0.05393054134005342 1.0740035173056064
2.6393201 0.0543063366881277 1.0807469003268078
2.6389713 0.05468448843691042 1.0875271112564555
2.6386223 0.05506527458003076 1.0943481619742033
2.6382737 0.055447922939752196 1.1012160892327663
2.637925 0.0558332419055292 1.108140190054238
2.637576 0.056220981412038816 1.115113738756058
2.6372275 0.0566108966027027 1.1221244768478955
2.636879 0.0570032581378187 1.1291646839949119
2.6365304 0.05739808237833799 1.1362417170210592
2.6361818 0.05779537703963586 1.143352871346841
2.6358335 0.05819488506328858 1.150497790245447
2.6354852 0.058596885553785234 1.1576752016154679
2.6351368 0.05900139371291564 1.164884599849374
2.6347885 0.059408416378187286 1.1721231195472528
2.6344402 0.05981796787311325 1.179394586488868
2.6340919 0.060230055207228295 1.1866907874788233
2.6337438 0.06064440490069295 1.1940059561185938
2.6333957 0.0610613036759681 1.201344669497106
2.6330476 0.06148076191221372 1.2087032102100679
2.6326995 0.061902784498262295 1.216088625235588
2.6323516 0.06232709474952307 1.2235103779328034
2.6320035 0.06275428454100798 1.2309697080041637
2.6316557 0.06318378367088287 1.2384643398944195
2.6313078 0.06361589702937935 1.2460117895168596
2.63096 0.06405064835160659 1.2536216522057297
2.6306124 0.06448775340562221 1.2612755709410808
2.6302645 0.064927829880305 1.2689734373161377
2.629917 0.06537028512898721 1.276704147422799
2.6295693 0.06581543421465474 1.2844640802066725
2.6292217 0.0662632844243148 1.2922512938691835
2.628874 0.06671384701835534 1.3000631296170981
2.6285267 0.06716681753271793 1.3079028976895997
2.6281793 0.06762251688586425 1.3157634594017247
2.627832 0.06808094941984671 1.3236495331039364
2.6274846 0.0685421284498327 1.3315667390457577
2.6271372 0.0690060607931158 1.3395105826842237
2.62679 0.0694724377752866 1.3474769586030726
2.6264427 0.06994190625250044 1.3554735151402633
2.6260955 0.07041383487268163 1.3635012055803475
2.6257484 0.07088855495958361 1.3715636450081126
2.6254013 0.07136608176901126 1.3796652570872368
2.6250544 0.071846096420252 1.3878077509789013
2.6247075 0.07232894671057379 1.3960052687552624
2.6243603 0.07281498069996015 1.4042408774390063
2.6240134 0.07330354378439968 1.4125094729298129
2.6236668 0.07379464301986174 1.4208128980468875
2.6233199 0.07428896711379787 1.429149692935731
2.6229732 0.07478584643208785 1.4375223353949904
2.6226265 0.07528563650232371 1.4459353386643037
2.62228 0.07578834773820832 1.4543800372920959
2.6219332 0.07629399060538336 1.4628419491785567
2.6215866 0.07680257065354712 1.4713346693958824
2.6212401 0.0773137514252499 1.479869830940599
2.6208937 0.07782789505404343 1.4884471437477873
2.6205473 0.07834501837093619 1.497065236499156
2.6202009 0.07886513334366974 1.5057267672937185
2.6198545 0.07938825666939348 1.5144242244230093
2.6195083 0.0799140346684716 1.5231515550975765
2.6191618 0.08044320477345451 1.5319071027518938
2.6188157 0.08097504489608144 1.5406939639602455
2.6184695 0.08150993718527295 1.5495292124531497
2.6181235 0.0820475232288641 1.5584111285977518
2.6177773 0.08258856594077711 1.5673433850365213
2.6174314 0.08313233240681572 1.57633230450792
2.6170855 0.08367922110551533 1.5853717185537812
2.6167395 0.0842292422013554 1.5944618046832222
2.6163936 0.08478242123216773 1.6036094030973445
2.6160479 0.08533838689619601 1.6128090705006972
2.615702 0.08589792967363008 1.6220485125920148
2.6153562 0.08646028399028727 1.631331005481473
2.6150105 0.0870258580343818 1.6406472612970138
2.6146648 0.08759465347115947 1.6499910202879389
2.6143193 0.08816629441358222 1.6593706818642053
2.6139736 0.0887415758785473 1.6687906386049929
2.6136281 0.08931972570278918 1.6782554699116932
2.6132827 0.08990114906593422 1.6877577884763357
2.6129372 0.09048586463507695 1.6972992686679518
2.612592 0.09107347380089448 1.7068751549646688
2.6122465 0.09166480604544859 1.7164851718690086
2.6119013 0.09225905018045685 1.726129406082231
2.611556 0.09285663355419319 1.7358085463109008
2.6112108 0.09345756161071916 1.745528795291712
2.6108658 0.09406143928114062 1.755292672968185
2.6105206 0.09466910921090617 1.7650982802274444
2.6101756 0.09527975276327642 1.774949552339564
2.6098306 0.09589380178441649 1.7848606317200288
2.6094856 0.09651128339021815 1.7948285508442232
2.6091406 0.09713220835118612 1.8048372735693952
2.608796 0.09775616465835958 1.814890830507172
2.608451 0.09838402696347157 1.824990084474214
2.6081061 0.0990149448513193 1.8351244554638688
2.6077614 0.09964936045270337 1.8452866065725908
2.6074166 0.10028728552534817 1.8554787323509048
2.607072 0.10092828473747383 1.8657018248150623
2.6067274 0.10157325854325926 1.8759519704061154
2.6063828 0.10222132036859935 1.8862313852369987
2.6060383 0.10287293155485379 1.8965430045201197
2.6056938 0.10352809807936425 1.9068832993706974
2.6053495 0.10418637838648938 1.9172551625834526
2.605005 0.10484869140210797 1.927653543281761
2.6046607 0.10551413171361074 1.9380825055379154
2.6043165 0.1061831670595438 1.9485409558844031
2.6039722 0.10685580816480941 1.959026090713784
2.6036282 0.10753159490599123 1.9695426224606563
2.603284 0.10821147836405705 1.980095757534838
2.6029398 0.10889452531767979 1.9906804682032453
2.6025958 0.1095812209129123 2.001294385157046
2.6022518 0.11027157173490909 2.0119409432901167
2.6019077 0.11096559478587203 2.0226327997467086
2.601564 0.11166281869480336 2.0333747433812333
2.6012201 0.11236374675628276 2.044164215846814
2.600876 0.11306887938509912 2.0550054323254345
2.6005323 0.11377726122086067 2.0658969508170952
2.6001887 0.1144888997466403 2.0768372754990887
2.599845 0.11520480438360406 2.0878250671335534
2.5995014 0.11592399076963773 2.0988455048923473
2.5991578 0.11664697062844472 2.109892056647827
2.5988142 0.11737374759746506 2.1209632286946025
2.5984707 0.11810433491834486 2.1320605040447327
2.5981271 0.11883873777026338 2.1431903379114083
2.5977838 0.11957645915049021 2.1543461665941446
2.5974405 0.12031801244377587 2.165524329487194
2.5970972 0.12106340939375837 2.1767257662513724
2.5967538 0.12181265337592456 2.18794435608034
2.5964105 0.12256575347881948 2.1991798095835557
2.5960674 0.12332218661481822 2.2104360910829923
2.595724 0.12408301709634419 2.2217191844737614
2.595381 0.12484719156022721 2.233027716084913
2.595038 0.12561525371576612 2.2443636141076286
2.594695 0.12638667010726856 2.255729706017167
2.594352 0.12716253093845462 2.2671201701507253
2.5940092 0.127941757299889 2.278534210912943
2.5936663 0.12872490520651445 2.289968210503638
2.5933235 0.12951197291023464 2.3014291269744955
2.5929806 0.1303029783975405 2.312909426459025
2.592638 0.13109736486669116 2.324408560793547
2.5922952 0.13189625554024212 2.3359255973199273
2.5919526 0.1326985331024686 2.3474594766322943
2.59161 0.13350477237365083 2.3590152386236833
2.5912673 0.1343149682551288 2.370593194224269
2.590925 0.13512857392178598 2.382191911957805
2.5905824 0.13594671744848977 2.393805086606709
2.59024 0.1367682742314238 2.4054298713626574
2.5898976 0.137593809550653 2.4170766938637933
2.5895553 0.138423341101169 2.4287437586231255
2.589213 0.13925686585252764 2.440435418058007
2.5888708 0.14009382039594054 2.452156751921718
2.5885286 0.14093478599624967 2.463913924413199
2.5881865 0.1417797860914782 2.475710957419216
2.5878444 0.14262882436338953 2.487552521190299
2.5875022 0.1434819272324529 2.4994389641398147
2.58716 0.14433909866205033 2.5113679555242907
2.5868182 0.14519976289808323 2.523334419063732
2.5864763 0.14606451883576949 2.5353293814237494
2.5861344 0.14693338595784233 2.5473592788898025
2.5857925 0.14780636671233827 2.559416591059137
2.585451 0.14868286711588966 2.5715051997976284
2.585109 0.1495641138548473 2.5836194204158716
2.5847673 0.1504488904634018 2.59575185316439
2.5844257 0.15133781383052922 2.607909931549495
2.584084 0.15223089749709 2.6200890906193597
2.5837426 0.15312751658276333 2.63228980910048
2.583401 0.15402893675364576 2.644506294126496
2.5830595 0.15493389802353147 2.6567448140152514
2.5827181 0.15584304636111107 2.6690061339691873
2.5823767 0.15675638146113563 2.681300641811931
2.5820353 0.1576739239043135 2.6936215663433734
2.5816941 0.15859502819618534 2.7059701510757175
2.581353 0.15952035743928683 2.718354624809938
2.5810115 0.1604505626265717 2.7307770091168746
2.5806706 0.16138371416893246 2.7432310368870993
2.5803294 0.16232177011931903 2.7557282469825344
2.5799882 0.16326410128402732 2.7682673521681442
2.5796473 0.16421005059035584 2.7808434532164883
2.5793064 0.16516029863615062 2.7934553353967173
2.5789654 0.16611484770189663 2.8061009002103408
2.5786245 0.16707371811557806 2.818777658933735
2.5782835 0.16803691079017316 2.831481620953873
2.5779428 0.1690037670144834 2.8442134678720286
2.5776021 0.16997496110446988 2.856966141971349
2.5772614 0.17095050628859487 2.8697345979474296
2.5769207 0.1719304017635283 2.882525983166331
2.57658 0.17291466329227298 2.8953423462067978
2.5762396 0.17390259921426393 2.9081827909431746
2.575899 0.1748956108559862 2.9210480244278534
2.5755584 0.17589230587538546 2.9339328508299327
2.575218 0.176893395725431 2.9468318361486734
2.5748777 0.17789816993679866 2.9597462804707817
2.5745373 0.1789080541045514 2.972676440636649
2.574197 0.17992162617651877 2.985623360963655
2.5738568 0.1809396132944017 2.9985886483785347
2.5735166 0.18196200804096463 3.0115749507615646
2.5731764 0.18298883106392033 3.024578173456167
2.5728362 0.1840200735978315 3.0375954290679004
2.5724962 0.18505502793484904 3.050625278698427
2.5721562 0.18609440744336728 3.0636619963987597
2.5718162 0.1871382269629875 3.0767098765396734
2.5714762 0.18818647885731127 3.0897719448547347
2.5711362 0.18923918005461854 3.102847253826196
2.5707965 0.19029557997893412 3.1159285268276635
2.5704567 0.19135643168535021 3.12901428504955
2.570117 0.19242172356809323 3.142103934204466
2.5697773 0.19349146926687763 3.1551951293238565
2.5694375 0.19456565754863434 3.168296328120047
2.569098 0.1956435480104689 3.181406067668512
2.5687582 0.19672664408215698 3.194515050481134
2.5684187 0.19781343489706038 3.207621048463623
2.5680792 0.19890467039914417 3.220726926778773
2.5677397 0.20000036021808273 3.2338319896608843
2.5674005 0.20109972099276688 3.246933988764998
2.567061 0.2022043081627603 3.2600354820292976
2.5667217 0.20331255756150116 3.2731306244882528
2.5663824 0.2044252551519783 3.28622124976206
2.5660431 0.20554238696354388 3.2993045023888596
2.565704 0.2066631736506679 3.312380934460325
2.5653648 0.2077891788155465 3.3254484690865063
2.5650258 0.20891882529437256 3.3385050291630325
2.5646868 0.21005289278084624 3.3515536495196754
2.5643477 0.21119138708139396 3.3645946301466574
2.564009 0.21233349239671587 3.3776230363540707
2.56367 0.21348082101389595 3.3906369289784255
2.5633311 0.21463174421153935 3.4036391203722114
2.5629923 0.21578707583790363 3.4166263668674133
2.5626535 0.21694679953010532 3.4296006438611717
2.5623147 0.21811092186155093 3.442558564439901
2.561976 0.21927942579638576 3.455500543732161
2.5616374 0.2204514920478021 3.4684283525900668
2.5612988 0.22162792792768735 3.481345915550061
2.5609603 0.22280874077792262 3.494253258322855
2.5606217 0.22399391536188243 3.5071417819799016
2.5602832 0.2251834556835941 3.5200153078348526
2.5599449 0.22637650527449923 3.5328713640020943
2.5596066 0.22757390637210378 3.545705545962371
2.5592682 0.2287756403617135 3.5585176420915965
2.55893 0.2299817101911514 3.571305230045304
2.5585916 0.231192098153655 3.5840808511974043
2.5582535 0.23240595551211507 3.5968402219031264
2.5579152 0.23362497782540598 3.609583748330479
2.5575771 0.2348474508091937 3.6223081038008256
2.557239 0.23607421742694973 3.635011083577456
2.5569012 0.2373044106052346 3.647688439237843
2.5565631 0.2385397496510713 3.6603372283653353
2.5562253 0.23977848899767915 3.6729585823273565
2.5558875 0.24102148551341462 3.6855583580430196
2.5555496 0.24226873667941082 3.698125365694557
2.5552118 0.24352022526828368 3.7106640812764913
2.554874 0.2447759484589634 3.723173703111532
2.5545363 0.24603499930892944 3.7356500160572526
2.5541985 0.24729915163939054 3.7480835787967965
2.553861 0.24856659817329987 3.7604810741423877
2.5535233 0.24983822845937803 3.7728354371395514
2.553186 0.2511131162241566 3.785151051149642
2.5528483 0.2523930621285016 3.7974251359747604
2.552511 0.25367623167900005 3.809662731647914
2.5521736 0.25496353117904297 3.821866078248548
2.5518363 0.2562549339624113 3.8340281540619734
2.551499 0.25755043965100544 3.8461499348354034
2.5511618 0.25884910363507907 3.8582427800839287
2.5508244 0.2601527691438384 3.870306503804393
2.5504873 0.26145956647677365 3.882340300973802
2.5501502 0.26277042399279 3.89433896245352
2.549813 0.26408531188072293 3.906302886853363
2.5494761 0.26540330343116875 3.918235374991495
2.549139 0.2667262370478348 3.9301336546119487
2.5488021 0.2680522453985441 3.942001892996647
2.5484653 0.26938223881360585 3.9538308120006094
2.5481284 0.27071621664977014 3.965616878063918
2.5477915 0.2720541509576083 3.9773572877141445
2.5474548 0.27339508930715356 3.989052524575576
2.5471182 0.27473995080279623 4.000698783975457
2.5467813 0.2760896849799336 4.012288638386953
2.5464447 0.2774423502583707 4.023829925541175
2.5461082 0.2787979392910174 4.035323545338393
2.5457716 0.2801583440270073 4.0467693709761035
2.5454352 0.28152163319277723 4.058164828237217
2.5450988 0.28288874223713373 4.069515086385141
2.5447624 0.2842596678118133 4.080818430203091
2.544426 0.2856343817547689 4.092072771049755
2.5440896 0.28701287925011754 4.10327672596948
2.5437534 0.2883941509465447 4.114427546300935
2.543417 0.28978015168367516 4.125527620201133
2.5430808 0.29116888569152816 4.1365750685461204
2.5427446 0.29256133102283505 4.14756259605881
2.5424087 0.2939564636102646 4.158501836214517
2.5420725 0.2953562655036088 4.1694015982484345
2.5417366 0.2967587200048362 4.180256870346492
2.5414007 0.29816482319446685 4.191072246496066
2.5410647 0.29957454299343955 4.201837139112735
2.5407288 0.3009878790928834 4.212554197728048
2.5403929 0.30240479971328516 4.223227840426665
2.5400572 0.3038242985247587 4.2338568169753765
2.5397215 0.3052473487318168 4.2444296790511
2.5393858 0.30667394602491627 4.254946443614058
2.53905 0.30810405693403525 4.265406094141901
2.5387144 0.3095376782787944 4.275819934782482
2.538379 0.3109737590439675 4.286184985568633
2.5380433 0.31241434010959546 4.296503760002984
2.5377078 0.3138573440658305 4.3067825386096255
2.5373724 0.3153037985005282 4.317022292027724
2.5370371 0.3167526409346295 4.327215286273514
2.5367017 0.318205933384483 4.3373545791605075
2.5363665 0.3196615723813287 4.3474316864227305
2.5360312 0.32112058773038227 4.357443985637826
2.535696 0.3225829391969208 4.3673886428512665
2.5353608 0.3240486231090149 4.37727522538143
2.5350256 0.3255176010605512 4.387089958694466
2.5346906 0.3269888188664564 4.39684065224372
2.5343556 0.32846328490588894 4.406529496829786
2.5340204 0.32994204473816535 4.416149463387231
2.5336857 0.3314218995658677 4.425688418540735
2.5333507 0.33290599971942136 4.435152668214267
2.5330157 0.33439324870584436 4.444536451309418
2.532681 0.33588257454341686 4.453839839452854
2.5323462 0.3373749941375344 4.463067419766698
2.5320115 0.3388704949261981 4.472199664969179
2.5316768 0.3403690275116016 4.481223999381018
2.5313423 0.34186950194669197 4.490152316229939
2.5310075 0.3433740128795202 4.49899224895174
2.530673 0.3448803998028006 4.5077357040033945
2.5303385 0.3463896897080595 4.516392076402049
2.530004 0.3479018710711721 4.5249850778727385
2.5296698 0.34941582807652033 4.533507116321776
2.5293353 0.35093371177713617 4.541963670952017
2.529001 0.3524533208109863 4.550346304736622
2.5286667 0.35397572531046456 4.558644057935443
2.5283325 0.35550088229081334 4.566858548074822
2.5279982 0.357028779790834 4.5749998468447
2.5276642 0.3585582868621515 4.583066942969516
2.52733 0.36009157744264586 4.591057674198706
2.526996 0.3616264225858354 4.598973186847382
2.5266619 0.3631639064558537 4.606804790409923
2.5263278 0.3647039836411364 4.614549930941334
2.525994 0.3662455409383118 4.622212366756652
2.52566 0.36779073746938257 4.629792816611492
2.5253263 0.3693373540943065 4.6372850437796025
2.5249925 0.3708864485493913 4.644681969901793
2.5246587 0.37243800364350643 4.651987106119812
2.5243251 0.3739908641115158 4.659196932925325
2.5239913 0.37554723173318627 4.666305428695128
2.5236578 0.37710483487091173 4.6733192288988
2.5233243 0.3786647708655445 4.680245628070696
2.5229907 0.38022699508299923 4.687089496575411
2.5226572 0.38179149550147834 4.693843006383527
2.5223236 0.383358225229254 4.70050668561386
2.5219903 0.3849260518152822 4.7070987666901125
2.521657 0.3864960527716307 4.713593123807609
2.5213237 0.3880682090399667 4.719992815029311
2.5209904 0.3896424773427413 4.7263093592247385
2.520657 0.3912188453659687 4.732550177539585
2.520324 0.39279614375358646 4.738709427398074
2.519991 0.3943754854202099 4.744774214518457
2.5196576 0.39595795874921963 4.750764531719462
2.5193248 0.3975401584712151 4.756690897881432
2.5189917 0.3991254459254779 4.762537340244403
2.5186586 0.40071267542526917 4.768317997501904
2.5183258 0.40230067526006413 4.774032119623598
2.517993 0.40389057225407965 4.779678204642152
2.5176601 0.4054823312935535 4.78526151487537
2.5173273 0.4070759454717857 4.790786173453067
2.5169945 0.4086713819200905 4.79625175695854
2.516662 0.4102674897265895 4.8016562502328695
2.5163293 0.41186537779358773 4.80699349628881
2.5159967 0.4134650368611322 4.812270638200076
2.515664 0.41506643576199176 4.81749436189749
2.5153315 0.4166695696266084 4.822664953218851
2.5149992 0.4182732571828061 4.827780670635059
2.5146666 0.4198797929885157 4.832833034468255
2.5143342 0.421486839579784 4.837827793107277
2.5140018 0.42309554316038045 4.842759963028084
2.5136695 0.4247058683438888 4.847629163197464
2.5133374 0.42631665159544657 4.852431486313682
2.513005 0.42793016946740053 4.85716786221918
2.512673 0.4295440994671442 4.861844605776435
2.5123408 0.43115956599887995 4.866459801166219
2.5120087 0.43277656175323087 4.871014779010778
2.5116768 0.43439389165600195 4.87550985452987
2.5113447 0.43601387254406876 4.879939048246502
2.5110128 0.4376341430543696 4.884308742969008
2.510681 0.43925586128877064 4.888617111101284
2.510349 0.4408789909317014 4.892857362806994
2.5100172 0.44250352359519673 4.897028998878071
2.5096853 0.444129420653801 4.901117988924758
2.5093536 0.44575549994750896 4.905135958210623
2.509022 0.4473828940193884 4.909085807049661
2.5086904 0.4490115927032121 4.912964152132892
2.5083587 0.45064155858727467 4.916764554094961
2.508027 0.4522727796772086 4.920499124904381
2.5076957 0.45390404935076656 4.924174871047822
2.5073643 0.4555365337745517 4.927788807769385
2.5070329 0.4571701992875338 4.931343517187026
2.5067015 0.458805037849749 4.934824979060697
2.50637 0.460441011636828 4.938236463038079
2.5060387 0.4620781131694714 4.94159119563576
2.5057075 0.46371513081374566 4.944884924828722
2.5053763 0.46535323633525794 4.948118589548247
2.5050452 0.46699239658997077 4.951299365540031
2.504714 0.4686326083121467 4.954423538183567
2.5043828 0.470273836998221 4.957483004588953
2.504052 0.47191489314112406 4.960480607283447
2.503721 0.47355692380971726 4.96341397961064
2.50339 0.47519992284965323 4.966293598756798
2.5030591 0.47684385962896375 4.969124213677039
2.5027282 0.47848873085462135 4.9718967104729686
2.5023975 0.4801333192477297 4.974630506165907
2.5020666 0.4817800001236635 4.977326898900985
2.501736 0.48342637213150325 4.979989831435165
2.5014052 0.48507362697408163 4.982612417890856
2.5010746 0.4867217343534623 4.985199959649403
2.500744 0.48836951089040287 4.9877477805569015
2.5004134 0.4900193037927162 4.990258195603113
2.500083 0.4916687371362991 4.992715096213794
2.4997525 0.4933189647288932 4.995117487184566
2.499422 0.4949699873014973 4.997476246211905
2.4990916 0.49662177337618474 4.999790343053008
2.4987614 0.498273132413041 5.002055721996425
2.4984312 0.49992522352540175 5.004278061304313
2.498101 0.5015780519330122 5.006469677772006
2.4977708 0.5032315889629823 5.008620308927607
2.4974406 0.504885838197078 5.010733645701415
2.4971104 0.5065407724565681 5.012824609443346
2.4967804 0.5081952074580778 5.014895065773175
2.4964504 0.5098503105230063 5.0169197895932305
2.4961205 0.511506078566219 5.0188757980454035
2.4957905 0.5131624728130882 5.020760332413544
2.4954605 0.5148194819477445 5.022554531918706
2.4951308 0.5164758606537468 5.02423803287004
2.4948008 0.5181339770231964 5.0257828649641
2.494471 0.5197913764869997 5.027200689511857
2.4941413 0.5214492323335024 5.0285094220347935
2.4938116 0.5231074959729336 5.029723063414335
2.493482 0.5247649513295509 5.0308303615601
2.4931524 0.5264239467454126 5.031841698301725
2.492823 0.5280820705729938 5.03277201804577
2.4924934 0.5297404794236483 5.033625769955734
2.492164 0.5313991649586783 5.034396357584641
2.4918346 0.533056881132167 5.03508073590036
2.4915051 0.5347160159096889 5.035665923615304
2.491176 0.5363741179833328 5.0361538355991975
2.4908466 0.5380323707136219 5.0365236032384715
2.4905174 0.5396907126400103 5.036736387532988
2.4901881 0.5413491035491013 5.03677803121585
2.489859 0.5430062696350332 5.0366248950161685
2.4895298 0.5446645524958182 5.036224503264665
2.4892008 0.5463214500398709 5.035517252288479
2.4888718 0.5479780684832836 5.034515545711974
2.4885428 0.5496343105599553 5.0332556318888715
2.4882138 0.5512900963456321 5.031711323827744
2.487885 0.5529441232339283 5.029879604372074
2.4875562 0.5545975066644144 5.027775231204477
2.4872274 0.5562501512861604 5.025416114301113
2.4868987 0.5579019868009342 5.022826645742813
2.48657 0.5595529276111184 5.020003025953542
2.486241 0.561202910926459 5.0169780714128125
2.4859126 0.5628506629536876 5.013722217797102
2.485584 0.5644973107520798 5.0102381983004785
2.4852555 0.5661427730981887 5.0065233381824585
2.484927 0.5677869813890263 5.002588293414378
2.4845984 0.5694298579276519 4.998434249896755
2.48427 0.5710701484426002 4.994082836116365
2.4839416 0.5727101622320176 4.989510437306306
2.4836133 0.5743474462370046 4.984684643050216
2.483285 0.5759831023542779 4.97960686534341
2.482957 0.577615865561157 4.974275298902292
2.4826286 0.5792480250958094 4.9687300132800205
2.4823005 0.5808771488432741 4.962961768010747
2.4819725 0.5825043376305586 4.956962869609062
2.4816444 0.5841295270413819 4.950745813956409
2.4813163 0.585752635869878 4.944306637364625
2.4809883 0.5873735975227158 4.937624604173087
2.4806604 0.5889911490902539 4.930723182302112
2.4803324 0.5906075859625309 4.923629503449963
2.4800045 0.5922204821133992 4.916307070180754
2.4796767 0.5938309364396226 4.908706270715099
2.4793491 0.5954376926002594 4.900931844939902
2.4790213 0.597043050187804 4.892990474454358
2.4786937 0.5986446026136094 4.884873683709793
2.478366 0.600244636714964 4.8765715963147125
2.4780383 0.6018407527387333 4.868105036534108
2.477711 0.6034329166790698 4.859474832032134
2.4773834 0.6050233818241146 4.85071802971708
2.4770558 0.6066109728383438 4.84186795514865
2.4767284 0.608194483340627 4.8329005192489625
2.476401 0.609775047636077 4.823815231889297
2.4760737 0.6113526116516946 4.814629162179829
2.4757464 0.6129271589989765 4.805321399481164
2.4754193 0.6144974792626433 4.795832856363555
2.475092 0.6160658155339203 4.786173984288422
2.4747648 0.617629818092231 4.77635599315717
2.4744377 0.6191905996755197 4.76645862435529
2.4741106 0.6207481308636643 4.756537146926198
2.4737837 0.6223012847897552 4.746561533475253
2.4734566 0.6238522868248378 4.736504340073848
2.4731297 0.6253988643582361 4.726350909744126
2.4728029 0.6269421008481668 4.7161211616602055
2.472476 0.6284820064232859 4.70593019069761
2.4721491 0.6300185666741385 4.695678687663672
2.4718225 0.6315506417611711 4.6852892577889085
2.4714956 0.6330804133340866 4.6747789369538655
2.471169 0.6346056249931141 4.6641638867945225
2.4708424 0.6361273444372105 4.653431789372281
2.4705157 0.6376455472232122 4.642597714658317
2.470189 0.639160191219675 4.63168466828494
2.4698627 0.6406701721965057 4.620766497786439
2.4695363 0.6421765731395876 4.609768997666708
2.46921 0.643679373656975 4.598681870012231
2.4688835 0.6451785362235236 4.587495100351603
2.4685571 0.6466740365203513 4.576226274737579
2.4682307 0.6481658380792424 4.564835396037106
2.4679046 0.6496528202166603 4.55335559946213
2.4675784 0.6511360416115195 4.541778513665687
2.4672523 0.6526154719054382 4.530104453286481
2.466926 0.6540910791482766 4.518342621807569
2.4666 0.6555628391386615 4.506508433497215
2.466274 0.6570296548809602 4.4946110621025115
2.4659479 0.6584936501032028 4.482625099780323
2.465622 0.659952655748545 4.470565194790719
2.465296 0.6614077127078419 4.458381985345335
2.46497 0.6628587878283991 4.44616658404424
2.4646444 0.6643048239558363 4.433918649395736
2.4643185 0.6657479126219727 4.42161897454471
2.4639928 0.6671859380856896 4.409270200349331
2.4636672 0.6686199256951202 4.396854363811942
2.4633415 0.670049871413259 4.384426205667949
2.463016 0.6714747167377341 4.371966176552153
2.4626904 0.6728965435685653 4.359456348776887
2.462365 0.6743132516654291 4.346935614577483
2.4620395 0.6757258866495537 4.334394877519913
2.461714 0.677134435168806 4.321861255447751
2.4613886 0.6785389084651305 4.309306947870206
2.4610631 0.6799392871437644 4.296739212359418
2.460738 0.6813345562630562 4.284147615869982
2.4604127 0.6827257156691053 4.271498559572747
2.4600875 0.6841127573028039 4.258788611431527
2.4597623 0.685495651100201 4.246026287198267
2.4594371 0.686874392113922 4.233212108651271
2.4591122 0.6882479478211833 4.220379020633329
2.458787 0.6896183386161885 4.207504939315247
2.458462 0.6909835282768158 4.194590614563184
2.458137 0.6923445188236935 4.181621479636002
2.457812 0.6937012808287332 4.168608303925499
2.4574873 0.6950528237167621 4.155566819818538
2.4571624 0.6964011083012908 4.1424961960013755
2.4568377 0.6977441676065096 4.129430754988735
2.456513 0.6990829682702456 4.116291786747272
2.4561882 0.7004174968184508 4.1030968440948445
2.4558635 0.701747729773273 4.089866720560662
2.455539 0.7030726937403748 4.07660884640777
2.4552143 0.7043943127496701 4.063298714424431
2.4548898 0.7057106413642259 4.049951804063557
2.4545653 0.7070226286930741 4.036577365145357
2.4542408 0.7083302763504628 4.023165961591426
2.4539165 0.7096326052518381 4.009736016629651
2.453592 0.7109315357222231 3.9962805066496907
2.4532678 0.7122251413507557 3.9828168333331235
2.4529436 0.7135143852216967 3.9693390980478203
2.4526193 0.7147992497946105 3.955840966149247
2.452295 0.7160797401694745 3.9423226062835406
2.451971 0.7173548991936145 3.9287750336871357
2.4516468 0.7186266049486539 3.9152093445126095
2.4513228 0.7198929688008031 3.9015833780789864
2.4509988 0.721154916928289 3.8879533340225025
2.4506748 0.7224124444119724 3.8743000492516106
2.450351 0.7236646234695053 3.8606261565086015
2.450027 0.724913288174999 3.846923178442177
2.4497032 0.7261565952524033 3.8331968128064022
2.4493794 0.7273954536502693 3.819457793192313
2.4490557 0.7286298606246127 3.8056803858441746
2.448732 0.7298598023243495 3.7919025486365268
2.4484081 0.7310852838274853 3.7780968279861495
2.4480846 0.732305387531379 3.7642599863181507
2.447761 0.7335210184428078 3.7504322561012615
2.4474375 0.7347321723900521 3.736604676005821
2.447114 0.735938852340524 3.7227507194983303
2.4467905 0.737141045231939 3.7088952514513314
2.4464672 0.7383378736784826 3.695010970292978
2.4461436 0.7395310848792749 3.681121323993889
2.4458203 0.7407189320959235 3.6672199345125263
2.445497 0.7419022738371409 3.6532894926748885
2.4451737 0.7430811179050307 3.639360822219121
2.4448507 0.7442545837998404 3.625402439635044
2.4445274 0.7454244077483978 3.611457413464671
2.4442043 0.7465888595344968 3.5974939611294867
2.4438813 0.7477488012954684 3.5835329354269794
2.4435582 0.748904230678021 3.5695639668815904
2.4432352 0.7500551443862613 3.5555684694840206
2.4429123 0.751200687911515 3.5415633014608576
2.4425893 0.7523425538637448 3.52756139030559
2.4422665 0.7534790597030269 3.513583787252098
2.4419436 0.7546110557873412 3.4996121428444593
2.4416208 0.755738542393416 3.485656871717589
2.4412982 0.7568606984915509 3.471712151750272
2.4409754 0.7579791824191598 3.4577898826240054
2.4406528 0.759092353499311 3.443864237293865
2.4403303 0.7602010316108196 3.4299703566164346
2.4400077 0.7613052454343596 3.4161568151004733
2.439685 0.7624050088785057 3.4024105199323578
2.4393628 0.7634995403115549 3.388697735610994
2.4390402 0.7645904548264725 3.374999189840219
2.4387178 0.7656761593145481 3.3613427455896496
2.4383955 0.7667574626761299 3.3477287116991246
2.4380732 0.7678343856742361 3.3341217782038877
2.437751 0.7689061257350002 3.320528182702543
2.4374287 0.7699742839110705 3.306942633870042
2.4371066 0.7710372727502862 3.293365154448974
2.4367845 0.7720958970431206 3.2798188776722474
2.4364624 0.7731501601026105 3.2663193790185305
2.4361403 0.7742000893373 3.252877190448854
2.4358182 0.7752456896610826 3.239465295183859
2.4354963 0.7762862075612647 3.226078154471933
2.4351745 0.777322418352409 3.2127364356950237
2.4348524 0.7783551139645662 3.199455607214147
2.4345307 0.7793820224217625 3.18630289694876
2.4342089 0.7804054786087709 3.1732227264597768
2.433887 0.7814247267492743 3.1601904898786364
2.4335654 0.7824390467556945 3.1472412767237405
2.4332438 0.7834492092664485 3.1343773427524346
2.4329221 0.784455253822996 3.1215936014567327
2.4326005 0.7854571950014017 3.1089060510906483
2.4322789 0.7864550668013583 3.096229268093682
2.4319575 0.7874481209698448 3.083575042617353
2.431636 0.7884371183461588 3.070938400693406
2.4313145 0.7894227796715395 3.058316460220447
2.4309933 0.7904029382531234 3.0457175577344233
2.430672 0.7913797678973666 3.0331260224085534
2.4303505 0.7923525617791322 3.0205485077481065
2.4300294 0.7933205878923799 3.007977233300692
2.4297082 0.7942845863712767 2.9954195609862486
2.429387 0.7952445446525992 2.982860191384643
2.429066 0.7962004766983808 2.970302454609546
2.4287448 0.7971523695483207 2.9577509064897636
2.428424 0.7980995366625372 2.9452080883885223
2.4281027 0.7990433719104387 2.932668769245605
2.4277818 0.7999824938161338 2.920150260270648
2.427461 0.8009175936019407 2.9076567478853588
2.42714 0.8018486965361514 2.895185612393483
2.4268193 0.8027751024367207 2.8827236109875143
2.4264984 0.8036982057487999 2.8702652834263254
2.4261777 0.8046166206776985 2.857796456423196
2.425857 0.805531043056201 2.845331475989648
2.4255364 0.8064414634248654 2.832874056305972
2.4252157 0.8073478953006776 2.820416813460439
2.4248953 0.8082496557310787 2.8079582954245597
2.4245746 0.8091480960597652 2.795492145137794
2.4242542 0.8100418683437646 2.783021887907787
2.4239337 0.8109316491050743 2.770550734390526
2.4236133 0.8118174291025112 2.7580823009898947
2.423293 0.8126985642083742 2.7456226071771614
2.4229727 0.8135763588736167 2.7331771229670503
2.4226525 0.814449521465162 2.7207232349965587
2.4223323 0.8153186870833675 2.7082508875991955
2.422012 0.8161838636215714 2.6957686393824742
2.421692 0.817045033390324 2.6832569491875122
2.4213717 0.8179021979499149 2.6707189006262184
2.4210517 0.8187547045650896 2.658163369971184
2.4207318 0.8196031992106756 2.645613018001934
2.4204118 0.820447674102863 2.633070271924394
2.4200919 0.8212881430965785 2.6205399730705623
2.419772 0.822124599485164 2.608021725677131
2.4194522 0.822956437162106 2.595511169043193
2.4191322 0.8237848862634506 2.582999819209292
2.4188125 0.8246087257251055 2.5704991466133644
2.4184928 0.8254285629107365 2.5580003201048696
2.418173 0.8262444101635624 2.545503517286994
2.4178536 0.8270556510854802 2.5330045263979923
2.4175339 0.8278635071805821 2.5205159317710097
2.4172144 0.8286667697326396 2.5080490468200143
2.416895 0.8294660579426115 2.495609046788551
2.4165754 0.8302613699460273 2.4831823908005286
2.416256 0.8310527138269038 2.4707377469753107
2.4159365 0.8318400773031045 2.45829662149253
2.4156172 0.8326228904289676 2.4458817227379264
2.415298 0.8334017387814254 2.4334927740738466
2.4149787 0.834176640625743 2.421121324541393
2.4146595 0.8349475893812504 2.4087595076132966
2.4143403 0.8357146003198925 2.396421821643019
2.4140213 0.8364771032608985 2.3841223003847403
2.413702 0.8372362598528664 2.3718548270422417
2.413383 0.8379909343526276 2.35959749997375
2.413064 0.8387417063182809 2.3473715035880387
2.412745 0.839488578924019 2.335168988734695
2.4124262 0.8402310093513374 2.322980930966419
2.4121072 0.8409701076070957 2.31082800577701
2.4117885 0.8417047888835907 2.298696931942623
2.4114697 0.8424356022727317 2.28659880278281
2.411151 0.8431625690957384 2.2745221907072346
2.4108322 0.8438856822415363 2.2624545861512266
2.4105136 0.8446044199981759 2.250412121389063
2.4101949 0.8453198589927388 2.2384365685663354
2.4098763 0.8460309671600497 2.226520496488464
2.4095578 0.8467382798736166 2.214661621645781
2.4092393 0.8474418396205008 2.2029076277844966
2.4089208 0.8481416572165873 2.191202781907725
2.4086025 0.8488372392720328 2.1795454238779204
2.4082842 0.8495291121120386 2.1679360120444215
2.4079657 0.8502178165780925 2.1563553415486383
2.4076474 0.8509023209899578 2.144826145421141
2.4073293 0.8515826611026998 2.133350866695749
2.407011 0.8522598621327185 2.1219526424211574
2.406693 0.8529329466435244 2.110588940396782
2.4063747 0.853602914065972 2.099255925689693
2.4060566 0.8542687895946618 2.0879498775080316
2.4057386 0.8549310646480193 2.0766824045819336
2.4054205 0.8555897746994061 2.0654668693872753
2.4051027 0.8562444251126938 2.0543088405385426
2.404785 0.8568955475442686 2.04319824944099
2.4044669 0.8575436211794637 2.0321349648522355
2.404149 0.8581877099342899 2.0211036702347744
2.4038312 0.8588282889880559 2.0101282346824205
2.4035137 0.8594649190352864 1.999173254834743
2.4031959 0.8600985376972644 1.9882631432522586
2.4028783 0.8607282360503591 1.9773783264572398
2.4025607 0.8613544684925909 1.9665378720020146
2.4022431 0.8619772820400726 1.9557453888010394
2.4019256 0.8625966606808737 1.9450113477569861
2.401608 0.8632126540505831 1.9343169856799998
2.4012907 0.8638247829037161 1.9236782564635921
2.4009733 0.8644335636477947 1.9131113346742927
2.4006557 0.865039437648757 1.902595518084945
2.4003384 0.86564154189342 1.8921094062043113
2.4000213 0.8662398563516788 1.8816479963584467
2.399704 0.8668353206092894 1.871211093215735
2.399387 0.8674270161647931 1.8607957962221977
2.3990695 0.8680158697860602 1.850402533303377
2.3987525 0.8686009778710292 1.8400641223780378
2.3984356 0.8691823956677864 1.8297853348872555
2.3981185 0.869760982621242 1.8195523715690975
2.3978014 0.8703363479615307 1.8093615349516443
2.3974845 0.87090804290136 1.799217243938262
2.3971677 0.8714765486718927 1.7891332301627367
2.3968508 0.8720418538846479 1.7791210373258466
2.396534 0.8726040134668904 1.7691708516668498
2.396217 0.8731630153466011 1.7593016610088075
2.3959005 0.8737184989855166 1.7494862638516586
2.3955839 0.8742708630043279 1.7397035147020903
2.395267 0.8748205669866225 1.7299665423151096
2.3949506 0.875366354908558 1.72027927836636
2.394634 0.8759095114855258 1.7106505037182662
2.3943174 0.876449615191013 1.7011014781911176
2.394001 0.8769863171185687 1.69160509417167
2.3936846 0.8775200082964812 1.6821857123934836
2.393368 0.8780511454813218 1.6728111378244077
2.3930519 0.8785785104114087 1.6634958944799663
2.3927355 0.8791033524870564 1.6542383028650602
2.392419 0.879625256375069 1.6450309575052944
2.392103 0.880143884194667 1.63589485945528
2.3917868 0.8806596147533229 1.6268047253613207
2.3914707 0.8811724916698049 1.6177352152672317
2.3911545 0.8816824913273068 1.6087143813675175
2.3908384 0.882189666865706 1.5997602120855952
2.3905225 0.8826936251955919 1.59087970838635
2.3902063 0.883195184604476 1.5820671178591663
2.3898904 0.8836935724592946 1.5732930105266332
2.3895745 0.8841892142013416 1.5645902616761185
2.3892589 0.8846817299092324 1.5559496711201082
2.388943 0.8851719115157837 1.5473667778352824
2.388627 0.8856593782971496 1.5388578706992773
2.3883114 0.8861438196831206 1.5304343683770174
2.3879957 0.8866255980017117 1.5220762833889339
2.38768 0.8871047629318483 1.513785699406395
2.3873644 0.8875813033122234 1.5055267973223574
2.387049 0.8880548979525916 1.4973121697195206
2.3867335 0.888525896325454 1.4891480017248593
2.3864179 0.8889946950585522 1.4810389501618484
2.3861024 0.889460577814806 1.472982005457348
2.385787 0.8899239410846406 1.4649887254317635
2.3854718 0.890384429479341 1.457027709500551
2.3851564 0.8908427700625919 1.4490980511042801
2.3848412 0.8912982597788629 1.441196626796042
2.384526 0.8917512715780755 1.4333136276528742
2.3842108 0.8922017924157845 1.425451980564784
2.3838956 0.892649849746815 1.417621940806444
2.3835804 0.8930954336190927 1.4098158389462399
2.3832655 0.8935382348759373 1.4020318419817515
2.3829503 0.8939789114080704 1.39426945994498
2.3826354 0.8944168234373305 1.3865286492630369
2.3823204 0.8948522933128347 1.3788342595497451
2.3820057 0.8952850290367864 1.3711718690714272
2.3816907 0.8957156710494154 1.3635300271853963
2.381376 0.8961435973510169 1.3559105690491582
2.381061 0.8965694394467695 1.3483129604119664
2.3807464 0.8969925828096945 1.3407286933658036
2.3804317 0.8974133300677265 1.3331672821301608
2.3801172 0.8978313980783397 1.3256347636092183
2.3798025 0.8982474072873077 1.3181665107081864
2.379488 0.8986607758558383 1.310742719392868
2.3791735 0.8990718058514945 1.3034075898073372
2.378859 0.8994805572498913 1.2961324756348243
2.3785446 0.8998870105256501 1.2889001984938977
2.37823 0.9002912117938938 1.2817000553224784
2.3779159 0.9006928317070788 1.2745254731214344
2.3776014 0.9010925207997167 1.267380649759648
2.3772871 0.9014896528493946 1.2602873650984978
2.376973 0.901884584190141 1.2532709542121199
2.3766587 0.9022773018358117 1.246293198547541
2.3763447 0.9026675509579262 1.239348752194202
2.3760304 0.9030559035375684 1.2324339754780198
2.3757164 0.9034418106723591 1.2255502437781431
2.3754025 0.9038255446995365 1.2186885214083825
2.3750885 0.9042071461812369 1.2118753391066919
2.3747745 0.9045865984890101 1.2050879203519491
2.3744607 0.904963653309787 1.198342840733604
2.3741467 0.9053388683068344 1.1916344039650872
2.373833 0.9057117116378828 1.184946537547751
2.3735192 0.906082446293953 1.1782881039137454
2.3732054 0.9064511146813862 1.171684661270958
2.3728917 0.9068177013951468 1.1651027725951761
2.3725781 0.9071819622435058 1.1585392272747137
2.3722644 0.9075444306039252 1.1520006491311652
2.3719509 0.907904589868909 1.145472587042271
2.3716373 0.9082626917399929 1.138973229632052
2.3713238 0.9086187742527353 1.1324919401632494
2.3710105 0.9089725442351227 1.126037273904385
2.370697 0.9093245781271198 1.1196013867325374
2.3703837 0.9096743166795404 1.1131900780523594
2.3700705 0.9100220666675152 1.1068110439365078
2.3697572 0.9103678093177862 1.1004765831071974
2.369444 0.9107115901061581 1.094184747232769
2.3691306 0.9110533937793094 1.0879662756900914
2.3688176 0.9113930155095791 1.0817885539888368
2.3685045 0.9117306916400807 1.0756484176885723
2.3681912 0.9120667260450884 1.0695559876489937
2.3678784 0.9124003312706217 1.0634865411168695
2.3675654 0.912732310244811 1.057445194291831
2.3672523 0.9130623888310752 1.0514487637771257
2.3669395 0.9133903631689041 1.04549346721247
2.3666267 0.9137164645288609 1.0395779429371481
2.3663137 0.9140409859860777 1.0337091663446845
2.3660011 0.914363169618565 1.0278792067389562
2.3656883 0.9146837954548435 1.022081869865532
2.3653755 0.9150025990991852 1.0163273821670686
2.365063 0.9153193841348425 1.0106219156365546
2.3647504 0.9156343753484772 1.004941590322678
2.3644378 0.915947608315763 0.9992779090071455
2.3641253 0.9162590598809525 0.9936374676968368
2.3638127 0.9165687667883334 0.9880200283183491
2.3635004 0.9168764703791709 0.9824096327447007
2.3631878 0.917182671192169 0.9768168359759154
2.3628755 0.9174868814512925 0.9712445143581394
2.3625631 0.917789367096818 0.9656872675068086
2.3622508 0.9180901062923442 0.9601478415617999
2.3619387 0.9183889026771032 0.9546194713485898
2.3616264 0.9186861900455103 0.949118136090653
2.3613143 0.9189815503413244 0.9436246777711261
2.3610022 0.919275183854914 0.9381532823030277
2.36069 0.9195671294956281 0.9327076385317657
2.360378 0.9198573637213598 0.9272864896779234
2.3600662 0.920145705258138 0.9218899779962362
2.359754 0.9204325708932117 0.9165195166923754
2.3594422 0.9207175628888502 0.9111737070013449
2.3591304 0.9210008746377484 0.9058468225610913
2.3588185 0.921282546526421 0.9005564629486297
2.3585067 0.9215625573295982 0.8952942090319261
2.358195 0.9218407348073597 0.8900630834209139
2.3578832 0.9221174813551587 0.884851620372535
2.3575716 0.9223924108307361 0.8796575505053617
2.35726 0.9226657088144736 0.8744814810601143
2.3569484 0.9229374132036506 0.8693293846438245
2.3566368 0.9232075000914267 0.8642010717560455
2.3563254 0.9234758043155793 0.8591062863535277
2.3560138 0.9237427154242068 0.854044830061346
2.3557024 0.9240078663561753 0.8490053336588383
2.355391 0.9242714357311496 0.8439927475664342
2.3550797 0.9245334652891583 0.8390086958111467
2.3547685 0.924793731112714 0.8340491946030983
2.3544571 0.9250526718795399 0.8291137188141399
2.354146 0.925309866695333 0.8242022113946942
2.3538349 0.925565554398696 0.8193268860214921
2.3535237 0.9258197139580843 0.8144774020975047
2.3532126 0.9260723841188255 0.8096549770078147
2.3529015 0.9263235442626472 0.8048738663064622
2.3525906 0.9265730463615797 0.8001211596561516
2.3522797 0.9268210584845855 0.7953913569603778
2.3519688 0.9270676190356275 0.7906800027647689
2.3516579 0.9273127027163988 0.7859961848886586
2.351347 0.927556351059422 0.7813412121718569
2.351036 0.9277985400854734 0.7767133563355073
2.3507254 0.928039127142703 0.772119080440907
2.3504148 0.9282782742696176 0.7675446895904944
2.3501039 0.9285162022987098 0.7629961597157814
2.3497934 0.9287523412570637 0.758463674766905
2.3494828 0.9289872718133643 0.7539579406804598
2.349172 0.9292207921237545 0.7494773129636305
2.3488617 0.9294527592268036 0.7450104229072793
2.3485513 0.9296833280931878 0.7405650201484242
2.3482409 0.9299125345175543 0.7361350275313824
2.3479304 0.9301403523926478 0.7317124902838764
2.34762 0.9303668140923264 0.7273049240820828
2.3473098 0.9305917223054873 0.722908818756638
2.3469994 0.9308154560027883 0.7185354532430827
2.3466892 0.9310376495596722 0.7141707585497673
2.346379 0.9312585031065655 0.7098107136261612
2.3460689 0.9314779931770962 0.7054681069914214
2.3457587 0.9316961536178455 0.7011498683155426
2.3454487 0.9319127964828601 0.6968399276164347
2.3451388 0.9321281172201624 0.6925362450849498
2.3448286 0.9323422574723548 0.6882465716628056
2.344519 0.932554755852092 0.6839714708278014
2.344209 0.9327660814276241 0.6797138681276924
2.343899 0.9329761040847275 0.6754724906803677
2.3435893 0.9331846397321266 0.6712427018697522
2.3432794 0.9333920406573487 0.6670278523612369
2.3429697 0.9335979665504432 0.6628365783021276
2.34266 0.9338026099863519 0.6586552604243927
2.3423502 0.9340059463250057 0.6544851060185501
2.3420408 0.934207851958512 0.6503315219335999
2.341731 0.934408615634564 0.6461993991801864
2.3414216 0.9346079636145594 0.6420863502747353
2.3411121 0.9348060268644828 0.6379903703294173
2.3408027 0.9350028405865745 0.6339183297613427
2.3404932 0.9351983826277526 0.6298633969040719
2.340184 0.9353925361826404 0.6258192041456272
2.3398745 0.9355855747748347 0.6217830168577234
2.3395653 0.9357772332254058 0.6177621843813768
2.339256 0.9359676358358884 0.6137531313138994
2.3389468 0.9361568149042849 0.609756229972922
2.3386376 0.9363447457366857 0.6057729005369994
2.3383286 0.9365313185351511 0.601811961726163
2.3380196 0.9367166556248233 0.5978661309276863
2.3377104 0.9369009318606911 0.5939346190545579
2.3374014 0.937083839016739 0.5900117159652648
2.3370924 0.93726554865718 0.586096111402239
2.3367836 0.9374458970677803 0.5821895250216492
2.3364747 0.9376251929136341 0.5782962795757309
2.336166 0.9378031368896429 0.574412657932636
2.3358572 0.9379798962327506 0.5705392218832888
2.3355484 0.9381554482484186 0.5666759592012259
2.3352396 0.9383298221705813 0.562824110875823
2.334931 0.9385029960458057 0.5589877929492115
2.3346224 0.9386748679151667 0.5551641268366155
2.3343136 0.9388456805508377 0.5513535296654583
2.334005 0.9390152014727943 0.5475571182541178
2.3336966 0.9391835393225502 0.5437712373683703
2.333388 0.9393507245425761 0.539998142149413
2.3330798 0.9395166061915199 0.5362391595799472
2.3327713 0.9396814715449515 0.5324917557339445
2.332463 0.939845043312484 0.5287595484260812
2.3321548 0.9400074790506984 0.525034326220823
2.3318465 0.9401687544911989 0.5213191367801605
2.3315382 0.9403288992308136 0.5176108901793682
2.3312302 0.9404877672143603 0.5139252043604889
2.330922 0.940645637874844 0.5102502365818337
2.3306139 0.9408022425948227 0.5065892748212658
2.3303058 0.9409577366734617 0.5029501752405535
2.3299978 0.9411120984908297 0.499326405199603
2.3296897 0.9412653597579438 0.4957156081005594
2.3293817 0.9414174974542479 0.4921210481189969
2.329074 0.9415684270026822 0.4885398405694037
2.328766 0.941718242069952 0.48496896560989905
2.3284583 0.9418669730953825 0.4814060537757809
2.3281505 0.942014595206926 0.4778540348714926
2.3278427 0.9421611401960681 0.4743173931812516
2.3275352 0.9423064723936755 0.47079507221538436
2.3272274 0.9424508491601724 0.46728899531153906
2.3269198 0.9425940239684983 0.4637911509167067
2.3266122 0.9427361366681486 0.4602970017776241
2.3263047 0.9428771628761892 0.4568130584455887
2.325997 0.9430171326788462 0.4533404602069922
2.3256898 0.9431559145747855 0.44987251385553984
2.3253822 0.943293751469382 0.44641259533224886
2.325075 0.9434304067853929 0.44296055226721587
2.3247676 0.9435660152305737 0.4395182813582671
2.3244603 0.9437005546593707 0.43608579920257023
2.3241532 0.9438339491578365 0.4326576258946771
2.3238459 0.9439663817361826 0.429236844517586
2.3235388 0.9440976751798403 0.425821405021704
2.3232317 0.9442279077126728 0.42241408036578487
2.3229246 0.944357109126782 0.4190198280283199
2.3226175 0.944485256482309 0.4156345927025104
2.3223104 0.9446123781151173 0.41225302893658705
2.3220036 0.9447383512557143 0.4088776746068634
2.3216965 0.944863399197012 0.4055043984622909
2.3213897 0.9449873030668653 0.4021393956895527
2.3210828 0.9451101891130841 0.3987851290917623
2.320776 0.9452320344606269 0.3954423811364932
2.3204694 0.9453527749287167 0.3921083941023561
2.3201625 0.9454725736976897 0.3887790787236951
2.319856 0.9455912732148725 0.38545830943319476
2.3195493 0.945708942366854 0.38214525293079216
2.3192427 0.9458256097424158 0.3788357315997822
2.318936 0.9459412501148976 0.37553516430815
2.3186295 0.9460558943312019 0.37224973582763465
2.3183231 0.9461694311549059 0.36897459952829836
2.3180168 0.9462819795199672 0.36571089029555137
2.3177102 0.9463936026057319 0.3624534968102854
2.317404 0.9465040693980988 0.35920381358511166
2.3170977 0.9466136143115415 0.3559625021032707
2.3167913 0.9467221818147474 0.3527348753285957
2.3164852 0.9468296647643205 0.3495148949975971
2.3161788 0.946936258995762 0.3463014112170683
2.3158727 0.9470417747163735 0.343095387014804
2.3155665 0.9471463227352687 0.33989455804640084
2.3152606 0.9472497983324837 0.33670031953145385
2.3149545 0.9473523921789108 0.33352564780760496
2.3146486 0.9474539243336074 0.3303604389518067
2.3143425 0.9475545795259226 0.3271999817766804
2.3140366 0.9476541788968466 0.32404900345966786
2.3137307 0.9477528276845688 0.320905621856871
2.313425 0.9478504273929457 0.3177642750200022
2.3131192 0.9479471550696921 0.3146314862842437
2.3128135 0.9480428395213719 0.31150605082752836
2.3125076 0.9481376554774444 0.3083917887840077
2.312202 0.9482314359747673 0.3052866000951364
2.3118963 0.9483242792963981 0.3021868490952265
2.311591 0.9484160938466556 0.29909722760917906
2.3112853 0.948507047948198 0.296014630166749
2.3109798 0.9485969800133917 0.2929415293273761
2.3106744 0.9486859857354603 0.2898760217078897
2.310369 0.94877404600265 0.2868250794156446
2.3100636 0.948861188695166 0.28379320239958045
2.3097582 0.9489473960710585 0.28077233423224934
2.3094528 0.9490326929292474 0.27775774225541394
2.3091476 0.9491169944937539 0.2747613598652372
2.3088424 0.9492003954827867 0.2717801960455382
2.3085372 0.9492828777865135 0.2688170159768201
2.308232 0.949364469055416 0.26586286560403916
2.307927 0.9494451481798623 0.26291443441352685
2.307622 0.9495248788873101 0.2599818933026314
2.3073168 0.9496037674358289 0.2570626669073801
2.3070118 0.9496817184960679 0.2541614715238649
2.306707 0.9497587751673899 0.25127080510028016
2.306402 0.9498349629601206 0.24838812471916458
2.3060973 0.94991020306575 0.24551559759261127
2.3057923 0.9499846396872329 0.24265970044355595
2.3054876 0.9500581388015433 0.2398149108491843
2.305183 0.950130784409146 0.23698785878212203
2.3048782 0.9502025602747123 0.2341762892296035
2.3045735 0.9502734929032007 0.2313832381079039
2.3042688 0.9503435672031757 0.2286145237888516
2.3039644 0.9504127589659482 0.2258741391097824
2.3036597 0.9504811630323842 0.22316223163294827
2.3033552 0.9505487036895444 0.22047978036252
2.3030508 0.9506154214558988 0.21783326611515916
2.3027463 0.9506813489018157 0.2152093431168588
2.302442 0.950746417615808 0.21260076979063766
2.3021376 0.9508107562739335 0.21000542643348993
2.3018334 0.9508742461244871 0.2074243175537479
2.3015292 0.9509369638291036 0.2048569251550287
2.301225 0.9509988917078107 0.202305010539616
2.3009207 0.9510600583856248 0.19978175537703807
2.3006165 0.9511204491342306 0.1972720141949808
2.3003125 0.9511800411667819 0.19476853968911986
2.3000085 0.9512388637740379 0.1922820562311123
2.2997043 0.9512969895828368 0.18981240449648729
2.2994006 0.9513542645173113 0.18734483702516486
2.2990966 0.9514108465506239 0.18489608838791713
2.2987926 0.9514666767957433 0.18246203077950315
2.2984889 0.9515217357330866 0.18004185001538903
2.2981849 0.9515760945780606 0.17763667006758058
2.2978811 0.9516296929895598 0.17525046312210524
2.2975774 0.951682558383305 0.17287225033571002
2.2972736 0.9517347119768443 0.17050142955983277
2.2969701 0.9517860984922812 0.16815415819558183
2.2966664 0.9518368256850767 0.16582756568862672
2.2963629 0.951886798761789 0.1635085153182485
2.2960594 0.9519360785949386 0.1611985278112627
2.2957559 0.951984650374215 0.15890727029222715
2.2954524 0.9520325394563899 0.15663532595877233
2.295149 0.9520796937163273 0.15436873330131654
2.2948456 0.9521262080310275 0.15211678523287325
2.2945423 0.9521719965635105 0.1498825289119427
2.294239 0.9522171190002123 0.1476648494570364
2.2939358 0.9522615626330629 0.14546591238305948
2.2936325 0.9523053501827595 0.1432766120488576
2.2933295 0.9523484333035361 0.14110647381828936
2.2930262 0.9523909038922718 0.1389507036395417
2.2927232 0.9524326807742081 0.13681010516332714
2.2924201 0.9524738206397018 0.13468497181984973
2.292117 0.9525143099439254 0.13257957785480726
2.291814 0.9525541747979223 0.1305017134947425
2.2915113 0.952593377849916 0.1284914389415447
2.2912083 0.9526320201350421 0.1265159550399877
2.2909055 0.952670029327893 0.1245906838663733
2.2906027 0.952707474901144 0.12271273881306019
2.2903 0.9527443445479824 0.12085903188551146
2.289997 0.9527806690746273 0.11904166775519222
2.2896945 0.9528164075359175 0.11723869669532863
2.2893918 0.9528516399108045 0.11544828657364543
2.2890892 0.9528862953494697 0.11367290753600919
2.2887866 0.9529204262091732 0.11191692352293907
2.288484 0.9529540196807113 0.11018760977569386
2.2881815 0.9529871066738551 0.10850521140908206
2.2878792 0.9530196532066132 0.10684203576900661
2.2875767 0.9530517335369313 0.10519650271058385
2.2872744 0.9530832857409427 0.1035736277810083
2.286972 0.9531143579154604 0.10196064345403917
2.2866697 0.9531449357746361 0.10036374117204565
2.2863674 0.9531750418787759 0.09877866469742431
2.2860653 0.9532046384652497 0.097208433686585
2.285763 0.9532337969004214 0.09566734709969575
2.285461 0.9532624605196394 0.09413935132476255
2.2851589 0.9532906733807651 0.09262913697259233
2.2848568 0.9533184237879518 0.09113010192633149
2.2845547 0.9533457317986355 0.0896485673049926
2.284253 0.9533725658282063 0.08818452137702733
2.2839508 0.9533989894112084 0.08673905836849116
2.283649 0.9534249510847796 0.08531422519735181
2.2833471 0.9534504928695615 0.08390381046127149
2.2830453 0.9534756034906342 0.08251031609831933
2.2827435 0.9535003034943758 0.08112927223663978
2.2824419 0.9535245621921855 0.0797685562069527
2.28214 0.9535484401127544 0.07842341618165967
2.2818384 0.9535718890747095 0.07710856974549626
2.2815368 0.95359495200566 0.07580021721665565
2.2812352 0.9536176127729227 0.0745026442423858
2.2809339 0.9536398754459424 0.0732160126637595
2.2806323 0.953661759413476 0.07193411409156933
2.280331 0.953683249367002 0.07065581930666526
2.2800293 0.9537043627994979 0.06938663048566569
2.279728 0.9537250871548718 0.06812112837619717
2.2794266 0.9537454211349902 0.0668578195326303
2.2791255 0.9537653688803229 0.06560133296092076
2.278824 0.9537849452365985 0.06435048650031999
2.278523 0.9538041398382917 0.0631062612595545
2.2782218 0.9538229513941495 0.061869073308184544
2.2779207 0.9538414002553128 0.06063374312718231
2.2776196 0.9538594683939928 0.05940450171472497
2.2773185 0.953877176914323 0.05818106268622572
2.2770174 0.9538945084933697 0.056965853186323676
2.2767165 0.9539114713101376 0.05575539731514017
2.2764156 0.9539280606613622 0.05454820530805303
2.2761147 0.9539442982709526 0.05335419137875914
2.2758138 0.9539601678823358 0.05216367089305152
2.275513 0.9539756902913137 0.05098635202109704
2.2752123 0.953990839708455 0.04982715579875182
2.2749114 0.954005663969031 0.048681821086854926
2.2746108 0.954020124773139 0.04754950085707305
2.27431 0.954034255860705 0.04642577852970312
2.2740095 0.9540480412999028 0.045312960847892665
2.2737088 0.9540615048158883 0.04422347238409791
2.2734084 0.9540746240450599 0.04315308975885817
2.2731078 0.9540874435585368 0.04209903655981036
2.2728074 0.9540999294377138 0.0410596142812956
2.272507 0.9541121133570745 0.04002754384830747
2.2722065 0.9541239795971458 0.03900563867346523
2.2719061 0.9541355485891557 0.037986296458941186
2.271606 0.9541467945389953 0.036978017600713044
2.2713058 0.9541577492859975 0.03598289368535513
2.2710054 0.9541684057195402 0.034996373153959565
2.2707052 0.9541787684295524 0.03401981185999957
2.270405 0.9541888301142855 0.03305334522185395
2.2701051 0.9541986054885094 0.03210192008897985
2.269805 0.9542080956321871 0.031163698711262552
2.269505 0.9542173070158476 0.03022887337756138
2.2692049 0.9542262363656621 0.029299533254198956
2.268905 0.9542348907769893 0.02837940451446804
2.2686052 0.9542432543494596 0.027468312604007332
2.2683053 0.9542513622833387 0.026566957904053192
2.2680054 0.9542591909763517 0.02566701070474187
2.2677057 0.9542667529526524 0.024767516381642544
2.267406 0.9542740371574309 0.02387723566613937
2.2671063 0.9542810654044906 0.022995296058802052
2.2668066 0.9542878211352956 0.022122948820150656
2.266507 0.9542943260297592 0.021256339191721884
2.2662072 0.9543005621645446 0.020392863728690567
2.2659078 0.9543065457219013 0.019540208262387043
2.2656083 0.9543122662089472 0.018700255720748498
2.2653089 0.9543177460189576 0.017867447981955702
2.2650094 0.9543229678020726 0.017041105082020468
2.26471 0.9543279522478277 0.016217529687146407
2.2644107 0.9543326785813042 0.015411160086781815
2.2641113 0.9543371794476934 0.014617136495149185
2.263812 0.9543414298896512 0.013826674271843345
2.2635128 0.9543454546491184 0.013043984885231433
2.2632136 0.954349236815591 0.012271377982151988
2.2629144 0.9543527993795922 0.011510106263980288
2.2626154 0.9543561231094351 0.01075804153141678
2.2623162 0.9543592349825175 0.010010352109470334
2.2620173 0.9543621118187925 0.009267441732842094
2.2617183 0.9543647784001518 0.00854074754605533
2.2614193 0.954367219552157 0.007821688852093115
2.2611203 0.9543694556192683 0.007105847608586648
2.2608216 0.9543714676162551 0.006396796671508965
2.2605226 0.9543732806888072 0.005702669063463358
2.2602239 0.9543748768512708 0.0050140836869951326
2.2599251 0.9543762769890122 0.004330519815547557
2.2596264 0.9543774650893588 0.0036555153348408554
2.2593277 0.9543784616469684 0.00298681667082867
2.2590292 0.954379249891056 0.0023266984806212124
2.2587304 0.9543798520147083 0.0016751421985221726
2.258432 0.9543802515919785 0.001035026648189858
2.2581334 0.9543804705569007 0.0004021716381442612
2.257835 0.954380492326737 -0.000224268945189307
2.2575364 0.9543803374471943 -0.0008431642933638936
2.2572381 0.9543799903729121 -0.0014508306392466282
2.2569396 0.9543794717997266 -0.0020544437728841278
2.2566414 0.9543787652995149 -0.002649564546164389
2.2563431 0.954377892560132 -0.003232723348087403
2.2560449 0.9543768376425382 -0.0038084614093244758
2.2557466 0.9543756214176302 -0.004377135722151374
2.2554486 0.9543742285977592 -0.004936901496267847
2.2551503 0.9543726784267427 -0.005487843548156626
2.2548523 0.9543709574259845 -0.006028123877566058
2.2545543 0.9543690868944071 -0.006554202610692799
2.2542562 0.9543670512724768 -0.007075695316796119
2.2539582 0.9543648703588012 -0.007588963837366102
2.2536604 0.9543625307908097 -0.008092131260181072
2.2533624 0.9543600498024404 -0.008586353815704979
2.2530646 0.9543574161929286 -0.009069066724756795
2.2527668 0.9543546498586545 -0.009538942496757354
2.252469 0.9543517359740896 -0.009999896711127278
2.2521713 0.9543486944830027 -0.010456978551498387
2.2518737 0.9543455110111501 -0.010910736734833842
2.251576 0.9543421998258553 -0.011356590973203235
2.2512784 0.9543387510235086 -0.011793630626455685
2.2509809 0.9543351817181546 -0.012227392917562134
2.2506833 0.9543314752673903 -0.012654328929947611
2.2503858 0.9543276516263376 -0.013076609723677718
2.2500882 0.9543236939052706 -0.013494516462731984
2.249791 0.9543196245683508 -0.013910289708584699
2.2494936 0.9543154231720917 -0.014320547888710155
2.249196 0.9543111071414996 -0.014719458741163285
2.2488987 0.9543066681154795 -0.015110151030480369
2.2486017 0.9543021261927982 -0.015498202600336528
2.2483044 0.9542974565119005 -0.01588382415118284
2.2480073 0.9542926860832314 -0.016262235238969955
2.24771 0.9542877913154366 -0.016632876630043838
2.247413 0.9542828001130672 -0.017000400815631013
2.2471159 0.9542776913534275 -0.017361451128178013
2.2468188 0.9542724859133292 -0.017713794707613542
2.246522 0.9542671718344026 -0.018059474965708047
2.2462249 0.9542617605961521 -0.018401741259383875
2.245928 0.9542562440727095 -0.018733999243446764
2.2456312 0.9542506393273787 -0.019061080900683963
2.2453344 0.9542449288150437 -0.01938223254689405
2.2450376 0.9542391332693073 -0.01969862489158624
2.2447407 0.954233235221505 -0.020007571872030273
2.2444441 0.9542272611743878 -0.020308292061877863
2.2441473 0.9542211843959518 -0.02060247551367472
2.2438507 0.9542150357596667 -0.020890895299400532
2.243554 0.9542087930228295 -0.02117121128209764
2.2432575 0.9542024777442807 -0.021446360098401143
2.2429612 0.9541960776280924 -0.021710204159212366
2.2426646 0.9541896050995632 -0.021968658046624047
2.2423682 0.9541830519342798 -0.02222189785121249
2.2420719 0.9541764345962016 -0.022469225036987645
2.2417755 0.9541697347748286 -0.022711050230178526
2.2414792 0.9541629746335281 -0.022943092219008136
2.2411828 0.9541561372452504 -0.023164621038651148
2.2408867 0.9541492510730308 -0.023377922037237073
2.2405903 0.9541422875530906 -0.023580473947765048
2.2402942 0.9541352815561545 -0.023771264258212237
2.239998 0.9541282104926812 -0.023951548206447265
2.239702 0.9541210981073677 -0.02411823375315853
2.239406 0.9541139333180625 -0.024278503430587278
2.23911 0.9541067254593932 -0.024436816978482295
2.238814 0.9540994669353061 -0.024594878420428887
2.238518 0.9540921656713074 -0.0247509875251944
2.2382221 0.9540848147494008 -0.02490497741471281
2.2379265 0.9540774343982042 -0.02505523644729421
2.2376306 0.9540699944880348 -0.025201969812119394
2.2373347 0.9540625210854886 -0.025347354548422695
2.237039 0.9540550012607719 -0.025491443493671637
2.2367435 0.9540474486218419 -0.025634744031172985
2.2364478 0.9540398441639167 -0.025776363616835173
2.2361522 0.9540322077087704 -0.02591694892401221
2.2358565 0.9540245203628362 -0.02605425661882691
2.235561 0.9540168025896765 -0.026189350021017847
2.2352655 0.9540090414784986 -0.026324057645978362
2.23497 0.9540012506156517 -0.02645617902340538
2.2346747 0.9539934114184948 -0.026585422856608393
2.2343793 0.9539855439928914 -0.026713457440458846
2.234084 0.9539776292097419 -0.02684012099085613
2.2337885 0.9539696868674304 -0.026966093740935837
2.2334933 0.9539617040497042 -0.02709214706995111
2.2331982 0.9539536938885286 -0.02721680340210725
2.232903 0.953945637468235 -0.027339820056796502
2.2326078 0.9539375545923823 -0.027461969043851488
2.2323127 0.9539294260557591 -0.02758353285384268
2.2320175 0.9539212716893324 -0.027702303816211023
2.2317226 0.9539130795980189 -0.027818385772624552
2.2314277 0.9539048630806797 -0.02793396099047177
2.2311327 0.9538966028274043 -0.028049448172651516
2.2308378 0.9538883183936492 -0.02816319196485398
2.230543 0.9538799909534968 -0.028275748701435913
2.230248 0.9538716401040327 -0.02838731687057211
2.2299533 0.9538632535707137 -0.02849867730043092
2.2296584 0.9538548369597004 -0.02861041130522532
2.2293637 0.9538463846351148 -0.02872208350199859
2.229069 0.9538379090082659 -0.02883373339629461
2.2287745 0.9538293978366602 -0.028944692088114087
2.2284799 0.9538208567054428 -0.029055809090744136
2.2281852 0.9538122731110886 -0.029167763208800806
2.2278907 0.9538036731995263 -0.02927866011649846
2.2275963 0.9537950314086776 -0.02938628420354455
2.2273018 0.9537863677958069 -0.029493261206373435
2.2270074 0.9537776630525161 -0.029599782359294582
2.2267132 0.9537689439192903 -0.029704727693398617
2.2264187 0.9537601772597132 -0.029808922660432422
2.2261245 0.9537513968390262 -0.029912216378775395
2.2258303 0.9537425764953557 -0.030014548587784476
2.225536 0.953733735795707 -0.030116449068353913
2.225242 0.9537248554332441 -0.030218649937520325
2.2249477 0.9537159546632864 -0.03032060932636163
2.2246535 0.9537070142460345 -0.030422805043437126
2.2243595 0.9536980607078265 -0.030524444624620704
2.2240655 0.9536890678263625 -0.030624768808574843
2.2237716 0.953680055314205 -0.030723690461745976
2.2234776 0.9536710042302152 -0.030821621594769318
2.2231836 0.9536619339940945 -0.030919756710563084
2.22289 0.95365283261114 -0.03101827997820723
2.222596 0.9536437044732882 -0.031116963034453778
2.2223022 0.9536345451419553 -0.031215540578579122
2.2220085 0.9536253666572108 -0.03131271842367757
2.2217147 0.9536161502081714 -0.031408454869520624
2.2214212 0.9536069228431632 -0.031503896965429636
2.2211275 0.9535976503841894 -0.03159867446654322
2.220834 0.9535883673851224 -0.03169282587938727
2.2205403 0.9535790396986666 -0.03178547529737004
2.2202468 0.953569702242941 -0.03187724740381742
2.2199533 0.9535603282567032 -0.03196826602286851
2.21966 0.9535509449156746 -0.03205929920910943
2.2193666 0.953541517482183 -0.03215061464931119
2.2190733 0.9535320806392557 -0.032241787823158174
2.2187798 0.9535225997363945 -0.03233218472225253
2.2184865 0.9535131097671634 -0.03242271587178412
2.2181933 0.9535035834989977 -0.03251324588466702
2.2179003 0.9534940483254798 -0.03260272659757539
2.217607 0.9534844695838742 -0.03269076276186238
2.2173138 0.9534748748802516 -0.0327784610033096
2.2170208 0.9534652526099132 -0.032865316302695236
2.2167277 0.9534556147448816 -0.032951854979003034
2.2164347 0.9534459418263405 -0.033037513073380965
2.2161417 0.9534362538771577 -0.03312135433665531
2.215849 0.95342653969698 -0.03320353048891755
2.215556 0.9534168034628817 -0.03328505474840268
2.2152631 0.9534070415372368 -0.03336630005708928
2.2149704 0.9533972656921533 -0.03344694926701808
2.2146776 0.9533874565471754 -0.03352684777610017
2.2143848 0.9533776339292476 -0.03360589549536026
2.214092 0.9533677785013647 -0.033684026769617056
2.2137995 0.9533579182183383 -0.03376089201817061
2.2135067 0.9533480177855637 -0.03383632107925477
2.2132142 0.9533381133097844 -0.03391083888595234
2.2129216 0.9533281772683838 -0.03398526364476416
2.212629 0.9533182295349811 -0.03405724281634862
2.2123368 0.9533082594803185 -0.03412650656240741
2.2120442 0.9532982708233071 -0.03419630380818504
2.211752 0.9532882602451362 -0.03426459959612262
2.2114596 0.9532782398538147 -0.034330998905813974
2.2111673 0.9532681904042417 -0.034395946474191835
2.210875 0.9532581318845377 -0.03446075504107459
2.2105827 0.9532480445355992 -0.03452587724571854
2.2102904 0.9532379479964386 -0.03459089321509236
2.2099984 0.9532278309828804 -0.034654812732519136
2.2097063 0.9532177053161672 -0.034717865628597765
2.2094142 0.9532075513438298 -0.034781404107196906
2.2091222 0.9531973887712614 -0.03484371408161631
2.20883 0.9531871983042096 -0.034905372295678506
2.208538 0.9531769996787784 -0.034966680542064116
2.2082462 0.9531667817693457 -0.035027497435257376
2.2079544 0.9531565558559648 -0.035088808056428104
2.2076626 0.9531463021456088 -0.03515101484382939
2.2073708 0.9531360399988448 -0.03521351310709463
2.207079 0.9531257498733182 -0.03527551576117873
2.206787 0.9531154514415947 -0.03533782212636982
2.2064955 0.9531051335620028 -0.0353988214299315
2.206204 0.9530948078833215 -0.03545926058089548
2.205912 0.9530844463114583 -0.03551912724882075
2.2056208 0.9530740941347408 -0.03557895241391543
2.2053292 0.9530637061261913 -0.035638937485960934
2.2050376 0.9530533106140755 -0.03569809054261417
2.2047462 0.9530428965419921 -0.03575708094466875
2.2044547 0.9530324666404121 -0.03581578830827551
2.2041633 0.9530220183301403 -0.03587451455327816
2.203872 0.9530115627284967 -0.03593334932100446
2.2035806 0.9530010801336941 -0.03599231462961584
2.2032895 0.9529905988619463 -0.03605059997316415
2.2029982 0.9529800823850396 -0.03610714858932173
2.202707 0.9529695681243227 -0.036162517762022645
2.202416 0.9529590278838039 -0.03621815812881961
2.2021248 0.9529484810519367 -0.036275523310776846
2.2018337 0.9529379076291581 -0.0363327425888385
2.2015426 0.9529273274679791 -0.03638994134544448
2.2012515 0.9529167207610175 -0.036446965713884505
2.2009606 0.9529061161875949 -0.03650306736480992
2.2006698 0.9528954854568779 -0.036558772996248594
2.200379 0.9528848483814304 -0.036614872707648925
2.200088 0.952874185136995 -0.03667030778126849
2.1997972 0.9528635157308742 -0.0367257531567267
2.1995065 0.9528528290875988 -0.036780440177661716
2.1992157 0.952842127764809 -0.036835200383125155
2.198925 0.9528314092882608 -0.03689029637753432
2.1986344 0.9528206848659315 -0.036944473573474926
2.1983438 0.9528099348283977 -0.03699811936930967
2.1980531 0.9527991791928646 -0.037051488164340944
2.1977625 0.9527883981865646 -0.0371041003914353
2.197472 0.9527776206578379 -0.03715732706251924
2.1971817 0.9527668177381604 -0.03720984520953902
2.1968913 0.9527560096447107 -0.03726217411051926
2.196601 0.9527451764479595 -0.03731325651259297
2.1963105 0.9527343383812584 -0.03736561497073335
2.1960201 0.9527234749069304 -0.03741852090651152
2.19573 0.9527126151899343 -0.037470750225103454
2.1954396 0.9527017213565835 -0.037522219117230096
2.1951494 0.9526908316414292 -0.037574023436965615
2.1948593 0.9526799166582679 -0.037626721621837396
2.194569 0.9526689965904784 -0.0376784220679204
2.1942792 0.9526580603760348 -0.037730935057772044
2.193989 0.9526471098339405 -0.037784245245131284
2.1936991 0.9526361428523042 -0.03783688402082143
2.1934092 0.9526251706757061 -0.03788978771142123
2.1931193 0.9526141730520467 -0.0379428272724756
2.1928294 0.9526031700986077 -0.03799619062164993
2.1925395 0.9525921416179715 -0.03804904613304847
2.1922498 0.9525811171382499 -0.03810105192719818
2.1919599 0.9525700584411666 -0.03815273936764989
2.1916702 0.9525590041730901 -0.038202823408799116
2.1913805 0.9525479253372441 -0.03825316777435756
2.1910908 0.9525368418702513 -0.03830403384236898
2.1908011 0.9525257335505747 -0.03835563412625054
2.1905117 0.9525146294421238 -0.03840712758335291
2.190222 0.952503491344623 -0.03845770173047611
2.1899326 0.9524923576409208 -0.03851001772699312
2.1896431 0.9524811985714119 -0.0385631916138757
2.1893537 0.9524700341268708 -0.03861688776201906
2.1890643 0.9524588441080394 -0.03866963006803381
2.1887748 0.9524476489442875 -0.03872297515536945
2.1884856 0.9524364375285786 -0.038774797245339256
2.1881964 0.9524252214132718 -0.03882676967731663
2.1879072 0.9524139800275256 -0.03887834859668147
2.187618 0.9524027339801328 -0.03893035274981178
2.1873288 0.9523914625137061 -0.038983000273837866
2.1870396 0.9523801860498871 -0.03903600000834508
2.1867507 0.9523688932271581 -0.039089466326546404
2.1864614 0.9523575859262823 -0.03914265104713027
2.1861725 0.9523462623233265 -0.03919583925082842
2.1858835 0.9523349336466748 -0.03924870972149935
2.1855946 0.952323579401499 -0.03930206877602486
2.1853056 0.9523122198968023 -0.039355836898424076
2.1850169 0.9523008441209047 -0.03940841759372143
2.1847281 0.952289463457482 -0.03946124117249436
2.1844392 0.9522780477786252 -0.039514476760810754
2.1841505 0.9522666364030163 -0.0395679033963018
2.1838617 0.9522551993091452 -0.03962124908261423
2.1835732 0.9522437666237844 -0.03967417528658437
2.1832845 0.9522322989075268 -0.03972718657859352
2.182996 0.952220835619972 -0.039780436449000485
2.1827073 0.9522093371868539 -0.039833603693799846
2.1824188 0.9521978432398291 -0.03988656973674953
2.1821303 0.9521863236054896 -0.03994066430783588
2.181842 0.9521748081088269 -0.03999480337286202
2.1815536 0.9521632572914874 -0.040048134311948286
2.181265 0.9521517014372977 -0.04010113952308824
2.1809769 0.9521401296062235 -0.0401539658582327
2.1806886 0.9521285528137179 -0.040206920352111354
2.1804004 0.9521169505092388 -0.04025949218509151
2.1801121 0.9521053433751219 -0.04031196572411236
2.179824 0.9520937204606504 -0.04036419317900803
2.1795359 0.9520820832349487 -0.04041601292061346
2.1792479 0.9520704305559617 -0.040466523658092134
2.1789598 0.9520587735811409 -0.04051808225936533
2.1786716 0.9520470817123671 -0.04056941840084763
2.1783838 0.9520354048508121 -0.04062051269769167
2.1780958 0.9520236932356827 -0.04067114273750539
2.1778078 0.9520119776472427 -0.04072035229182781
2.17752 0.9520002472389326 -0.040769621228140186
2.1772323 0.9519885131715511 -0.04081747719568309
2.1769445 0.9519767552161967 -0.04086357464046209
2.1766567 0.9519649942918746 -0.04091063158698333
2.176369 0.9519532093887013 -0.04095791545842745
2.1760812 0.9519414211743785 -0.041006061134839115
2.1757936 0.9519296184275843 -0.041054394927118036
2.175506 0.9519178122141118 -0.04110269303740169
2.1752186 0.9519059817120202 -0.04115068027848774
2.174931 0.9518941477552114 -0.04119958801582923
2.1746435 0.9518822892817461 -0.04124811957016047
2.174356 0.9518704273977925 -0.04129642782932162
2.1740687 0.9518585509525476 -0.041345018223090585
2.1737814 0.9518466709495245 -0.04139421697986999
2.1734939 0.9518347564395735 -0.04144324775841922
2.1732066 0.9518228483111081 -0.041491731394913814
2.1729195 0.9518109256037662 -0.04154077172855605
2.1726322 0.9517989893832702 -0.04158963620356516
2.172345 0.9517870286463966 -0.041638707743831174
2.1720579 0.9517750742630602 -0.04168715941984093
2.1717708 0.9517630955147389 -0.0417359784144845
2.1714838 0.951751113177708 -0.04178454709039211
2.1711967 0.9517391065703191 -0.04183245195744896
2.1709096 0.9517270967839084 -0.041879246747468304
2.1706228 0.9517150732055542 -0.04192585892507507
2.1703358 0.9517030365796502 -0.041972934443075385
2.170049 0.9516909861021353 -0.042019553331680684
2.1697621 0.9516789328658797 -0.04206461243857548
2.1694753 0.9516668563560293 -0.042109754050175176
2.1691885 0.9516547772480176 -0.04215478523289149
2.168902 0.9516426848507286 -0.042200851023034565
2.168615 0.95163057937892 -0.04224742444728583
2.1683285 0.9516184603243336 -0.04229400952932013
2.168042 0.9516063382472739 -0.04234036217705416
2.1677554 0.9515941925463184 -0.04238723972692377
2.1674688 0.9515820436879244 -0.04243391425081931
2.1671822 0.9515698711379869 -0.042481220176697414
2.1668959 0.9515577054569613 -0.042527849676106004
2.1666093 0.9515455061428597 -0.04257384730023262
2.166323 0.9515333141765568 -0.042618752995669806
2.1660366 0.9515210991632107 -0.04266377128002978
2.1657503 0.9515088814865122 -0.04270830923607011
2.1654642 0.9514966511714027 -0.04275208619288587
2.1651778 0.9514844083711853 -0.042795533985947765
2.1648917 0.9514721532410793 -0.04283829575434567
2.1646056 0.9514598961050438 -0.04288090636957092
2.1643195 0.9514476167184348 -0.042922166451800074
2.1640334 0.9514353358001311 -0.042963527731238974
2.1637473 0.9514230327828218 -0.043004971316461235
2.1634612 0.9514107281713358 -0.04304632081699108
2.1631753 0.9513984117418808 -0.043087760190109556
2.1628895 0.9513860937415832 -0.04312890491487559
2.1626034 0.951373743476607 -0.043169886884882144
2.1623175 0.9513614021536434 -0.04320981404082359
2.162032 0.9513490496625042 -0.04324841278781211
2.161746 0.9513366862805475 -0.043285594862343194
2.1614604 0.9513243123795238 -0.043323135130243655
2.1611745 0.9513119274974385 -0.04336133430867469
2.160889 0.9512995318799667 -0.04339918193390138
2.1606033 0.951287135608803 -0.043437523493786
2.1603177 0.951274718083715 -0.04347660611719157
2.1600323 0.9512623100312965 -0.04351497932579761
2.1597466 0.951249870509531 -0.043553065976705045
2.1594613 0.9512374407536381 -0.04359058106395168
2.1591756 0.9512249797941073 -0.04362751396264983
2.1588902 0.9512125289195307 -0.04366419952274165
2.1586049 0.9512000574706073 -0.043700151969147366
2.1583197 0.9511875965069758 -0.043735306893057005
2.1580343 0.9511751049439618 -0.04377013858608438
2.1577492 0.9511626240936231 -0.04380484632957658
2.1574638 0.9511501127472889 -0.043839182199209355
2.1571786 0.9511376123734472 -0.04387266818203748
2.1568935 0.9511250922275725 -0.043906772011958896
2.1566086 0.9511125830341215 -0.04394017494027119
2.1563234 0.9511000437571954 -0.043973385106032964
2.1560385 0.951087515454418 -0.04400797645927407
2.1557534 0.9510749566442149 -0.044042286311181206
2.1554685 0.9510624087327701 -0.04407681661052083
2.1551836 0.9510498408103747 -0.04411096519489822
2.1548986 0.9510372733333051 -0.044145633943933366
2.154614 0.9510246962302624 -0.04418061299856774
2.154329 0.9510121087886817 -0.04421616633479953
2.1540444 0.9509995115497168 -0.04425125610092354
2.1537595 0.9509869038928477 -0.04428772703200488
2.1534748 0.9509742859463584 -0.044325455806835376
2.1531904 0.9509616780693428 -0.04436331109862432
2.1529057 0.9509490385803555 -0.04440086723010191
2.152621 0.9509363987628965 -0.04443800738721111
2.1523366 0.9509237486141316 -0.04447591990788102
2.1520522 0.9509110978233197 -0.04451457308971955
2.1517675 0.9508984151639238 -0.04455292818110215
2.151483 0.95088574254018 -0.044591114040537574
2.1511989 0.9508730593841923 -0.04462947346594419
2.1509144 0.950860364901499 -0.04466831250536206
2.1506302 0.9508476597208257 -0.044707182618460725
2.1503458 0.9508349430804753 -0.04474645881455137
2.1500616 0.950822215607804 -0.04478590887997201
2.1497774 0.9508094873106462 -0.04482465565588601
2.1494932 0.9507967378688423 -0.044861893921905635
2.1492093 0.9507839990044419 -0.04489849609248945
2.148925 0.9507712287832482 -0.04493440932523407
2.148641 0.9507584694743895 -0.04497005661655775
2.148357 0.9507456790145592 -0.04500528965169721
2.148073 0.9507328996200862 -0.0450407632335172
2.147789 0.9507200997481415 -0.04507654268548129
2.1475053 0.9507073107380708 -0.04511303414765606
2.1472213 0.9506944901268046 -0.04515048262555
2.1469376 0.9506816799108961 -0.04518852811254526
2.1466537 0.9506688377078962 -0.04522691087846214
2.14637 0.9506560056613538 -0.045266071993117864
2.1460862 0.9506431521981318 -0.04530419386209871
2.1458027 0.9506303091811593 -0.04534250570203865
2.145519 0.9506174340043871 -0.04538102059202368
2.1452353 0.950604558341975 -0.04541961462200757
2.1449518 0.9505916720695303 -0.045458590081193025
2.1446683 0.9505787851146346 -0.04549809850970097
2.1443849 0.9505658764662156 -0.045537912570233374
2.1441014 0.9505529669530489 -0.04557790794060225
2.143818 0.9505400355510113 -0.045618877593320936
2.1435347 0.9505271138135076 -0.04565980105871346
2.1432512 0.9505141592271522 -0.04570022356153678
2.142968 0.9505012146608528 -0.04573956678669904
2.1426847 0.9504882486431825 -0.04577803956062542
2.1424015 0.9504752821423249 -0.04581683156863527
2.1421185 0.9504623051572583 -0.04585541927628891
2.1418352 0.9504493167264106 -0.04589438888942661
2.141552 0.950436306854086 -0.04593264887403884
2.141269 0.9504233076518409 -0.04597066064619752
2.140986 0.9504102872411352 -0.046008220295147985
2.140703 0.9503972667214969 -0.046045823231085845
2.14042 0.9503842250683514 -0.046083158304389124
2.1401372 0.9503711944906441 -0.046119534753799714
2.1398542 0.9503581322183586 -0.04615507555602117
2.1395714 0.9503450814502211 -0.04619056589033461
2.1392887 0.9503320100998901 -0.046226260785768546
2.139006 0.9503189391405448 -0.04626220024985486
2.1387231 0.9503058474568188 -0.046298485418004444
2.1384404 0.9502927560538448 -0.04633446544463938
2.1381576 0.9502796440356317 -0.046369836962660636
2.137875 0.950266543613105 -0.04640525767193387
2.1375926 0.9502534227118707 -0.046440026364371584
2.13731 0.9502403026591599 -0.0464740076659344
2.1370275 0.9502271624982915 -0.04650778817735352
2.136745 0.9502140234943495 -0.04654020822822968
2.1364625 0.9502008648795256 -0.04657241075856
2.1361802 0.9501877188643816 -0.04660374492805329
2.1358979 0.950174553543136 -0.04663527754159039
2.1356153 0.9501613785972506 -0.04666705046463305
2.135333 0.9501481953394763 -0.046699074892581634
2.135051 0.9501350246783716 -0.046730462659342706
2.1347687 0.9501218236132833 -0.04676188844977014
2.1344864 0.9501086240995652 -0.04679312410205755
2.1342044 0.9500954165329514 -0.046824418461903466
2.1339223 0.9500822106427927 -0.0468547034842985
2.1336403 0.95006898585989 -0.04688510627598357
2.1333582 0.9500557627977494 -0.046915812479702015
2.1330762 0.9500425207765005 -0.0469459859620569
2.1327944 0.9500292918109662 -0.04697631427197369
2.1325123 0.9500160327620114 -0.0470061075589327
2.1322305 0.9500027870167804 -0.04703526994084604
2.1319487 0.9499895226927956 -0.04706420697242986
2.131667 0.9499762606364286 -0.04709293229925224
2.131385 0.9499629801108658 -0.047121570324287425
2.1311033 0.9499497019419673 -0.047149878538455724
2.1308217 0.9499364168013532 -0.04717677359438519
2.1305401 0.9499231345856027 -0.047203446714772425
2.1302583 0.9499098232216479 -0.04722958211848301
2.1299767 0.9498965262574051 -0.04725544848464429
2.1296952 0.949883211669636 -0.047280229194363636
2.1294138 0.9498699120209422 -0.04730396055799114
2.1291323 0.9498565838834713 -0.047328603183773646
2.128851 0.9498432704826748 -0.04735319692504336
2.1285696 0.9498299397683745 -0.04737771666753309
2.128288 0.9498166012899414 -0.04740200774764328
2.128007 0.9498032683663354 -0.04742441292148723
2.1277256 0.9497899283800227 -0.047446626601177794
2.1274443 0.9497765716584933 -0.047469010147593055
2.1271632 0.9497632304023544 -0.04749153035687043
2.1268818 0.9497498610485404 -0.04751374939582958
2.1266007 0.9497365073071486 -0.0475356227887852
2.1263196 0.9497231369656634 -0.04755731595621313
2.1260386 0.9497097710623915 -0.04757854011121879
2.1257577 0.9496964001295356 -0.04759927118410503
2.1254766 0.9496830225701728 -0.04761951296598368
2.1251957 0.9496696404440235 -0.04763738544644651
2.124915 0.9496562638949354 -0.04765547214224178
2.124634 0.9496428716505378 -0.04767398702176697
2.1243532 0.949629484677303 -0.04769313582792128
2.1240723 0.9496160817078394 -0.04771263791157232
2.1237915 0.9496026837761691 -0.047732526075625885
2.1235108 0.9495892810709249 -0.04775223191064125
2.1232302 0.9495758834949103 -0.04777143416454376
2.1229494 0.949562458521487 -0.04779109887515367
2.1226687 0.9495490500559307 -0.047809975047055024
2.1223884 0.94953563729173 -0.0478276542832601
2.1221077 0.949522218832399 -0.04784474221337123
2.1218271 0.9495087850635128 -0.04786152970880032
2.1215467 0.9494953685228721 -0.04787864242762031
2.1212664 0.9494819365877389 -0.047896016224960265
2.120986 0.9494685103185195 -0.04791353160113191
2.1207056 0.9494550685822162 -0.04793093654382596
2.1204252 0.9494416324845244 -0.04794881712603737
2.120145 0.9494281922453853 -0.04796634656038648
2.1198647 0.9494147464446877 -0.047982433612381026
2.1195846 0.9494012971465607 -0.04799730092149326
2.1193044 0.9493878544461749 -0.04801102303142393
2.1190243 0.9493743973300949 -0.04802501733409546
2.1187441 0.949360946778582 -0.04803937248198702
2.1184642 0.9493474931140712 -0.048053676527460565
2.118184 0.9493340345781808 -0.04806766809933516
2.1179042 0.9493205730780166 -0.04808132063173786
2.1176243 0.9493071184224819 -0.048094079657202284
2.1173444 0.9492936498681748 -0.04810485766626082
2.1170645 0.9492801890252268 -0.0481149734866475
2.1167846 0.949266714743216 -0.04812545132953175
2.1165047 0.949253248122702 -0.04813553663326074
2.116225 0.9492397795786125 -0.048146055195842134
2.1159453 0.9492263185393255 -0.04815709802851107
2.1156657 0.9492128439116267 -0.04816769023716221
2.115386 0.949199376937603 -0.048177919327166585
2.1151063 0.9491858964662324 -0.04818911840571158
2.1148267 0.9491724234685472 -0.04819922512776965
2.1145473 0.9491589487019073 -0.04820915792057339
2.1142678 0.9491454817160603 -0.04821830365575708
2.1139882 0.9491319902653413 -0.048227302946632744
2.1137087 0.9491185183120594 -0.04823562756836894
2.1134295 0.949105045154737 -0.04824372370955921
2.1131501 0.9490915686225172 -0.048252055629377635
2.1128707 0.949078079393505 -0.04825983656404287
2.1125915 0.9490646100197037 -0.04826706095262341
2.1123123 0.9490511281794533 -0.04827460610546252
2.1120331 0.9490376547399086 -0.04828120585294742
2.111754 0.9490241691029428 -0.048287742549580175
2.1114748 0.9490106921065045 -0.048293416367142045
2.1111956 0.9489972032664259 -0.0482984033030235
2.1109166 0.9489837349688224 -0.04830298383280102
2.1106377 0.9489702551123738 -0.048306969912813365
2.1103587 0.9489567844031812 -0.04831197694872922
2.1100798 0.9489433018852814 -0.048316989487768726
2.1098008 0.9489298284648376 -0.04832127413532607
2.1095219 0.9489163434573956 -0.04832571375435316
2.109243 0.9489028676471414 -0.048329559387728
2.1089642 0.9488893919114699 -0.04833374544872618
2.1086855 0.9488759255310293 -0.04833620651697128
2.1084068 0.9488624482821096 -0.04833796060564128
2.108128 0.9488489809762641 -0.04833855680680543
2.1078494 0.9488355032663212 -0.048339267561184555
2.107571 0.9488220470997374 -0.0483399959186678
2.1072922 0.948808569054352 -0.048339948464315594
2.1070137 0.9487951129553963 -0.04833877005280719
2.1067352 0.9487816470704115 -0.0483366031212821
2.1064568 0.9487681921147963 -0.048333995138412626
2.1061783 0.9487547276318213 -0.048331626957304544
2.1058998 0.9487412739564878 -0.04832983182577398
2.1056216 0.9487278220101673 -0.04832854200576127
2.105343 0.9487143692086817 -0.04832641810530434
2.1050649 0.9487009183505418 -0.048324134638687004
2.1047866 0.9486874783264648 -0.04832182674666667
2.1045084 0.9486740288816304 -0.04831813938409598
2.1042302 0.9486605908332533 -0.04831372986527512
2.1039522 0.9486471552995305 -0.04830939950547628
2.103674 0.9486337196869695 -0.048304924646078724
2.103396 0.9486202866569263 -0.04830007794698503
2.103118 0.9486068652957714 -0.04829453116125368
2.10284 0.9485934353163162 -0.0482885768429305
2.102562 0.948580017248611 -0.048282362657603946
2.1022842 0.948566602260628 -0.0482756308392936
2.1020062 0.9485531878899571 -0.04826877676086416
2.1017284 0.9485397767447518 -0.04826151849161653
2.1014504 0.9485263663206013 -0.048254624622277316
2.1011727 0.9485129590442337 -0.04824786401633822
2.100895 0.9484995638599254 -0.04824142200067548
2.1006174 0.9484861717252361 -0.04823468036949442
2.1003397 0.9484727803229449 -0.04822732002532723
2.1000621 0.9484593922163086 -0.04821987943729175
2.0997844 0.9484460049799253 -0.04821207768064454
2.0995069 0.9484326211862013 -0.04820403163210824
2.0992293 0.9484192499507238 -0.0481954007363656
2.098952 0.9484058823421546 -0.04818711075221378
2.0986745 0.9483925158205343 -0.04817818865319783
2.098397 0.9483791414758478 -0.04817055348599832
2.0981197 0.9483657907055045 -0.04816394350637598
2.0978425 0.9483524316623831 -0.04815668296317335
2.0975652 0.9483390848236214 -0.04814959271575792
2.097288 0.948325729773671 -0.04814221591965759
2.0970106 0.9483123869896888 -0.048134865110253375
2.0967333 0.948299036123652 -0.04812645602363001
2.0964563 0.9482857095057482 -0.048116723038952695
2.0961792 0.94827237542542 -0.04810648908440386
2.0959022 0.9482590545462786 -0.048095162621535806
2.0956252 0.9482457266912976 -0.04808314232828399
2.0953481 0.9482324123990711 -0.048071063601958924
2.095071 0.9482190912138744 -0.04805933277600101
2.0947943 0.948205795017106 -0.04804674647346124
2.0945172 0.9481924806337454 -0.048034876318860956
2.0942404 0.9481791910197981 -0.04802361928392123
2.0939636 0.9481658944328377 -0.04801175458705288
2.0936868 0.9481526113396499 -0.04799969520742635
2.09341 0.94813932148156 -0.04798697320266308
2.0931334 0.9481260567214693 -0.04797487456389925
2.0928566 0.9481127736106574 -0.04796318393932567
2.09258 0.9480995153776552 -0.047951370975898924
2.0923035 0.9480862502738089 -0.04793893757992733
2.092027 0.9480729988724056 -0.047926280323162575
2.0917504 0.9480597407538268 -0.04791367032757749
2.0914738 0.9480464962953252 -0.047901385969471647
2.0911975 0.9480332564257318 -0.04788909280481568
2.0909212 0.9480200301661963 -0.047876941703697225
2.0906446 0.9480067856457173 -0.047864465853249674
2.0903683 0.9479935662977704 -0.047851515385380086
2.090092 0.94798034026936 -0.04783890724680921
2.0898159 0.9479671391812902 -0.04782761700777579
2.0895395 0.9479539194795842 -0.04781695206056437
2.0892634 0.9479407244051774 -0.04780582436087738
2.088987 0.9479275108817639 -0.04779365749673185
2.088711 0.9479143223768882 -0.04778174043493532
2.088435 0.9479011269239656 -0.04776938006195298
2.0881588 0.9478879452455361 -0.04775656484187174
2.087883 0.9478747682480795 -0.04774332483177848
2.087607 0.9478615938712548 -0.047729744825650455
2.087331 0.9478484243959392 -0.04771551314393489
2.0870552 0.9478352693347839 -0.047699922753157493
2.086779 0.9478220969749171 -0.04768404549933556
2.0865035 0.9478089619721735 -0.04766847761271619
2.0862277 0.9477958095656903 -0.04765344140564705
2.0859518 0.9477826715886064 -0.047638094918822683
2.0856762 0.947769539075041 -0.04762144521543678
2.0854003 0.9477564102728155 -0.04760359193612018
2.0851247 0.9477432874688541 -0.04758598426034647
2.084849 0.9477301796598923 -0.047569183663918664
2.0845735 0.9477170661790508 -0.04755265600649107
2.0842981 0.9477039788957937 -0.04753570685267469
2.0840225 0.9476908747007846 -0.04751879800798237
2.0837471 0.9476777967240271 -0.04750197587031453
2.0834718 0.9476647131761615 -0.04748469428353437
2.0831962 0.9476516333259827 -0.047467584568462416
2.082921 0.9476385705463188 -0.047450464270468
2.0826457 0.9476255114567893 -0.047433225787476475
2.0823703 0.9476124468255991 -0.047416181436156724
2.0820951 0.9475994084295359 -0.04739929060586129
2.0818198 0.9475863530515106 -0.04738308835467509
2.0815446 0.9475733236280786 -0.047367069362681355
2.0812695 0.9475602883524571 -0.04735125392583133
2.0809944 0.9475472675797804 -0.047336095694028094
2.0807195 0.9475342519762593 -0.047321170751053764
2.0804443 0.947521239385262 -0.04730675750074498
2.0801694 0.9475082317806816 -0.04729210188898553
2.0798943 0.9474952272217495 -0.04727749451880575
2.0796194 0.9474822276570608 -0.04726290222688354
2.0793445 0.9474692424860132 -0.04724752962498841
2.0790696 0.9474562513024352 -0.047231953847442706
2.078795 0.9474432858803548 -0.04721681679170236
2.07852 0.9474303031140268 -0.047201254190673336
2.0782454 0.9474173462008697 -0.047185609077865724
2.0779707 0.9474043831924261 -0.04717097316785388
2.077696 0.947391434316019 -0.047157372635651375
2.0774214 0.947378478802765 -0.047144549761574284
2.0771468 0.9473655370695163 -0.047131636470997336
2.0768723 0.9473525998288383 -0.047119008095719665
2.0765977 0.947339665059034 -0.04710643775785098
2.0763233 0.947326734725228 -0.04709377826938433
2.0760489 0.9473138181268583 -0.04708112227204788
2.0757744 0.9473008948129897 -0.04706770171466388
2.0755 0.9472879854663362 -0.04705451375588924
2.0752256 0.9472750694142631 -0.04704154835154308
2.0749514 0.9472621784385253 -0.047028437434895244
2.074677 0.9472492695146019 -0.047015827390393346
2.0744028 0.9472363855685153 -0.047002709014789326
2.0741286 0.9472234950276223 -0.046989069509355136
2.0738544 0.9472106183276793 -0.04697695061510758
2.0735805 0.9471977457737997 -0.04696530577461258
2.0733063 0.9471848754935094 -0.04695384098351732
2.0730324 0.947172009219578 -0.04694249367246515
2.0727582 0.9471591451758797 -0.04693114395281333
2.0724843 0.9471462851707346 -0.04691920433365617
2.0722103 0.9471334386948393 -0.046908116051398635
2.0719364 0.947120584860517 -0.04689719294038707
2.0716627 0.9471077556157426 -0.04688584134028528
2.0713887 0.947094907832337 -0.04687576075658637
2.071115 0.9470820842131963 -0.04686600326147576
2.070841 0.9470692417928345 -0.04685615223844477
2.0705674 0.9470564235299022 -0.046846520645136995
2.0702937 0.9470435975160425 -0.04683763169226878
2.0700202 0.9470307952264199 -0.04682999051813554
2.0697465 0.9470179734990154 -0.0468225836437109
2.0694728 0.9470051640726733 -0.046815638713487644
2.0691993 0.9469923573270457 -0.04680898896996872
2.0689259 0.9469795626561894 -0.04680302337176458
2.0686524 0.946966759193235 -0.046797624197950326
2.068379 0.9469539675789014 -0.04679188275490192
2.0681055 0.9469411672384537 -0.04678576575394823
2.0678322 0.9469283900456184 -0.04677995810202594
2.0675588 0.9469155928767014 -0.04677468988102872
2.0672855 0.9469028186899086 -0.04676884179202939
2.0670123 0.946890035796264 -0.0467629395649998
2.066739 0.9468772649183028 -0.046756249500863864
2.0664659 0.9468644856010602 -0.04674946019162681
2.0661929 0.9468517294158688 -0.04674399102668066
2.0659196 0.9468389531805456 -0.04673916710313387
2.0656466 0.9468261996457075 -0.04673484082044562
2.0653737 0.9468134369237984 -0.04673092094772191
2.0651007 0.9468006855376333 -0.04672733269837046
2.0648277 0.9467879248269077 -0.04672348508658372
2.0645547 0.9467751755220275 -0.0467195489197347
2.0642817 0.9467624169776014 -0.046715377473393147
2.064009 0.9467496810596331 -0.046711210313192024
2.0637362 0.9467369359153223 -0.046707225130903175
2.0634632 0.9467241910350581 -0.04670343043816327
2.0631905 0.9467114479406719 -0.04670004790537132
2.062918 0.94669872719496 -0.04669690302025643
2.0626452 0.9466859857675226 -0.04669449288164451
2.0623724 0.9466732552219635 -0.04669264434948422
2.0621 0.9466605258617796 -0.04669212544545743
2.0618274 0.9466478068280785 -0.04669208625956249
2.061555 0.9466350775073029 -0.04669211475221918
2.0612824 0.946622358348852 -0.04669317282226596
2.06101 0.9466096284782725 -0.04669520513562345
2.0607374 0.9465969082789556 -0.046697623430634064
2.060465 0.9465841881878655 -0.04670066405955499
2.0601926 0.9465714664606977 -0.046703186825439204
2.0599203 0.946558744889679 -0.046706077664298976
2.059648 0.9465460326807432 -0.04670971826581113
2.0593758 0.9465333091240221 -0.04671425195639676
2.0591037 0.946520605780279 -0.046717944241671215
2.0588315 0.9465078800753157 -0.0467218657661497
2.0585594 0.9464951745701969 -0.046726263095382845
2.0582871 0.946482446455004 -0.04673136832109723
2.058015 0.9464697381998491 -0.04673693995631993
2.057743 0.9464570181594647 -0.04674330526665276
2.057471 0.9464443065683731 -0.0467493416449293
2.0571992 0.9464315943990648 -0.04675467847480226
2.0569272 0.9464188800148319 -0.04675833941211307
2.0566554 0.9464061656148318 -0.046762738255080934
2.0563836 0.9463934600427751 -0.04676738348110266
2.0561118 0.9463807431324627 -0.046771989637981
2.05584 0.9463680350680701 -0.046776454782438456
2.0555682 0.9463553157103217 -0.04678097648259114
2.0552964 0.9463426051717202 -0.046785698124751696
2.0550249 0.9463298943992584 -0.0467906801768128
2.0547533 0.9463171922913367 -0.04679608465021159
2.0544815 0.9463044673804107 -0.04680243966774964
2.05421 0.9462917618876304 -0.046809158201536964
2.0539386 0.9462790556111703 -0.04681648963562275
2.053667 0.946266346186572 -0.046823991701695246
2.0533955 0.9462536247068448 -0.046831213250880965
2.0531242 0.9462409224134021 -0.04683914738825686
2.0528529 0.9462282078613348 -0.04684727785864391
2.0525815 0.946215501120666 -0.04685591692977663
2.0523102 0.946202781922965 -0.04686467519961102
2.052039 0.946190070419235 -0.04687364526133618
2.0517676 0.9461773464161322 -0.04688216341329303
2.0514965 0.9461646414162278 -0.04689069688811787
2.0512252 0.9461519128017232 -0.04689914647239686
2.050954 0.9461392032072202 -0.04690763503129135
2.050683 0.9461264811776074 -0.046916125420059594
2.050412 0.9461137669455335 -0.04692492210071143
2.0501409 0.9461010401875593 -0.04693364877104222
2.04987 0.946088332353235 -0.04694284763285186
2.049599 0.9460756006804023 -0.04695183740368718
2.049328 0.9460628879442241 -0.04696090673356211
2.0490572 0.9460501625861552 -0.04696977330106406
2.0487864 0.9460374450158296 -0.04697871395556408
2.0485156 0.9460247147943425 -0.046988023671719004
2.0482447 0.946011992187139 -0.04699764862443789
2.047974 0.945999267980956 -0.04700731441610273
2.0477033 0.9459865402130219 -0.047016352256967014
2.0474327 0.9459738110018092 -0.047025859181368944
2.047162 0.9459610892683485 -0.04703608794371842
2.0468915 0.945948354625076 -0.04704594733454417
2.0466208 0.9459356275899807 -0.047055132542749074
2.0463502 0.9459228879138091 -0.04706425217352216
2.0460799 0.9459101671573128 -0.04707338123576755
2.0458095 0.945897433719104 -0.047083044756624844
2.045539 0.9458846964188187 -0.04709405508717613
2.0452685 0.9458719570118731 -0.04710679143004895
2.0449982 0.9458592241634405 -0.047120256247659184
2.044728 0.9458464887246061 -0.047134039211210794
2.0444577 0.9458337484189084 -0.0471481741279812
2.0441875 0.9458210054091682 -0.047161947256501774
2.0439172 0.9458082575884594 -0.0471759521189534
2.043647 0.9457955070154355 -0.04719031083886681
2.043377 0.9457827628181893 -0.04720383293647475
2.0431068 0.945770004856227 -0.04721715862759151
2.042837 0.9457572647340513 -0.04723014844790225
2.0425668 0.9457444997221423 -0.04724310324470975
2.042297 0.945731752621204 -0.047255905570047704
2.0420268 0.9457189805613629 -0.04726997625793523
2.0417569 0.9457062260131152 -0.04728400832959913
2.041487 0.9456934575633938 -0.047298609471648524
2.0412173 0.945680706450683 -0.04731344554087165
2.0409474 0.9456679299845313 -0.047328519344261105
2.0406775 0.9456551595450307 -0.04734304376806612
2.040408 0.9456423865706101 -0.04735636230083212
2.0401382 0.9456296203379089 -0.04736754799191338
2.0398686 0.9456168412012459 -0.04737780887551918
2.039599 0.9456040693637581 -0.04738777744057299
2.0393293 0.9455912848042912 -0.04739813168745124
2.0390596 0.9455785073686257 -0.047408997139156445
2.0387902 0.9455657282980333 -0.047419905386975984
2.0385208 0.9455529562788377 -0.047430932152287775
2.0382514 0.9455401712516641 -0.04744227231177905
2.037982 0.9455273930285729 -0.0474547589929252
2.0377126 0.9455146013346517 -0.04746791676360883
2.0374432 0.9455018159905042 -0.04748202452022918
2.0371737 0.9454890167521562 -0.04749651506032124
2.0369046 0.9454762349140107 -0.04751148984393175
2.0366354 0.9454634390636488 -0.047525545893698916
2.0363662 0.9454506496400953 -0.047538846778586594
2.036097 0.9454378465593213 -0.047552212348991374
2.0358279 0.9454250499457992 -0.047565594681421616
2.0355587 0.9454122396539472 -0.04757905658292168
2.0352898 0.9453994471064846 -0.047592890706886735
2.0350206 0.9453866294497667 -0.047606244239441875
2.0347517 0.94537382964882 -0.04761975553582831
2.0344827 0.9453610160486461 -0.04763385801510129
2.0342138 0.9453482087331111 -0.047647920346957556
2.0339448 0.945335387582339 -0.04766163811238405
2.0336761 0.945322584286634 -0.04767471158369717
2.0334072 0.9453097559909057 -0.04768831166481291
2.0331385 0.9452969454670989 -0.047701723848114955
2.0328698 0.9452841213595443 -0.047714481769338596
2.032601 0.9452713038675354 -0.047727587174037904
2.0323324 0.9452584727220599 -0.04774123619368095
2.0320637 0.9452456479496775 -0.04775494160973463
2.031795 0.9452328094732513 -0.047768198909070254
2.0315266 0.945219988890269 -0.04778168716619436
2.031258 0.9452071545801866 -0.04779533044893623
2.0309896 0.9451943267219111 -0.04780868140741569
2.0307212 0.9451814852200752 -0.04782188941351946
2.0304527 0.945168650294646 -0.04783473569810688
2.0301843 0.9451558018815615 -0.04784732021392003
2.0299158 0.9451429600709796 -0.047860789874190166
2.0296476 0.9451301159229409 -0.047874501615715395
2.0293794 0.9451172781620862 -0.04788848811394877
2.0291111 0.9451044265773119 -0.04790201293985878
2.028843 0.9450915815050993 -0.04791557785209601
2.0285747 0.9450787226287102 -0.047929474147958735
2.0283065 0.9450658701336165 -0.04794341842257411
2.0280385 0.9450530151834772 -0.047957620547830905
2.0277705 0.9450401665205492 -0.047971951589478916
2.0275023 0.9450272924749498 -0.04798608409913704
2.0272343 0.9450144362526014 -0.047999887760625706
2.0269663 0.9450015662499034 -0.048013328061581866
2.0266986 0.9449887141531527 -0.048027475133285445
2.0264306 0.944975836618947 -0.04804200555989454
2.0261629 0.9449629768017267 -0.04805638528669049
2.0258949 0.9449500915653556 -0.04807041723565192
2.0256271 0.9449372242354772 -0.04808409718721192
2.0253594 0.9449243431881159 -0.04809680589914285
2.0250916 0.9449114688773373 -0.0481101168369512
2.024824 0.9448985807614164 -0.04812375903889885
2.0245564 0.9448857106238986 -0.048137709904048066
2.0242887 0.9448728150094503 -0.04815226729422431
2.0240211 0.9448599371380138 -0.048166950103303616
2.0237536 0.9448470452092231 -0.04818093810021992
2.0234861 0.944834159811727 -0.04819461099969274
2.0232186 0.9448212604691925 -0.04820916936965649
2.0229514 0.9448083788874975 -0.04822363236803177
2.0226839 0.9447954716649954 -0.04823933134952418
2.0224166 0.9447825817475943 -0.048255769491565806
2.022149 0.9447696658084798 -0.048271940863115176
2.0218818 0.9447567672207493 -0.048288086312444585
2.0216146 0.944743854185577 -0.04830398186520564
2.0213475 0.9447309586156158 -0.04831966033369039
2.0210803 0.944718037159594 -0.04833555757711311
2.020813 0.944705121627755 -0.04835119765147966
2.020546 0.94469220337 -0.04836614464713479
2.020279 0.9446792913022798 -0.04838110762492913
2.020012 0.9446663650670323 -0.04839610665078527
2.0197449 0.9446534450494015 -0.048410598559514656
2.0194778 0.9446405110275233 -0.048424976898087155
2.019211 0.944627594827375 -0.048439705075816894
2.018944 0.944614652900053 -0.04845534034622002
2.0186772 0.9446017285108014 -0.048470506504750065
2.0184104 0.9445887900006971 -0.048485320551870506
2.0181437 0.9445758576019535 -0.04850072706110986
2.0178769 0.9445629109103637 -0.04851652214683046
2.01761 0.9445499701085538 -0.048532481921703105
2.0173435 0.9445370264421076 -0.04854890399412514
2.0170767 0.9445240768635972 -0.048565910195842284
2.0168102 0.9445111242300392 -0.048582424566844445
2.0165436 0.9444981773979001 -0.04859869360358515
2.016277 0.9444852160853024 -0.04861485308095307
2.0160105 0.9444722605604189 -0.048631605871923604
2.015744 0.9444592904229349 -0.04864793364303044
2.0154777 0.9444463377891591 -0.04866387851557085
2.015211 0.9444333590860846 -0.04868016252643442
2.0149448 0.9444203977673701 -0.04869689868557593
2.0146785 0.9444074218328063 -0.04871323342488271
2.0144122 0.944394451799176 -0.0487292982342188
2.0141459 0.9443814672376654 -0.048745918966421865
2.0138798 0.9443684999767956 -0.04876308974930251
2.0136135 0.9443555063148433 -0.0487802937980554
2.0133474 0.9443425298285514 -0.048798171347437365
2.0130813 0.9443295383603871 -0.04881598653055248
2.012815 0.944316540757181 -0.04883369923702022
2.0125492 0.9443035514956465 -0.0488514536419415
2.012283 0.9442905560998325 -0.0488691048430639
2.012017 0.9442775458175211 -0.048886427480190765
2.0117512 0.9442645528872385 -0.04890318146201561
2.011485 0.9442515336513859 -0.048919715936191654
2.0112193 0.9442385320172915 -0.04893525008353006
2.0109534 0.9442255160787817 -0.04895079538329262
2.0106876 0.9442125061727172 -0.048966414555984265
2.010422 0.9441994935599397 -0.04898263426624424
2.0101562 0.9441864750857059 -0.04899895078465952
2.0098906 0.9441734537522163 -0.04901584637698266
2.0096247 0.9441604263514569 -0.049032808115347125
2.0093591 0.9441473960343519 -0.04904941407125155
2.0090935 0.9441343715113453 -0.049065568111999566
2.008828 0.9441213325376382 -0.04908209855880134
2.0085626 0.9441083110132339 -0.049098330258083744
2.008297 0.9440952633236124 -0.04911514657106866
2.0080316 0.9440822329399885 -0.049131960761081415
2.007766 0.9440691763188521 -0.04914861725113004
2.0075006 0.9440561371061389 -0.04916502398059593
2.0072353 0.9440430835131579 -0.04918093452078899
2.00697 0.9440300358034883 -0.049196827482105944
2.0067048 0.944016985471754 -0.04921321632114779
2.0064394 0.9440039290552438 -0.04923017616972659
2.0061743 0.9439908696865552 -0.04924823310551295
2.0059092 0.943977815574281 -0.049266094306763354
2.005644 0.9439647466999121 -0.04928383852290505
2.005379 0.9439516832109919 -0.04930117518064737
2.0051138 0.9439386051225775 -0.049318273857831704
2.0048487 0.9439255325538617 -0.0493352553436695
2.0045838 0.9439124572880553 -0.049351429792794846
2.0043187 0.9438993761194537 -0.049367006419390985
2.0040538 0.9438862925023859 -0.04938316641902773
2.003789 0.9438732146268072 -0.049399130141061884
2.003524 0.9438601225410598 -0.04941483269647883
2.0032592 0.9438470362439002 -0.04943120641797262
2.0029945 0.9438339473588641 -0.049447508975415146
2.0027297 0.9438208524529041 -0.049463483190359224
2.002465 0.9438077551108853 -0.04947909450042586
2.0022004 0.9437946635974453 -0.04949556973598435
2.0019357 0.9437815576286755 -0.0495121520207014
2.001671 0.9437684572606831 -0.04952954624674885
2.0014064 0.9437553421902738 -0.04954673907484969
2.001142 0.9437422445993903 -0.04956316092344907
2.0008774 0.9437291207793452 -0.04957930856120724
2.000613 0.9437160146478912 -0.049595199058504805
2.0003486 0.9437028942470167 -0.04961082165709479
2.0000842 0.9436897798513352 -0.04962620180518178
1.9998198 0.9436766512767468 -0.04964180539701894
1.9995553 0.9436635286613089 -0.04965734545148666
1.9992911 0.9436503977959142 -0.04967267613904966
1.9990268 0.9436372730011022 -0.04968774614609497
1.9987626 0.943624140016626 -0.049703443911465965
1.9984984 0.9436110128775445 -0.04971951072217009
1.9982343 0.9435978715676556 -0.04973401199667095
1.9979701 0.9435847366351842 -0.04974814561675484
1.997706 0.9435715937954567 -0.04976215821398759
1.997442 0.9435584573157214 -0.049776747946621826
1.997178 0.9435453068211128 -0.04979152180889985
1.9969139 0.943532162596911 -0.04980595655264589
1.99665 0.9435190103561469 -0.04982061779990879
1.996386 0.9435058643402664 -0.04983540350311174
1.9961222 0.9434927102528724 -0.04985012158499727
1.9958583 0.9434795564768115 -0.049864686200464255
1.9955945 0.9434663946899011 -0.04987925193491527
1.9953308 0.9434532450013234 -0.049894887230999094
1.995067 0.943440075064766 -0.04991071270395463
1.9948033 0.9434269170704683 -0.0499263639525568
1.9945396 0.9434137447897029 -0.049942188806961454
1.994276 0.943400584478134 -0.04995751347441463
1.9940124 0.9433874040742053 -0.04997263084344478
1.9937488 0.9433742356986087 -0.04998840881398051
1.9934853 0.9433610589611827 -0.05000431699296514
1.9932218 0.943347882208594 -0.050020271465786616
1.9929583 0.9433346970557992 -0.050036355980019785
1.9926949 0.9433215178272784 -0.05005221924878906
1.9924315 0.9433083303448029 -0.05006708451281304
1.9921682 0.9432951491381945 -0.05008199518658092
1.9919049 0.9432819537957481 -0.05009728855687072
1.9916415 0.9432687646231557 -0.050112157824004064
1.9913783 0.9432555674967708 -0.050125567218413256
1.9911151 0.9432423771131077 -0.05013865562629007
1.9908519 0.9432291731022566 -0.0501516431248301
1.9905887 0.9432159759068496 -0.05016429955872856
1.9903256 0.9432027711953272 -0.050176804385506917
1.9900625 0.9431895734022794 -0.05018911788432769
1.9897995 0.9431763681932989 -0.05020125975709829
1.9895364 0.9431631639781609 -0.05021352787794118
1.9892734 0.9431499522865311 -0.050226347300990716
1.9890106 0.9431367533355183 -0.05023941256469219
1.9887476 0.9431235347657023 -0.05025271128250434
1.9884847 0.9431103288864753 -0.05026566973550813
1.9882219 0.9430971094800116 -0.0502783008602844
1.9879591 0.9430839028904713 -0.05029120172469094
1.9876964 0.9430706826551503 -0.05030498884824773
1.9874337 0.9430574689398531 -0.050318574978086617
1.9871709 0.9430442414942907 -0.0503324998607935
1.9869082 0.9430310206312521 -0.050345215820195265
1.9866456 0.9430177923604253 -0.05035802318985558
1.9863831 0.9430045768295385 -0.05037042236388073
1.9861205 0.9429913419536055 -0.05038333636383682
1.985858 0.9429781196982076 -0.050396261805683025
1.9855955 0.9429648839981879 -0.05040956802114766
1.985333 0.9429516546972665 -0.05042380167019682
1.9850706 0.9429384175910679 -0.050438493124285375
1.9848082 0.9429251866156265 -0.05045340490119166
1.9845458 0.942911941759835 -0.05046760130258317
1.9842836 0.9428987092883082 -0.05048166964780176
1.9840212 0.9428854570879162 -0.0504953259786494
1.983759 0.9428722234887923 -0.05050843400238987
1.9834968 0.9428589703999464 -0.05052131152687643
1.9832346 0.9428457299289996 -0.0505350653704468
1.9829725 0.9428324758145042 -0.050548101474735825
1.9827104 0.9428192284418506 -0.05056103422089382
1.9824482 0.9428059676484455 -0.05057285559295087
1.9821862 0.9427927200459113 -0.05058413854689627
1.9819242 0.9427794593119507 -0.05059564583102768
1.9816623 0.9427662117245859 -0.05060726459573272
1.9814004 0.942752950988386 -0.050618365380922625
1.9811385 0.9427396975274359 -0.05062948821793405
1.9808766 0.9427264309345105 -0.05064111772436817
1.9806147 0.9427131714076433 -0.050653018542519086
1.9803529 0.9426999046399895 -0.05066490100153072
1.9800911 0.9426866449521674 -0.05067655436628841
1.9798294 0.9426733781131593 -0.05068808162730015
1.9795678 0.9426601183565528 -0.05070017325003581
1.9793061 0.9426468452382982 -0.05071242828890607
1.9790444 0.94263357906034 -0.05072491954291239
1.9787829 0.9426203054598807 -0.0507376001220662
1.9785213 0.9426070387729032 -0.05074975471283064
1.9782598 0.9425937586326241 -0.050763290363835124
1.9779983 0.942580484929165 -0.05077762083317189
1.9777368 0.9425672034683793 -0.05079119656318273
1.9774754 0.9425539287389197 -0.050803835638404286
1.9772141 0.9425406466782964 -0.0508160721792386
1.9769527 0.9425273654889232 -0.050828470800394356
1.9766914 0.9425140769125574 -0.05084159262993416
1.97643 0.9425007949877595 -0.05085483945481418
1.9761689 0.9424875056525943 -0.050866908814418715
1.9759077 0.9424742233983321 -0.05087859125285578
1.9756465 0.942460927943071 -0.0508902820023702
1.9753853 0.9424476395771328 -0.05090202442930885
1.9751242 0.9424343440803304 -0.05091355462545956
1.9748632 0.9424210558435907 -0.05092411403198158
1.9746021 0.9424077547773688 -0.050934152997770925
1.9743412 0.9423944672292489 -0.05094498737387863
1.9740801 0.942381160577836 -0.05095612730360541
1.9738193 0.9423678733741363 -0.05096679599031165
1.9735583 0.9423545672496809 -0.05097656174576702
1.9732975 0.9423412748860155 -0.05098602968301226
1.9730366 0.9423279698635453 -0.050995753262234794
1.9727758 0.9423146724607351 -0.05100542648047582
1.9725151 0.9423013684255193 -0.051015516905697174
1.9722543 0.9422880657115019 -0.051026459146166596
1.9719937 0.9422747621233133 -0.051037562556965274
1.971733 0.9422614596950627 -0.05104889788497914
1.9714724 0.942248150202265 -0.051060455002378706
1.9712118 0.942234847785298 -0.05107268563499047
1.9709512 0.9422215320099933 -0.051084631919883355
1.9706907 0.9422082295319529 -0.05109561273913355
1.9704303 0.9421949141081035 -0.05110566445557357
1.9701698 0.9421816062861778 -0.05111577756149007
1.9699093 0.9421682855643588 -0.05112654061860866
1.969649 0.9421549782557498 -0.05113772368115332
1.9693886 0.9421416578637153 -0.0511485847661963
1.9691283 0.9421283448114128 -0.05115993747195844
1.968868 0.9421150247410496 -0.05117046764920046
1.9686078 0.9421017121923477 -0.05118121251506299
1.9683475 0.942088386628393 -0.051191276914370316
1.9680874 0.9420750748274133 -0.051201750798254946
1.9678272 0.9420617437981096 -0.05121307504605625
1.9675671 0.942048426096527 -0.051225338444614715
1.9673071 0.9420351009639861 -0.05123780909702127
1.967047 0.9420217767597587 -0.0512506235252578
1.966787 0.9420084449766739 -0.0512636706699957
1.966527 0.941995120183989 -0.051276143388159494
1.9662671 0.9419817879883049 -0.051288324341100956
1.9660072 0.9419684629001598 -0.05130090461283571
1.9657474 0.9419551242667834 -0.051312875651086644
1.9654875 0.9419417929177977 -0.051324596366830885
1.9652277 0.9419284542506463 -0.05133688426540382
1.964968 0.9419151227170729 -0.05134898396008457
1.9647082 0.9419017777297726 -0.05136109822632423
1.9644486 0.9418884460302555 -0.051373187846981035
1.9641888 0.9418750948476168 -0.05138425039027035
1.9639292 0.9418617573862961 -0.0513944477640815
1.9636697 0.9418484131169391 -0.05140433765799326
1.96341 0.9418350703661177 -0.0514153433542744
1.9631505 0.941821720430668 -0.05142728543769351
1.9628911 0.9418083838116484 -0.05143951015006449
1.9626316 0.9417950275731812 -0.051451364147024684
1.9623722 0.9417816847793139 -0.05146307855342191
1.9621128 0.9417683286057811 -0.051474599865067014
1.9618535 0.9417549858673832 -0.051486891847090425
1.9615941 0.9417416233904651 -0.05149933660254037
1.9613348 0.9417282741710172 -0.05151219277583283
1.9610755 0.9417149111814951 -0.0515253403809538
1.9608164 0.9417015613143931 -0.05153853827846474
1.9605572 0.9416881976273728 -0.051551685246321206
1.9602981 0.9416748409442269 -0.051564796854158546
1.9600389 0.9416614705056168 -0.051577362504432754
1.9597799 0.9416481134831158 -0.05158916491822558
1.9595208 0.9416347430092392 -0.051600947307476164
1.9592618 0.9416213798221522 -0.051613268567110154
1.9590029 0.9416080091449907 -0.051625957876521626
1.9587439 0.941594645498321 -0.05163938832309383
1.958485 0.9415812678796481 -0.05165349488421956
1.9582261 0.9415678970960832 -0.05166671923412072
1.9579673 0.9415545187141485 -0.05167956502049702
1.9577085 0.9415411473857697 -0.0516925209732377
1.9574497 0.9415277622942049 -0.05170573397048047
1.957191 0.9415143903460262 -0.051718705836892004
1.9569323 0.9415010046843408 -0.051731571455096166
1.9566736 0.9414876260962644 -0.05174417899180394
1.9564149 0.9414742338366135 -0.051757362893608994
1.9561564 0.9414608546674553 -0.05177047866341369
1.9558978 0.9414474617568858 -0.051783796009048595
1.9556392 0.9414340758370684 -0.05179605129321011
1.9553808 0.9414206826541016 -0.05180822401089512
1.9551224 0.941407296631736 -0.05182015883471554
1.9548639 0.9413938972571666 -0.05183206595409429
1.9546055 0.941380505053272 -0.051844194615727826
1.9543471 0.941367105632765 -0.05185613451306286
1.9540888 0.9413537134332498 -0.05186794524718695
1.9538305 0.9413403078834769 -0.05187995767634284
1.9535723 0.9413269157197781 -0.05189164308898789
1.9533141 0.9413135103347665 -0.05190268256102563
1.9530559 0.9413001123897302 -0.05191382332921649
1.9527977 0.9412867012885053 -0.05192482182138402
1.9525396 0.941273303785573 -0.05193632626278955
1.9522815 0.9412598929795342 -0.05194796378998823
1.9520234 0.9412464894608389 -0.05195981575237945
1.9517654 0.9412330787915304 -0.05197123293166012
1.9515074 0.941219675546934 -0.05198248015047579
1.9512495 0.9412062590483966 -0.05199392708805628
1.9509915 0.9411928499000285 -0.052005553872366814
1.9507337 0.941179433707221 -0.052016140647263974
1.9504758 0.9411660252168733 -0.05202644114113164
1.950218 0.9411526037332154 -0.052036395180602886
1.9499602 0.9411391964320991 -0.052044906462979094
1.9497025 0.9411257766764342 -0.052052697901622216
1.9494448 0.9411123652855579 -0.052060454653307026
1.949187 0.9410989415360537 -0.05206829605078553
1.9489294 0.941085532356546 -0.05207580453093036
1.9486718 0.9410721109531465 -0.05208278769047001
1.9484143 0.9410587043573916 -0.0520895004513641
1.9481567 0.941045279546643 -0.052095405309813984
1.9478992 0.941031869863788 -0.052100933938071324
1.9476417 0.9410184483523135 -0.05210693032802661
1.9473844 0.9410050418706569 -0.052112680833834885
1.9471269 0.940991617348675 -0.05211859063722117
1.9468695 0.9409782078842516 -0.05212410551864955
1.9466122 0.9409647929533075 -0.05212903944785944
1.9463549 0.9409513809298816 -0.05213357379793858
1.9460976 0.9409379635831553 -0.05213871788557685
1.9458404 0.9409245551997519 -0.052143799110614474
1.9455832 0.940911141419069 -0.05214906540270134
1.945326 0.940897730309281 -0.05215467286667466
1.9450688 0.9408843137241787 -0.052159736215812984
1.9448118 0.940870912444213 -0.05216427595357907
1.9445547 0.9408574935459476 -0.05216805337144116
1.9442977 0.9408440902816009 -0.052171467689493566
1.9440407 0.9408306757476883 -0.05217574746400366
1.9437838 0.94081727653665 -0.05218059233394356
1.9435267 0.9408038595499524 -0.05218549704243748
1.9432698 0.9407904578574078 -0.052190102846364356
1.9430131 0.9407770509349846 -0.05219445017490411
1.9427562 0.9407636470299278 -0.05219834101933332
1.9424994 0.9407502379733288 -0.052203316178180706
1.9422426 0.9407368379227335 -0.05220762428169751
1.941986 0.9407234328201236 -0.05221151847096338
1.9417292 0.940710030670993 -0.05221592008114065
1.9414725 0.9406966233978489 -0.05222002151704491
1.941216 0.9406832315224617 -0.05222448001088558
1.9409593 0.9406698220984357 -0.052227843796066195
1.9407028 0.9406564285179203 -0.052229919340710584
1.9404463 0.9406430241497298 -0.05223188396321224
1.9401898 0.9406296358506055 -0.05223314827349989
1.9399333 0.9406162307516299 -0.052234521767203494
1.9396769 0.9406028417592415 -0.052235900646825394
1.9394206 0.9405894484006434 -0.052237351104426066
1.9391642 0.9405760585866811 -0.05223960026931922
1.9389079 0.9405626641371172 -0.05224210531178181
1.9386516 0.9405492792149475 -0.05224533553009827
1.9383954 0.9405358894159507 -0.05224849501998405
1.9381391 0.9405225028287361 -0.05225201162094153
1.9378829 0.9405091112909942 -0.05225525186700801
1.9376268 0.9404957354823155 -0.05225839488851864
1.9373707 0.940482342322121 -0.052261627309171325
1.9371146 0.9404689648442641 -0.05226507641455095
1.9368585 0.94045557619252 -0.0522682470605275
1.9366025 0.9404421970755762 -0.052271282892491694
1.9363465 0.9404288131119269 -0.05227410182617123
1.9360906 0.9404154388416869 -0.05227614418163061
1.9358346 0.9404020537181559 -0.05227859897217385
1.9355788 0.9403886844588515 -0.052281144349764046
1.935323 0.9403753043091442 -0.052283188232337324
1.9350672 0.9403619338991315 -0.05228571533257629
1.9348114 0.9403485524609027 -0.052288919527767715
1.9345556 0.9403351867426498 -0.052291882647717086
1.9343 0.9403218099650308 -0.052295039127433426
1.9340442 0.94030844264638 -0.052298258967784325
1.9337887 0.9402950704580126 -0.05230151690444047
1.933533 0.9402817014927185 -0.05230462940649018
1.9332774 0.9402683276897711 -0.05230782793105025
1.9330219 0.9402549696657553 -0.05231011787098936
1.9327663 0.9402415946576925 -0.05231165075267064
1.9325109 0.9402282357696726 -0.05231318608655564
1.9322555 0.9402148724561739 -0.05231482592838092
1.932 0.9402015127649701 -0.05231624436449892
1.9317447 0.9401881486828134 -0.05231788045230389
1.9314893 0.9401747943969896 -0.05231969108193273
1.931234 0.940161429375121 -0.052321840182167303
1.9309788 0.9401480802686472 -0.05232396522785281
1.9307235 0.9401347204078309 -0.05232585373339341
1.9304683 0.9401213703590401 -0.05232730184495769
1.9302132 0.9401080159724492 -0.052328568998422434
1.929958 0.9400946652984745 -0.052329451488135836
1.9297029 0.9400813103644237 -0.05233104180305221
1.9294479 0.9400679714303487 -0.05233263305057368
1.9291928 0.9400546156655767 -0.05233426484581248
1.9289378 0.9400412759239931 -0.05233570527304759
1.9286828 0.9400279256082396 -0.05233754028712733
1.9284279 0.9400145912039299 -0.05233945749724699
1.9281731 0.9400012460793877 -0.05234219208139053
1.9279182 0.939987910328657 -0.05234529672414245
1.9276633 0.9399745635645742 -0.052349330332593716
1.9274086 0.939961232120063 -0.052353154759805266
1.9271537 0.9399478833912639 -0.05235667759984716
1.9268991 0.9399345562822338 -0.05236094446841986
1.9266443 0.9399212117043176 -0.05236522597696266
1.9263897 0.939907882371979 -0.05236992480375892
1.9261351 0.9398945417522973 -0.05237385694045515
1.9258804 0.9398812103573411 -0.052377589131610544
1.9256259 0.9398678739610511 -0.052382694669025925
1.9253713 0.9398545400312943 -0.052388560085580106
1.9251169 0.939841207027995 -0.05239343791937515
1.9248624 0.9398278768279079 -0.052397639482209296
1.924608 0.939814541639335 -0.05240181485872066
1.9243536 0.93980121548594 -0.0524066695672432
1.9240992 0.9397878778508842 -0.05241210036637807
1.9238449 0.9397745553285448 -0.05241672929312436
1.9235905 0.9397612151765737 -0.05242211511570294
1.9233363 0.9397478899838817 -0.05242761138218433
1.9230821 0.9397345594943277 -0.05243356611344015
1.922828 0.9397212375736522 -0.05243950075783627
1.9225737 0.9397078978107599 -0.05244536884924458
1.9223197 0.9396945791449596 -0.05245129571122121
1.9220655 0.9396812426152966 -0.05245738748221156
1.9218115 0.9396679207706611 -0.052464436978913793
1.9215574 0.9396545869908374 -0.05247171254309904
1.9213034 0.9396412614184384 -0.05247950957669097
1.9210495 0.9396279299350225 -0.05248788285200046
1.9207956 0.9396146064186435 -0.05249633251103908
1.9205416 0.9396012705756718 -0.05250554080090093
1.9202878 0.9395879486971787 -0.0525150026956909
1.920034 0.9395746143169739 -0.05252448865034957
1.9197803 0.9395612875771372 -0.05253443685319608
1.9195265 0.9395479481694431 -0.052544695021838735
1.9192728 0.939534622494659 -0.05255520099886022
1.919019 0.939521277766567 -0.05256580018577951
1.9187654 0.9395079529919498 -0.05257639245018578
1.9185117 0.9394946091435235 -0.052587083581648694
1.9182582 0.9394812789820534 -0.0525975462211452
1.9180046 0.9394679360139261 -0.05260866711343153
1.9177511 0.9394546003525223 -0.05261912441117342
1.9174976 0.9394412584057157 -0.052628006298023715
1.9172442 0.9394279242045661 -0.05263823319112593
1.9169908 0.9394145771602495 -0.05264949754518388
1.9167373 0.9394012373754209 -0.052660606426314226
1.916484 0.9393878909141758 -0.05267204183761135
1.9162307 0.9393745515780514 -0.052684131973590426
1.9159774 0.9393611990017139 -0.05269683757782276
1.9157242 0.9393478595031444 -0.052710231222042714
1.9154708 0.9393345001274209 -0.05272448804265623
1.9152178 0.9393211596485866 -0.052740051536702706
1.9149646 0.9393077987994575 -0.05275558601443173
1.9147115 0.9392944504353958 -0.05277130295628962
1.9144584 0.9392810879929925 -0.05278635009754107
1.9142053 0.9392677318584145 -0.0528021898815056
1.9139522 0.9392543614493146 -0.052818585613927785
1.9136993 0.9392410033899681 -0.052834817597479634
1.9134463 0.9392276310238473 -0.05285119305544692
1.9131935 0.9392142709892953 -0.052867633453457394
1.9129405 0.9392008903323796 -0.05288379276073888
1.9126877 0.9391875221087133 -0.05289984093147245
1.9124348 0.9391741396144442 -0.05291611717592772
1.9121821 0.9391607695507367 -0.052931857235003286
1.9119294 0.9391473853132192 -0.05294797109425013
1.9116766 0.9391340071627818 -0.05296390816080897
1.9114239 0.9391206148792802 -0.052979419619344915
1.9111713 0.939107235115092 -0.052995371419506346
1.9109186 0.9390938348310243 -0.053011246659101535
1.9106661 0.9390804533031647 -0.053027651841125886
1.9104135 0.9390670510811382 -0.05304435317387527
1.910161 0.9390536611241584 -0.0530613104550328
1.9099085 0.9390402566659982 -0.05307845769567518
1.909656 0.9390268580643379 -0.053095660192257574
1.9094037 0.9390134512549042 -0.05311285122971233
1.9091512 0.9390000440392688 -0.05312939082920606
1.908899 0.9389866351447805 -0.053145939280340206
1.9086466 0.9389732260238183 -0.05316141269293803
1.9083943 0.9389598091977214 -0.05317704696910568
1.9081421 0.9389463985317504 -0.05319278240886265
1.9078898 0.9389329738327475 -0.05320782121568069
1.9076376 0.9389195554489407 -0.05322340838452805
1.9073855 0.9389061292390235 -0.05323976968885411
1.9071333 0.9388927089646864 -0.05325675037797302
1.9068813 0.9388792806453292 -0.05327310264245434
1.9066292 0.938865852122436 -0.05328885042581402
1.9063772 0.9388524157917952 -0.05330488604621122
1.9061252 0.9388389855230159 -0.05332134075219889
1.9058733 0.9388255472975394 -0.05333776482450598
1.9056214 0.9388121150746834 -0.053354492622752485
1.9053695 0.9387986684913826 -0.053370778934833815
1.9051176 0.938785228036541 -0.05338688380501635
1.9048659 0.938771779673816 -0.053403243361186035
1.904614 0.93875833109712 -0.05341871375482553
1.9043623 0.9387448812474256 -0.05343379817667612
1.9041106 0.9387314314787896 -0.05344815242233634
1.9038589 0.9387179743365969 -0.05346251351493103
1.9036072 0.9387045236250537 -0.05347768400842853
1.9033556 0.9386910589440792 -0.053492696167950875
1.903104 0.9386776006853149 -0.05350746966089758
1.9028524 0.9386641349339894 -0.05352218031986527
1.9026009 0.9386506755994513 -0.05353733191866966
1.9023495 0.9386372086517804 -0.053552527677251265
1.902098 0.9386237417008673 -0.053567499632385523
1.9018465 0.9386102671892794 -0.05358260654207809
1.9015952 0.9385968053816764 -0.05359817931962453
1.9013438 0.9385833230334512 -0.05361438364954754
1.9010925 0.938569853080891 -0.053631228474297785
1.9008412 0.9385563688177158 -0.05364676963386721
1.90059 0.9385428909005674 -0.0536624761348428
1.9003388 0.9385294051549524 -0.05367857459776127
1.9000876 0.9385159256327207 -0.05369424467683449
1.8998364 0.9385024319746454 -0.05370976610052594
1.8995852 0.9384889447081173 -0.05372463379565005
1.8993342 0.9384754499238003 -0.05373946337178836
1.8990831 0.9384619616218942 -0.05375418667961291
1.8988321 0.9384484594103258 -0.05376919910573703
1.8985811 0.9384349700247282 -0.05378409495597739
1.8983302 0.9384214667211027 -0.05379905127454996
1.8980793 0.9384079697329166 -0.05381499047346594
1.8978283 0.9383944584784496 -0.053831562341943896
1.8975775 0.938380959719979 -0.05384754850049998
1.8973267 0.9383674467793177 -0.05386364575395322
1.8970759 0.9383539400813871 -0.05387855803061987
1.8968252 0.9383404259748729 -0.05389326350978914
1.8965745 0.938326918253591 -0.05390844910349379
1.8963238 0.938313396596646 -0.053923522712784576
1.8960731 0.9382998813087566 -0.05393856845065338
1.8958225 0.9382863585266623 -0.05395377901855582
1.8955718 0.9382728356538891 -0.05396875323863413
1.8953214 0.9382593117001075 -0.05398458513905783
1.8950708 0.9382457873510975 -0.054001036537868294
1.8948203 0.9382322551867349 -0.05401769923948299
1.8945699 0.9382187289903561 -0.05403396826377712
1.8943194 0.9382051887755332 -0.05404850309956116
1.8940691 0.9381916615120336 -0.05406351002033674
1.8938187 0.9381781203589727 -0.05407793639985916
1.8935684 0.9381645858411101 -0.05409208305525698
1.893318 0.938151037637642 -0.05410563540331168
1.8930678 0.9381375026838841 -0.0541195742918237
1.8928176 0.9381239538862844 -0.054134933606320906
1.8925674 0.9381104113361214 -0.0541508499202239
1.8923172 0.9380968545666797 -0.054167187370424454
1.8920671 0.9380833102136635 -0.05418477375152759
1.891817 0.9380697511880421 -0.05420281030283465
1.891567 0.9380562042602549 -0.054221444489403296
1.8913169 0.9380426361077497 -0.05423837721212042
1.8910669 0.9380290805499854 -0.0542551885671005
1.8908169 0.9380155104820707 -0.054271970918252886
1.8905671 0.938001953045622 -0.05428833943298875
1.8903171 0.9379883747850136 -0.054304311670229095
1.8900672 0.937974809262232 -0.05432089550163586
1.8898175 0.9379612357258107 -0.05433758847117196
1.8895676 0.9379476618876441 -0.054354132733977684
1.8893179 0.9379340801028608 -0.05437028413181896
1.8890681 0.9379205046785997 -0.05438601296773271
1.8888185 0.9379069215431215 -0.054401048337960084
1.8885688 0.9378933385972443 -0.0544154992704912
1.8883191 0.9378797482918622 -0.054428858974484726
1.8880695 0.9378661651121074 -0.05444160586802963
1.88782 0.9378525748754432 -0.05445458042088757
1.8875705 0.9378389916180654 -0.05446865714450576
1.887321 0.9378253944732795 -0.05448263866059696
1.8870715 0.9378118042540199 -0.054496380339902166
1.8868221 0.9377982067568167 -0.054509781100597635
1.8865727 0.9377846163916157 -0.05452243098111702
1.8863233 0.9377710125720937 -0.05453437954980193
1.886074 0.9377574161486114 -0.054546576407139766
1.8858247 0.9377438127467593 -0.05455928102811442
1.8855754 0.9377302165941743 -0.05457150063258657
1.8853261 0.9377166070099346 -0.05458407307573936
1.885077 0.9377030110855021 -0.054597121940044735
1.8848277 0.9376893950185514 -0.05461041295146116
1.8845787 0.9376757990664605 -0.05462312177483266
1.8843296 0.9376621831231053 -0.054635684989251594
1.8840805 0.9376485809218189 -0.054648025346397
1.8838314 0.9376349587980585 -0.05466050032239712
1.8835825 0.9376213568993941 -0.05467311845709478
1.8833334 0.9376077350466129 -0.054685388220283404
1.8830845 0.9375941269681497 -0.054698000660870716
1.8828356 0.9375805053270871 -0.05471146409508511
1.8825867 0.9375668907384943 -0.0547239252178729
1.8823379 0.9375532692891207 -0.05473649808103495
1.8820891 0.9375396549226113 -0.05474960311015779
1.8818403 0.9375260270002835 -0.05476275415675375
1.8815916 0.937512406123083 -0.054775632868240304
1.8813429 0.9374987783219703 -0.05478819231368684
1.8810942 0.937485157595495 -0.0548017059397943
1.8808455 0.9374715231295957 -0.05481581540028014
1.880597 0.9374579020370449 -0.05482939957430252
1.8803483 0.9374442607899156 -0.05484247828959319
1.8800998 0.9374306332238943 -0.054854781099915956
1.8798513 0.9374169989386765 -0.05486624940493398
1.8796028 0.9374033656154656 -0.05487742684894784
1.8793544 0.9373897257146327 -0.054889196894807334
1.8791059 0.9373760931098716 -0.054901303352224956
1.8788576 0.9373624537776063 -0.05491323003832022
1.8786093 0.9373488218021199 -0.054924893705379535
1.8783609 0.9373351700869801 -0.05493678002382143
1.8781127 0.9373215386606844 -0.05494983357155109
1.8778644 0.9373078871076999 -0.054963110463234155
1.8776162 0.9372942490341405 -0.05497716236530993
1.877368 0.9372805972338649 -0.05498998931342549
1.8771199 0.9372669592671143 -0.055002395661751025
1.8768717 0.9372533013578949 -0.055013992307624764
1.8766236 0.9372396575520582 -0.05502560796932448
1.8763756 0.9372260004945404 -0.05503672433736363
1.8761276 0.937212357769112 -0.055047019943775304
1.8758795 0.9371986955194748 -0.05505743737613221
1.8756316 0.9371850476426065 -0.05506783657705491
1.8753837 0.9371713933488813 -0.05507835650759409
1.8751358 0.9371577401675083 -0.05508984256342836
1.874888 0.9371440802843295 -0.05510125157284574
1.8746401 0.9371304280746005 -0.05511199774313986
1.8743924 0.9371167694341868 -0.055121970442546034
1.8741446 0.9371031121671505 -0.055132272738382
1.8738968 0.9370894484628375 -0.05514269598726147
1.8736491 0.9370757925862687 -0.05515339248063244
1.8734015 0.9370621301652119 -0.055164320838642845
1.8731539 0.937048475542653 -0.05517459149032325
1.8729063 0.9370348079855807 -0.05518458527508156
1.8726587 0.9370211483828245 -0.0551946057941924
1.8724113 0.9370074824661735 -0.055204455595092086
1.8721638 0.9369938245945721 -0.05521386789988792
1.8719163 0.9369801540477184 -0.05522242783449059
1.8716688 0.9369664918504361 -0.05523099735590554
1.8714215 0.9369528236388384 -0.055239911224220596
1.8711741 0.9369391636146757 -0.0552491609620295
1.8709267 0.9369254908314318 -0.05525867402889314
1.8706794 0.9369118261422729 -0.05526804976513182
1.8704321 0.9368981552858295 -0.05527750277558015
1.8701849 0.9368844924575721 -0.05528754214277063
1.8699378 0.9368708232558668 -0.05529795350913312
1.8696905 0.9368571553341312 -0.05530820359082462
1.8694434 0.93684348095557 -0.05531950734376853
1.8691963 0.936829814225231 -0.05533006035343244
1.8689493 0.9368161411785354 -0.05534002695801162
1.8687022 0.9368024694245022 -0.055350354792857194
1.8684552 0.9367887913803522 -0.055360013518087975
1.8682083 0.9367751280148957 -0.055369364825618314
1.8679613 0.9367614453005388 -0.055379104502689284
1.8677144 0.9367477771379258 -0.05538911821514216
1.8674675 0.9367340960889996 -0.05539926784154491
1.8672206 0.9367204229005318 -0.05540969264616239
1.8669739 0.9367067433461885 -0.05541998585604981
1.8667271 0.9366930716346077 -0.055430610696491175
1.8664804 0.9366793868879271 -0.0554410563198685
1.8662336 0.9366657100853173 -0.05545069868537509
1.865987 0.9366520271361642 -0.05546006980145113
1.8657403 0.9366383522475904 -0.05546986564656027
1.8654937 0.9366246645090207 -0.055479722594465854
1.8652471 0.9366109914468854 -0.05548892582340681
1.8650006 0.9365973057439548 -0.055497788244786704
1.8647541 0.9365836283174146 -0.05550625915129119
1.8645076 0.9365699384168162 -0.05551458252303866
1.8642612 0.9365562634793958 -0.05552300387844522
1.8640147 0.9365425760763173 -0.0555312080706757
1.8637683 0.9365288970530249 -0.05553961152637247
1.8635219 0.9365152054746924 -0.055548731536249375
1.8632756 0.9365015286137368 -0.055558244248339925
1.8630294 0.936487839065092 -0.05556690094088434
1.8627831 0.936474157861562 -0.05557546680542216
1.8625369 0.9364604706825175 -0.055584605892243705
1.8622906 0.9364467850098117 -0.05559399985900629
1.8620446 0.9364330998971879 -0.05560279567847048
1.8617984 0.9364194164902769 -0.055611285368631865
1.8615524 0.9364057272168143 -0.05561933348672313
1.8613062 0.9363920397842522 -0.055627555418555595
1.8610603 0.9363783531821969 -0.055635061508206664
1.8608142 0.9363646686625777 -0.055642094581860556
1.8605683 0.9363509784907017 -0.05565007651475104
1.8603224 0.9363372967401417 -0.05565838439137481
1.8600764 0.9363236024455364 -0.0556672894888326
1.8598306 0.9363099231217747 -0.0556751398712238
1.8595847 0.9362962249032402 -0.05568229568120299
1.8593389 0.9362825419212906 -0.05569012784184573
1.8590932 0.9362688531925972 -0.055698194889754575
1.8588474 0.9362551662960875 -0.05570599389899658
1.8586017 0.9362414737054835 -0.05571376279583554
1.858356 0.9362277896094761 -0.05572171651577555
1.8581104 0.9362140997912036 -0.05572947181917397
1.8578649 0.9362004185867134 -0.0557364439361656
1.8576193 0.9361867253619328 -0.05574225181348763
1.8573737 0.9361730412004868 -0.05574791637030681
1.8571281 0.9361593452187763 -0.05575338530506359
1.8568827 0.936145665045025 -0.0557584035846097
1.8566372 0.9361319731431645 -0.05576416975026241
1.8563919 0.9361182968192041 -0.05577036447658973
1.8561465 0.9361046018766669 -0.05577689823877138
1.8559011 0.9360909223276165 -0.05578396014010407
1.8556558 0.9360772306806229 -0.05579022636777166
1.8554106 0.9360635546434758 -0.0557963383177632
1.8551652 0.9360498599554529 -0.05580298047344646
1.85492 0.9360361808164898 -0.055808630311657496
1.8546749 0.9360224965908926 -0.055813777019826885
1.8544297 0.9360088148517335 -0.05581916445729789
1.8541846 0.9359951279994078 -0.05582480698716393
1.8539395 0.9359814501990957 -0.055830204201789045
1.8536944 0.9359677606536728 -0.05583580935617052
1.8534495 0.9359540867684091 -0.055841560230398976
1.8532045 0.9359404011282142 -0.05584661269835243
1.8529595 0.9359267246109014 -0.05585250087165783
1.8527145 0.9359130361250108 -0.05585912803671213
1.8524697 0.935899363164437 -0.05586508910543203
1.8522248 0.9358856783829944 -0.055870437724267995
1.85198 0.9358720026805721 -0.05587637525553281
1.8517352 0.9358583216484161 -0.05588328103066406
1.8514905 0.9358446493172632 -0.055890262282877044
1.8512458 0.9358309647869929 -0.055898085930397565
1.851001 0.9358172886941118 -0.05590608769702749
1.8507564 0.9358036069735571 -0.055913344081431046
1.8505118 0.9357899339926031 -0.055919873091486785
1.8502672 0.9357762490674288 -0.05592580421133289
1.8500226 0.9357625731134823 -0.055931836801220526
1.849778 0.935748891914508 -0.05593805288959737
1.8495336 0.9357352195641692 -0.05594467395084758
1.8492891 0.9357215351843181 -0.05595104101345401
1.8490446 0.935707859706391 -0.05595729264792856
1.8488002 0.9356941789232636 -0.055963700130186006
1.8485558 0.9356805069969635 -0.05597013304664722
1.8483115 0.9356668296949876 -0.055977131729087505
1.8480672 0.9356531543730908 -0.05598444866954675
1.8478229 0.9356394735665391 -0.055991165197812255
1.8475786 0.935625801547092 -0.05599816189823397
1.8473345 0.9356121240007571 -0.056005653301987146
1.8470902 0.9355984483943856 -0.05601292297284158
1.8468461 0.9355847672675398 -0.05602017286853059
1.846602 0.9355710948735698 -0.056026646118342446
1.846358 0.935557417181793 -0.056033159594746466
1.8461139 0.9355437483256743 -0.05603934634953417
1.8458699 0.935530067590502 -0.05604542052841164
1.8456259 0.9355163957731829 -0.05605135007928135
1.8453819 0.9355027121029204 -0.05605763369263382
1.845138 0.9354890439270473 -0.056064011281788145
1.844894 0.9354753637484196 -0.056071402342260684
1.8446503 0.9354616987796612 -0.05607854823455563
1.8444064 0.9354480150964493 -0.05608536113613762
1.8441626 0.9354343466969787 -0.05609291530455182
1.8439188 0.9354206660878901 -0.05610058910405809
1.8436751 0.9354070006900087 -0.056107841185932636
1.8434315 0.9353933231517965 -0.05611556959759684
1.8431878 0.9353796539458795 -0.056124185732733776
1.8429441 0.9353659722989709 -0.0561326820956663
1.8427005 0.9353522990449208 -0.056140148789509486
1.8424569 0.9353386203463323 -0.05614762962015056
1.8422134 0.9353249501990594 -0.05615455550379322
1.84197 0.9353112747858771 -0.05616123204651232
1.8417264 0.935297601448943 -0.05616704297977611
1.841483 0.9352839230774347 -0.05617342892240987
1.8412396 0.9352702533584449 -0.05618007441989483
1.8409963 0.9352565784462564 -0.05618693062664096
1.8407528 0.9352429054679656 -0.05619322086040881
1.8405095 0.9352292274335322 -0.05619950881518324
1.8402663 0.9352155647853077 -0.056205873312453546
1.840023 0.9352018836513141 -0.05621235692663098
1.8397799 0.9351882180014262 -0.05621746269986003
1.8395367 0.9351745409198726 -0.05622287420272572
1.8392935 0.9351608726248923 -0.05622872050750923
1.8390504 0.9351471994668858 -0.05623424592050212
1.8388073 0.9351335351214471 -0.05624010869289594
1.8385643 0.9351198591340019 -0.05624621428674141
1.8383212 0.9351061919307514 -0.05625147328601768
1.8380783 0.9350925200015624 -0.05625673655674388
1.8378353 0.9350788569517092 -0.05626195944541799
1.8375924 0.93506518253108 -0.056266569611744206
1.8373494 0.9350515171944658 -0.05627102833711634
1.8371066 0.9350378473914304 -0.0562744819010928
1.8368638 0.9350241869390745 -0.0562783848586928
1.8366209 0.9350105153663116 -0.05628155829203001
1.8363782 0.9349968599915764 -0.056284897206106875
1.8361355 0.9349831935119468 -0.05628855705253414
1.8358928 0.9349695364387012 -0.05629176601513248
1.8356501 0.9349558683433931 -0.056295047834868855
1.8354075 0.9349422164231572 -0.0562980554318908
1.8351649 0.9349285535845747 -0.05630065851651121
1.8349223 0.9349149003456114 -0.05630340871491313
1.8346797 0.9349012361944911 -0.05630617424245308
1.8344373 0.9348875883578507 -0.05630862787204929
1.8341948 0.9348739297009052 -0.05631104073922334
1.8339523 0.9348602806598093 -0.05631375285883205
1.83371 0.934846627437821 -0.05631639004278619
1.8334675 0.934832977141355 -0.05631871904287176
1.8332251 0.934819322752998 -0.05632114623136708
1.8329829 0.9348056846878593 -0.056323865055952216
1.8327405 0.934792029021522 -0.0563264243216671
1.8324983 0.9347783896930175 -0.05632905726246069
1.8322561 0.9347647394984865 -0.05633143835365525
1.832014 0.9347511057697707 -0.05633318039405482
1.8317717 0.9347374546811748 -0.056334786206271144
1.8315296 0.9347238201565595 -0.05633644041241141
1.8312875 0.9347101749927968 -0.05633808163436113
1.8310455 0.934696546376563 -0.056339840478466824
1.8308035 0.9346829070665922 -0.05634187225373656
1.8305615 0.9346692774752088 -0.056344095547723905
1.8303195 0.9346556370776479 -0.05634663305343178
1.8300775 0.934642006294243 -0.056349126696725205
1.8298357 0.9346283713597817 -0.056352080098982044
1.8295938 0.9346147458320544 -0.056355825191112895
1.829352 0.9346011158764839 -0.05635953108905378
1.8291101 0.9345874885879675 -0.056362877445001264
1.8288684 0.934573857000235 -0.056365963951742655
1.8286266 0.9345602348846341 -0.056369328153950536
1.828385 0.9345466083873878 -0.056373152219141624
1.8281432 0.934532984471938 -0.056376944965705056
1.8279016 0.9345193561533001 -0.05638044447586647
1.82766 0.9345057373350513 -0.056382969598137524
1.8274184 0.9344921144133164 -0.056385641829147966
1.8271769 0.9344785010218359 -0.056388504150971276
1.8269354 0.9344648767083087 -0.056391689561980284
1.8266939 0.9344512618111044 -0.05639487068890434
1.8264524 0.9344376359455122 -0.05639815779715572
1.826211 0.9344240261354619 -0.05640202200999056
1.8259696 0.9344104051464562 -0.05640634498899173
1.8257283 0.9343968000106563 -0.056410761185830466
1.8254869 0.9343831768826112 -0.05641525845959823
1.8252456 0.9343695696184563 -0.05641942410806473
1.8250043 0.9343559511682199 -0.05642360438970328
1.8247632 0.9343423487373631 -0.056426566322894445
1.8245219 0.9343287287611661 -0.056429197259696036
1.8242807 0.9343151250235338 -0.05643187683155094
1.8240397 0.9343015171953554 -0.05643486394414757
1.8237985 0.9342879120181995 -0.056438143145768
1.8235575 0.9342743025658611 -0.05644225405049149
1.8233165 0.9342607022038525 -0.05644651415601026
1.8230754 0.9342470906811755 -0.0564509676170547
1.8228345 0.9342334949303338 -0.05645533387823214
1.8225936 0.9342198880193383 -0.05645970055741212
1.8223526 0.9342062901945938 -0.0564637672577787
1.8221117 0.934192681272542 -0.05646810067966714
1.8218709 0.9341790880553502 -0.05647306358521772
1.8216301 0.9341654835548989 -0.05647776185363935
1.8213893 0.9341518880590806 -0.05648235410119098
1.8211485 0.9341382813349067 -0.05648703036423241
1.8209078 0.9341246903442161 -0.056491546361249936
1.8206671 0.9341110881675495 -0.056495998511692215
1.8204265 0.9340974950216419 -0.056500507455205656
1.8201859 0.9340838974108787 -0.0565050924993479
1.8199452 0.9340703020573656 -0.0565097578798098
1.8197047 0.9340567021632353 -0.056514988801457125
1.8194642 0.9340431178150449 -0.05652029799110293
1.8192236 0.9340295153769674 -0.05652542553875591
1.8189832 0.9340159285879424 -0.05653012336623671
1.8187428 0.934002330571629 -0.05653506628296993
1.8185024 0.9339887481847473 -0.05653984836681436
1.818262 0.9339751478560107 -0.05654450864130619
1.8180217 0.9339615631736411 -0.056549602516634274
1.8177813 0.9339479672054739 -0.05655443625913376
1.8175411 0.933934386930113 -0.05655912628329307
1.8173008 0.9339207886710233 -0.05656415579171924
1.8170606 0.9339072059838358 -0.05656948164844707
1.8168205 0.933893618673458 -0.05657482518933254
1.8165803 0.933880033417712 -0.0565801998368183
1.8163402 0.933866443486055 -0.056586116574274335
1.8161001 0.9338528621846547 -0.05659207601010557
1.81586 0.9338392694040726 -0.05659780642350369
1.8156201 0.9338256920735273 -0.056603543362434935
1.8153801 0.9338121032746877 -0.05660949596452636
1.8151401 0.9337985231379488 -0.05661515738420765
1.8149002 0.933784931576699 -0.05662096708063568
1.8146603 0.9337713553536929 -0.056627405517021154
1.8144205 0.933757767509477 -0.05663388107633117
1.8141806 0.9337441882137223 -0.056640057893942004
1.8139408 0.9337305973686422 -0.05664632550068383
1.813701 0.9337170218664727 -0.0566522126893395
1.8134613 0.9337034349679727 -0.056657412211342975
1.8132216 0.9336898569021513 -0.05666263176789462
1.8129818 0.9336762675427772 -0.05666752653173002
1.8127422 0.9336626938554701 -0.0566723859581423
1.8125026 0.9336491088682757 -0.05667796574367094
1.8122631 0.9336355393379964 -0.056683522878668784
1.8120235 0.9336219516950046 -0.056688776614809464
1.811784 0.9336083796270942 -0.05669394028000177
1.8115445 0.9335947962318571 -0.05669951674282475
1.811305 0.9335812215180513 -0.05670525411947185
1.8110657 0.9335676421887928 -0.05671041145756039
1.8108263 0.9335540716987746 -0.0567156656975732
1.8105869 0.933540489837855 -0.0567214006808347
1.8103476 0.9335269166239875 -0.056727398413883495
1.8101083 0.9335133386528648 -0.05673359202625235
1.809869 0.9334997692668845 -0.05673969459962198
1.8096298 0.9334861883400882 -0.05674609139852945
1.8093907 0.933472622669462 -0.05675266936428609
1.8091514 0.9334590386028 -0.0567592992568549
1.8089123 0.933445469763108 -0.05676596435471206
1.8086733 0.9334318960514546 -0.056772533257756864
1.8084341 0.9334183240628218 -0.05677907738007449
1.8081951 0.9334047472326642 -0.05678549344657074
1.8079561 0.9333911788931704 -0.05679231249671716
1.8077171 0.9333775988636204 -0.056798921425039894
1.8074782 0.9333640340494195 -0.056806179131650224
1.8072393 0.9333504573896113 -0.0568134668450675
1.8070004 0.9333368890918421 -0.056820800294870556
1.8067615 0.933323308933719 -0.056828113841711124
1.8065227 0.9333097439285251 -0.056835285850675946
1.806284 0.9332961671177326 -0.05684229709325048
1.8060452 0.9332825987940622 -0.05684884844933067
1.8058065 0.933269025601095 -0.05685525123553445
1.8055677 0.9332554542160274 -0.05686154167258849
1.8053291 0.9332418780013321 -0.05686797195174837
1.8050904 0.9332283103072161 -0.05687473037104462
1.8048519 0.9332147376844434 -0.05688137214197637
1.8046134 0.93320117358038 -0.05688811661231569
1.8043748 0.9331875977397339 -0.05689503293681538
1.8041363 0.9331740303484776 -0.05690199618880803
1.8038979 0.9331604579597906 -0.056909095885949
1.8036593 0.9331468871873378 -0.056916271297861934
1.803421 0.9331333182047912 -0.05692297802782134
1.8031826 0.933119750932715 -0.0569300769768934
1.8029443 0.933106178603403 -0.05693732558948039
1.8027059 0.9330926079231249 -0.0569442344934583
1.8024677 0.9330790390427003 -0.05695130445058645
1.8022294 0.9330654718110458 -0.05695821185522569
1.8019912 0.9330518996140186 -0.05696519269999411
1.801753 0.9330383358809181 -0.0569719063973739
1.8015149 0.9330247604068177 -0.05697926975630631
1.8012767 0.9330111931193391 -0.056987754010975666
1.8010386 0.9329976204708287 -0.05699656129023568
1.8008006 0.9329840557855199 -0.057005659416687164
1.8005625 0.9329704787930538 -0.057015185153392656
1.8003246 0.9329569164406658 -0.05702442471130839
1.8000866 0.9329433418251681 -0.05703349806024847
1.7998487 0.9329297751899649 -0.057042051751298256
1.7996107 0.9329161964914517 -0.057050154461539666
1.7993728 0.9329026258926295 -0.057058892236561916
1.799135 0.9328890499032887 -0.0570676932712842
1.7988971 0.9328754819212913 -0.05707654780682475
1.7986594 0.9328619085230018 -0.05708548425006169
1.7984216 0.9328483362721129 -0.057094685630572836
1.7981839 0.9328347585250207 -0.057103876984802425
1.7979463 0.9328211955154744 -0.0571130799296383
1.7977086 0.9328076133637736 -0.057122661820009905
1.797471 0.9327940458215935 -0.05713241872454809
1.7972335 0.9327804658560896 -0.05714215466927582
1.7969959 0.932766893695052 -0.0571517953664099
1.7967583 0.9327533090939472 -0.05716201229265443
1.7965208 0.9327397389728507 -0.05717198587611928
1.7962834 0.9327261564166814 -0.057181920307530464
1.7960459 0.9327125815943432 -0.05719164462032883
1.7958086 0.9326990011914096 -0.05720170630466875
1.7955712 0.9326854284377383 -0.05721182163531227
1.7953339 0.9326718432583537 -0.0572215960731575
1.7950965 0.9326582658695131 -0.0572309823722215
1.7948593 0.9326446830354143 -0.05724024775554222
1.794622 0.932631101245327 -0.05724942118877444
1.7943848 0.9326175209256837 -0.05725801876328041
1.7941476 0.9326039418245614 -0.05726658782381539
1.7939105 0.932590357441165 -0.057275247795249076
1.7936733 0.9325767742787755 -0.05728351661203088
1.7934363 0.9325631927421708 -0.05729207718998145
1.7931992 0.9325496123571018 -0.05730083829206606
1.7929622 0.9325360266911955 -0.057309482310907954
1.7927252 0.9325224490487762 -0.05731790981479887
1.7924882 0.9325088593582035 -0.057326473821171155
1.7922512 0.9324952776853852 -0.05733488332100272
1.7920144 0.9324816908534139 -0.05734294845892588
1.7917775 0.9324681121230006 -0.05735139937312554
1.7915406 0.9324545213491904 -0.057359648542462054
1.7913039 0.932440945538338 -0.05736779214614621
1.7910671 0.9324273576994156 -0.057376448446893574
1.7908304 0.932413777778886 -0.05738572819280463
1.7905936 0.9324001856047165 -0.057394915171461384
1.790357 0.9323866081734529 -0.05740404208835262
1.7901202 0.9323730116718308 -0.05741318641387057
1.7898837 0.9323594367095112 -0.057422836471305284
1.7896471 0.9323458425798229 -0.057431895937557396
1.7894106 0.9323322632813099 -0.057440882815270024
1.789174 0.9323186648978162 -0.05744993278782156
1.7889376 0.932305088143038 -0.05745931019754775
1.788701 0.9322914922091463 -0.05746857828208325
1.7884647 0.9322779111165085 -0.057477292728135274
1.7882283 0.9322643178776262 -0.05748581326169755
1.7879919 0.9322507327661754 -0.057494042830864504
1.7877555 0.9322371355925072 -0.057502515275047766
1.7875192 0.932223553362794 -0.05751090766697415
1.787283 0.9322099590781662 -0.057519119334335005
1.7870467 0.9321963729272863 -0.057527564502475176
1.7868105 0.9321827815139645 -0.057536305747742836
1.7865744 0.9321691980874773 -0.057545393606210936
1.7863382 0.932155602406603 -0.057554534470891636
1.786102 0.9321420147298347 -0.057563047275262985
1.7858659 0.9321284149655896 -0.057571558423730365
1.7856299 0.9321148301093606 -0.057580292983717925
1.7853938 0.9321012331217912 -0.05758883379634156
1.7851579 0.932087651113417 -0.05759703994406237
1.7849219 0.9320740502401822 -0.0576050181011808
1.784686 0.9320604644399927 -0.057613052198661675
1.78445 0.9320468666402414 -0.05762123227553834
1.7842143 0.9320332838641893 -0.057629412733471656
1.7839783 0.9320196822007207 -0.05763760249197396
1.7837425 0.9320060955599747 -0.0576458283475884
1.7835068 0.9319924968837002 -0.05765417240451822
1.7832711 0.9319789131244338 -0.05766320144449966
1.7830354 0.9319653171237929 -0.05767231073462302
1.7827996 0.9319517222248838 -0.05768118756291479
1.782564 0.93193812888589 -0.05769017181807048
1.7823284 0.9319245366375568 -0.0576991577005612
1.7820928 0.9319109390730669 -0.05770801442078957
1.7818573 0.9318973495013916 -0.057717028889322154
1.7816217 0.9318837477299081 -0.05772576026428714
1.7813863 0.9318701609054911 -0.05773442442907047
1.7811508 0.9318565619350997 -0.05774309826955706
1.7809154 0.9318429710601317 -0.05775143766256192
1.78068 0.9318293681243058 -0.05775984853604763
1.7804445 0.9318157732820874 -0.05776839986258059
1.7802092 0.9318021732050362 -0.057777096928100236
1.7799739 0.9317885811191907 -0.057786320657447196
1.7797387 0.9317749835972295 -0.05779608897952321
1.7795033 0.9317613869244026 -0.05780629421676853
1.7792681 0.9317477846231841 -0.057816640579977756
1.779033 0.9317341899805154 -0.05782705612122084
1.7787979 0.931720589660991 -0.0578376830139163
1.7785627 0.9317069899633721 -0.057849091099603525
1.7783276 0.9316933843658601 -0.057860332602075217
1.7780925 0.9316797862596639 -0.05787160737139832
1.7778575 0.9316661822736161 -0.05788277881743976
1.7776226 0.9316525858208928 -0.057893804234815924
1.7773876 0.9316389766472003 -0.057904767404712655
1.7771527 0.9316253750531751 -0.057915560625702106
1.7769177 0.931611760829382 -0.05792587757553274
1.7766829 0.9315981612223205 -0.057936441229768806
1.776448 0.931584548992669 -0.05794676980037541
1.7762132 0.9315709445076518 -0.057957137020661326
1.7759784 0.9315573343212759 -0.0579675732488801
1.7757437 0.9315437318528552 -0.057978011266008884
1.775509 0.9315301167628678 -0.05798849029085185
1.7752743 0.93151650937549 -0.05799900642818027
1.7750397 0.9315028962879617 -0.05800921859762071
1.774805 0.9314892840990285 -0.058019198548970995
1.7745703 0.9314756662987426 -0.058029354990596686
1.7743359 0.9314620631685537 -0.05803979750646755
1.7741013 0.9314484404730791 -0.058050494266942435
1.7738668 0.9314348323740447 -0.0580609628974129
1.7736323 0.9314212116348716 -0.05807175927401233
1.7733979 0.9314076054176939 -0.058082664116307164
1.7731634 0.9313939795522018 -0.05809377056957498
1.7729291 0.9313803681941215 -0.05810441760564101
1.7726947 0.9313667442074135 -0.05811516877338622
1.7724605 0.9313531347745393 -0.05812564109648288
1.7722262 0.9313395128148432 -0.05813566770699983
1.771992 0.93132589870335 -0.058145056262007916
1.7717577 0.9313122723041716 -0.058154283951912265
1.7715235 0.9312986538525713 -0.05816352499050525
1.7712893 0.931285030060586 -0.05817279196067998
1.7710552 0.9312714141693502 -0.05818242337869094
1.7708211 0.931257785929042 -0.05819170910838282
1.7705871 0.9312441725552211 -0.05820138769964713
1.770353 0.9312305398040399 -0.05821136733144374
1.770119 0.9312169217440665 -0.05822180931320208
1.7698851 0.9312032980151137 -0.05823237019417098
1.769651 0.931189675014202 -0.05824303018623512
1.7694172 0.9311760463307488 -0.05825337650519563
1.7691833 0.9311624253674379 -0.05826408602372649
1.7689494 0.931148791726041 -0.05827467556041119
1.7687156 0.9311351727515147 -0.058285198153521546
1.7684819 0.93112154113924 -0.0582956230989656
1.7682481 0.9311079172869536 -0.05830598831186725
1.7680143 0.9310942808245549 -0.05831635440173997
1.7677807 0.9310806590695899 -0.05832680954865012
1.767547 0.9310670246512317 -0.05833767379364916
1.7673134 0.9310533978455267 -0.058348678776661264
1.7670797 0.9310397582980303 -0.05835958413850202
1.7668462 0.9310261333766394 -0.05837014291565979
1.7666126 0.9310124958390137 -0.05838049015137066
1.7663791 0.9309988660748674 -0.058390728151900544
1.7661456 0.9309852237315913 -0.05840118912399081
1.7659122 0.9309715960152738 -0.0584121696054973
1.7656788 0.9309579555400502 -0.058423313112566655
1.7654454 0.9309443225770295 -0.05843507876076999
1.765212 0.9309306836516045 -0.05844661677024212
1.7649786 0.9309170452542209 -0.05845841701700507
1.7647454 0.9309034008240519 -0.05847059472781784
1.7645122 0.9308897707366162 -0.058482601829232116
1.7642789 0.9308761206837531 -0.05849454449340307
1.7640457 0.9308624850254855 -0.058506442459311934
1.7638125 0.930848836399432 -0.05851828341740416
1.7635794 0.9308351952291946 -0.05852996420827002
1.7633463 0.9308215481130041 -0.058541734330019496
1.7631133 0.9308079084045754 -0.058553881729634306
1.7628802 0.9307942556609423 -0.058566024518123594
1.7626472 0.9307806103066101 -0.05857801902400597
1.7624141 0.930766951934096 -0.05859032030951686
1.7621812 0.9307533078705846 -0.05860252357382855
1.7619482 0.9307396507590892 -0.0586150340521933
1.7617154 0.9307260078365481 -0.058628034470079
1.7614825 0.9307123447021642 -0.058641114656929456
1.7612497 0.9306986957245313 -0.05865391176134635
1.7610168 0.9306850336147493 -0.058666443177705654
1.7607841 0.9306713857722172 -0.058678958548321176
1.7605513 0.9306577177699649 -0.058692350299613595
1.7603186 0.9306440637757726 -0.058705788058010064
1.7600859 0.9306303965045609 -0.05871919783317017
1.7598534 0.9306167432956634 -0.0587323172664519
1.7596207 0.9306030698883501 -0.05874546621934532
1.7593881 0.9305894105165557 -0.05875912831103863
1.7591555 0.9305757378528271 -0.0587722066214644
1.758923 0.9305620793870469 -0.05878486861463344
1.7586906 0.9305484078792045 -0.0587966810281887
1.7584581 0.9305347438941388 -0.05880792781181313
1.7582257 0.93052106712023 -0.05881916073998905
1.7579932 0.9305073979375649 -0.058830124063947706
1.7577609 0.9304937230400327 -0.05884127452463576
1.7575285 0.9304800556904198 -0.05885258729331972
1.7572962 0.9304663755685413 -0.05886363173946736
1.757064 0.9304527101182511 -0.05887426622457453
1.7568316 0.9304390250246779 -0.05888483818988475
1.7565994 0.9304253546359379 -0.05889564348219318
1.7563673 0.9304116785950639 -0.05890635988378878
1.7561351 0.930398003252952 -0.05891673698436437
1.755903 0.9303843223734742 -0.05892699678221047
1.7556709 0.9303706492502779 -0.05893757231537489
1.7554388 0.9303569634657822 -0.058948525877043786
1.7552068 0.9303432923140325 -0.05895956830388102
1.7549748 0.9303296084203937 -0.05897077345076362
1.7547429 0.9303159320734452 -0.05898210438424338
1.7545109 0.9303022429221466 -0.058993558733894544
1.754279 0.9302885682937799 -0.059005142403670274
1.7540472 0.9302748808316407 -0.059016501754675044
1.7538153 0.9302612009626836 -0.059027357157181326
1.7535834 0.9302475084287664 -0.0590381286448945
1.7533517 0.9302338306093879 -0.05904874016510942
1.75312 0.9302201401655414 -0.059059552415039705
1.7528882 0.9302064573439986 -0.059070470540632955
1.7526565 0.9301927618578665 -0.05908123639251423
1.7524248 0.9301790810598806 -0.05909216377651195
1.7521932 0.9301653875959615 -0.05910277735908659
1.7519616 0.9301517018597802 -0.05911329972647709
1.75173 0.930138003507026 -0.05912397273282331
1.7514985 0.9301243199052359 -0.05913448670166036
1.751267 0.9301106237311337 -0.05914479669073289
1.7510355 0.9300969353471625 -0.05915499148915674
1.750804 0.9300832344484901 -0.05916514886718976
1.7505726 0.9300695484508255 -0.059174885752512306
1.7503412 0.9300558500828129 -0.05918431738753795
1.7501098 0.9300421596734594 -0.05919393134268437
1.7498785 0.9300284639338552 -0.05920358427846693
1.7496471 0.930014769019637 -0.05921366594019241
1.7494159 0.9300010686348846 -0.059224043674081635
1.7491847 0.9299873830358755 -0.05923475108556888
1.7489535 0.92997367770597 -0.059245689919397854
1.7487223 0.9299599871046801 -0.05925629470725997
1.7484912 0.9299462839192334 -0.05926664409736468
1.74826 0.9299325885152179 -0.05927692777316683
1.748029 0.9299188876693438 -0.05928681981698819
1.7477978 0.9299051876913191 -0.059296325540743086
1.7475668 0.9298914824165054 -0.05930592975979874
1.7473359 0.9298777921131299 -0.059315913515653795
1.7471049 0.9298640822882343 -0.05932552862802597
1.746874 0.9298503875311638 -0.05933491789995141
1.7466431 0.9298366804669815 -0.059343777157674235
1.7464122 0.9298229816299637 -0.05935198784416235
1.7461814 0.929809277814614 -0.05935998286110811
1.7459506 0.9297955823019286 -0.059368394310544
1.7457198 0.9297818746152211 -0.05937724294459117
1.745489 0.9297681751245643 -0.05938542264486303
1.7452583 0.929754470684266 -0.059393373530020235
1.7450277 0.929740774574042 -0.05940142032678507
1.744797 0.9297270664216605 -0.059409652956649114
1.7445663 0.9297133664932133 -0.059418281403986355
1.7443358 0.9296996615178499 -0.05942639544091482
1.7441052 0.9296859649054475 -0.059434253820242235
1.7438747 0.9296722562774723 -0.059442294683120504
1.7436441 0.9296585559356091 -0.05945074503353664
1.7434137 0.9296448505263452 -0.059459301886792944
1.7431833 0.9296311533488665 -0.05946775221763799
1.7429528 0.9296174440275564 -0.05947628352728711
1.7427224 0.9296037429078998 -0.05948500425936701
1.7424921 0.929590036654485 -0.05949396878165405
1.7422618 0.9295763385691128 -0.05950242648598185
1.7420315 0.9295626284155397 -0.0595102577002616
1.7418011 0.9295489266912792 -0.05951779210716285
1.741571 0.9295352200911445 -0.059526043732433635
1.7413408 0.9295215216822543 -0.05953480317731322
1.7411106 0.9295078110844341 -0.05954355613640745
1.7408805 0.9294941157392596 -0.0595523566919609
1.7406503 0.9294804010972789 -0.05956111583672623
1.7404202 0.9294667017535356 -0.05956950224429217
1.7401901 0.9294529903532952 -0.05957744545501229
1.7399602 0.9294392944070868 -0.05958545677413841
1.7397302 0.9294255864265744 -0.05959363401463588
1.7395003 0.9294118867807223 -0.0596013390014239
1.7392703 0.9293981752730404 -0.05960819788703879
1.7390404 0.9293844724008218 -0.05961496108336167
1.7388105 0.9293707649406003 -0.05962115822153947
1.7385807 0.9293570663021137 -0.05962703177543727
1.7383509 0.9293433561349979 -0.05963272505384825
1.7381212 0.929329662023036 -0.059637877463139276
1.7378914 0.9293159565659798 -0.059642829662183344
1.7376617 0.9293022601568457 -0.0596478111933797
1.737432 0.9292885524134403 -0.0596528490322775
1.7372023 0.9292748537228226 -0.0596575977398578
1.7369727 0.9292611508873262 -0.059662227771729484
1.7367431 0.9292474571941214 -0.05966662302157911
1.7365136 0.9292337594779265 -0.059670444380690704
1.736284 0.9292200640155994 -0.05967384131827419
1.7360545 0.9292063647042882 -0.05967732368299053
1.7358251 0.9291926747545348 -0.059680915423186404
1.7355956 0.9291789738310559 -0.059684143515344186
1.7353662 0.9291652895498186 -0.059686640947079025
1.7351369 0.9291515945746522 -0.05968861169984784
1.7349075 0.9291379093853686 -0.05969009792194706
1.7346781 0.9291242137271065 -0.059691127675665215
1.7344489 0.9291105351450049 -0.05969206555324382
1.7342196 0.9290968390886188 -0.05969256414004482
1.7339903 0.929083160232809 -0.059693095932377274
1.7337612 0.929069478220052 -0.0596930815376798
1.733532 0.9290557993118949 -0.05969313803460673
1.7333028 0.9290421173249642 -0.059692742449737185
1.7330737 0.9290284456624269 -0.05969242935301282
1.7328447 0.9290147709963857 -0.05969152252644191
1.7326156 0.9290010996916277 -0.05969062717854545
1.7323866 0.9289874254286353 -0.059689986443849125
1.7321576 0.9289737615418799 -0.05968951541167209
1.7319287 0.928960094664534 -0.0596884520054188
1.7316997 0.9289464312068247 -0.059687407045665365
1.7314708 0.9289327647995139 -0.059686638394788896
1.731242 0.9289191088249399 -0.05968598945701595
1.7310132 0.928905449854266 -0.0596851097892081
1.7307843 0.928891794324558 -0.0596835601126973
1.7305555 0.9288781360074827 -0.05968195338030368
1.7303268 0.9288644883739389 -0.05967980252479036
1.7300981 0.9288508381411186 -0.05967716250787964
1.7298694 0.9288371917038614 -0.05967415543700849
1.7296407 0.9288235428595488 -0.05967063492126963
1.7294122 0.9288099122312746 -0.059666888908645424
1.7291836 0.9287962651082216 -0.05966287731710979
1.728955 0.9287826363699463 -0.059658005797118836
1.7287265 0.9287689985335927 -0.0596528398135863
1.728498 0.928755372128378 -0.05964767389046273
1.7282695 0.9287417366594063 -0.05964249888904852
1.728041 0.9287281197632332 -0.059636953903584596
1.7278126 0.9287144939032361 -0.059631389679214865
1.7275842 0.9287008795651516 -0.05962563499207913
1.7273558 0.9286872563806529 -0.059619033656737125
1.7271276 0.9286736521571625 -0.05961166440183706
1.7268993 0.9286600393890339 -0.05960430493667659
1.726671 0.9286464385252317 -0.059596959826979816
1.7264428 0.9286328362583448 -0.059589024970744274
1.7262145 0.9286192389155257 -0.05958157264468014
1.7259864 0.9286056400887764 -0.05957435106935521
1.7257583 0.9285920602797054 -0.0595670109517516
1.7255301 0.9285784647940107 -0.059559595300296184
1.7253021 0.928564888381399 -0.05955195005925259
1.725074 0.9285513034845657 -0.05954400608033699
1.724846 0.928537730684572 -0.059535874803664346
1.724618 0.9285241495147804 -0.05952734191613134
1.72439 0.9285105876638594 -0.05951880991459819
1.7241621 0.9284970175475199 -0.05950951813604045
1.7239342 0.9284834598832002 -0.059499983738911875
1.7237064 0.9284699011661192 -0.059490815932294105
1.7234786 0.9284563548571078 -0.059481132824754056
1.7232507 0.9284428005334614 -0.059470969750882896
1.7230229 0.9284292588318578 -0.059460569763221595
1.7227951 0.9284157092271395 -0.05945025032115736
1.7225674 0.9284021794110576 -0.05943898259719302
1.7223397 0.928388641942062 -0.05942759449919045
1.722112 0.9283751173293141 -0.0594159023283902
1.7218845 0.9283615922860841 -0.059403601403974104
1.7216569 0.9283480803848453 -0.05939039498793125
1.7214293 0.9283345613280214 -0.059376544629102225
1.7212018 0.9283210557671377 -0.059361665516573646
1.7209742 0.928307543515049 -0.059345231160513365
1.7207468 0.9282940525532871 -0.05932674236746502
1.7205193 0.9282805556188236 -0.059308305940722575
1.720292 0.9282670801207421 -0.05928983830849098
1.7200645 0.9282535915711676 -0.0592715401092533
1.7198372 0.9282401244112893 -0.05925321041715357
1.7196099 0.9282266512680984 -0.0592347078117091
1.7193825 0.9282131924888144 -0.05921636884449663
1.7191553 0.9281997347377613 -0.059198322896620595
1.718928 0.9281862841801367 -0.05918039910071764
1.7187009 0.9281728416238241 -0.059162628383506
1.7184737 0.9281594061999914 -0.05914497627923766
1.7182465 0.9281459646073046 -0.0591275027181972
1.7180194 0.9281325441926321 -0.05910996699113064
1.7177923 0.9281191176181208 -0.05909226434666257
1.7175653 0.9281057122840579 -0.059074423452886375
1.7173382 0.9280922937995452 -0.059056630304638265
1.7171112 0.9280788965581104 -0.0590387178142955
1.7168843 0.9280654932479897 -0.05902061079588421
1.7166573 0.9280521041832357 -0.05900276373271803
1.7164304 0.9280387160572617 -0.05898462337677931
1.7162036 0.9280253422486024 -0.05896629826237567
1.7159767 0.928011962415923 -0.05894810836863555
1.7157499 0.9279985968701279 -0.05892994877433424
1.7155231 0.9279852323023269 -0.05891172837085866
1.7152963 0.9279718750028245 -0.058893667811189356
1.7150695 0.9279585186585555 -0.05887537327022625
1.7148429 0.9279451836382375 -0.05885744993880053
1.7146162 0.9279318354528718 -0.058839661008940364
1.7143896 0.927918508554187 -0.05882137687112238
1.714163 0.9279051756286856 -0.05880298605740946
1.7139364 0.9278918640851527 -0.058784371206319096
1.7137098 0.927878539596546 -0.058765512298614556
1.7134833 0.9278652365683498 -0.05874669848365093
1.7132568 0.9278519276317291 -0.05872771712971483
1.7130303 0.9278386331882368 -0.05870871404135346
1.712804 0.9278253398255006 -0.058690107091823304
1.7125776 0.9278120607178632 -0.0586728447801693
1.7123512 0.927798775285587 -0.05865565760484717
1.7121248 0.9277855039722741 -0.05863841078983616
1.7118986 0.9277722333300901 -0.058621165965088186
1.7116723 0.9277589768220795 -0.05860381086452485
1.711446 0.9277457140158019 -0.058586548699485014
1.7112198 0.9277324653231548 -0.058569337942388486
1.7109936 0.9277192172949125 -0.058552043392886895
1.7107674 0.9277059763885249 -0.0585350912843778
1.7105414 0.927692743058339 -0.05851789432204787
1.7103152 0.9276795169280105 -0.058500235953803846
1.7100891 0.9276662845438928 -0.05848292215899004
1.7098631 0.9276530732590755 -0.058465467834527184
1.709637 0.9276398557425796 -0.05844769720848303
1.7094111 0.9276266594353135 -0.05842984327417201
1.7091851 0.9276134499728877 -0.05841219445069958
1.7089592 0.927600261631961 -0.05839482623165039
1.7087333 0.9275870669868945 -0.05837766195063357
1.7085075 0.9275738933724185 -0.05836055881151661
1.7082816 0.9275607064689066 -0.058343300170068335
1.7080559 0.9275475406842469 -0.058325495189711696
1.7078301 0.9275343687384416 -0.05830757588282602
1.7076043 0.9275212110446145 -0.05828955176675538
1.7073786 0.927508054161187 -0.058271706511207874
1.707153 0.9274949114667072 -0.05825409905419445
1.7069273 0.9274817625827447 -0.058236057736723905
1.7067016 0.9274686279824964 -0.05821809614727401
1.7064761 0.9274554941678808 -0.05820001962297627
1.7062505 0.9274423746362923 -0.05818211020514308
1.706025 0.9274292488803431 -0.058164703242307846
1.7057995 0.9274161373011107 -0.058146731611077807
1.705574 0.9274030265038067 -0.05812896815538022
1.7053486 0.9273899297988571 -0.058112138812180296
1.7051232 0.9273768266579242 -0.058095523442754184
1.7048978 0.9273637374710787 -0.058078833816154994
1.7046725 0.9273506487614661 -0.058062166499058515
1.7044472 0.9273375739874009 -0.05804577008834557
1.7042218 0.9273244926971771 -0.058029308931087195
1.7039965 0.9273114253484495 -0.058012700396738136
1.7037714 0.9272983584458488 -0.057996070608305195
1.703546 0.9272852985905755 -0.057979424290053455
1.703321 0.9272722461224475 -0.05796238861416054
1.7030958 0.9272592008234503 -0.057945274930161085
1.7028707 0.9272461560695064 -0.05792800755881228
1.7026455 0.9272331185471936 -0.05791059364520908
1.7024205 0.9272200816327606 -0.057893014724062546
1.7021955 0.9272070657723175 -0.057875862255615945
1.7019705 0.9271940365906514 -0.05785913649090533
1.7017455 0.9271810282564011 -0.05784281682167303
1.7015206 0.9271680133154883 -0.05782691612621573
1.7012957 0.9271550190461573 -0.05781123227254418
1.7010708 0.9271420111802773 -0.05779546724880178
1.700846 0.9271290240098714 -0.057779510258315715
1.7006211 0.9271160302463564 -0.05776283808507527
1.7003964 0.9271030573892908 -0.057746177033270875
1.7001716 0.9270900711620553 -0.05772912017234748
1.6999469 0.927077105932113 -0.05771207570740756
1.6997222 0.927064134251576 -0.05769512095672286
1.6994975 0.9270511766136076 -0.05767855297979055
1.6992729 0.9270382193200171 -0.05766152196567238
1.6990483 0.9270252761854559 -0.05764428977292583
1.6988237 0.9270123266317578 -0.05762694294498525
1.6985991 0.9269993912937208 -0.05760943162538747
1.6983746 0.926986456459629 -0.05759191233078734
1.6981502 0.9269735358293437 -0.05757465892748309
1.6979257 0.9269606087818295 -0.05755718920036784
1.6977012 0.9269476959735575 -0.05753972643961587
1.6974769 0.9269347836297649 -0.057522242815778356
1.6972524 0.9269218786718084 -0.05750473217760703
1.6970282 0.9269089810441767 -0.05748714484998188
1.6968038 0.9268960907976304 -0.057469856820691265
1.6965795 0.9268831940853904 -0.057452815411164856
1.6963552 0.9268703183637773 -0.05743567810425288
1.696131 0.9268574361808074 -0.05741845055960668
1.6959069 0.9268445750215789 -0.057401208687502286
1.6956826 0.926831700562192 -0.05738409477444069
1.6954585 0.9268188470698691 -0.05736714813821588
1.6952344 0.9268059870848462 -0.057349878791461036
1.6950103 0.9267931413179324 -0.057332449263970124
1.6947863 0.9267802959654875 -0.05731507150416023
1.6945623 0.926767464829123 -0.057297651086028266
1.6943383 0.9267546272840167 -0.057280136386516634
1.6941143 0.9267418040220189 -0.05726222758321135
1.6938905 0.926728981253162 -0.0572447779467439
1.6936666 0.9267161726707577 -0.057227375652484584
1.6934427 0.9267033577405871 -0.0572093018312497
1.6932188 0.9266905571759504 -0.057191358224154144
1.692995 0.9266777503061789 -0.057173394881318604
1.6927712 0.9266649645833891 -0.057155578057761114
1.6925474 0.9266521725544448 -0.05713725907138853
1.6923238 0.926639401834404 -0.057118492738662534
1.6921 0.9266266181671416 -0.05709978794425596
1.6918764 0.9266138557857395 -0.057081436022015986
1.6916528 0.9266010870914979 -0.057064114600939575
1.6914291 0.9265883325165299 -0.057047190232157034
1.6912056 0.926575578187305 -0.05703052268956662
1.690982 0.9265628310911236 -0.057013859709027885
1.6907586 0.9265500910172932 -0.056997021544429885
1.6905351 0.926537358235274 -0.056980121602213246
1.6903116 0.9265246189197109 -0.056963198535840885
1.6900882 0.9265119004832976 -0.05694634761759574
1.6898648 0.9264991755098363 -0.05692929467132136
1.6896414 0.9264864646764875 -0.056912212991979266
1.6894181 0.9264737541219954 -0.05689509880100389
1.6891948 0.9264610577244685 -0.05687787659987367
1.6889715 0.9264483548449497 -0.056860750211913655
1.6887482 0.9264356660892623 -0.05684378505406017
1.688525 0.9264229707890349 -0.05682695227055176
1.6883018 0.9264102963812005 -0.05680961748647219
1.6880786 0.926397615560146 -0.05679207121251679
1.6878555 0.9263849489342284 -0.0567748439622071
1.6876324 0.9263722826118871 -0.056757485965350886
1.6874094 0.9263596304768547 -0.056740224863064126
1.6871864 0.9263469718808258 -0.05672275965010655
1.6869633 0.9263343275056485 -0.05670542440952012
1.6867403 0.9263216766594032 -0.05668807590022716
1.6865174 0.9263090467815782 -0.05667069193229208
1.6862944 0.9262964104418028 -0.05665333071960557
1.6860715 0.9262837882867794 -0.05663618141158103
1.6858487 0.9262711663719112 -0.0566188676709573
1.6856258 0.9262585519124955 -0.05660164723608301
1.685403 0.9262459376569485 -0.0565847709551468
1.6851803 0.9262333442410565 -0.05656792201591895
1.6849575 0.9262207374742654 -0.056551303227133594
1.6847348 0.926208151509607 -0.05653437433349443
1.6845121 0.9261955589939456 -0.05651740051617877
1.6842895 0.9261829806183307 -0.05650006400946727
1.6840668 0.9261703957819506 -0.0564828486112398
1.6838442 0.9261578318209244 -0.056465590551578584
1.6836216 0.926145261392645 -0.056448382268461834
1.6833991 0.9261327050582219 -0.05643158259648127
1.6831766 0.9261201488598942 -0.05641489363234364
1.6829541 0.9261075999498943 -0.056398365249415834
1.6827316 0.9260950511207736 -0.05638179091277741
1.6825092 0.9260825162632783 -0.05636567236776515
1.6822869 0.9260699813435906 -0.056349871777606995
1.6820645 0.9260574602894597 -0.05633376827662676
1.6818422 0.9260449325113069 -0.05631745942034269
1.6816199 0.9260324186853581 -0.05630119955551234
1.6813976 0.9260198981334269 -0.05628510271074309
1.6811754 0.926007398164926 -0.056269261075006016
1.6809531 0.9259948913660817 -0.056253693346137015
1.6807309 0.9259823983097367 -0.0562384679274607
1.6805087 0.9259698983058967 -0.05622321521825942
1.6802866 0.9259574187587146 -0.05620760589019933
1.6800646 0.9259449323641653 -0.056191930521263214
1.6798425 0.9259324597703482 -0.056176288785252555
1.6796204 0.9259199803115469 -0.05616086637016479
1.6793984 0.9259075212875973 -0.05614538605856487
1.6791764 0.9258950553938425 -0.05612980829925453
1.6789545 0.9258826032744861 -0.056114251225753996
1.6787325 0.9258701442844876 -0.05609877923773322
1.6785107 0.9258577056848444 -0.05608377304991554
1.6782888 0.9258452600652635 -0.05606903125465097
1.678067 0.9258328280496428 -0.05605408723327525
1.6778451 0.9258203890508901 -0.05603895669971494
1.6776234 0.9258079704182379 -0.056023730532271256
1.6774017 0.9257955448375381 -0.05600864839456256
1.6771799 0.925783132911633 -0.055993510647246336
1.6769582 0.9257707140557129 -0.0559781075099138
1.6767366 0.9257583155963962 -0.055962828923847234
1.6765149 0.9257459035151119 -0.05594778793211662
1.6762933 0.9257335117370332 -0.05593282135118676
1.6760718 0.9257211196492326 -0.05591757134949399
1.6758502 0.9257087346244856 -0.05590210375968853
1.6756287 0.9256963493828567 -0.05588650788232207
1.6754072 0.9256839779387115 -0.05587071725409108
1.6751857 0.9256715996738016 -0.05585497325803586
1.6749643 0.9256592418440972 -0.05583944825917985
1.6747429 0.9256468771376511 -0.05582384845817264
1.6745216 0.9256345261956312 -0.05580838009106107
1.6743002 0.9256221683484575 -0.05579294894980436
1.674079 0.9256098309008591 -0.05577741937451884
1.6738576 0.9255974799321385 -0.05576172415136975
1.6736363 0.9255851494324404 -0.05574583074303356
1.6734152 0.9255728187777051 -0.055729873703316765
1.6731939 0.925560495313484 -0.0557141340363698
1.6729728 0.9255481716370351 -0.05569844497701957
1.6727517 0.9255358617471271 -0.055682894035455864
1.6725305 0.9255235449786225 -0.05566710648791703
1.6723095 0.9255112486452748 -0.05565172707851898
1.6720884 0.9254989386571341 -0.05563720282354829
1.6718674 0.9254866488051536 -0.055622862867537794
1.6716465 0.9254743583926995 -0.05560891702058022
1.6714255 0.9254620746876867 -0.05559555817071307
1.6712046 0.9254497902087003 -0.05558240092154038
1.6709837 0.9254375189535273 -0.05556934494041964
1.6707628 0.9254252402593851 -0.0555561304480311
1.6705419 0.9254129748750202 -0.05554240126722884
1.6703211 0.9254007088324502 -0.05552852660479519
1.6701003 0.9253884561778292 -0.05551472004776866
1.6698796 0.9253761962522143 -0.055500768328128815
1.6696589 0.9253639563889893 -0.055486485831428185
1.6694381 0.9253517027399354 -0.05547222050519038
1.6692175 0.925339469170205 -0.055457990765051375
1.6689968 0.9253272283953778 -0.05544408636943991
1.6687763 0.9253150076002695 -0.055430180651284404
1.6685556 0.9253027729697949 -0.055416093429966166
1.6683351 0.9252905583896202 -0.05540180619193355
1.6681145 0.9252783366780254 -0.055387166989747445
1.6678941 0.925266135124637 -0.055372524039419245
1.6676736 0.9252539198450953 -0.055358333922088186
1.6674532 0.9252417245955492 -0.05534406729039131
1.6672328 0.9252295222110748 -0.05532953106706467
1.6670125 0.9252173399401075 -0.055314975723740216
1.666792 0.9252051439685022 -0.05530050846983471
1.6665717 0.9251929680650975 -0.05528619624979517
1.6663514 0.9251807850332178 -0.05527152373527656
1.6661313 0.9251686221442389 -0.055256905218831934
1.665911 0.9251564455947231 -0.055241884323760995
1.6656908 0.9251442892806759 -0.055226890104616844
1.6654706 0.9251321259141251 -0.055212104494404626
1.6652504 0.9251199761048112 -0.05519759556564291
1.6650304 0.92510782572404 -0.05518313662625664
1.6648103 0.9250956888747325 -0.05516857096806356
1.6645902 0.9250835449160698 -0.05515371718378393
1.6643702 0.9250714145637858 -0.055139016252610855
1.6641502 0.9250592836753991 -0.0551241591387435
1.6639302 0.9250471598429078 -0.05510936030916223
1.6637104 0.9250350420452839 -0.05509453075801393
1.6634904 0.9250229312752746 -0.05508001226539718
1.6632705 0.9250108132885929 -0.05506597661526013
1.6630507 0.9249987152269928 -0.05505274279231675
1.6628308 0.9249866096537362 -0.055039969136706925
1.662611 0.9249745172349156 -0.05502736173524926
1.6623913 0.9249624237764871 -0.055014663472089824
1.6621716 0.9249503434775046 -0.055002107887807516
1.6619518 0.9249382489637761 -0.05498996841047799
1.6617322 0.9249261805689827 -0.05497808738045928
1.6615125 0.9249140978585734 -0.0549660362526942
1.6612929 0.9249020347309136 -0.0549540892297147
1.6610733 0.9248899637938696 -0.05494270169293468
1.6608537 0.9248779057437055 -0.05493103789473926
1.6606342 0.9248658399108127 -0.05491913761003376
1.6604147 0.9248537936339428 -0.05490698846760133
1.6601952 0.9248417396621605 -0.054894839986823256
1.6599758 0.9248296987226113 -0.05488263743478637
1.6597564 0.9248176566477899 -0.05487038019517871
1.659537 0.9248056211374632 -0.054857533286361324
1.6593176 0.9247935846588302 -0.05484450137167401
1.6590983 0.924781561375054 -0.05483162893337861
1.658879 0.9247695370535303 -0.0548193244521462
1.6586597 0.9247575192336204 -0.05480686841144104
1.6584405 0.9247455003719369 -0.05479409844497678
1.6582212 0.9247334946478274 -0.05478143546057896
1.6580021 0.9247214878504554 -0.054769232643432135
1.6577829 0.9247094875181927 -0.05475703837064938
1.6575638 0.9246974860779118 -0.05474455289329918
1.6573447 0.9246854977383687 -0.05473184918378707
1.6571256 0.924673501883121 -0.054718695008498554
1.6569066 0.924661525784192 -0.05470559103516837
1.6566876 0.9246495422016903 -0.05469255327263623
1.6564686 0.924637571842331 -0.05467925998318635
1.6562496 0.9246255940510316 -0.05466605438459925
1.6560308 0.9246136360126376 -0.05465268984864325
1.6558119 0.9246016705801311 -0.05463923096670158
1.655593 0.9245897184585664 -0.05462539937398821
1.6553742 0.9245777590447463 -0.05461161765133553
1.6551553 0.9245658129914038 -0.054597496973566965
1.6549366 0.9245538662761117 -0.05458280067264962
1.6547178 0.9245419331627803 -0.05456751546543249
1.654499 0.9245299930719828 -0.054552496289863334
1.6542804 0.9245180730424231 -0.054537624002796166
1.6540618 0.9245061459494262 -0.05452302140653103
1.653843 0.9244942258226841 -0.054508499668166004
1.6536245 0.9244823115651598 -0.054494182598631646
1.6534059 0.9244704041523483 -0.054480551161569156
1.6531874 0.9244584959045467 -0.05446697924822131
1.6529689 0.924446600921191 -0.05445344668582284
1.6527504 0.92443469857064 -0.054440192417991244
1.6525319 0.9244228093794546 -0.05442721893193704
1.6523135 0.9244109191832116 -0.054414566925327215
1.6520951 0.9243990420565964 -0.054401688933406966
1.6518767 0.9243871574666177 -0.05438869798415597
1.6516583 0.9243752860163894 -0.05437557030476988
1.65144 0.9243634136550168 -0.05436211682787135
1.6512218 0.9243515545380975 -0.05434859432047253
1.6510035 0.9243396880803767 -0.0543350709342331
1.6507852 0.9243278348553096 -0.05432167538442678
1.650567 0.924315980705998 -0.05430859684851941
1.6503489 0.9243041397050419 -0.05429539060140868
1.6501307 0.9242922912855756 -0.054282400862902286
1.6499126 0.9242804559572481 -0.054269571219296125
1.6496946 0.9242686196163626 -0.05425671986392121
1.6494765 0.9242567963529956 -0.054243944475990215
1.6492585 0.9242449655942616 -0.054231109242693164
1.6490405 0.9242331479406923 -0.054218073615655074
1.6488225 0.9242213293471078 -0.054204552280797874
1.6486045 0.9242095175515991 -0.054190968142105084
1.6483866 0.9241977048832086 -0.05417735670498949
1.6481688 0.9241859119530524 -0.0541635529053845
1.6479509 0.9241741052967153 -0.05414957329253276
1.6477331 0.9241623184454789 -0.0541355301959308
1.6475153 0.9241505243600525 -0.054121497938047755
1.6472975 0.924138743627796 -0.054107403148528035
1.6470797 0.9241269556740063 -0.05409333662319611
1.646862 0.9241151875320317 -0.05407912572269264
1.6466444 0.9241034121868825 -0.05406509668429924
1.6464267 0.9240916501683167 -0.054051074926530135
1.6462091 0.9240798873752442 -0.05403694675266349
1.6459914 0.9240681314947814 -0.0540228519240443
1.6457739 0.9240563748419293 -0.05400872318221327
1.6455563 0.9240446315789166 -0.05399424938002202
1.6453389 0.9240328876242705 -0.05397981803763034
1.6451215 0.9240211570832387 -0.05396534200601235
1.6449039 0.924009412986957 -0.053950860279412025
1.6446866 0.9239976951968757 -0.053936119966345245
1.6444691 0.9239859639621965 -0.05392081365402744
1.6442517 0.923974246348179 -0.05390548916668447
1.6440344 0.9239625282299362 -0.05388990886106145
1.6438171 0.9239508238580433 -0.05387358908524661
1.6435999 0.9239391192159517 -0.053856925225603015
1.6433825 0.9239274220638047 -0.05384017475383917
1.6431653 0.9239157247025588 -0.05382333577317879
1.6429482 0.9239040412795634 -0.05380647403001891
1.642731 0.9238923512417441 -0.053789637941593534
1.6425139 0.9238806815410779 -0.05377284171801304
1.6422968 0.9238690052127808 -0.0537560385618841
1.6420797 0.9238573427909615 -0.053739409958895784
1.6418626 0.9238456737058092 -0.05372267421380884
1.6416456 0.9238340185388781 -0.053705954120060184
1.6414286 0.9238223631355247 -0.05368898496856031
1.6412116 0.9238107217222856 -0.05367190455720699
1.6409947 0.9237990737228112 -0.05365484831671974
1.6407778 0.9237874461163392 -0.05363769934198791
1.640561 0.9237758119326487 -0.05362070769519495
1.640344 0.923764185283785 -0.05360409038838981
1.6401273 0.9237525647113387 -0.05358768167402077
1.6399105 0.923740951565527 -0.05357152260341372
1.6396937 0.9237293380122089 -0.053555398807123934
1.639477 0.9237177382397334 -0.05353935059799259
1.6392603 0.9237061316821655 -0.05352285202302627
1.6390436 0.9236945390435563 -0.05350609530651136
1.638827 0.9236829461090146 -0.053489370754803076
1.6386104 0.9236713670657981 -0.05347299784295194
1.6383938 0.9236597812402679 -0.05345682734950572
1.6381772 0.9236482092495841 -0.053440334421227795
1.6379607 0.9236366369287976 -0.05342352183065566
1.6377441 0.9236250721917997 -0.053406721641660694
1.6375277 0.9236135135064798 -0.05339006839333559
1.6373112 0.923601962317851 -0.05337388638151492
1.6370947 0.9235904043166245 -0.05335768136019035
1.6368784 0.9235788664926834 -0.05334156357519021
1.636662 0.9235673218458065 -0.05332531948505632
1.6364456 0.9235557910675783 -0.05330876703674707
1.6362294 0.9235442599122058 -0.05329220921149086
1.6360132 0.9235327426096505 -0.05327610046499718
1.6357969 0.9235212184614553 -0.05325999024131544
1.6355807 0.9235097081169873 -0.05324398335934095
1.6353644 0.9234981908934348 -0.05322808098254736
1.6351483 0.9234866938156189 -0.053211786994640305
1.6349322 0.9234751899522704 -0.05319540350647803
1.634716 0.9234636999523678 -0.0531789737895845
1.6345 0.9234522095199879 -0.05316260506035846
1.6342839 0.923440726579858 -0.053146474782878136
1.6340679 0.923429243137955 -0.05313031783153577
1.6338519 0.9234177735248358 -0.0531140266165164
1.633636 0.9234063034345106 -0.05309781721742416
1.63342 0.9233948408358558 -0.05308156245847765
1.6332041 0.9233833777650224 -0.05306521107519989
1.6329882 0.9233719285322327 -0.05304901764915376
1.6327723 0.9233604724655013 -0.05303287458959256
1.6325566 0.9233490365802897 -0.05301615514093811
1.6323408 0.9233375940311039 -0.052999009186255386
1.632125 0.9233261655218548 -0.05298169435654311
1.6319093 0.9233147304400242 -0.05296433964370346
1.6316936 0.9233033157005833 -0.05294729050807148
1.6314778 0.9232918879929566 -0.052930392087675006
1.6312622 0.9232804805463612 -0.05291358978060379
1.6310467 0.9232690727052411 -0.05289685763356248
1.630831 0.9232576724723115 -0.052880229052422706
1.6306155 0.923246271842692 -0.05286310432466753
1.6304 0.9232348852631034 -0.0528458496989228
1.6301844 0.9232234920270868 -0.05282916663856998
1.629969 0.9232121189772905 -0.05281258886977853
1.6297535 0.9232007328968577 -0.05279587277644639
1.629538 0.9231893670208883 -0.05277932487444804
1.6293226 0.9231779943494515 -0.052763253497246365
1.6291074 0.9231666416729315 -0.05274779517973662
1.628892 0.9231552757378035 -0.05273191115961781
1.6286767 0.9231439298428555 -0.05271624268501047
1.6284614 0.9231325769607976 -0.05270069680764414
1.6282462 0.923121244025117 -0.05268545239928724
1.6280309 0.9231098977349421 -0.0526701741881326
1.6278157 0.9230985713546349 -0.052655076717827196
1.6276006 0.923087237874394 -0.05263973674435291
1.6273854 0.9230759180582355 -0.052624570756299414
1.6271703 0.9230645974156519 -0.05260913830196678
1.6269553 0.9230532904958598 -0.05259362318486823
1.6267402 0.9230419765504526 -0.05257775010969483
1.6265252 0.9230306764464056 -0.052561646047796486
1.6263102 0.9230193756198249 -0.05254632299557099
1.6260952 0.9230080821789897 -0.05253097357853889
1.6258802 0.9229967879132496 -0.052515913711478034
1.6256653 0.9229855072072576 -0.052501174362411494
1.6254505 0.9229742255504303 -0.05248656239333673
1.6252357 0.9229629573613077 -0.05247230110160504
1.6250209 0.9229516818713992 -0.0524578844727173
1.624806 0.9229404198936274 -0.05244311665162463
1.6245912 0.9229291507513017 -0.05242790846119901
1.6243765 0.9229179015260717 -0.05241259892892677
1.6241618 0.9229066452290248 -0.05239700500840835
1.6239471 0.9228954026761664 -0.05238138974274439
1.6237324 0.9228841530853347 -0.052365802855270004
1.6235179 0.9228729234771114 -0.052350117607361586
1.6233033 0.9228616868539641 -0.05233440705757113
1.6230887 0.9228504639709932 -0.0523188611693098
1.6228741 0.9228392340544308 -0.05230303791013065
1.6226596 0.9228280179594069 -0.052286967022213734
1.6224451 0.922816801147663 -0.052270994204871885
1.6222306 0.9228055981239341 -0.052255268939451385
1.6220163 0.9227943943284354 -0.052239220615136264
1.6218019 0.9227831981723916 -0.05222302579289162
1.6215875 0.922772001347952 -0.05220632513443332
1.6213732 0.92276081855896 -0.05218933511868992
1.6211588 0.9227496290159829 -0.052172145245547995
1.6209445 0.9227384535559103 -0.05215520314600897
1.6207303 0.9227272775283916 -0.05213807267749484
1.6205161 0.9227161156037276 -0.052121015179309095
1.6203018 0.9227049468527146 -0.05210455212936222
1.6200877 0.9226937982005792 -0.05208858560481651
1.6198735 0.9226826363305709 -0.052072535205781784
1.6196594 0.9226714945194227 -0.052056753752507394
1.6194453 0.9226603456355525 -0.052041033641085525
1.6192313 0.9226492167501288 -0.05202546983880334
1.6190172 0.9226380745080999 -0.05201041100220869
1.6188033 0.9226269521143534 -0.05199532570194343
1.6185893 0.9226158225399755 -0.0519799477558262
1.6183753 0.9226047067193037 -0.051964367921436605
1.6181614 0.9225935899781224 -0.05194896474214127
1.6179476 0.9225824869718652 -0.051933406211025615
1.6177337 0.9225713768704495 -0.051917833037788096
1.6175199 0.922560280538969 -0.051902090655188915
1.617306 0.922549177128728 -0.05188673244082485
1.6170923 0.9225380935700483 -0.051871542245810316
1.6168785 0.9225270028281807 -0.05185661664749744
1.6166648 0.9225159256756591 -0.051841667121014276
1.6164511 0.9225048474881543 -0.05182683866781316
1.6162374 0.9224937766864004 -0.051812001735764744
1.6160238 0.922482704834118 -0.05179717315411953
1.6158102 0.9224716465580108 -0.05178221706472038
1.6155967 0.9224605873092794 -0.05176649372614592
1.615383 0.9224495357021798 -0.051750551561575577
1.6151695 0.92243848325316 -0.05173463473212903
1.614956 0.9224274445919788 -0.05171898537888709
1.6147426 0.922416405032963 -0.05170306801014884
1.6145291 0.9224053731342603 -0.05168726991480952
1.6143157 0.922394340319636 -0.05167165499844249
1.6141024 0.922383321232162 -0.05165639089479262
1.613889 0.9223722949399864 -0.051641398940110175
1.6136757 0.9223612884290289 -0.05162641862999903
1.6134624 0.922350274680345 -0.051611449443969434
1.6132492 0.9223392746816231 -0.051595057492114925
1.6130359 0.9223282678687378 -0.05157767028316103
1.6128227 0.9223172752293286 -0.05155992778596088
1.6126095 0.922306282175031 -0.05154131698658179
1.6123964 0.9222953036013104 -0.05152202043417866
1.6121832 0.9222843187645687 -0.05150221320818288
1.6119701 0.9222733486647628 -0.05148155476072401
1.611757 0.9222623787528161 -0.0514601994812222
1.611544 0.9222514238934274 -0.05143810563021979
1.611331 0.9222404634262233 -0.0514148167775852
1.611118 0.9222295183794917 -0.05139156828079228
1.610905 0.9222185739828372 -0.05136809680436565
1.6106921 0.9222076450287616 -0.05134474533414013
1.6104792 0.9221967105897646 -0.051321410611747484
1.6102663 0.9221857915612792 -0.051298213229965375
1.6100535 0.9221748731953127 -0.051274002096667125
1.6098406 0.9221639643752105 -0.051249919656473256
1.6096278 0.9221530562897715 -0.05122580244334556
1.6094152 0.9221421699582535 -0.051201557167079116
1.6092024 0.9221312721743491 -0.051177416951589075
1.6089897 0.9221203960934953 -0.051153569433981534
1.608777 0.9221095145714548 -0.05112982233447242
1.6085644 0.9220986486203055 -0.05110584677370442
1.6083517 0.922087777279758 -0.051081789654231366
1.6081392 0.922076927661035 -0.05105751434141509
1.6079266 0.9220660727186892 -0.05103317964816502
1.607714 0.9220552334439965 -0.051008792978718576
1.6075015 0.9220443888649353 -0.05098440552874773
1.6072891 0.9220335660561887 -0.05095974982995139
1.6070766 0.9220227380175121 -0.05093496535484982
1.6068642 0.9220119257504961 -0.050909919341289876
1.6066518 0.9220011083650188 -0.05088440768790158
1.6064395 0.9219903129666455 -0.05085881839648049
1.606227 0.9219795064783399 -0.05083290180856618
1.6060147 0.92196872208404 -0.05080666022430819
1.6058025 0.9219579388339596 -0.0507803782499519
1.6055902 0.9219471655988616 -0.05075407017359456
1.605378 0.9219363935220343 -0.05072761198854454
1.6051658 0.9219256375578659 -0.05070112019012586
1.6049536 0.9219148767445001 -0.05067434266639443
1.6047415 0.9219041321662237 -0.050647031595763364
1.6045294 0.9218933889510071 -0.050619489395823676
1.6043173 0.9218826620833148 -0.050591845394482894
1.6041052 0.9218719306241191 -0.0505637067671462
1.6038932 0.9218612156862682 -0.05053513081100142
1.6036812 0.921850502337551 -0.050506581540419156
1.6034693 0.9218398055532361 -0.05047777213240752
1.6032573 0.921829104409941 -0.0504487313406244
1.6030453 0.9218184199266303 -0.0504195681734373
1.6028335 0.9218077371509653 -0.05039035725191224
1.6026216 0.9217970650346303 -0.05036128374451431
1.6024097 0.921786394537946 -0.05033293243755764
1.602198 0.9217757464315753 -0.05030536041250032
1.6019862 0.9217650876991452 -0.05027741971357731
1.6017745 0.9217544514995619 -0.05024824448509359
1.6015627 0.9217438110451054 -0.05021864000152147
1.601351 0.9217331873565945 -0.050188882806943724
1.6011393 0.9217225594852956 -0.05015928254278777
1.6009277 0.9217119543240728 -0.05012965475644641
1.6007161 0.9217013449652315 -0.05010004762523568
1.6005045 0.9216907523754797 -0.05006998544317344
1.6002929 0.9216801557132807 -0.05003971029159904
1.6000814 0.9216695818323731 -0.050009978326233946
1.59987 0.9216590037680555 -0.0499802124276091
1.5996585 0.9216484425274241 -0.04994983774061222
1.599447 0.9216378772256226 -0.049919910616951356
1.5992357 0.921627334617223 -0.04989013020239129
1.5990242 0.9216167819029821 -0.04986053691018149
1.5988128 0.9216062518403287 -0.04983071314881794
1.5986016 0.9215957235883476 -0.04980097012594916
1.5983902 0.9215852060874604 -0.04977144046399826
1.598179 0.9215746903242304 -0.04974196257308093
1.5979677 0.9215641911932642 -0.049712750007006666
1.5977565 0.9215536878262275 -0.04968308147238879
1.5975453 0.9215432012393141 -0.04965284610650485
1.5973341 0.9215327165261195 -0.04962254033451437
1.597123 0.9215222486468853 -0.049592281951701934
1.5969119 0.9215117767092438 -0.049562123075882994
1.5967008 0.92150132156833 -0.04953201757607715
1.5964898 0.921490868258672 -0.04950172880022155
1.5962788 0.9214804317924234 -0.04947142241658455
1.5960678 0.9214699912769967 -0.04944108237623557
1.5958568 0.9214595676510426 -0.04941029043490701
1.5956458 0.9214491401575174 -0.04937854855001628
1.5954349 0.9214387357577226 -0.049346460055828906
1.595224 0.9214283276897044 -0.04931412107307464
1.5950131 0.9214179369134331 -0.049281711939873345
1.5948024 0.9214075483646483 -0.04924959508148007
1.5945915 0.9213971711234521 -0.04921789850340205
1.5943807 0.9213867959414632 -0.049186560996077835
1.59417 0.9213764378106166 -0.04915523136294417
1.5939593 0.9213660817179918 -0.04912343898719454
1.5937486 0.9213557370231964 -0.04909079482470283
1.5935379 0.9213453946299484 -0.04905794916526767
1.5933273 0.921335069621725 -0.04902496747453478
1.5931168 0.9213247469474809 -0.048992124021690606
1.5929061 0.9213144357619198 -0.04895958359902091
1.5926956 0.9213041268227833 -0.048926892883538055
1.5924851 0.9212938352493133 -0.04889394519946866
1.5922745 0.9212835401716964 -0.04886087110556808
1.5920641 0.9212732684025686 -0.04882703092048381
1.5918536 0.9212629874880299 -0.04879349571485893
1.5916432 0.9212527298513722 -0.048760023332311615
1.5914329 0.9212424746758531 -0.04872618741422789
1.5912225 0.9212322312373575 -0.04869245515001987
1.5910122 0.9212219902551794 -0.04865884037876012
1.5908018 0.9212117609804413 -0.04862514124746748
1.5905917 0.9212015399610367 -0.048591358649191736
1.5903814 0.9211913307812842 -0.048556498759474695
1.5901712 0.9211811243254182 -0.048521586156438076
1.5899609 0.9211709298525349 -0.04848635872535946
1.5897508 0.9211607381839529 -0.048451025417968904
1.5895407 0.9211505700887358 -0.04841592592330788
1.5893306 0.9211403931754937 -0.048381135785685134
1.5891205 0.9211302396812531 -0.0483468086394128
1.5889105 0.921120083013602 -0.048312207000853265
1.5887004 0.9211099440722964 -0.04827713650628746
1.5884904 0.9210998021254123 -0.04824172167725459
1.5882804 0.9210896837681998 -0.04820643041026694
1.5880705 0.9210795623950692 -0.04817133670582403
1.5878606 0.921069458803462 -0.04813608233851326
1.5876508 0.9210593579508352 -0.04810081477644631
1.5874408 0.9210492691258958 -0.0480660061231753
1.587231 0.9210391829175061 -0.04803122195471249
1.5870212 0.9210291144561535 -0.047996055815726676
1.5868114 0.9210190429690676 -0.04796090716787423
1.5866017 0.921008994971989 -0.04792577346394054
1.586392 0.920998943940147 -0.047890656131737694
1.5861824 0.920988910660893 -0.04785566529402966
1.5859727 0.9209788742856826 -0.04782108264491655
1.585763 0.9209688555491862 -0.04778645556218847
1.5855534 0.9209588393900291 -0.04775163983880055
1.5853438 0.9209488409392456 -0.047716709804176353
1.5851343 0.9209388394300854 -0.04768156187182857
1.5849248 0.9209288613896943 -0.04764623139614604
1.5847152 0.9209188746846007 -0.04761080376109328
1.5845058 0.9209089114602935 -0.04757555285196027
1.5842963 0.9208989452203407 -0.047540241837172294
1.5840869 0.9208889967911372 -0.04750483326658099
1.5838776 0.9208790510201823 -0.047469664655151504
1.5836682 0.9208691230011224 -0.047434502962803916
1.5834589 0.920859191956862 -0.04739921967388687
1.5832496 0.9208492786730034 -0.04736423449032968
1.5830404 0.9208393679558959 -0.04732910121635102
1.582831 0.9208294693649159 -0.04729401044803804
1.5826218 0.9208195733275513 -0.047259047134737886
1.5824126 0.9208096949978524 -0.04722431560568876
1.5822035 0.9207998191103589 -0.047189995076396006
1.5819943 0.9207899551721755 -0.047155738230180246
1.5817852 0.9207800936209383 -0.047121297529733805
1.5815761 0.9207702496582741 -0.04708725149946362
1.5813671 0.9207604079904614 -0.047053240251612116
1.581158 0.9207505782781921 -0.047018957525138065
1.5809491 0.920740750925938 -0.04698450112876665
1.5807401 0.9207309411982247 -0.046950151714041405
1.5805311 0.9207211281746465 -0.046916388073261144
1.5803223 0.9207113382036486 -0.04688256900131977
1.5801134 0.9207015448788342 -0.0468488700276255
1.5799046 0.9206917689837801 -0.04681529612154921
1.5796957 0.92068198966586 -0.04678209616487345
1.5794868 0.9206722276788981 -0.0467488086723534
1.5792781 0.9206624678248823 -0.046715478132620496
1.5790694 0.9206527253098483 -0.04668230374374505
1.5788606 0.9206429793338875 -0.04664892042976308
1.5786519 0.9206332507367935 -0.046615542322017395
1.5784433 0.9206235242565525 -0.04658212684525869
1.5782347 0.9206138151599662 -0.04654868981695045
1.578026 0.9206041026126282 -0.04651550807991004
1.5778174 0.920594407390147 -0.046482241037736204
1.5776088 0.9205847087052721 -0.046449057035526875
1.5774003 0.9205750328701984 -0.04641586204725511
1.5771918 0.9205653535479934 -0.04638291019474532
1.5769833 0.9205556914623527 -0.04635010127385817
1.576775 0.9205460313445697 -0.04631740673631096
1.5765665 0.9205363829211426 -0.04628450275727087
1.5763581 0.9205267364655307 -0.046252029718062256
1.5761497 0.9205171071105565 -0.04621980582104822
1.5759414 0.9205074796242819 -0.04618731828288309
1.5757331 0.9204978638100824 -0.04615455611609477
1.5755248 0.920488249948129 -0.04612182236321709
1.5753165 0.9204786532896471 -0.04608892470499909
1.5751084 0.9204690585913097 -0.046056235690340924
1.5749002 0.9204594755383757 -0.046023877931493616
1.574692 0.9204498943240519 -0.04599166873861367
1.5744839 0.9204403301552759 -0.04595976130260089
1.5742757 0.9204307622358106 -0.04592802913964741
1.5740676 0.9204212113060025 -0.04589613163234203
1.5738596 0.9204116621322236 -0.04586400605616658
1.5736516 0.9204021300297388 -0.045831781657868664
1.5734435 0.9203925942645618 -0.04579946034911876
1.5732355 0.9203830756086645 -0.04576704655563699
1.5730276 0.9203735587743259 -0.04573465936763054
1.5728197 0.9203640590471124 -0.04570225961260651
1.5726118 0.9203545556840913 -0.04566985782172064
1.5724039 0.9203450694467739 -0.04563725582264029
1.5721961 0.9203355850521078 -0.04560474627879876
1.5719882 0.9203261123165609 -0.04557251859382126
1.5717804 0.9203166413033941 -0.04554077205658092
1.5715728 0.9203071926602296 -0.04550907430610458
1.571365 0.9202977348479804 -0.045476933852825925
1.5711573 0.9202882995178884 -0.045444755568954505
1.5709497 0.9202788604831055 -0.04541277401600463
1.570742 0.9202694384707986 -0.0453805842159243
1.5705343 0.9202600127888307 -0.04534832213067499
1.5703268 0.9202506095747427 -0.04531604196258777
1.5701191 0.9202411973034966 -0.04528371879455983
1.5699116 0.9202318075226087 -0.04525115474415066
1.5697042 0.9202224195306861 -0.045218720376697136
1.5694966 0.9202130432282636 -0.045186245206617535
1.5692892 0.9202036687263327 -0.04515342088425001
1.5690818 0.9201943114558006 -0.04511995377078826
1.5688744 0.9201849508084965 -0.045086204212579924
1.5686669 0.9201756075045567 -0.04505256971740029
1.5684596 0.920166266188748 -0.04501900530893939
1.5682523 0.9201569421657594 -0.044985600578216815
1.568045 0.9201476147069019 -0.04495227438173306
1.5678377 0.9201383044979491 -0.04491906533716019
1.5676305 0.9201289961737574 -0.04488578837195301
1.5674233 0.9201197051139354 -0.04485241436891993
1.5672162 0.9201104106005911 -0.04481921449165254
1.567009 0.9201011333082085 -0.04478606876599814
1.5668019 0.9200918578802157 -0.04475271390496319
1.5665947 0.9200825943633246 -0.04471968820203248
1.5663877 0.920073332635987 -0.044686774579869235
1.5661806 0.9200640880777863 -0.04465403952280049
1.5659736 0.9200548452508183 -0.044621175384959015
1.5657667 0.9200456196247027 -0.04458812855956951
1.5655596 0.9200363851472254 -0.04455512764300668
1.5653527 0.92002717317878 -0.04452217720094993
1.5651459 0.9200179629818811 -0.0444889179944369
1.5649389 0.9200087647580525 -0.04445560341404751
1.5647321 0.9199995683741319 -0.04442182010392742
1.5645252 0.9199903893750121 -0.04438817513309458
1.5643184 0.9199812069415717 -0.044354353400516744
1.5641117 0.9199720472322888 -0.04432018066082996
1.563905 0.9199628841851101 -0.0442860683098477
1.5636983 0.9199537385552207 -0.044252286409638984
1.5634916 0.9199445894917531 -0.044218646003128706
1.5632849 0.9199354577754468 -0.04418507696631555
1.5630783 0.9199263278593393 -0.04415149207635357
1.5628717 0.9199172152818005 -0.044117974319881105
1.5626651 0.9199080992252249 -0.04408439005877748
1.5624585 0.9198990004897951 -0.044051136786594315
1.5622519 0.9198898981886453 -0.044018083595718516
1.5620455 0.9198808183680579 -0.043985082532811956
1.561839 0.9198717349414279 -0.04395215142848378
1.5616325 0.9198626687276078 -0.043919195371866296
1.5614262 0.9198536041623692 -0.04388587752754939
1.5612198 0.9198445569039454 -0.0438525876915585
1.5610133 0.9198355008581492 -0.04381934158124684
1.5608071 0.9198264725307326 -0.04378626664914136
1.5606008 0.9198174353877684 -0.0437530268980566
1.5603945 0.919808420767811 -0.043719646602302584
1.5601882 0.9197993973870807 -0.04368634352223131
1.559982 0.9197903965166156 -0.04365295672062108
1.5597758 0.919781397312057 -0.04361951922001897
1.5595696 0.9197724102291586 -0.04358608766401666
1.5593635 0.9197634248220762 -0.0435524317266191
1.5591574 0.9197544567715821 -0.04351901866051307
1.5589513 0.9197454851518846 -0.04348577853407481
1.5587453 0.9197365359975492 -0.04345255864543336
1.5585392 0.9197275780829031 -0.04341916657582754
1.5583332 0.919718642710402 -0.043385304419110544
1.5581272 0.9197097038605777 -0.04335184559575094
1.5579213 0.9197007874687603 -0.04331843689821209
1.5577153 0.9196918623809027 -0.04328503555054787
1.5575094 0.9196829597314674 -0.04325175723325451
1.5573035 0.9196740535250578 -0.04321836747572665
1.5570977 0.9196651646264421 -0.04318483569036719
1.5568919 0.9196562773670874 -0.043151225736665674
1.556686 0.9196474022875437 -0.043117778124205364
1.5564803 0.9196385288091089 -0.0430842946409494
1.5562745 0.9196296726654162 -0.04305061181136346
1.5560689 0.9196208181625344 -0.043016893349639984
1.5558631 0.9196119759066895 -0.042983003059296004
1.5556575 0.9196031353459095 -0.04294883904781315
1.5554519 0.9195943122256613 -0.042914890653714746
1.5552464 0.9195854907599352 -0.042881006422236426
1.5550407 0.9195766815879911 -0.04284704639255849
1.5548352 0.9195678740678809 -0.042813156940381375
1.5546297 0.9195590839437578 -0.0427792395288122
1.5544242 0.919550290378957 -0.042745061894307664
1.5542188 0.9195415194219192 -0.04271032516588594
1.5540133 0.9195327401044541 -0.04267541879701878
1.5538079 0.9195239834926174 -0.042640266530280926
1.5536025 0.9195152237017411 -0.042604909975590105
1.5533972 0.9195064866771808 -0.042569497202914613
1.5531918 0.9194977414224917 -0.04253423273608962
1.5529865 0.9194890188923874 -0.04249891675068695
1.5527812 0.9194802931930738 -0.04246375336428629
1.552576 0.9194715851279588 -0.04242841028174004
1.5523708 0.9194628790221252 -0.04239239229874424
1.5521656 0.9194541907633799 -0.04235607989353024
1.5519605 0.9194454995385389 -0.04231984224048406
1.5517553 0.9194368261191508 -0.04228402581820909
1.5515501 0.9194281496118547 -0.04224840420505208
1.5513451 0.9194194958547987 -0.04221283625257443
1.5511401 0.9194108389590865 -0.04217749284751693
1.550935 0.9194021997062081 -0.04214225043182046
1.55073 0.9193935572594327 -0.04210712597121418
1.5505251 0.9193849374424403 -0.04207193547433006
1.55032 0.9193763094188692 -0.042036749665226955
1.5501151 0.9193677040329421 -0.04200143784824395
1.5499103 0.9193591004899648 -0.041966118189206585
1.5497054 0.9193505095848187 -0.0419307366338283
1.5495006 0.9193419205340018 -0.04189527278597419
1.5492958 0.919333349133423 -0.04185998551987778
1.549091 0.9193247745386516 -0.04182490501772514
1.5488862 0.9193162174822741 -0.04179032286391486
1.5486815 0.9193076620815848 -0.041755582197304096
1.5484767 0.9192991192547237 -0.04172069543256668
1.5482721 0.9192905830996385 -0.04168576003944438
1.5480675 0.9192820595405505 -0.041650888005743424
1.5478628 0.9192735326766787 -0.04161631320620852
1.5476582 0.9192650282487204 -0.041581804405312756
1.5474536 0.9192565204497386 -0.04154755834558911
1.5472491 0.9192480300250888 -0.04151366483377248
1.5470446 0.9192395410589419 -0.0414798571855753
1.5468401 0.9192310644863553 -0.04144590319456017
1.5466356 0.919222589422472 -0.04141145759080573
1.5464312 0.9192141318293361 -0.04137707923746473
1.5462267 0.9192056708481573 -0.041342527724230395
1.5460224 0.9191972322914944 -0.04130800495254486
1.5458181 0.9191887903614318 -0.04127339476217004
1.5456138 0.9191803659367814 -0.04123883131906791
1.5454094 0.9191719381198792 -0.0412045121782424
1.5452051 0.9191635277087065 -0.04117056678008382
1.5450009 0.919155118701116 -0.041136530248913825
1.5447967 0.9191467271203391 -0.04110218211063431
1.5445925 0.919138332110032 -0.041067932655723935
1.5443883 0.9191299545368579 -0.041033549792302386
1.5441842 0.9191215784476415 -0.04099912769105978
1.5439801 0.919113219818519 -0.040964662217218714
1.543776 0.9191048578216785 -0.04092979070275261
1.543572 0.9190965133881186 -0.04089496042351403
1.5433679 0.9190881656153598 -0.04086017567083534
1.5431639 0.9190798402324984 -0.04082562606112469
1.5429599 0.9190715114509964 -0.04079102212153676
1.542756 0.9190632001797546 -0.04075641692301308
1.5425521 0.9190548903684742 -0.04072183401901753
1.5423481 0.9190465932148129 -0.04068716347661231
1.5421443 0.9190382975213255 -0.040652621451651064
1.5419405 0.9190300193027482 -0.0406182163264526
1.5417366 0.9190217376396336 -0.040583909803489165
1.5415329 0.91901347822094 -0.04054996469144863
1.5413291 0.9190052152789853 -0.04051570790251968
1.5411254 0.9189969697702327 -0.040481707718148394
1.5409217 0.918988720682448 -0.04044809819589439
1.540718 0.9189804888978058 -0.04041452989162281
1.5405143 0.9189722583013046 -0.04038094120329158
1.5403107 0.9189640450101476 -0.040347391584016644
1.5401071 0.918955828060907 -0.04031412530575913
1.5399035 0.9189476283538855 -0.04028070061245872
1.5397 0.9189394298418262 -0.0402465841676066
1.5394964 0.9189312440011943 -0.04021209788829083
1.5392929 0.9189230595026434 -0.04017763021831866
1.5390896 0.9189148972687187 -0.04014323917130034
1.5388861 0.9189067267738579 -0.04010886422674382
1.5386827 0.9188985785144153 -0.04007458295020307
1.5384793 0.9188904267325286 -0.04004060972187941
1.538276 0.9188822922886796 -0.04000697697858012
1.5380726 0.9188741542103469 -0.03997334321424
1.5378693 0.9188660382116052 -0.03993968652491304
1.5376661 0.9188579185876296 -0.03990593910939721
1.5374628 0.9188498163223427 -0.03987192376774625
1.5372596 0.9188417105073885 -0.03983786689090025
1.5370563 0.9188336220945686 -0.03980367139889433
1.5368532 0.9188255348821439 -0.039769886556749526
1.5366501 0.9188174649581825 -0.03973632971502605
1.5364469 0.9188093913888485 -0.039702817480250556
1.5362438 0.9188013350869059 -0.03966926523251366
1.5360408 0.9187932798767556 -0.03963562906512004
1.5358378 0.9187852419341836 -0.0396022480091287
1.5356348 0.9187772003034209 -0.03956882460325231
1.5354317 0.9187691759269833 -0.039535414003815085
1.5352288 0.9187611525871725 -0.0395018116976933
1.5350258 0.9187531418204784 -0.03946842386800701
1.534823 0.9187451320573677 -0.03943492369687482
1.5346202 0.918737144307123 -0.039401112843650846
1.5344173 0.9187291482350926 -0.03936738563800063
1.5342145 0.9187211741592456 -0.03933377760299307
1.5340116 0.9187131917279967 -0.03930026267723087
1.533809 0.9187052359650646 -0.03926638261775186
1.5336062 0.9186972719299934 -0.039232506667465646
1.5334034 0.9186893252276973 -0.03919856801034215
1.5332007 0.918681379618803 -0.03916465732864868
1.5329981 0.9186734513538009 -0.039130561892567854
1.5327954 0.9186655195704596 -0.03909613681445065
1.5325929 0.9186576098632836 -0.039062014863174024
1.5323902 0.918649691903024 -0.03902847378824943
1.5321877 0.9186417957848956 -0.038995476565253
1.5319852 0.9186338958710062 -0.038962648755053626
1.5317827 0.9186260176700478 -0.03893025184262567
1.5315802 0.9186181308468883 -0.03889883664890785
1.5313778 0.9186102654199951 -0.038867728644709165
1.5311754 0.9186023958163737 -0.03883696759625699
1.530973 0.918594542892407 -0.0388059632158737
1.5307707 0.9185866904414285 -0.038774906212248425
1.5305682 0.9185788501019413 -0.0387436672625941
1.530366 0.9185710102797908 -0.03871235809109052
1.5301636 0.9185631871892891 -0.038681440913341164
1.5299615 0.9185553645275473 -0.038650400231167906
1.5297592 0.9185475539863361 -0.03861935789595301
1.529557 0.9185397438580282 -0.03858861397551263
1.5293548 0.9185319503443585 -0.03855829173220798
1.5291526 0.9185241525376107 -0.038527534942775776
1.5289506 0.9185163760123493 -0.03849679860714941
1.5287484 0.9185085906484711 -0.03846598597094847
1.5285463 0.9185008265646705 -0.038435214807356115
1.5283444 0.9184930628096074 -0.03840442933418995
1.5281423 0.9184853111948157 -0.03837330428884898
1.5279403 0.9184775554360369 -0.03834178358546098
1.5277383 0.9184698211222134 -0.038309935791982906
1.5275364 0.9184620827936757 -0.038277847773625515
1.5273346 0.9184543659845833 -0.038245709424988304
1.5271326 0.9184466406326492 -0.038213635791493145
1.5269308 0.9184389367608304 -0.03818172648746878
1.526729 0.9184312288766088 -0.03814956695791854
1.5265272 0.9184235379373522 -0.03811773270578409
1.5263253 0.9184158429419579 -0.03808578542014771
1.5261236 0.918408169458468 -0.03805344859406862
1.525922 0.9184004920059166 -0.03802131538710818
1.5257202 0.9183928314842734 -0.03798939561835812
1.5255185 0.9183851669255559 -0.037957434964677794
1.5253168 0.9183775192826859 -0.03792560345845745
1.5251153 0.9183698720907236 -0.03789383972749172
1.5249137 0.918362241791029 -0.03786197438440799
1.5247121 0.918354607423658 -0.03783029758221591
1.5245106 0.9183469944068255 -0.037798759246948345
1.524309 0.9183393727388307 -0.03776759778498698
1.5241076 0.9183317722576742 -0.0377370456663788
1.5239061 0.9183241674588536 -0.03770635777060098
1.5237046 0.918316579332462 -0.03767565595280361
1.5235033 0.918308991381394 -0.03764511972008363
1.523302 0.9183014200559663 -0.037614625554316244
1.5231006 0.9182938443786507 -0.03758424376237461
1.5228993 0.918286285260597 -0.03755429664348797
1.5226979 0.9182787216676284 -0.03752449268948221
1.5224967 0.9182711790364263 -0.03749466728096454
1.5222955 0.9182636319201916 -0.037464796993787644
1.5220942 0.9182561013091222 -0.03743489591924244
1.521893 0.9182485662194853 -0.037405073537590476
1.5216919 0.9182410520505938 -0.03737553027725507
1.5214907 0.9182335288687209 -0.037346064172861404
1.5212896 0.9182260265395131 -0.03731680898009912
1.5210885 0.9182185195959749 -0.037287547541086784
1.5208875 0.9182110334661437 -0.037258425850261304
1.5206864 0.9182035382484085 -0.037229293530491384
1.5204854 0.9181960638151988 -0.03720030854818771
1.5202844 0.9181885846596676 -0.03717195295456363
1.5200835 0.9181811260778768 -0.03714394075114792
1.5198826 0.9181736582145459 -0.0371157389366701
1.5196817 0.9181662109650618 -0.03708730747131971
1.5194808 0.9181587588990765 -0.03705938562321613
1.51928 0.9181513228989513 -0.03703158906282256
1.5190792 0.9181438864227272 -0.03700366691173878
1.5188783 0.9181364616240695 -0.036975815108925704
1.5186776 0.9181290363323198 -0.03694804358238544
1.5184768 0.9181216270863676 -0.03692044425505311
1.5182761 0.9181142128835873 -0.036892932007841425
1.5180755 0.9181068191142047 -0.03686508515278236
1.5178748 0.9180994204509771 -0.03683731300130936
1.5176742 0.9180920378310973 -0.036809547467059875
1.5174736 0.9180846503002539 -0.036781902690419754
1.517273 0.9180772787848489 -0.03675423782322597
1.5170724 0.918069906721399 -0.03672671005306353
1.5168719 0.9180625506343352 -0.036699245496403486
1.5166714 0.9180551895954747 -0.036671663106722645
1.5164709 0.9180478445941325 -0.03664366807542848
1.5162705 0.9180404991520061 -0.03661512375338239
1.51607 0.9180331655377503 -0.03658675387537949
1.5158696 0.9180258314881073 -0.036558394058342866
1.5156693 0.9180185179587719 -0.03653005192105092
1.515469 0.918011195272617 -0.036501677386605064
1.5152687 0.9180038931112984 -0.03647323026947629
1.5150684 0.9179965861811213 -0.03644458330855765
1.5148681 0.9179892954436277 -0.036416341930275715
1.5146679 0.9179819998444896 -0.0363883706849041
1.5144676 0.9179747203082198 -0.03636069915618476
1.5142674 0.917967440122488 -0.036333377152157564
1.5140673 0.9179601758813033 -0.03630614223742677
1.5138671 0.9179529066022475 -0.03627886103269182
1.5136671 0.917945657599743 -0.036251594905684505
1.513467 0.9179383992345428 -0.03622438673674589
1.5132669 0.9179311611313268 -0.036197059470124276
1.5130669 0.9179239180214925 -0.036169539974701806
1.512867 0.9179166952549984 -0.03614161276467041
1.512667 0.9179094633145126 -0.03611327729859297
1.512467 0.9179022518666782 -0.03608465471410634
1.5122671 0.9178950356624189 -0.03605600683934643
1.5120672 0.9178878356490721 -0.03602757058029646
1.5118673 0.9178806308264068 -0.03599922534822454
1.5116675 0.9178734464173743 -0.035971193364888576
1.5114677 0.9178662570857758 -0.03594357503925218
1.5112679 0.9178590837608738 -0.035915792143121524
1.5110681 0.9178519055265952 -0.03588776671691724
1.5108684 0.9178447476741124 -0.03585952951898449
1.5106688 0.9178375850239968 -0.0358306890066984
1.5104691 0.9178304386105758 -0.035802187855439045
1.5102694 0.9178232873824155 -0.035773660923024066
1.5100697 0.917816152362843 -0.03574508914257503
1.5098702 0.9178090168051335 -0.03571642669807172
1.5096706 0.9178018974766051 -0.03568781836448838
1.509471 0.9177947733533787 -0.035659062098169145
1.5092715 0.9177876654966001 -0.03563022093508947
1.509072 0.9177805528874629 -0.035601262307100943
1.5088725 0.917773460844548 -0.03557201760826054
1.5086731 0.9177663641357945 -0.035542594479112954
1.5084736 0.9177592838358153 -0.035512911019616955
1.5082743 0.9177522031934386 -0.035483020843868895
1.5080749 0.9177451348165859 -0.03545292262785823
1.5078756 0.917738066170124 -0.03542264181319772
1.5076762 0.9177310141105708 -0.03539196803894792
1.5074769 0.9177239576643643 -0.035361271803734405
1.5072777 0.9177169220419906 -0.03533069821405518
1.5070785 0.9177098819899165 -0.035300343380627625
1.5068793 0.9177028584710207 -0.035270084533663294
1.5066801 0.9176958304611961 -0.03524008371971346
1.5064809 0.9176888189193714 -0.03521004185990678
1.5062819 0.917681807050201 -0.03518023313740416
1.5060828 0.9176748115671567 -0.0351507649578892
1.5058837 0.9176678114457562 -0.03512144077824736
1.5056846 0.9176608276562607 -0.035092045268309606
1.5054855 0.9176538392434329 -0.0350624570164478
1.5052866 0.9176468714220126 -0.03503256228863861
1.5050876 0.917639899078364 -0.035002472669207106
1.5048887 0.917632943228836 -0.03497220489153879
1.5046898 0.917625987088137 -0.03494186159637338
1.5044909 0.9176190433182266 -0.03491138498690758
1.504292 0.917612099306821 -0.0348806112653046
1.5040932 0.9176051719159812 -0.034849822457787484
1.5038943 0.9175982401460283 -0.03481914044760816
1.5036956 0.9175913291371399 -0.03478818465251323
1.5034968 0.9175844096657503 -0.03475705672561952
1.503298 0.9175775109972155 -0.034726126617286864
1.5030993 0.9175706079838012 -0.03469517712797997
1.5029007 0.9175637257856637 -0.034663775998187506
1.502702 0.9175568352160376 -0.03463238041031714
1.5025034 0.917549965469149 -0.034601215440252214
1.5023048 0.9175430914313281 -0.034570008587310054
1.5021062 0.9175362340585875 -0.03453901822468573
1.5019077 0.9175293764532962 -0.03450816767001252
1.5017092 0.917522535447605 -0.03447745104657664
1.5015106 0.9175156859649891 -0.03444631009808115
1.5013123 0.9175088614053714 -0.034414985489197775
1.5011138 0.9175020284424552 -0.034383911078159954
1.5009153 0.9174952121174327 -0.03435303900702761
1.5007169 0.9174883955203607 -0.03432208367555211
1.5005186 0.9174815955800258 -0.03429096232372287
1.5003202 0.91747479132567 -0.034259714077657794
1.500122 0.9174680078318982 -0.03422873264890082
1.4999237 0.9174612199594995 -0.03419795004820206
1.4997253 0.917454444638171 -0.03416685315333603
1.4995271 0.9174476690770674 -0.03413557101941064
1.499329 0.9174409142909734 -0.034104224425442295
1.4991307 0.9174341511765778 -0.034072582893479544
1.4989326 0.9174274089352928 -0.03404055806705694
1.4987345 0.9174206625518415 -0.0340084797328358
1.4985363 0.9174139330451511 -0.033976063217285205
1.4983383 0.9174072035359759 -0.03394352092218794
1.4981402 0.9174004869281954 -0.033910812582284594
1.4979422 0.9173937703234313 -0.033878653654057546
1.4977442 0.9173870705025401 -0.033846957665960055
1.4975463 0.9173803705032889 -0.03381538985712662
1.4973483 0.9173736831941157 -0.03378382960618731
1.4971504 0.9173669957096536 -0.03375187476229424
1.4969525 0.9173603250727979 -0.033719578644127245
1.4967546 0.9173536503490998 -0.03368728491613453
1.4965568 0.9173469925030431 -0.033654875278215514
1.496359 0.9173403345921014 -0.03362265864212917
1.4961612 0.9173336935235415 -0.03359039180178404
1.4959635 0.9173270483619499 -0.03355822720559156
1.4957657 0.9173204200343478 -0.03352593806135311
1.495568 0.9173137916426011 -0.033493410002892965
1.4953703 0.9173071761695505 -0.033460788574465
1.4951726 0.9173005606835879 -0.03342794137263552
1.494975 0.9172939621755166 -0.033394990735548885
1.4947774 0.9172873636807022 -0.033362158770158905
1.4945798 0.9172807781495952 -0.03332947095651366
1.4943823 0.9172741925818658 -0.03329671949698848
1.4941847 0.9172676239640479 -0.03326392041212127
1.4939872 0.9172610513138569 -0.03323169664122758
1.4937898 0.9172544994098685 -0.03319974806161388
1.4935923 0.9172479394152889 -0.033167486282672805
1.4933949 0.9172414002317715 -0.03313511376989798
1.4931974 0.9172348569653285 -0.0331028274746578
1.4930001 0.9172283344664113 -0.03307070949505443
1.4928027 0.9172218039143737 -0.03303828689693874
1.4926054 0.9172152942001037 -0.033005658301360916
1.4924082 0.9172087804500368 -0.03297303717009104
1.4922109 0.9172022836002817 -0.03294051134553741
1.4920137 0.9171957866429343 -0.0329075872479221
1.4918164 0.9171893027709089 -0.03287443609249728
1.4916192 0.9171828189144823 -0.03284066716459751
1.491422 0.9171763522727456 -0.032806375224607845
1.491225 0.9171698858402353 -0.032771680625857905
1.4910278 0.9171634328620775 -0.03273681131654315
1.4908308 0.9171569801695448 -0.03270184757021229
1.4906337 0.9171505448597663 -0.032666988690828826
1.4904367 0.9171441059237493 -0.032632014862324046
1.4902396 0.9171376843894619 -0.03259702231973302
1.4900427 0.917131263127575 -0.032562034268853776
1.4898458 0.9171248592369675 -0.03252735453493144
1.4896488 0.9171184516628675 -0.032492623921082604
1.4894519 0.917112061437376 -0.03245801480082366
1.4892551 0.9171056713603828 -0.032423586673472775
1.4890581 0.9170992947370022 -0.032388836202674846
1.4888613 0.9170929183227431 -0.03235387179239564
1.4886645 0.9170865592970004 -0.0323190495312549
1.4884678 0.9170802004644115 -0.03228407515296967
1.488271 0.9170738552233437 -0.03224874080274658
1.4880743 0.917067510277413 -0.03221319034947064
1.4878776 0.9170611828662638 -0.03217745389417338
1.4876809 0.9170548519697966 -0.032141685958725706
1.4874843 0.9170485424788443 -0.0321056396657682
1.4872876 0.9170422257567923 -0.03206936072703989
1.4870911 0.9170359304829424 -0.03203340255344942
1.4868945 0.9170296317166833 -0.03199799030943373
1.486698 0.9170233542253007 -0.03196253840789357
1.4865015 0.9170170693960135 -0.03192693387610585
1.486305 0.9170108059132517 -0.03189093461160783
1.4861085 0.9170045390122386 -0.031854864334350946
1.4859121 0.9169982897244623 -0.03181844847546308
1.4857157 0.9169920409017847 -0.031781907566853736
1.4855193 0.9169858059393917 -0.03174564190211397
1.485323 0.9169795713765683 -0.03170944691346259
1.4851266 0.9169733544086651 -0.03167339158377178
1.4849303 0.916967134014524 -0.031637341475170104
1.484734 0.9169609349554008 -0.031601495687293646
1.4845378 0.9169547324169142 -0.03156567407256787
1.4843416 0.916948547428862 -0.031529713410100794
1.4841454 0.9169423590125275 -0.03149342218327606
1.4839492 0.9169361882809608 -0.03145662345883149
1.4837531 0.9169300180281909 -0.03141965616873762
1.483557 0.9169238655610964 -0.03138235823330649
1.4833609 0.9169177099030459 -0.03134521038733089
1.4831648 0.9169115720291623 -0.031307920379530084
1.4829687 0.9169054309843371 -0.0312705966061695
1.4827727 0.9168993114763156 -0.031233202802232074
1.4825767 0.9168931888130042 -0.03119581915755501
1.4823807 0.9168870839640189 -0.031158370511678503
1.4821848 0.9168809759551595 -0.031121204303703257
1.4819889 0.9168748893942817 -0.031084163180473783
1.481793 0.91686879962808 -0.031046886045436005
1.4815972 0.9168627276401986 -0.031009731531407125
1.4814013 0.9168566524162632 -0.030972972561192746
1.4812055 0.9168505948524551 -0.03093630541977194
1.4810097 0.916844537680699 -0.03089959789495397
1.480814 0.9168384981761153 -0.030862873886356407
1.4806182 0.9168324553904404 -0.03082600854840176
1.4804225 0.9168264303145622 -0.03078904428803192
1.4802268 0.9168204020158874 -0.030751744799944573
1.4800311 0.9168143951768944 -0.030714453082548523
1.4798355 0.9168083851585377 -0.03067692495248513
1.4796399 0.9168023929982677 -0.03063920906768474
1.4794444 0.9167964014088325 -0.030600963072203717
1.4792488 0.9167904241779742 -0.03056261506597325
1.4790533 0.9167844475838808 -0.03052424466517107
1.4788578 0.9167784889935143 -0.03048595341559759
1.4786623 0.9167725274088621 -0.030447194969528517
1.4784669 0.9167665875778915 -0.030408244218595018
1.4782714 0.9167606412444674 -0.030368863580252748
1.478076 0.9167547167826255 -0.030329283822230556
1.4778806 0.9167487895363857 -0.03028960258884464
1.4776853 0.9167428841949652 -0.030249736475106256
1.47749 0.9167369725041402 -0.03021002720734407
1.4772947 0.9167310826942959 -0.030170170928712967
1.4770994 0.9167251901521308 -0.030130410551982827
1.4769042 0.9167193159039166 -0.030090327878232556
1.4767089 0.9167134389973168 -0.030050093469745017
1.4765137 0.9167075840462826 -0.03000964698202039
1.4763186 0.9167017264785597 -0.029969458277550723
1.4761235 0.9166958872316742 -0.02992929552968584
1.4759283 0.9166900453722936 -0.029888590794342005
1.4757333 0.916684225511504 -0.02984809430394012
1.4755381 0.9166783995053692 -0.029807276929790398
1.4753431 0.9166725955601307 -0.029766196324284268
1.4751481 0.9166667891267563 -0.029724976677486754
1.4749532 0.9166610047580688 -0.029684127315610806
1.4747581 0.916655214303036 -0.02964309480398424
1.4745632 0.9166494459276541 -0.02960189074830577
1.4743683 0.9166436750445801 -0.02956093082082638
1.4741734 0.9166379226784912 -0.02951969139459875
1.4739786 0.9166321713650246 -0.029478384551056662
1.4737837 0.9166264350990516 -0.029437042201684017
1.473589 0.9166206998949111 -0.029395609937246738
1.4733942 0.9166149833060416 -0.02935378622592949
1.4731995 0.9166092678601155 -0.029311979336793532
1.4730047 0.9166035675627041 -0.029270144077699723
1.47281 0.9165978684007056 -0.029228319679257476
1.4726154 0.9165921879040373 -0.029186204993646443
1.4724207 0.9165865051332666 -0.029143822453582633
1.472226 0.9165808411177307 -0.029101418398064547
1.4720315 0.9165751783270946 -0.029058963020964976
1.4718369 0.9165695343248859 -0.029016190548197044
1.4716424 0.9165638881584843 -0.02897333126631583
1.4714478 0.916558260832644 -0.02893038690975446
1.4712533 0.9165526313677135 -0.028887483439337117
1.4710588 0.9165470241804796 -0.02884456987062206
1.4708644 0.9165414148419457 -0.02880174339194092
1.47067 0.916535824298782 -0.028759120834630714
1.4704756 0.9165302315565386 -0.028716391152363914
1.4702812 0.916524661016573 -0.028673962944715768
1.4700869 0.9165190881944011 -0.028631868001783176
1.4698926 0.9165135340291901 -0.028589912134178934
1.4696983 0.9165079775083557 -0.028548103098746076
1.469504 0.9165024396042949 -0.028506277515856132
1.4693098 0.9164969027168134 -0.02846462720161424
1.4691156 0.9164913844398076 -0.028422541408639174
1.4689214 0.9164858638757226 -0.028380217633714306
1.4687272 0.9164803620437993 -0.028337566753451303
1.468533 0.9164748580305663 -0.028294783722381443
1.468339 0.9164693762039976 -0.028251633538239455
1.4681449 0.9164638923113999 -0.02820810978461156
1.4679508 0.9164584273669459 -0.02816435383899832
1.4677567 0.916452960443755 -0.02812062155973713
1.4675628 0.9164475157848145 -0.02807738787696815
1.4673688 0.9164420690474601 -0.028033854316172387
1.4671749 0.9164366412994247 -0.027989724750036502
1.4669809 0.9164312116761001 -0.027944989154108164
1.466787 0.9164258012582508 -0.027899932945553742
1.4665931 0.9164203924004514 -0.027855144610115026
1.4663993 0.9164150026918332 -0.02781041579804387
1.4662055 0.9164096111901944 -0.027765455317361173
1.4660116 0.9164042389231009 -0.02772011758841303
1.4658178 0.9163988650003779 -0.02767432131039355
1.4656241 0.9163935137684414 -0.027628246665843972
1.4654304 0.916388160991358 -0.027582044009196626
1.4652367 0.9163828276573225 -0.02753574311744852
1.4650431 0.9163774961151179 -0.02748908025794256
1.4648494 0.9163721808180723 -0.027442582378549234
1.4646558 0.9163668672723553 -0.027396477193306453
1.4644622 0.9163615730972309 -0.02735082138403124
1.4642686 0.9163562772316988 -0.027305600160488074
1.464075 0.9163510005857778 -0.02726056660071061
1.4638815 0.91634572541671 -0.027215430911542562
1.463688 0.9163404694754756 -0.027170365123027895
1.4634945 0.9163352117587379 -0.027125207253985206
1.4633011 0.9163299733053182 -0.027079785803291977
1.4631077 0.9163247363868001 -0.027034099661456947
1.4629142 0.916319515602653 -0.026988272073413207
1.4627209 0.9163142964119818 -0.02694223383858088
1.4625275 0.9163090966902777 -0.02689550434656995
1.4623343 0.9163038987472714 -0.026848367366874768
1.4621409 0.9162987172252173 -0.026801193493051826
1.4619477 0.9162935375159674 -0.02675402726836815
1.4617544 0.9162883774392162 -0.026706643451785722
1.4615612 0.9162832160137246 -0.026659447435863553
1.4613681 0.9162780773825883 -0.02661205179982021
1.4611748 0.9162729342746283 -0.02656437048120171
1.4609817 0.9162678140499401 -0.02651651468253648
1.4607886 0.9162626926045263 -0.02646837773612522
1.4605955 0.9162575909609048 -0.026420099524835667
1.4604025 0.9162524913135195 -0.026371632860824334
1.4602095 0.9162474115396004 -0.0263228659740111
1.4600165 0.9162423306956125 -0.02627409431104368
1.4598235 0.9162372697326127 -0.02622550349812348
1.4596305 0.9162322076630619 -0.026176853963515104
1.4594376 0.916227168626358 -0.026127767852501618
1.4592446 0.9162221254758406 -0.02607861299917737
1.4590517 0.9162171053717956 -0.026029742856769813
1.4588588 0.9162120841986767 -0.025981045595408807
1.4586661 0.9162070859874716 -0.025932348187528244
1.4584733 0.9162020866906284 -0.025883580195347356
1.4582804 0.9161971041989161 -0.025834732002741383
1.4580877 0.9161921237502738 -0.025785526399264257
1.457895 0.9161871663637502 -0.025736194439432206
1.4577023 0.9161822049225562 -0.025687002135753638
1.4575096 0.9161772665166485 -0.025637593568149212
1.457317 0.9161723271780733 -0.025587852419017645
1.4571244 0.9161674079029338 -0.025538198808700587
1.4569317 0.9161624877035282 -0.025488606863910933
1.4567392 0.9161575905989865 -0.02543872161260372
1.4565465 0.9161526896037401 -0.0253887256788706
1.456354 0.9161478117475812 -0.02533863600139947
1.4561616 0.9161429360882023 -0.025288406334998462
1.4559691 0.916138077584237 -0.025237906266063787
1.4557767 0.916133221353885 -0.02518714647886301
1.4555842 0.9161283823936623 -0.025136153391807834
1.4553918 0.9161235457709772 -0.025085149534835566
1.4551995 0.9161187324210912 -0.025034179152114346
1.4550071 0.9161139154247789 -0.024983094441739746
1.4548148 0.9161091217202602 -0.02493188568916216
1.4546225 0.9161043274006333 -0.024880509128189964
1.4544302 0.9160995534350758 -0.02482920041718967
1.4542379 0.916094778863044 -0.02477777124681034
1.4540458 0.9160900276199323 -0.02472629612576016
1.4538535 0.9160852728474618 -0.02467475795496755
1.4536613 0.9160805414076778 -0.024623199783271738
1.4534693 0.9160758123149482 -0.0245718034346679
1.4532771 0.9160711006593479 -0.02452019471877723
1.4530851 0.9160663913931814 -0.02446820069161155
1.4528929 0.916061699701918 -0.02441606611485038
1.4527009 0.9160570104542307 -0.0243639299369284
1.4525089 0.9160523446054534 -0.02431176719400876
1.4523169 0.9160476753791378 -0.02425982721089703
1.452125 0.9160430294815265 -0.024207924488930308
1.451933 0.9160383830915285 -0.0241557205893678
1.4517411 0.916033757223206 -0.024103332841341755
1.4515492 0.916029130947784 -0.02405070721801686
1.4513574 0.9160245281551045 -0.023997699529792756
1.4511654 0.916019922210582 -0.023944553220727638
1.4509736 0.9160153398183906 -0.023891096782385025
1.4507818 0.9160107572068463 -0.02383778415067631
1.4505901 0.9160061980991132 -0.02378467344513945
1.4503983 0.9160016358828684 -0.023731465451246
1.4502066 0.9159970971732374 -0.023678154736610557
1.450015 0.9159925582449939 -0.023624471003242747
1.4498233 0.9159880400897177 -0.023570749268798256
1.4496317 0.9159835245654695 -0.023517033109826235
1.44944 0.9159790270422606 -0.02346285361966037
1.4492484 0.9159745322478631 -0.02340852150399943
1.4490569 0.9159700583202228 -0.023354308280427453
1.4488654 0.9159655870860202 -0.023300143752406324
1.4486738 0.915961133937117 -0.02324571304878256
1.4484824 0.9159566835208982 -0.023191289473843465
1.448291 0.9159522539792048 -0.023136957483927908
1.4480995 0.9159478243654989 -0.02308276978099848
1.447908 0.9159434155584867 -0.023028899394274344
1.4477167 0.9159390093560614 -0.022974697192301458
1.4475253 0.9159346213109681 -0.02292007788070769
1.4473339 0.9159302359814524 -0.02286543927485636
1.4471427 0.9159258743177093 -0.0228105960324899
1.4469514 0.9159215099742998 -0.02275554740606483
1.4467602 0.9159171693653717 -0.022700242856716627
1.4465688 0.915912826191567 -0.022644582558742538
1.4463776 0.915908506846625 -0.02258882646407913
1.4461865 0.91590419039147 -0.02253295186501497
1.4459953 0.9158998924357591 -0.02247670316184234
1.4458042 0.9158955974867896 -0.022419860960206137
1.4456131 0.915891323907602 -0.022362818497645074
1.445422 0.9158870507330894 -0.022306099971631594
1.445231 0.9158827988733703 -0.022249171608739567
1.44504 0.9158785500761293 -0.02219232171892612
1.4448489 0.9158743199695347 -0.022135239667501302
1.4446579 0.9158700929557554 -0.022078124509470377
1.444467 0.9158658873421177 -0.02202053541745842
1.4442761 0.9158616849212363 -0.021962749480387393
1.4440851 0.915857501354466 -0.021905086122927204
1.4438943 0.9158533209562677 -0.021847416819743837
1.4437034 0.9158491620515693 -0.02178931089977957
1.4435126 0.9158450038083865 -0.02173104962528577
1.4433218 0.9158408697275873 -0.021672651397363445
1.443131 0.9158367337771551 -0.021614123129418242
1.4429402 0.9158326220437468 -0.021555190589804794
1.4427495 0.9158285111653659 -0.02149562013723965
1.4425589 0.9158244246894282 -0.021435723510418263
1.4423681 0.91582033664744 -0.0213757973992938
1.4421775 0.9158162729921653 -0.021316141195223324
1.4419869 0.9158122102779972 -0.021256312715002973
1.4417963 0.9158081694295048 -0.021196333456729125
1.4416057 0.9158041295734257 -0.021136332844923857
1.4414152 0.9158001141262425 -0.021076164086646927
1.4412246 0.9157960972061614 -0.021015854756839914
1.4410341 0.9157921047354051 -0.020955402345952712
1.4408437 0.9157881158390175 -0.020894965237227617
1.4406532 0.9157841463912879 -0.02083459738829684
1.4404628 0.9157801804956857 -0.020774049764816106
1.4402723 0.9157762340988005 -0.020713556335472276
1.440082 0.9157722912416463 -0.020653073071846165
1.4398917 0.9157683727835063 -0.020592874296007025
1.4397013 0.9157644528771938 -0.020532594284340306
1.4395111 0.9157605573644849 -0.02047211803006978
1.4393208 0.9157566629281888 -0.02041131807528542
1.4391305 0.9157527905649397 -0.020350016543146266
1.4389403 0.915748919437986 -0.020288435044413657
1.43875 0.9157450704981756 -0.020226691021898946
1.4385599 0.9157412252687022 -0.020164869823867646
1.4383698 0.9157374022761724 -0.020102683972006465
1.4381796 0.9157335806862862 -0.02004019884851554
1.4379895 0.9157297814340336 -0.01997768479992438
1.4377995 0.9157259859942531 -0.019915198186649725
1.4376094 0.9157222128929716 -0.019852517795828195
1.4374194 0.9157184412742168 -0.019789601292451723
1.4372294 0.9157146920552387 -0.01972680781361395
1.4370394 0.9157109442912137 -0.019664373231162696
1.4368495 0.9157072211963966 -0.019601577052145668
1.4366596 0.9157034996122335 -0.019538534474539716
1.4364697 0.9156998004386173 -0.019475528849776668
1.4362798 0.9156961028013436 -0.019412357669798246
1.4360899 0.9156924276090982 -0.01934916113870475
1.4359001 0.9156887562768985 -0.01928595426367905
1.4357103 0.9156851073926792 -0.019222657526436867
1.4355205 0.9156814600827285 -0.01915930213255018
1.4353307 0.9156778352574559 -0.0190957411047474
1.4351411 0.915674214344913 -0.019031928627851438
1.4349514 0.9156706159958844 -0.018967996048585466
1.4347616 0.9156670170816492 -0.018903931973891897
1.4345721 0.9156634452755166 -0.018839815972688537
1.4343824 0.9156598729446749 -0.01877560649222228
1.4341928 0.9156563232223129 -0.01871158643913527
1.4340032 0.9156527774530229 -0.018646993773725116
1.4338137 0.9156492544430059 -0.01858194231387774
1.4336241 0.9156457333039897 -0.018516944390655658
1.4334347 0.9156422371513303 -0.018451814434623365
1.4332452 0.9156387406948837 -0.018386652614790732
1.4330558 0.9156352692523193 -0.018321141863657055
1.4328663 0.9156317997871598 -0.01825556122069252
1.4326769 0.9156283531997508 -0.018189782501641005
1.4324876 0.9156249108132197 -0.018123848632789943
1.4322982 0.9156214891903627 -0.018057958283949693
1.4321089 0.9156180717618022 -0.017991960032424897
1.4319196 0.9156146772623768 -0.017926126950477517
1.4317304 0.9156112868730181 -0.017860810459618993
1.4315411 0.9156079171134442 -0.017795894421419007
1.4313519 0.9156045513118793 -0.017730925089100576
1.4311627 0.9156012082677152 -0.017665815375918114
1.4309735 0.9155978671145911 -0.017600351866849915
1.4307843 0.9155945488132766 -0.01753487197096516
1.4305953 0.9155912345317853 -0.017469289527791202
1.4304061 0.9155879410623999 -0.017403399320409598
1.430217 0.9155846516745814 -0.017337470628026375
1.4300281 0.9155813872851402 -0.01727139037678132
1.429839 0.9155781228771841 -0.017205285994285023
1.4296501 0.9155748834559536 -0.017139294996588422
1.429461 0.9155716440413441 -0.01707283827807521
1.429272 0.9155684297009469 -0.017006313985185966
1.4290832 0.9155652195111417 -0.01693942974714009
1.4288943 0.9155620304354259 -0.016872334959095996
1.4287055 0.9155588455608294 -0.016805418838961757
1.4285165 0.9155556818238373 -0.016738043442194633
1.4283278 0.9155525244174281 -0.016669499339503645
1.428139 0.915549388528098 -0.01660029166151865
1.4279501 0.9155462552423349 -0.016530948293668926
1.4277614 0.9155431474868952 -0.016461721745675652
1.4275727 0.915540042327719 -0.01639229089019567
1.427384 0.9155369607602815 -0.016322863750398032
1.4271953 0.9155338818121969 -0.016253363016862893
1.4270067 0.9155308284185643 -0.016183657579364765
1.426818 0.9155277757669689 -0.01611393143095752
1.4266294 0.9155247486800488 -0.016044071101220973
1.426441 0.9155217262227563 -0.015973849279397632
1.4262524 0.9155187256339882 -0.015903130875630403
1.4260638 0.9155157278979368 -0.015832585832621923
1.4258753 0.9155127558441525 -0.01576164528521759
1.4256868 0.9155097867646564 -0.01568978590046373
1.4254984 0.9155068417479003 -0.015617639699158147
1.42531 0.9155039017344282 -0.015545123873070952
1.4251215 0.9155009840747063 -0.015471964740956655
1.4249332 0.9154980716051472 -0.015398313161378286
1.4247448 0.915495183517824 -0.015324444092319634
1.4245565 0.9154922988710487 -0.015250495727777471
1.4243683 0.9154894404398874 -0.015176636335884
1.42418 0.9154865854010876 -0.01510324077066693
1.4239917 0.9154837528545858 -0.01502967854691331
1.4238036 0.915480927275744 -0.014956071258106123
1.4236153 0.9154781242164293 -0.014882688585778436
1.4234271 0.9154753245219025 -0.014808882150762679
1.423239 0.9154725509520625 -0.01473536517456165
1.4230509 0.9154697807387588 -0.014661489145432416
1.4228628 0.9154670349754028 -0.01458709444917567
1.4226747 0.9154642927070616 -0.014512845224689782
1.4224867 0.9154615766067308 -0.014438694440912711
1.4222987 0.9154588639607337 -0.014364507221304524
1.4221107 0.91545617573667 -0.01429050182995328
1.4219227 0.9154534909410684 -0.014216327572825115
1.4217347 0.9154508306247805 -0.014141738241048906
1.4215468 0.9154481755643799 -0.014066501726939558
1.4213588 0.9154455434753695 -0.013991410742317691
1.421171 0.9154429166434032 -0.013916429370804456
1.4209832 0.9154403160982765 -0.013841008288985266
1.4207953 0.9154377175951686 -0.013765223899294049
1.4206076 0.9154351454972509 -0.013689191599680302
1.4204197 0.9154325755493332 -0.013613184254061208
1.4202319 0.9154300319769193 -0.01353738658573575
1.4200443 0.9154274937418715 -0.013461609214345473
1.4198565 0.915424978650133 -0.01338554455832842
1.4196689 0.9154224689366323 -0.013309464084478154
1.4194813 0.9154199840067839 -0.013233236299629459
1.4192936 0.9154175029034199 -0.013156773024692543
1.419106 0.9154150466978507 -0.013079692573847444
1.4189184 0.9154125944953716 -0.013002301835510348
1.4187309 0.9154101688710479 -0.012924676123774428
1.4185433 0.9154077473373591 -0.012846819592147417
1.4183558 0.9154053508944285 -0.012768954045201201
1.4181683 0.9154029585660373 -0.012691083832317951
1.4179809 0.9154005928019388 -0.012613622290747688
1.4177935 0.915398231066656 -0.012535990228881699
1.4176061 0.9153958944211973 -0.012457898100507108
1.4174187 0.915393561939548 -0.012379510902050528
1.4172313 0.9153912546527948 -0.0123010892151953
1.417044 0.915388953045876 -0.012222339246584423
1.4168568 0.9153866767295321 -0.01214322913478097
1.4166694 0.9153844032830373 -0.012064237305055429
1.4164822 0.9153821579725869 -0.011985517230554944
1.4162949 0.9153799154770316 -0.011906773243312645
1.4161078 0.9153776996508862 -0.01182786884713049
1.4159205 0.9153754866825158 -0.011749225836846807
1.4157335 0.9153733016940309 -0.011670761333244104
1.4155463 0.9153711195096746 -0.011592358118859818
1.4153591 0.9153689624762602 -0.011513965538923155
1.4151721 0.9153668109868169 -0.011435796936834684
1.4149851 0.9153646846087548 -0.011357390478512256
1.414798 0.9153625624166346 -0.011279172353710936
1.414611 0.9153604653112266 -0.011200976832215761
1.414424 0.9153583723728187 -0.01112272351892625
1.414237 0.915356305844653 -0.011044620793795356
1.4140501 0.9153542434480992 -0.010966515727132774
1.4138632 0.9153522061220563 -0.010888365972668089
1.4136763 0.9153501729774928 -0.010809575797230013
1.4134895 0.9153481663476093 -0.0107306837205655
1.4133027 0.9153461639465704 -0.010652226992984173
1.4131159 0.9153441866858805 -0.010573465440658297
1.412929 0.9153422136754725 -0.01049477344932562
1.4127423 0.9153402658180312 -0.010416102574472688
1.4125556 0.915338323461731 -0.010336999330213764
1.4123688 0.9153364051513371 -0.01025756197875765
1.4121821 0.9153344924184222 -0.010178362281129122
1.4119954 0.9153326049411531 -0.010098957760110829
1.4118088 0.915330723046938 -0.01001934488157551
1.4116222 0.9153288652688706 -0.009939869707058095
1.4114356 0.9153270130650045 -0.00986001161255728
1.411249 0.9153251862437549 -0.009780163612895219
1.4110625 0.915323363832108 -0.009700451654562141
1.410876 0.915321567897647 -0.009620961046800486
1.4106895 0.9153197751714871 -0.009541342186505151
1.410503 0.9153180089389318 -0.009461405667171418
1.4103166 0.9153162471457774 -0.009381371169231052
1.4101301 0.9153145107725401 -0.009301038883508007
1.4099438 0.915312780071148 -0.009219796735810972
1.4097574 0.9153110739656601 -0.009138004837433059
1.409571 0.915309373730118 -0.009055948506096423
1.4093847 0.91530769929662 -0.00897364427243995
1.4091985 0.9153060307812163 -0.008891330854685416
1.4090122 0.9153043870184138 -0.00880907164656368
1.408826 0.9153027491850542 -0.008726083551465733
1.4086398 0.9153011373487647 -0.008642815416822798
1.4084536 0.9152995305360008 -0.008559218437323008
1.4082674 0.9152979498082744 -0.00847559903256728
1.4080813 0.9152963751394011 -0.008392044291279908
1.4078951 0.9152948255076502 -0.008308841481157497
1.407709 0.9152932818215904 -0.008225760017898681
1.4075229 0.915291764159686 -0.008142116779136708
1.407337 0.9152902525341107 -0.00805828397781324
1.4071509 0.915288766052105 -0.007974544530520093
1.4069649 0.9152872855084103 -0.007891968442968588
1.4067789 0.9152858307673106 -0.007809631721886129
1.406593 0.9152843808586012 -0.007727136642397708
1.406407 0.9152829568020335 -0.007644458801267515
1.4062212 0.9152815385695261 -0.007561255855762965
1.4060353 0.915280146346666 -0.007477648394276792
1.4058495 0.9152787591840571 -0.00739378418127883
1.4056636 0.91527739810312 -0.007310049981274429
1.4054778 0.915276042087509 -0.007226163964260718
1.405292 0.9152747130649315 -0.007141831817709792
1.4051063 0.915273389247405 -0.007056900148188609
1.4049206 0.9152720917583685 -0.0069715608357702255
1.4047348 0.9152707996532055 -0.006885659081729181
1.4045491 0.9152695339988274 -0.006800152097512645
1.4043635 0.9152682745265558 -0.006714193291733967
1.4041779 0.9152670416398151 -0.006627245552330743
1.4039923 0.9152658143857144 -0.006540133058966185
1.4038067 0.9152646138371355 -0.006452849864394555
1.4036212 0.915263419728222 -0.006365689272485802
1.4034356 0.9152622515499388 -0.0062784831150177875
1.4032501 0.9152610898378742 -0.006190430501811563
1.4030646 0.9152599550338915 -0.006102124748785734
1.4028791 0.9152588260807674 -0.006013738045255168
1.4026937 0.9152577247591942 -0.005925503382648528
1.4025084 0.9152566292856967 -0.005836763074235561
1.4023229 0.9152555601820909 -0.005747414064886838
1.4021376 0.9152544984697074 -0.00565807393189784
1.4019523 0.9152534632159137 -0.005568292640975652
1.4017669 0.915252434087575 -0.005478324284389776
1.4015816 0.9152514328680558 -0.005387746379290346
1.4013964 0.9152504379483766 -0.00529661538920693
1.4012111 0.9152494704682156 -0.005205253890813772
1.4010259 0.9152485093981257 -0.005113743685590218
1.4008408 0.9152475764138676 -0.005022241737548858
1.4006556 0.9152466498355442 -0.004930852019998009
1.4004705 0.9152457507122453 -0.0048392811442972234
1.4002854 0.9152448580355895 -0.0047475163401568396
1.4001002 0.915243992900198 -0.004655418917304612
1.3999152 0.9152431348679447 -0.004563013013193141
1.3997301 0.9152423039309903 -0.004470531740071224
1.3995451 0.9152414801210512 -0.004377973206313135
1.3993602 0.9152406845259841 -0.004284843136377364
1.3991752 0.9152398951285787 -0.004191855271568325
1.3989903 0.9152391339223509 -0.004098945188851683
1.3988053 0.9152383789214433 -0.004005844921911352
1.3986204 0.9152376521425177 -0.0039125302902975586
1.3984356 0.9152369325803767 -0.003819157734647569
1.3982507 0.9152362403384798 -0.0037256338440702415
1.3980659 0.9152355553329413 -0.003631986842159273
1.397881 0.9152348977481509 -0.003537882099474825
1.3976963 0.9152342475429847 -0.003442814338108377
1.3975116 0.9152336258812955 -0.0033473176354383003
1.3973268 0.9152330109667836 -0.003251587039772731
1.3971422 0.9152324246651479 -0.003155523080823229
1.3969575 0.9152318456226577 -0.003059081336934196
1.3967729 0.9152312949194477 -0.002962502394183389
1.3965882 0.9152307515592142 -0.0028656083443419885
1.3964036 0.915230236632988 -0.002768490085426536
1.396219 0.9152297294527573 -0.0026713162851259866
1.3960345 0.9152292507967059 -0.0025731864929801986
1.39585 0.9152287797928947 -0.00247455076617206
1.3956654 0.9152283374924088 -0.002376034876865273
1.395481 0.9152279031560898 -0.002277265215553383
1.3952965 0.915227497334966 -0.0021779258471074934
1.395112 0.9152270996151107 -0.0020782835202409937
1.3949276 0.9152267308225416 -0.001978200115509458
1.3947433 0.9152263702332418 -0.0018778428283412255
1.3945589 0.9152260384346631 -0.001777512721060094
1.3943746 0.9152257148688631 -0.001676563668943377
1.3941903 0.9152254204771655 -0.0015752735472649535
1.394006 0.9152251342541328 -0.001473602614852134
1.3938217 0.9152248773158594 -0.0013718371671180912
1.3936375 0.9152246287672341 -0.001269906121177627
1.3934532 0.9152244094148813 -0.0011676453152162766
1.3932691 0.9152241985177354 -0.001065257085982521
1.3930849 0.915224017005013 -0.0009630290951686982
1.3929008 0.9152238438947125 -0.0008606622422221884
1.3927166 0.9152237000681362 -0.0007584614663655575
1.3925326 0.9152235646001144 -0.0006561389005640152
1.3923485 0.9152234585522826 -0.0005535065127482459
1.3921645 0.9152233608559511 -0.00045068320477647346
1.3919805 0.9152232926892861 -0.0003478848259398991
1.3917965 0.9152232328266954 -0.00024534925216464096
1.3916125 0.9152232024191633 -0.0001425493365446459
1.3914286 0.9152231804102684 -3.9348170430843365e-05
1.3912446 0.9152231879702787 6.427919136614741e-05
1.3910607 0.9152232040629559 0.00016799899585213157
1.3908769 0.9152232497773285 0.000272140007880799
1.3906931 0.9152233041488704 0.00037686802273336005
1.3905092 0.9152233883565796 0.00048206524081532466
1.3903254 0.9152234813919649 0.0005875224533982853
1.3901416 0.9152236043773743 0.0006933344193201789
1.3899579 0.9152237362050561 0.0007992393720821355
1.3897742 0.9152238980431625 0.0009054748072001315
1.3895905 0.9152240688986895 0.0010120275845970608
1.3894068 0.915224269874766 0.0011187690961171855
1.3892231 0.9152244799662679 0.0012259744991316792
1.3890395 0.9152247201718089 0.0013335850657737926
1.3888559 0.9152249696196845 0.00144132951833107
1.3886724 0.9152252493810258 0.0015491536155748445
1.3884888 0.9152255384131645 0.0016569632767338578
1.3883053 0.9152258575725928 0.0017650096099305838
1.3881217 0.9152261863123778 0.0018739041876366653
1.3879383 0.915226545395018 0.001983242848099272
1.3877548 0.9152269140026226 0.002092360693545757
1.3875713 0.915227313167165 0.0022018294799845193
1.387388 0.9152277216636899 0.0023116807514835663
1.3872045 0.9152281611244771 0.002421741261384329
1.3870212 0.9152286099958691 0.002532282211940975
1.3868378 0.9152290896655434 0.002642725962302612
1.3866546 0.9152295787454087 0.0027534653854243284
1.3864713 0.9152300990433978 0.002864753375059573
1.386288 0.9152306289028073 0.002976658972067261
1.3861048 0.9152311898397211 0.0030887233653869714
1.3859216 0.9152317607912496 0.003201242919824032
1.3857384 0.9152323629314328 0.0033138319059385322
1.3855551 0.9152329751345357 0.003426286079244461
1.385372 0.915233618108048 0.0035391399932480343
1.3851889 0.9152342712174998 0.0036521772315642985
1.3850058 0.9152349555538954 0.0037649706357026683
1.3848227 0.915235649999928 0.0038779115294762714
1.3846397 0.9152363752395473 0.003991172417660672
1.3844568 0.9152371106839774 0.004104837521776895
1.3842736 0.9152378779831557 0.004218434346419679
1.3840908 0.915238654510115 0.0043322470281288855
1.3839078 0.9152394629524285 0.0044460596580124115
1.3837248 0.9152402816413765 0.004559800833628232
1.383542 0.91524113118 0.004673754407612168
1.3833591 0.9152419910100269 0.004787991021999266
1.3831762 0.9152428823681301 0.004903025858385629
1.3829935 0.9152437836449574 0.005018468649222246
1.3828106 0.9152447171994862 0.005133962033369004
1.3826278 0.9152456606998176 0.005249637797684878
1.3824451 0.9152466359167905 0.005365330680625597
1.3822623 0.9152476217083034 0.005481077585635479
1.3820796 0.9152486392714546 0.005597419380301987
1.381897 0.9152496668705653 0.005713861730039935
1.3817142 0.915250726950405 0.005829816337333762
1.3815316 0.9152517969500077 0.005945949841624828
1.3813491 0.9152528980695736 0.00606259000807851
1.3811665 0.9152540106742165 0.006179765149705056
1.3809838 0.9152551552920616 0.006297273565540037
1.3808013 0.9152563100394273 0.0064147867395915785
1.3806188 0.9152574968209136 0.0065324577336626655
1.3804363 0.9152586945370101 0.006650578474496832
1.3802539 0.9152599236093344 0.006768828392598325
1.3800714 0.9152611645333574 0.006887800287578998
1.379889 0.9152624369833974 0.007007250513867165
1.3797066 0.9152637206573367 0.0071269664058050694
1.3795242 0.9152650367796873 0.0072469781813185655
1.379342 0.9152663633381231 0.007366963462186393
1.3791596 0.9152677232454408 0.007487110406302949
1.3789773 0.9152690936082398 0.0076076001548902325
1.378795 0.9152704965498304 0.007728365915199851
1.3786128 0.9152719109177956 0.007849059041881759
1.3784305 0.9152733578599964 0.007969717667222164
1.3782483 0.9152748152643948 0.008090530751046017
1.3780662 0.9152763053348114 0.008212252198643362
1.377884 0.9152778070637614 0.008334737154918039
1.3777019 0.9152793417517499 0.0084579311013791
1.3775197 0.915280888353494 0.008581701761998803
1.3773377 0.915282467132154 0.008706475020540665
1.3771557 0.9152840581185651 0.008831920028854483
1.3769736 0.9152856825736149 0.008958118946818142
1.3767916 0.9152873195140437 0.009085247019368194
1.3766096 0.9152889902315268 0.009213034357245102
1.3764277 0.9152906725795544 0.009341298289936338
1.3762457 0.9152923888871252 0.00947021991597619
1.3760638 0.9152941181713833 0.009600337952463423
1.3758819 0.9152958817625721 0.00973090298028312
1.3757 0.9152976585584907 0.00986186966619204
1.3755182 0.915299468646694 0.009993667821986827
1.3753364 0.9153012921801373 0.010126135120323256
1.3751546 0.9153031504583558 0.010259620751393934
1.3749728 0.9153050226173833 0.01039572633092763
1.3747911 0.91530692905785 0.01053345844040234
1.3746094 0.91530885123033 0.010671440774618483
1.3744277 0.915310807824324 0.010809942843759877
1.374246 0.9153127790620773 0.010949104421928042
1.3740643 0.9153147862640509 0.011089501908856688
1.3738828 0.9153168071759963 0.01123117870240165
1.3737011 0.915318865916857 0.011374898541062186
1.3735195 0.915320939069727 0.011521802748510375
1.373338 0.9153230497399726 0.011671003395108426
1.3731564 0.9153251769454402 0.011820208930557932
1.372975 0.9153273403557872 0.011969171546928389
1.3727934 0.9153295216812034 0.012118249372394637
1.372612 0.9153317392070247 0.01226773487903236
1.3724306 0.9153339733541291 0.012417916964354039
1.3722492 0.9153362438419886 0.012568211345797276
1.3720678 0.9153385325609248 0.012718961458434354
1.3718865 0.9153408577190727 0.012870247633463028
1.3717052 0.9153431998025044 0.01302225718550394
1.3715239 0.9153455800897721 0.013175058782673825
1.3713425 0.915347977547961 0.013328067366745178
1.3711612 0.9153504133543807 0.013481718898373062
1.37098 0.9153528648957441 0.01363584259824593
1.3707988 0.9153553550011801 0.013790991085316779
1.3706176 0.9153578627848172 0.01394756102870662
1.3704364 0.9153604096273905 0.014105509764737477
1.3702552 0.9153629746206072 0.01426432253682041
1.3700742 0.9153655772987543 0.014423918570685798
1.3698931 0.9153681984048996 0.014584330681297478
1.369712 0.9153708592299783 0.014746253775667264
1.3695309 0.915373539028229 0.01491069638909421
1.36935 0.9153762576186939 0.015077663747408841
1.3691689 0.915378997791713 0.015245523196413271
1.3689879 0.9153817771603205 0.015414671157833178
1.368807 0.9153845767131327 0.015584695044022595
1.3686261 0.9153874157217241 0.01575525904147617
1.3684452 0.9153902770747608 0.015927350784293963
1.3682643 0.9153931782835596 0.016100456802282857
1.3680835 0.9153961003586 0.016274473387337583
1.3679026 0.9153990644845803 0.01644911775864385
1.3677218 0.9154020497366788 0.01662451019485564
1.367541 0.9154050772772883 0.01680036563626975
1.3673602 0.9154081241359612 0.016976937008051415
1.3671795 0.9154112134612372 0.017153623775308303
1.3669988 0.9154143242020834 0.01733057955179657
1.3668181 0.9154174775149684 0.01750817961334496
1.3666375 0.915420650355584 0.017686666853028492
1.3664567 0.9154238681239755 0.017865232266800514
1.3662761 0.9154271054949656 0.018044261045794586
1.3660955 0.9154303858039008 0.018223645347764356
1.365915 0.9154336880540748 0.018404737766615272
1.3657345 0.915437031543481 0.01858721621834845
1.365554 0.9154403973914762 0.018769519953052774
1.3653734 0.9154438090245518 0.018952816869062146
1.365193 0.9154472387415366 0.019137143115903078
1.3650125 0.915450714679983 0.01932266948611189
1.364832 0.9154542136556734 0.019509738464908322
1.3646517 0.9154577546892959 0.019697131783828065
1.3644713 0.9154613189918299 0.019885234444825973
1.364291 0.915464927902304 0.02007435361446277
1.3641106 0.9154685604159588 0.02026441088736754
1.3639303 0.9154722354402267 0.020455194118679555
1.36375 0.9154759368284019 0.02064745264490403
1.3635697 0.9154796810487624 0.020839759543616443
1.3633895 0.9154834493794552 0.02103288590061336
1.3632092 0.9154872632785133 0.021227614533230743
1.3630291 0.9154910991853775 0.021422885273580928
1.362849 0.9154949809289102 0.021618901119649557
1.3626688 0.9154988900378106 0.021815585319751835
1.3624887 0.9155028399919353 0.02201258234176822
1.3623086 0.9155068174766202 0.02220964428978195
1.3621285 0.9155108410489575 0.022406988445702745
1.3619485 0.915514886966689 0.022605141617213782
1.3617685 0.915518979186636 0.022803670050608935
1.3615885 0.915523096591487 0.023002673938576218
1.3614085 0.9155272605510992 0.023203431449923335
1.3612286 0.9155314473824188 0.023405155363235876
1.3610486 0.9155356839524565 0.023607624067776715
1.3608687 0.9155399436223705 0.023810777650119505
1.3606888 0.9155442504457978 0.0240141390983035
1.3605089 0.9155485833316064 0.02421841946429559
1.3603292 0.9155529607679961 0.024423879186728597
1.3601494 0.9155573646532312 0.024630625439534627
1.3599695 0.9155618193083616 0.024837794613190457
1.3597897 0.9155662976722674 0.02504517314468673
1.3596101 0.9155708209802449 0.02525328999449599
1.3594303 0.9155753741656617 0.025462077119546636
1.3592507 0.9155799724839002 0.02567150595211987
1.359071 0.9155845979228576 0.02588205535036032
1.3588914 0.9155892718659802 0.02609339344448713
1.3587117 0.9155939732608454 0.026305818092532136
1.3585321 0.915598723493909 0.02651888101158652
1.3583525 0.9156034982744893 0.026732662931351552
1.358173 0.9156083220955079 0.026946818184367095
1.3579935 0.9156131737759872 0.027161317855624655
1.357814 0.9156180746146584 0.02737615857723876
1.3576345 0.9156230001445718 0.027591163209436675
1.357455 0.9156279782349444 0.02780697620306997
1.3572756 0.9156329811997163 0.028023777960125004
1.3570962 0.9156380337702088 0.02824139936034413
1.3569168 0.9156431148458516 0.028460166319256585
1.3567375 0.915648242480611 0.02867973356740384
1.3565582 0.9156533989082001 0.02889995381056292
1.3563788 0.9156586089518942 0.02912058131751231
1.3561995 0.9156638445232752 0.02934218273837836
1.3560203 0.915669127025195 0.029564295466882128
1.355841 0.9156744422953244 0.029787546550151808
1.3556619 0.915679804788671 0.030011873990572726
1.3554827 0.91568519696306 0.030238194623147058
1.3553035 0.9156906404337388 0.03046485938480415
1.3551244 0.9156961138786368 0.030692238781035486
1.3549452 0.9157016388998143 0.030921279240597052
1.3547661 0.9157071906575999 0.031151245393887143
1.3545871 0.9157127943637057 0.03138218227769263
1.354408 0.915718428778908 0.03161336016572254
1.354229 0.9157241152918179 0.03184505940588553
1.3540499 0.915729832682722 0.03207740229668431
1.353871 0.9157355985652521 0.03231047659167688
1.353692 0.9157413955547515 0.03254424664256049
1.3535131 0.9157472451147449 0.032778967859562594
1.3533342 0.9157531260968572 0.03301460014339093
1.3531553 0.9157590599729366 0.03325102592464267
1.3529764 0.9157650216475931 0.033489338131848914
1.3527976 0.9157710367099363 0.033728280872484334
1.3526188 0.9157770837961312 0.033966809826206076
1.35244 0.915783184302383 0.03420679474468605
1.3522612 0.9157893171275939 0.03444725554464214
1.3520825 0.9157954994645401 0.03468763165632678
1.3519038 0.915801714141219 0.034928348161487904
1.3517251 0.9158079825438518 0.03516989055422032
1.3515464 0.9158142835324913 0.03541216632965457
1.3513677 0.9158206384775683 0.03565457968793261
1.3511891 0.915827021885576 0.03589786825887128
1.3510106 0.9158334595359782 0.03614267609597657
1.350832 0.9158399303683944 0.03638897081319096
1.3506534 0.9158464559364412 0.03663612385490066
1.3504748 0.9158530150624369 0.03688435797166704
1.3502964 0.9158596248862417 0.037133851243937914
1.3501179 0.9158662686386221 0.03738395492042741
1.3499395 0.9158729676898839 0.03763416198777417
1.349761 0.9158797007656837 0.037884704795552185
1.3495826 0.9158864892579688 0.03813584068666497
1.3494042 0.9158933074170899 0.03838789231131609
1.3492259 0.9159001812279862 0.03864015163850697
1.3490475 0.9159070894519417 0.038893927949966725
1.3488692 0.9159140537047855 0.03914823193414512
1.3486909 0.9159210526575423 0.039403239093964745
1.3485126 0.9159281031871229 0.0396594476111947
1.3483343 0.9159351934437484 0.03991552320054963
1.3481561 0.9159423352742981 0.040171888964656885
1.347978 0.915949507387542 0.04042918006982817
1.3477998 0.9159567409579559 0.040687760047341655
1.3476217 0.9159640051069695 0.04094663181091536
1.3474435 0.9159713309750381 0.041206082894473424
1.3472654 0.9159786875446458 0.04146635325342515
1.3470873 0.9159861011916812 0.04172697528868272
1.3469093 0.915993545572582 0.041987332059354336
1.3467312 0.9160010520668126 0.04224881982160144
1.3465532 0.9160085895108135 0.0425116091887011
1.3463752 0.9160161844865528 0.04277513174926548
1.3461972 0.9160238157600096 0.04303964899848732
1.3460193 0.9160315048962805 0.04330520480662841
1.3458414 0.9160392254812241 0.043571266140478605
1.3456635 0.9160470040826334 0.043837366333587424
1.3454857 0.9160548193704023 0.04410410935008621
1.3453078 0.9160626929050895 0.044372133609943805
1.34513 0.9160706035233674 0.04464140941661809
1.3449521 0.9160785728047234 0.04491139348334791
1.3447744 0.9160865741391646 0.045182849676390385
1.3445966 0.9160946345376401 0.04545515963741374
1.3444189 0.9161027326572073 0.04572784723068543
1.3442411 0.916110889991776 0.04600091967280429
1.3440635 0.9161190797178439 0.046275042118854096
1.3438859 0.9161273289293427 0.0465496975514546
1.3437083 0.9161356162191298 0.046824616975519255
1.3435307 0.9161439631487607 0.047100540088147146
1.343353 0.9161523484122632 0.04737687109885898
1.3431754 0.9161607934890452 0.04765337093139421
1.3429979 0.9161692713074955 0.04793052913746353
1.3428204 0.9161778091637042 0.04820899634912559
1.3426429 0.9161863858112258 0.048488408163605286
1.3424654 0.9161950228789547 0.048769019505156136
1.342288 0.916203693277427 0.049050368052000734
1.3421105 0.9162124302951201 0.04933332351085229
1.3419331 0.9162212010340096 0.04961747204301502
1.3417557 0.9162300329146107 0.049901700484057045
1.3415785 0.9162388985300884 0.05018589207342728
1.3414011 0.9162478313093658 0.05047101342309953
1.3412238 0.9162567980230276 0.05075764587766342
1.3410466 0.9162658263611901 0.05104493443451701
1.3408693 0.9162748949409539 0.051332865761017935
1.340692 0.9162840253680505 0.05162156299297909
1.3405148 0.9162931963794624 0.05191241549089006
1.3403376 0.9163024237593433 0.052206042923165476
1.3401605 0.9163116924728125 0.052499900284167796
1.3399833 0.916321024213425 0.05279737467774063
1.3398062 0.9163303981643406 0.05309669193748403
1.339629 0.9163398359248464 0.05339751034707743
1.339452 0.9163493101378869 0.05370102289664015
1.339275 0.9163588490449677 0.05400766089910206
1.339098 0.9163684318158184 0.054317344557022564
1.338921 0.9163780802638213 0.054628676521535635
1.3387439 0.9163877732625931 0.054941313288136104
1.338567 0.9163975259602166 0.05525703515492564
1.3383901 0.9164073241072744 0.05557577952832354
1.3382132 0.9164171895193797 0.05589671241185413
1.3380363 0.9164271013072934 0.056221161341437655
1.3378594 0.9164370814853378 0.05654874151072621
1.3376826 0.9164471024898383 0.05688073761257344
1.3375058 0.9164571930964605 0.057213908393636784
1.337329 0.9164673320302897 0.05754956551252966
1.3371522 0.9164775413473745 0.057888124089663255
1.3369755 0.9164877999508814 0.05822907545430409
1.3367988 0.9164981229465714 0.058573676790630934
1.336622 0.9165085032707736 0.05892001128906924
1.3364453 0.9165189486352803 0.05926812154192537
1.3362687 0.916529444958521 0.059618047829212706
1.3360921 0.9165400068401969 0.059969881878901767
1.3359154 0.9165506274443891 0.060322873836601926
1.3357389 0.9165613139557831 0.06067696938186015
1.3355623 0.9165720524559406 0.061032773965993235
1.3353858 0.916582864791356 0.06139287269329967
1.3352093 0.9165937303381326 0.06175615334179148
1.3350328 0.9166046634842457 0.062121584562806864
1.3348564 0.9166156506709392 0.06248941790524047
1.33468 0.9166267136589965 0.06286031250475156
1.3345035 0.9166378317341289 0.06323468400562451
1.3343271 0.9166490268995279 0.06361357713990966
1.3341507 0.9166602785197909 0.06399468695344365
1.3339744 0.9166716005807038 0.0643790094134095
1.333798 0.9166829800064795 0.06476487954689811
1.3336217 0.9166944382320878 0.06515364161176333
1.3334454 0.9167059547169536 0.06554517891557209
1.3332692 0.9167175431101089 0.06593872840458649
1.3330929 0.9167291983426847 0.06633345084728659
1.3329167 0.9167409257900485 0.0667289199242493
1.3327405 0.916752712497414 0.06712508572188715
1.3325645 0.916764571561893 0.06752255085640549
1.3323883 0.9167764984008648 0.06792248588192754
1.3322122 0.9167884982245349 0.0683239648904566
1.3320361 0.9168005583952126 0.06872720004551837
1.3318601 0.9168127001477876 0.06913126398698799
1.331684 0.9168249026324102 0.06953635339739524
1.3315079 0.9168371869572484 0.06994140996384854
1.331332 0.9168495237377171 0.07034664449677483
1.331156 0.9168619424303729 0.07075305152608648
1.3309801 0.9168744222027864 0.07116038368456684
1.3308041 0.9168869842485591 0.07156878498975841
1.3306282 0.9168996076349769 0.07197650472254984
1.3304523 0.9169123045302718 0.07238325131448961
1.3302765 0.9169250624427645 0.07278962628543198
1.3301007 0.9169379022826408 0.07319611761753195
1.3299248 0.9169508031505118 0.0736029433843109
1.329749 0.9169637861017506 0.07401070418867722
1.3295733 0.9169768214279724 0.07441813034992058
1.3293974 0.9169899476429035 0.07482490930962565
1.3292217 0.9170031259669388 0.07523185040510749
1.3290461 0.9170163773379653 0.07563941365067428
1.3288704 0.917029698822907 0.07604627096731768
1.3286947 0.9170431022951034 0.07645420585547656
1.3285191 0.9170565579881297 0.0768636488487705
1.3283435 0.9170700960837281 0.077273455625276
1.3281679 0.917083695753664 0.07768423346345062
1.3279924 0.9170973688622419 0.07809653910366089
1.3278168 0.9171111132544281 0.07850900547365533
1.3276414 0.9171249310907618 0.07892135887698122
1.3274659 0.9171388108476408 0.07933325634557566
1.3272904 0.9171527732805836 0.0797452491898609
1.3271149 0.9171667976447558 0.0801577748321406
1.3269396 0.9171808951658811 0.08056940151511673
1.3267641 0.9171950640601827 0.08098073378132996
1.3265887 0.9172093058350553 0.08139179966585239
1.3264134 0.9172236093030206 0.0818032180602239
1.326238 0.9172379954619292 0.0822162748650086
1.3260628 0.9172524338351669 0.08262916210365387
1.3258876 0.917266954972291 0.0830424735752598
1.3257122 0.9172815480867789 0.08345549699415761
1.325537 0.9172962139885789 0.08386848400700313
1.3253618 0.9173109319187178 0.08428196817892328
1.3251866 0.9173257427509524 0.0846960347766007
1.3250115 0.9173406056591705 0.08511010381537881
1.3248364 0.9173555514661246 0.08552446098379454
1.3246613 0.9173705594109857 0.08593763562663069
1.3244861 0.9173856500202094 0.0863509059852122
1.324311 0.9174008027676032 0.08676561968164077
1.324136 0.9174160282419344 0.08718162512922734
1.323961 0.9174313162136086 0.0875977952262148
1.323786 0.9174466873390053 0.08801402252165812
1.323611 0.917462121013638 0.08843069219285002
1.323436 0.9174776379242241 0.088847138254944
1.3232611 0.9174932067197354 0.08926304245000909
1.3230861 0.9175088692076826 0.08967844957870286
1.3229113 0.9175245833113743 0.09009377594410256
1.3227365 0.917540369599442 0.09050854636875234
1.3225616 0.9175562288021433 0.09092284353637238
1.3223867 0.9175721707297048 0.0913363188750109
1.322212 0.9175881633913775 0.09174487616540986
1.3220372 0.9176042373171154 0.09214932104345314
1.3218625 0.9176203713538419 0.09255001677727202
1.3216877 0.9176365855617197 0.09295012626188194
1.321513 0.9176528483438967 0.09335061523374975
1.3213384 0.917669191381342 0.09375145404573494
1.3211638 0.9176855942025097 0.09415312313306555
1.3209891 0.9177020774688921 0.09455469713646039
1.3208145 0.9177186205681507 0.0949562028372367
1.3206398 0.9177352440244959 0.09535696353153303
1.3204653 0.9177519157548055 0.0957577159170002
1.3202908 0.9177686677622865 0.09615859504023289
1.3201163 0.9177854793932908 0.09655914635346002
1.3199418 0.9178023712340134 0.09695968461646062
1.3197674 0.9178193111103589 0.09736079045178123
1.3195928 0.9178363429926978 0.09776287276916121
1.3194184 0.9178534230966635 0.09816580577301186
1.319244 0.9178705838510055 0.09856894800378861
1.3190696 0.9178878046585908 0.09897354531115919
1.3188953 0.9179050946889853 0.09937927211040193
1.3187209 0.9179224570927931 0.09978714175711467
1.3185467 0.9179398891950897 0.10019591079997979
1.3183724 0.9179573822474568 0.10060587516103091
1.3181981 0.9179749571744249 0.10101599141112733
1.3180239 0.9179925811813737 0.10142733054712182
1.3178496 0.9180102995067547 0.10184003845885928
1.3176755 0.9180280672673576 0.10225421242926566
1.3175013 0.9180459177406681 0.10266971593645358
1.3173271 0.9180638301711722 0.10308536539035858
1.317153 0.9180818254525063 0.10350150582577722
1.3169789 0.9180998704373049 0.10391771076452956
1.3168049 0.9181179983275073 0.10433456127274525
1.3166308 0.9181361884040499 0.10475197445121191
1.3164568 0.9181544615046837 0.10516874523335791
1.3162827 0.918172796788481 0.10558686569306928
1.3161088 0.9181912027414365 0.10600528205084135
1.3159348 0.9182096836882973 0.10642379212417445
1.3157609 0.9182282353477411 0.10684425315372857
1.3155869 0.9182468498681813 0.10726672243588863
1.315413 0.9182655484834654 0.10769118279737223
1.3152392 0.9182842977608843 0.10811728033680361
1.3150654 0.9183031316438152 0.10854443911619174
1.3148915 0.9183220424442196 0.108973541392696
1.3147177 0.9183410255829105 0.10940599346221393
1.314544 0.9183600606027099 0.10984098477689952
1.3143702 0.9183791949885742 0.11027892555650855
1.3141965 0.9183983820991816 0.11071938481407234
1.3140228 0.9184176563072219 0.11116145383710241
1.3138491 0.9184369969805264 0.1116048259592148
1.3136754 0.9184564251344022 0.1120485209459063
1.3135017 0.9184759200001259 0.11249339039896941
1.3133281 0.9184954893898633 0.11294136233621231
1.3131545 0.9185151397921297 0.11339133876891207
1.3129809 0.9185348653314231 0.11384268952552447
1.3128074 0.9185546453924077 0.11429657022200436
1.3126339 0.918574528453416 0.11475234632476373
1.3124604 0.9185944667784186 0.11521270407395258
1.3122869 0.9186145095206356 0.11567577764586787
1.3121134 0.918634608400857 0.11613979068460953
1.31194 0.918654798474815 0.1166064515027839
1.3117666 0.9186750452332785 0.11707489928131698
1.3115932 0.9186953979127128 0.1175464135965244
1.3114198 0.9187158080029323 0.11801932904932548
1.3112465 0.918736310780951 0.11849556345678393
1.3110732 0.918756885813959 0.11897295928327574
1.3108999 0.9187775540638501 0.11945120559089459
1.3107266 0.9187982806464567 0.11993085707377839
1.3105533 0.9188191151952865 0.12041210122790126
1.3103801 0.9188400084662947 0.12089470633942334
1.3102069 0.9188609958775462 0.12137864519497903
1.3100337 0.9188820567977649 0.12186386294813806
1.3098606 0.9189031977418034 0.12235041751034405
1.3096874 0.9189244273320537 0.12284011582170007
1.3095143 0.9189457377866558 0.12333287829826689
1.3093412 0.9189671231852328 0.12382584111980106
1.3091681 0.9189886043759492 0.12432011883363255
1.3089951 0.9190101459330813 0.1248143481154175
1.308822 0.9190317983801706 0.12531064759080027
1.3086491 0.9190535115487672 0.1258083053204361
1.3084761 0.91907532123534 0.1263070731252072
1.3083031 0.9190972069160238 0.12680623134672253
1.3081303 0.9191191741136345 0.12730550070938873
1.3079573 0.9191412325601948 0.12780534983261563
1.3077844 0.9191633726360624 0.1283069790419061
1.3076116 0.9191855892820383 0.12881047995652373
1.3074387 0.9192079033135659 0.12931435162289412
1.3072659 0.919230294105388 0.1298174188579469
1.3070931 0.9192527665076765 0.13031924039502382
1.3069203 0.9192753309045059 0.13082157669765782
1.3067476 0.9192979768206176 0.1313241835344758
1.3065748 0.9193206993140203 0.13182745106882068
1.3064022 0.9193435033537035 0.13233151965181827
1.3062295 0.9193663999512389 0.1328355353279474
1.3060569 0.919389378047083 0.13334039901434272
1.3058841 0.9194124489903757 0.13384496766725462
1.3057115 0.9194356013334064 0.13435014404847054
1.305539 0.9194588146265492 0.13485493940229323
1.3053664 0.9194821412792826 0.13535975859364022
1.3051939 0.9195055286808927 0.13586400823426617
1.3050213 0.9195290293877075 0.13636715879492806
1.3048488 0.919552590471512 0.1368709813072381
1.3046764 0.9195762323976979 0.13737516798318855
1.3045039 0.919599967450634 0.13787980518190895
1.3043315 0.9196237833195425 0.1383845785755226
1.304159 0.919647692554673 0.13888992330279146
1.3039867 0.9196716826346092 0.1393958647519097
1.3038143 0.9196957496908233 0.13990105081666204
1.303642 0.9197198973046198 0.14040661574646984
1.3034697 0.9197441386145208 0.14091185033040676
1.3032974 0.919768460309872 0.14141718344143459
1.3031251 0.9197928589685692 0.14192313984588856
1.3029529 0.9198173549822813 0.142429843118414
1.3027806 0.9198419281574453 0.1429364476508252
1.3026085 0.9198665816620507 0.14344340202911085
1.3024362 0.9198913295242628 0.14395113360716866
1.3022641 0.9199161578432202 0.14445998299999446
1.302092 0.9199410636450776 0.14496800971686238
1.3019198 0.9199660668692907 0.14547526437364078
1.3017478 0.9199911300119004 0.14598331786066102
1.3015757 0.9200163081459053 0.14649201485612187
1.3014036 0.920041546236217 0.14700038711658192
1.3012316 0.9200668819329072 0.14750969879025716
1.3010596 0.920092295178153 0.14801898885735243
1.3008877 0.9201177884583563 0.14852893439186315
1.3007157 0.9201433771319588 0.1490392158174439
1.3005438 0.9201690458297825 0.1495497383611406
1.3003719 0.920194792304502 0.15006086717010247
1.3002 0.9202206367405311 0.15057277441453534
1.3000282 0.9202465412136397 0.15108540194139014
1.2998563 0.920272561833229 0.15159780384591898
1.2996845 0.9202986423685875 0.15211028562991152
1.2995127 0.9203248210781405 0.15262364085359004
1.299341 0.9203510779258463 0.15313698119137753
1.2991692 0.9203774329975413 0.1536502833361591
1.2989975 0.9204038477859023 0.15416265921914243
1.2988257 0.9204303789912763 0.15467538062771102
1.2986541 0.9204569697945274 0.1551886985550657
1.2984824 0.9204836587926631 0.15570207549838322
1.2983108 0.920510425867982 0.1562155940975047
1.2981392 0.9205372725043238 0.1567291576328058
1.2979676 0.9205642159729973 0.15724378019973295
1.297796 0.9205912390170026 0.15775748806516718
1.2976245 0.9206183399902127 0.15826936712412898
1.2974529 0.920645538707151 0.1587801903400344
1.2972815 0.920672795979328 0.1592903434564745
1.29711 0.9207001697295737 0.15979979325116758
1.2969385 0.9207276015039115 0.1603058964935869
1.2967671 0.9207551300507988 0.16081278126298454
1.2965957 0.9207827354832658 0.16131918944597284
1.2964243 0.9208104376325787 0.16182487528012643
1.296253 0.9208381971831288 0.1623311662514687
1.2960817 0.9208660534379425 0.16283668494860942
1.2959104 0.9208939862084953 0.16334143529385103
1.295739 0.9209220154825016 0.16384664934172052
1.2955678 0.9209501212707734 0.16435136714304424
1.2953964 0.920978323467142 0.16485562034740048
1.2952253 0.9210065824093803 0.16536089315144478
1.2950541 0.9210349379841678 0.16586728481722454
1.2948829 0.9210633702179618 0.16637332863727022
1.2947117 0.9210918990669927 0.16687931185741914
1.2945406 0.92112048459631 0.167385220050683
1.2943695 0.9211491867531835 0.16789232137622498
1.2941984 0.92117794570473 0.1683998351003512
1.2940273 0.9212068014538471 0.16890684481650367
1.2938563 0.921235733876759 0.16941315890094077
1.2936853 0.9212647426809663 0.16991964144488683
1.2935143 0.9212938484477601 0.17042732903121335
1.2933433 0.921323030850916 0.17093670738007627
1.2931724 0.9213522904103223 0.17144658346735067
1.2930014 0.9213816470891057 0.17195629671559953
1.2928305 0.921411080905695 0.1724655096021675
1.2926596 0.9214405912216651 0.17297612600710907
1.2924887 0.9214701995639316 0.1734874643201834
1.2923179 0.9214998845259744 0.17399889984215308
1.292147 0.9215296469442177 0.17451019618690436
1.2919763 0.9215594857563946 0.17502138053414618
1.2918055 0.9215894228199912 0.17553213313316146
1.2916348 0.9216194360449207 0.17604307401226094
1.291464 0.9216495476991943 0.17655463227159662
1.2912934 0.921679714467828 0.1770665534460552
1.2911227 0.9217099799063353 0.177578942247646
1.290952 0.9217403427142373 0.17809219475957377
1.2907814 0.9217707621121564 0.17860649050545988
1.2906107 0.9218013005172723 0.17912180850075735
1.2904401 0.9218318957089127 0.17963795604919275
1.2902696 0.9218625673979727 0.18015426528463344
1.290099 0.9218933387903704 0.1806710282107887
1.2899284 0.9219242082141755 0.18118807076970567
1.289758 0.9219551343396571 0.18170490822797447
1.2895875 0.921986158430141 0.18222184363164134
1.289417 0.9220172607434955 0.18273791173116888
1.2892466 0.9220484608169428 0.18325361156848566
1.2890762 0.9220797171017706 0.1837696789044282
1.2889059 0.9221110712150415 0.18428646039619995
1.2887354 0.9221425255280994 0.18480310093290644
1.288565 0.9221740557018566 0.18532032253740716
1.2883948 0.9222056421214044 0.18583873089649086
1.2882245 0.922237348944383 0.18635855831761625
1.2880542 0.9222691123163106 0.18687954613135083
1.287884 0.9223009742642068 0.1874006610186955
1.2877138 0.9223329150523373 0.18792146915223532
1.2875435 0.922364954384579 0.18844294483744986
1.2873733 0.9223970726358711 0.18896393320512675
1.2872032 0.9224292668136153 0.1894848760317403
1.287033 0.9224615624058702 0.1900052321454887
1.2868629 0.9224939336226463 0.19052518116085904
1.2866927 0.922526383512459 0.19104512575172555
1.2865227 0.9225589088846281 0.19156603433925262
1.2863526 0.9225915360408369 0.19208857690888687
1.2861826 0.922624238949936 0.1926112197493653
1.2860126 0.9226570209015627 0.1931330549078071
1.2858427 0.9226899013155012 0.1936553356171634
1.2856727 0.9227228607987739 0.1941777414278622
1.2855028 0.9227558956243395 0.19470009902462038
1.2853328 0.922789032713467 0.19522231840335344
1.2851629 0.9228222450120677 0.19574527392547192
1.284993 0.9228555364795565 0.19626821589094612
1.2848232 0.9228889265364855 0.19679242485972817
1.2846534 0.9229223725302023 0.19731696953462297
1.2844836 0.9229559407569677 0.19784109479868964
1.2843138 0.9229895647411189 0.19836561516093082
1.284144 0.9230232875177912 0.19889081109844958
1.2839743 0.9230570897390494 0.19941541708612878
1.2838045 0.9230909906242046 0.19993944055325083
1.2836349 0.9231249469124418 0.20046344224401916
1.2834651 0.9231590256930772 0.20098717156708168
1.2832955 0.9231931596957283 0.20151126212121764
1.2831259 0.9232273923791858 0.20203595712849312
1.2829564 0.9232616802795377 0.2025614574825358
1.2827867 0.923296091276498 0.20308800012413522
1.2826172 0.9233305576241986 0.20361464302650098
1.2824477 0.9233651228958043 0.20413995455527062
1.2822782 0.9233997674517822 0.20466544032730125
1.2821087 0.9234345109061629 0.20519147826114228
1.2819391 0.9234693337664905 0.20571747382839375
1.2817698 0.9235042310117108 0.20624372715090658
1.2816004 0.9235392076480079 0.2067698569951913
1.2814308 0.9235743078016567 0.20729547345579977
1.2812616 0.923609437780791 0.2078211814920386
1.2810922 0.9236446913791243 0.20834700498956601
1.2809228 0.9236800242521372 0.20887296099282499
1.2807535 0.9237154311170971 0.20939921884789922
1.2805842 0.9237509173325182 0.2099264631523165
1.2804149 0.9237865026777176 0.21045440138466948
1.2802457 0.9238221675885405 0.21098224432188453
1.2800765 0.9238579064744514 0.21151036728771413
1.2799073 0.9238937249595164 0.2120391504311129
1.2797381 0.9239296680849458 0.21256902842584785
1.2795689 0.9239656657685914 0.21309920480306851
1.2793999 0.9240017375571148 0.2136302199560366
1.2792307 0.9240379148996813 0.21416194938801567
1.2790617 0.9240741664730643 0.21469481402917692
1.2788925 0.9241105240500604 0.2152279829579873
1.2787235 0.924146955801559 0.21576055115884177
1.2785544 0.9241834678343519 0.2162929131683966
1.2783855 0.9242200537764087 0.216825513250961
1.2782165 0.924256745880495 0.21735836492419597
1.2780476 0.9242935118221853 0.21789135560669812
1.2778786 0.9243303581196117 0.21842456406816296
1.2777097 0.9243673042204021 0.2189582803948942
1.2775408 0.9244043308887094 0.21949365366859377
1.277372 0.9244414315539139 0.22002924738887517
1.2772031 0.9244786392234403 0.22056545424957325
1.2770343 0.9245159209337914 0.22110272908866171
1.2768655 0.9245532836509971 0.2216398204097382
1.2766967 0.9245907466747709 0.222176600427372
1.276528 0.9246282641075119 0.22271347764663207
1.2763592 0.9246659084419726 0.22325116131256176
1.2761905 0.9247036072135104 0.22378903344802165
1.2760218 0.9247414064869623 0.22432793441562018
1.2758532 0.9247792869680128 0.2248663124546155
1.2756845 0.9248172678840804 0.22540436917251683
1.2755159 0.9248553030328323 0.22594323337840502
1.2753474 0.924893438788734 0.22648300674465652
1.2751788 0.9249316558443575 0.22702245907700622
1.2750102 0.924969973451116 0.22756142800972448
1.2748417 0.9250083722671627 0.22810096081883782
1.2746731 0.9250468717782446 0.22864127011423271
1.2745047 0.9250854253841335 0.22918138789677472
1.2743362 0.9251240796566753 0.22972160814054196
1.2741678 0.9251628153318704 0.2302632511020528
1.2739993 0.9252016520858485 0.2308064564452682
1.2738309 0.925240570702517 0.2313502527310971
1.2736626 0.9252795629859151 0.23189391614951368
1.2734942 0.925318637112392 0.23243780341419562
1.2733259 0.9253578125309085 0.23298244330573958
1.2731576 0.9253970699823513 0.23352749692371727
1.2729893 0.9254364289741939 0.23407414263547785
1.2728211 0.925475842458449 0.23462181551894912
1.2726527 0.9255153857948073 0.2351699621878306
1.2724845 0.9255549836758482 0.23571855885927825
1.2723163 0.9255946835341585 0.2362671028664219
1.2721481 0.9256344661004835 0.2368180376152952
1.27198 0.9256743228391391 0.23736868170135753
1.271812 0.9257142623773257 0.23791933406619012
1.2716438 0.9257543326800453 0.23847072985279852
1.2714757 0.9257944574744755 0.23902145887814627
1.2713076 0.9258346846182623 0.2395728219910865
1.2711396 0.9258749662032227 0.2401257481091631
1.2709715 0.9259153792545574 0.2406805124033251
1.2708036 0.9259558470467962 0.24123459974014907
1.2706356 0.9259964176450763 0.24178895223262745
1.2704676 0.9260370716384146 0.24234331837851295
1.2702997 0.926077828491768 0.2428980678267623
1.2701318 0.9261186398914146 0.24345412266412775
1.269964 0.9261595545177229 0.2440118441978027
1.269796 0.9262005822833189 0.24457141176808483
1.2696283 0.9262416554875339 0.24513196715746077
1.2694604 0.9262828422435463 0.24569191370427726
1.2692926 0.9263241326109236 0.24625136588750896
1.2691249 0.9263654777922311 0.2468108560605312
1.2689571 0.9264069265729812 0.24737103213411596
1.2687894 0.9264484597039163 0.24793258090042322
1.2686217 0.9264900967449737 0.24849387113068822
1.268454 0.9265318182532498 0.24905610047620308
1.2682863 0.9265736142584288 0.24962055148917756
1.2681186 0.926615525049285 0.2501860597187539
1.267951 0.9266575105530976 0.25075179688599597
1.2677834 0.926699581231301 0.2513182240342539
1.2676159 0.9267417265717385 0.2518847637171055
1.2674483 0.9267839872270094 0.2524520761854122
1.2672808 0.9268263226082398 0.25302038576191993
1.2671132 0.9268687737312584 0.2535888330180784
1.2669457 0.9269112995493164 0.254157870599349
1.2667783 0.9269538807981952 0.25472856067838073
1.2666109 0.9269965977339282 0.2553000101128302
1.2664435 0.9270393702603698 0.25587203388201823
1.266276 0.9270822788220452 0.2564446197392428
1.2661086 0.92712524307155 0.25701897049791184
1.2659413 0.9271683132299517 0.257593188973388
1.265774 0.9272114389710372 0.258167188521919
1.2656066 0.9272547015719902 0.2587451496057814
1.2654394 0.9272980210217823 0.2593351280479761
1.2652721 0.9273414499571118 0.2599341425536412
1.2651049 0.9273849693299682 0.2605333398693939
1.2649376 0.9274285987710539 0.26113377466258025
1.2647705 0.9274722879668228 0.26173844352724224
1.2646033 0.9275161195687891 0.2623457286007953
1.2644361 0.9275600117960578 0.2629561214114552
1.264269 0.9276040160964366 0.2635681515666175
1.2641019 0.9276481129020705 0.2641813150180495
1.2639349 0.9276922905791026 0.2647949849485698
1.2637677 0.9277365926732478 0.26541160789822427
1.2636007 0.9277809762569799 0.26603049154068675
1.2634337 0.9278254534225646 0.26665056427999756
1.2632667 0.9278700440553047 0.26727081395176533
1.2630997 0.9279147284913469 0.2678926385590023
1.2629328 0.9279594947827663 0.26851505609588994
1.2627658 0.9280043871856046 0.26913862192155547
1.2625989 0.9280493617947625 0.2697661057971515
1.262432 0.928094431490708 0.2703963719117205
1.2622651 0.9281396163999379 0.27102835700424266
1.2620983 0.9281848646491001 0.27166112726906333
1.2619314 0.9282302607419801 0.27229412505098594
1.2617646 0.928275720164751 0.27292813408986993
1.2615979 0.928321295325308 0.2735633048703213
1.2614311 0.928366966832015 0.27420357770871734
1.2612643 0.9284127552769905 0.2748449656844663
1.2610977 0.9284586079330712 0.27548710237462504
1.260931 0.9285045778064273 0.2761316697755819
1.2607642 0.9285506781525134 0.27677685062677293
1.2605976 0.928596863149274 0.27742396319649637
1.260431 0.9286431131328148 0.27807379967241047
1.2602644 0.9286895146771369 0.2787254700840117
1.2600979 0.9287359817554814 0.27937975074837446
1.2599313 0.9287825678964287 0.28003458518506125
1.2597648 0.9288292530755463 0.2806892644714655
1.2595983 0.9288760574791881 0.2813467886584067
1.2594317 0.9289229616171812 0.28200712964086105
1.2592653 0.9289699522399731 0.28266946158571565
1.2590988 0.9290170769752972 0.2833331115228221
1.2589324 0.9290642883657863 0.283996589801875
1.2587659 0.9291116003766776 0.28466278644701987
1.2585996 0.9291589995003634 0.2853314765178687
1.2584332 0.9292065339670823 0.2860004082030419
1.2582669 0.9292541556557407 0.2866709485321278
1.2581005 0.9293019133491308 0.28734410186195053
1.2579343 0.9293497244414428 0.28801741708260975
1.257768 0.9293976719452016 0.28869133924996815
1.2576017 0.9294457416831438 0.289368996389792
1.2574356 0.929493879835043 0.29004789702202644
1.2572693 0.9295421753718365 0.290727855502624
1.2571031 0.9295905395812444 0.2914103260752883
1.2569369 0.929639027177558 0.2920931270799655
1.2567708 0.9296875834651115 0.292775950924724
1.2566047 0.9297362981351862 0.2934605294786885
1.2564386 0.9297850817625496 0.2941471732798114
1.2562726 0.9298339895845484 0.29483646498121313
1.2561065 0.9298830021353075 0.29552836869841437
1.2559404 0.9299321396499405 0.2962214332177103
1.2557744 0.9299813824026086 0.2969157173361035
1.2556084 0.9300307150925629 0.2976117610087248
1.2554425 0.9300801535718768 0.29831099011989143
1.2552766 0.930129718280152 0.29901281311533734
1.2551106 0.9301793896189875 0.29971598733572213
1.2549447 0.9302291876812687 0.3004203028717827
1.2547789 0.9302790569444015 0.30112653477455537
1.2546129 0.9303290893080094 0.3018332947191288
1.2544471 0.9303791930313872 0.3025417604172498
1.2542813 0.9304294244017541 0.3032517060045575
1.2541156 0.9304797273734808 0.30396312404651343
1.2539498 0.9305301948452817 0.3046782207398352
1.2537841 0.9305807346470284 0.3053950114333595
1.2536182 0.9306314398696542 0.3061137848124858
1.2534525 0.9306822177983144 0.3068334979228587
1.253287 0.9307330885520184 0.30755539848677904
1.2531213 0.9307841057191398 0.3082793052676338
1.2529556 0.9308352530504087 0.30900604443603835
1.25279 0.9308864742133224 0.30973683496085386
1.2526244 0.9309378266717397 0.3104702384168703
1.2524588 0.9309892907267499 0.311206027936067
1.2522932 0.9310408867569904 0.3119428303170634
1.2521278 0.9310925576689711 0.31268207608542375
1.2519622 0.9311443985136092 0.3134235993856716
1.2517967 0.9311963148544691 0.3141683574825019
1.2516313 0.9312483646669081 0.3149137746925149
1.2514658 0.9313005278130145 0.3156614363533254
1.2513005 0.931352787422679 0.31641218527396525
1.251135 0.9314051989170529 0.31716411400797406
1.2509696 0.9314577073156408 0.31791941657941647
1.2508043 0.9315103307850561 0.31867806736475107
1.250639 0.931563089904774 0.3194378237834314
1.2504736 0.9316159646032781 0.3201979045049845
1.2503084 0.9316689370289192 0.32096097105778326
1.2501432 0.9317220258348802 0.3217289816266272
1.2499778 0.9317752902621 0.32249915394497514
1.2498126 0.9318286334962783 0.3232698903000133
1.2496475 0.9318820756703745 0.3240417565466863
1.2494823 0.9319356740245006 0.3248153699332811
1.2493172 0.9319893717293256 0.3255920596842978
1.249152 0.9320432265706101 0.3263688177983338
1.2489868 0.9320971806841647 0.3271446421869614
1.2488217 0.9321512530947348 0.32792377111052196
1.2486567 0.9322054253174376 0.3287058836466343
1.2484916 0.9322597561908045 0.3294941555731997
1.2483267 0.9323141882567101 0.33028495930913376
1.2481617 0.9323687408469673 0.3310774343694917
1.2479967 0.932423434459993 0.3318723529025193
1.2478317 0.9324782493462487 0.3326698293463441
1.2476667 0.9325332060991033 0.33346979789740383
1.2475019 0.932588245140269 0.3342724149990672
1.247337 0.9326434270395968 0.3350804908384449
1.2471721 0.9326987322978155 0.3358903368149991
1.2470073 0.9327541816116517 0.33670750869952604
1.2468424 0.932809756125989 0.33752989564752145
1.2466775 0.9328654762966883 0.33835296793972836
1.2465128 0.9329212819155206 0.339177564677774
1.246348 0.9329772335979328 0.3400050213219745
1.2461833 0.9330333119678245 0.3408375463065813
1.2460185 0.9330895379208894 0.3416745317485499
1.2458539 0.933145851417842 0.3425183788184942
1.2456892 0.9332023553386184 0.3433677474529817
1.2455245 0.9332589485382071 0.34422339358818743
1.2453599 0.9333156935128262 0.3450882243789701
1.2451953 0.9333725710984727 0.3459561425563111
1.2450306 0.9334296016811254 0.3468248259830658
1.2448661 0.9334867239362974 0.3476949955477228
1.2447016 0.933543999508203 0.34856621417527517
1.244537 0.9336014502577635 0.3494423846108756
1.2443726 0.9336589720291255 0.35031853008306413
1.2442081 0.9337166696799813 0.3511971882029726
1.2440436 0.9337745224147426 0.3520808279116716
1.2438792 0.9338324684971476 0.35296548335061867
1.2437148 0.933890570258779 0.3538523488939493
1.2435504 0.9339488080502201 0.3547438894929607
1.243386 0.9340072027562405 0.35563754103079326
1.2432216 0.9340657343157482 0.356531823380673
1.2430573 0.9341244231806929 0.35742874357976584
1.242893 0.9341832068902369 0.3583276891936604
1.2427287 0.9342421486397112 0.3592299656421247
1.2425644 0.9343012286909881 0.36013401579266585
1.2424002 0.934360467418297 0.36103926210800236
1.242236 0.934419801762667 0.3619455461041134
1.2420717 0.9344793383494817 0.3628541858361369
1.2419076 0.9345389709568322 0.3637650082410366
1.2417434 0.9345987635499883 0.3646805315190674
1.2415793 0.9346586965691428 0.36559833242186834
1.2414153 0.9347187467916855 0.3665178037766307
1.2412511 0.934778981719146 0.36743906634548257
1.2410871 0.9348393342527349 0.36836352923715454
1.240923 0.9348998286012421 0.3692895443429799
1.240759 0.9349604851370072 0.3702201841242023
1.240595 0.935021284649182 0.3711535519953303
1.240431 0.9350822475219696 0.37209158896263517
1.240267 0.935143310096491 0.37303034171588884
1.2401031 0.9352045365421459 0.37397148970420707
1.2399392 0.9352659077344176 0.37491679794222704
1.2397753 0.9353274439556291 0.3758645000814835
1.2396114 0.9353891259805269 0.37681692998868577
1.2394476 0.9354509292661671 0.377771492359908
1.2392837 0.9355129242129148 0.3787269652377306
1.2391199 0.9355750406655605 0.3796860471973203
1.2389561 0.9356373046228156 0.38064784496112913
1.2387924 0.9356996906671025 0.38161179376277266
1.2386286 0.9357622705235431 0.38257943363221514
1.238465 0.9358249731835347 0.38354899394026776
1.2383012 0.9358878708420632 0.38452309527432843
1.2381375 0.93595089229253 0.38550084321064504
1.2379738 0.936014064278561 0.38648291531255213
1.2378103 0.9360773609337345 0.3874673181790565
1.2376466 0.936140855190761 0.3884535027615352
1.237483 0.9362044746976619 0.38944558125481166
1.2373195 0.936268246971696 0.3904398768438446
1.2371559 0.9363321917295598 0.3914364869699806
1.2369924 0.9363962899360634 0.39243417092972005
1.2368289 0.93646051441968 0.3934362648650888
1.2366654 0.9365249403104016 0.39444111777467106
1.2365019 0.9365894931833488 0.3954479933750156
1.2363385 0.9366542012387304 0.3964567500084864
1.2361751 0.9367190839340562 0.3974686829995715
1.2360116 0.936784122613087 0.39848138516669546
1.2358483 0.9368492887616435 0.39949489134209326
1.235685 0.9369146111176587 0.40051044598033103
1.2355216 0.9369801568528129 0.4015288648835501
1.2353582 0.9370458117957889 0.4025497280164282
1.235195 0.9371115952963378 0.4035755568284233
1.2350317 0.9371775852518432 0.40460518030476716
1.2348685 0.9372437046275047 0.40563612130383997
1.2347052 0.9373100313705829 0.4066682610009361
1.234542 0.9373764875669055 0.40770095073421175
1.2343789 0.9374430545133444 0.4087384904064793
1.2342157 0.9375098493638101 0.4097806702285508
1.2340525 0.9375768051030171 0.41082672098447465
1.2338895 0.9376438923378989 0.41187677460697064
1.2337264 0.9377111418121022 0.4129337080544055
1.2335633 0.9377785737535121 0.413997237165006
1.2334002 0.9378461700907385 0.41506703274597695
1.2332373 0.9379139012637688 0.4161410888033683
1.2330742 0.937981848183415 0.4172233368761587
1.2329112 0.9380499321348348 0.4183148698923966
1.2327483 0.9381181849115288 0.41941197582932777
1.2325853 0.9381866266516786 0.42051792339920296
1.2324224 0.9382552399562625 0.42163499266663107
1.2322595 0.9383239953985263 0.4227627398701211
1.2320966 0.93839297674409 0.423909404860232
1.2319337 0.9384621051796794 0.4250686566701635
1.2317709 0.9385314134391588 0.4262357528014362
1.231608 0.9386009217805238 0.42740783637881424
1.2314453 0.9386705608234228 0.4285862236065371
1.2312825 0.9387404533235323 0.4297761965515573
1.2311198 0.9388104789536416 0.43096699008228806
1.230957 0.9388807082434745 0.43216458135732827
1.2307943 0.9389511234247497 0.43336663062878594
1.2306316 0.9390217443837511 0.43458010863428653
1.230469 0.9390925022912108 0.4358014111884663
1.2303064 0.9391634685778544 0.4370287840313304
1.2301437 0.9392346779713918 0.4382641794205929
1.2299811 0.9393060460847565 0.43950903003452324
1.2298186 0.9393775556765149 0.4407644253675155
1.229656 0.9394493322309156 0.4420326947719514
1.2294935 0.9395212536235803 0.44330858074135576
1.2293309 0.9395934451062653 0.4445918038234985
1.2291684 0.9396657837440856 0.4458872596193614
1.2290059 0.939738343454872 0.44719728168592204
1.2288436 0.9398110538169877 0.4485117721956473
1.2286811 0.9398840408172057 0.4498322160918161
1.2285187 0.9399571799417729 0.45115909979320507
1.2283562 0.94003059796516 0.45248956837705095
1.2281939 0.9401041691899481 0.4538245504801275
1.2280316 0.9401779127674567 0.45516536125830603
1.2278693 0.940251919391678 0.45651128859375684
1.2277069 0.9403261543721334 0.457864996409886
1.2275447 0.9404005457372392 0.45922458182163917
1.2273824 0.9404751677963015 0.4605959516113914
1.2272202 0.9405500039326398 0.46197627385231876
1.2270579 0.9406250737637138 0.46336369129105776
1.2268958 0.9407003046210616 0.464755253493972
1.2267336 0.9407758265223929 0.46615832321445055
1.2265714 0.9408515121187303 0.467571461072927
1.2264093 0.940927436989599 0.46899809633910466
1.2262472 0.941003585192597 0.47043918753581065
1.2260852 0.9410799212492277 0.47189621224486267
1.2259231 0.9411565415090712 0.47336175262578073
1.225761 0.9412333524357481 0.4748365227379374
1.225599 0.9413103939706594 0.47631641712599077
1.225437 0.9413876846418893 0.47780503145943737
1.225275 0.9414652083639583 0.4793006714771371
1.225113 0.9415429835086359 0.4808014091808873
1.2249511 0.9416209365208486 0.4823154750771239
1.2247893 0.9416991442368994 0.4838365245822781
1.2246274 0.9417775896576356 0.4853615179218663
1.2244655 0.941856291236825 0.4868921206249188
1.2243036 0.9419352322331319 0.4884289090035869
1.2241418 0.9420143729475687 0.4899703671271554
1.22398 0.9420938131481557 0.49151747398732665
1.2238182 0.942173454192319 0.4930675640500723
1.2236564 0.9422533377168076 0.49462577614155195
1.2234946 0.942333482801647 0.4961907165704805
1.223333 0.942413813311242 0.4977612227647032
1.2231712 0.942494466614068 0.49933840163228355
1.2230096 0.9425753069633523 0.5009220880845047
1.2228479 0.9426564129871028 0.5025143056777459
1.2226863 0.9427377682220828 0.5041176243270286
1.2225246 0.9428193934522096 0.5057448202902236
1.2223631 0.9429012140178814 0.5073932422929525
1.2222015 0.9429833715296603 0.5090528155770244
1.2220399 0.9430657279808778 0.510716964260558
1.2218784 0.9431483621678542 0.5123801979406154
1.2217169 0.9432312561519558 0.5140448374892314
1.2215555 0.9433143667091964 0.5157107500233797
1.221394 0.9433977989566557 0.5173784315691594
1.2212325 0.9434814478817629 0.5190485085103572
1.2210711 0.9435653577014846 0.5207213209376337
1.2209097 0.9436495466413349 0.5223968615669349
1.2207483 0.9437339974197735 0.5240762949898374
1.220587 0.9438186658409565 0.5257584948431964
1.2204256 0.9439036597054905 0.5274430696584277
1.2202643 0.9439888715609556 0.5291308684846715
1.220103 0.9440743469887721 0.5308199531543444
1.2199417 0.944160103574955 0.5325083180636142
1.2197804 0.9442461237611953 0.5341977887013997
1.2196193 0.9443323615285469 0.5358882134359343
1.2194581 0.944418863156118 0.5375816864110345
1.2192968 0.9445057108260942 0.5392755361086554
1.2191356 0.9445927583626472 0.5409683221354962
1.2189746 0.9446800231183976 0.5426631268927863
1.2188134 0.9447676169836771 0.5443599159588437
1.2186524 0.9448554281053383 0.5460565717753176
1.2184912 0.944943568953609 0.5477534213896235
1.2183301 0.9450319266885434 0.5494517433360748
1.2181691 0.9451205492918676 0.5511501481735943
1.2180082 0.9452093883394328 0.5528497781465405
1.2178471 0.945298558427983 0.5545505470326864
1.2176862 0.9453879448505975 0.5562523431132896
1.2175252 0.9454775967318686 0.5579559655805874
1.2173643 0.9455675313734266 0.5596596600408109
1.2172034 0.945657731731348 0.5613651669530726
1.2170424 0.9457482153317405 0.5630727206405536
1.2168816 0.9458388980998238 0.5647836318143182
1.2167207 0.945929932359163 0.5664970144668267
1.2165599 0.9460211660047175 0.5682097324301401
1.2163991 0.9461126837579477 0.5699225767857079
1.2162384 0.9462044002724762 0.5716363722428337
1.2160776 0.946296469506129 0.5733547607653128
1.2159169 0.9463887379955132 0.5750737830504232
1.215756 0.9464813601651548 0.5767937143076786
1.2155954 0.9465741812975325 0.5785129706909133
1.2154348 0.9466672184779347 0.5802343519250687
1.2152741 0.9467605929260323 0.5819588196770777
1.2151134 0.9468542533705967 0.583686175106031
1.2149528 0.9469481130731647 0.585413492591001
1.2147923 0.9470422589368938 0.5871429866188438
1.2146317 0.9471366740328612 0.588874193443107
1.2144711 0.9472313758922366 0.5906073951889823
1.2143106 0.9473262769467625 0.5923404287394671
1.2141501 0.9474215355552367 0.5940755541708871
1.2139896 0.9475169933069751 0.5958116564818101
1.2138292 0.9476127383104848 0.5975481820076651
1.2136687 0.9477087535113149 0.5992880835658728
1.2135082 0.9478050567150141 0.6010290567903649
1.2133479 0.9479015587926857 0.6027698664528243
1.2131875 0.947998420639325 0.6045099544479778
1.2130271 0.9480954807238744 0.6062499716947685
1.2128668 0.9481928288341323 0.6079932884349069
1.2127064 0.9482904479276196 0.6097398663103717
1.2125462 0.9483882831328971 0.611487148701711
1.2123859 0.9484864624996387 0.6132329515297399
1.2122257 0.9485848573204778 0.6149808201060242
1.2120655 0.9486835237185475 0.6167306373035885
1.2119052 0.9487824790297323 0.6184792337850988
1.211745 0.9488817058278254 0.6202274885948225
1.2115848 0.9489812216007041 0.6219793026609194
1.2114247 0.9490809353354711 0.6237333186608465
1.2112646 0.9491809384841562 0.6254861641607558
1.2111045 0.9492812135468822 0.6272381333607967
1.2109444 0.9493817777660746 0.6289906761388879
1.2107843 0.9494826141124271 0.630746519623733
1.2106242 0.9495837404010454 0.6325034917306772
1.2104642 0.9496850637142734 0.6342597468895351
1.2103043 0.9497866767789017 0.6360171212408269
1.2101443 0.9498885625408084 0.637778725173084
1.2099843 0.9499907389121368 0.6395395764182288
1.2098244 0.9500931118053109 0.6413007860981708
1.2096645 0.950195851834386 0.6430640058867045
1.2095046 0.9502987883631645 0.6448284339621728
1.2093447 0.9504020159217023 0.6465931683389152
1.2091849 0.9505055168476124 0.648360902677211
1.209025 0.9506093095520666 0.6501311431244602
1.2088652 0.9507133765012221 0.6519045766100872
1.2087054 0.9508176582917278 0.6536799910512378
1.2085457 0.9509222147627597 0.6554553502419823
1.208386 0.9510270639181544 0.657233231618998
1.2082262 0.9511321883483903 0.6590135299756595
1.2080665 0.9512376061130602 0.6607938108773141
1.2079068 0.9513432205953485 0.6625772246429
1.2077471 0.9514492081732342 0.6643639389215166
1.2075875 0.9515553929938069 0.6661535965462669
1.2074279 0.9516618726166111 0.6679428856489935
1.2072682 0.9517686288968364 0.6697351176301556
1.2071087 0.9518756006120789 0.6715288824870035
1.2069491 0.9519829293718269 0.6733197480763679
1.2067896 0.952090472612349 0.6751117719819247
1.2066301 0.9521982929184319 0.6769066392401868
1.2064706 0.9523064085094065 0.6787010472524229
1.2063111 0.9524148014454089 0.680498053962869
1.2061517 0.9525234087961951 0.6822939200315158
1.2059922 0.952632374756348 0.6840892072362307
1.2058328 0.9527415546109558 0.6858878856663311
1.2056735 0.9528510122772524 0.6876872205314334
1.2055141 0.9529607656547993 0.6894865615510101
1.2053548 0.9530707147098827 0.6912886905691746
1.2051954 0.9531810423820073 0.6930906260673743
1.2050362 0.9532915654983063 0.6948941007385879
1.2048769 0.9534023850077288 0.6966972206912325
1.2047176 0.9535134826039977 0.6985016698274219
1.2045584 0.9536248770497555 0.7003100123288407
1.2043991 0.9537365503464077 0.7021171261689549
1.20424 0.9538484366338537 0.7039238942735743
1.2040807 0.9539606856916765 0.7057344044821287
1.2039216 0.9540731481110566 0.707547224352598
1.2037624 0.9541858901177378 0.7093613050599552
1.2036034 0.9542988453050811 0.7111774388585751
1.2034442 0.9544121652460895 0.7129924796000557
1.2032852 0.9545256978354975 0.7148088984309746
1.2031262 0.9546395104837428 0.7166252766801539
1.202967 0.954753706380256 0.7184423290693864
1.2028081 0.9548680111520906 0.7202612486450913
1.2026491 0.954982699974714 0.7220805635720651
1.2024901 0.9550976690972066 0.7238989252587056
1.2023312 0.9552128499351887 0.7257179386545118
1.2021723 0.9553283110388974 0.72753868150751
1.2020134 0.9554440705009393 0.7293607035507778
1.2018545 0.9555601106459466 0.7311835310853686
1.2016957 0.9556763620645939 0.7330062344223224
1.2015368 0.9557929815341905 0.734828512203169
1.201378 0.9559098117918106 0.736652938725606
1.2012192 0.9560269229966526 0.7384769030317316
1.2010604 0.9561443325129172 0.7403006443800652
1.2009016 0.9562620229072288 0.7421245524652659
1.200743 0.9563799233683551 0.7439533855531935
1.2005842 0.9564981943445396 0.7457832949546443
1.2004255 0.9566166755184525 0.7476151423212576
1.2002668 0.9567354389319714 0.7494478481223334
1.2001082 0.9568545016688972 0.7512811262959217
1.1999495 0.9569738468810469 0.7531155687060814
1.199791 0.9570934018707403 0.7549515597687398
1.1996323 0.9572133297427916 0.7567888245939667
1.1994737 0.9573334673380454 0.7586281418011531
1.1993152 0.9574538881726377 0.76046625354973
1.1991568 0.9575745181506102 0.7623079148358569
1.1989982 0.9576955228493307 0.7641510532613212
1.1988397 0.9578168280675118 0.7659962050710182
1.1986812 0.9579383264457132 0.7678449678596356
1.1985228 0.9580601261117834 0.7696948025597756
1.1983644 0.9581822106447814 0.7715449943107424
1.198206 0.9583045967113455 0.7733978441507707
1.1980476 0.958427175773287 0.775249775754784
1.1978892 0.9585501487469889 0.7771018562570567
1.1977309 0.9586733142537625 0.7789557959512866
1.1975726 0.9587967817754198 0.7808125949371676
1.1974143 0.9589205352108274 0.7826727682608344
1.1972561 0.959044498148941 0.7845344897184122
1.1970978 0.9591688409994933 0.7863954330081951
1.1969396 0.9592933926192088 0.7882548488841873
1.1967813 0.9594183243974135 0.7901156331334951
1.1966231 0.9595434651653642 0.7919848805939124
1.196465 0.9596687993476289 0.7938576983859483
1.1963068 0.9597945324207856 0.7957302287091357
1.1961488 0.9599204586889204 0.7976040351133915
1.1959906 0.9600467845985169 0.7994785734815416
1.1958325 0.960173303554034 0.8013556044634305
1.1956744 0.9603001275398008 0.8032326666250953
1.1955163 0.9604272398924539 0.8051082990803714
1.1953584 0.9605545609753456 0.8069860778616127
1.1952003 0.9606822669756698 0.8088658456998653
1.1950424 0.9608101816615633 0.8107447608883348
1.1948844 0.9609383851477944 0.8126268023257631
1.1947265 0.961066894213573 0.814509452470826
1.1945685 0.9611956926159406 0.8163954680889973
1.1944107 0.9613246997680012 0.8182808663608497
1.1942528 0.9614539964137636 0.8201697105105923
1.1940949 0.9615836974460301 0.8220580217149007
1.1939371 0.9617135902030881 0.8239466514189854
1.1937792 0.961843789701256 0.825837871438133
1.1936215 0.9619741808170188 0.8277314001705617
1.1934637 0.962104978133915 0.8296281208857995
1.193306 0.9622359674917998 0.8315282832298303
1.1931483 0.9623672653700518 0.8334312662164273
1.1929905 0.9624988549516426 0.8353358780645989
1.1928328 0.9626307538701436 0.8372462695056313
1.1926751 0.9627629457868753 0.839158620238596
1.1925175 0.9628953478639299 0.8410747302794245
1.1923599 0.963028043653332 0.8429920834806984
1.1922023 0.9631610502019995 0.8449128467395706
1.1920447 0.9632943513040436 0.8468358203086538
1.1918871 0.9634279638096105 0.8487588126677423
1.1917295 0.9635618710540845 0.8506819558486294
1.1915721 0.9636959884999141 0.8526102165504285
1.1914146 0.963830401526659 0.8545398996212125
1.1912571 0.9639651267074885 0.8564706924799578
1.1910996 0.9641001479041741 0.8584037531353337
1.1909422 0.9642354819811623 0.8603402532047331
1.1907848 0.9643710105280342 0.8622839226632832
1.1906273 0.9645069565783404 0.8642313205422867
1.19047 0.964643098053558 0.8661834295212146
1.1903126 0.9647795555303655 0.8681395853179291
1.1901553 0.9649163126652989 0.870099769583627
1.189998 0.9650532831278806 0.8720632390951805
1.1898407 0.9651906582216182 0.8740292622603401
1.1896834 0.9653282472053842 0.8760023710626035
1.1895262 0.9654661388057173 0.877985556185973
1.189369 0.9656043512558724 0.8799758569206728
1.1892117 0.965742869100535 0.8819791404519222
1.1890545 0.9658817115227729 0.8839952738793582
1.1888974 0.9660207577240454 0.8860218441865795
1.1887403 0.9661601314847054 0.8880550611021423
1.1885831 0.9662998165401113 0.8900924244203556
1.188426 0.9664398311623196 0.8921438519724115
1.1882689 0.9665801605106374 0.8942053530975411
1.1881118 0.966720822882889 0.8962762070045692
1.1879548 0.9668616956300308 0.898350322833406
1.1877978 0.9670029024691826 0.9004260887157783
1.1876408 0.9671444270102221 0.9025027658644625
1.1874838 0.9672862861144002 0.9045833210374099
1.1873268 0.9674284639363209 0.9066683476359974
1.1871699 0.9675708696194781 0.9087595527765613
1.1870129 0.9677137042637769 0.9108598396288574
1.186856 0.9678567685582183 0.9129641066388281
1.1866992 0.9680001550393008 0.9150724638059218
1.1865423 0.9681438807453346 0.9171833182592747
1.1863855 0.9682878202023578 0.9192997252301119
1.1862286 0.9684322096961747 0.9214171621251955
1.1860719 0.9685768131328819 0.9235376004427671
1.1859151 0.9687217582428804 0.9256687476899105
1.1857584 0.96886702948786 0.9278053113086504
1.1856016 0.9690126447004533 0.9299510612266395
1.1854448 0.9691585882710008 0.932099076406082
1.1852882 0.9693047658376708 0.934252137835268
1.1851315 0.9694512729300137 0.9364103450237984
1.1849749 0.969598126721147 0.9385751837282422
1.1848183 0.969745311622857 0.9407394476784829
1.1846616 0.9698928439880901 0.9429115505000067
1.1845051 0.970040596992924 0.9450974000797646
1.1843485 0.9701888134983261 0.9472864166055645
1.184192 0.9703372518875049 0.9494792193671646
1.1840354 0.9704860421946525 0.9516778924955077
1.1838789 0.9706351686349365 0.9538782180934051
1.1837224 0.9707846477836439 0.9560808667472734
1.183566 0.9709343496171795 0.9582863157461506
1.1834095 0.9710845192219757 0.9604947274545973
1.183253 0.9712349119375373 0.9627085098705264
1.1830966 0.9713856597083809 0.9649280194507773
1.1829402 0.9715367466381926 0.9671516509698146
1.182784 0.9716880743595512 0.9693770305261723
1.1826276 0.9718398573940703 0.9716023794506031
1.1824713 0.9719918809107617 0.9738318365962271
1.182315 0.9721442450298271 0.9760646824259969
1.1821587 0.9722969665065944 0.9783016340299904
1.1820024 0.9724500295424542 0.9805374974738743
1.1818463 0.9726033329349435 0.982773858974094
1.18169 0.9727570952995032 0.9850158977677947
1.1815338 0.9729110987155887 0.9872607838890898
1.1813776 0.9730654448112352 0.9895056411090776
1.1812215 0.9732201494933793 0.9917525217397611
1.1810653 0.9733751973457504 0.9940017900672521
1.1809092 0.9735306049058207 0.9962590969837684
1.1807531 0.9736862388970007 0.9985268930821953
1.1805971 0.973842235394624 1.0008018544200796
1.180441 0.9739985793939337 1.0030829471729148
1.180285 0.9741552877596992 1.0053695881095728
1.1801289 0.9743123452464492 1.0076587443326521
1.179973 0.9744696479909197 1.0099542364241851
1.179817 0.97462742172086 1.0122528924245746
1.179661 0.9747854416633721 1.0145609376617035
1.1795051 0.9749438144711513 1.0168766510472613
1.1793492 0.9751025566432812 1.0192011242017975
1.1791934 0.9752615327479411 1.0215362199470155
1.1790375 0.9754210032170132 1.0238827168290219
1.1788816 0.9755807102173235 1.0262358049170426
1.1787258 0.9757407921035555 1.0285964804410586
1.17857 0.9759012349069504 1.0309682619528726
1.1784142 0.9760620557753132 1.0333496705510077
1.1782584 0.9762232406727201 1.0357406438773373
1.1781027 0.976384682728152 1.038137553869935
1.1779469 0.9765466145743066 1.0405388820101866
1.1777912 0.9767088043226857 1.0429450587057636
1.1776356 0.9768713614871603 1.0453558161305014
1.17748 0.9770341771903187 1.0477727105525705
1.1773243 0.9771974867014571 1.0501908482906783
1.1771687 0.9773610546033905 1.052608324319141
1.177013 0.9775251169994463 1.0550265148833975
1.1768575 0.9776894370043486 1.0574417831121918
1.1767019 0.9778541256465446 1.05986053454892
1.1765465 0.978019071784449 1.0622840787175243
1.1763909 0.9781845143891174 1.0647096042366695
1.1762354 0.978350214586626 1.0671373763856375
1.1760799 0.9785164126467635 1.0695682185279878
1.1759244 0.9786828685621973 1.0720024808743254
1.1757691 0.9788495680530486 1.0744397769611618
1.1756136 0.9790167817058758 1.0768791638629829
1.1754582 0.9791843677480246 1.0793245462710563
1.1753029 0.9793522130490582 1.081779315629555
1.1751475 0.9795204331526016 1.0842432456941147
1.1749922 0.9796890439965373 1.0867178790412404
1.1748369 0.9798580327349613 1.089201027209551
1.1746815 0.9800274148124543 1.091689912213386
1.1745263 0.9801970462986145 1.0941821470563207
1.174371 0.9803672029542765 1.096682249907561
1.1742158 0.9805376105253701 1.0991923255480534
1.1740606 0.9807084156095877 1.1017093088393475
1.1739054 0.9808796046110326 1.1042338560093712
1.1737503 0.9810510612279018 1.1067608680730134
1.1735951 0.9812230347752816 1.1092896965723107
1.17344 0.9813952760319006 1.111824852631337
1.1732849 0.9815679037705621 1.114366036536737
1.1731298 0.9817409331281306 1.1169112365789666
1.1729747 0.9819143504375122 1.119461769158259
1.1728197 0.9820880370838513 1.1220143091746508
1.1726646 0.9822622465751817 1.1245748285122956
1.1725097 0.9824367266038937 1.1271404657763409
1.1723547 0.9826115975049017 1.129712389294881
1.1721997 0.9827868744378895 1.1322867523409268
1.1720448 0.9829625433407396 1.1348643943436922
1.1718899 0.9831384839651908 1.1374490969320903
1.1717349 0.9833149537865331 1.1400367681478
1.1715801 0.9834916957639249 1.1426272183262436
1.1714252 0.9836688320922236 1.1452196845091323
1.1712704 0.9838463771407303 1.147816793275673
1.1711155 0.9840243176826406 1.1504167628453457
1.1709608 0.9842025307581589 1.153021434169996
1.1708059 0.9843812778782529 1.1556278153535444
1.1706512 0.9845602975325015 1.1582364830264815
1.1704965 0.9847397144561715 1.1608500176701537
1.1703417 0.9849195429085214 1.1634683349100696
1.1701871 0.9850996311339391 1.1660898886397113
1.1700324 0.9852802710278383 1.1687162960939659
1.1698778 0.9854611713186494 1.1713471194885436
1.1697232 0.9856424854427284 1.173979795748065
1.1695685 0.9858242001028446 1.1766182580652733
1.1694139 0.98600633002713 1.1792611312175478
1.1692593 0.986188861815513 1.1819056554780072
1.1691048 0.9863716685168096 1.1845533908450103
1.1689502 0.986555019116709 1.1872045752190485
1.1687957 0.9867386450203063 1.1898601504549915
1.1686412 0.9869226747523677 1.1925191899333902
1.1684868 0.9871069796122132 1.1951767515266238
1.1683323 0.9872918308275584 1.197836301182489
1.1681778 0.9874770999039774 1.2005001751346076
1.1680235 0.987662630973496 1.2031707260132274
1.1678691 0.9878485812658709 1.2058418659415195
1.1677147 0.9880349371464535 1.208513426868185
1.1675603 0.9882217123841985 1.2111868925538745
1.1674061 0.988408749228576 1.2138650025355535
1.1672517 0.9885963511498675 1.2165440007740818
1.1670974 0.9887842145082182 1.2192241103827743
1.1669432 0.9889724986951448 1.221909129664494
1.1667889 0.9891611903663533 1.224598315581154
1.1666347 0.9893503042288719 1.2272920577586974
1.1664805 0.9895396804539037 1.229991416420139
1.1663263 0.9897296271682898 1.2326964774746796
1.1661721 0.9899198370505433 1.2354035947118716
1.166018 0.9901104715309939 1.238112419432251
1.1658639 0.9903015165495095 1.2408235221377346
1.1657097 0.9904929869039767 1.2435385879664713
1.1655557 0.990684720316301 1.246255353990603
1.1654017 0.9908768796192995 1.2489760389495392
1.1652476 0.9910696002097232 1.2517005886883104
1.1650935 0.9912625987336497 1.2544292131876233
1.1649395 0.9914560108210592 1.2571627956376825
1.1647856 0.9916497015293819 1.2599044458847652
1.1646316 0.9918439580869384 1.2626521105981112
1.1644777 0.9920384944647915 1.2654058089538252
1.1643238 0.9922334482285781 1.2681647175175952
1.1641699 0.9924288340034214 1.270932101463478
1.164016 0.9926246391724852 1.2737011539701306
1.1638621 0.9928208775138868 1.2764758775040514
1.1637083 0.9930173840192825 1.2792513390234617
1.1635544 0.9932144768827591 1.2820304132277738
1.1634007 0.9934118380114265 1.2848127779199443
1.1632469 0.9936096340117199 1.2875987590624742
1.1630931 0.9938078522401602 1.290392481804916
1.1629394 0.9940063531777926 1.2931895849880217
1.1627856 0.994205432094353 1.2959953554694077
1.162632 0.9944047949213153 1.2988046593444047
1.1624783 0.9946045829417652 1.3016178250317194
1.1623247 0.9948048106604761 1.30444024607932
1.162171 0.9950054656366406 1.3072647769426244
1.1620173 0.9952065614709165 1.3100926105358308
1.1618638 0.9954079292427843 1.3129267847743211
1.1617103 0.9956097395793823 1.3157695653926134
1.1615567 0.9958119800247199 1.3186150036019226
1.1614032 0.9960146647192161 1.3214720374366615
1.1612496 0.9962177822843015 1.3243384626922783
1.1610961 0.9964213467065692 1.3272064157868197
1.1609427 0.9966251867102849 1.330078023654656
1.1607893 0.9968294747256405 1.3329605194637055
1.1606357 0.9970343578636853 1.3358460444493818
1.1604824 0.9972393719369337 1.3387368587630564
1.160329 0.9974449830267665 1.3416315176018732
1.1601756 0.9976510447483766 1.344530796694077
1.1600223 0.9978573850281085 1.3474368606309908
1.159869 0.9980641775323531 1.3503473567720452
1.1597155 0.99827157157145 1.3532644896617319
1.1595623 0.9984790967655156 1.356186177183634
1.159409 0.9986872256554082 1.359114006692122
1.1592557 0.9988958102141425 1.3620512309165171
1.1591026 0.9991046769230488 1.3649962940531848
1.1589494 0.9993140016235663 1.367949584180449
1.1587962 0.9995237732671444 1.37091321675269
1.158643 0.9997340058090411 1.3738853047425788
1.1584898 0.9999446881970273 1.3768691384358038
1.1583368 1.0001556702241157 1.3798598937791196
1.1581836 1.0003672691450345 1.3828600186301314
1.1580305 1.000579169355869 1.3858666397346635
1.1578774 1.0007915241921925 1.3888820267115316
1.1577244 1.0010043473110566 1.3919031887620081
1.1575713 1.0012176270959932 1.3949309837622736
1.1574184 1.0014312104939775 1.3979635397467318
1.1572653 1.0016454186848935 1.4009996055657383
1.1571124 1.001859930810791 1.4040404823136947
1.1569594 1.002074902427785 1.4070883027172043
1.1568065 1.0022903467905968 1.41014206221056
1.1566536 1.002506084179293 1.413201627872172
1.1565007 1.0027224645562436 1.4162678683713275
1.1563479 1.0029391388940243 1.4193372706965468
1.156195 1.0031562890912473 1.422413834310626
1.1560422 1.0033739039952467 1.4255017432737742
1.1558894 1.0035919982102355 1.4286039859916968
1.1557366 1.0038105609337449 1.4317136708197713
1.1555839 1.0040294345591403 1.4348281588169136
1.155431 1.0042489494832938 1.4379501491766962
1.1552783 1.0044687764446045 1.4410780351124017
1.1551256 1.0046890755132847 1.4442125023881442
1.154973 1.0049096872109429 1.4473505769372184
1.1548203 1.00513094507191 1.4504970323188418
1.1546676 1.0053526901055887 1.4536525823622595
1.154515 1.0055747383740763 1.4568220699524794
1.1543624 1.0057972773414174 1.4600016243119502
1.1542099 1.006020295845486 1.4631879755542172
1.1540573 1.006243807385254 1.4663838794745672
1.1539048 1.0064676259534695 1.4695863070437836
1.1537522 1.0066921146734618 1.472792321542422
1.1535997 1.006916910883301 1.476002602384615
1.1534473 1.0071422032164863 1.4792174064833572
1.1532948 1.0073679796653354 1.482434503287174
1.1531423 1.0075942529801236 1.4856533981610762
1.1529899 1.0078210111100476 1.4888763231937763
1.1528375 1.0080480893906703 1.4921018234176286
1.1526852 1.0082756533373531 1.49533475194989
1.1525328 1.0085037162986938 1.4985689777496563
1.1523805 1.0087322658860747 1.5018064241527265
1.1522281 1.008961315174479 1.505045209638746
1.1520758 1.0091908518721675 1.5082899007350705
1.1519235 1.0094207095962404 1.5115374849050378
1.1517713 1.0096510556615876 1.5147910488045062
1.151619 1.0098820848045933 1.5180510170780952
1.1514668 1.0101132418902563 1.5213138958605328
1.1513146 1.0103450837896133 1.5245798723091342
1.1511624 1.010577416326178 1.5278469898970326
1.1510103 1.0108100705595708 1.5311150211188522
1.1508582 1.0110432155366267 1.5343862399945394
1.1507059 1.0112770480625375 1.5376604080267628
1.150554 1.0115110053632934 1.540935684583867
1.1504018 1.0117456514750838 1.5442151646717097
1.1502497 1.011980789920205 1.5474976962237557
1.1500977 1.01221625001987 1.5507846954434779
1.1499457 1.012452203263574 1.5540735066940108
1.1497937 1.012688663154421 1.557364859608396
1.1496418 1.0129256169181455 1.5606589843906098
1.1494898 1.0131630782875038 1.5639577492010925
1.1493378 1.0134010347281794 1.567259770788633
1.1491859 1.0136393128294705 1.57056555507116
1.149034 1.0138780867501438 1.573874799488484
1.1488822 1.014117369978063 1.5771868608979636
1.1487303 1.0143571499622241 1.580502379275787
1.1485784 1.0145974402172488 1.5838206291744639
1.1484265 1.0148382282795771 1.5871448958066923
1.1482748 1.0150793389703034 1.5904774440597658
1.148123 1.0153209493379536 1.5938148526769371
1.1479713 1.0155630727650002 1.5971541156381317
1.1478195 1.015805696688897 1.600495806421622
1.1476678 1.0160488340651865 1.603835547138478
1.1475161 1.016292280295108 1.607175452627431
1.1473644 1.0165364317904246 1.6105213495620028
1.1472127 1.0167808923634034 1.6138688527593106
1.1470611 1.0170258674788855 1.6172207133624859
1.1469095 1.01727134444402 1.6205743482165582
1.146758 1.017517143286782 1.6239312704490292
1.1466063 1.0177636383612694 1.627291061340291
1.1464548 1.018010455312475 1.6306546352828333
1.1463032 1.0182579704451946 1.6340207478454596
1.1461517 1.0185058074340205 1.6373905296021363
1.1460003 1.0187539537080164 1.6407654152672997
1.1458488 1.0190028133485662 1.6441437107773211
1.1456972 1.0192521786249507 1.6475227416495155
1.1455458 1.0195018656576311 1.6509037503604966
1.1453944 1.019752058649695 1.654289360486022
1.145243 1.020002770695126 1.6576776451047113
1.1450917 1.0202539895728993 1.6610669645956142
1.1449403 1.0205057279015641 1.664457727402536
1.144789 1.0207577749017112 1.667853020689216
1.1446376 1.0210105412952173 1.6712517531280113
1.1444863 1.021263616428934 1.6746517457103207
1.144335 1.0215172122687692 1.6780490171393478
1.1441838 1.021771315385233 1.681444210319724
1.1440326 1.022025737706728 1.6848363550866516
1.1438813 1.0222808670761663 1.6882220688570932
1.1437302 1.022536313108339 1.6916050323764034
1.143579 1.0227922642124934 1.6949876412706766
1.1434278 1.0230487326979076 1.6983673656827865
1.1432767 1.0233057055730477 1.7017441775488098
1.1431255 1.0235631950514177 1.7051201870609514
1.1429745 1.0238209849196276 1.708494091715042
1.1428233 1.0240794946305016 1.7118688172691099
1.1426723 1.0243383038315965 1.7152446036480826
1.1425213 1.0245976292428796 1.7186179520650804
1.1423702 1.0248574575268607 1.7219885677915678
1.1422193 1.0251175957923502 1.7253596300570344
1.1420683 1.0253784423548933 1.7287295044559738
1.1419173 1.0256395977672959 1.7320991135991377
1.1417664 1.0259012555958644 1.7354696234117892
1.1416155 1.0261634281317278 1.7388374683142922
1.1414646 1.0264261026163919 1.7422039990029283
1.1413137 1.026689291263197 1.745568648031691
1.1411629 1.0269527730957804 1.7489337071832924
1.141012 1.0272169772840545 1.7522955537499618
1.1408612 1.027481473119665 1.755656037918386
1.1407104 1.0277464822008533 1.7590157360911272
1.1405596 1.0280119914631958 1.7623771316735137
1.1404089 1.028277803893034 1.7657382792455192
1.1402581 1.0285443269841266 1.769098832074531
1.1401074 1.0288111519721692 1.7724569607635905
1.1399567 1.0290784762584004 1.7758093229391494
1.139806 1.029346311750654 1.7791596249829282
1.1396554 1.0296146458960578 1.782512944258859
1.1395047 1.0298834919638082 1.7858695284843404
1.1393541 1.0301526244115753 1.7892287422739495
1.1392034 1.0304224827410033 1.792588334864895
1.1390529 1.030692626783381 1.7959479821638926
1.1389023 1.0309632832675826 1.7993065864673479
1.1387517 1.031234438836662 1.802666348097148
1.1386013 1.0315058917831676 1.8060254965891696
1.1384507 1.0317780591433061 1.809387055789995
1.1383003 1.0320505234806685 1.8127513039161758
1.1381499 1.032323487489905 1.8161165296886155
1.1379994 1.0325969644320445 1.8194837121014131
1.137849 1.0328709415665764 1.8228529600615526
1.1376985 1.0331454324257758 1.8262268808821032
1.1375482 1.033420206400844 1.8295991431785454
1.1373978 1.0336957121787524 1.832972882842463
1.1372474 1.0339715004247096 1.8363495178119371
1.1370971 1.0342478029895177 1.8397270729854798
1.1369469 1.0345243871740486 1.843106547719244
1.1367966 1.0348017057914518 1.8464873115090454
1.1366463 1.0350795260033203 1.8498702450354658
1.1364961 1.035357640964819 1.8532563203921528
1.1363459 1.0356362582160752 1.856648030001252
1.1361957 1.0359153918381452 1.8600416329115055
1.1360455 1.0361950286188077 1.8634375110317198
1.1358953 1.0364751822595168 1.8668336141787272
1.1357452 1.0367556166414216 1.8702333900878585
1.1355951 1.0370365682884866 1.8736338769795016
1.1354449 1.037318247073927 1.8770346575422296
1.1352948 1.0376002198243608 1.8804415226024023
1.1351448 1.0378824729705491 1.8838505898443618
1.1349947 1.0381654691225235 1.8872625495259208
1.1348448 1.0384487456006293 1.8906784377476524
1.1346947 1.0387327668999367 1.8940941199391976
1.1345447 1.0390170677477317 1.8975078499100213
1.1343948 1.0393018876519473 1.9009238924467124
1.1342448 1.0395872129708676 1.9043402939849068
1.134095 1.0398728305088258 1.9077606208080642
1.133945 1.0401591815130762 1.911180838976509
1.1337951 1.0404458240319048 1.9146014388358004
1.1336453 1.0407329724504442 1.9180202017056422
1.1334955 1.041020639462254 1.921435791378674
1.1333456 1.0413088117067453 1.9248518884339592
1.1331958 1.0415975024457418 1.928267687277639
1.133046 1.0418864682657822 1.9316834626015198
1.1328962 1.0421761826972893 1.9350983106656936
1.1327465 1.04246617089112 1.9385090512357117
1.1325967 1.0427566764373533 1.9419190235142247
1.132447 1.04304768591901 1.9453317343406549
1.1322974 1.0433389810480398 1.9487435192258287
1.1321477 1.0436310124710502 1.952157033591445
1.1319981 1.043923328757794 1.9555697738191622
1.1318485 1.0442161488846793 1.9589819136082531
1.1316988 1.0445094862105608 1.962394650292447
1.1315492 1.0448033273302653 1.9658052691895191
1.1313996 1.0450976852373566 1.969214921852119
1.1312501 1.0453923115406683 1.972624363144607
1.1311005 1.0456876894783211 1.9760304782268638
1.130951 1.0459833341877027 1.9794349777617113
1.1308016 1.0462794947190641 1.9828384765269138
1.1306521 1.0465761568096101 1.986236447981789
1.1305027 1.0468730963489623 1.9896305875324114
1.1303532 1.0471707734604352 1.9930243107080303
1.1302038 1.047468726701443 1.996416547128973
1.1300545 1.047767179757946 1.999806133824819
1.1299051 1.0480661450321116 2.00318396359819
1.1297557 1.048365607595708 2.00655618305532
1.1296064 1.0486655806190124 2.0099282139975725
1.129457 1.0489660502839517 2.0132963100839794
1.1293077 1.049266788899775 2.016654824214666
1.1291585 1.0495680216978374 2.020009541313036
1.1290092 1.0498697617933885 2.0233620124459617
1.12886 1.0501719953672906 2.0267138910181197
1.1287107 1.050474735830801 2.0300624753404346
1.1285616 1.05077772651203 2.0334043614589565
1.1284125 1.05108122209359 2.036741443982086
1.1282632 1.0513854512415552 2.0400756420083774
1.1281141 1.0516899409853913 2.0434030784115844
1.127965 1.0519949197220109 2.0467249241929864
1.127816 1.0523001562459136 2.050044703898683
1.1276668 1.052606125062194 2.0533596061997854
1.1275178 1.0529123495933417 2.0566721318915113
1.1273688 1.0532190607812837 2.059978111446694
1.1272198 1.0535262707099153 2.0632797805732888
1.1270708 1.0538339658171172 2.0665765952994986
1.1269218 1.0541421583475208 2.0698697544110654
1.1267729 1.054450588065026 2.07316316269106
1.1266239 1.0547597619532247 2.0764533798696307
1.126475 1.0550691714310476 2.0797404087477154
1.1263261 1.055379076881648 2.0830246555847736
1.1261772 1.0556894644869812 2.086307880548356
1.1260283 1.0560003474251947 2.0895867485232134
1.1258795 1.0563114619725356 2.0928595877282503
1.1257306 1.0566233197872414 2.0961297779588275
1.1255819 1.0569354072176553 2.0993964458031305
1.1254331 1.0572479876720766 2.102664192893546
1.1252843 1.0575610471859818 2.1059286177760588
1.1251355 1.057874598696382 2.109185496307361
1.1249869 1.0581883757784605 2.112437521250242
1.1248382 1.058502643017528 2.115686193042824
1.1246895 1.0588176385172412 2.1189329495139675
1.1245408 1.0591328711928087 2.1221812533570477
1.1243922 1.0594485796676787 2.125424903817924
1.1242436 1.059764522975433 2.1286616915046888
1.124095 1.0600811939946153 2.1318938142919506
1.1239464 1.0603980975259961 2.1351231514585636
1.1237978 1.0607157286674265 2.138349301984942
1.1236492 1.0610335907994335 2.141576586007347
1.1235007 1.0613519257353636 2.1448010545333056
1.1233523 1.0616704897981968 2.148022253520025
1.1232038 1.061989781762821 2.1512408954841584
1.1230553 1.06230930123624 2.1544582973591293
1.1229068 1.062629548973079 2.1576730981476566
1.1227584 1.0629500226497992 2.1608855282427597
1.12261 1.0632709670887681 2.164098371081898
1.1224617 1.0635921359586253 2.167307158236725
1.1223133 1.0639140331284282 2.170514123685704
1.122165 1.0642361531817819 2.173720637255471
1.1220165 1.0645590019812408 2.176922452671825
1.1218683 1.0648820716779566 2.180120732988896
1.12172 1.0652056097487133 2.183316217012662
1.1215718 1.0655293667761652 2.186509967258236
1.1214235 1.0658538523383618 2.1897053171878484
1.1212753 1.066178556042362 2.192898774065698
1.121127 1.0665039887841643 2.1960886595444538
1.1209788 1.066829637932024 2.199277743854582
1.1208307 1.067155754275599 2.202468300691534
1.1206825 1.0674823489854859 2.2056607640895662
1.1205344 1.0678091482215506 2.208856040226636
1.1203862 1.0681366894421498 2.212046250122094
1.1202382 1.0684644334312063 2.215232353458558
1.1200901 1.0687926546984334 2.218415070766636
1.1199421 1.0691213412311247 2.2215953481560606
1.119794 1.0694505043738667 2.224775534309572
1.119646 1.0697801323497662 2.227950940126732
1.119498 1.0701099695767187 2.2311151979700896
1.1193501 1.070440268771827 2.234274345432697
1.1192021 1.0707710404291637 2.2374236759076487
1.1190542 1.0711022715627943 2.2405645002337082
1.1189063 1.071433972864803 2.2437024245706545
1.1187583 1.07176613232854 2.2468366009126024
1.1186105 1.0720984927789163 2.2499650189810474
1.1184626 1.0724315780908373 2.253089711659398
1.1183147 1.0727648619043988 2.2562049003714773
1.1181669 1.0730986001404281 2.2593157602335965
1.1180191 1.073432804022128 2.262428404265185
1.1178714 1.0737671921907879 2.265538463122826
1.1177236 1.0741023153593676 2.2686423162518152
1.1175759 1.0744376204439967 2.2717409025416972
1.1174282 1.0747733885722013 2.2748317498362054
1.1172805 1.0751096069603503 2.2779187009527226
1.1171328 1.0754462869303936 2.281001017644207
1.1169851 1.0757834159318174 2.2840804452283954
1.1168375 1.0761207331830913 2.287158920461267
1.1166898 1.0764587714826728 2.290233436113216
1.1165422 1.0767969959970933 2.293301445509649
1.1163946 1.0771356671555354 2.2963651352719476
1.116247 1.0774747960070146 2.2994253454479154
1.1160995 1.077814370602639 2.3024859215811553
1.115952 1.0781541278122924 2.3055416665577657
1.1158046 1.0784943296038834 2.3085956986621365
1.115657 1.0788352629951725 2.3116491848281604
1.1155095 1.0791763651360289 2.3147005797734836
1.115362 1.0795179229090124 2.317746552002574
1.1152147 1.079859647166744 2.3207929421326456
1.1150672 1.0802021033675369 2.323838357065262
1.1149199 1.0805447250323414 2.3268830273936842
1.1147724 1.080888079208476 2.329926451402076
1.1146251 1.081231597598273 2.332967138803385
1.1144779 1.081575292023031 2.336005831241637
1.1143305 1.0819197056415666 2.339035520105692
1.1141832 1.082264571334856 2.34205939801072
1.114036 1.0826095967935316 2.3450824300554465
1.1138887 1.0829550732907505 2.34809934341257
1.1137414 1.0833012671229325 2.351106205392155
1.1135943 1.0836473487792198 2.3541088387226186
1.1134471 1.0839941466067 2.3571063413530933
1.1132998 1.0843413914231301 2.3601007764753716
1.1131527 1.0846887891750876 2.363089415877034
1.1130055 1.085036914059266 2.3660724657389327
1.1128584 1.0853851894137563 2.3690504475315945
1.1127113 1.0857339087271842 2.3720251492497955
1.1125643 1.0860827762848633 2.374997721163884
1.1124172 1.086432370194931 2.3779677499720933
1.1122702 1.0867821108798692 2.380937042550813
1.1121231 1.0871325783870922 2.383904620733156
1.1119761 1.0874831913371696 2.3868692563257237
1.1118292 1.0878342465945767 2.389834061068182
1.1116822 1.0881857310147676 2.392796834714556
1.1115353 1.0885373715875548 2.3957542478784
1.1113883 1.088889725572467 2.398707178811542
1.1112415 1.0892422336465468 2.401658742362352
1.1110946 1.0895951686175496 2.4046058666170076
1.1109477 1.0899485423745126 2.407548863820126
1.1108009 1.0903023417801796 2.4104874679613957
1.110654 1.0906565788156266 2.413423596478699
1.1105072 1.091010952546881 2.4163544150024747
1.1103604 1.0913660506999348 2.419282948233692
1.1102136 1.0917212840038062 2.422212529658486
1.1100669 1.0920769534550088 2.425137600775965
1.1099201 1.0924330452666295 2.4280560974362086
1.1097735 1.092789281784011 2.4309711014422724
1.1096268 1.0931462292166816 2.433884037392491
1.1094801 1.0935033199602306 2.436795747727015
1.1093335 1.0938608312356413 2.4397042230682477
1.1091869 1.09421877490658 2.4426095106055095
1.1090403 1.0945771381840934 2.44551187655995
1.1088936 1.0949359329533817 2.448410755423495
1.108747 1.095295146379757 2.451306794936034
1.1086005 1.0956544979640366 2.454199380264114
1.108454 1.0960142668699848 2.4570870113011405
1.1083075 1.0963744646400884 2.4599707116542033
1.108161 1.0967350785946401 2.462852314781549
1.1080145 1.097096120743931 2.465732183132445
1.1078681 1.0974572842982786 2.4686086532487104
1.1077216 1.097819169381275 2.471482110737104
1.1075752 1.0981811741924494 2.4743532405961814
1.1074288 1.098543605411269 2.477221055198957
1.1072824 1.0989064499297885 2.480085913000775
1.107136 1.0992697198160124 2.4829461747446655
1.1069897 1.0996331056712132 2.485805476190226
1.1068434 1.0999972124599777 2.4886588656054545
1.1066971 1.1003614331150886 2.4915078625512437
1.1065508 1.100726076732223 2.4943497318837244
1.1064045 1.1010911288824676 2.4971855126064177
1.1062583 1.1014566023486492 2.500019649633468
1.106112 1.1018224833952905 2.502849133609036
1.1059659 1.102188486096972 2.505675018562317
1.1058197 1.1025548949878672 2.508497850171172
1.1056734 1.1029220220414613 2.5113176101923056
1.1055273 1.1032892548701372 2.514130165087226
1.1053813 1.103656605076177 2.5169376136650548
1.1052351 1.1040246585293478 2.519738461273408
1.1050891 1.1043928269672303 2.522537051098999
1.1049429 1.1047616983986022 2.525332244110816
1.1047969 1.1051306831915824 2.528124679131231
1.1046509 1.1055000690732666 2.530908616872479
1.1045048 1.1058698669804616 2.5336845448901255
1.1043588 1.1062400638406371 2.536457377148703
1.1042129 1.1066103688418298 2.5392246137149903
1.104067 1.1069810712181134 2.5419883218063855
1.1039209 1.1073524858939825 2.5447477358520554
1.103775 1.107723993383098 2.547501888262719
1.1036291 1.108095908839889 2.5502539687149093
1.1034833 1.1084679152079848 2.553003382410606
1.1033374 1.108840633055518 2.555749969277589
1.1031916 1.1092134401862441 2.5584926822609093
1.1030458 1.1095866534596897 2.5612344646350382
1.1029 1.1099602597854485 2.5639701642710513
1.1027542 1.110334270857161 2.5667015388745438
1.1026084 1.1107086736235672 2.5694292397038505
1.1024626 1.1110834801690617 2.572155153765902
1.102317 1.111458370809344 2.5748774487739676
1.1021713 1.1118336640819086 2.577596194224431
1.1020256 1.1122093468704102 2.580311349644233
1.10188 1.1125854313461268 2.5830253762338855
1.1017343 1.1129619048006 2.585737675695661
1.1015886 1.1133387793202978 2.5884453202887583
1.101443 1.1137157328221576 2.591148218548179
1.1012975 1.1140930858700884 2.5938470975492796
1.1011518 1.1144711345361216 2.5965435535917227
1.1010063 1.1148492724095713 2.5992362055632166
1.1008608 1.1152274855010451 2.6019240996855313
1.1007153 1.1156064059509088 2.604608103452658
1.1005697 1.115985710361738 2.607287545983821
1.1004243 1.1163650998845338 2.6099635397833936
1.1002789 1.1167448719601 2.6126350570444363
1.1001334 1.1171250387245273 2.6153049961277004
1.099988 1.1175055875096997 2.6179761995635067
1.0998427 1.1178862186331713 2.620643098063786
1.0996972 1.1182675434473375 2.623309096735541
1.0995519 1.1186489492633926 2.6259728805342224
1.0994065 1.119031049135608 2.6286380103984874
1.0992612 1.1194132290969698 2.631298301799434
1.099116 1.1197954749691224 2.633950615800624
1.0989707 1.1201784260017944 2.6365977702857584
1.0988253 1.1205617548239448 2.6392345774080264
1.0986801 1.1209451575718263 2.6418644239553064
1.098535 1.1213289356473506 2.644488004275159
1.0983897 1.121713100078381 2.6471022044737302
1.0982445 1.122097637764429 2.64971581068821
1.0980994 1.1224825609436175 2.6523250714530664
1.0979542 1.1228678563572139 2.6549293448402937
1.0978091 1.1232532190902467 2.6575280950478146
1.097664 1.123638952175348 2.6601202576366396
1.0975189 1.124025066938133 2.6627041743698587
1.0973738 1.1244115500584724 2.6652855896984153
1.0972288 1.1247984138210958 2.6678643087876064
1.0970837 1.1251856451448126 2.6704397475438877
1.0969387 1.1255729376442354 2.6730116595521904
1.0967938 1.125960596393082 2.6755779506682194
1.0966487 1.1263489519867809 2.6781380986796375
1.0965037 1.1267373530818046 2.6806966294392236
1.0963589 1.1271258112140328 2.683247069930844
1.0962139 1.1275149521428445 2.6857945511051917
1.096069 1.1279044687287842 2.688341887437938
1.0959241 1.1282940272375697 2.6908856809826447
1.0957793 1.1286839606908377 2.6934302037083047
1.0956345 1.1290742561848945 2.695973231003056
1.0954896 1.1294649263836765 2.6985161712372956
1.0953448 1.12985595853691 2.7010598710480167
1.0952001 1.13024704322837 2.703601202504027
1.0950553 1.1306384891333034 2.7061397328561614
1.0949105 1.1310306313279228 2.7086750160250554
1.0947658 1.1314228108002173 2.711203332602577
1.0946211 1.1318153623023257 2.713728634079304
1.0944765 1.1322079489212644 2.716250159192926
1.0943317 1.1326012301383448 2.7187651598208267
1.0941871 1.1329945441931077 2.7212759200943504
1.0940425 1.1333882278705016 2.723786519097865
1.0938978 1.1337825925657015 2.726291164451497
1.0937533 1.1341766754983096 2.7287914653009024
1.0936087 1.134571438383096 2.7312859870462076
1.0934641 1.1349665679879042 2.733776406010341
1.0933197 1.1353617250583798 2.736265093735361
1.093175 1.1357575746420534 2.738755313108917
1.0930306 1.1361534510989753 2.7412448463935197
1.0928861 1.136549693403129 2.743727560232189
1.0927417 1.1369459602675807 2.7462065398437945
1.0925972 1.1373429190852562 2.748683945708131
1.0924528 1.1377402289531875 2.7511582967110533
1.0923084 1.1381375741722826 2.75362191327384
1.092164 1.1385352679220488 2.7560809434269875
1.0920197 1.1389333232046466 2.758536721781213
1.0918753 1.1393317259669158 2.760988920571708
1.091731 1.1397304895219587 2.7634418889367858
1.0915867 1.140129270729433 2.765893526052059
1.0914425 1.1405284121921315 2.7683417514939195
1.0912981 1.1409282299213832 2.770786484803199
1.0911539 1.1413280765636438 2.7732271200289915
1.0910096 1.1417282683177756 2.7756645136426346
1.0908655 1.142128486900509 2.77809659613322
1.0907212 1.1425293804208114 2.780525074479236
1.0905771 1.1429302987931382 2.7829471784719972
1.090433 1.1433315593118765 2.785364283641107
1.0902888 1.143733506722127 2.7877785370101233
1.0901448 1.1441351305451604 2.790189123679564
1.0900006 1.1445374407225033 2.792596964452597
1.0898565 1.1449400910825946 2.7950021847756257
1.0897125 1.1453427610828792 2.7974028843377576
1.0895684 1.1457461033517733 2.799795387358371
1.0894244 1.146149462312787 2.8021787656720796
1.0892804 1.146553157910552 2.804563637468191
1.0891365 1.1469568691010763 2.8069477547516173
1.0889925 1.147361251241167 2.809326982152588
1.0888485 1.1477659826664741 2.8117103194190385
1.0887046 1.1481707158479175 2.814100403144531
1.0885607 1.1485757996843937 2.816490623358599
1.0884168 1.1489812211875712 2.818888398424272
1.0882729 1.1493869945667128 2.8212859219551203
1.088129 1.149793105821904 2.8236773581045402
1.0879853 1.1501992307404356 2.826065446140386
1.0878415 1.1506056923205696 2.8284529055904244
1.0876976 1.151012840751595 2.830835103301399
1.0875539 1.1514199873202622 2.8332135106198044
1.0874101 1.1518274822681482 2.835586733196084
1.0872664 1.152234973354161 2.8379606905177384
1.0871227 1.1526431509377784 2.8403354835843326
1.086979 1.1530513239989335 2.8427059042705323
1.0868353 1.1534601832528728 2.8450729143888385
1.0866916 1.1538690363587094 2.8474378994506173
1.086548 1.154278235921517 2.849798671801791
1.0864044 1.1546874273992578 2.8521553056568703
1.0862608 1.1550973041092634 2.8545088173806903
1.0861173 1.155507171279581 2.8568624213712974
1.0859736 1.1559177240204626 2.859213028186876
1.0858301 1.1563282661082077 2.861564051834598
1.0856866 1.1567391526786526 2.8639090865561774
1.085543 1.1571503681914115 2.8662512726632725
1.0853996 1.1575615850916625 2.8685883807033536
1.0852561 1.1579734714018373 2.870917605477882
1.0851127 1.1583853568602265 2.8732478803322015
1.0849693 1.158797569414992 2.8755801149225007
1.0848259 1.159210123710293 2.87791282145786
1.0846825 1.159623005292741 2.8802449273528943
1.084539 1.1600362282463448 2.882572573466586
1.0843958 1.160449433705025 2.8848967310295266
1.0842524 1.16086332318692 2.887215273972984
1.0841091 1.1612771930845407 2.8895284850138134
1.0839658 1.1616914015375186 2.891837693141156
1.0838225 1.1621059333305062 2.894145452236477
1.0836792 1.1625208032865018 2.896454231605166
1.083536 1.1629356509924114 2.898759296664788
1.0833927 1.1633511818516227 2.9010652339766416
1.0832496 1.1637666895331409 2.9033676931898493
1.0831064 1.1641825340691498 2.905667269651256
1.0829632 1.1645987002982316 2.9079648504684235
1.08282 1.165015202718402 2.9102603220301573
1.0826769 1.1654320260997562 2.912550833042851
1.0825338 1.1658488372040194 2.9148400310286067
1.0823908 1.1662659682920604 2.917124407579459
1.0822476 1.1666837810452848 2.9194073799918914
1.0821046 1.1671015651033385 2.9216877389997666
1.0819616 1.1675193340243022 2.923966207303493
1.0818186 1.1679377700695457 2.926242974377588
1.0816755 1.168356538608883 2.928514996789724
1.0815326 1.1687752753210543 2.930780487448441
1.0813897 1.1691943426217781 2.9330409977003518
1.0812467 1.1696137252732843 2.935291107810421
1.0811038 1.1700334360864844 2.9375356416567864
1.0809609 1.17045346041754 2.9397768216707956
1.080818 1.1708734615827259 2.942019521085829
1.0806751 1.1712941271858077 2.944267149365795
1.0805323 1.1717147701222448 2.946516950960656
1.0803895 1.1721357275809337 2.9487692893145474
1.0802467 1.1725570136789913 2.9510214157493335
1.0801039 1.1729786140938294 2.9532661621748417
1.0799611 1.1734005417262576 2.955509874871737
1.0798184 1.1738224302759852 2.9577510383678964
1.0796757 1.174244645474767 2.9599914700834833
1.0795329 1.174667526196892 2.9622263969023015
1.0793902 1.1750903793457397 2.9644587684218777
1.0792476 1.1755131905268665 2.9666869244176723
1.0791049 1.1759366797674455 2.968913565993242
1.0789622 1.1763604795589118 2.9711313743293597
1.0788196 1.1767842475844317 2.9733436724596825
1.078677 1.1772083243285296 2.9755548020175677
1.0785345 1.1776327227529373 2.9777630519354763
1.0783919 1.178057429239848 2.9799693288877123
1.0782493 1.1784824567775436 2.982173573394081
1.0781069 1.1789074359080827 2.9843714790725997
1.0779643 1.1793330901936747 2.986562616129759
1.0778219 1.1797586936319762 2.9887484340486474
1.0776794 1.1801846150211674 2.990932094711824
1.077537 1.1806108404414377 2.9931098661171722
1.0773945 1.1810373822652982 2.99528116484419
1.0772521 1.1814638691693526 2.997449505448931
1.0771097 1.1818910287076327 2.999613018036587
1.0769674 1.1823181315002689 3.0017720900000175
1.076825 1.182745548275786 3.0039269542797213
1.0766827 1.183173264445342 3.006075530331635
1.0765404 1.1836012929885986 3.0082199892919332
1.076398 1.184029619572809 3.0103597715784134
1.0762558 1.1844578982007254 3.012494167373374
1.0761135 1.1848868325565907 3.0146255362611165
1.0759712 1.1853157172004936 3.0167507961548314
1.075829 1.185744896676318 3.0188668115188904
1.0756868 1.1861743836623624 3.020981628314239
1.0755446 1.1866041643781575 3.0230912573951176
1.0754025 1.1870338908940086 3.025195790145701
1.0752603 1.1874642703918046 3.027298088798028
1.0751182 1.1878945942888814 3.0293973391060396
1.0749761 1.1883252096880002 3.0314936353480437
1.074834 1.1887561291871958 3.0335843648986307
1.0746919 1.1891873389690644 3.0356732649943243
1.0745499 1.1896184899355662 3.0377581158930687
1.0744078 1.1900502921552183 3.0398366625337574
1.0742658 1.1904820335763695 3.041913478173923
1.0741239 1.1909140632268502 3.04398781685845
1.0739819 1.191346393580758 3.0460581698429303
1.0738399 1.191779010981691 3.048121206144533
1.0736979 1.1922119273201859 3.0501798326167338
1.0735561 1.1926447656200043 3.052237031895215
1.0734141 1.1930782660585808 3.054291327663476
1.0732722 1.1935116871959894 3.0563429605108046
1.0731304 1.193945405551521 3.058388584885713
1.0729885 1.1943794072344909 3.0604307085220377
1.0728467 1.1948137050665517 3.062470838496699
1.0727049 1.1952479202726594 3.064507939929503
1.072563 1.1956827959837828 3.0665400618125713
1.0724213 1.1961175874409782 3.0685713209033536
1.0722796 1.1965526732733878 3.0705966297095184
1.0721378 1.1969880389017722 3.072614658697214
1.0719961 1.197423696832663 3.074625886048011
1.0718545 1.197859266064689 3.076635184266521
1.0717127 1.1982954935550254 3.078641271940325
1.0715711 1.198731630862808 3.0806418953841734
1.0714295 1.1991680583016713 3.082639156992613
1.0712879 1.199604761246874 3.0846310847776848
1.0711462 1.2000417530982916 3.0866213459136618
1.0710046 1.200479019523234 3.088605680907571
1.0708631 1.2009162049834419 3.09058235067737
1.0707215 1.2013540312903441 3.092549963873866
1.07058 1.2017917738801194 3.094514093338403
1.0704385 1.202229787498914 3.0964763741484886
1.070297 1.2026680853158034 3.0984350432598458
1.0701555 1.2031066533079897 3.1003910266530896
1.0700141 1.203545134920917 3.1023440624820653
1.0698726 1.203984255754794 3.104295674301892
1.0697312 1.2044232891323028 3.1062451312638206
1.0695899 1.2048625911633617 3.108189008245557
1.0694485 1.205302174154985 3.110126538492736
1.0693071 1.2057420239423111 3.1120552301851725
1.0691657 1.2061821525646057 3.1139795859790285
1.0690244 1.2066221749816717 3.115899428421756
1.0688832 1.2070624751265449 3.1178176431573292
1.0687418 1.2075034111826244 3.119732364870912
1.0686005 1.2079442524105795 3.12164635387533
1.0684594 1.2083849849587267 3.1235552675831006
1.0683181 1.2088263657580538 3.1254627694060564
1.0681769 1.2092680092944925 3.127365824917181
1.0680357 1.209709554785147 3.129264058857721
1.0678946 1.2101513615511508 3.1311590157082043
1.0677534 1.210593442023205 3.133051691726149
1.0676123 1.2110357829460683 3.134939741044157
1.0674711 1.211478396283397 3.1368213336099
1.06733 1.2119212685153185 3.138699387909942
1.067189 1.2123640374838194 3.1405701325815407
1.0670478 1.2128074379875977 3.142435479822552
1.0669068 1.2132507329294167 3.1442935697689696
1.0667658 1.2136942832516724 3.1461478532751124
1.0666248 1.2141381012395054 3.147999127933279
1.0664839 1.2145817980513762 3.1498441398378767
1.0663428 1.2150261365335742 3.1516841418485724
1.0662019 1.2154703520014134 3.153522857689425
1.066061 1.2159148330812457 3.1553599585208714
1.0659201 1.2163595660820177 3.1571904815030325
1.0657792 1.2168045630971807 3.1590156914327086
1.0656383 1.2172498104297604 3.160835223400723
1.0654974 1.2176953204114997 3.1626525331508746
1.0653566 1.218140702715461 3.164467150846536
1.0652158 1.2185863466226436 3.1662775630760382
1.065075 1.2190322386415458 3.168082872282663
1.0649343 1.2194783909056273 3.1698836199590983
1.0647935 1.2199247898833994 3.1716781973284216
1.0646527 1.2203714475571743 3.1734684173016783
1.064512 1.2208179722090113 3.175254477697884
1.0643712 1.2212651324962227 3.1770308004750403
1.0642306 1.2217121569659353 3.1787984033976375
1.0640899 1.222159436367838 3.1805648340954047
1.0639492 1.2226069574728344 3.1823248783175533
1.0638087 1.2230543523100088 3.1840745257751277
1.063668 1.2235023659332014 3.1858178124646215
1.0635275 1.22395025072433 3.1875540302074343
1.0633868 1.224398752846851 3.189283172867145
1.0632463 1.224847123913376 3.191009604440591
1.0631057 1.225295731339526 3.1927368304439234
1.0629653 1.2257442069406723 3.194459958101109
1.0628247 1.2261932988490367 3.1961785753750394
1.0626842 1.2266426382157951 3.1978928522263623
1.0625437 1.2270918308210308 3.199606323924166
1.0624033 1.2275412702282138 3.201317968750414
1.0622629 1.22799094360839 3.2030290582991787
1.0621225 1.228440863260317 3.204734006099679
1.061982 1.2288910156024213 3.2064338781914437
1.0618417 1.2293410304421248 3.2081302436979358
1.0617014 1.2297912767960013 3.209825235581161
1.061561 1.2302421499302576 3.211516857757398
1.0614207 1.2306928709348584 3.2132044845742693
1.0612804 1.231143834845612 3.2148868875866197
1.0611402 1.231594644829266 3.216568972963626
1.0609999 1.2320460805396987 3.2182463232309693
1.0608597 1.232497360684987 3.2199156705937813
1.0607194 1.2329492649698106 3.22157857461093
1.0605792 1.2334010115812009 3.2232408536691692
1.060439 1.2338529976831278 3.224897022397981
1.0602988 1.234305208713966 3.226546825852066
1.0601587 1.2347572729926048 3.2281958062113465
1.0600185 1.2352099462895285 3.229842047833333
1.0598785 1.2356624717560902 3.2314862271276974
1.0597384 1.2361152204029502 3.2331233430857735
1.0595983 1.2365682045699222 3.2347546937120706
1.0594583 1.2370214103011892 3.2363822071389845
1.0593182 1.2374748504327404 3.2380063972970783
1.0591781 1.237928511031518 3.2396244782413315
1.0590382 1.2383820182374687 3.241237443459568
1.0588982 1.238835744377787 3.24284834217387
1.0587581 1.2392900889338931 3.244453034062852
1.0586183 1.2397438773714549 3.2460527720092305
1.0584784 1.2401982833556806 3.2476523256392267
1.0583384 1.2406529063210099 3.2492510095400213
1.0581986 1.2411073723445032 3.250849163458108
1.0580586 1.2415624424997105 3.252442995937645
1.0579188 1.2420173541690969 3.2540314496939495
1.057779 1.2424724810490089 3.2556170235833735
1.0576391 1.2429278363113403 3.257202522683073
1.0574993 1.2433834063148186 3.25878253318607
1.0573596 1.2438388149560684 3.260358120946991
1.0572197 1.2442948256733388 3.2619295553491856
1.05708 1.2447506734527896 3.2634980199067747
1.0569403 1.245206733526977 3.265062278364997
1.0568006 1.2456630185295037 3.2666245243374545
1.0566609 1.2461195151088629 3.268184708175902
1.0565213 1.2465758463095147 3.269741413476597
1.0563816 1.2470327778592416 3.2712923359162636
1.056242 1.2474895422860757 3.2728419088581058
1.0561024 1.2479465163785965 3.274387134404973
1.0559628 1.2484037122041132 3.275927840724716
1.0558232 1.2488611164589039 3.277464313591705
1.0556836 1.2493187410653197 3.2789933872644283
1.0555441 1.2497761814447192 3.2805195250264783
1.0554045 1.2502342321230278 3.2820420732358486
1.0552651 1.250692097255134 3.283562341538616
1.0551256 1.2511501808073224 3.2850793962859273
1.0549861 1.251608469093765 3.2865922182276908
1.0548466 1.2520669745887587 3.288099801101343
1.0547073 1.2525252913105196 3.2896003135063383
1.0545678 1.2529842156514663 3.291098032166119
1.0544285 1.2534429497589281 3.2925936868880794
1.0542891 1.2539018989328106 3.2940914892858646
1.0541497 1.2543610502100992 3.295586952766827
1.0540104 1.2548204158066916 3.2970735349259255
1.053871 1.2552799816832083 3.2985554550358556
1.0537318 1.2557393671059667 3.300034251414449
1.0535924 1.2561993450798203 3.301507419354186
1.0534532 1.256659140707126 3.302974897827865
1.053314 1.257119133920441 3.304438430628744
1.0531747 1.2575793369916013 3.3058961152478914
1.0530355 1.2580397362562867 3.3073501841957063
1.0528964 1.2584999498721965 3.308800628558918
1.0527571 1.2589607531331393 3.3102485096702554
1.052618 1.2594213695686742 3.3116937919365967
1.0524789 1.2598821806167322 3.313140744918086
1.0523398 1.2603431995217211 3.3145872508179695
1.0522007 1.2608044128395353 3.3160285090425985
1.0520616 1.2612658327818072 3.3174650293378747
1.0519226 1.2617270502791957 3.318897280925929
1.0517834 1.2621888687763942 3.3203256895553577
1.0516444 1.2626504833792453 3.321751263120279
1.0515054 1.263112302308811 3.3231720229906316
1.0513664 1.263574311874742 3.3245880311463005
1.0512275 1.264036524486491 3.3259999350038636
1.0510886 1.264498529992826 3.3274078144370876
1.0509496 1.264961133963308 3.3288105754083626
1.0508107 1.2654235288578872 3.3302035704225537
1.0506718 1.2658861234440555 3.331594151612494
1.0505329 1.2663489044836138 3.3329816436365736
1.050394 1.2668118842354628 3.3343622300863256
1.0502552 1.2672750490676994 3.3357419605778884
1.0501164 1.2677380141967196 3.3371192585962857
1.0499775 1.268201561552536 3.3384920925884103
1.0498388 1.268664907660501 3.3398609400258827
1.0497 1.2691284370583493 3.3412272480008673
1.0495613 1.2695921623552904 3.3425912282912202
1.0494225 1.2700560702653514 3.343952532968441
1.0492839 1.2705197747211123 3.3453124419941647
1.0491451 1.2709840599169115 3.3466670500313036
1.0490065 1.271448140191744 3.3480206575886697
1.0488678 1.2719124017041041 3.3493729691152403
1.0487292 1.2723768568027531 3.3507214535679104
1.0485905 1.2728414922836504 3.3520667698865267
1.0484519 1.273306320386017 3.3534084563399054
1.0483134 1.2737709281167164 3.3547470133922035
1.0481747 1.2742361274541794 3.356083346490099
1.0480362 1.2747011054100337 3.357418347803684
1.0478977 1.2751662743780439 3.35874800221594
1.0477592 1.2756316208204606 3.3600736649173
1.0476208 1.2760967562187708 3.3613921348375793
1.0474823 1.2765624681585486 3.3627067693083705
1.0473437 1.2770283683955057 3.364017666768068
1.0472053 1.2774940423827985 3.3653252525664064
1.0470669 1.2779599036474383 3.366629874297749
1.0469285 1.2784259388932155 3.3679343780391915
1.0467901 1.2788921611362163 3.369236796406021
1.0466517 1.2793585569044557 3.3705368085146414
1.0465134 1.2798247371182643 3.371834085663732
1.0463752 1.280291089749363 3.3731251820690185
1.0462368 1.2807580293838297 3.374411961790933
1.0460985 1.2812247378608137 3.3756940696639455
1.0459602 1.2816916301288102 3.3769760455855278
1.045822 1.2821582902031308 3.378252171625715
1.0456837 1.282625535407269 3.379522070771128
1.0455455 1.2830929493651195 3.380787639607445
1.0454073 1.2835601415602127 3.3820498578481564
1.0452691 1.284027501343304 3.3833079959243433
1.045131 1.2844950412297007 3.384562637688488
1.0449928 1.2849627474986818 3.3858094629722046
1.0448546 1.285430632151032 3.38705254161051
1.0447166 1.285898277913807 3.388290201496137
1.0445786 1.286366100663177 3.3895238525449933
1.0444404 1.2868344912433516 3.3907547401902995
1.0443023 1.2873026537917567 3.391982678402357
1.0441643 1.287770979205896 3.3932068117511918
1.0440264 1.2882390752752364 3.3944290068451433
1.0438883 1.288707738200393 3.395649933716729
1.0437503 1.289176575628856 3.396865132203017
1.0436124 1.2896451691414828 3.398075664355261
1.0434744 1.2901139356030922 3.399281604337384
1.0433365 1.2905828617639454 3.400483419955667
1.0431986 1.2910519596209336 3.401678922009702
1.0430607 1.2915212157119056 3.402870837498896
1.0429229 1.2919902365143234 3.404056901604444
1.0427849 1.2924598199384962 3.4052387241115216
1.0426471 1.2929291663634215 3.406414940535544
1.0425093 1.293398668284203 3.407589063063729
1.0423715 1.293868338240643 3.4087598620726314
1.0422337 1.2943381629943818 3.409930226647967
1.042096 1.2948077488976446 3.411099679746057
1.0419582 1.2952778960104623 3.412268636415298
1.0418205 1.2957478038317112 3.4134378213469145
1.0416828 1.2962178662132136 3.4146075134183187
1.0415452 1.2966880959583313 3.4157746050125737
1.0414075 1.2971584797483584 3.4169388089327004
1.0412698 1.2976290299510524 3.4180978019188912
1.0411322 1.298099325458243 3.4192523072435295
1.0409945 1.2985701938258924 3.4204063548464285
1.040857 1.2990408066645691 3.4215571584104216
1.0407194 1.2995115839116287 3.4227040308199435
1.0405818 1.2999825122483146 3.4238464818074044
1.0404443 1.3004536036399676 3.424981306527884
1.0403067 1.3009248444167474 3.4261122846722207
1.0401692 1.3013958387175724 3.4272430680088966
1.0400317 1.3018673904809088 3.4283706952568562
1.0398942 1.3023386945749715 3.4294921162018794
1.0397568 1.3028101460928179 3.430608954731699
1.0396193 1.3032817571858353 3.4317209281806482
1.039482 1.3037531052397613 3.432829099865177
1.0393445 1.304225021050479 3.4339345700678403
1.0392072 1.3046966727832812 3.4350392383394452
1.0390698 1.3051688921560094 3.4361408435104193
1.0389324 1.305640846386974 3.437237838543361
1.0387951 1.3061129576089534 3.438331974092971
1.0386578 1.3065852122729318 3.43942183246055
1.0385206 1.3070572127883413 3.440507591773975
1.0383832 1.307529765750841 3.4415897814676844
1.038246 1.3080020634690093 3.4426727749602106
1.0381088 1.308474503018014 3.4437507627375
1.0379716 1.308947096435647 3.4448216160015726
1.0378344 1.3094198300713895 3.4458896876349216
1.0376972 1.3098927165911063 3.4469550143662153
1.03756 1.310365742270305 3.448010974724098
1.0374229 1.3108385075914835 3.449059346393439
1.0372858 1.3113114100003105 3.450105573839822
1.0371486 1.3117848735825839 3.4511503830326933
1.0370115 1.3122580625096636 3.4521956170591217
1.0368745 1.3127309895207628 3.4532379483710556
1.0367374 1.3132044642903082 3.454277315365341
1.0366004 1.3136780878680845 3.455313548169048
1.0364634 1.314151434755396 3.456346949025006
1.0363264 1.314624929755232 3.4573803120462663
1.0361894 1.3150985595189852 3.4584095282283633
1.0360525 1.315572336465467 3.459434599871999
1.0359155 1.3160462469481056 3.4604535067912563
1.0357785 1.3165203028748118 3.4614637584270467
1.0356417 1.3169940776256732 3.462468513780829
1.0355047 1.3174684088292332 3.4634681347876666
1.0353678 1.3179424573641156 3.4644669563827803
1.035231 1.3184166490119738 3.465463477760168
1.0350941 1.3188909703027445 3.4664581480847425
1.0349574 1.319365020714851 3.46744728237207
1.0348206 1.3198396129688508 3.4684337243677392
1.0346838 1.3203139330867772 3.469416894031073
1.034547 1.320788794417339 3.470395749903349
1.0344102 1.3212633822786068 3.4713716767310747
1.0342735 1.3217380968795722 3.4723460102184527
1.0341369 1.3222125370067297 3.473315739870624
1.0340002 1.3226875168298997 3.4742803666799
1.0338634 1.3231626348844787 3.4752424208486548
1.0337268 1.323637463382896 3.4762016462651664
1.0335902 1.324112429136578 3.4771551037407136
1.0334536 1.3245875183757418 3.4781070315099827
1.033317 1.3250627441498093 3.479056153423623
1.0331804 1.3255380925265934 3.4799980051334356
1.0330439 1.3260131609632198 3.480936177706361
1.0329072 1.3264887656927504 3.4818706584214976
1.0327708 1.3269640892964198 3.482802896182118
1.0326343 1.327439533454514 3.483734171808925
1.0324978 1.3279151112095735 3.4846631338186986
1.0323613 1.328390808915593 3.4855883733499695
1.0322248 1.328866639203456 3.4865090523869964
1.0320884 1.3293421727232864 3.487427848882853
1.0319519 1.329818253689974 3.4883419320977986
1.0318155 1.3302940365335592 3.489251140641474
1.0316792 1.330769949665792 3.4901546675805966
1.0315428 1.3312459789717042 3.491052581890567
1.0314064 1.3317221371020525 3.4919464888454437
1.0312701 1.3321979938381594 3.4928366021287385
1.0311338 1.3326743947907889 3.4937233694115224
1.0309975 1.33315049304803 3.494604338109121
1.0308613 1.333626717784635 3.495481771209105
1.030725 1.3341030550488429 3.4963536702661777
1.0305887 1.3345795174430652 3.4972209913932555
1.0304525 1.3350560911852516 3.498086663814983
1.0303162 1.3355327892367017 3.49894629687003
1.0301801 1.336009180195692 3.4998002824872056
1.030044 1.3364856937685203 3.5006502930391945
1.0299078 1.336962316112423 3.501496417094345
1.0297717 1.3374390600240682 3.502337971058087
1.0296355 1.3379159116137997 3.5031772644663492
1.0294994 1.3383928840477992 3.5040143778732893
1.0293634 1.3388695458742828 3.5048499185284525
1.0292273 1.339346745824575 3.5056839511985602
1.0290912 1.3398236344525658 3.5065149797085726
1.0289552 1.3403006427061166 3.5073446316870305
1.0288192 1.3407777568354344 3.50816899969671
1.0286832 1.3412549892705308 3.5089867444543956
1.0285473 1.3417319074785707 3.509797631955571
1.0284113 1.342209360813104 3.510606832255587
1.0282754 1.3426864988123337 3.5114127423904877
1.0281395 1.3431637527331635 3.512215169826607
1.0280036 1.343641108807581 3.5130135335932406
1.0278677 1.3441185797854998 3.513808965152559
1.0277318 1.3445961519184453 3.5145987114315274
1.027596 1.3450734187597098 3.5153866203444317
1.0274601 1.3455512048958962 3.5161693744212825
1.0273243 1.3460286840987907 3.5169436756373047
1.0271885 1.3465062616286534 3.5177155284325776
1.0270528 1.346983950392347 3.5184841800433095
1.026917 1.3474617366942245 3.519250280637409
1.0267812 1.347939633482267 3.520013530134284
1.0266455 1.3484172073531968 3.520772021398528
1.0265099 1.3488948904335678 3.521526987122711
1.0263741 1.3493730889662505 3.522278093405017
1.0262384 1.349850975709982 3.52302318801572
1.0261028 1.3503289566260253 3.5237632917022252
1.0259672 1.3508066241982746 3.524500998430357
1.0258316 1.351284805314444 3.5252376187232066
1.025696 1.3517626723944947 3.52597028343459
1.0255604 1.3522410522624708 3.526697181006992
1.0254248 1.3527191164036863 3.5274187863456334
1.0252893 1.3531972714299287 3.5281336311056535
1.0251538 1.3536755296120557 3.5288463087627147
1.0250183 1.3541534571926825 3.5295585111375587
1.0248828 1.3546319083106129 3.5302676969865323
1.0247474 1.3551100277501777 3.530968677745978
1.0246118 1.3555886691270462 3.5316653799560833
1.0244764 1.3560669772329788 3.5323584052918595
1.024341 1.356545385388907 3.533049194047662
1.0242057 1.3570234593282513 3.533737173680548
1.0240703 1.3575020537506794 3.534420891468514
1.0239348 1.3579807340575527 3.535100391095458
1.0237995 1.3584590909000258 3.5357725398987188
1.0236642 1.3589375319378094 3.5364406481599495
1.0235289 1.3594160696859936 3.5371067063364485
1.0233936 1.3598946908658893 3.5377690696002544
1.0232583 1.360373407881986 3.538428253088185
1.0231231 1.3608517855622009 3.539084832021633
1.0229878 1.3613306802958476 3.5397393545276947
1.0228527 1.3618092348532893 3.5403903840645934
1.0227175 1.3622878835604575 3.5410357511456003
1.0225823 1.3627666127484066 3.541677907660968
1.0224471 1.3632454350176235 3.5423158652756195
1.0223119 1.3637243367242258 3.5429501797758407
1.0221769 1.3642029081645715 3.5435815298089977
1.0220417 1.3646819805774577 3.544209188021909
1.0219066 1.3651607216055022 3.544834077723608
1.0217716 1.365639540180318 3.5454545753716578
1.0216365 1.3661184486993203 3.5460684956270447
1.0215014 1.366597433248476 3.546678338316992
1.0213665 1.3670760837472735 3.5472851851983433
1.0212314 1.3675552322873317 3.54788941568437
1.0210965 1.3680340458337266 3.5484909133019853
1.0209614 1.3685133568358985 3.549088742928494
1.0208265 1.3689923316784538 3.54968236056996
1.0206916 1.369470956622969 3.5502720120953355
1.0205567 1.369950090751645 3.5508600706148044
1.0204217 1.370429297470095 3.551443571703487
1.0202869 1.370908165542335 3.5520204544212213
1.020152 1.371387528061472 3.5525925393450524
1.0200171 1.3718665503811547 3.5531597427986834
1.0198823 1.3723456423493205 3.5537212214482725
1.0197475 1.3728248162103474 3.554279428825301
1.0196128 1.3733036349624457 3.554834197627509
1.019478 1.3737829584258192 3.5553853073128576
1.0193433 1.374261925664859 3.555933398279059
1.0192084 1.3747413970428919 3.556480263437566
1.0190737 1.3752205114790041 3.557023785561236
1.018939 1.3756997053127022 3.557563726504799
1.0188044 1.376178541088493 3.5580994906937997
1.0186697 1.3766578793221087 3.558631923093316
1.018535 1.3771372825268176 3.5591594983378303
1.0184004 1.3776163386504197 3.559682994841547
1.0182658 1.3780954585476413 3.560202808636065
1.0181313 1.3785746545664679 3.560718486151088
1.0179967 1.3790539132448616 3.561229331996517
1.0178621 1.3795332469281927 3.561738159913469
1.0177276 1.3800122177407403 3.5622420136417747
1.017593 1.3804916871779558 3.562743019487256
1.0174586 1.3809707926972652 3.563241219883458
1.0173241 1.3814499710155401 3.563728953949361
1.0171896 1.3819292081576031 3.564214235365396
1.0170552 1.3824085168237572 3.5646941755920434
1.0169207 1.3828878831737272 3.5651710560446186
1.0167862 1.3833673200700034 3.565644514865461
1.0166519 1.3838463887314902 3.5661151697161837
1.0165175 1.3843255270619694 3.566583571358495
1.0163832 1.3848047214975716 3.567048661707607
1.0162488 1.3852839847585336 3.5675097576360173
1.0161145 1.3857633030922774 3.5679667489486584
1.0159801 1.3862426895484798 3.5684268296336947
1.0158459 1.3867217059673362 3.568887883342092
1.0157115 1.3872012160794727 3.5693456713590788
1.0155773 1.3876803554697794 3.5698009897438
1.0154431 1.3881595622449936 3.570252086718187
1.0153089 1.3886388227186128 3.5706981590988436
1.0151746 1.389118149182379 3.5711380672678765
1.0150405 1.3895971020871971 3.5715740794555275
1.0149063 1.3900765454922757 3.572004070369196
1.0147722 1.3905556137097004 3.5724272506765486
1.0146381 1.3910347450318084 3.5728470919028443
1.014504 1.391513925781805 3.573262553849943
1.0143698 1.3919931685895583 3.57367453250625
1.0142357 1.392472459834268 3.57408310482868
1.0141016 1.3929518123298605 3.5744900640111843
1.0139676 1.3934307866205318 3.5748956488478534
1.0138336 1.393909821684732 3.575299835015629
1.0136995 1.3943893305743709 3.5757026968540586
1.0135655 1.3948684736021586 3.5761044434523663
1.0134317 1.3953472374191063 3.5765020334624604
1.0132977 1.3958264867139065 3.576890137978274
1.0131637 1.396305781066104 3.5772731544855643
1.0130298 1.3967847067228798 3.577654099866279
1.012896 1.3972636767272204 3.578034722926229
1.0127621 1.3977427041241235 3.578411986037842
1.0126282 1.3982217751635861 3.578785693589923
1.0124943 1.398700902616976 3.5791558188119326
1.0123605 1.3991800728757073 3.5795250538529624
1.0122267 1.3996588723333234 3.57989157755429
1.0120928 1.4001381406096856 3.5802520157525395
1.0119591 1.4006170367778268 3.580611895182246
1.0118253 1.4010959743655638 3.580968604668631
1.0116916 1.401574966075695 3.581324300815867
1.0115578 1.4020539987531113 3.581678153502955
1.0114242 1.4025326580858877 3.5820290187483685
1.0112904 1.4030117843931393 3.5823707463770322
1.0111568 1.4034905354825808 3.5827110757462597
1.0110232 1.403969325499193 3.583048647092424
1.0108895 1.4044481667772504 3.583382865226283
1.0107559 1.4049270461356085 3.583713944937227
1.0106223 1.405405975757161 3.58403931334563
1.0104886 1.4058849421717017 3.5843604795355066
1.0103551 1.406363530302407 3.584676734309498
1.0102216 1.4068421540413332 3.584990427408262
1.0100881 1.4073208258734016 3.5853004132015527
1.0099546 1.4077995325392862 3.5856098165549146
1.009821 1.4082782868760169 3.5859165712157464
1.0096875 1.4087570755109298 3.586221434492768
1.0095541 1.4092354835616125 3.5865218017132063
1.0094206 1.409714352379516 3.586816661849544
1.0092872 1.4101928393041276 3.587109864685243
1.0091538 1.4106713586374415 3.5873989766876195
1.0090204 1.4111499227108235 3.587684294110494
1.008887 1.411628518182689 3.5879663094430523
1.0087537 1.4121071575061064 3.588245221579947
1.0086204 1.4125853996510238 3.5885208775915047
1.008487 1.4130641125939243 3.5887945660076097
1.0083537 1.4135424276334705 3.5890654343395574
1.0082204 1.4140207849484623 3.589333588305238
1.0080872 1.4144991714536765 3.5895995412607893
1.007954 1.4149771715629182 3.5898599289987367
1.0078207 1.41545562761435 3.5901159377005816
1.0076874 1.41593412375192 3.5903656617901563
1.0075543 1.4164122184812018 3.5906114934385918
1.0074211 1.4168903520665859 3.590852775983227
1.007288 1.4173685110500875 3.591089151574971
1.0071548 1.4178467076684043 3.5913221145451626
1.0070217 1.4183249287307387 3.5915528863751405
1.0068886 1.4188027586827894 3.5917824610040903
1.0067555 1.4192810407475072 3.5920082347222992
1.0066224 1.4197589309490364 3.592233476824577
1.0064894 1.4202368446826206 3.5924571497102016
1.0063564 1.4207147943629208 3.592678621578541
1.0062233 1.4211927670310334 3.5928978781631327
1.0060903 1.4216707753329316 3.593120022497528
1.0059574 1.422148378485877 3.59333919055883
1.0058243 1.4226264449488675 3.5935525247009434
1.0056914 1.423104104921386 3.593761831143576
1.0055585 1.423581798765689 3.5939697400554054
1.0054256 1.4240595138558563 3.5941742319379593
1.0052927 1.4245372621576928 3.5943770417005574
1.0051597 1.425015031093973 3.594577064549258
1.0050269 1.4254924040818453 3.5947743237437115
1.004894 1.4259702254313493 3.594967822510005
1.0047612 1.4264476499042686 3.5951591236454403
1.0046284 1.4269250934150144 3.595346277040902
1.0044956 1.427402567614606 3.595529626943357
1.0043628 1.4278800598186336 3.595709165837345
1.0042301 1.428357153049483 3.5958851995639693
1.0040973 1.428834692003146 3.596057959129068
1.0039647 1.4293118311700856 3.596229182527905
1.003832 1.4297889868390583 3.5963980732657377
1.0036993 1.430266170681917 3.5965620825433917
1.0035666 1.430743369836862 3.596719770251813
1.003434 1.4312205958991326 3.5968779272410085
1.0033013 1.4316978368306361 3.597033910843202
1.0031687 1.432174675435221 3.597186608037504
1.0030361 1.4326515281237977 3.5973382655390647
1.0029035 1.433128835704915 3.5974868324482774
1.0027709 1.4336057279121701 3.5976340406056377
1.0026383 1.4340826456721567 3.597780433414015
1.0025059 1.4345591476866872 3.5979231094711572
1.0023733 1.4350361032338028 3.598061476496675
1.0022409 1.435512641939462 3.598196139624598
1.0021083 1.4359896333038453 3.598329306875976
1.0019759 1.436466207166974 3.5984587400510613
1.0018435 1.4369428037638132 3.5985826037300597
1.001711 1.4374194107612226 3.598707901838469
1.0015787 1.4378956112803893 3.5988302427042598
1.0014462 1.43837225073456 3.59894997441128
1.0013139 1.438848482926906 3.5990669011318874
1.0011816 1.4393247242761371 3.599180179603501
1.0010492 1.4398014154452257 3.5992886948405483
1.0009168 1.440277685593428 3.5993941597060015
1.0007846 1.440753546609111 3.599497477547474
1.0006523 1.4412298440834104 3.599598030114395
1.00052 1.441706160847437 3.599697156347541
1.0003878 1.4421820555612133 3.599797255313743
1.0002556 1.4426579695156978 3.5998961343509728
1.0001234 1.4431338902590383 3.599991644347262
0.9999911 1.4436100439495878 3.60008213430327
0.999859 1.4440857741904192 3.6001702128223245
0.99972683 1.444561522023282 3.6002562001071117
0.9995947 1.445037274928949 3.6003387005160117
0.99946254 1.4455130446764366 3.600419727135032
0.9993304 1.4459888187155934 3.6004934085236693
0.9991983 1.4464643932877614 3.6005596015226797
0.99906623 1.4469399704770105 3.600623028195407
0.9989342 1.4474153471047135 3.600682575485076
0.9988022 1.447890725473195 3.600740178121674
0.99867016 1.4483661173400064 3.6007963671858003
0.99853814 1.448841510565601 3.600851740623591
0.9984062 1.4493167022902897 3.6009037279949716
0.9982742 1.449791894608636 3.6009511969239005
0.99814224 1.4502670989885111 3.6009964524305174
0.9980103 1.4507423032529998 3.6010401136289403
0.9978784 1.4512173043624919 3.6010799661919735
0.99774647 1.45169230445566 3.6011130505829425
0.9976146 1.4521670999919316 3.6011461893200623
0.9974827 1.4526421087094072 3.6011791196180494
0.9973509 1.453116912885426 3.601211052351001
0.9972191 1.4535915008145983 3.6012431853262443
0.99708724 1.4540663132988227 3.6012725100653027
0.99695545 1.4545409090513537 3.60130042483356
0.99682367 1.4550155142609555 3.60132717781562
0.9966919 1.455490116963512 3.60135039061693
0.99656016 1.4559645135748387 3.6013695777389927
0.99642843 1.4564389066926389 3.6013836756125337
0.99629676 1.4569130924918303 3.6013956962167604
0.99616504 1.4573874885910507 3.601402464537915
0.9960334 1.4578616763397128 3.6014072005795743
0.9959017 1.458335859019408 3.6014105133890366
0.9957701 1.4588098328782544 3.6014102489683673
0.99563843 1.459284015630104 3.6014087169076756
0.9955069 1.4597577743818548 3.6014050232744226
0.9953753 1.460231741367409 3.6013972324302213
0.99524367 1.4607057127214638 3.601384794213909
0.9951121 1.4611794618266725 3.6013697038792483
0.99498063 1.4616529999178915 3.6013521751747883
0.9948491 1.462126744630681 3.6013365413840863
0.9947176 1.4626002784370864 3.601319804210841
0.9945861 1.463073804064347 3.601300546939466
0.9944546 1.4635473328757975 3.6012800333656503
0.9943232 1.4640206383961007 3.6012568672420318
0.99419177 1.4644939463368782 3.601228614859032
0.99406034 1.4649672445426893 3.6011970927006933
0.99392897 1.4654403294553342 3.6011611397461447
0.9937976 1.4659134036968764 3.601122133128984
0.99366623 1.4663864783779403 3.6010803818089827
0.99353486 1.4668595417705044 3.6010387182596832
0.99340355 1.4673323908170188 3.600996797000395
0.99327224 1.467805228408052 3.6009515236441065
0.99314094 1.4682780656307972 3.6009041014296024
0.9930097 1.468750676021255 3.600851794876532
0.99287844 1.4692232849634863 3.600796002764151
0.9927472 1.4696958806923552 3.6007365799744404
0.992616 1.47016825961892 3.600677618997251
0.99248475 1.4706408396903616 3.6006165578001696
0.99235356 1.4711132025216915 3.600552031028547
0.9922224 1.4715853364411262 3.600483115256257
0.99209124 1.4720576811281108 3.6004086843132037
0.9919601 1.4725297955765448 3.6003295663348496
0.991829 1.4730019048094594 3.6002439832995408
0.9916979 1.4734737823078994 3.600153137566456
0.99156684 1.4739456532540451 3.600059157777447
0.99143577 1.4744175060020253 3.5999598366008767
0.9913047 1.4748893509483876 3.5998558403996497
0.9911737 1.475360961741199 3.599745825638315
0.9910427 1.475832563377525 3.599630581697219
0.99091166 1.476304144162217 3.5995136020071175
0.9907807 1.4767755004582845 3.5993928050604733
0.99064976 1.4772468349583598 3.599265948094675
0.9905188 1.4777181579988976 3.5991324568273053
0.99038786 1.4781894578262988 3.5989988098932395
0.99025697 1.4786605313100418 3.5988641022191454
0.9901261 1.479131581198229 3.5987241658251605
0.9899952 1.4796026180382178 3.5985788044947764
0.98986435 1.480073415364435 3.5984289077398697
0.98973346 1.4805444130831635 3.5982766892201377
0.9896027 1.4810149562630108 3.5981236588167036
0.98947185 1.4814856996424135 3.5979737765994493
0.9893411 1.481956203386405 3.597823356749139
0.9892103 1.4824266926451084 3.59766663271513
0.98907954 1.482897155608817 3.5975070863020036
0.9889488 1.483367388550613 3.5973413637328524
0.9888181 1.4838375938385895 3.597170298097129
0.9886874 1.4843077822252109 3.5969969340913153
0.9885567 1.4847779422019172 3.5968222757898576
0.988426 1.4852478704241294 3.596644647269153
0.9882954 1.4857177695620292 3.5964616135990286
0.9881647 1.486187650120087 3.5962761833277996
0.9880341 1.4866572863885168 3.596089006621496
0.98790354 1.4871269036162336 3.5958984942131282
0.98777294 1.4875964899840728 3.595700900002162
0.9876424 1.4880658414884487 3.595499748792583
0.9875119 1.4885351610738093 3.5952968520462005
0.98738134 1.489004459491271 3.5950900586621284
0.9872508 1.4894737251652974 3.594880574591719
0.98712033 1.4899427544325137 3.594665370933289
0.98698986 1.4904117498809626 3.594447200589575
0.9868594 1.4908807222456293 3.594226593572288
0.9867289 1.4913496599884255 3.594000499225853
0.9865985 1.4918183592058778 3.5937706606920448
0.9864681 1.4922870227015674 3.5935363471609993
0.9863377 1.4927554466913906 3.593298737048987
0.9862073 1.4932240483001502 3.593060078036253
0.98607695 1.493692410049723 3.5928199713038644
0.98594666 1.494160520711041 3.5925781785130546
0.9858163 1.494628819410022 3.5923346827569143
0.985686 1.4950968666033502 3.5920888624838025
0.9855557 1.4955648873391607 3.5918441875318092
0.9854255 1.4960326565057693 3.59159749190129
0.9852952 1.4965006129714618 3.5913492989086704
0.98516494 1.4969683175318171 3.591100416064054
0.9850347 1.4974359951030558 3.5908509564152573
0.9849045 1.49790342059155 3.5905990313433587
0.98477435 1.4983708184268516 3.5903425777994005
0.9846442 1.4988381772851134 3.590084167566225
0.98451406 1.4993052940773934 3.589828286047084
0.9843839 1.4997725861597218 3.589573267243616
0.98425376 1.5002396363905854 3.5893154325281933
0.9841237 1.5007064335222502 3.5890541596563086
0.9839936 1.501173415622624 3.5887869432177184
0.98386353 1.5016401435009623 3.588518944863802
0.9837335 1.502106841908952 3.5882488744833916
0.9836035 1.5025732856862812 3.587976281490402
0.9834734 1.5030399131312482 3.5877001532591497
0.9833434 1.5035062851521759 3.587420996155423
0.9832135 1.5039724121867888 3.5871363291047262
0.9830835 1.5044387103108756 3.586848924558998
0.98295355 1.5049047626957484 3.5865594663273095
0.9828236 1.50537077183775 3.586267050295229
0.98269373 1.5058365346532248 3.5859754106824506
0.98256385 1.506302254199279 3.5856842908703315
0.982434 1.506767941113927 3.5853885092801083
0.9823041 1.5072335839875903 3.5850904421830676
0.9821743 1.5076989798894933 3.5847916113091607
0.98204446 1.5081643314056887 3.584490323158098
0.98191464 1.5086296489651088 3.584184420621729
0.9817848 1.5090949213045848 3.5838790758937122
0.98165506 1.5095599458107392 3.583571575328892
0.9815253 1.510024924773211 3.583261315174219
0.9813956 1.5104896550795746 3.5829466098675717
0.98126584 1.510954552422357 3.582629295270122
0.98113614 1.5114192005102016 3.5823108576574914
0.98100644 1.5118838016818 3.581991218222546
0.9808768 1.5123481533816145 3.581670577101769
0.98074716 1.5128124579234803 3.5813490339531104
0.9806175 1.5132767259761073 3.5810214530662794
0.9804879 1.5137409456938746 3.580689122418533
0.9803583 1.5142049141090999 3.580351575799397
0.9802287 1.5146688331034417 3.5800118286641087
0.98009914 1.51513271354499 3.5796712799278945
0.97996956 1.5155965441826327 3.5793279700324656
0.97984004 1.5160601223988206 3.5789839592524455
0.9797105 1.5165236506404998 3.578641948395058
0.97958106 1.5169869269562488 3.5783015460752754
0.97945154 1.517450366886518 3.577959515576494
0.9793221 1.5179135545679787 3.577614405818035
0.9791927 1.5183764786585359 3.577267497683893
0.9790632 1.5188395764984446 3.5769184990180913
0.9789338 1.5193024102225885 3.5765662264794518
0.9788044 1.519765203779052 3.57621169199944
0.978675 1.520227945803811 3.57585544215029
0.97854567 1.520690434121538 3.575499638318684
0.9784163 1.5211528708642537 3.575143183362035
0.978287 1.5216152669173344 3.5747850493679376
0.9781577 1.5220773980436526 3.574426210494609
0.9780284 1.5225394879315683 3.574061247151647
0.97789913 1.5230015248575282 3.5736927950637005
0.97776985 1.5234635195070025 3.573321417718533
0.9776406 1.5239252474869998 3.5729494681928786
0.9775114 1.5243869329850297 3.5725758622377644
0.9773822 1.5248485644534824 3.5722006073547083
0.977253 1.525309939963445 3.5718222870798426
0.97712386 1.5257712608220462 3.571442473891192
0.9769947 1.5262325381350799 3.5710596607291514
0.97686553 1.5266937601290231 3.570674077824194
0.9767364 1.5271547250304132 3.5702857672346084
0.9766073 1.5276156339857137 3.5698958981825486
0.9764782 1.5280764982397974 3.5695048375752623
0.9763492 1.5285370932131084 3.5691079986820533
0.9762201 1.5289978550833747 3.56870699550167
0.976091 1.529458346566464 3.568302229194329
0.97596204 1.52991857856679 3.5678933483318134
0.97583306 1.5303787519486087 3.5674815946748604
0.9757041 1.5308388777610826 3.5670675596566754
0.9755751 1.5312989444413343 3.5666538702113884
0.9754461 1.5317589633419628 3.5662369382853183
0.9753172 1.532218710065869 3.5658189244829845
0.97518826 1.5326784084739482 3.565397328145494
0.9750594 1.5331378340778743 3.5649749030685434
0.97493047 1.5335974235833774 3.5645520921281895
0.9748016 1.534056740170074 3.564127837692686
0.9746728 1.5345157955896813 3.563704874835303
0.9745439 1.5349750030137443 3.5632802379088067
0.9744151 1.5354339491558406 3.5628559679068754
0.9742863 1.535892834751871 3.5624292876751227
0.9741576 1.5363514585050706 3.5619972790850047
0.97402877 1.5368102328242013 3.5615594958239147
0.9739 1.537268743909863 3.5611169414014476
0.97377133 1.5377269796631037 3.5606689789497277
0.9736426 1.5381853755548505 3.560218710362757
0.9735139 1.5386434955443495 3.559769466044436
0.9733852 1.5391015635495913 3.559319809999788
0.9732565 1.5395595677536797 3.5588673102252737
0.9731279 1.5400173072027 3.5584126419951216
0.9729993 1.54047498224614 3.5579553895157794
0.97287065 1.54093260411244 3.5574964324572433
0.9727421 1.5413899490500396 3.55703534075817
0.9726135 1.5418472403556427 3.5565731579307673
0.97248495 1.5423044663511973 3.5561077677978687
0.9723564 1.5427616377154907 3.555634065235744
0.9722279 1.5432185303549837 3.555160687778339
0.97209936 1.5436753681045192 3.5546867987845703
0.97197086 1.5441321389605476 3.554211524898541
0.9718424 1.5445886424758144 3.5537307622835916
0.97171396 1.545045078140554 3.5532481428623464
0.9715855 1.5455014575497465 3.5527613671576277
0.97145706 1.5459577681344958 3.552269177027665
0.9713287 1.5464138094699142 3.551772968221124
0.9712003 1.5468697811629544 3.5512790242674974
0.9710719 1.54732569556631 3.550785499954367
0.97094357 1.5477813288283124 3.5502914737026283
0.9708152 1.5482371163866944 3.5497972149102575
0.97068685 1.5486926226668136 3.549299715368807
0.9705586 1.5491478595221728 3.5488010343350167
0.9704303 1.5496030263429845 3.5483022191082916
0.97030205 1.5500581353101712 3.547804711933045
0.9701738 1.550513174295458 3.54730405912372
0.9700455 1.5509681548391967 3.546800507964681
0.9699173 1.5514228533435 3.546295745487266
0.9697891 1.5518774932835524 3.545794362112253
0.96966094 1.5523318515684816 3.5452911884353804
0.9695327 1.5527863625108553 3.5447867990769577
0.9694046 1.553240591512725 3.5442810305535093
0.9692764 1.5536947615543513 3.5437736425618427
0.96914834 1.5541486492940493 3.5432643176198275
0.96902025 1.5546024774228748 3.542749558348938
0.96889216 1.555056233650528 3.542237057173304
0.96876407 1.5555099302841244 3.541723023851825
0.96863604 1.555963343809179 3.5412072601268068
0.968508 1.556416697315435 3.540690981047263
0.96838 1.5568699785149542 3.5401716814508157
0.968252 1.557322988081801 3.5396502553179063
0.968124 1.557776135610207 3.5391244366114303
0.967996 1.5582290106876873 3.53859564473584
0.9678681 1.558681601187855 3.5380678666585332
0.9677401 1.559134341280257 3.5375429948864356
0.9676122 1.5595867973627517 3.5370180184184115
0.96748435 1.5600389814860784 3.5364928595623226
0.96735644 1.5604913031362966 3.5359654603803103
0.9672286 1.5609433525912928 3.5354392840182944
0.96710074 1.5613953288123583 3.5349124201017736
0.9669729 1.561847243411826 3.5343823465246786
0.9668451 1.5622988735114622 3.5338514033443347
0.9667173 1.5627504418336815 3.533320794161955
0.9665895 1.5632019363173306 3.532789847679872
0.9664617 1.5636533689687844 3.5322591468930065
0.966334 1.5641045171363477 3.531726546463909
0.96620625 1.5645556029765768 3.5311883306725105
0.9660786 1.5650064034198583 3.530648434362383
0.96595085 1.5654573513059695 3.5301064090291145
0.9658232 1.5659080132877439 3.529560667686508
0.9656955 1.5663586115785013 3.529014635500752
0.9655679 1.5668089237968121 3.5284702723341526
0.9654402 1.5672593828614787 3.527923451108911
0.9653126 1.5677095556697167 3.527376620980968
0.96518505 1.5681594546360758 3.526829468869055
0.96505743 1.5686094878112042 3.5262822208983757
0.9649299 1.5690592472924858 3.525737074046764
0.9648023 1.5695089311220056 3.525192570004706
0.96467483 1.5699583416189995 3.524648974852359
0.96454734 1.5704076767237753 3.5241064673914493
0.96441984 1.5708569487639688 3.523562721979738
0.96429235 1.5713061452527095 3.523017930987192
0.96416485 1.571755278370425 3.522471963637799
0.9640374 1.572204125671809 3.5219249182211256
0.96391 1.572652909400207 3.5213763424223963
0.9637826 1.573101407073718 3.5208277134480945
0.96365523 1.5735498410408788 3.520277438904518
0.96352786 1.5739981984109712 3.519722430439906
0.9634005 1.5744464909292346 3.519161550876155
0.9632731 1.5748947057108145 3.5186014801842718
0.9631458 1.5753426457504174 3.5180401131058616
0.9630185 1.5757905078929633 3.517477819049637
0.9628912 1.5762380950389767 3.516913542926075
0.9627639 1.5766858136098734 3.516350754016185
0.96263665 1.5771332575082297 3.51578896742012
0.96250945 1.5775804138797944 3.5152258901081592
0.9623822 1.5780277144643469 3.5146615527367904
0.962255 1.5784747275419813 3.514102184114511
0.9621278 1.5789216760311389 3.513542286402121
0.9620006 1.5793685466049405 3.512978782391436
0.9618735 1.5798151425338942 3.5124145681521735
0.96174634 1.580261660273515 3.5118508918725366
0.9616192 1.5807081129729221 3.51128961006144
0.9614921 1.5811542785175055 3.5107276914343863
0.961365 1.5816005881878532 3.5101624459889416
0.96123797 1.5820464011092568 3.5095961738481645
0.9611109 1.5824923574994314 3.509027494404458
0.9609839 1.582938025865728 3.5084547834756714
0.9608568 1.5833838367715118 3.507879517505269
0.96072984 1.5838291499808714 3.5073023113960904
0.9606028 1.5842746052238357 3.5067246844898596
0.96047586 1.5847197717392687 3.506146374258227
0.9603489 1.585164871160734 3.505568379322786
0.96022195 1.5856098909168073 3.504990963811924
0.96009505 1.586054634827652 3.504414664995779
0.95996815 1.5864992992882818 3.5038359553313625
0.95984125 1.5869438962970417 3.503254313756617
0.95971435 1.5873884132167848 3.502671448347576
0.9595875 1.5878326535913982 3.5020888859936807
0.9594607 1.5882768138026722 3.5015044242100557
0.95933384 1.588720905941692 3.5009186142091644
0.95920706 1.5891647089473415 3.5003323782050155
0.9590803 1.5896084436874611 3.499744438347815
0.9589535 1.590052097799778 3.4991587729456954
0.9588267 1.5904956837991588 3.4985708292357334
0.9587 1.590938980284691 3.497979929426398
0.9585733 1.591382208171214 3.497388964139809
0.95844656 1.5918253549971455 3.4968004052576442
0.9583199 1.5922682252219849 3.4962129024098214
0.95819324 1.592711014565246 3.4956218250223055
0.9580666 1.59315373500726 3.495026201851266
0.9579399 1.593596373722781 3.4944318384127975
0.9578133 1.5940387352397065 3.49383657352524
0.9576867 1.5944810149773145 3.493240807908285
0.9575601 1.5949232255559191 3.4926428325525314
0.9574335 1.5953653538676418 3.492041788746552
0.957307 1.5958072042183291 3.4914395562165192
0.95718044 1.5962489719373907 3.490835113304817
0.95705396 1.5966904612129342 3.490227861243591
0.9569274 1.5971320752827736 3.489619617958043
0.95680094 1.5975734106396475 3.489009036459572
0.95667446 1.5980146623014408 3.4883972195403605
0.95654804 1.598455634906479 3.4877824618307396
0.95642155 1.598896731131211 3.4871661076439238
0.95629513 1.5993375477683356 3.4865456270178306
0.9561688 1.5997780715850387 3.485924804892002
0.95604235 1.600218731145169 3.4853017361324112
0.955916 1.6006590975650201 3.4846773966621574
0.9557896 1.601099391814507 3.484055465715877
0.9556633 1.6015393932967947 3.483434510341417
0.955537 1.6019793228512023 3.482811560978552
0.9554107 1.6024191670363135 3.4821873215092425
0.9552844 1.6028589388242995 3.4815602578175726
0.9551581 1.603298624712659 3.4809324172543055
0.9550319 1.6037380305214863 3.480305058581406
0.9549056 1.6041773505003678 3.479677865645728
0.95477945 1.6046163905060133 3.4790502121076097
0.9546532 1.6050555519595857 3.478421642456378
0.954527 1.6054944332202632 3.4777898443212942
0.9544009 1.605933020573751 3.477152694098039
0.9542747 1.6063717413265344 3.4765157740968964
0.9541486 1.6068101680369828 3.4758807585211735
0.95402247 1.6072485213146654 3.47524649464108
0.95389634 1.6076867880370014 3.474612725755927
0.9537703 1.6081247743652973 3.47397926119521
0.9536442 1.6085626742339323 3.473345289501255
0.95351815 1.6090005006578287 3.4727096187484756
0.9533921 1.6094382402293579 3.4720713099905898
0.9532661 1.6098756988421932 3.4714319547442436
0.9531401 1.6103130703732322 3.470791973205984
0.9530141 1.6107503677275807 3.4701517894283147
0.95288813 1.6111873707770041 3.4695048815833753
0.9527622 1.6116242986204778 3.468856832150922
0.95263624 1.6120611384673789 3.468209813501701
0.9525103 1.6124979032154598 3.467561570046721
0.9523844 1.6129343731613832 3.4669121519645825
0.9522585 1.613370767484454 3.46625735692295
0.95213264 1.6138070726955127 3.465599027146382
0.9520068 1.6142430947832802 3.464938786756206
0.951881 1.614679027312728 3.464277089092331
0.95175517 1.6151148829238728 3.4636146996588466
0.95162934 1.615550648769392 3.4629519747312125
0.9515036 1.615986131231402 3.462289696966263
0.9513778 1.6164215240624216 3.4616285590117717
0.95125204 1.6168568402023193 3.4609680832883636
0.95112634 1.617291860611305 3.4603066930357
0.9510006 1.6177270104214319 3.4596452658952646
0.95087487 1.6181618645065097 3.458982872122632
0.9507492 1.6185964355841347 3.4583235038518114
0.9506235 1.619031123713022 3.457665121253905
0.95049787 1.6194655291017555 3.4570028146342184
0.9503722 1.6198998446433361 3.4563325427952583
0.95024663 1.6203338758988468 3.4556602812078445
0.950121 1.6207680223170635 3.454984178211874
0.9499954 1.6212018838645337 3.4543060703458037
0.9498699 1.6216354482253685 3.4536276328206195
0.9497443 1.622069139359751 3.452949020739418
0.94961876 1.6225025332836795 3.4522682776278617
0.9494932 1.6229358478297173 3.4515883633563407
0.94936776 1.6233688652675127 3.45090954390314
0.94924223 1.623802009191524 3.450228102204671
0.94911677 1.6242348556954256 3.4495444778430913
0.9489913 1.6246676224193952 3.4488582238620507
0.9488659 1.6251000912378943 3.4481711740159673
0.9487405 1.625532480104424 3.4474843441037106
0.9486151 1.6259647767966647 3.4468013531884667
0.94848967 1.626396994189498 3.4461189782565462
0.9483643 1.6268289142729093 3.4454341086115323
0.94823897 1.6272607546396451 3.4447485165593377
0.9481136 1.6276925026713658 3.4440584100248186
0.9479883 1.6281241700431797 3.4433640342691216
0.947863 1.6285555388314237 3.4426680050565355
0.9477377 1.628986826551555 3.44196994536538
0.9476124 1.6294180205083826 3.4412709150297593
0.9474872 1.6298489280352708 3.440572627071442
0.94736195 1.6302797419155801 3.4398749408465363
0.9472367 1.6307104746599366 3.4391770717942314
0.9471115 1.6311411136741731 3.4384769386182126
0.9469863 1.6315714661919287 3.4377753990514184
0.94686115 1.6320017246146756 3.437072380568119
0.946736 1.6324319011971407 3.43636899546497
0.94661087 1.6328617785848751 3.435663239701106
0.9464857 1.6332917786965047 3.4349592298494054
0.9463606 1.6337214798756625 3.4342566039026656
0.94623554 1.6341508946226675 3.4335528933853583
0.9461104 1.6345804197813634 3.4328490073146587
0.9459854 1.635009658484027 3.4321447794492435
0.9458603 1.6354388029091327 3.431440651303003
0.94573534 1.6358676610128788 3.430736655508189
0.94561034 1.6362964247227907 3.4300281974197455
0.94548535 1.6367251058214483 3.429317131819845
0.94536036 1.6371536918155956 3.4286048284880732
0.9452354 1.6375821948046874 3.4278903918830363
0.94511044 1.638010397852221 3.427173557456607
0.9449855 1.638438517468149 3.4264550567772436
0.94486064 1.6388663368984255 3.425738288771358
0.9447357 1.6392942771857477 3.425018875353534
0.94461083 1.6397219170525472 3.4242980800350367
0.944486 1.640149269020846 3.423574622945829
0.94436115 1.6405767283221515 3.4228509484188048
0.94423634 1.6410038995466774 3.422125051653094
0.9441115 1.6414309736100505 3.421396283456861
0.9439867 1.641857962954338 3.420665374101315
0.94386196 1.6422846505547026 3.4199302678854218
0.9437372 1.642711252688632 3.4191923784586087
0.94361246 1.6431377563297098 3.418454696195305
0.9434877 1.64356417442061 3.417717460004095
0.943363 1.643990290456136 3.416982652447633
0.9432383 1.6444163213048555 3.4162452954699383
0.9431136 1.6448422535549216 3.415506551968294
0.942989 1.64526789670971 3.4147680516903134
0.94286436 1.645693441297987 3.4140304549805993
0.9427397 1.6461189004575008 3.41329112307064
0.9426151 1.6465442607245713 3.412548663648784
0.9424905 1.6469693313697515 3.4118023671608046
0.94236594 1.6473943025057056 3.411056443737156
0.9422414 1.6478191873537988 3.410311814444218
0.9421168 1.6482439727639278 3.4095638123641527
0.9419923 1.6486684680574775 3.4088129930020483
0.94186777 1.6490928631636 3.408058334930475
0.94174325 1.649517170288026 3.407295251083771
0.9416188 1.6499411727312496 3.4065320891648687
0.94149435 1.650365086893816 3.405771107957589
0.9413699 1.6507888999020213 3.4050125782905383
0.94124544 1.6512126252301107 3.4042559289982997
0.94112104 1.6516360469078852 3.4034992668740123
0.94099665 1.652059381007562 3.402741125376192
0.94087225 1.6524826140743916 3.401980595223198
0.9407479 1.6529055562500297 3.401218761550682
0.9406236 1.6533283970104 3.4004551280619455
0.94049925 1.6537511493195889 3.399690210700175
0.9403749 1.654173800000407 3.3989273446539823
0.94025064 1.65459615997978 3.398165015327495
0.9401263 1.6550186209088464 3.3973987174165803
0.9400021 1.6554405879787766 3.3966287774742114
0.9398778 1.6558626550747892 3.3958583062731686
0.9397536 1.6562844306509252 3.395085371255079
0.9396294 1.6567061033217463 3.3943083798863745
0.93950516 1.6571276860101802 3.393530074701532
0.939381 1.6575489630514062 3.392751717638994
0.9392568 1.6579703522850027 3.3919717982184103
0.93913263 1.658391435560928 3.391187304764359
0.93900853 1.6588122257450062 3.390399117955947
0.9388844 1.6592331133265343 3.38960808360684
0.9387603 1.6596537071628745 3.3888137022823868
0.93863624 1.6600739935447772 3.388016514422983
0.93851215 1.6604943896273452 3.3872186699451
0.9383881 1.6609144781311387 3.3864216459297216
0.9382641 1.6613344745626433 3.385624487632601
0.93814003 1.6617543652594726 3.3848247875796464
0.93801606 1.6621739616900524 3.384025192023229
0.9378921 1.6625934524720778 3.3832299565396466
0.9377681 1.6630128514400757 3.3824336663299217
0.9376441 1.663432144679925 3.381632601409313
0.9375202 1.663851143640623 3.38082959114717
0.9373963 1.664270036438953 3.380028869261071
0.93727237 1.6646888368837298 3.379229116399908
0.93714845 1.665107531439089 3.378429147392505
0.9370246 1.665525932097394 3.3776259761157434
0.93690073 1.6659442264482394 3.3768212537185875
0.9367769 1.6663624278016396 3.37601572502083
0.9366531 1.6667803213982593 3.3752105660139335
0.9365293 1.66719812215716 3.3744059881205306
0.9364055 1.6676158163916823 3.373598389777514
0.9362817 1.6680334173092815 3.3727900621258367
0.93615794 1.6684507104182607 3.371981588444025
0.9360342 1.6688679101926331 3.371172859295025
0.93591046 1.6692850031618793 3.3703639207921374
0.9357868 1.6697018017553227 3.3695529096103822
0.9356631 1.670118493278516 3.368740068754291
0.9355394 1.6705350909339607 3.3679278380052295
0.93541574 1.6709515815590363 3.367117183904593
0.9352921 1.6713677779369096 3.366306974944955
0.9351685 1.6717838674883185 3.3654966042432672
0.9350449 1.6721998634082595 3.3646840948554093
0.93492126 1.6726157521485285 3.363870741731998
0.9347977 1.673031346593618 3.3630581900038314
0.93467414 1.6734468339413426 3.3622449088285755
0.9345506 1.6738622272945314 3.361428700233866
0.9344271 1.6742773126476633 3.360611183599978
0.9343035 1.6746925039287017 3.359791608749432
0.93418 1.6751073869054212 3.35897104532283
0.9340566 1.6755219753575292 3.3581554968628615
0.9339331 1.6759366566526612 3.3573407370390855
0.93380964 1.6763510437961673 3.3565235223921195
0.93368626 1.6767651232815874 3.3557052551639055
0.9335628 1.6771793083148214 3.354884256866693
0.93343943 1.6775931853976094 3.354064518979595
0.93331605 1.678006968110585 3.3532451055714616
0.9331927 1.6784206429782071 3.3524254363090455
0.9330693 1.6788342232871702 3.3516027922502434
0.93294597 1.679247495541481 3.3507808865100825
0.93282264 1.6796606732220056 3.3499567722206525
0.9326994 1.680073542595043 3.349130740323355
0.93257606 1.6804865165460623 3.3483030733785375
0.9324528 1.6808991819085661 3.347474369247116
0.93232954 1.6813117520770138 3.3466468189238254
0.93220633 1.681724013952835 3.3458197968610457
0.93208313 1.6821361806826631 3.344990273910313
0.9319599 1.682548238127779 3.344156720637297
0.9318367 1.6829601995983245 3.343321726199665
0.9317135 1.6833720514390524 3.342489417976883
0.9315904 1.6837836086213764 3.3416602782500373
0.93146724 1.6841950569810544 3.340832691836271
0.93134415 1.68460621110706 3.3400046281715494
0.931221 1.6850174553546189 3.3391724018594995
0.9310979 1.6854284046414458 3.3383363904209618
0.93097484 1.6858392441241612 3.337498647354173
0.9308518 1.6862497885750702 3.336664678626882
0.9307288 1.6866602237425241 3.3358315754529477
0.93060577 1.687070563128578 3.3349977477523858
0.93048275 1.6874807932602534 3.334165866619146
0.9303598 1.6878907292013061 3.3333353269012593
0.93023676 1.688300754826142 3.332503211534028
0.9301138 1.6887104859580757 3.3316660794523405
0.9299909 1.689119908745624 3.3308284448609324
0.9298679 1.6895294338345757 3.329989600765897
0.929745 1.6899386504384855 3.3291494655881637
0.9296222 1.6903475720916452 3.328307665751818
0.92949927 1.6907565817262544 3.3274630765925743
0.9293764 1.6911652960233154 3.326618490463927
0.9292536 1.6915738998588332 3.3257759906483932
0.92913073 1.691982407169933 3.3249357355865987
0.92900795 1.692390606271457 3.3240956509860804
0.9288851 1.692798907220062 3.323256645568441
0.9287623 1.693206900171287 3.322415937442726
0.9286396 1.6936145987511428 3.3215771575138486
0.9285168 1.6940223855138172 3.320736233681377
0.9283941 1.694429877917134 3.3198974975629203
0.9282714 1.6948370629257021 3.319059477009425
0.9281487 1.6952443494846918 3.3182193905970863
0.928026 1.6956513285425436 3.3173800066604473
0.92790335 1.6960582113603915 3.3165411997325545
0.9277807 1.6964649845338189 3.3157005520090617
0.9276581 1.6968714635802038 3.314859962795061
0.9275354 1.6972780304658617 3.3140193443748265
0.9274128 1.6976843033049887 3.3131770401136666
0.92729026 1.69809026869767 3.3123333821454306
0.92716765 1.6984963347099813 3.3114895035656025
0.9270451 1.6989020932875374 3.3106458421501137
0.92692256 1.6993077550725628 3.309801511265111
0.9268001 1.6997131094671536 3.3089559915874713
0.9266776 1.700118366906162 3.308111048038437
0.9265551 1.7005235141353363 3.3072628315989
0.9264326 1.7009285639762308 3.3064151392621706
0.9263101 1.7013335034143768 3.3055657969677115
0.9261877 1.7017381482970422 3.304717453021914
0.92606527 1.7021426830213042 3.30387107761469
0.9259429 1.7025469237630149 3.3030271380787166
0.92582047 1.7029512516849568 3.30218285759442
0.9256981 1.7033552859121766 3.3013402665670624
0.92557573 1.7037592106559882 3.300496863954613
0.9254534 1.7041628417742887 3.29965245842735
0.92533106 1.7045665599368438 3.2988089716601077
0.92520875 1.7049699846838835 3.2979654607284816
0.9250865 1.7053731033146498 3.2971227623682586
0.9249642 1.7057763219040392 3.296280669547931
0.92484194 1.7061792345258973 3.295436011536373
0.9247197 1.7065820501477027 3.294589038787898
0.92459744 1.706984755830234 3.2937424700081706
0.92447525 1.7073871681478596 3.292896331064646
0.92435306 1.7077894706248373 3.2920492731765805
0.9242309 1.708191675791802 3.2911983998476866
0.9241087 1.7085937704229035 3.2903451898752727
0.92398655 1.7089955711105738 3.2894917951183755
0.9238644 1.7093972611338466 3.2886381589143734
0.9237423 1.7097988532632749 3.287783314337651
0.9236202 1.710200138543348 3.286928247902574
0.9234981 1.7106015217751285 3.2860723549023323
0.9233761 1.7110024023791583 3.2852161017517587
0.923254 1.7114033807812414 3.2843617678465233
0.92313194 1.711804248607345 3.2835091434868207
0.92300993 1.7122048231423388 3.2826576774868568
0.9228879 1.7126052874118987 3.2818075560799937
0.922766 1.7130054589894093 3.2809594093418464
0.92264396 1.7134057161558451 3.2801093558892545
0.922522 1.7138056804969886 3.279259070821547
0.9224001 1.7142053392831325 3.2784093238688516
0.92227817 1.714605096321438 3.277559342884459
0.9221563 1.7150045479404563 3.2767098048805177
0.9220344 1.7154039023218925 3.275857271994727
0.9219125 1.7158031462341163 3.2750038994345836
0.92179066 1.7162020975186607 3.2741519062451294
0.92166877 1.7166011336220794 3.2732994209976534
0.921547 1.7169996819150621 3.272442929126757
0.92142516 1.717398314303369 3.2715833114356245
0.9213034 1.717796653400622 3.2707235436014686
0.92118156 1.7181950762596994 3.269863719975363
0.92105985 1.7185930109790348 3.2690021803474116
0.9209381 1.7189910292554496 3.2681433883583826
0.92081636 1.7193887546051265 3.2672809066115454
0.92069465 1.7197863682866414 3.26641709983204
0.92057294 1.7201838835624241 3.2655558839972953
0.9204513 1.720581092802346 3.2646933187185163
0.9203296 1.7209783980247453 3.263827934332436
0.9202079 1.721375396923822 3.262964392671282
0.9200863 1.7217721028846422 3.262099906788982
0.9199647 1.7221688915230142 3.2612357368405105
0.9198431 1.7225653873822266 3.2603727645953775
0.9197215 1.7229617716267402 3.2595096199409506
0.91959995 1.7233578633744169 3.258647132182663
0.91947836 1.7237540378066578 3.2577840892470116
0.9193568 1.7241499198585486 3.256921943495837
0.91923535 1.7245454963777245 3.256059114283784
0.9191138 1.7249411687030032 3.2551957578088624
0.91899234 1.7253365353741785 3.254329309936182
0.91887087 1.725731803167579 3.2534608125961855
0.9187494 1.7261269588077468 3.2525905509480855
0.918628 1.726521821388112 3.2517188330579243
0.91850656 1.7269165715469486 3.2508485232087305
0.91838515 1.7273112226497376 3.2499768377194367
0.91826373 1.7277057611970439 3.2491045450828056
0.9181424 1.7281000068847574 3.248232252082839
0.918021 1.7284941400511322 3.2473602506548596
0.91789967 1.7288881741114193 3.246488860039811
0.9177783 1.7292820957905959 3.2456183609345053
0.917657 1.729675725142905 3.2447485715250144
0.9175357 1.7300692422260486 3.243878017298511
0.9174144 1.7304626603649713 3.2430062065128427
0.9172932 1.7308557728272933 3.242134442908545
0.91717196 1.731248786162157 3.2412613389586724
0.9170507 1.7316416868796434 3.240386298178595
0.9169295 1.732034488134205 3.2395111481229937
0.9168083 1.7324269836107713 3.238636487111302
0.91668713 1.7328193797999039 3.2377627748895184
0.91656595 1.7332116635151191 3.2368896649836896
0.9164448 1.7336038480005143 3.2360151098933203
0.91632366 1.7339957267740869 3.2351348338140498
0.91620255 1.734387505294434 3.2342529271735074
0.9160814 1.7347791703503401 3.233368955650474
0.9159603 1.7351707348387364 3.232484808943463
0.91583925 1.7355619931891788 3.231601893255943
0.9157182 1.735953151222103 3.230720847306255
0.91559714 1.7363441961419526 3.229839524791934
0.91547614 1.7367349483274155 3.2289583201989758
0.91535515 1.737125587471549 3.2280770313650367
0.91523415 1.7375161264765628 3.227197382362771
0.91511315 1.7379065527864905 3.226320705200481
0.9149922 1.7382966872306482 3.225444376147456
0.9148713 1.7386867092402496 3.224568718117746
0.91475034 1.7390766318707611 3.2236934672611977
0.9146294 1.7394664421326653 3.222817420548087
0.9145085 1.7398559609323663 3.221942499422288
0.91438764 1.7402453673692884 3.221064863822256
0.91426677 1.7406346740293526 3.2201851971684463
0.91414595 1.7410236758980975 3.2193038653010864
0.9140251 1.7414125776880456 3.2184217694461803
0.9139043 1.741801366495421 3.217540985277141
0.9137835 1.7421900553140408 3.2166587103444493
0.91366273 1.7425784391625836 3.2157725614656893
0.9135419 1.7429669139401378 3.2148842583536323
0.9134212 1.7433548917013593 3.2139961775267603
0.91330045 1.7437429602910113 3.213106780034621
0.91317976 1.7441307234625314 3.21221771915795
0.91305906 1.744518385795266 3.2113275578341107
0.91293836 1.7449059340102722 3.2104347234640014
0.91281766 1.7452933809229405 3.2095413851964123
0.912697 1.7456805221471168 3.208646493574006
0.9125764 1.7460675620207948 3.2077540093227745
0.91245574 1.74645448779186 3.2068617876100403
0.91233516 1.7468411211773909 3.2059679091593285
0.9122145 1.7472278313986742 3.205075046946011
0.912094 1.7476140584621729 3.2041837082679385
0.9119734 1.7480003628637786 3.2032980701514013
0.91185284 1.7483865670831127 3.202413358373009
0.9117323 1.7487724673688703 3.201529809793531
0.9116118 1.7491582675731778 3.2006451414036903
0.91149133 1.749543763845714 3.1997587346419434
0.9113708 1.74992935056445 3.198874096108971
0.91125035 1.7503146332615418 3.1979809503205123
0.91112995 1.7506996236795 3.1970822437777664
0.9110095 1.7510846899577124 3.1961809588527963
0.9108891 1.7514694633775203 3.1952777424482175
0.9107687 1.7518541216739185 3.1943751358409527
0.9106483 1.7522386777710959 3.193473687854668
0.91052794 1.7526229287253228 3.192572589329736
0.91040754 1.753007267857175 3.1916724512000747
0.9102872 1.7533913021173482 3.190772066783351
0.9101669 1.753775044129015 3.1898721163922588
0.9100466 1.7541588616147339 3.1889695281429105
0.9099263 1.754542386752504 3.18806924468825
0.909806 1.754925797493857 3.1871705095065597
0.9096858 1.755308916305323 3.1862695825463554
0.90956557 1.755691920393798 3.185366079198774
0.9094453 1.756075011908597 3.184461762834855
0.9093251 1.7564576088392538 3.183558741462498
0.9092049 1.7568402933575475 3.182655844171553
0.90908474 1.7572226732370189 3.1817501711683245
0.9089646 1.7576049504188829 3.180843310931165
0.9088444 1.7579871123140214 3.1799353852732573
0.9087243 1.7583689818289117 3.179027089878659
0.90860415 1.758750925489058 3.1781201428353607
0.9084841 1.7591323876592564 3.177212391479485
0.908364 1.7595139238710025 3.17630468886571
0.9082439 1.759895357291446 3.1753946757924814
0.90812385 1.7602764857690534 3.1744837883752934
0.9080038 1.7606575111169136 3.173570961468747
0.9078838 1.7610382316147954 3.1726623465287185
0.90776384 1.7614188495517644 3.171754860297777
0.9076438 1.7617995412168173 3.1708451757410767
0.9075239 1.7621797519306825 3.169934552815544
0.9074039 1.7625600360141251 3.169023025838278
0.90728396 1.762940028099787 3.1681104279064862
0.90716404 1.7633199043852235 3.1671964058068864
0.9070441 1.7636996772534486 3.1662811583874184
0.90692425 1.7640791453988143 3.1653663055826335
0.9068043 1.76445869889323 3.1644530860069926
0.90668446 1.7648379480238159 3.1635393609288163
0.90656465 1.7652169052109132 3.162623249137639
0.9064448 1.7655959347526877 3.161705213306449
0.906325 1.7659746720004437 3.160785708777727
0.9062052 1.766353292782417 3.159867256211656
0.90608543 1.7667316216533238 3.1589498857560696
0.9059656 1.7671100227032817 3.158035854681108
0.9058459 1.7674881324483676 3.1571205073519977
0.90572613 1.7678661260699857 3.1562035436852454
0.90560645 1.7682438281409367 3.15528536004926
0.90548676 1.7686214137755025 3.154366215465077
0.9053671 1.7689988958474223 3.153446484429659
0.9052474 1.7693762613608421 3.1525271863566817
0.9051277 1.7697535234120423 3.1516089975796726
0.9050081 1.7701304813253513 3.1506902572287765
0.90488845 1.7705073356388117 3.149770616225843
0.9047689 1.7708838859323754 3.148853389000194
0.90464926 1.7712605205981722 3.1479347812694662
0.9045297 1.7716368512958365 3.147015479320339
0.9044101 1.7720130785595725 3.1460972831974723
0.90429056 1.7723891896071895 3.1451785941720614
0.90417105 1.7727650097137313 3.144258693952445
0.90405154 1.7731407131662253 3.1433329584778145
0.90393203 1.7735163122206337 3.1424056488651253
0.9038126 1.7738916069443995 3.1414803768421424
0.9036931 1.7742669845965415 3.140552332745543
0.90357363 1.774642057758941 3.1396237025479343
0.9034542 1.7750170262828324 3.138693830415587
0.9033348 1.7753916902812878 3.1377637081349774
0.9032154 1.7757662497392313 3.136835953974567
0.903096 1.7761406920752048 3.1359077001547093
0.90297663 1.7765150300792878 3.134982787647598
0.90285724 1.7768892515336638 3.1340613100978074
0.9027379 1.7772631825766922 3.1331399501068193
0.9026186 1.7776369973007013 3.13221899308325
0.9024993 1.7780105219014593 3.1312979503563394
0.90238 1.778384116751019 3.1303745618480185
0.9022607 1.7787574211097954 3.129449067189321
0.90214145 1.7791306086790875 3.1285253005162166
0.90202224 1.7795035062308378 3.1276029671425167
0.901903 1.779876473639353 3.126678494973249
0.90178376 1.7802491506607727 3.1257493033417445
0.9016646 1.7806215239886134 3.1248175725868195
0.9015454 1.780993978811228 3.123882195035541
0.90142626 1.781366129382305 3.1229464496704926
0.9013071 1.7817381751185086 3.122013363777335
0.90118796 1.782110103209295 3.1210810980124863
0.9010688 1.7824819267782566 3.120149473077679
0.9009497 1.7828534469928696 3.119218637604659
0.9008306 1.7832248626808624 3.1182856109600756
0.9007116 1.7835959748196264 3.1173499259416553
0.9005925 1.7839671676202462 3.1164111020832497
0.9004735 1.7843380563728268 3.1154717703680563
0.90035444 1.7847088398235629 3.1145327018233604
0.9002354 1.7850795050803043 3.1135953263143703
0.90011644 1.785449879676677 3.1126567046127054
0.8999975 1.7858201360673776 3.11171937786341
0.8998785 1.7861902876332556 3.1107833190606673
0.8997596 1.7865601359147614 3.109846963572886
0.8996406 1.7869300646286652 3.108909263316761
0.8995217 1.7872996899528062 3.1079711403009718
0.8994028 1.7876692102514797 3.1070335684509716
0.89928395 1.7880384273077283 3.1060937813438905
0.8991651 1.7884075392111793 3.10515609251264
0.89904624 1.788776533200936 3.104217087580275
0.8989274 1.7891454219090752 3.1032769540344183
0.89880854 1.7895141924693574 3.102336834330459
0.89868975 1.7898826727634287 3.1013953777401864
0.89857095 1.7902510348208016 3.1004564666265004
0.89845216 1.7906192916706012 3.0995125467386564
0.89833343 1.790987244978176 3.098565364706582
0.8982147 1.7913550921405446 3.0976157117499192
0.89809597 1.7917228199937363 3.0966659453016785
0.89797723 1.7920904417352808 3.0957183975024734
0.89785856 1.792457759977531 3.0947704490669508
0.8977399 1.7928249721918486 3.093822271424364
0.8976212 1.7931920653709286 3.0928733893903706
0.8975026 1.7935588680635874 3.0919238977800334
0.8973839 1.79392573582097 3.090972477869861
0.8972653 1.7942923129670638 3.09002208386449
0.8971467 1.7946587708709647 3.089071467878053
0.89702815 1.7950249385440322 3.0881224758345756
0.8969096 1.7953909870926397 3.0871712226619703
0.89679104 1.795756929203573 3.0862174434750353
0.8966725 1.7961227518044753 3.0852661401601567
0.89655393 1.7964884682837217 3.084315880484138
0.89643544 1.796853881662516 3.08336343397376
0.89631695 1.7972191887308544 3.0824122892818084
0.8961985 1.7975841929730074 3.0814620997020206
0.89608 1.7979492746480281 3.0805088091583332
0.8959616 1.7983140531935928 3.0795539057529786
0.89584315 1.7986787253083354 3.0786034301736023
0.8957247 1.7990432784416743 3.0776527190833227
0.89560634 1.7994075419607414 3.076701176996728
0.89548796 1.7997716863601096 3.0757494969502432
0.8953696 1.8001357246080771 3.074798465955378
0.8952513 1.8004994603651971 3.0738417363333963
0.8951329 1.8008632722045366 3.072881462646956
0.8950146 1.8012267808560212 3.0719210946977267
0.89489627 1.801590182361959 3.070962709267697
0.894778 1.801953281126824 3.0700040984570456
0.89465976 1.802316272707187 3.069043216838031
0.8945415 1.8026791443982362 3.068085028530166
0.89442325 1.8030419092153163 3.067126672115704
0.894305 1.8034045542616801 3.0661678726174437
0.8941868 1.8037669097183642 3.0652105436744357
0.8940686 1.8041291456516682 3.064255098781181
0.8939504 1.8044912752767366 3.0633021051385705
0.89383227 1.804853103290191 3.062349606182472
0.89371413 1.8052148251164368 3.061394673592388
0.893596 1.8055764276351194 3.060439609458131
0.89347786 1.8059379238459055 3.0594852311252048
0.8933598 1.8062991186273465 3.058533927386622
0.8932417 1.8066602076018807 3.0575822135530504
0.8931236 1.8070211775415914 3.0566274893545655
0.89300555 1.8073820410394026 3.0556694464961502
0.89288753 1.8077426028086552 3.0547108029568557
0.8927695 1.808103057842909 3.053751415912874
0.8926515 1.8084633931365306 3.052791141689265
0.8925335 1.8088236213782105 3.0518272383836993
0.8924155 1.80918354740992 3.0508621995801812
0.89229757 1.8095433661834885 3.0498984819990342
0.8921796 1.809903064811425 3.0489352142667197
0.8920617 1.8102624745892035 3.047971332107308
0.8919438 1.8106217641525049 3.0470072476347068
0.8918259 1.810980946634093 3.0460435927963823
0.891708 1.8113400089602283 3.0450802394505976
0.8915901 1.8116989641941268 3.0441152974474655
0.8914723 1.8120576177342245 3.0431502190372006
0.89135444 1.8124161641202554 3.042187060963895
0.89123666 1.812774409239103 3.041223452989257
0.8911188 1.813132728542971 3.0402599535100907
0.89100105 1.8134907467153234 3.0392967918922764
0.89088327 1.813848657943574 3.038334856719452
0.8907655 1.8142064495773762 3.037375629794963
0.89064777 1.814563953773498 3.0364176081805963
0.89053005 1.814921338720804 3.035460184572476
0.89041233 1.815278617418614 3.0345016447141755
0.8902947 1.8156355957758044 3.0335376484366674
0.89017695 1.8159926478005375 3.0325742747288347
0.8900593 1.8163493993508306 3.0316100809017086
0.88994163 1.81670604364692 3.0306446354410723
0.88982403 1.8170623874535314 3.0296796147612053
0.88970643 1.8174186241053836 3.0287149115225946
0.8895888 1.8177749213933294 3.027748077254581
0.88947123 1.8181307502308994 3.026779292260979
0.88935363 1.818486639066617 3.0258059456299664
0.8892361 1.8188422392085912 3.0248302787922103
0.88911855 1.8191977182675285 3.023853237444592
0.889001 1.8195530887236075 3.02287477429254
0.88888353 1.819908157690066 3.021894662082687
0.88876605 1.8202631177075297 3.0209146688818356
0.88864857 1.820617956350533 3.019934399321589
0.8885311 1.8209726860598932 3.0189542111611907
0.88841367 1.8213271145535659 3.017975617179309
0.8882962 1.8216816143997594 3.017000220353981
0.8881788 1.8220356339965103 3.016027008925253
0.8880614 1.8223897253667114 3.0150546725334655
0.88794404 1.8227435168335182 3.014085054901688
0.8878266 1.8230973803015804 3.013114369654075
0.8877093 1.823450764341626 3.0121423584683007
0.88759196 1.823804220128199 3.0111704121456055
0.88747466 1.824157376050708 3.0101955804739333
0.88735735 1.8245104236950835 3.009219676670858
0.88724005 1.824863350656259 3.0082434687052757
0.88712275 1.8252161692019186 3.0072653906087004
0.8870055 1.8255686875454031 3.0062865647422186
0.88688827 1.8259210973837 3.0053085965120214
0.886771 1.8262733864194582 3.004331908573476
0.88665384 1.8266253881833623 3.003356216467154
0.8865366 1.8269774484456245 3.0023818541875538
0.8864194 1.8273292217728245 3.001407131485362
0.8863023 1.8276806958539065 3.0004335560642934
0.8861851 1.8280322409036562 2.999459175987573
0.886068 1.8283834868419682 2.9984858717367984
0.88595086 1.828734624850611 2.9975093855375654
0.88583374 1.8290856420914818 2.9965304588179027
0.8857167 1.8294363721464806 2.995547579558997
0.8855996 1.8297869807439142 2.994562871636763
0.88548255 1.830137480340609 2.9935781485269146
0.8853655 1.8304878583619992 2.992593204441512
0.8852485 1.8308379490626865 2.991608884930882
0.8851314 1.8311880966569385 2.9906264344330737
0.8850145 1.8315377791544178 2.9896446422003335
0.8848975 1.8318875188193409 2.9886648309522945
0.8847805 1.8322369721617005 2.987687038796913
0.8846636 1.832586304853124 2.9867096844431096
0.88454664 1.832935529531207 2.9857312859648806
0.8844297 1.8332846333957 2.9847517126185767
0.8843128 1.8336334511538463 2.983772177809166
0.8841959 1.8339821481281549 2.9827933834141835
0.88407904 1.8343307371139468 2.9818161475506857
0.88396215 1.8346792054745955 2.9808364194946844
0.8838453 1.8350273878155716 2.9798546143349287
0.8837285 1.835375449165695 2.978874446577273
0.8836117 1.8357234023432325 2.977892895452185
0.8834949 1.8360710570465495 2.9769112363383066
0.88337815 1.8364186034918843 2.9759309216038825
0.8832614 1.8367660291759795 2.9749508803515394
0.8831446 1.8371133467448995 2.9739709809686117
0.88302785 1.8374605436594755 2.972992921253802
0.88291115 1.837807455417124 2.972011832091581
0.88279444 1.8381542462481968 2.971029936192989
0.88267773 1.8385009288848277 2.9700485715735736
0.8825611 1.8388473136830883 2.969068762914452
0.88244444 1.839193590661767 2.968090605430463
0.8823278 1.8395397471016441 2.9671105492017595
0.88221115 1.839885795344331 2.9661266159588564
0.88209456 1.840231545782596 2.9651445267112253
0.881978 1.8405771881639088 2.9641639206673696
0.8818614 1.8409227099337542 2.963184844972494
0.8817448 1.841268123915875 2.9622051420038042
0.8816283 1.8416132406928887 2.9612237024104897
0.88151175 1.841958249442073 2.960242095847684
0.8813952 1.8423031374328063 2.959259978547582
0.8812787 1.842647917279216 2.9582770158768943
0.8811622 1.8429923999369813 2.9572939662186717
0.88104576 1.8433367743603872 2.9563097848626545
0.8809293 1.8436810277284377 2.9553239492109045
0.8808128 1.8440251726629586 2.9543394820759286
0.8806964 1.8443690207238275 2.9533569479766646
0.88058 1.844712760534682 2.9523717437321593
0.8804636 1.8450563793887924 2.951387707801343
0.88034725 1.8453997142846175 2.9504061471464045
0.8802309 1.8457429285920743 2.949422003710049
0.88011456 1.8460860347155434 2.9484401129139783
0.8799982 1.8464290204014009 2.9474580994285016
0.87988186 1.8467718980519006 2.946476750563419
0.87976557 1.8471144797516317 2.9454949546124816
0.8796493 1.8474569534537328 2.9445143055992613
0.879533 1.8477993070369194 2.9435349281673164
0.87941676 1.8481413776052784 2.942557370797047
0.87930053 1.8484833284468423 2.9415816546460345
0.8791843 1.8488251721495088 2.940606694497381
0.8790681 1.849166896177868 2.939627681283824
0.8789519 1.849508337269796 2.9386476574549207
0.8788357 1.849849833457796 2.937667018671108
0.8787195 1.8501910467380243 2.9366861595807077
0.8786034 1.8505319649798202 2.9357065526912858
0.8784872 1.8508729505271677 2.9347256704956877
0.8783711 1.8512136409287614 2.9337410775790085
0.878255 1.8515542231204178 2.9327583093196026
0.87813896 1.8518945105144127 2.931777469665
0.87802285 1.8522348648809204 2.9307974864619197
0.8779068 1.852574924924129 2.9298206992226397
0.87779075 1.8529148777275144 2.928844839151698
0.87767476 1.8532545367778683 2.9278711193323184
0.8775587 1.8535942633851303 2.9268955621285224
0.8774427 1.8539336962536601 2.925920438203916
0.8773268 1.854272847723026 2.9249440291354443
0.8772108 1.8546120541734001 2.9239681227422465
0.87709486 1.854950979350623 2.9229923169115217
0.87697893 1.8552897852084 2.9220168320912028
0.876863 1.855628484029426 2.921037977693604
0.8767471 1.8559670631028753 2.9200593561726365
0.8766312 1.8563053610427211 2.9190810589467993
0.8765153 1.8566435392409022 2.9181014181023497
0.87639946 1.8569816101987116 2.9171213187621903
0.87628365 1.8573193875643217 2.9161442949197234
0.8761678 1.8576572319547782 2.9151674605742954
0.87605196 1.8579947829715147 2.9141874865186526
0.8759362 1.8583320532122538 2.913210205733333
0.8758204 1.8586693778130434 2.912235890855781
0.87570465 1.8590064222697722 2.911259659178865
0.8755889 1.8593433472770655 2.910282059475638
0.87547314 1.8596801655516235 2.9093059218827877
0.87535745 1.8600166913079792 2.9083327208082626
0.87524176 1.860353110811466 2.907359952762405
0.87512606 1.8606894115299248 2.906388938239434
0.8750104 1.861025606351233 2.905419599259921
0.87489474 1.8613615096120153 2.9044510213817336
0.87477905 1.8616974802119741 2.9034811903124993
0.8746634 1.862033159091672 2.902506961689081
0.87454784 1.8623685586168266 2.901534238288799
0.8744322 1.8627040125512904 2.9005650509904175
0.87431663 1.8630391878603 2.8995952209851046
0.87420106 1.8633742447065238 2.8986249662289505
0.87408555 1.8637090230268485 2.8976541334580435
0.87397 1.8640438554445935 2.896681382887199
0.87385446 1.8643784090715543 2.895707459738447
0.87373894 1.8647128438590874 2.8947351116877713
0.8736235 1.8650470004072301 2.8937657983393077
0.873508 1.8653812112062582 2.892798707638044
0.8733925 1.8657151443408861 2.891831612503822
0.87327707 1.866048959344387 2.890862545975118
0.8731617 1.8663824965671136 2.8898942676246833
0.8730462 1.8667160879053972 2.888925478489596
0.8729308 1.8670494013473065 2.8879520651622865
0.8728155 1.8673824239342602 2.886978023587952
0.8727001 1.86771551266123 2.886005287895868
0.87258476 1.8680483107798835 2.885031817811515
0.8724694 1.8683810028227608 2.8840564293395805
0.8723541 1.8687135759831173 2.8830804678297186
0.87223876 1.869046043136265 2.8821088293742236
0.8721235 1.8693782203329647 2.8811403262674253
0.8720082 1.8697102922502729 2.8801721764127066
0.8718929 1.8700422463236113 2.8792058022697073
0.8717777 1.8703739238167056 2.878240201113057
0.87166244 1.8707056551866328 2.877273258598114
0.8715472 1.871037109915603 2.876305815104508
0.87143207 1.8713682754111698 2.8753371598004547
0.87131685 1.8716995068499949 2.8743657979843613
0.8712017 1.8720304487133717 2.8733933044161697
0.87108654 1.8723612850591993 2.872425248392425
0.8709714 1.8726920038797412 2.871461481667608
0.8708563 1.8730224469874615 2.8704987851812693
0.8707411 1.8733529439952716 2.869534265768553
0.87062603 1.8736831651524979 2.8685692930506836
0.870511 1.8740130980355694 2.867604014817282
0.8703959 1.8743430968386003 2.8666354249584236
0.87028086 1.8746728070688292 2.8656675921332617
0.8701658 1.875002412261638 2.8647002006750855
0.8700508 1.875331899849372 2.8637320604548
0.8699358 1.8756611117260815 2.86276439041008
0.86982083 1.8759902060613944 2.861797490254199
0.86970586 1.8763191957235539 2.8608340465150057
0.8695909 1.8766480684777826 2.859873878945398
0.86947596 1.8769766665946264 2.858910347721993
0.86936104 1.8773051475837683 2.857945945754958
0.8692461 1.8776335241081268 2.8569819540292554
0.8691312 1.877961783533087 2.856018571636395
0.86901635 1.8782897685502005 2.855058057360737
0.8689015 1.8786176369069143 2.8540980295537626
0.86878663 1.8789454012858893 2.8531363128971767
0.8686718 1.8792730488692742 2.8521762462785327
0.868557 1.879600422754233 2.85121751164041
0.8684422 1.879927680045328 2.8502568862703535
0.8683274 1.880254833373702 2.8492943744796158
0.8682126 1.8805818697096162 2.8483308848574276
0.86809784 1.8809086321339108 2.847367420018924
0.8679831 1.881235277695867 2.8464070826700922
0.86786836 1.8815618196364516 2.845447623700602
0.8677536 1.8818882450344063 2.8444887585325107
0.86763895 1.8822143975395444 2.843532825226642
0.86752427 1.8825404339839231 2.842578317852806
0.8674096 1.8828663675657624 2.8416252624088787
0.8672949 1.8831921852979083 2.8406705076031042
0.8671803 1.883517730534714 2.839711677852072
0.86706567 1.883843159291805 2.8387531491403433
0.86695105 1.8841684848193458 2.837795410249077
0.8668365 1.8844935248436037 2.8368368597909863
0.86672187 1.884818630806428 2.835881316577606
0.8666073 1.885143451736705 2.834925305012108
0.86649275 1.8854681696813829 2.833970379927774
0.86637825 1.8857926029636338 2.833017529005951
0.86626375 1.8861169337516446 2.8320670652793956
0.8661492 1.8864413180378745 2.8311159906392662
0.86603475 1.8867652621572952 2.830161301559174
0.86592025 1.8870892592804744 2.829207702336288
0.8658058 1.88741298510916 2.828254247165128
0.86569136 1.8877365953360332 2.8273016038429692
0.8655769 1.888060103198392 2.8263513751370755
0.86546254 1.8883833275082578 2.8254038029004067
0.8653481 1.8887066184875292 2.8244591978738103
0.8652337 1.8890296266525575 2.8235157939418554
0.8651194 1.8893523650085011 2.8225699710652634
0.865005 1.8896751568659689 2.8216226575212753
0.8648907 1.889997678739964 2.8206760714222194
0.8647764 1.8903200858547347 2.819729303151626
0.86466205 1.8906423912893415 2.8187830442556185
0.8645478 1.8909644140996087 2.817836409544546
0.86443347 1.891286503150487 2.8168908155193826
0.8643192 1.891608309791091 2.8159443079528144
0.864205 1.8919298467597918 2.814996493832883
0.86409074 1.8922514369029957 2.814050960442322
0.86397654 1.892572757765268 2.8131045285253937
0.86386234 1.8928939642265934 2.8121624763471327
0.86374813 1.8932150697154981 2.81122051809459
0.863634 1.893535893509498 2.81027758097852
0.86351985 1.8938566161292398 2.809333822987124
0.8634057 1.8941772246213824 2.808393813041302
0.86329156 1.894497732552958 2.807455506185247
0.8631775 1.8948179594889032 2.806515562754895
0.86306334 1.8951382528571064 2.805574438919139
0.86294925 1.8954582650605571 2.804632016477884
0.8628352 1.895778009036732 2.80368925579423
0.86272115 1.8960978060705258 2.802745932086277
0.8626071 1.8964173349892737 2.8018030840298014
0.8624931 1.8967367500076213 2.8008625930466433
0.8623791 1.8970560642620369 2.7999205055866576
0.8622651 1.8973750976581147 2.7989775203336085
0.86215115 1.8976940300274159 2.798033461921156
0.8620372 1.898012848245414 2.7970889962133585
0.8619232 1.898331565371769 2.796144699875494
0.8618093 1.8986500017894667 2.7952004827126324
0.8616954 1.8989683370054364 2.794254440275589
0.8615815 1.899286557975428 2.7933086447356006
0.8614676 1.8996046778141813 2.7923648549351054
0.86135375 1.8999225173841479 2.7914234913487883
0.8612399 1.9002402563527627 2.7904831148668054
0.86112607 1.9005578817814728 2.789542570643516
0.8610122 1.9008754064912488 2.7885996121906476
0.86089844 1.9011926511460355 2.7876562901346453
0.86078465 1.9015097950159074 2.786714743867649
0.86067086 1.901826825389326 2.7857758839439484
0.8605571 1.9021437554638279 2.784836788663989
0.86044335 1.9024604062414352 2.7838967475909753
0.86032957 1.9027771223860428 2.782956000963432
0.8602159 1.9030933933984115 2.7820173411332605
0.8601022 1.903409730087064 2.781079794346207
0.8599885 1.9037257879421807 2.7801421630476253
0.8598748 1.9040419113067937 2.7792034080571546
0.8597612 1.9043575900938052 2.7782614852454057
0.8596475 1.9046733337702253 2.777319226102962
0.8595339 1.9049887984996887 2.7763777674062706
0.8594203 1.9053041626200984 2.7754360968337317
0.8593067 1.9056194134107445 2.7744952341394917
0.8591931 1.9059345637173017 2.7735543827013376
0.85907954 1.90624943542246 2.7726107542469545
0.858966 1.9065642061919652 2.7716670347884653
0.85885245 1.9068788635285177 2.770723140926787
0.8587389 1.9071934199740521 2.7697796724213744
0.8586254 1.907507697967899 2.768835786803153
0.8585119 1.9078218750749016 2.7678918289451184
0.85839844 1.9081359388516237 2.766948790908124
0.85828495 1.908449901947529 2.7660074018891767
0.8581715 1.9087635871483126 2.765065729907062
0.8580581 1.9090771716874195 2.7641235340084265
0.85794467 1.9093906431613348 2.763181876554567
0.85783124 1.9097040140295753 2.7622396804260565
0.8577179 1.9100171072705718 2.7612979733411858
0.8576045 1.9103300998460815 2.760355142107818
0.85749114 1.9106429793234232 2.759411772186305
0.8573778 1.9109555937032914 2.758470937561641
0.85726446 1.9112682597355297 2.7575305987781067
0.85715115 1.9115806608739734 2.7565874905396
0.85703784 1.9118929488613599 2.7556418910444602
0.8569246 1.9122049715134928 2.754694275241193
0.8568113 1.9125170448411954 2.7537475143869856
0.85669804 1.9128288531184916 2.752802771474212
0.8565848 1.9131405479862527 2.7518528902526884
0.8564716 1.9134519774387877 2.7509037814238537
0.8563584 1.9137632933139457 2.7499551684095
0.8562452 1.9140745080749733 2.7490081967836244
0.85613203 1.914385609643987 2.74806495035262
0.85601884 1.9146966106105263 2.74711983496888
0.8559057 1.9150073345868228 2.7461730371822903
0.8557926 1.9153179577390427 2.7452282432599246
0.85567945 1.9156284678302014 2.7442832002124873
0.8555663 1.9159388772600507 2.7433400792864213
0.85545325 1.9162490104022485 2.742397156202643
0.8553402 1.9165590428782793 2.741451241513176
0.8552271 1.916868962164778 2.740503672469118
0.8551141 1.9171786170670029 2.7395542574418683
0.85500103 1.9174883217983016 2.738606329230074
0.854888 1.9177977623969984 2.737658583100941
0.854775 1.9181070896353594 2.736711325981149
0.85466206 1.918416152936211 2.7357622963438284
0.8545491 1.918725102790349 2.7348144619572925
0.8544361 1.919034114878108 2.7338666178274105
0.8543232 1.9193426877041249 2.7329185034097714
0.85421026 1.9196513225742975 2.73196901490857
0.85409737 1.919959681047707 2.7310181951506687
0.8539845 1.920267938487513 2.7300689167125927
0.8538716 1.9205760826482188 2.7291229190732684
0.8537587 1.920884126394826 2.72817799998366
0.85364586 1.921191894650327 2.727232312589836
0.853533 1.9214995624069915 2.726287643304919
0.8534202 1.9218071173913382 2.72534265151883
0.8533074 1.922114409584018 2.724399333318524
0.8531946 1.9224217515975226 2.7234558777112365
0.8530818 1.9227288308932624 2.722509824538193
0.85296905 1.9230357973380032 2.7215645856345088
0.85285634 1.9233425012965304 2.7206209806179347
0.8527436 1.9236490927393046 2.7196792838834924
0.8526309 1.9239555842066527 2.7187350363006813
0.8525182 1.9242619629591837 2.7177915557225156
0.8524055 1.9245682417616616 2.716849247048296
0.85229284 1.9248742461092012 2.715904223194483
0.8521802 1.9251801500230556 2.7149569563151648
0.85206753 1.925485940982132 2.7140092360788253
0.8519549 1.9257916314746661 2.713063306161933
0.8518423 1.9260970475803785 2.712118425808054
0.8517297 1.926402363571565 2.71117466324553
0.8516171 1.9267075671655791 2.710232082959829
0.85150456 1.927012509380138 2.7092904078520457
0.851392 1.9273175009124393 2.708349956417159
0.85127944 1.9276222315284015 2.707411810497343
0.85116696 1.927926689158011 2.706476581062772
0.85105443 1.9282312091265852 2.7055412265270338
0.85094196 1.928535456479999 2.7046080425973837
0.8508295 1.928839605233254 2.703677450599597
0.850717 1.929143643168393 2.702748036577323
0.85060453 1.929447582754928 2.7018177315781533
0.8504921 1.9297512503810017 2.700884964113284
0.8503797 1.9300548192921783 2.699951937883916
0.8502673 1.9303582770371157 2.6990161885855093
0.85015494 1.9306614745374746 2.698073690393244
0.8500425 1.9309647206586777 2.6971311418512647
0.84993017 1.9312677063136816 2.696187366008363
0.8498178 1.9315705796087987 2.695244276091441
0.8497055 1.931873192907238 2.6943050649005733
0.84959316 1.9321758550618724 2.693367956512406
0.84948087 1.932478257957225 2.6924339567172484
0.84936863 1.9327803892105864 2.6915012029971015
0.84925634 1.9330825825060023 2.69056748923806
0.8491441 1.933384504242146 2.6896340081054357
0.84903187 1.9336863276301801 2.688701216311172
0.84891963 1.9339880400332468 2.6877703717089614
0.8488074 1.9342896542721562 2.68683716728055
0.8486952 1.9345909971819544 2.6859029482876156
0.84858304 1.9348922417785264 2.6849710016478454
0.84847087 1.9351933754033854 2.684037480392822
0.8483587 1.9354944106326732 2.683103881399647
0.8482466 1.9357951750679292 2.6821730006306734
0.84813446 1.9360958414202716 2.681241339407305
0.84802234 1.936396396974366 2.6803094698477143
0.8479103 1.9366966945714814 2.679375778483012
0.84779817 1.936997040823206 2.678441827711212
0.8476861 1.937297129072161 2.6775066215958696
0.84757406 1.937597106177895 2.6765727649804854
0.84746206 1.9378968255953233 2.6756393980596953
0.84735 1.938196593565288 2.674707806422051
0.847238 1.938496104201217 2.673775427443473
0.847126 1.9387955039574678 2.6728450989646304
0.84701407 1.9390946469150048 2.6719160949935197
0.8469021 1.9393938385222693 2.6709863867296124
0.84679013 1.9396927734733884 2.6700586080611983
0.8466782 1.939991598072446 2.6691323589364218
0.8465663 1.9402901664987515 2.6682054428510242
0.84645444 1.9405886247272972 2.667281064911811
0.8463425 1.9408871451447718 2.666356852549775
0.8462307 1.9411852377163212 2.665432643188714
0.8461188 1.9414833923432744 2.6645077336210985
0.846007 1.9417812781049442 2.663582514466175
0.8458951 1.942079225802064 2.6626591853624912
0.84578335 1.9423767463054091 2.661737213409076
0.84567153 1.9426743289939632 2.660814092359186
0.8455598 1.942971643374869 2.6598935877138175
0.84544796 1.9432690200325269 2.6589721972680533
0.84533626 1.9435659700837955 2.6580524055779717
0.8452245 1.9438629824332525 2.6571298232829714
0.8451128 1.9441597264690127 2.6562052108198975
0.84500104 1.9444565322994973 2.655281943733072
0.8448894 1.944752911717381 2.654357322518632
0.8447777 1.9450493528723551 2.65343529227406
0.84466606 1.9453455263991992 2.652515936434789
0.84455436 1.9456417619511537 2.6515947124806787
0.8444427 1.945937729930538 2.6506740685288133
0.84433115 1.9462334438030824 2.6497520964142405
0.8442195 1.9465292060903292 2.648832981901281
0.8441079 1.9468247148263442 2.6479159452197325
0.84399635 1.9471201144858272 2.646999691518914
0.8438848 1.947415260971288 2.6460833592097734
0.84377325 1.9477104560916043 2.6451659973662487
0.8436617 1.948005398039018 2.6442488090906697
0.8435502 1.9483002308691497 2.6433307675193434
0.84343874 1.9485948106013737 2.64241329586296
0.8433272 1.9488894386712836 2.6414936511143696
0.84321576 1.9491838134090753 2.6405719388265902
0.8431043 1.9494780785697947 2.639650217967631
0.84299284 1.9497722479572335 2.6387310922642913
0.84288144 1.9500661510311939 2.6378149010290084
0.84277004 1.9503599587804263 2.6368978749005465
0.84265864 1.950653657627544 2.6359821521538094
0.84254724 1.9509472614129066 2.6350690499325147
0.8424359 1.951240599857325 2.634160841267508
0.8423245 1.9515340010373934 2.633252239471306
0.8422132 1.951826980334742 2.632344311644769
0.8421019 1.9521200224379416 2.63143899662906
0.84199053 1.952412957006219 2.630534927426548
0.84187925 1.9527056410597883 2.6296328725240294
0.84176797 1.9529982178873913 2.628729845114764
0.8416567 1.9532907008919527 2.627824381876805
0.84154546 1.9535829197132357 2.6269174649760134
0.84143424 1.9538750444060529 2.6260114716420717
0.841323 1.9541670616270916 2.6251058822278535
0.8412118 1.954458984654308 2.6241959023246135
0.84110063 1.9547506432204325 2.6232840851282697
0.8409894 1.9550423636532825 2.622375683268458
0.84087825 1.955333820166669 2.6214692840456784
0.84076715 1.9556250265251036 2.6205646540117256
0.840656 1.9559162819757838 2.619663567089626
0.8405449 1.9562072881989738 2.618767812806332
0.8404338 1.9564981882248693 2.617873259472085
0.8403227 1.956788995581432 2.616977932510029
0.84021163 1.9570795408786408 2.616084506077474
0.8401005 1.957370149572792 2.615190200056342
0.8399895 1.9576604962223227 2.6142931599719192
0.8398785 1.957950594145984 2.6133970783095686
0.83976746 1.958240741689496 2.612501225281735
0.8396565 1.9585306408105227 2.611606442210812
0.8395455 1.9588204340391278 2.6107133568652388
0.8394345 1.959110134838541 2.6098201200545112
0.8393235 1.959399729828452 2.6089271083595147
0.8392126 1.9596890767741433 2.6080307979502404
0.8391017 1.9599783174772503 2.60713391882795
0.83899075 1.9602674657443697 2.6062428040059418
0.8388799 1.960556353348984 2.605354761807002
0.83876896 1.9608453044143055 2.6044658516224097
0.8386581 1.9611339950201592 2.6035775195975166
0.8385472 1.9614225939961756 2.602693446597957
0.8384364 1.9617109332447238 2.6018087731391017
0.8383256 1.961999181149615 2.6009264732932937
0.8382148 1.9622873247213655 2.6000431389762797
0.838104 1.9625753770447572 2.5991625450978586
0.8379932 1.9628633253923837 2.5982835873699988
0.83788246 1.9631510279532316 2.597403368780193
0.8377717 1.9634386263649004 2.596520049436696
0.83766097 1.963726133385927 2.595635955467171
0.8375502 1.9640135360753614 2.5947542822157157
0.83743954 1.9643006930695701 2.593871869594573
0.83732885 1.9645877457923608 2.5929899864182597
0.83721817 1.964874707558445 2.5921085418285887
0.8371075 1.9651615651327594 2.591226926792308
0.83699685 1.965448177343722 2.590345705164025
0.8368862 1.9657346854801716 2.589464950277792
0.8367756 1.966021102999155 2.5885885062764524
0.836665 1.9663074172149324 2.587717190801249
0.8365544 1.966593487616274 2.58684820127544
0.83644384 1.9668794553372955 2.585980227653856
0.8363333 1.9671653337537998 2.585112249118876
0.8362227 1.967451109507345 2.584243234830982
0.8361122 1.9677366418740836 2.5833751542083236
0.83600163 1.96802222560545 2.5825066936949432
0.8358912 1.9683074122235846 2.581640251024941
0.8357807 1.9685926503701405 2.5807734540774496
0.8356702 1.9688777993476065 2.579906780874607
0.8355597 1.9691626922421748 2.579041284409264
0.8354493 1.9694474960960744 2.5781737391622044
0.8353389 1.9697320437301964 2.577303330775913
0.83522844 1.9700166555923493 2.5764363874193696
0.83511806 1.970301011848816 2.575574710978095
0.83500767 1.9705852796785899 2.5747144558928023
0.8348973 1.970869445959946 2.5738539316992464
0.83478695 1.9711533705217226 2.5729946276634483
0.83467656 1.971437347018797 2.5721345219250504
0.83456624 1.971721081685379 2.5712710929494693
0.83445597 1.9720045612890433 2.570409894847618
0.83434564 1.972288105958157 2.5695517966723576
0.83423537 1.9725713962689493 2.5686954154189268
0.8341251 1.9728545988518764 2.567839822654686
0.83401483 1.9731377004902408 2.566985178605257
0.8339046 1.9734205616419227 2.566132089179991
0.83379436 1.9737034749930185 2.5652770910334857
0.83368415 1.9739861477333538 2.564420992686529
0.833574 1.9742685667757889 2.5635668898662707
0.8334638 1.9745510511502216 2.562712775268484
0.83335364 1.9748332821372159 2.561860622724627
0.8332435 1.9751154258332497 2.5610071545908566
0.83313334 1.9753974688797487 2.5601543365213333
0.8330232 1.9756794249234506 2.5593070151133515
0.8329131 1.9759611285999812 2.558461038462986
0.832803 1.9762427456215585 2.5576123356130784
0.8326929 1.9765242625644346 2.556763435587425
0.83258283 1.9768056926906394 2.555914666766016
0.8324728 1.9770868704054907 2.5550650321692245
0.8323628 1.977367961301101 2.5542174691515376
0.83225274 1.9776489522526077 2.5533666143432954
0.8321428 1.9779297039522652 2.5525163209800072
0.83203274 1.9782105077907728 2.551667468969529
0.83192277 1.9784910728977692 2.5508220404557687
0.8318128 1.9787715386318945 2.5499803109238104
0.8317029 1.979051766596024 2.5491412607140926
0.8315929 1.9793320476778238 2.5483020583404734
0.831483 1.9796120911970934 2.5474631818413833
0.8313731 1.9798920358634176 2.5466214119893036
0.8312632 1.9801718945756512 2.5457818243242754
0.83115333 1.9804515028895162 2.544943250704584
0.8310435 1.9807310256160633 2.5441065912625107
0.83093363 1.9810104500348336 2.543270590652335
0.8308238 1.9812897889808088 2.54243286820851
0.830714 1.9815688779653187 2.5415945750765427
0.8306042 1.9818478812755658 2.540756364946883
0.8304944 1.982126786169719 2.539918162844778
0.8303846 1.9824056056598658 2.5390851114698387
0.8302748 1.982684327554956 2.538256454890418
0.8301651 1.9829628136501651 2.5374283814068694
0.83005536 1.9832412024566661 2.536598516867868
0.8299456 1.9835195065378166 2.535769301826034
0.82983595 1.983797562223903 2.5349408213110753
0.8297263 1.9840755333888866 2.534112947800985
0.8296166 1.9843534074745903 2.5332858810086494
0.82950693 1.9846311971331465 2.532457577294081
0.82939726 1.984908889570062 2.531628498389896
0.82928765 1.9851863465553667 2.5307990746638676
0.82917804 1.98546370621617 2.529969186888817
0.8290684 1.9857409813244042 2.5291400570421043
0.82895887 1.986018008571332 2.528313765614493
0.82884926 1.9862951024290187 2.527488169988142
0.8287397 1.9865719488360645 2.5266639788963614
0.82863015 1.9868487114848439 2.5258422485835417
0.82852066 1.9871252273245936 2.5250230176248074
0.82841116 1.9874016599878348 2.524206646343338
0.8283016 1.9876781473610883 2.5233896766784256
0.8281922 1.9879542507930483 2.5225737578920073
0.8280827 1.9882304091045155 2.521759793684866
0.82797325 1.988506334178808 2.5209430723036457
0.8278638 1.988782163503801 2.520125982075173
0.8277544 1.989057909720947 2.5193080397833323
0.82764494 1.9893335600031323 2.5184885433132296
0.82753557 1.9896089769872534 2.5176721456782256
0.82742614 1.989884448463945 2.5168572510037017
0.8273168 1.990159537150345 2.5160424935776624
0.82720745 1.990434680427446 2.5152289933637286
0.8270981 1.990709741097816 2.5144154777898837
0.82698876 1.9909845566331632 2.5136029105819486
0.82687944 1.9912592898324009 2.5127934761742874
0.8267702 1.9915337786185034 2.5119856631307647
0.8266609 1.9918083351295857 2.5111779766768825
0.8265516 1.9920826473760733 2.510368407614014
0.82644236 1.9923568773724387 2.5095593883501435
0.8263331 1.9926310128093094 2.5087513554063645
0.8262239 1.992904916796297 2.507945699302359
0.82611465 1.9931788761251914 2.5071414531148704
0.82600546 1.9934526043851275 2.5063365379555482
0.8258963 1.993726089178357 2.505531841423098
0.8257871 1.993999641658966 2.5047266489373534
0.825678 1.9942729508156547 2.503923713012279
0.82556885 1.9945461786654841 2.503122235132695
0.8254597 1.9948193129131708 2.5023233865430634
0.82535064 1.9950922172334684 2.5015256324663424
0.8252415 1.9953651772984433 2.5007266016746583
0.8251324 1.9956379073260644 2.4999265220202713
0.82502335 1.9959105435982591 2.499121754717666
0.82491434 1.9961829492925318 2.4983159078015973
0.82480526 1.9964554098151035 2.4975113447794883
0.82469624 1.996727640198179 2.4967104467561376
0.8245872 1.9969997771033383 2.495910301674378
0.82447827 1.9972716842907339 2.4951110574149324
0.82436925 1.9975436467894587 2.4943092131680213
0.8242603 1.997815379434491 2.493508805329335
0.82415134 1.9980870186423698 2.492706849422607
0.82404244 1.9983584280299012 2.4919039146871107
0.8239335 1.9986298922943935 2.491100590432029
0.8238246 1.9989011268735484 2.4903000496251484
0.8237157 1.9991722682317334 2.4895025837421976
0.82360685 1.9994431807026558 2.4887067088790933
0.82349795 1.9997141488289019 2.487915250745359
0.8233891 1.9999848888815446 2.48712502099662
0.8232803 2.0002555366783206 2.486334806397235
0.82317144 2.000526104713228 2.4855444558567172
0.82306266 2.0007964323957195 2.4847553692800233
0.8229539 2.0010666804916117 2.4839658729234366
0.8228451 2.001336836493017 2.483178241817405
0.8227363 2.001606913118049 2.4823899113407872
0.82262754 2.001876897660683 2.4816015640828617
0.8225188 2.0021466547050917 2.4808086509943426
0.8224101 2.002416319089631 2.480015523549496
0.8223014 2.002685903843865 2.479225838907947
0.8221927 2.002955248756476 2.478440090863725
0.822084 2.00322466249912 2.4776547951648045
0.82197535 2.003493836722889 2.4768681972555724
0.82186675 2.0037627843023653 2.4760820053515444
0.8217581 2.004031787691513 2.4752972184770208
0.8216495 2.0043005648680197 2.474514818306722
0.82154083 2.0045693980760504 2.4737310949354816
0.8214323 2.0048378575416144 2.47294456742325
0.8213237 2.0051063724853093 2.472155792989013
0.82121515 2.0053746609000713 2.47136850033064
0.8211066 2.005642857507443 2.4705828862509667
0.8209981 2.0059109755352376 2.46980236100105
0.82088953 2.0061790024524053 2.4690207652009524
0.82078105 2.0064468037988092 2.468240954786206
0.8206725 2.006714661430163 2.467463941589024
0.82056403 2.0069822942279494 2.466690282150673
0.8204556 2.0072496898197323 2.4659169972880104
0.82034713 2.007517154879258 2.4651448988020364
0.8202387 2.0077843829781856 2.464372195496036
0.8201303 2.008051533403475 2.463596569119287
0.82002187 2.0083185933357335 2.4628185352848413
0.8199135 2.008585428417761 2.4620404571594627
0.81980515 2.008852172973145 2.46126523023487
0.8196968 2.0091188400229734 2.460492343084342
0.8195884 2.009385417123492 2.4597229735166524
0.81948006 2.009651917297051 2.4589540964905128
0.81937176 2.009918181341687 2.458188249950505
0.81926346 2.0101843688826713 2.457421700016224
0.81915516 2.010450466967613 2.4566554175984496
0.8190469 2.01071634208124 2.4558884496532296
0.8189386 2.010982273894944 2.4551170027753404
0.8188304 2.0112479823025216 2.454347557648806
0.8187221 2.0115136011175316 2.453580673533508
0.81861395 2.011778997212079 2.4528140201948334
0.8185057 2.0120444501652908 2.4520494942914532
0.8183975 2.01230968093637 2.4512889923893293
0.81828934 2.0125748230577023 2.450531026304097
0.8181812 2.01283974369343 2.449773426603527
0.81807303 2.0131047218273554 2.4490138477752867
0.8179649 2.0133694783872693 2.4482562306770475
0.8178568 2.013634146574682 2.447497683941903
0.81774867 2.0138987391436944 2.446739129519149
0.8176406 2.014163097579187 2.445983473663467
0.81753254 2.0144273807214357 2.4452255633240587
0.8174245 2.014691575497682 2.4444686387074306
0.8173164 2.01495569490986 2.443709620515212
0.8172084 2.0152195801438073 2.4429500099958785
0.81710035 2.0154835355478893 2.4421936127684027
0.81699234 2.015747257289099 2.4414382426701158
0.8168844 2.0160107584757943 2.440684961591171
0.8167764 2.016274317478785 2.4399341306695104
0.81666845 2.0165376565594637 2.4391853480149495
0.8165605 2.0168009083262923 2.438434517852964
0.81645256 2.0170640854957496 2.4376857316639304
0.8163446 2.0173271755606104 2.436938678582484
0.81623673 2.0175900461888774 2.436192673504374
0.81612885 2.0178528299490486 2.4354467272274687
0.81602097 2.0181155397495747 2.4347036027163127
0.8159131 2.018378162979344 2.4339587819322306
0.81580526 2.0186405670916616 2.4332133169834025
0.81569743 2.018902884457167 2.4324675077996565
0.8155896 2.01916512771837 2.431720961337832
0.8154818 2.019427284092612 2.430973612328336
0.815374 2.019689221471702 2.430228987766617
0.81526625 2.019951072415225 2.4294868692838887
0.8151585 2.020212849636311 2.4287426042931495
0.8150507 2.020474540177347 2.427995287126751
0.814943 2.020736011804518 2.4272486575650354
0.81483525 2.020997541442698 2.4265044317490023
0.81472754 2.021258852769751 2.4257627669575337
0.8146199 2.0215199334123737 2.425022880429291
0.8145122 2.021781085228046 2.4242820050969023
0.81440455 2.0220420064144573 2.4235405904884697
0.8142969 2.0223028541292583 2.4227999293254285
0.81418926 2.0225636158834623 2.4220615678675794
0.8140816 2.0228243045818357 2.4213243215716536
0.813974 2.0230847633510574 2.4205889652562256
0.81386644 2.0233451495525783 2.4198569972195014
0.81375885 2.02360545074081 2.4191262773783078
0.8136513 2.0238655356029427 2.418398053075694
0.81354374 2.024125680089208 2.4176726746720467
0.8134362 2.0243856086328162 2.416942764093531
0.8133287 2.0246454521633783 2.416211458805405
0.8132212 2.0249050794663845 2.4154787234173076
0.8131137 2.0251647655488147 2.414747824008782
0.8130062 2.0254242355747767 2.4140145412167304
0.81289876 2.025683620108197 2.413278895225435
0.8127913 2.0259429321279114 2.412543327949474
0.8126839 2.0262020148088964 2.4118090945482127
0.8125765 2.0264610253506445 2.4110775008384815
0.81246907 2.0267199507691886 2.410345695110031
0.81236166 2.0269788041355885 2.4096142941678793
0.81225425 2.027237572364992 2.408881409422242
0.8121469 2.0274961247840033 2.4081480688021135
0.81203955 2.02775459212861 2.4074200596005357
0.8119322 2.028012988155253 2.4066953303523277
0.8118249 2.028271156372841 2.4059690499517488
0.8117176 2.0285292529490193 2.4052385724600582
0.8116103 2.028787407994719 2.4045092945830815
0.81150305 2.0290452046637713 2.403778418873252
0.81139576 2.029303059634661 2.403049248219281
0.81128854 2.0295607000349754 2.402324024266429
0.81118125 2.0298183991230663 2.401596054265037
0.8110741 2.0300757401687424 2.4008622063179694
0.81096685 2.0303331390187367 2.400130364764676
0.8108597 2.030590323039867 2.399396833471241
0.81075245 2.0308475647265243 2.398664888723633
0.8106453 2.0311045919583894 2.397936599273487
0.8105382 2.031361391532561 2.3972085039723976
0.810431 2.0316182624232124 2.3964744391406074
0.8103239 2.0318749050459073 2.3957410411864926
0.8102168 2.032131475962233 2.3950087351130254
0.8101097 2.0323879617480385 2.3942792970014883
0.8100026 2.0326442334608608 2.39354699970888
0.8098956 2.0329004197977576 2.3928118225818062
0.8097885 2.0331565341980466 2.3920757566286364
0.8096815 2.0334125630550455 2.3913424311825473
0.8095744 2.0336685204380056 2.390611567495369
0.80946743 2.0339242502286834 2.3898797674917676
0.80936044 2.0341799085359273 2.3891480650088743
0.80925345 2.034435481637723 2.3884138784640463
0.80914646 2.0346909829107185 2.387678721598316
0.80903953 2.034946256561601 2.386945524041054
0.8089326 2.0352014584596976 2.3862095485251653
0.8088257 2.035456574831477 2.385473543481966
0.80871874 2.035711619363368 2.3847383373948903
0.80861187 2.035966436400055 2.384004605576233
0.808505 2.0362211818228935 2.3832695453002506
0.8083981 2.036475841722369 2.3825315463381678
0.80829126 2.036730429571547 2.3817943793339067
0.8081844 2.0369849319400566 2.381059907130674
0.8080776 2.0372392209323955 2.3803288329013905
0.80797076 2.037493424983936 2.379596729290785
0.80786395 2.0377475575979203 2.3788639523581354
0.8077572 2.038001463423101 2.3781314110227756
0.80765045 2.0382552977693362 2.3773982769679862
0.8075437 2.0385090470758436 2.376665062547305
0.80743694 2.038762724874029 2.37593167880917
0.8073302 2.0390163175952485 2.3751979617322516
0.8072235 2.039269697284542 2.374466013284851
0.8071168 2.03952299219024 2.3737349103288685
0.8070101 2.0397762158278603 2.3730036285063036
0.8069034 2.040029354711761 2.372272544679854
0.8067968 2.0402822809465073 2.371541114827348
0.80669016 2.040535122418805 2.3708101000899284
0.8065835 2.040787892705561 2.3700784239668504
0.8064769 2.041040578158352 2.369346427864543
0.8063703 2.0412930511678167 2.3686143031091995
0.8062637 2.0415455805093887 2.367882218544615
0.8061571 2.0417978975458357 2.367151655646351
0.8060506 2.04204998881324 2.3664200224131795
0.805944 2.0423021499395184 2.365688263460773
0.8058375 2.042554085278092 2.3649551588324518
0.805731 2.0428059492084545 2.3642206956393936
0.8056245 2.0430577281380073 2.3634862204151728
0.805518 2.0433094356063988 2.3627517576214996
0.8054115 2.0435609172784863 2.3620176499053573
0.80530506 2.043812327666338 2.3612858545889033
0.8051986 2.04406365344899 2.360554964984382
0.8050922 2.0443147675560276 2.359824614750008
0.80498576 2.0445659378056265 2.3590931050006407
0.80487937 2.0448168962926294 2.3583612165652426
0.804773 2.045067770196029 2.3576307843480486
0.8046666 2.0453185732075925 2.356900729999227
0.80456024 2.045569151326886 2.3561711669549696
0.8044539 2.045819658724335 2.355443043800598
0.8043476 2.0460700819456408 2.3547151292448256
0.80424124 2.04632043445566 2.3539855658612776
0.80413496 2.0465705623150043 2.3532561605850404
0.80402863 2.0468207596223316 2.352525259618656
0.80392236 2.0470707321936876 2.351794083156552
0.80381614 2.0473204937796434 2.3510644620818777
0.80370986 2.0475703111933945 2.350334862296899
0.80360365 2.0478199176786642 2.3496026092929965
0.80349743 2.048069439439621 2.3488681662560955
0.8033912 2.048318889954438 2.3481326173546333
0.803285 2.048568255548119 2.34739866491705
0.80317885 2.0488174101793506 2.34666449234803
0.8030727 2.049066480034162 2.3459313483617423
0.80296654 2.04931547912361 2.345201794429956
0.8028604 2.0495643940211865 2.344474652101916
0.8027543 2.0498130989953056 2.3437495929657306
0.8026481 2.050061859870732 2.343024580081785
0.80254203 2.0503104110961194 2.3423015678659804
0.802436 2.050558739261649 2.341579658519162
0.8023299 2.05080713719995 2.34085667752572
0.80222386 2.0510553122109902 2.3401367030006335
0.8021178 2.0513034177646814 2.3394167310710032
0.8020118 2.0515514401085913 2.3386970500844817
0.8019058 2.05179925365117 2.3379773175232326
0.8017998 2.0520471232402193 2.337254353580953
0.8016938 2.0522947836360963 2.3365299995697737
0.8015878 2.0525423603916266 2.335805133788839
0.8014819 2.0527897278336926 2.3350772107701174
0.8013759 2.053037150505556 2.334351737241407
0.80127 2.0532843643105867 2.3336295375473215
0.8011641 2.0535314946113385 2.3329052266523957
0.80105823 2.053778416145217 2.332182614684974
0.8009523 2.0540253932709254 2.3314594902948484
0.80084646 2.054272161757153 2.3307368048660435
0.8007406 2.054518846976815 2.3300179688167004
0.80063474 2.054765463224737 2.329301861474701
0.80052894 2.055011857945862 2.3285858998589557
0.80042315 2.055258183805973 2.3278692244986137
0.8003173 2.0555045655994464 2.3271517830563515
0.80021155 2.0557506010353324 2.3264346831706204
0.80010575 2.0559966922294466 2.325714870252918


==> anc/Data_JCP/Figure_002/ML/Shoulder-epsilon-1.0-rho-0.227-kT-1.0.txt <==
3.0 0 -0.09446125150295377
2.9993093 -6.524290034690995e-05 -0.09445732488409891
2.9986186 -0.00013048307777144624 -0.0944533393631229
2.9979281 -0.00019569796197475793 -0.09444932861832331
2.997238 -0.00026088755491785983 -0.09444528223555557
2.9965477 -0.0003260743540754789 -0.09444126479974076
2.9958577 -0.00039123584470077794 -0.09443713436872865
2.995168 -0.0004563719230517034 -0.09443292943927654
2.9944782 -0.0005215050941940274 -0.09442863742202869
2.9937887 -0.0005866127365009449 -0.09442424519424249
2.9930995 -0.0006516948114914582 -0.09441972048885201
2.9924104 -0.0007167512032863034 -0.09441509176055342
2.9917214 -0.0007818043967849059 -0.09441039574913555
2.9910324 -0.0008468543176494848 -0.0944056340299691
2.9903438 -0.000911855937332011 -0.0944008067908346
2.9896553 -0.0009768541918227268 -0.09439590466412044
2.988967 -0.0010418265422896466 -0.09439089571056666
2.9882786 -0.001106795392643405 -0.09438576788603198
2.9875906 -0.001171738203563164 -0.0943805968163833
2.9869027 -0.001236654930371927 -0.09437538971670015
2.9862149 -0.00130156806657435 -0.09437008233432685
2.9855273 -0.0013664549877290381 -0.09436466445503254
2.98484 -0.001431315695560081 -0.09435923182497329
2.9841526 -0.0014961726409198875 -0.09435375091391904
2.9834654 -0.001561003308317819 -0.09434818420613132
2.9827785 -0.0016258076352386641 -0.09434260690130293
2.9820917 -0.0016906081334293547 -0.09433697434038692
2.981405 -0.0017553822093356204 -0.09433120352449793
2.9807186 -0.001820129831721811 -0.09432543832854107
2.9800322 -0.0018848734684471854 -0.09431954293970196
2.979346 -0.0019495905248567598 -0.0943135445579002
2.97866 -0.0020142809678981113 -0.0943074839135217
2.9779742 -0.0020789672190203307 -0.0943013433928525
2.9772885 -0.0021436267537433542 -0.09429512511494036
2.976603 -0.0022082595088286708 -0.09428881333008453
2.9759176 -0.0022728879308444834 -0.09428248795934614
2.9752324 -0.002337489527480356 -0.09427611656327933
2.9745474 -0.002402064221187417 -0.0942695654653993
2.9738624 -0.0024666343972092777 -0.09426291935721343
2.9731777 -0.002531177498172846 -0.09425613569719965
2.9724932 -0.0025956934491068073 -0.0942492527799216
2.9718087 -0.0026602046316070754 -0.09424219240218412
2.9711244 -0.0027246884783068224 -0.09423508803009067
2.9704404 -0.0027891449990641876 -0.0942279251162363
2.9697564 -0.002853596574275704 -0.09422067827780768
2.9690726 -0.0029180207225810734 -0.09421335816888354
2.9683888 -0.0029824398311942284 -0.09420600187761415
2.9677055 -0.0030468089899680266 -0.0941985679548413
2.967022 -0.0031111954420160104 -0.09419092384148618
2.9663389 -0.0031755317421377034 -0.09418322231399859
2.9656558 -0.0032398627445553094 -0.09417543476617671
2.964973 -0.003304165933845856 -0.09416750061914583
2.9642904 -0.003368441209337957 -0.09415946012937029
2.9636078 -0.0034327109640373272 -0.09415129446257936
2.9629254 -0.0034969526506633667 -0.0941430086187435
2.962243 -0.003561188678075632 -0.09413470501678489
2.9615612 -0.003625374153751452 -0.09412642179259521
2.960879 -0.0036895764140765087 -0.09411809117237596
2.9601974 -0.003753728080734369 -0.09410966422882779
2.9595158 -0.0038178739754406556 -0.09410115010842927
2.9588344 -0.003881991589411627 -0.09409251927296096
2.958153 -0.003946103296552243 -0.09408379700525804
2.9574718 -0.00401018659965485 -0.09407502141337945
2.956791 -0.004074241496780325 -0.09406620785901408
2.9561102 -0.004138267927953427 -0.09405732158372755
2.9554296 -0.004202288325853805 -0.09404844238869645
2.954749 -0.004266280229253881 -0.09403951540533087
2.9540687 -0.004330266029425002 -0.09403045305832686
2.9533885 -0.0043942231883991835 -0.0940212464732832
2.9527085 -0.004458151642639525 -0.09401195865559156
2.9520285 -0.004522073769273932 -0.09400264887196355
2.9513488 -0.00458596711264493 -0.09399318715148981
2.9506693 -0.004649831571418278 -0.09398362449294817
2.9499898 -0.004713689535119643 -0.09397405173363674
2.9493105 -0.004777518552986889 -0.09396438675736193
2.9486315 -0.004841318572728463 -0.09395460797194419
2.9479525 -0.004905111921302115 -0.0939447655196365
2.9472737 -0.004968876177716083 -0.09393485364947526
2.9465952 -0.0050326112544009614 -0.09392480165908228
2.9459167 -0.005096339508900018 -0.0939147204492653
2.9452384 -0.005160038513918204 -0.09390463304063161
2.9445603 -0.005223708262351367 -0.09389439094166889
2.9438822 -0.005287370990350467 -0.09388395849833313
2.9432044 -0.005351004257643429 -0.09387351769197076
2.9425268 -0.005414608044938569 -0.09386302744784372
2.9418492 -0.005478204720809227 -0.09385250949994343
2.941172 -0.00554177185995018 -0.0938418633329785
2.9404945 -0.005605331763448533 -0.09383118702365546
2.9398174 -0.005668862048622457 -0.09382044599819896
2.9391406 -0.005732362646167556 -0.09380955771791274
2.938464 -0.005795833476385539 -0.09379856377212262
2.9377873 -0.005859296852351744 -0.09378754819680428
2.937111 -0.005922730409677358 -0.09377652580609384
2.9364345 -0.005986156524885954 -0.09376552649598198
2.9357584 -0.006049552818822684 -0.09375443132079415
2.9350824 -0.006112919239969354 -0.09374330032977288
2.9344065 -0.006176278125022052 -0.0937321120090415
2.933731 -0.006239584716671149 -0.09372081558139908
2.9330554 -0.006302905988001743 -0.09370942219551866
2.9323802 -0.0063661748580505105 -0.09369796604048802
2.931705 -0.006429435978198838 -0.0936864721209553
2.9310298 -0.006492689303491027 -0.09367485749246443
2.930355 -0.006555890115505603 -0.09366326818693292
2.9296803 -0.006619083224341553 -0.0936520468540482
2.9290056 -0.006682268814549069 -0.09364094122896509
2.9283314 -0.006745402260747969 -0.09362985216569512
2.927657 -0.00680855053224317 -0.09361862452128956
2.9269829 -0.00687164658930433 -0.09360749676005925
2.9263089 -0.006934735169823477 -0.0935963211250632
2.925635 -0.006997793890044805 -0.09358524080348905
2.9249616 -0.007060822908214222 -0.09357430360906199
2.924288 -0.007123844525947253 -0.09356329358029762
2.9236147 -0.007186836421577186 -0.09355222073264852
2.9229414 -0.007249820826667084 -0.09354110927604761
2.9222684 -0.007312775484484322 -0.09353007582414895
2.9215956 -0.007375700411614185 -0.09351903843288228
2.920923 -0.007438595598328541 -0.09350788033165384
2.9202504 -0.007501483246353854 -0.09349669920403655
2.9195778 -0.007564363377887449 -0.09348544935508907
2.9189057 -0.00762719136916495 -0.09347430543286285
2.9182336 -0.007690011937773424 -0.09346328057739375
2.9175618 -0.007752802797054341 -0.0934522752225189
2.91689 -0.007815586300744987 -0.09344131368884351
2.9162183 -0.007878340124717501 -0.09343028574610338
2.915547 -0.007941064305811575 -0.0934193787030118
2.9148755 -0.008003781184064146 -0.0934084962202621
2.9142044 -0.008066468461982937 -0.09339752294881871
2.9135332 -0.008129148324734688 -0.09338640823071338
2.9128625 -0.008191776192145681 -0.09337528658930962
2.9121916 -0.008254418903292333 -0.0933643056785874
2.9115212 -0.008317009724234287 -0.09335321248165142
2.9108508 -0.00837959303380735 -0.09334200078438504
2.9101806 -0.008442146571296594 -0.09333068162935192
2.9095104 -0.008504692529792385 -0.0933195312595152
2.9088407 -0.008567186585752014 -0.09330843566890487
2.9081707 -0.00862969544330807 -0.09329746162012521
2.9075012 -0.008692152510797904 -0.09328643100506732
2.9068317 -0.008754602137509603 -0.09327544006385537
2.9061623 -0.0088170444784384 -0.09326445771643917
2.9054933 -0.0088794349060019 -0.09325338820384936
2.9048243 -0.008941817972105841 -0.09324227631790238
2.9041553 -0.009004193559171397 -0.09323121985763556
2.9034867 -0.00906651735230659 -0.09322011098638892
2.9028182 -0.009128833633670584 -0.0932089685912364
2.9021497 -0.009191142525057679 -0.09319777626692925
2.9014814 -0.009253421684276172 -0.09318676272213833
2.9008133 -0.009315671304814838 -0.09317548792163775
2.9001455 -0.009377891066507014 -0.09316431250992019
2.8994777 -0.009440103547536268 -0.09315331202390356
2.8988101 -0.009502286388672081 -0.09314242349104117
2.8981426 -0.009564462070668262 -0.09313141798679615
2.8974752 -0.00962660802453254 -0.09312032393216178
2.8968081 -0.009688724551930547 -0.09310942664591315
2.896141 -0.009750833707040472 -0.09309850850355864
2.8954742 -0.00981291346232854 -0.09308747410635675
2.8948076 -0.009874963504151955 -0.09307629556070493
2.894141 -0.009937006203509194 -0.09306515556604898
2.8934746 -0.009999019218032933 -0.09305410618338149
2.8928084 -0.010061002777279539 -0.09304298039921316
2.8921423 -0.010122978809185352 -0.09303187752136437
2.8914764 -0.010184925369525625 -0.09302069571578504
2.8908107 -0.010246842196640606 -0.0930096046438461
2.890145 -0.01030875182619912 -0.09299868425225902
2.8894796 -0.010370631879103143 -0.0929877157982293
2.8888142 -0.0104325047465511 -0.0929766942549581
2.888149 -0.010494347969468113 -0.09296562834153037
2.887484 -0.010556161787055757 -0.09295456638779814
2.8868191 -0.010617968130190926 -0.09294348171052876
2.8861544 -0.010679745059750733 -0.09293241899520151
2.88549 -0.010741492433213564 -0.09292156703147096
2.8848255 -0.010803232720913193 -0.09291068980502455
2.8841612 -0.010864943481630305 -0.09289976993146751
2.8834972 -0.010926625031357363 -0.09288911507481892
2.8828332 -0.01098829940640087 -0.09287841639866827
2.8821695 -0.011049944638410112 -0.09286773067994428
2.8815057 -0.011111582741176157 -0.09285727025487746
2.8808424 -0.01117316976394004 -0.09284686987120187
2.880179 -0.011234771902016286 -0.09283645404135962
2.879516 -0.011296322963402375 -0.09282596757058281
2.8788528 -0.011357867017277966 -0.09281573600722942
2.87819 -0.011419382298184998 -0.09280547983368131
2.8775272 -0.011480890917967926 -0.0927962376892227
2.8768647 -0.011542372471116754 -0.09279119895789018
2.8762023 -0.011603829897041604 -0.092789390578116
2.87554 -0.011665286579949674 -0.09278896911231731
2.874878 -0.01172672123874716 -0.09278963171798336
2.8742158 -0.011788156549910948 -0.09279070548666948
2.8735542 -0.011849548560028159 -0.09279283843431262
2.8728924 -0.01191096441281418 -0.09279547050926398
2.872231 -0.011972337711406376 -0.0927983493902105
2.8715696 -0.012033713236047565 -0.09280190585398498
2.8709085 -0.01209506901888407 -0.09280580876829658
2.8702474 -0.01215642756540766 -0.09280992631539087
2.8695865 -0.012217766813647868 -0.09281479461984228
2.8689258 -0.012279087525255772 -0.09282050585866403
2.8682652 -0.012340411968978593 -0.09282623645465628
2.8676047 -0.012401718251711666 -0.09283238338080294
2.8669446 -0.012463006574995395 -0.09283903713407765
2.8662844 -0.012524299538485361 -0.09284633421512702
2.8656244 -0.01258557520425398 -0.09285372052527913
2.8649645 -0.012646855867910362 -0.09286142609478552
2.8643048 -0.01270811962301379 -0.09286968250656194
2.8636453 -0.01276936684759365 -0.09287831121792367
2.862986 -0.0128305977363448 -0.09288746344211674
2.8623269 -0.01289183489075357 -0.09289717891127129
2.8616676 -0.012953078636377706 -0.09290763043300221
2.861009 -0.013014285117397766 -0.0929182119234856
2.8603501 -0.013075498581190616 -0.09292919513299489
2.8596914 -0.013136719525938248 -0.0929406095846859
2.8590329 -0.013197925778145074 -0.09295213758413433
2.8583746 -0.013259117658411524 -0.09296403359592201
2.8577166 -0.013320295328831555 -0.0929765936275906
2.8570585 -0.013381481430010939 -0.09298921871384289
2.8564007 -0.013442653502818676 -0.09300176864313293
2.855743 -0.013503834098182782 -0.0930148783385625
2.8550854 -0.013565001156248797 -0.09302825715708445
2.854428 -0.013626155073859003 -0.09304220963697189
2.8537707 -0.013687318257433119 -0.09305659320130345
2.8531137 -0.013748468837538528 -0.09307114145890263
2.8524568 -0.013809606635883436 -0.09308537852054964
2.8518 -0.013870753884759767 -0.09309987519920938
2.8511434 -0.013931888373351289 -0.09311405923674632
2.8504868 -0.01399303219919545 -0.09312844488086632
2.8498304 -0.01405416313805177 -0.09314218027435255
2.8491743 -0.014115279901034618 -0.09315192702339219
2.8485181 -0.014176400711325358 -0.09315507469418825
2.8478622 -0.014237500279825685 -0.09315500314809462
2.8472066 -0.014298575665855844 -0.09314838593221805
2.846551 -0.014359644993788452 -0.09313732692193714
2.8458955 -0.014420683334719634 -0.0931205956154818
2.8452404 -0.014481686619163922 -0.09309922484842498
2.8445852 -0.01454267485086763 -0.09307357422267219
2.8439302 -0.014603622886495032 -0.09304628301040778
2.8432753 -0.01466455311515847 -0.09301710893004826
2.8426206 -0.014725440853609105 -0.09298640298265429
2.8419662 -0.01478628619522693 -0.09295293341906885
2.8413117 -0.014847108092503416 -0.09291704013163907
2.8406575 -0.01490788446786379 -0.09287933044758062
2.8400035 -0.014968612605163517 -0.09283939172692023
2.8393495 -0.01502931453652575 -0.09279701851208588
2.8386958 -0.015089964775047576 -0.0927505040092853
2.8380423 -0.015150561744592155 -0.0927001971317282
2.8373888 -0.015211124558673595 -0.0926482190863904
2.8367355 -0.015271630331691198 -0.09259025174461806
2.8360822 -0.01533209622589446 -0.09252941519090573
2.8354292 -0.015392499913097166 -0.09246368658295401
2.8347764 -0.015452836033965155 -0.09239339482907073
2.8341236 -0.01551312627940389 -0.09231993317628276
2.833471 -0.015573344025761087 -0.09224151513368983
2.8328185 -0.015633509508311244 -0.09215667693068724
2.8321664 -0.01569357252259567 -0.09206461404279197
2.8315141 -0.01575359365782356 -0.09195705014972318
2.8308623 -0.01581349442269341 -0.09183157880110443
2.8302104 -0.015873309118895677 -0.09169194228975229
2.8295588 -0.015933006214335233 -0.09154006738209887
2.8289073 -0.015992601099485873 -0.0913759224024141
2.828256 -0.016052062315635822 -0.09119857325398467
2.8276045 -0.016111404284508284 -0.09100774292707112
2.8269536 -0.016170572873649872 -0.09080017276358596
2.8263025 -0.01622962345204879 -0.09057825018681193
2.825652 -0.01628847968163663 -0.09033373349619789
2.8250012 -0.016347169109729866 -0.09006768822767516
2.8243508 -0.01640565749979358 -0.0897794788660914
2.8237004 -0.016463950212572343 -0.08946800656164776
2.8230503 -0.016522011709194123 -0.08913094237303706
2.8224003 -0.01657982314720002 -0.08876680676872965
2.8217504 -0.01663739076464504 -0.08837867166580472
2.8211007 -0.016694674304282606 -0.08795781431847192
2.820451 -0.016751676333651305 -0.08751311322009762
2.8198016 -0.01680836147988707 -0.08704546508066704
2.8191524 -0.01686471387171449 -0.08655231610320967
2.8185034 -0.01692071690385685 -0.08603213828231925
2.8178544 -0.016976372967613337 -0.08548246992948878
2.8172054 -0.017031662761022616 -0.08490406438036147
2.8165567 -0.017086546690860765 -0.08429134037750897
2.8159082 -0.017141000479634693 -0.08364178993373242
2.81526 -0.017195001125366663 -0.0829511311973587
2.8146117 -0.01724853966769826 -0.08222025130379798
2.8139637 -0.017301572167209487 -0.08144449822999433
2.8133156 -0.017354086534988235 -0.0806273555792893
2.8126678 -0.017406041726757537 -0.07977365454640266
2.8120203 -0.017457412922004603 -0.07888741903915933
2.8113728 -0.01750820076494497 -0.07796761789949903
2.8107255 -0.017558361197595126 -0.0770102433411894
2.8100781 -0.017607891136051067 -0.07601541126810522
2.8094313 -0.017656725479875172 -0.07497493459183205
2.8087842 -0.017704889628565618 -0.07388240066601263
2.8081377 -0.017752291653561115 -0.07273209706978224
2.807491 -0.01779893536981036 -0.07153481800817023
2.8068445 -0.017844787692844134 -0.0702853603779131
2.8061984 -0.01788978418662505 -0.06899012738592356
2.8055522 -0.017933932040436255 -0.0676607572606496
2.8049061 -0.017977208519105833 -0.06629035170433892
2.8042603 -0.0180195689750377 -0.0648755206890024
2.8036146 -0.018060987261426922 -0.0634184704622307
2.802969 -0.01810144997271465 -0.061916857392004136
2.8023236 -0.01814091386525816 -0.060366136866776096
2.8016784 -0.018179349279771516 -0.05877937601247025
2.8010333 -0.018216751841124135 -0.05716328317044589
2.8003883 -0.018253088369772623 -0.055517096630592
2.7997437 -0.018288338875346418 -0.05383175739740453
2.799099 -0.018322489620278163 -0.05210988743983503
2.7984543 -0.01835552105329793 -0.05035718848438184
2.79781 -0.018387391021531405 -0.04858340004799835
2.7971659 -0.018418110279594696 -0.04678023606465463
2.7965217 -0.018447658307184058 -0.04495246930530927
2.795878 -0.018476000674509305 -0.043096079766556356
2.7952342 -0.018503135415117077 -0.041206161869978844
2.7945905 -0.018529044985519175 -0.03928367924902068
2.793947 -0.018553695649508106 -0.037329151334389576
2.7933037 -0.018577069841567255 -0.035334716582888365
2.7926605 -0.01859914722870109 -0.03330690183962356
2.7920175 -0.018619904421041257 -0.031244776338284836
2.7913747 -0.018639318672243308 -0.029164032094297684
2.790732 -0.01865739147232496 -0.02706061485556846
2.7900894 -0.01867409569322354 -0.024935201683609735
2.7894468 -0.018689430695681006 -0.02278920444626207
2.7888045 -0.01870337265035841 -0.02062499972077795
2.7881625 -0.01871591776431083 -0.018445760205417706
2.7875204 -0.018727056276889236 -0.016252181805242457
2.7868786 -0.018736780634379495 -0.014042730917652825
2.786237 -0.01874507480935334 -0.01181379085362463
2.7855954 -0.01875193504716529 -0.009562991024727616
2.784954 -0.01875734007471094 -0.00729397372329695
2.7843127 -0.018761287896845263 -0.0050105868709603195
2.7836716 -0.01876376196827541 -0.0027083431583114262
2.7830307 -0.01876475748065586 -0.00039291961110418715
2.7823899 -0.01876426109155734 0.0019421524948140504
2.7817492 -0.018762266236534163 0.0042900920087465206
2.7811086 -0.01875876051947551 0.006655175328159115
2.7804682 -0.01875373781494704 0.009036024616276143
2.779828 -0.018747186377967025 0.011433050516385292
2.7791882 -0.01873909930421132 0.013847870015618364
2.7785482 -0.01872945863222916 0.016284480927717428
2.7779083 -0.018718252295095838 0.01874746826985382
2.7772686 -0.018705466161317397 0.021229591667345178
2.7766292 -0.018691094575530035 0.02372584421992296
2.77599 -0.018675125384571663 0.026241402444079475
2.7753508 -0.01865754416121495 0.028772888144526734
2.7747116 -0.01863833843525159 0.031321362331839304
2.774073 -0.01861751419444911 0.033890844299806086
2.7734342 -0.0185950429283144 0.036471520964983004
2.7727954 -0.018570920907959445 0.03906563387470277
2.772157 -0.018545144874230972 0.041675453182827775
2.7715187 -0.018517709923935637 0.04429955243486182
2.7708805 -0.018488594613194062 0.04693494232239768
2.7702425 -0.018457807556593462 0.04957902113738499
2.7696047 -0.01842534332286691 0.05222444916546331
2.768967 -0.018391192660446365 0.05487247453076592
2.7683294 -0.01835536553046407 0.05751815870373931
2.767692 -0.01831786780092534 0.0601626302736262
2.7670548 -0.01827868586977994 0.06279662897297422
2.7664175 -0.018237831067172243 0.06541672648044222
2.7657807 -0.018195341885291875 0.06802152932200699
2.7651439 -0.01815119892151674 0.07061572233559031
2.764507 -0.018105405934610113 0.07319839235005184
2.7638705 -0.018057993667225578 0.0757589072208876
2.7632341 -0.018008976198545152 0.07829748993930023
2.7625978 -0.017958353282676493 0.08080241131189297
2.7619617 -0.017906167814650813 0.08327235597861934
2.7613258 -0.01785244408476508 0.08569617102222862
2.76069 -0.017797195075648184 0.08807622255571913
2.7600543 -0.017740467555082524 0.09040531014114905
2.7594187 -0.01768227956117609 0.09267891200068022
2.7587836 -0.01762270715729081 0.09489321138299683
2.7581482 -0.017561725506242378 0.09705379924139561
2.757513 -0.017499409443583507 0.09915788612496056
2.7568781 -0.017435800895691786 0.1012087133577404
2.7562435 -0.01737092704159439 0.10321358735506814
2.7556088 -0.01730479907779808 0.10516643531479715
2.7549744 -0.017237469281878443 0.1070773140267014
2.75434 -0.017168940793199458 0.10894880866414457
2.7537057 -0.017099259998073303 0.11079370994176888
2.7530718 -0.01702844446263555 0.11260966935216613
2.7524378 -0.01695648735938438 0.11439589014773073
2.751804 -0.016883434053560183 0.11615434293483631
2.7511704 -0.01680927291690462 0.11789658568700276
2.750537 -0.016734037228706783 0.11963231203001573
2.7499037 -0.01665773499435898 0.121357656769444
2.7492704 -0.016580343715456396 0.12306791503001642
2.7486374 -0.016501905704854613 0.12475880997908004
2.7480044 -0.016422401745316038 0.12643453511629169
2.7473717 -0.016341875635304724 0.12808195040984077
2.7467391 -0.016260343553306484 0.129716045855969
2.7461066 -0.016177782117459814 0.131332924709555
2.7454743 -0.016094238588122457 0.1329232839177669
2.7448423 -0.016009727280965915 0.13449325682703497
2.7442102 -0.01592422966112515 0.13604648937019795
2.7435784 -0.01583778648520659 0.13758906870012366
2.7429466 -0.015750370983795538 0.13912429438555066
2.742315 -0.015662021400816534 0.1406522501169094
2.7416837 -0.015572743400356867 0.14216982822334112
2.7410524 -0.015482510579472121 0.14367780857617446
2.7404213 -0.015391363372171098 0.14517467388554148
2.7397902 -0.015299275554378886 0.14665872415130393
2.7391593 -0.015206289034971726 0.14813502088814873
2.7385287 -0.015112405589828563 0.14962048124688404
2.737898 -0.015017582183026732 0.15110931453193713
2.7372677 -0.014921857340129668 0.15259943010190355
2.7366374 -0.014825190136782502 0.1540944171768447
2.7360072 -0.014727618121452237 0.15559185462418357
2.7353773 -0.01462913682433213 0.15709456422440043
2.7347474 -0.014529708960031014 0.15860123769359286
2.7341177 -0.01442936495585402 0.1601218693137677
2.7334883 -0.01432809870090708 0.16165631295999078
2.732859 -0.014225862404034334 0.16319930955056114
2.7322297 -0.014122692172150675 0.16475292115418594
2.7316005 -0.0140185403694157 0.1663139843543315
2.7309716 -0.013913444469252415 0.16788716960389985
2.7303426 -0.013807351202796523 0.16948008165323092
2.7297142 -0.013700332388836682 0.17109695093257257
2.7290854 -0.01359224587313149 0.17273888283746733
2.7284572 -0.013483200765630482 0.1744250421109062
2.727829 -0.013373080457227121 0.17614436456958235
2.7272007 -0.013261877080664217 0.17788422293277775
2.7265728 -0.013149611775559062 0.17965064212286722
2.725945 -0.013036273456651861 0.18145294457896072
2.7253175 -0.01292183390199463 0.18328169928751006
2.72469 -0.012806244302184421 0.18513024125701927
2.7240624 -0.012689483779736072 0.18700232703051534
2.7234352 -0.01257159156194926 0.18888915277432183
2.7228081 -0.012452551384945507 0.19079895608233835
2.7221813 -0.01233235585654006 0.19272800158168055
2.7215545 -0.012210942370833292 0.19467733178376326
2.7209277 -0.012088297640976211 0.19667340563578248
2.7203012 -0.011964430537360099 0.19871047900802286
2.7196748 -0.01183932890946859 0.20077997071681258
2.7190487 -0.011712962501840193 0.20289032817552952
2.7184227 -0.011585267827327822 0.20503431197510888
2.7177966 -0.011456215980404907 0.2072149801416837
2.717171 -0.01132589169020616 0.20942613205063612
2.7165453 -0.01119417185727961 0.21166600820264
2.7159197 -0.011061042362154544 0.21394631022102556
2.7152944 -0.01092652177570011 0.2162629272384143
2.7146692 -0.010790594633362936 0.21862815506496433
2.714044 -0.010653164682958514 0.22105518512209416
2.7134192 -0.010514257685255457 0.22354002803409267
2.7127945 -0.010373827908382727 0.22608386440129247
2.71217 -0.01023179817844375 0.22867535427386915
2.7115452 -0.010088130808017027 0.23131453870808455
2.710921 -0.009942916463618756 0.23399464466259262
2.7102966 -0.009795956343844827 0.23671727399149733
2.7096727 -0.009647399080858536 0.23948774727283684
2.7090487 -0.009497092323915683 0.24231195528600677
2.708425 -0.009345068303036526 0.24519421043007403
2.7078013 -0.009191219758688245 0.24814922452828853
2.7071779 -0.009035572863070732 0.2511632404002763
2.7065547 -0.008878085920289203 0.254233126744455
2.7059314 -0.008718673895021616 0.25734875184094214
2.7053082 -0.00855730155255536 0.26051751549850694
2.7046854 -0.008394064169297747 0.2637455518675196
2.7040627 -0.008228792601690745 0.26704073748736085
2.70344 -0.008061456094950016 0.2703801782025765
2.7028174 -0.007892086541485386 0.2737779762954633
2.7021952 -0.0077206513300018395 0.27722892807219696
2.701573 -0.007547051625358103 0.2807333698198315
2.7009509 -0.007371323204983042 0.2842876040486957
2.700329 -0.0071934336249100716 0.2879027680184411
2.6997073 -0.0070132790933194805 0.2915697497276385
2.6990857 -0.0068309010580365 0.2952818269847817
2.6984642 -0.006646199017885333 0.29904681887379575
2.6978428 -0.006459212989944843 0.3028628443450429
2.6972215 -0.006269840716652128 0.30672485592272003
2.6966007 -0.006078199898517521 0.3106447036296274
2.6959796 -0.00588402730011688 0.31464270479328443
2.695359 -0.005687497603267168 0.3187202912114541
2.6947384 -0.005488413026204406 0.3228770054515234
2.6941178 -0.005286725457865712 0.32710715540155866
2.6934974 -0.005082472415324267 0.331393201894318
2.6928773 -0.004875621983298155 0.3357430378630594
2.6922572 -0.004666055610988139 0.34014291435151794
2.6916373 -0.0044538322595943855 0.3445838513882363
2.6910176 -0.004238917418801896 0.3490929236764151
2.690398 -0.004021189292356998 0.3536632198838274
2.6897786 -0.0038006913760246304 0.3583126662420529
2.6891592 -0.003577291409468511 0.363024535003609
2.68854 -0.003351041218579985 0.36780597935021414
2.6879208 -0.0031218066742194645 0.37265457607308533
2.6873019 -0.0028896408538831493 0.37757420224727406
2.6866832 -0.00265450173066872 0.38254004856201707
2.6860647 -0.0024163700598000964 0.3875576110452816
2.685446 -0.0021750199498073246 0.3926349926189164
2.6848278 -0.0019306978456945121 0.39779724780095876
2.6842096 -0.0016831548529560843 0.4030283992651248
2.6835916 -0.0014324589181216483 0.40833682975923324
2.6829736 -0.00117844586086604 0.4137396580019223
2.6823559 -0.0009211769797508839 0.4192154097614735
2.6817381 -0.0006604952727092468 0.42476916784901236
2.6811206 -0.0003964685864496681 0.4303938285671724
2.6805034 -0.00012904383162413204 0.4360911139849283
2.679886 0.00014191700817193075 0.4418730631915684
2.679269 0.0004163740796960448 0.44774160415369346
2.6786523 0.0006943621294293072 0.45368430643102436
2.6780355 0.0009760397488863073 0.4596844228613793
2.677419 0.001261326730260299 0.46577552189668964
2.6768024 0.0015504059177699797 0.47195520910631306
2.676186 0.001843199906546775 0.4782240784667524
2.6755698 0.0021398939715702382 0.4845796392959655
2.6749537 0.0024404070396721648 0.49102855984021687
2.6743379 0.0027448173092544863 0.4975817896581969
2.673722 0.003053284796266586 0.5042373430775459
2.6731064 0.0033657694254022696 0.5109877437718938
2.6724908 0.0036824273098236553 0.5178243450466934
2.6718755 0.004003207042392753 0.5247563438036879
2.6712604 0.004328150814859615 0.5318020859971522
2.6706452 0.0046574708346632555 0.5389478411200102
2.6700304 0.004991076217803285 0.5461909115431212
2.6694155 0.005329167298541967 0.5534972523421359
2.6688008 0.005671622193229157 0.5608459137660716
2.6681864 0.006018488918738749 0.5682670235134314
2.667572 0.0063699286822159 0.5757596824980604
2.6669579 0.0067258702360173525 0.5833477945139642
2.6663437 0.00708649283849529 0.5910290723590561
2.6657298 0.007451726553203421 0.5987996539575589
2.665116 0.007821603107113257 0.60664215008348
2.6645024 0.008196324788309471 0.614571956869086
2.663889 0.008575786798319954 0.6225941659751768
2.6632755 0.00896021138258478 0.6307316009820144
2.6626623 0.009349502068541885 0.6389722300443877
2.662049 0.009743880082541055 0.6473010274947615
2.661436 0.010143231780835977 0.6557232655859067
2.6608233 0.010547631559407496 0.6642673136130584
2.6602106 0.010957291196408436 0.67290310083817
2.659598 0.011372113189678278 0.681634412726482
2.6589859 0.011792146294690355 0.6904661041865898
2.6583736 0.012217623950778094 0.6994075779781431
2.6577613 0.012648605535871838 0.7084578141864386
2.6571496 0.013084822775074815 0.7176080559766919
2.6565375 0.013526834915169057 0.726843384666403
2.655926 0.013974169054985275 0.7361318058776956
2.6553144 0.01442720355767038 0.745494653481154
2.6547031 0.014885806694577237 0.7549181725704206
2.6540918 0.015350186038466457 0.7643985910796117
2.6534805 0.015820386678955668 0.7739619954094321
2.6528697 0.01629608706161981 0.7836193265623934
2.6522589 0.01677772378289045 0.793388287908034
2.651648 0.017265362336281738 0.8032902403249549
2.6510377 0.017758710019459018 0.813325210657498
2.650427 0.018258400352819882 0.8234284767772597
2.649817 0.018763882556302645 0.8335983836660215
2.6492069 0.01927559827779627 0.843863012615135
2.6485968 0.019793612026990898 0.8542474434312869
2.647987 0.020317791375000286 0.8647463868053308
2.6473773 0.02084819157172863 0.8753213473865956
2.6467676 0.021385062948381713 0.8859762832952189
2.6461582 0.021928249721707774 0.8967428035565951
2.6455488 0.022478026049079513 0.9075918277240033
2.6449397 0.02303421056110538 0.9184954731798598
2.6443307 0.023596836241455376 0.9294508760572117
2.6437218 0.02416615301486608 0.9404887080217078
2.6431131 0.02474198863488144 0.9515839740116825
2.6425045 0.025324603109229883 0.9627894866299157
2.641896 0.025913843799829913 0.9740939554055725
2.6412878 0.02650974921102492 0.9854834033630437
2.6406796 0.027112614095990188 0.9969561652460368
2.6400716 0.027722237427348237 1.0085186101080537
2.6394637 0.028338925938421744 1.0201748836841427
2.638856 0.02896247470185057 1.0319133434855252
2.6382484 0.02959294322912491 1.0437405451804667
2.637641 0.030230618382788135 1.0556602802588018
2.6370335 0.03087557467910594 1.0676995936530356
2.6364264 0.03152737208002348 1.0798870195965304
2.6358192 0.03218687083845048 1.0921948587181673
2.6352124 0.032853341994263194 1.1046004996248102
2.6346056 0.03352737736088189 1.1170950923710483
2.633999 0.03420874603221018 1.1296895627801025
2.6333926 0.03489779822622202 1.1424033984655622
2.632786 0.03559458737874256 1.1552273446906263
2.63218 0.03629864587958509 1.1681831862750425
2.631574 0.03701058751493858 1.1812540944120362
2.6309679 0.03773048783770033 1.1944250582113414
2.630362 0.038458107960912084 1.2076972467285971
2.6297565 0.03919352240009118 1.221100711677386
2.6291509 0.03993709105514401 1.2346384041196763
2.6285455 0.04068860527589062 1.2483095281947199
2.6279404 0.04144812847154365 1.2620943842091277
2.6273353 0.04221602949794234 1.2759861314799323
2.6267302 0.042992364369839456 1.289983608560975
2.6261256 0.04377659498705337 1.3041325759732862
2.6255207 0.04456973520880281 1.3184088307702773
2.6249163 0.045370906365190936 1.3327754518393038
2.624312 0.046180782793413866 1.3472115815911292
2.6237075 0.04699940656510944 1.361721301700202
2.6231034 0.04782649449070238 1.3763011498934905
2.6224995 0.04866208520949358 1.390966003981029
2.6218956 0.049506561959121044 1.405724958948825
2.6212919 0.05035964435628232 1.42059295447645
2.6206884 0.05122139358533115 1.4355520672765028
2.620085 0.052092194904682476 1.4506047662832928
2.6194816 0.05297211345753089 1.4657613913138186
2.6188786 0.05386050827878152 1.4810508087754162
2.6182754 0.05475851782515341 1.4964434073311081
2.6176727 0.055665117383004 1.5119417901736463
2.61707 0.056581106672922904 1.5275719978826507
2.6164672 0.05750654590158005 1.5433289382765172
2.6158648 0.05844115660881846 1.5592027586270145
2.6152625 0.059384991881876105 1.5752339725512192
2.6146603 0.060338538854793115 1.5914080513493227
2.6140583 0.06130147145097951 1.6077092742155106
2.6134565 0.062273888492748085 1.6241612031378156
2.6128547 0.0632562470474045 1.640800391981262
2.612253 0.0642486786120132 1.657581549721944
2.6116517 0.06525043815250946 1.674493333476479
2.6110501 0.06626282886893324 1.6915576589109678
2.610449 0.06728469720728546 1.7087490973935497
2.609848 0.0683169489379932 1.726055470022455
2.609247 0.06935962079653969 1.7434675637373722
2.6086462 0.07041239727574333 1.7610318696947882
2.6080456 0.07147533152717102 1.778723024794645
2.607445 0.07254894340422162 1.796552866435131
2.6068447 0.0736328648858368 1.8145329445650487
2.6062443 0.07472763101237193 1.8326307007293323
2.6056442 0.07583284335209654 1.8508416247326223
2.6050444 0.0769485860587118 1.8691582497552361
2.6044445 0.07807533402672505 1.887573919632331
2.603845 0.07921272484787868 1.9061169751569806
2.6032453 0.0803612630286905 1.9247948270670134
2.6026459 0.08152058953855626 1.9435988565769475
2.6020467 0.08269074482995516 1.9625179340408465
2.6014476 0.08387228324978857 1.981560181179266
2.6008484 0.0850652538451006 2.0007110010535567
2.6002495 0.08626925232096982 2.0199364156004957
2.5996509 0.08748429583682076 2.0392450725956452
2.5990524 0.08871044030438942 2.0586164696858944
2.598454 0.08994819261608843 2.078080123049181
2.5978556 0.09119762876600153 2.097621551747641
2.5972574 0.09245826311838644 2.117222078357064
2.5966594 0.09373014463769969 2.1368836512366687
2.5960615 0.09501379143298837 2.156610101442812
2.5954638 0.09630875191719726 2.1764213580274197
2.594866 0.09761556804000669 2.1963104866852325
2.5942686 0.09893377684306294 2.216272333417427
2.5936713 0.1002633950349537 2.2363107860426044
2.593074 0.10160501710582544 2.2564396034499152
2.592477 0.10295813433720606 2.276645116886892
2.59188 0.10432335469643328 2.29695931511377
2.5912833 0.10570017424880905 2.3173783471935967
2.5906866 0.1070892215867658 2.3379070514146636
2.59009 0.1084899773730124 2.3585211987300236
2.5894938 0.1099024983129323 2.379219858302337
2.5888975 0.11132737754402601 2.3999915269363807
2.5883014 0.11276409197035589 2.420824068341733
2.5877054 0.11421323913793767 2.4417295464594297
2.5871096 0.11567429419555325 2.4627256363912893
2.586514 0.11714728883158461 2.483806896195782
2.5859184 0.1186328679063123 2.5049630030388434
2.5853229 0.12013106018487428 2.526177540494942
2.5847275 0.12164130416783181 2.5474535399261233
2.5841324 0.12316362214770353 2.5688081288136506
2.5835376 0.1246980595065744 2.590230646692509
2.5829425 0.12624587417623387 2.611710130271323
2.5823479 0.12780523997270052 2.633248721133468
2.5817533 0.1293774311736319 2.6548567677017267
2.5811589 0.13096184891537643 2.6764975340543393
2.5805645 0.13255913615813042 2.698163858177115
2.5799704 0.13416866963207696 2.7198806256986305
2.5793762 0.13579111973124244 2.741641042664408
2.5787823 0.13742585241455868 2.7634392158605223
2.5781887 0.13907288355923997 2.7852842490677823
2.577595 0.14073289454649085 2.8071639755526654
2.5770013 0.14240590475947867 2.8290768996204623
2.5764081 0.1440905776451353 2.8510199884540004
2.5758147 0.14578895713619613 2.872974607599961
2.5752218 0.14749898308093162 2.894923263867171
2.5746288 0.14922203264029568 2.9168888135858992
2.574036 0.15095810845121313 2.938875515984637
2.5734432 0.15270652901434983 2.9608917234125305
2.5728507 0.1544672962853264 2.9829361525007805
2.5722582 0.15624113392818584 3.0049989494621747
2.571666 0.15802732786565257 3.027092414123293
2.5710738 0.15982662177352241 3.049223195550194
2.5704818 0.16163829953971418 3.0713948608338946
2.56989 0.16346238173265215 3.093593657561618
2.5692983 0.16529960387022963 3.115823818418394
2.5687068 0.16714924567317707 3.13806523857875
2.5681152 0.16901203532700618 3.1602975074978343
2.567524 0.1708872244802634 3.182528621136938
2.5669327 0.17277555836624733 3.2047786485806453
2.5663416 0.174676289525049 3.2270393510424498
2.5657508 0.17658940610323876 3.2493195015368275
2.56516 0.17851569810075185 3.271623014123574
2.5645692 0.18045517169772754 3.2939626161072586
2.563979 0.18240627944945476 3.316326635781191
2.5633883 0.18437138723760116 3.338718602763785
2.5627983 0.1863481330170223 3.3611448321562545
2.5622082 0.1883381245884705 3.3836162396544607
2.561618 0.19034138217602647 3.4060882948108535
2.5610282 0.1923570750571352 3.4285435410277176
2.5604386 0.1943851953711499 3.4509898139359634
2.559849 0.1964265342065886 3.4733911891677853
2.5592597 0.19848023390929265 3.495709951328699
2.5586703 0.20054706107502987 3.5179676714451373
2.5580812 0.20262614873363133 3.5401386234061567
2.5574923 0.2047174207097936 3.562240227147017
2.5569034 0.20682169120059518 3.5842376982060107
2.5563147 0.2089380104086953 3.606116410277697
2.555726 0.21106718486728193 3.6278593194424325
2.5551376 0.2132082422232632 3.6494992015767984
2.5545492 0.21536202170901436 3.67104529134786
2.553961 0.21752756497338666 3.692530486862768
2.5533729 0.21970574768904055 3.7139698147175153
2.552785 0.22189562343434618 3.735365750579058
2.5521972 0.22409718484398466 3.7566995987275758
2.5516095 0.22631124841433 3.7779688953262864
2.551022 0.22853691225572131 3.799204465822378
2.5504346 0.23077502064205965 3.8203751302636815
2.5498474 0.233024641968329 3.8414590687173598
2.5492604 0.23528568372134068 3.862448540575212
2.5486734 0.23755903368278206 3.8833407990487925
2.5480864 0.23984459673164366 3.904112728561113
2.5474997 0.2421413932367785 3.924733801112451
2.5469131 0.24444928914933378 3.9452065042996987
2.5463269 0.24676822319724623 3.9655268349398867
2.5457404 0.24909995766999876 3.9857013856024976
2.5451543 0.25144159352947787 4.005733880294577
2.5445683 0.2537949172739277 4.025644054179223
2.5439823 0.25615988935555656 4.045433858945847
2.5433965 0.2585354457451351 4.065123237458413
2.542811 0.2609215510411808 4.084715129011206
2.5422254 0.26331908802042253 4.1042201407031005
2.54164 0.2657270505893097 4.123620369903236
2.541055 0.2681453247328367 4.142867235540774
2.54047 0.2705748377080046 4.161992476552724
2.5398848 0.27301549037415984 4.180991832877387
2.5393 0.27546623030673306 4.1998378071615585
2.5387154 0.2779269141825537 4.218470542595593
2.5381308 0.280398454359306 4.236941834302949
2.5375464 0.2828797219486148 4.255250177165172
2.536962 0.2853716539660745 4.273405074499967
2.536378 0.28787311773480534 4.291404767456498
2.535794 0.290384036254619 4.309251971547329
2.5352101 0.29290531494575733 4.326922358189018
2.5346262 0.29543685895979915 4.344359140994996
2.5340426 0.29797747056543666 4.3615984553946126
2.5334592 0.30052705447513606 4.378611949870363
2.5328758 0.3030864793112215 4.395394690867717
2.5322926 0.3056545887740464 4.4119112438285075
2.5317097 0.3082311700457549 4.428129313220493
2.5311267 0.3108171407190281 4.444052819908485
2.5305438 0.31341228940079935 4.459692968399555
2.529961 0.3160154385237268 4.475104457463722
2.5293787 0.3186264209662601 4.490301790635742
2.5287962 0.3212462108622068 4.505296923387857
2.528214 0.32387358904159674 4.520105678851113
2.5276318 0.32650955188950975 4.534737761921216
2.5270498 0.32915288383110536 4.5491887635413075
2.526468 0.33180349367760603 4.563420103366259
2.5258863 0.3344622847031577 4.577364674212887
2.5253046 0.3371291164603642 4.590991895234331
2.524723 0.33980267760593136 4.60434898312166
2.5241418 0.3424828485071592 4.617434885938701
2.5235605 0.345170521564894 4.630228518530096
2.5229795 0.34786446390348863 4.642746263226424
2.5223987 0.35056446715435113 4.654965956879914
2.521818 0.3532714924837705 4.66685001072023
2.5212371 0.35598529227620423 4.678366680105239
2.5206566 0.35870459237314484 4.689584152506889
2.5200763 0.3614291862535076 4.7005142234793045
2.519496 0.36416005417143327 4.711151660472734
2.518916 0.36689587956786385 4.721538332254566
2.5183358 0.3696376656280966 4.731631685143518
2.517756 0.37238407164118564 4.741433651378771
2.5171764 0.3751349531816552 4.7508780641564625
2.5165968 0.377891171021461 4.759936150312464
2.5160172 0.3806525621828525 4.768649344299008
2.5154378 0.38341775871534783 4.7770860524747185
2.5148587 0.3861866446234653 4.785238210048992
2.5142796 0.3889601417298718 4.793089339376438
2.5137007 0.39173697445349054 4.800620859691721
2.5131218 0.39451805007000373 4.807834856957824
2.5125432 0.39730209196963423 4.814753507692921
2.5119648 0.400088868314361 4.8213279068381745
2.5113864 0.40287937009862473 4.827551571883965
2.5108082 0.40567219079666755 4.833410810379474
2.51023 0.40846833029957536 4.838968547460943
2.509652 0.41126757563023436 4.844216705049722
2.5090742 0.41406747476641886 4.849166817404959
2.5084965 0.4168701335599585 4.853829239684559
2.5079188 0.41967541999528674 4.858206912324225
2.5073414 0.42248196065575316 4.862229153848803
2.506764 0.4252907436835451 4.865925853557134
2.5061867 0.42810037953079855 4.869240402918692
2.5056098 0.4309106651071791 4.872145018751184
2.5050328 0.4337225206438115 4.874756947815191
2.504456 0.4365346624492912 4.87713115444339
2.5038793 0.43934809324802643 4.879261485983497
2.5033028 0.4421615226385989 4.8811134538284575
2.5027266 0.4449747628889769 4.8826923787155465
2.5021503 0.4477888534007771 4.884023521710807
2.501574 0.4506036155231143 4.885055693729377
2.500998 0.4534177359994258 4.885805014279203
2.5004222 0.45623103307052393 4.88627591394428
2.4998465 0.459044532520395 4.886476615766172
2.499271 0.46185688588738844 4.886366771290654
2.4986954 0.4646690880244076 4.885904334152823
2.49812 0.4674797455703399 4.885095121581215
2.4975448 0.47028985214951535 4.883944001711487
2.4969697 0.47309804292491703 4.8825424174501775
2.4963949 0.4759041971340253 4.880851693231647
2.49582 0.47870927143114167 4.878835763460122
2.4952455 0.48151194260121916 4.876472647392464
2.4946709 0.48431314367770484 4.873787101276744
2.4940963 0.48711272565721014 4.87076986427985
2.4935222 0.48990813209333683 4.867397234059143
2.492948 0.4927015311416502 4.863729992403516
2.492374 0.49549274116515724 4.859828344428919
2.4918 0.49828049476944125 4.85566969895847
2.4912264 0.5010646137264825 4.8512466493112045
2.4906528 0.5038461365212906 4.846567472310654
2.4900792 0.5066248818121876 4.841609634612853
2.4895058 0.5093995558925539 4.8363315748750555
2.4889326 0.5121699390673382 4.830724610852333
2.4883595 0.5149370330875362 4.824792450732527
2.4877865 0.5176994731153661 4.8185617265599205
2.4872139 0.5204571383533397 4.812090396746871
2.4866412 0.5232110164251799 4.8053766834328036
2.4860685 0.5259609824718725 4.798369749393914
2.485496 0.5287056819010248 4.7910277889290125
2.4849238 0.5314449565675708 4.78334206732553
2.4843516 0.5341797150132669 4.775303944757797
2.4837797 0.5369086478001024 4.766883131917717
2.4832077 0.539632626072447 4.7580465659263735
2.482636 0.5423503083759622 4.748739960123878
2.4820642 0.545062520724597 4.739011051239251
2.4814928 0.5477679605102322 4.728925890910873
2.4809215 0.5504663878452924 4.7184823539291365
2.4803503 0.5531587810338215 4.707753428004057
2.479779 0.5558449557578758 4.696760987929001
2.479208 0.5585236666139839 4.685483237388701
2.4786372 0.5611947249222154 4.673919651944103
2.4780664 0.5638591150649065 4.662062189294936
2.477496 0.5665155281417262 4.649913340306078
2.4769254 0.5691649484915378 4.637504420699095
2.476355 0.5718060943104833 4.624819584547299
2.475785 0.5744388441501953 4.611885013119259
2.475215 0.5770641448542305 4.598726998932736
2.474645 0.5796818850153745 4.585311474192342
2.474075 0.5822908041020198 4.571660159766196
2.4735055 0.5848908059432467 4.557789435779912
2.472936 0.5874828356750661 4.543714304408887
2.4723666 0.5900657097824509 4.5293716952569385
2.4717972 0.5926403167221769 4.514737310936589
2.4712281 0.5952054632560111 4.499862972817924
2.470659 0.5977620622339588 4.484750444113633
2.4700902 0.6003089297347673 4.469344607807141
2.4695215 0.6028458710827911 4.453665481172029
2.468953 0.6053738482055963 4.43776428746858
2.4683843 0.6078927111871515 4.421663697562346
2.4678159 0.6104013250264009 4.405364482307362
2.4672477 0.6128995606796244 4.3888909559675
2.4666796 0.6153884001654242 4.372235444962687
2.4661117 0.6178666751228157 4.355419150790795
2.465544 0.620334336091852 4.3384606479216234
2.464976 0.622793344725175 4.321344131582763
2.4644086 0.6252405498430249 4.304086714122672
2.4638412 0.6276779122002052 4.286705788380998
2.4632738 0.630105390338599 4.269199972554082
2.4627066 0.6325218738624818 4.251583711418097
2.4621396 0.6349273317714021 4.233833320262626
2.4615726 0.6373226707551805 4.2159441392104915
2.461006 0.639706844069038 4.197930789431397
2.4604392 0.6420807573773107 4.17978934891762
2.4598727 0.6444433692002071 4.161490450560995
2.4593062 0.6467955490096874 4.143023898669766
2.45874 0.6491362644757914 4.124445990222613
2.458174 0.6514654372152348 4.10577020071612
2.457608 0.6537840244398456 4.086995586184102
2.457042 0.6560919425740817 4.068115669469318
2.4564762 0.6583881913867635 4.049132139054223
2.4559107 0.6606726961630947 4.030055856733807
2.4553452 0.6629464018108687 4.010897034412125
2.4547799 0.6652082847098917 3.9916624817417468
2.4542146 0.6674592841704708 3.972348888056243
2.4536495 0.6696983796497264 3.9529242911053832
2.4530845 0.6719264813776181 3.933400928189187
2.4525197 0.6741425799864343 3.9137861572051267
2.451955 0.6763466558205952 3.8940923318298855
2.4513905 0.6785395823953524 3.874324205027866
2.450826 0.6807213405234942 3.854503611209609
2.4502616 0.6828909673972234 3.8346174793490504
2.4496975 0.6850484493181334 3.8146714466140366
2.4491334 0.6871946606391758 3.7946840310600853
2.4485695 0.6893286897678986 3.7746541361593993
2.4480057 0.6914514050227041 3.7545798923734086
2.447442 0.6935619041509954 3.7344632185572935
2.4468784 0.6956610438679235 3.714298867289552
2.446315 0.697747929678692 3.6940844567086066
2.445752 0.6998225307222692 3.6738390423023843
2.4451888 0.7018857291016596 3.653559949123723
2.4446256 0.7039374910105551 3.6332514051013978
2.4440627 0.7059769526401174 3.612911372001385
2.4435 0.708004085680346 3.592531119505208
2.4429374 0.7100197468238347 3.572100646676068
2.442375 0.7120230426244425 3.551632076303155
2.4418125 0.7140148234960911 3.5311207305610224
2.4412503 0.7159942097358815 3.510574340577987
2.4406881 0.7179620446892607 3.4899987511412993
2.4401262 0.719917468301502 3.469400370556701
2.4395642 0.7218613180304565 3.4487816273369716
2.4390025 0.7237927475409938 3.4281379135059495
2.438441 0.7257117660372862 3.4074664590141497
2.4378796 0.7276191631112645 3.386770602536595
2.4373183 0.7295141398169517 3.366069692310591
2.436757 0.7313974911138273 3.345366482353778
2.4361959 0.7332692255005605 3.324644278104959
2.435635 0.7351277381484937 3.30390765499941
2.435074 0.7369754100136201 3.283161782253337
2.4345136 0.7388098767959084 3.2624069172660506
2.4339528 0.740633487649847 3.241658139253843
2.4333925 0.7424439193153427 3.2208901813267268
2.4328322 0.7442427090152717 3.2001070967935767
2.432272 0.7460298523259489 3.1793109856737307
2.431712 0.7478045824286277 3.1584939603125703
2.431152 0.7495668975108466 3.137655575479002
2.4305923 0.7513175433452601 3.116810877627588
2.4300327 0.7530557778268276 3.0959501236430333
2.4294732 0.7547823331461251 3.075079423092057
2.4289136 0.756497209884273 3.054196312018874
2.4283545 0.7581989466014959 3.0333109702975305
2.4277952 0.7598897284289773 3.012426437518204
2.4272363 0.7615673991993432 2.9915488647056474
2.4266775 0.7632333988290398 2.970657625837897
2.4261186 0.7648877171855704 2.9497413318566883
2.42556 0.7665296411602965 2.928812696035284
2.4250016 0.7681591754650351 2.907871269693139
2.4244432 0.7697770118308817 2.8869163148808785
2.4238849 0.7713831512541153 2.8659846436718954
2.4233267 0.7729769286609105 2.8450635301046385
2.4227688 0.7745583525971385 2.8241466197437375
2.422211 0.7761281142744155 2.803253583748133
2.4216533 0.7776855689162638 2.7824366621041494
2.4210956 0.7792314330460313 2.761657699381046
2.4205382 0.7807650566808032 2.7409062661147354
2.4199808 0.7822871275262491 2.7201937783672574
2.4194236 0.7837970114037996 2.6995073198647717
2.4188666 0.7852947337993298 2.678830077670515
2.4183095 0.7867815756620208 2.658167229169141
2.4177527 0.7882556529145757 2.63752277379225
2.417196 0.7897182396591274 2.616917527932242
2.4166396 0.791168749941315 2.596335346410347
2.416083 0.7926078098948544 2.575807921890445
2.4155266 0.7940354701952589 2.555317000044201
2.4149706 0.795450513990908 2.5348620276887823
2.4144144 0.7968548038481315 2.5144341009071582
2.4138584 0.7982471334866708 2.4940368894003755
2.4133027 0.7996275565135578 2.4737077880064127
2.4127471 0.8009961030719213 2.453442223806919
2.4121914 0.8023540091130718 2.4332796782072776
2.411636 0.8036995731116545 2.413199952615802
2.4110808 0.8050340065597136 2.393172916891562
2.4105256 0.8063573304133318 2.373201175341488
2.4099705 0.8076690272360414 2.3533110807706086
2.4094157 0.8089691456518076 2.3335128811182244
2.408861 0.8102583085860867 2.313797659742995
2.4083064 0.8115360028571925 2.2941678604501234
2.4077518 0.8128028435789277 2.274640919602394
2.4071972 0.814058877643695 2.2552101028354326
2.4066432 0.815303096635562 2.2358725670530126
2.4060888 0.8165371472042233 2.2166097829801106
2.405535 0.8177594996806717 2.19744254544133
2.4049811 0.8189712558223361 2.178370506579187
2.4044273 0.8201724853384453 2.159406657539518
2.4038737 0.8213627234189615 2.140553522453383
2.40332 0.8225425563898916 2.1217911909241645
2.4027667 0.8237115172054716 2.103115243703906
2.4022136 0.8248696718043891 2.084518361499549
2.4016604 0.8260175499155997 2.0659696827290333
2.4011073 0.8271551821764762 2.0474577699730454
2.4005544 0.828282097029194 2.028984942674734
2.4000018 0.8293983440499206 2.0106106470388365
2.399449 0.8305044530391508 1.9922952343319287
2.3988967 0.8315999821793245 1.974033639330143
2.3983443 0.8326854389111331 1.955831763510439
2.397792 0.8337603990532625 1.93771038194967
2.39724 0.8348253729281785 1.919665837486423
2.396688 0.835879950594462 1.9016996871275595
2.396136 0.8369246403432995 1.8838578556900851
2.3955843 0.8379590779693206 1.8661485819814871
2.395033 0.8389833393397279 1.8486056939486935
2.3944814 0.8399979752358169 1.831203596307789
2.39393 0.8410030490913278 1.8139686237705213
2.3933787 0.8419982353521857 1.7968546582670866
2.3928277 0.8429835803361574 1.779844512066232
2.3922768 0.8439595912316958 1.7629385558137316
2.391726 0.8449258873483292 1.7461311153661445
2.3911753 0.8458829653918573 1.729435672688229
2.3906248 0.8468304639930717 1.7128692824890182
2.3900743 0.8477688936817319 1.6964585489270154
2.389524 0.8486979392381715 1.6803067191695988
2.3889737 0.8496181738407795 1.664358764890989
2.3884237 0.8505292729234495 1.6485980718487852
2.3878736 0.8514317804175694 1.633066824934002
2.3873239 0.8523253970044977 1.6177220433507953
2.386774 0.8532106404328633 1.602564929987226
2.3862245 0.8540871976934168 1.5875260548941525
2.3856752 0.8549551469239226 1.5725868768238804
2.3851259 0.8558149168753064 1.5577767965038125
2.3845766 0.8566665929723147 1.543085794343504
2.3840275 0.8575098825448475 1.528649787755266
2.3834786 0.8583449472801875 1.5143551697503912
2.3829298 0.8591721821290088 1.5001892811660142
2.3823812 0.8599913570957753 1.4862201063989553
2.3818326 0.8608029122101215 1.4725022647267143
2.3812842 0.8616066547612562 1.4588959676913724
2.3807359 0.8624029328820026 1.4453568115480084
2.3801877 0.8631914888159878 1.4319062435329526
2.3796396 0.8639726753227914 1.4185499757372433
2.3790917 0.8647462759820583 1.4053881858911481
2.3785439 0.865512711730184 1.3925093742642658
2.3779962 0.8662718364218023 1.379766999371158
2.3774488 0.8670236680966328 1.3671974756050915
2.3769014 0.8677687000561606 1.354797869852096
2.376354 0.8685069478400094 1.342521749881987
2.3758068 0.8692382135265009 1.33033494562395
2.3752599 0.8699624958285734 1.3182736685556735
2.374713 0.8706802520477464 1.3063499259080524
2.374166 0.8713914925889501 1.294574232735535
2.3736193 0.8720960387020132 1.2828499272032288
2.3730729 0.8727938474724024 1.271162334010199
2.3725264 0.8734853111347709 1.2595049602108108
2.3719802 0.8741700815985314 1.2478812190545783
2.371434 0.8748485463250416 1.2362958541219886
2.370888 0.8755203691664086 1.224759794270146
2.370342 0.87618593953444 1.2132681800774616
2.3697963 0.8768449284121616 1.2018310438341353
2.3692505 0.8774977245935851 1.1904487195311126
2.368705 0.878144005521978 1.179110071909239
2.3681598 0.8787838641892787 1.1678059835300394
2.3676145 0.8794175343352646 1.1565315010604467
2.3670692 0.8800450976290388 1.1452855202738066
2.3665242 0.8806662342622933 1.1340775858873906
2.3659794 0.881281041450474 1.1229278440376127
2.3654346 0.8818897575057087 1.1118411870295108
2.3648899 0.8824924815414487 1.1008024991575043
2.3643453 0.883088909876087 1.0898108518460088
2.363801 0.883679146854357 1.078893498225181
2.3632567 0.8842634210455531 1.068014493145118
2.3627126 0.8848415636937528 1.0571823457021974
2.3621686 0.8854137994196245 1.0464241610692133
2.3616245 0.8859802371654812 1.0357467086818735
2.361081 0.8865403646813503 1.0251566643676708
2.3605373 0.8870947861890663 1.0146275151847415
2.3599937 0.8876434667594293 1.0041562465979204
2.3594503 0.8881862702017866 0.9937613061744831
2.358907 0.8887234108169884 0.9834315595321831
2.3583639 0.8892547550759916 0.9731641348965279
2.3578207 0.8897805118222282 0.9629853339077445
2.3572779 0.890300576386522 0.9529175141436186
2.3567352 0.8908149450936396 0.9429653736692813
2.3561926 0.8913239763121017 0.9331115302491914
2.35565 0.8918276394872575 0.9232897777725465
2.3551075 0.892325796150488 0.9135160493379142
2.3545654 0.8928184256582852 0.9038311879334477
2.3540232 0.893305855982366 0.894210335794701
2.353481 0.8937880509607525 0.8846352322650305
2.3529391 0.8942648906360837 0.8751126109814309
2.3523974 0.894736348890343 0.8656649964501675
2.3518558 0.8952027442014525 0.8562963568317064
2.3513143 0.8956638489731135 0.8470027170084891
2.3507729 0.8961199715434209 0.8377697513509872
2.3502316 0.8965708823457677 0.8286099643534992
2.3496904 0.8970168934881004 0.8195423897559432
2.3491495 0.8974577894876001 0.8105400044193947
2.3486085 0.8978938675456768 0.8016189797714018
2.3480678 0.8983249315346076 0.7928383884901625
2.347527 0.8987513336282185 0.7842528481059643
2.3469865 0.8991729206822714 0.7758421879183489
2.346446 0.8995900401275775 0.7675945133780884
2.3459058 0.9000025179450721 0.7594419550903557
2.3453658 0.90041045865371 0.75135915074622
2.3448257 0.900814020819364 0.7433197884855238
2.3442857 0.9012132789845617 0.7353250172989503
2.343746 0.9016080378798259 0.7274054685857848
2.3432062 0.9019985770920838 0.7195925601431172
2.3426669 0.9023845666865515 0.7119276736560866
2.3421273 0.9027666509428615 0.7043620755991452
2.341588 0.903144475265311 0.6968551057983915
2.341049 0.9035181280942295 0.6894056207385537
2.34051 0.9038877548807154 0.682020305786967
2.3399708 0.9042534397837836 0.6746742070971994
2.3394322 0.9046148223531574 0.6673345108294068
2.3388934 0.9049724363448699 0.6600051795810009
2.3383548 0.9053259236098117 0.6526846017441308
2.3378165 0.9056753365952085 0.6453617285297144
2.3372781 0.9060207826110116 0.6380338641931628
2.33674 0.9063621537020281 0.6306971153346128
2.336202 0.9066995535913944 0.6233671938657642
2.335664 0.9070328912225981 0.6160564066271688
2.3351264 0.907362130090867 0.6087617521334502
2.3345885 0.9076876194413253 0.6014796351653968
2.3340511 0.9080088869696197 0.5942134607290037
2.3335137 0.9083262775089889 0.5869617281578683
2.3329763 0.9086397525470906 0.5797347730894326
2.3324392 0.9089492368695785 0.572525694810234
2.331902 0.909254827195354 0.5653289689881236
2.331365 0.9095564467169343 0.5581470227718959
2.3308284 0.9098540592568178 0.5509926709826114
2.3302917 0.910147865260686 0.5438647847178087
2.329755 0.9104378240676065 0.536747409168945
2.3292186 0.9107238696177155 0.5296675394448109
2.3286824 0.911005983235879 0.5226589862333894
2.3281462 0.911284389745684 0.5157406325101799
2.32761 0.9115590831339355 0.5089125680208012
2.327074 0.9118300448798943 0.502166339459323
2.3265383 0.9120972643013852 0.49549117270960863
2.3260026 0.9123609532557087 0.488887072384505
2.325467 0.9126209813068025 0.48235572930149373
2.3249316 0.9128775592789833 0.47590334404355317
2.3243964 0.9131305618261276 0.4695170877352621
2.3238611 0.9133801885805913 0.4631952698054882
2.323326 0.9136263151955228 0.45694376982574647
2.322791 0.9138691512932892 0.45080699124744916
2.3222563 0.9141086018805162 0.44477997400639474
2.3217216 0.9143448766586204 0.43883202289914414
2.321187 0.9145778621100185 0.4329570776961859
2.3206525 0.9148077503399824 0.42715343946429357
2.3201182 0.9150344321736701 0.4214313346248534
2.319584 0.9152580956151722 0.41575687609923623
2.3190498 0.9154786169082396 0.41013009210253243
2.3185158 0.9156961736855326 0.4045657273400194
2.317982 0.9159106574272107 0.3990760728506412
2.3174481 0.916122262965566 0.3936923869236741
2.3169146 0.9163309013600167 0.38839776291988404
2.3163812 0.9165366643344158 0.3831658853612792
2.3158479 0.9167396327436099 0.3780137475200406
2.3153145 0.9169399070615811 0.3729730755356774
2.3147814 0.9171374123560523 0.36806225151184374
2.3142486 0.9173322615387338 0.3632250710887059
2.3137157 0.9175245275539989 0.35847212615738594
2.3131828 0.9177143091220648 0.3537932664795362
2.3126502 0.9179015031619364 0.3491750480903973
2.3121178 0.9180861999009897 0.3446281164408653
2.3115854 0.9182684810794091 0.34022604087860614
2.311053 0.9184485103324376 0.3360578287189609
2.310521 0.9186262462305219 0.3319902295624542
2.309989 0.9188017780026269 0.32798252190490823
2.309457 0.9189751771494403 0.32406127255886275
2.3089254 0.9191464523368482 0.32018888550376423
2.3083937 0.9193156560007556 0.3163560738656816
2.307862 0.9194828577355566 0.3125725679865462
2.3073308 0.9196478931483878 0.3088564024917142
2.3067994 0.919811065888908 0.30518958994405965
2.3062682 0.9199722072786223 0.30157620620749825
2.3057373 0.9201313961986052 0.2980148473184531
2.3052063 0.9202886842259967 0.2945106496835393
2.3046756 0.9204440828316374 0.29106625564276306
2.3041449 0.9205976440109098 0.2876815537559706
2.3036144 0.9207493803361149 0.2843498076755137
2.303084 0.9208993385309865 0.2810744932376648
2.3025537 0.9210475364918476 0.27787008063853824
2.3020234 0.9211940358707755 0.2747791747491947
2.3014934 0.9213388947114949 0.2718191458774291
2.3009636 0.9214821192967282 0.268955600694727
2.3004336 0.9216239391162013 0.26617258373320984
2.299904 0.9217641517224411 0.26346389451113783
2.2993746 0.9219029747519693 0.26082755896643056
2.298845 0.9220403933572163 0.25825255878726205
2.2983158 0.9221764290876335 0.25574337350293064
2.2977865 0.9223111272911115 0.2532880308130332
2.2972574 0.9224445000913379 0.25086976854242826
2.2967284 0.9225765821587899 0.24850335382386354
2.2961996 0.922707390212742 0.24618013927397858
2.295671 0.9228368983331479 0.24390391527556204
2.2951424 0.9229652371089565 0.24165671029500665
2.2946138 0.9230923693729309 0.23943298379583766
2.2940855 0.9232183004042182 0.23723205773745829
2.2935574 0.9233429933929256 0.23505366759287966
2.2930293 0.9234665666853986 0.23289750238218593
2.2925012 0.9235889835402826 0.2307705271011053
2.2919734 0.9237102551008878 0.22867043662606193
2.2914455 0.923830399206782 0.22659473948541586
2.290918 0.9239493720621738 0.22454396400299884
2.2903905 0.9240672981159475 0.22252084801664704
2.289863 0.9241841360731438 0.2205205258602044
2.289336 0.9242998466856496 0.21854163130278828
2.2888088 0.9244145474118362 0.21659301623444976
2.2882817 0.9245282045646328 0.21468245742431358
2.2877548 0.9246408406238827 0.2128124193901475
2.287228 0.9247524236087239 0.21097436157962515
2.2867014 0.9248630708876656 0.20916055387435775
2.286175 0.924972693259126 0.20736644201687587
2.2856486 0.9250814027934743 0.20559803540422886
2.2851222 0.9251891624829072 0.2038524641678852
2.284596 0.9252959874636975 0.20213726285798103
2.28407 0.9254018453278723 0.2004542424005878
2.283544 0.9255068513940903 0.19880289717578115
2.2830184 0.9256109256371796 0.19718653679852674
2.2824926 0.9257141842025595 0.1956033734193958
2.2819672 0.9258165466425763 0.19404843983068876
2.2814417 0.9259181253131639 0.19252679018438096
2.2809162 0.9260188880466347 0.19103678178930322
2.2803912 0.9261188075097232 0.18956655231185252
2.279866 0.9262179802431307 0.1881147346472355
2.2793412 0.926316329541253 0.1866759513854198
2.2788162 0.9264139453385478 0.18524257282193932
2.2782915 0.926510790484778 0.18381527842028905
2.277767 0.9266068201316824 0.1823928130275963
2.2772424 0.9267021295382117 0.18097751027743336
2.2767181 0.9267966311098315 0.17956758823325722
2.2761939 0.9268904188510221 0.17816338308291704
2.2756698 0.9269834053451107 0.17676278694617026
2.2751458 0.9270756817584951 0.1753625211199648
2.274622 0.9271671593885498 0.1739638072469258
2.2740982 0.927257928309424 0.1725658166006851
2.2735746 0.9273479008736938 0.1711708032211389
2.273051 0.9274371672308726 0.16977665385010254
2.2725277 0.92752563962086 0.16838273962532607
2.2720044 0.9276134061289489 0.16698798340999985
2.2714813 0.9277003790616631 0.16559207980943508
2.2709584 0.9277866056281073 0.16419372672093932
2.2704353 0.9278721158844574 0.16279467673682144
2.2699127 0.9279568406427423 0.1613937625254419
2.2693899 0.9280408470437291 0.15999161111281698
2.2688675 0.9281240682210519 0.1585876329615523
2.268345 0.9282065309845347 0.15718067997289822
2.2678227 0.9282882824743175 0.15577179450203804
2.2673006 0.9283692374881747 0.1543675351669245
2.2667785 0.9284494854543848 0.15296900891930226
2.2662566 0.9285289429298269 0.1515718475749099
2.2657347 0.9286076962395418 0.15017767534818638
2.265213 0.9286856619950199 0.148781876191626
2.2646914 0.9287629236897529 0.14738743093044965
2.26417 0.928839398758665 0.1459899538828907
2.2636487 0.9289151336380325 0.1445916658913272
2.2631276 0.9289901154965836 0.14318930991122703
2.2626064 0.9290643879851915 0.14178001935719828
2.2620854 0.9291378673585049 0.14036363371141222
2.2615645 0.9292106305046107 0.13894187648054865
2.2610438 0.9292825948523356 0.13751064905442453
2.260523 0.9293538342682675 0.13607037151102588
2.2600026 0.9294242673012099 0.13462608930190753
2.2594824 0.929493939177862 0.13317965480980098
2.2589622 0.9295628335683321 0.1317236664082992
2.258442 0.9296309909777765 0.13026010110258468
2.257922 0.9296983313310456 0.12878692986330892
2.257402 0.9297649250490551 0.12730248773274008
2.2568822 0.9298306920626438 0.12580984874238252
2.2563624 0.929895703375105 0.12430786648580602
2.255843 0.9299598820270205 0.1228100354932614
2.2553236 0.9300232781044521 0.12131621813503322
2.2548044 0.9300858759452122 0.11982701351847405
2.254285 0.9301477242838805 0.11833722982485217
2.253766 0.9302087472702374 0.11684756414868332
2.253247 0.9302690221380344 0.11536416364675157
2.2527282 0.9303284764326909 0.1138798276368851
2.2522097 0.930387155690237 0.11239080057617166
2.251691 0.9304450371688138 0.11088960697319929
2.2511725 0.930502158197863 0.10937018686154612
2.2506542 0.930558437663745 0.10782899457476192
2.250136 0.93061393533829 0.10626878716965192
2.2496178 0.9306685720362318 0.10468869426311708
2.2491 0.9307223823313591 0.10308941488775872
2.2485821 0.9307753376128067 0.10147199548190315
2.2480643 0.9308274726234478 0.09983579237401197
2.2475467 0.930878709165279 0.09817720967467607
2.247029 0.930929103736881 0.09649890834449398
2.2465117 0.9309785808427353 0.09480582874057582
2.2459946 0.93102717714185 0.0930943677334247
2.2454774 0.9310748611774615 0.09136302544862472
2.2449603 0.9311216674178456 0.08961458178942223
2.2444434 0.9311675238526111 0.08786038146462839
2.2439265 0.9312124929033126 0.08609057305481452
2.2434099 0.9312564984570675 0.08429685412417072
2.2428935 0.9312995752143478 0.08248752011453087
2.2423768 0.9313417097712955 0.08065734433543457
2.2418606 0.9313828783197853 0.07881074237470037
2.2413445 0.9314230672604915 0.07694684470358051
2.2408283 0.9314623117954612 0.07506651535129527
2.2403123 0.9315005433169075 0.07317779391485497
2.2397964 0.9315378209721941 0.07128163091245383
2.2392807 0.9315740789225029 0.06937687686399768
2.2387652 0.9316093594154073 0.06746788164082484
2.2382498 0.9316436319059069 0.0655522648435238
2.2377343 0.9316769392372721 0.06363789453369285
2.237219 0.9317092222529457 0.0617207075647339
2.2367039 0.9317405401884875 0.05980814980035047
2.236189 0.9317708378260403 0.05789858889918191
2.2356741 0.931800162405972 0.05599900429720779
2.2351592 0.9318285031404276 0.05410975328378623
2.2346447 0.9318558687860237 0.05222427749219029
2.2341301 0.931882242487581 0.05033766654078925
2.2336156 0.9319076667993726 0.048449996733382385
2.2331014 0.9319320872239074 0.04656369724637454
2.232587 0.931955561836011 0.04468924106403558
2.232073 0.9319780422328376 0.042819439743887
2.231559 0.9319995847551795 0.04095939674166285
2.2310452 0.9320201432660853 0.03910957379327552
2.2305317 0.9320397650619354 0.03726629687663883
2.2300181 0.9320584210518124 0.035430628373874666
2.2295046 0.932076157118165 0.03360116119404393
2.2289913 0.9320929266794546 0.03177961191475956
2.228478 0.9321087853352193 0.029970240150787232
2.2279649 0.9321236905152508 0.028174525758377256
2.2274518 0.9321376981158109 0.026387885314935678
2.226939 0.9321507646977429 0.024613927873302282
2.2264261 0.9321629464809182 0.02285372472986543
2.2259135 0.9321742024330086 0.021107408358120198
2.225401 0.932184587042216 0.019369554966387422
2.2248886 0.9321940579556331 0.0176445816448785
2.2243764 0.9322026659013398 0.015931476395684957
2.223864 0.932210381543517 0.014231879329470147
2.2233522 0.9322172447782859 0.012541971140602964
2.22284 0.9322232272694015 0.010869159009585587
2.2223284 0.9322283770288714 0.009219974995084042
2.2218165 0.9322326676667152 0.007592646040004795
2.2213051 0.9322361499552718 0.00598381342171551
2.2207935 0.932238792919118 0.00439692370444041
2.2202823 0.9322406495503304 0.002823549760253292
2.219771 0.9322416845332764 0.0012769580177454999
2.21926 0.9322419576302109 -0.0002539509190395453
2.2187488 0.9322414267885262 -0.0017727616726717131
2.218238 0.9322401483594327 -0.00328043201864975
2.2177272 0.9322380770000118 -0.00477743098001227
2.2172165 0.9322352709175482 -0.0062576499075984796
2.216706 0.9322316902287617 -0.007720397560172108
2.2161956 0.9322273918270585 -0.009166962369925754
2.2156854 0.9322223363656683 -0.010599709116873772
2.2151752 0.9322165776711926 -0.012019848894575448
2.2146652 0.9322100769592512 -0.013422721424490889
2.2141552 0.9322028916154957 -0.014801038809760147
2.2136455 0.9321949879834541 -0.016157784905733323
2.2131357 0.9321864230052622 -0.017492012562825746
2.2126262 0.9321771630502322 -0.018806197126531383
2.2121167 0.9321672619269622 -0.020104931512892693
2.2116072 0.932156678591751 -0.021389025721745874
2.211098 0.932145474291275 -0.022658290828429566
2.210589 0.9321336078988116 -0.02391742309773977
2.21008 0.9321211282450819 -0.02516039651190741
2.2095711 0.9321080017738697 -0.026390675956749845
2.2090623 0.932094275485362 -0.0276109250845371
2.2085536 0.9320799068674714 -0.028824360803477538
2.208045 0.9320649536691125 -0.030027176347462832
2.2075367 0.9320493752892323 -0.03122101835941073
2.2070284 0.9320332146188726 -0.03240958170470588
2.2065203 0.9320164363823171 -0.03359045668450056
2.2060122 0.9319990835926145 -0.03476244726064307
2.2055042 0.9319811138274621 -0.03592878856943652
2.2049963 0.9319625854495607 -0.03708546067824253
2.2044888 0.9319434583260624 -0.03823145623269529
2.2039812 0.9319237755976758 -0.03936502985021525
2.2034736 0.931903496962543 -0.04048987394200124
2.2029662 0.9318826825816029 -0.04160379601952833
2.202459 0.9318612942369422 -0.04270029978027525
2.201952 0.9318393770129226 -0.043781739658519954
2.2014449 0.9318168919350478 -0.044847991860229225
2.200938 0.9317939032362839 -0.04590325944916932
2.200431 0.9317703598204663 -0.04694324416356725
2.1999245 0.9317463279055755 -0.04796918576110677
2.199418 0.9317217670669247 -0.04898437963822443
2.1989117 0.9316967192826825 -0.04998396004752268
2.1984053 0.9316711453332172 -0.05097093861265645
2.197899 0.9316451102930658 -0.05194498985150691
2.197393 0.9316185618732191 -0.05290856066617569
2.196887 0.931591564546385 -0.053859696524320155
2.196381 0.9315640663338387 -0.05479713775118419
2.1958754 0.931536135345962 -0.055712841483256725
2.1953697 0.931507724143807 -0.0566036505146396
2.1948643 0.9314789064561952 -0.0574666159658886
2.194359 0.9314496497432572 -0.05830308690402654
2.1938536 0.931419987345988 -0.059108753868319534
2.1933486 0.9313899286552996 -0.05989539720950074
2.1928434 0.9313594831551631 -0.06067353393703557
2.1923387 0.9313286533760883 -0.061444711371991464
2.1918337 0.931297444093875 -0.06220545082887485
2.1913292 0.931265861257327 -0.06295535005010468
2.1908245 0.9312339094734873 -0.06369537659704737
2.19032 0.9312015801859075 -0.0644245260765704
2.1898158 0.9311689233051471 -0.0651424982020918
2.1893115 0.931135885835374 -0.06584530695888814
2.1888075 0.9311025360439974 -0.0665325594597685
2.1883035 0.9310688216815335 -0.06720246928189054
2.1877997 0.93103481165043 -0.0678601045951068
2.187296 0.9310004500102984 -0.0685103292302242
2.1867921 0.9309657861012028 -0.06914713899550383
2.1862888 0.9309308155513671 -0.06977175485208803
2.1857853 0.9308955385972522 -0.07038599761767635
2.185282 0.9308599498517174 -0.0709897918836421
2.184779 0.9308240965119794 -0.07159414710900523
2.1842759 0.9307879179726462 -0.07219325084852833
2.1837728 0.9307514629161002 -0.07278205908807024
2.18327 0.9307147084863261 -0.07336478304712588
2.1827674 0.9306777028846341 -0.07393843240900047
2.1822648 0.9306403887254806 -0.07450529353220682
2.1817622 0.9306028145677112 -0.07505945806767222
2.1812599 0.9305649608240989 -0.07560266859872168
2.1807578 0.930526875389655 -0.07614177159649255
2.1802554 0.93048848092008 -0.07667280011987705
2.1797535 0.9304498801645903 -0.07719779114952399
2.1792517 0.9304109949018009 -0.0777188005861456
2.1787498 0.9303718710675555 -0.07823640027630772
2.1782482 0.930332484686913 -0.07875265610741097
2.1777465 0.9302928613214709 -0.07926838253283279
2.1772451 0.9302529770727508 -0.07978035085283909
2.1767437 0.9302128593996205 -0.08028731031062566
2.1762426 0.9301724855043676 -0.08079188373470299
2.1757414 0.9301318806548045 -0.08129648553727264
2.1752405 0.9300910204198984 -0.08180187420602729
2.1747396 0.9300499295455826 -0.08230335784927516
2.174239 0.9300085867314616 -0.08279895549665761
2.1737382 0.9299670190069672 -0.08328930027703013
2.1732378 0.9299252052600055 -0.08377366694148686
2.1727374 0.9298831731314248 -0.08424915959714811
2.1722372 0.9298409031786501 -0.08471773719116758
2.171737 0.929798421278347 -0.08518431672373311
2.171237 0.929755705974141 -0.08564385857380619
2.170737 0.929712785727983 -0.08609195426988422
2.170237 0.9296696209365622 -0.08653598880596547
2.1697373 0.9296262777444133 -0.08697423149420574
2.1692379 0.9295827173488114 -0.0874001106010845
2.1687384 0.9295389686489965 -0.08781718509819449
2.168239 0.9294950126442325 -0.088226072539686
2.1677399 0.9294508771011586 -0.08862412564949945
2.1672406 0.9294065239206735 -0.08900895377140773
2.1667416 0.9293620246925579 -0.08938398019949656
2.1662426 0.9293173174911826 -0.08975546914002325
2.1657438 0.929272469632353 -0.09012020095570557
2.1652453 0.9292274427816178 -0.09046957812759973
2.1647468 0.9291822664127704 -0.09081127041063973
2.1642482 0.929136899066219 -0.09114598251493734
2.16375 0.9290914111553111 -0.09147174713952912
2.1632516 0.9290457400937597 -0.09179252891125542
2.1627536 0.9289999546731221 -0.0921071386231354
2.1622555 0.928953992228742 -0.09241431412341775
2.1617577 0.9289079231670762 -0.09271276771659641
2.16126 0.9288616851789147 -0.09300448328511929
2.1607623 0.9288153486325242 -0.09328588273987003
2.1602647 0.9287688523377611 -0.09355847199557461
2.1597674 0.9287222664417736 -0.0938243027661823
2.15927 0.928675527937757 -0.0940842723873631
2.158773 0.9286287058724383 -0.0943386089493015
2.1582758 0.9285817371279559 -0.09458599499857699
2.157779 0.928534692148672 -0.09482424871288594
2.157282 0.9284875082119091 -0.09505852826216594
2.1567852 0.9284402314755333 -0.09528374634002253
2.1562886 0.9283928463274211 -0.09549962324723418
2.1557922 0.9283454002510724 -0.09570810539074247
2.1552958 0.9282978304673619 -0.09591205016129283
2.1547997 0.9282502037063585 -0.09611683573653891
2.1543036 0.9282024541843887 -0.09631995352314554
2.1538074 0.9281546262089251 -0.09651976397254151
2.1533115 0.9281067019820166 -0.0967127314694575
2.1528156 0.9280587051103211 -0.096901231847848
2.15232 0.9280106173574771 -0.0970840045035664
2.1518245 0.9279624857829527 -0.09725990276823182
2.1513288 0.9279142224075076 -0.09743611711671794
2.1508336 0.9278659399327558 -0.09761047837240935
2.1503384 0.9278175503341552 -0.09778216563631764
2.1498432 0.9277690972375487 -0.09795401112116968
2.1493483 0.9277205616866939 -0.0981214951410009
2.1488533 0.9276719655335212 -0.09828748602254207
2.1483586 0.9276232887173446 -0.09845519611267023
2.1478639 0.9275745503936704 -0.0986228671365142
2.1473694 0.9275257314538503 -0.09878861789269963
2.146875 0.9274768523551118 -0.09895411751173121
2.1463804 0.9274278700759617 -0.09911773867932337
2.1458862 0.9273788533467431 -0.09927690144665674
2.1453922 0.9273297610193074 -0.09943112117046309
2.1448982 0.9272806150481558 -0.09958289699305978
2.1444044 0.9272313960019307 -0.09973606547356678
2.1439106 0.9271821223659089 -0.09989124494708478
2.143417 0.9271327502931359 -0.10004724518911125
2.1429234 0.9270833466439337 -0.10020325044291468
2.14243 0.9270338684851331 -0.10035815628258606
2.1419365 0.9269843118916343 -0.10051214693920182
2.1414435 0.9269347062199309 -0.10066267548592987
2.1409504 0.9268850493414729 -0.10080846187918005
2.1404574 0.9268352991333293 -0.1009538927627773
2.1399646 0.9267855224259558 -0.10110144302225128
2.1394718 0.9267356518808851 -0.10124537072832222
2.1389792 0.9266857575250461 -0.1013854415503302
2.1384866 0.9266357729724946 -0.10152238766313212
2.1379943 0.9265857675293073 -0.10165817109427244
2.137502 0.9265356733370034 -0.10179405234024348
2.1370099 0.926485558735027 -0.10192831599762861
2.1365178 0.9264353567168806 -0.10206012705198236
2.136026 0.9263851360216657 -0.10219300109175404
2.135534 0.9263348281356831 -0.10232455945212181
2.1350422 0.9262844786885333 -0.10245156213673981
2.1345508 0.9262340941395923 -0.10257702451533159
2.1340592 0.9261836448075864 -0.10270547750620158
2.1335678 0.9261331343285639 -0.10283618053058702
2.1330767 0.9260826065739965 -0.10296415445347458
2.1325855 0.9260319943461319 -0.10309140598425796
2.1320944 0.9259813409101997 -0.10322127827208116
2.1316035 0.9259306259794984 -0.10335319658715048
2.1311126 0.9258798671830767 -0.10348927944769343
2.130622 0.9258290443814765 -0.10362366282822967
2.1301312 0.9257781781062377 -0.10375761172058139
2.1296408 0.9257272489649258 -0.10388932796443792
2.1291506 0.9256763026567068 -0.10402049312749735
2.1286602 0.9256252448234308 -0.10415168747321649
2.12817 0.9255741698070966 -0.1042833682686526
2.12768 0.9255230320441823 -0.10441889524306715
2.12719 0.9254718498078524 -0.10455464968030871
2.1267004 0.925420603453635 -0.10469290499104217
2.1262107 0.925369311807137 -0.10482828703597703
2.1257212 0.9253179576578894 -0.104960751931197
2.1252317 0.9252665604464757 -0.10509452907638715
2.1247423 0.9252150765818135 -0.10522302422114149
2.124253 0.9251635793572514 -0.10534293361347909
2.123764 0.9251120274439015 -0.10545913371182038
2.123275 0.9250604405037095 -0.10557735089037981
2.122786 0.9250087738980546 -0.10569330690831957
2.1222973 0.924957099046148 -0.105805657334018
2.1218085 0.9249053477896609 -0.10591414139809541
2.12132 0.9248535913371514 -0.10602279377404986
2.1208317 0.9248017854745778 -0.10612638966341277
2.1203432 0.92474992733921 -0.10622719603501043
2.1198552 0.9246980482393257 -0.10632657608378962
2.119367 0.9246461185531611 -0.10642358641866223
2.118879 0.9245941706436764 -0.10651501408425765
2.118391 0.9245421763964622 -0.1066041584621924
2.1179032 0.9244901422122056 -0.10668754589675625
2.1174157 0.9244381161498869 -0.10677165502785627
2.116928 0.9243860262693773 -0.10685258573001609
2.1164408 0.9243339468618383 -0.1069299100248431
2.1159534 0.9242818074608619 -0.10700122595704344
2.115466 0.9242296580920365 -0.1070687637150068
2.114979 0.9241774784176053 -0.10713292430351211
2.1144922 0.924125317810595 -0.1071927527803916
2.1140053 0.9240731056868512 -0.10724633246154083
2.1135185 0.92402089192517 -0.10729851438852782
2.1130319 0.9239686553218602 -0.10734594279474777
2.1125453 0.9239164210494843 -0.10738827556745627
2.1120589 0.9238641688778177 -0.10742524717311738
2.1115725 0.9238119243129648 -0.10745651045555613
2.1110864 0.9237596662113623 -0.10748904278641257
2.1106002 0.9237074161185241 -0.10752043470487943
2.1101143 0.9236551531028707 -0.10755026620431306
2.1096284 0.9236028981176369 -0.10758612652532082
2.1091425 0.923550601439086 -0.10762260956707975
2.1086571 0.9234983629922136 -0.10765642593363085
2.1081715 0.9234460588535078 -0.10768838002866585
2.107686 0.9233937893556325 -0.10771861991571478
2.1072009 0.9233415069253839 -0.10774896507913963
2.1067157 0.9232892339676536 -0.1077779096268212
2.1062305 0.9232369232221729 -0.1078065087517844
2.1057456 0.9231846481216471 -0.10783522296174249
2.1052606 0.9231323350697416 -0.10786514526517707
2.104776 0.9230800564273234 -0.10789747154704606
2.1042912 0.9230277373274673 -0.10793510475977472
2.1038067 0.9229754482804391 -0.10797636879283223
2.1033223 0.9229231146180852 -0.10802279846400971
2.102838 0.9228708077236727 -0.10806754180655148
2.1023538 0.9228184560955401 -0.10811125845327794
2.1018698 0.9227661326468466 -0.10815394267199793
2.1013858 0.9227137657349522 -0.10819393387242421
2.1009018 0.9226614020534009 -0.1082387803034971
2.100418 0.9226090176462718 -0.10828974839590645
2.0999346 0.9225566565584841 -0.10834544214098345
2.099451 0.922504244356259 -0.10840397030876273
2.0989676 0.9224518268572109 -0.10846440476461643
2.0984843 0.9223993822266916 -0.10852562821493411
2.0980012 0.9223469569275009 -0.10858941833153028
2.097518 0.9222944508033653 -0.1086551557843965
2.0970352 0.9222419884382524 -0.10872025445427212
2.0965524 0.9221894705963858 -0.10878812573951253
2.0960696 0.9221369435207817 -0.1088546650681318
2.0955868 0.9220843610541016 -0.10892117493690481
2.0951045 0.9220318215530631 -0.10898844365485091
2.094622 0.9219791996411566 -0.10905962609856706
2.0941396 0.9219265922705933 -0.10913078020274362
2.0936575 0.9218739542389558 -0.10919782476645613
2.0931754 0.9218213076356541 -0.10926375857820911
2.0926933 0.9217686062092978 -0.1093282420873234
2.0922115 0.9217159241699222 -0.1093879804820318
2.0917299 0.9216632168735053 -0.1094449180616261
2.0912483 0.9216105059040125 -0.10949986075501324
2.0907667 0.9215577455174302 -0.10955407065814611
2.0902853 0.921505008729977 -0.10960617293293534
2.089804 0.9214522242110594 -0.10965636004016928
2.0893228 0.9213994651430862 -0.10970520089062154
2.0888417 0.9213466602293521 -0.10974991866608431
2.0883608 0.9212938837920868 -0.10979306353314011
2.08788 0.9212410639079249 -0.10983303803447186
2.0873992 0.9211882750223679 -0.10987077958035373
2.0869186 0.9211354447055216 -0.10990861018773956
2.086438 0.9210826198002563 -0.10994479723427734
2.0859575 0.9210297805724026 -0.1099810415862662
2.0854774 0.9209769737474868 -0.11001498348598858
2.0849972 0.9209241280642031 -0.11004653864206533
2.084517 0.9208712905831936 -0.11007746690643501
2.084037 0.9208184417746355 -0.11010609566190578
2.0835571 0.9207656029712369 -0.11013285683146366
2.0830774 0.9207127550474117 -0.11015593069787172
2.0825977 0.9206599198462379 -0.11017788766108036
2.0821183 0.9206070770235739 -0.11020001333096274
2.0816388 0.9205542476450662 -0.11021845185991865
2.0811596 0.9205014131146598 -0.11023411673535544
2.0806804 0.9204485947301917 -0.11024836714012955
2.0802011 0.9203957468724584 -0.11025949280891147
2.0797222 0.9203429438757689 -0.11026868386882716
2.0792434 0.9202901399485208 -0.11027522823971689
2.0787647 0.9202373570585637 -0.11027872329100441
2.078286 0.920184549337498 -0.11028189399116657
2.0778074 0.9201317901285998 -0.11028259032703426
2.0773292 0.9200790339481728 -0.1102826596862897
2.0768507 0.9200262748894371 -0.11028101608182811
2.0763726 0.9199735466120191 -0.11027713266333994
2.0758944 0.9199208172436452 -0.1102726012450049
2.0754163 0.9198680936567705 -0.11026556718855568
2.0749385 0.9198154234421823 -0.11025678092403567
2.0744607 0.9197627342958021 -0.11024801143102024
2.0739832 0.919710098364288 -0.1102411704528293
2.0735056 0.9196574428250917 -0.11023177502001363
2.073028 0.9196048158251058 -0.11022003668685368
2.0725508 0.9195521972864078 -0.11020906515857223
2.0720737 0.919499633876493 -0.11019602603774847
2.0715966 0.9194470539887494 -0.11018067468150888
2.0711195 0.9193945048193262 -0.1101650586778442
2.0706427 0.9193419661740703 -0.11014918342893414
2.0701659 0.9192894582373583 -0.11013392249872314
2.0696893 0.9192369603919037 -0.11011955799177829
2.0692127 0.9191844924092385 -0.11010609438257751
2.068736 0.9191320077490213 -0.11009133705337847
2.06826 0.9190796063788621 -0.11007500249591766
2.0677836 0.9190271630610072 -0.1100599682126387
2.0673075 0.9189747763251389 -0.11004463339123517
2.0668316 0.9189224003772927 -0.11002674773429084
2.0663557 0.9188700565291326 -0.11000821143671022
2.0658798 0.9188176981361138 -0.1099900694667324
2.0654042 0.9187653969505439 -0.10997646632070404
2.0649285 0.9187130777852084 -0.10996805966266464
2.0644531 0.9186608103154937 -0.10996736742186536
2.0639777 0.918608517130298 -0.10998066479570227
2.0635026 0.9185562650417419 -0.10999885933335662
2.0630274 0.9185039813034641 -0.1100164468836345
2.0625525 0.9184517381026676 -0.11003658718904154
2.0620775 0.9183994618062861 -0.11005790479926937
2.0616026 0.9183471992853217 -0.11007570730169515
2.061128 0.9182949314208608 -0.11009453378385847
2.0606534 0.9182427036119947 -0.1101139071009505
2.060179 0.9181904437398674 -0.11013292090303224
2.0597045 0.918138197606478 -0.11015300275523725
2.0592303 0.9180859449140057 -0.1101746353299082
2.058756 0.9180337042246447 -0.1101993490018861
2.0582821 0.9179814544134657 -0.11022727159791317
2.0578082 0.9179292138592944 -0.11025670410251845
2.0573344 0.9178769624345193 -0.11028723702953643
2.0568607 0.9178247192726449 -0.11031869467200182
2.056387 0.91777243813766 -0.11035045013204293
2.0559134 0.9177201908517639 -0.11038425361202815
2.0554402 0.9176679304684618 -0.11041969344585824
2.054967 0.9176156761072028 -0.11045597130177336
2.0544937 0.9175633807971677 -0.11049660929226758
2.0540206 0.917511114209457 -0.11054217500291823
2.0535476 0.9174588027187092 -0.11058912560217884
2.0530748 0.9174065180248737 -0.11063774868979673
2.052602 0.9173541868197519 -0.11068875022864594
2.0521295 0.9173018804419343 -0.11074140263487445
2.051657 0.9172495257786926 -0.11079600700425198
2.0511847 0.9171971943570466 -0.11085186173106759
2.0507123 0.917144813279545 -0.11090921778673567
2.05024 0.9170924280619978 -0.11096612667020299
2.049768 0.917040019533899 -0.11102305746390453
2.0492961 0.9169876333837909 -0.11108057809538101
2.048824 0.916935170762494 -0.11113744791471122
2.0483525 0.9168827575547639 -0.11119314762374308
2.047881 0.9168302954013519 -0.11124743425886359
2.0474093 0.9167778308479129 -0.11130103775368431
2.046938 0.9167253446766159 -0.11135410227117498
2.0464666 0.9166728565202646 -0.11140719356610035
2.0459952 0.9166203205028978 -0.1114591749412427
2.0455241 0.9165678097188954 -0.1115110908922217
2.0450532 0.9165152780107972 -0.1115627664371512
2.0445824 0.9164627452805435 -0.1116135055611767
2.0441115 0.916410165798403 -0.11166308957508637
2.0436409 0.9163576128366074 -0.11171233245954727
2.0431702 0.9163050136481219 -0.11176126528645697
2.0426998 0.9162524414812683 -0.11180885735568692
2.0422297 0.916199850727744 -0.11185542917590315
2.0417593 0.9161472346418627 -0.11190150324942953
2.041289 0.9160946004378219 -0.11194802603593774
2.0408192 0.9160419940975649 -0.11199436570639963
2.0403492 0.9159893432066275 -0.11203923842448402
2.0398796 0.915936721473303 -0.11208232460044128
2.0394099 0.9158840566741819 -0.11212442332776293
2.0389402 0.9158313953466265 -0.11216577978764176
2.0384707 0.9157787182720178 -0.11220757055825169
2.0380013 0.9157260447800809 -0.11224809687500785
2.037532 0.9156733565346666 -0.11228618897164143
2.037063 0.9156206736090595 -0.1123241311033871
2.036594 0.9155679766972633 -0.11236153604530634
2.036125 0.915515285058801 -0.11240046099188833
2.0356562 0.9154625791387785 -0.11243695179067308
2.0351875 0.9154098797490976 -0.11247273990677208
2.0347188 0.9153571404920104 -0.11250690794539946
2.0342503 0.9153044358501686 -0.11253968059220588
2.0337818 0.9152516924712084 -0.11257262226963996
2.0333135 0.9151989841381457 -0.11260403583822391
2.0328455 0.9151462647701247 -0.1126351176856484
2.0323772 0.9150935271643061 -0.11266670376661927
2.0319095 0.9150408054024186 -0.11269711719258418
2.0314415 0.914988066027154 -0.11272713406835075
2.0309737 0.9149353163112435 -0.11275608725564927
2.0305061 0.9148826035948359 -0.11278406030859814
2.0300386 0.9148298547660754 -0.11281001772789272
2.029571 0.9147771172635427 -0.11283659760870834
2.0291038 0.9147243708530182 -0.1128621048492444
2.0286367 0.9146716639615627 -0.11288324379533765
2.0281696 0.9146189242834959 -0.11290196182888343
2.0277026 0.9145661993697389 -0.11292102005953053
2.0272357 0.9145134689093326 -0.11294049363764364
2.026769 0.9144607528508427 -0.11295977540092564
2.026302 0.914408004281478 -0.11297938843612985
2.0258355 0.9143552970889922 -0.11299810886810709
2.0253692 0.9143025849056148 -0.11301575503901642
2.0249028 0.9142498879417981 -0.11303363320523963
2.0244365 0.91419715911996 -0.11305185090525582
2.0239704 0.9141444722788258 -0.11306959771018557
2.0235045 0.9140917809696782 -0.113085707544001
2.0230384 0.9140390787540944 -0.11310201303146838
2.0225728 0.9139863991877217 -0.11311923789523584
2.022107 0.913933707908047 -0.11313723926902994
2.0216413 0.9138810116904263 -0.11315522259917107
2.0211759 0.9138283578955385 -0.11317176246777622
2.0207105 0.9137756729566231 -0.11318845303946275
2.0202453 0.9137230306067959 -0.11320533410036622
2.01978 0.9136703301053375 -0.11322143879110672
2.019315 0.9136176998547981 -0.11323635424383136
2.01885 0.9135650395298582 -0.11324957791788301
2.0183852 0.9135123964940313 -0.11326363664959135
2.0179205 0.9134597501387045 -0.11327892837197932
2.0174558 0.913407120135889 -0.11329419549705719
2.0169911 0.9133544596460472 -0.1133087647820308
2.016527 0.9133018699207075 -0.11332377667009341
2.0160625 0.9132492226825304 -0.11333827357181717
2.0155983 0.9131966195090646 -0.11335220789341321
2.015134 0.9131439863927433 -0.11336536203396413
2.0146701 0.9130913975733954 -0.11338013799396401
2.0142064 0.9130388051727507 -0.11339475333269008
2.0137424 0.9129862029566401 -0.11340834529589229
2.013279 0.9129336247525408 -0.11342228616256464
2.0128152 0.9128810367966542 -0.11343575393367121
2.0123518 0.9128284458102678 -0.11345043937139772
2.0118885 0.9127758986223506 -0.11346487369593257
2.0114253 0.912723321198339 -0.11347941189980118
2.010962 0.9126707604859674 -0.11349433834079012
2.010499 0.9126181964343683 -0.11350881049130938
2.0100362 0.9125656762253685 -0.11352394436533444
2.0095732 0.9125130982039327 -0.11353971279344145
2.0091107 0.9124605907161926 -0.11355488094836527
2.008648 0.9124080258044733 -0.11356862538799666
2.0081854 0.9123555054638595 -0.11358166708339848
2.007723 0.9123029824801783 -0.1135952347022413
2.0072608 0.9122504765247947 -0.1136101184844346
2.0067985 0.9121979400694193 -0.11362465879384422
2.0063365 0.9121454480044591 -0.11363757592610907
2.0058746 0.9120929534775368 -0.11365063139926332
2.0054128 0.912040476507255 -0.11366349310220367
2.004951 0.9119879696154238 -0.11367921486213683
2.0044894 0.9119355057108011 -0.1136952984061296
2.0040278 0.9118830111472134 -0.11371067146335329
2.0035663 0.9118305330731177 -0.11372521824973114
2.003105 0.9117780519662628 -0.11374034033913612
2.0026438 0.9117256141209632 -0.11375631788513245
2.0021827 0.9116731452618723 -0.11377409230786079
2.0017216 0.9116206914996315 -0.11379119289987756
2.0012608 0.9115682336918138 -0.11380902143187029
2.0008 0.9115157910047682 -0.11382561495163854
2.0003393 0.9114633446931739 -0.11384271240612855
1.9998786 0.9114109132022545 -0.11386131635437138
1.9994181 0.9113584635998797 -0.11387991166037123
1.9989578 0.9113060421116268 -0.11389860434449764
1.9984975 0.9112536023202802 -0.11391831140505482
1.9980373 0.9112011899841114 -0.1139383109088116
1.9975773 0.9111487588396838 -0.11395914154934769
1.9971174 0.9110963544091828 -0.11398131580342835
1.9966575 0.9110439165206423 -0.11400448812171761
1.9961977 0.9109915043883686 -0.11402854827966219
1.9957381 0.9109390851145922 -0.11405367985062762
1.9952786 0.9108866776123026 -0.11407705432386264
1.9948192 0.9108342503155114 -0.11409889331327032
1.9943599 0.9107818497555122 -0.11412020424276872
1.9939007 0.9107294301125737 -0.11414110918023118
1.9934416 0.9106770376771434 -0.11416099662511243
1.9929825 0.9106246133533904 -0.11417989976672197
1.9925237 0.9105722307693283 -0.11419788907123367
1.9920648 0.9105198171336064 -0.11421514383181942
1.9916061 0.9104674322457719 -0.1142321063981157
1.9911476 0.9104150438861054 -0.11424894049681833
1.9906892 0.9103626707194046 -0.11426606046079815
1.9902308 0.9103102804232241 -0.1142826753968922
1.9897724 0.9102579057212548 -0.1142984015494377
1.9893143 0.9102055281354027 -0.11431391427740321
1.9888563 0.9101531800391507 -0.11432953328815351
1.9883983 0.9101008019021113 -0.11434453740436379
1.9879405 0.9100484673328859 -0.1143588616472953
1.9874828 0.9099961031827992 -0.11437354288953872
1.9870251 0.9099437689860407 -0.11438764373136923
1.9865676 0.9098914191968723 -0.11440096886530014
1.9861102 0.9098390999651794 -0.11441412709977636
1.9856529 0.9097867654568137 -0.11442697413387981
1.9851956 0.909734448139568 -0.11443938715045118
1.9847386 0.9096821295831252 -0.11445115946832873
1.9842815 0.9096298287453968 -0.11446253237982541
1.9838247 0.909577527091638 -0.11447353875009876
1.9833679 0.9095252436673661 -0.11448322275196336
1.9829112 0.9094729465530407 -0.11449310929392227
1.9824547 0.909420681431914 -0.11450297984126216
1.9819982 0.9093684027919149 -0.11451154360700758
1.9815419 0.9093161570263592 -0.11451947747838126
1.9810855 0.9092638848993466 -0.11452624376989567
1.9806294 0.9092116602319612 -0.1145320110944847
1.9801733 0.9091594100832325 -0.11453723063731854
1.9797174 0.9091071944733398 -0.11454105967029192
1.9792615 0.9090549680159632 -0.11454409436024146
1.9788058 0.9090027771225268 -0.11454542040399956
1.9783502 0.9089505767129922 -0.11454519718012073
1.9778947 0.9088984132555527 -0.11454381262907123
1.9774393 0.9088462414563512 -0.11454108914889875
1.9769839 0.9087940937954807 -0.11453880280967392
1.9765288 0.9087419515682749 -0.11453618303846315
1.9760736 0.9086898338502091 -0.11453193354304449
1.9756186 0.9086377091484015 -0.11452571829013179
1.9751637 0.9085856242394875 -0.11451834556476566
1.9747089 0.908533533397623 -0.11451099318620588
1.9742543 0.9084814825898896 -0.11450308254871576
1.9737997 0.9084294262462576 -0.11449445968727538
1.9733452 0.9083773970259709 -0.11448459783140713
1.9728909 0.9083253768818942 -0.11447374112977303
1.9724365 0.908273384821301 -0.11446189080123852
1.9719824 0.9082213891961015 -0.11444838712204443
1.9715283 0.908169436561651 -0.11443388516242359
1.9710743 0.9081174812554966 -0.1144194511140247
1.9706205 0.908065568917136 -0.11440556977960045
1.9701668 0.9080136537598806 -0.11439052204819988
1.9697131 0.9079617685785815 -0.11437504890781465
1.9692596 0.907909894712777 -0.11435939218411073
1.9688061 0.9078580510490563 -0.11434332544046696
1.9683528 0.9078062052490721 -0.11432770586090724
1.9678997 0.9077544166364013 -0.11431251148698467
1.9674464 0.9077025980917632 -0.1142987838798618
1.9669935 0.9076508357575845 -0.11428537047899785
1.9665406 0.9075990701391692 -0.1142726458832725
1.9660878 0.9075473466589357 -0.1142601881061612
1.9656351 0.9074956059068127 -0.114248124014504
1.9651824 0.9074439070731759 -0.11423589997942157
1.96473 0.9073922182525784 -0.11422327215931583
1.9642776 0.9073405581127003 -0.11421009324746154
1.9638253 0.90728889468359 -0.11419730998833529
1.9633732 0.9072372732406204 -0.11418543360908533
1.962921 0.9071856342634725 -0.11417392030209822
1.9624691 0.9071340503805271 -0.11416314687448431
1.9620172 0.9070824485483346 -0.11415202822984301
1.9615655 0.9070309017659295 -0.11414140395117468
1.9611138 0.906979336709745 -0.11413175746186906
1.9606622 0.9069278121981456 -0.11412334303886697
1.9602108 0.906876282099842 -0.11411525592248963
1.9597595 0.9068247920925007 -0.11410753540360007
1.9593081 0.906773282548913 -0.11410028940456605
1.958857 0.9067218264389536 -0.11409269599148278
1.958406 0.9066703508538516 -0.11408517355654511
1.9579551 0.9066189287169112 -0.11407778675077933
1.9575043 0.9065674869298397 -0.11407102242998858
1.9570535 0.9065160846409708 -0.11406407420211091
1.9566029 0.9064646760408435 -0.11405857158647173
1.9561524 0.9064133061383619 -0.11405325660112614
1.955702 0.9063619158741267 -0.11404815679504923
1.9552517 0.9063105778325494 -0.11404284086715918
1.9548014 0.9062592194926553 -0.11403757837176513
1.9543513 0.9062078996177776 -0.11403325202845761
1.9539013 0.9061565724497571 -0.11402949499121129
1.9534514 0.9061052832276718 -0.11402587299825451
1.9530016 0.9060539863945327 -0.11402298807847182
1.952552 0.9060027268880408 -0.11402119153932005
1.9521024 0.905951459010683 -0.11401957666933546
1.9516529 0.9059002144554128 -0.11401862663303781
1.9512036 0.9058489746471947 -0.11401823314747761
1.9507543 0.9057977576010511 -0.11401854287984041
1.9503051 0.9057465311580186 -0.11401928516083175
1.949856 0.9056953408266851 -0.11401939280948212
1.9494071 0.9056441414387131 -0.11401882292785437
1.9489582 0.9055929650081261 -0.11401864702037602
1.9485095 0.9055417930541467 -0.1140184959432481
1.9480608 0.9054906439513227 -0.11401834667195236
1.9476123 0.9054394993471901 -0.11401793364597117
1.9471638 0.9053883776596408 -0.11401802209258535
1.9467155 0.9053372466998904 -0.11401793839911836
1.9462672 0.9052861522269389 -0.11401792937858021
1.945819 0.9052350349794402 -0.11401728134134866
1.945371 0.9051839680969533 -0.11401692533038316
1.944923 0.9051328783111865 -0.11401741680712321
1.9444753 0.9050818381922194 -0.11401862623158664
1.9440275 0.9050307744703925 -0.11402077452381379
1.9435799 0.9049797460156226 -0.11402387717171575
1.9431324 0.9049287067432343 -0.11402768154738799
1.942685 0.9048777020789023 -0.11403214561389606
1.9422376 0.9048266723640961 -0.11403750827120708
1.9417905 0.9047756901235186 -0.11404359764124493
1.9413433 0.9047246821957311 -0.11405004285272984
1.9408964 0.9046737214684016 -0.11405639266746999
1.9404495 0.9046227349992442 -0.11406295346154781
1.9400027 0.9045717819516228 -0.11407000576296208
1.939556 0.904520816296505 -0.11407818030325625
1.9391093 0.9044698696527023 -0.11408687772486295
1.9386629 0.904418923482611 -0.11409556821267892
1.9382164 0.9043679964129062 -0.11410352218398186
1.9377702 0.9043170702079988 -0.11411147357220051
1.937324 0.9042661630779301 -0.11412034492394323
1.936878 0.9042152427318686 -0.11412923392832677
1.936432 0.9041643548210487 -0.11413846585606373
1.935986 0.9041134399878814 -0.11414714533552073
1.9355403 0.9040625713453514 -0.11415638635887683
1.9350946 0.9040116755699468 -0.11416588842096047
1.9346491 0.9039608256808486 -0.114175631284277
1.9342036 0.9039099481735016 -0.11418747045066625
1.9337583 0.9038591017264096 -0.1141993696607825
1.933313 0.9038082408237245 -0.11421097411581783
1.9328679 0.9037574113045684 -0.11422209325940161
1.9324228 0.903706553942552 -0.11423387147419456
1.9319779 0.9036557413019505 -0.11424559487332711
1.931533 0.9036049006567008 -0.11425767742190752
1.9310882 0.9035540907835019 -0.11427067275850997
1.9306436 0.903503266048598 -0.11428320376379753
1.930199 0.903452472176102 -0.11429582553651192
1.9297546 0.9034016635080631 -0.11430836186587502
1.9293103 0.9033508858964001 -0.1143200077036137
1.928866 0.9033000804386377 -0.11433099632015817
1.928422 0.9032493202033102 -0.1143419712865799
1.9279779 0.903198532360663 -0.11435243171469481
1.927534 0.9031477764538627 -0.11436244996557259
1.9270902 0.9030970068494697 -0.11437295339522967
1.9266465 0.9030462690313706 -0.11438314265046684
1.9262028 0.9029955040638458 -0.1143925206826758
1.9257593 0.9029447850709867 -0.11440174736965032
1.9253159 0.902894039209315 -0.11441088535166773
1.9248725 0.902843325914006 -0.11441905018882312
1.9244293 0.9027926000640809 -0.11442620984277363
1.9239862 0.9027419074318034 -0.11443384521111377
1.9235432 0.9026912023201186 -0.11444079328311213
1.9231004 0.9026405308118168 -0.11444708031928988
1.9226575 0.902589833597162 -0.11445388872562742
1.9222149 0.9025391835914723 -0.11445989320623448
1.9217722 0.9024885082278022 -0.11446562702383228
1.9213297 0.9024378668635542 -0.11447069308953944
1.9208874 0.9023872141930507 -0.11447579446558873
1.9204451 0.902336595630164 -0.11448079172361968
1.9200028 0.9022859520928235 -0.11448628824503065
1.9195608 0.9022353560290287 -0.11449190496819707
1.9191188 0.9021847348693517 -0.11449723310651577
1.9186769 0.9021341477760207 -0.11450209880177924
1.9182351 0.9020835495794213 -0.1145067169859568
1.9177934 0.9020329857196664 -0.11451101430797771
1.9173518 0.9019824110698653 -0.1145146612671266
1.9169104 0.9019318711207711 -0.11451859456140598
1.916469 0.901881306751608 -0.11452232830460683
1.9160277 0.9018307771634938 -0.1145258534611295
1.9155865 0.9017802369576293 -0.11452936271972859
1.9151454 0.9017297315240653 -0.11453316134688515
1.9147044 0.901679215435633 -0.11453625762197307
1.9142636 0.9016287343937956 -0.11453963929442851
1.9138229 0.9015782426221777 -0.11454361928946535
1.9133822 0.9015277718621556 -0.11454744262890286
1.9129416 0.9014772903888366 -0.11455087322703929
1.9125011 0.9014268439839347 -0.11455351940322983
1.9120607 0.9013763874093559 -0.11455584442653023
1.9116205 0.9013259662130135 -0.11455816092334614
1.9111804 0.9012755349799242 -0.11456003167164416
1.9107403 0.9012251258623277 -0.11456109741597974
1.9103004 0.9011747208479033 -0.11456228767014251
1.9098605 0.9011243379420221 -0.11456391972674158
1.9094207 0.9010739451936327 -0.11456577063289249
1.9089811 0.90102358807714 -0.11456729322283224
1.9085416 0.9009732212075114 -0.11456905508237974
1.908102 0.9009228762477826 -0.11457077873573153
1.9076627 0.9008725352190126 -0.11457211253351941
1.9072235 0.9008222163531904 -0.11457331593998418
1.9067843 0.900771887932768 -0.11457444682701781
1.9063452 0.9007215954578464 -0.1145751170684989
1.9059063 0.900671293701941 -0.11457565098342704
1.9054675 0.9006210280541934 -0.1145761780673281
1.9050287 0.9005707395660842 -0.1145762206771129
1.9045901 0.9005205011237443 -0.11457618334423933
1.9041516 0.900470240051199 -0.11457569714731448
1.9037131 0.9004200156441889 -0.11457505710494759
1.9032748 0.9003697825234012 -0.11457381704780922
1.9028366 0.9003195864483926 -0.11457237343732184
1.9023983 0.9002693682575351 -0.1145707637287675
1.9019604 0.9002192009142368 -0.11456895673470859
1.9015224 0.9001690116752008 -0.11456662984927923
1.9010845 0.900118860121474 -0.11456326345752219
1.9006468 0.9000687009911588 -0.11455979818731446
1.9002092 0.9000185798108876 -0.11455607249786846
1.8997717 0.8999684512518595 -0.11455206156519394
1.8993343 0.8999183608299652 -0.11454811455549337
1.8988969 0.8998682493896109 -0.11454423186769036
1.8984597 0.8998181761035828 -0.11453994333253398
1.8980225 0.8997680956921272 -0.11453535813540845
1.8975855 0.8997180536630802 -0.11453080749873297
1.8971486 0.8996680045039798 -0.114526565939549
1.8967118 0.8996179936686286 -0.11452164471569018
1.896275 0.8995679623778599 -0.1145163460931815
1.8958384 0.8995179698215304 -0.1145106922073034
1.895402 0.8994679844607563 -0.11450442296612495
1.8949655 0.8994180246454028 -0.11449770922768539
1.8945291 0.8993680452536845 -0.11448982944446572
1.8940929 0.8993181194209408 -0.11448183577833657
1.8936568 0.899268187940824 -0.1144740655800811
1.8932208 0.8992182826055531 -0.1144661026808087
1.8927848 0.8991683716593146 -0.114458267579367
1.892349 0.8991185004099396 -0.1144507370449584
1.8919133 0.8990686233602956 -0.11444324936728228
1.8914777 0.8990187859266298 -0.11443578890750886
1.8910421 0.8989689290902172 -0.11442784092483849
1.8906068 0.898919125837958 -0.1144195320811737
1.8901714 0.8988693034917576 -0.1144110605768162
1.8897362 0.8988195212658119 -0.11440238475764276
1.8893011 0.898769733662556 -0.11439405498741838
1.8888661 0.8987199858557585 -0.11438666168099229
1.8884312 0.8986702320818083 -0.11437953614862251
1.8879963 0.898620504174438 -0.11437230213153815
1.8875616 0.8985707701689793 -0.1143659079793156
1.8871269 0.8985210751778151 -0.1143598791257778
1.8866924 0.8984713736224899 -0.11435453087059375
1.886258 0.8984217105633132 -0.1143497332894337
1.8858237 0.898372040551376 -0.11434469018062873
1.8853894 0.8983223952656172 -0.1143407060764446
1.8849554 0.8982727561660657 -0.1143367610546592
1.8845214 0.8982231415720293 -0.1143328441591455
1.8840874 0.8981735194814535 -0.11432911028609835
1.8836536 0.8981239354541918 -0.11432519403870481
1.8832198 0.8980743303975085 -0.11432093226792803
1.8827863 0.8980247773069234 -0.11431641984458661
1.8823527 0.8979752034254522 -0.11431161455405951
1.8819194 0.8979256817980518 -0.11430628157859797
1.881486 0.8978761397534041 -0.11430067846581195
1.8810527 0.8978266230055068 -0.11429467474425882
1.8806196 0.8977771134471597 -0.11428792747644005
1.8801867 0.897727643287958 -0.11428117427569975
1.8797537 0.8976781533108382 -0.11427390002967915
1.8793209 0.8976287029306151 -0.11426688306040059
1.8788881 0.8975792463382999 -0.11425988501498029
1.8784555 0.8975298293594006 -0.11425231997056018
1.878023 0.8974804064497157 -0.11424474585055115
1.8775907 0.8974310232962309 -0.11423698326300702
1.8771583 0.8973816207185976 -0.11422897067834815
1.876726 0.8973322581505361 -0.11422048218254414
1.8762939 0.8972828900619481 -0.11421203858968297
1.8758619 0.8972335620635503 -0.11420342758498411
1.87543 0.8971842285853426 -0.11419497811924822
1.8749981 0.8971349215340491 -0.11418651522990166
1.8745664 0.8970856225630974 -0.11417813117948976
1.8741348 0.8970363499297002 -0.11417009380516736
1.8737032 0.8969870716183106 -0.11416170649114434
1.8732718 0.8969378334342365 -0.11415302193488518
1.8728405 0.8968885898690553 -0.11414384676972321
1.8724092 0.8968393731218128 -0.11413464686960029
1.8719782 0.8967901646750795 -0.11412572358766927
1.8715471 0.8967409828565168 -0.1141169378702273
1.8711162 0.8966917955774683 -0.11410836781260938
1.8706853 0.8966426483293798 -0.1141001203509978
1.8702546 0.8965934953499197 -0.11409230166908443
1.8698239 0.8965443684920511 -0.11408460288991411
1.8693935 0.8964952492625999 -0.11407748563678753
1.868963 0.8964461558021842 -0.11407058505852423
1.8685327 0.8963970561378851 -0.11406364174642046
1.8681024 0.8963479959428966 -0.11405613697557064
1.8676723 0.8962989298617918 -0.11404838904410707
1.8672422 0.8962498899403669 -0.11404034626550227
1.8668123 0.8962008579268268 -0.11403222472423193
1.8663825 0.8961518521885417 -0.11402398167685399
1.8659527 0.8961028408539216 -0.11401561631589723
1.8655231 0.8960538694448016 -0.1140073908547927
1.8650935 0.8960048787920687 -0.11399919422827134
1.8646641 0.8959559415120943 -0.11399154611899526
1.8642347 0.8959069847495102 -0.113983629948897
1.8638054 0.8958580677371839 -0.11397610147491247
1.8633764 0.895809158297044 -0.11396841024991579
1.8629472 0.8957602614993495 -0.11396041519923275
1.8625183 0.895711372485021 -0.11395223439672292
1.8620895 0.8956625234756358 -0.11394378601465373
1.8616607 0.8956136553700136 -0.11393448366982499
1.861232 0.8955648279264196 -0.11392428528850193
1.8608035 0.8955159956966625 -0.1139134118059783
1.860375 0.8954672046963448 -0.11390207343117965
1.8599467 0.8954184093625497 -0.11389013562242617
1.8595184 0.8953696421629277 -0.11387763765525336
1.8590902 0.8953208710447089 -0.11386505174516143
1.8586621 0.8952721417708561 -0.11385239202111984
1.8582342 0.8952234087295143 -0.11383898833020933
1.8578063 0.8951747180729962 -0.11382483890043116
1.8573786 0.8951260241736025 -0.11381070148263422
1.8569509 0.8950773592412699 -0.11379622771615482
1.8565234 0.8950287048738079 -0.11378117774836305
1.8560959 0.8949800798644916 -0.11376597295216768
1.8556685 0.8949314521036715 -0.11375042600396326
1.8552412 0.8948828539268223 -0.11373463434579026
1.854814 0.8948342668042994 -0.11371843340471513
1.8543869 0.8947857095519614 -0.11370200025544956
1.8539599 0.8947371500288432 -0.11368536664829096
1.853533 0.8946886341309911 -0.11366827520746556
1.8531063 0.8946401163467228 -0.11365035246905045
1.8526796 0.894591642719351 -0.11363231463899855
1.8522531 0.8945431674860427 -0.11361384813848543
1.8518265 0.8944947231397107 -0.11359507481013724
1.8514001 0.8944462773683086 -0.11357668742805656
1.8509738 0.8943978758724483 -0.113558198400773
1.8505477 0.894349472936045 -0.11353948632633788
1.8501215 0.8943011010624016 -0.11351980658503513
1.8496956 0.894252741827787 -0.11349987575310902
1.8492696 0.8942044139408981 -0.11348004487416136
1.8488438 0.89415608514871 -0.11346025256239917
1.8484181 0.8941078013647977 -0.11343941528248494
1.8479925 0.8940595172211707 -0.11341828793267916
1.8475671 0.8940112783253585 -0.1133976306462452
1.8471416 0.8939630254185362 -0.11337667718115947
1.8467163 0.8939148178995252 -0.11335523693330748
1.8462911 0.8938666102756851 -0.11333316797965819
1.845866 0.8938184483677196 -0.1133114656443118
1.845441 0.8937702862984827 -0.11328978504837554
1.845016 0.8937221563810558 -0.11326780899340982
1.8445913 0.8936740399663825 -0.11324563381775551
1.8441665 0.8936259559477516 -0.11322297420851259
1.8437419 0.8935778722422307 -0.11320001965158139
1.8433173 0.8935298212204936 -0.11317673284643558
1.8428929 0.8934817842802487 -0.11315303147820309
1.8424685 0.89343378023725 -0.11312963692559641
1.8420444 0.8933857901293956 -0.11310663991708711
1.8416202 0.8933378327181822 -0.11308321701474544
1.8411962 0.89328987592066 -0.11305942838484641
1.8407722 0.8932419521125657 -0.11303559346669284
1.8403484 0.8931940425233236 -0.11301141033449633
1.8399246 0.8931461660963552 -0.11298728487054635
1.8395009 0.8930982904461608 -0.11296314985952825
1.8390774 0.8930504614076176 -0.11293900592967744
1.8386539 0.8930026331807088 -0.11291460226486397
1.8382306 0.892954851762876 -0.11288974283235909
1.8378073 0.8929070580394727 -0.1128644342363994
1.8373841 0.892859311455226 -0.11283893337779066
1.836961 0.8928115662236336 -0.11281330460284542
1.8365381 0.8927638682367178 -0.11278745705570281
1.8361152 0.8927161717185612 -0.11276169347534426
1.8356924 0.8926685089653655 -0.11273600424436414
1.8352698 0.8926208610837849 -0.11271011280949028
1.8348472 0.8925732471971355 -0.11268345839533063
1.8344247 0.8925256351632791 -0.11265670247291736
1.8340024 0.8924780706537895 -0.11263038301984188
1.83358 0.8924304943307206 -0.11260427952487068
1.8331579 0.8923829787380723 -0.11257825735237667
1.8327358 0.8923354512341282 -0.11255226429623569
1.8323138 0.8922879710514042 -0.11252603956976694
1.8318919 0.8922404924566867 -0.1124998835556808
1.83147 0.8921930477535206 -0.11247384844800765
1.8310484 0.892145617941321 -0.11244788884324822
1.8306267 0.8920982219413014 -0.1124220633224003
1.8302052 0.8920508272471221 -0.11239681237862367
1.8297838 0.892003479434282 -0.11237158767049356
1.8293625 0.8919561327051015 -0.11234692832819201
1.8289412 0.8919088191844978 -0.11232215031077149
1.8285202 0.8918615201309605 -0.1122969008311266
1.8280991 0.891814254474299 -0.11227220737274367
1.8276782 0.8917669896693867 -0.11224786420268934
1.8272574 0.8917197713064917 -0.11222364540686619
1.8268366 0.8916725402975783 -0.11219929638799073
1.826416 0.8916253691335938 -0.11217502513409579
1.8259954 0.8915781852930333 -0.11215089726413058
1.825575 0.8915310478279186 -0.1121266969536227
1.8251547 0.8914839110987589 -0.11210221264190305
1.8247344 0.8914368207920296 -0.11207833797087499
1.8243142 0.8913897176218397 -0.1120543538001005
1.8238941 0.8913426607977399 -0.11203042520984952
1.8234743 0.8912956177779336 -0.11200671168852001
1.8230544 0.8912486075581119 -0.11198335175444571
1.8226346 0.8912015841247025 -0.11196061022347015
1.822215 0.8911546197320648 -0.11193825413966106
1.8217953 0.8911076417516155 -0.11191624403111321
1.8213758 0.8910607090120544 -0.11189551065314879
1.8209565 0.8910137751402889 -0.11187603334594019
1.8205372 0.8909668854707302 -0.1118574923351418
1.8201181 0.8909199938601107 -0.11183953514364087
1.8196989 0.8908731325870398 -0.11182210358400377
1.8192799 0.8908262689304594 -0.1118050655979017
1.818861 0.8907794486553893 -0.11178808110598681
1.8184422 0.8907326258011514 -0.11177168534289963
1.8180236 0.8906858460629803 -0.11175497725798544
1.8176049 0.8906390504225032 -0.11173847158316962
1.8171865 0.8905923110703365 -0.1117225624236377
1.816768 0.8905455553665649 -0.11170749599063659
1.8163496 0.8904988286755672 -0.11169296922536633
1.8159314 0.8904521117489492 -0.11167896648192724
1.8155134 0.8904054367648166 -0.11166519776557372
1.8150953 0.8903587446837797 -0.11165143990452807
1.8146774 0.8903120945282533 -0.11163759552490318
1.8142595 0.8902654406571358 -0.11162351867367144
1.8138418 0.890218828894504 -0.111609128877061
1.8134241 0.8901722003090362 -0.11159470040022289
1.8130066 0.8901256271827719 -0.11158036196717146
1.8125892 0.8900790371658938 -0.11156619949951221
1.8121718 0.8900324892462682 -0.11155175406929922
1.8117545 0.8899859245237185 -0.11153737124330451
1.8113374 0.8899394151079555 -0.11152358514841447
1.8109202 0.8898928885726827 -0.11150983939425603
1.8105034 0.8898464172847795 -0.11149569652461949
1.8100865 0.889799929083229 -0.11148141865500552
1.8096696 0.8897534696706261 -0.1114671719935608
1.809253 0.8897070199695631 -0.11145257365378913
1.8088363 0.8896605992174954 -0.11143811423589649
1.8084198 0.8896141748658135 -0.11142380793865476
1.8080034 0.8895677925831182 -0.11140975342959646
1.8075871 0.8895214065497217 -0.11139563760313183
1.807171 0.8894750625843908 -0.11138142019960191
1.8067548 0.8894287016339464 -0.11136733124469204
1.8063389 0.8893823959632162 -0.11135324286791992
1.805923 0.8893360732570019 -0.11133933947082286
1.8055071 0.8892897792215794 -0.11132521786917332
1.8050914 0.8892434948182804 -0.11131067006666986
1.8046757 0.8891972393460758 -0.11129611740496846
1.8042603 0.8891509935870459 -0.1112815540292008
1.8038448 0.8891047766859626 -0.11126738413686915
1.8034295 0.8890585559416451 -0.11125388393285757
1.8030142 0.8890123636255425 -0.11124042652766641
1.8025991 0.888966180517345 -0.11122728227433973
1.802184 0.8889200257629042 -0.11121374261405402
1.801769 0.8888738671500318 -0.11119965827930818
1.8013542 0.888827750557829 -0.11118527308371252
1.8009393 0.8887816170691589 -0.11117111698093886
1.8005247 0.8887355388730109 -0.11115634032097393
1.8001101 0.88868944408071 -0.111141165049965
1.7996956 0.8886433917386717 -0.11112548494704076
1.7992812 0.888597336421036 -0.11110940064451295
1.798867 0.8885513238563975 -0.11109317558975267
1.7984527 0.8885052952104628 -0.11107698323156259
1.7980386 0.8884593093122594 -0.11106078554307736
1.7976246 0.8884133205849485 -0.11104439747675084
1.7972107 0.8883673746888391 -0.11102808207034193
1.7967969 0.8883214258469525 -0.1110126242122031
1.7963831 0.888275506126005 -0.1109971607016282
1.7959696 0.8882295965398097 -0.11098147325889009
1.7955561 0.8881837162969315 -0.11096533636911486
1.7951427 0.8881378333316101 -0.1109483997480986
1.7947292 0.888091980210371 -0.11093129538806142
1.794316 0.8880461379543203 -0.11091327932932966
1.7939029 0.8880003262012871 -0.11089416915158724
1.7934898 0.887954512840762 -0.11087480249651448
1.7930769 0.8879087434810174 -0.11085540931662663
1.7926639 0.8878629593790597 -0.11083588846440744
1.7922512 0.8878172325994135 -0.1108160037059325
1.7918385 0.8877714912863472 -0.11079608828262198
1.791426 0.8877257941779219 -0.11077598456624663
1.7910135 0.8876800958385993 -0.11075587806451231
1.7906011 0.887634441709232 -0.11073587140253432
1.7901888 0.8875887730442658 -0.11071618110194512
1.7897766 0.887543148409097 -0.11069646093759639
1.7893645 0.8874975224018402 -0.1106766051454503
1.7889525 0.8874519405141346 -0.11065666766870762
1.7885406 0.8874063573477686 -0.1106364100332017
1.7881287 0.8873608053427987 -0.11061583296472921
1.787717 0.8873152523076375 -0.11059497791366948
1.7873054 0.8872697438425025 -0.11057388110588798
1.7868938 0.8872242344994317 -0.11055280512331161
1.7864825 0.8871787697561657 -0.11053167398314737
1.7860711 0.8871332909882812 -0.1105103901645176
1.7856598 0.8870878568781536 -0.11048927645691897
1.7852486 0.8870424218935355 -0.1104678633217952
1.7848376 0.8869970317681132 -0.11044595254754924
1.7844266 0.8869516279119345 -0.1104238718298418
1.7840158 0.8869062823031638 -0.11040138686665907
1.783605 0.8868609231913571 -0.1103789135172642
1.7831943 0.8868156091833117 -0.1103565633364738
1.7827837 0.8867702947512079 -0.11033431803532638
1.7823732 0.8867250122630473 -0.11031159659962267
1.7819628 0.8866797295848867 -0.11028858833527429
1.7815524 0.8866344922909768 -0.11026525068114174
1.7811422 0.8865892550450676 -0.1102416989817311
1.7807322 0.8865440633397497 -0.11021802936892085
1.7803222 0.8864988717818694 -0.1101943073968441
1.7799122 0.8864537126728651 -0.11017048622576446
1.7795024 0.886408553790123 -0.11014649517593249
1.7790927 0.8863634406171156 -0.11012227895994899
1.778683 0.8863183147106475 -0.1100978404411997
1.7782735 0.8862732477549974 -0.11007347039091354
1.777864 0.8862281680971462 -0.11004897947141529
1.7774546 0.8861831343058053 -0.11002442285274697
1.7770454 0.8861381010578189 -0.10999931871367641
1.7766361 0.8860931008579616 -0.10997408447932057
1.7762271 0.886048114513708 -0.10994856975792373
1.7758181 0.8860031613984444 -0.10992284897399007
1.7754092 0.8859582091609999 -0.10989720866518937
1.7750005 0.8859133032345348 -0.10987155801054131
1.7745917 0.8858683851014224 -0.10984562732727879
1.7741832 0.8858235266007309 -0.10981918061686946
1.7737746 0.8857786561843732 -0.10979275196688308
1.7733662 0.8857338323836401 -0.10976624977478026
1.7729578 0.8856889967045676 -0.10973964786013657
1.7725496 0.8856442207959574 -0.10971293371843785
1.7721415 0.8855994331535997 -0.10968562664617708
1.7717334 0.8855546924788803 -0.10965852540994932
1.7713255 0.8855099531502311 -0.10963145551446
1.7709177 0.8854652607768233 -0.1096039830510791
1.7705098 0.8854205569154621 -0.10957606454233111
1.7701021 0.8853759003357274 -0.10954794779319482
1.7696947 0.8853312585864936 -0.10951962845426953
1.7692871 0.8852866380749682 -0.109491567102134
1.7688798 0.8852420322873602 -0.10946351891800112
1.7684724 0.8851974607810393 -0.109435225788972
1.7680652 0.885152891048536 -0.10940691561143262
1.7676581 0.885108368634642 -0.10937890188881863
1.7672511 0.8850638479072364 -0.10935045692837579
1.7668443 0.8850193746652187 -0.10932189072785674
1.7664374 0.8849748902796601 -0.10929285596211886
1.7660307 0.8849304537338945 -0.10926309277039445
1.765624 0.884886019545424 -0.10923305852385791
1.7652175 0.8848416335616145 -0.10920219788070165
1.764811 0.8847972374628479 -0.109170567678385
1.7644047 0.8847528901559808 -0.10913846226302001
1.7639984 0.8847085462257454 -0.10910560310107376
1.7635922 0.8846642515586406 -0.10907241498477122
1.7631862 0.8846199606390459 -0.1090386900480238
1.7627802 0.884575706279488 -0.10900490828050143
1.7623743 0.8845314557855888 -0.10897122370061041
1.7619685 0.884487254750795 -0.10893764596235048
1.7615628 0.8844430575024347 -0.1089040519452108
1.7611572 0.8843988967010444 -0.10887049468665633
1.7607517 0.8843547525892579 -0.1088372866677802
1.7603463 0.8843106447690527 -0.10880389388848581
1.759941 0.8842665406676893 -0.10877044910875093
1.7595357 0.8842224729291354 -0.10873695090866034
1.7591306 0.8841784219003594 -0.10870340409192997
1.7587255 0.8841344072421236 -0.10866998367108587
1.7583206 0.8840903962363689 -0.10863677744707717
1.7579157 0.8840464343485253 -0.10860395917519346
1.7575109 0.884002462887646 -0.10857140755231152
1.7571063 0.8839585532610102 -0.1085389831658229
1.7567017 0.8839146339077613 -0.10850677009106537
1.7562972 0.8838707632797592 -0.1084747914462036
1.7558928 0.8838268827352367 -0.10844303658070743
1.7554885 0.8837830636389222 -0.10841155120153133
1.7550843 0.8837392344747137 -0.10837982933639799
1.7546802 0.8836954539123084 -0.10834807404170416
1.7542762 0.8836516762084885 -0.10831662469577957
1.7538722 0.8836079339959315 -0.10828537333347224
1.7534684 0.8835642073068166 -0.10825461452513238
1.7530646 0.883520515803868 -0.10822406821453771
1.752661 0.8834768266807593 -0.10819367480883803
1.7522573 0.8834331726449881 -0.10816328382170762
1.751854 0.8833895338468223 -0.10813276172874339
1.7514505 0.8833459301779134 -0.1081024263917845
1.7510473 0.8833023287595159 -0.10807221659061647
1.7506441 0.8832587752651238 -0.10804190938627638
1.750241 0.8832152240790974 -0.10801125298137516
1.749838 0.8831717081553504 -0.10798036972839932
1.7494351 0.8831281947069074 -0.10794946482140186
1.7490323 0.8830847294451311 -0.10791845071412813
1.7486296 0.883041266699691 -0.10788745921105382
1.7482269 0.882997839247188 -0.10785658092760804
1.7478244 0.8829544270953806 -0.10782572268055134
1.747422 0.8829110502590688 -0.10779451877392637
1.7470195 0.8828676631748777 -0.1077632265050427
1.7466173 0.8828243371511593 -0.10773222081057085
1.7462151 0.8827810007444501 -0.1077013551198157
1.7458131 0.8827377252683166 -0.10767033838944275
1.745411 0.8826944266555619 -0.10763906303139849
1.7450092 0.8826511891189719 -0.10760771145261441
1.7446074 0.8826079541522796 -0.10757666563931255
1.7442057 0.8825647544096511 -0.10754579433154052
1.7438041 0.8825215570472469 -0.10751524233148536
1.7434026 0.8824784075033095 -0.10748486521187656
1.7430011 0.8824352473457153 -0.1074546902186247
1.7425998 0.8823921476783976 -0.1074245013599197
1.7421986 0.8823490373566183 -0.10739436692486291
1.7417974 0.8823059745882723 -0.107364789691348
1.7413963 0.8822629009140335 -0.10733507244207745
1.7409954 0.8822198875214001 -0.10730550462552972
1.7405945 0.8821768630666393 -0.10727678501730191
1.7401937 0.8821338856209769 -0.10724811230685645
1.7397931 0.88209090963288 -0.10721997365393529
1.7393924 0.8820479676425448 -0.10719163479586512
1.738992 0.8820050398979009 -0.10716302217393242
1.7385916 0.8819621462660128 -0.10713485265031694
1.7381912 0.8819192538888045 -0.10710702102057784
1.737791 0.8818763953712994 -0.1070791660799504
1.7373909 0.8818335508036423 -0.10705132306201691
1.7369908 0.8817907400686507 -0.10702368119005709
1.7365909 0.8817479303462956 -0.10699649593015949
1.736191 0.8817051669027053 -0.10696958472631386
1.7357912 0.8816623914738515 -0.10694275881020043
1.7353916 0.8816196749652792 -0.10691608192309336
1.734992 0.8815769463355136 -0.10688970190895491
1.7345924 0.8815342509261879 -0.1068635173190193
1.7341931 0.881491568735429 -0.10683722243674093
1.7337937 0.881448919748775 -0.1068111983055279
1.7333946 0.8814062837802454 -0.10678569054087605
1.7329954 0.8813636679036556 -0.10676067580290857
1.7325964 0.8813210645172158 -0.10673695634573595
1.7321975 0.8812785058618623 -0.10671386285064005
1.7317986 0.8812359336762734 -0.10669082057510972
1.7313999 0.8811934061101778 -0.10666791121411802
1.7310013 0.8811508776344235 -0.10664509863043262
1.7306026 0.8811083809992926 -0.10662224146654792
1.7302041 0.881065883457437 -0.10659929748036209
1.7298058 0.8810234432243867 -0.10657631608922143
1.7294074 0.8809809766680989 -0.106553563860033
1.7290093 0.8809385672579618 -0.10653105339890284
1.7286111 0.8808961440986169 -0.10650828093501269
1.7282132 0.8808537781146817 -0.10648584355356366
1.7278152 0.8808113855796116 -0.10646342079377774
1.7274173 0.8807690501504202 -0.10644090340773915
1.7270197 0.880726713561881 -0.10641860363938474
1.726622 0.8806844085391504 -0.10639662950812918
1.7262244 0.8806421021906992 -0.10637437037299774
1.725827 0.8805998401895246 -0.1063520811582846
1.7254295 0.8805575642253576 -0.10632992623320646
1.7250322 0.8805153325764963 -0.10630752066431726
1.7246351 0.8804731124016405 -0.10628503252219595
1.7242379 0.8804309112683131 -0.10626260842684915
1.723841 0.8803887215532922 -0.10624034504306937
1.723444 0.8803465635059959 -0.10621781978646824
1.7230471 0.8803044042594474 -0.10619550798537841
1.7226504 0.8802622893097991 -0.10617301240520907
1.7222538 0.8802201732061332 -0.10615044024774516
1.7218572 0.8801780888179149 -0.10612778678055643
1.7214608 0.8801360159287146 -0.10610546603444224
1.7210644 0.8800939746466464 -0.10608282001616959
1.7206681 0.8800519196694017 -0.10605997066196317
1.720272 0.8800099217237656 -0.10603728988960247
1.7198758 0.879967910064752 -0.10601446369848655
1.7194798 0.879925942860994 -0.10599135946014841
1.7190839 0.8798839747213854 -0.10596836040215667
1.718688 0.8798420383791996 -0.10594536463281713
1.7182924 0.87980011367522 -0.1059225522409309
1.7178967 0.8797582206786395 -0.10589971932420925
1.7175012 0.8797163266771826 -0.10587675574537904
1.7171056 0.8796744644820879 -0.1058535926736162
1.7167103 0.8796326140052244 -0.10583047562247228
1.716315 0.8795907952784747 -0.10580768087896635
1.7159199 0.8795489755200772 -0.10578465473416779
1.7155247 0.8795071875634138 -0.10576165291937525
1.7151297 0.8794654112435978 -0.10573838286618724
1.7147348 0.8794236668518552 -0.10571503992235202
1.71434 0.8793819216001626 -0.10569149360810405
1.7139453 0.8793402209517895 -0.10566803774475302
1.7135506 0.8792985068689927 -0.10564436538750975
1.713156 0.8792568375198233 -0.10562034539710843
1.7127615 0.8792151674981743 -0.10559657045016956
1.7123672 0.8791735420844952 -0.10557302339885119
1.711973 0.8791319157947568 -0.10554979725584959
1.7115787 0.8790903213184029 -0.10552664783162584
1.7111846 0.8790487258553734 -0.10550358292044246
1.7107906 0.8790071747517819 -0.10548035975593885
1.7103968 0.8789656227125999 -0.10545712663382467
1.7100029 0.8789241024831935 -0.10543388874434996
1.7096092 0.8788825813131058 -0.10541071379068656
1.7092155 0.8788411044506826 -0.10538768691087888
1.7088219 0.8787996140499055 -0.10536428679474973
1.7084285 0.8787581806799198 -0.1053407764707437
1.7080351 0.8787167338803796 -0.10531738289173295
1.7076418 0.8786753315296524 -0.10529373287842725
1.7072486 0.8786339158584286 -0.10526998979645552
1.7068555 0.878592557162008 -0.105246836220195
1.7064625 0.8785511848889338 -0.10522371405159023
1.7060696 0.8785098569129229 -0.10520060173212187
1.7056768 0.8784685278993873 -0.10517741302768334
1.705284 0.8784272307174616 -0.10515392098758451
1.7048913 0.8783859326805847 -0.10513020268019152
1.7044988 0.8783446792516663 -0.1051058846434487
1.7041063 0.8783034253227195 -0.10508121630177279
1.703714 0.8782622162408016 -0.10505664487182757
1.7033217 0.8782209941677417 -0.10503189983246566
1.7029295 0.8781798169649634 -0.10500731798224663
1.7025374 0.8781386392153767 -0.10498296497943943
1.7021453 0.8780974936630092 -0.10495862190337614
1.7017534 0.8780563474675116 -0.10493462681095159
1.7013615 0.8780152457714142 -0.10491080429724178
1.7009698 0.8779741432968573 -0.1048868400294374
1.7005782 0.8779330853476476 -0.1048629736406421
1.7001866 0.8778920140911 -0.10483908499762741
1.6997951 0.8778509873966851 -0.10481486458312356
1.6994038 0.8778099600471223 -0.10479063645210972
1.6990124 0.8777689648312941 -0.10476627614288
1.6986213 0.8777279814961094 -0.10474197050307177
1.6982301 0.8776870302917429 -0.1047176262390336
1.6978391 0.8776460785056772 -0.10469303721184095
1.6974481 0.8776051588466443 -0.10466922402275461
1.6970574 0.8775642507587906 -0.10464548006629978
1.6966666 0.8775233745980686 -0.1046219231543228
1.696276 0.8774824974294517 -0.10459829680627895
1.6958853 0.8774416522547884 -0.10457425920231382
1.6954949 0.8774008187075453 -0.10455039391608649
1.6951045 0.8773600171659112 -0.10452632966168593
1.6947142 0.8773192148640112 -0.10450199569788331
1.6943239 0.877278444782464 -0.10447736277111956
1.6939338 0.8772376865586162 -0.1044528631229802
1.6935438 0.8771969605173077 -0.1044284128351886
1.6931539 0.8771562338063754 -0.10440405534215175
1.6927639 0.8771155392426079 -0.1043795830775232
1.6923742 0.8770748564685722 -0.10435517268168297
1.6919845 0.877034205774885 -0.10433111304120816
1.691595 0.8769935541896725 -0.10430747460039376
1.6912054 0.8769529344102596 -0.10428388922527089
1.690816 0.8769123260681138 -0.10426020567179659
1.6904267 0.8768717496136542 -0.10423633555958145
1.6900375 0.8768311722422972 -0.10421257806681035
1.6896483 0.8767906267996026 -0.10418836105528405
1.6892593 0.8767500930972545 -0.1041636947626668
1.6888703 0.8767095915984869 -0.10413913936982926
1.6884815 0.8766690894345257 -0.10411466302335423
1.6880927 0.8766286318155965 -0.10409015735405089
1.687704 0.8765881611116131 -0.10406562477458249
1.6873153 0.876547734918975 -0.1040413774414827
1.6869268 0.876507307902533 -0.10401725373958161
1.6865385 0.8764669252991968 -0.10399300037158231
1.6861501 0.8764265294951072 -0.10396875099847228
1.6857618 0.8763861781200819 -0.1039445023046625
1.6853737 0.8763458259187089 -0.10392035214588874
1.6849856 0.8763055180707522 -0.10389631429527614
1.6845976 0.8762651969646793 -0.10387198404108773
1.6842098 0.8762249327256616 -0.10384758247165915
1.6838219 0.8761846429425073 -0.10382311211369699
1.6834342 0.8761444100504455 -0.10379859175286071
1.6830467 0.8761041763830524 -0.10377420108124645
1.6826591 0.8760639748103711 -0.10374971889656034
1.6822717 0.8760237724560151 -0.10372532913548292
1.6818843 0.8759836021205242 -0.10370121016048951
1.6814971 0.8759434431995363 -0.10367721532821361
1.6811099 0.8759033162149562 -0.10365309822594106
1.6807228 0.8758631882930863 -0.10362905006942695
1.6803358 0.875823092262313 -0.10360518705008569
1.6799489 0.8757830075669202 -0.10358110342570463
1.6795621 0.8757429548483701 -0.10355697007193683
1.6791754 0.8757029011995665 -0.10353258929989552
1.6787887 0.8756628796434036 -0.10350820166533672
1.6784022 0.875622869527781 -0.10348388839207331
1.6780157 0.8755828914031715 -0.10345993162730394
1.6776294 0.8755429121289431 -0.10343645889840165
1.6772431 0.8755029768782078 -0.1034130363009643
1.6768569 0.8754630280414606 -0.10338944712803613
1.6764708 0.8754231233454323 -0.10336562914850199
1.6760848 0.8753832175481953 -0.10334158851168253
1.6756988 0.8753433437269886 -0.1033173627696328
1.675313 0.8753034812869487 -0.10329275386179168
1.6749272 0.8752636510015867 -0.10326831508236886
1.6745416 0.8752238197824302 -0.10324375033229334
1.674156 0.8751840208046954 -0.10321874049869247
1.6737705 0.875144233411917 -0.10319373458592139
1.6733851 0.875104478333872 -0.10316867085155128
1.6729999 0.8750647225758661 -0.10314339811944763
1.6726146 0.8750249992722328 -0.10311790446892166
1.6722294 0.8749852754356429 -0.10309232505697197
1.6718445 0.8749456086883417 -0.10306677344008974
1.6714594 0.8749059168350588 -0.10304115899042818
1.6710746 0.8748662821308528 -0.10301519711319511
1.6706898 0.8748266348487308 -0.10298867036920722
1.6703051 0.8747870328031124 -0.1029617747560807
1.6699206 0.8747474308148362 -0.10293417407095087
1.669536 0.8747078622426435 -0.10290605365617109
1.6691517 0.8746683063664236 -0.10287783771645688
1.6687673 0.8746287840251372 -0.10284951204582041
1.6683831 0.8745892621652394 -0.10282119432313314
1.6679989 0.8745497738302436 -0.10279297204185149
1.6676148 0.874510285933511 -0.10276471616524624
1.6672308 0.8744708438378446 -0.10273622046312061
1.666847 0.8744314022809982 -0.10270775894750707
1.6664631 0.8743919942921183 -0.10267927007222516
1.6660795 0.874352599127624 -0.10265039335970011
1.6656958 0.8743132254829971 -0.10262150348843792
1.6653123 0.8742738647539923 -0.1025924023146623
1.6649289 0.8742345501120102 -0.10256319844020736
1.6645455 0.8741952240207775 -0.10253379997820579
1.6641623 0.8741559441494722 -0.10250415013175738
1.663779 0.8741166529739115 -0.10247454879673612
1.663396 0.8740774202828724 -0.10244458465368839
1.663013 0.8740381764937726 -0.10241417991370481
1.6626301 0.8739989792212873 -0.10238382682558737
1.6622472 0.8739597709535867 -0.10235315908812904
1.6618645 0.8739206215396603 -0.1023223124608938
1.6614819 0.8738814612994119 -0.10229122797313081
1.6610992 0.8738423356938727 -0.10225978837894853
1.6607168 0.8738032238519517 -0.10222829162367933
1.6603343 0.8737641467667316 -0.10219643587446096
1.659952 0.8737250714590377 -0.10216427046083706
1.6595699 0.8736860433467819 -0.10213166279866344
1.6591878 0.8736470173065287 -0.102098670591971
1.6588057 0.8736080266085747 -0.10206511253468104
1.6584238 0.8735690383322996 -0.10203131414008937
1.658042 0.8735300977156125 -0.10199768437272642
1.6576601 0.8734911473093361 -0.10196416434918111
1.6572784 0.873452244437272 -0.10193078639548941
1.6568968 0.8734133438314495 -0.10189747155779481
1.6565154 0.8733744906348406 -0.10186450268648209
1.6561339 0.8733356273882944 -0.10183151924482385
1.6557525 0.8732968115302688 -0.10179827748433011
1.6553713 0.8732579978820567 -0.10176497157323117
1.6549902 0.8732192316523882 -0.10173178927790046
1.6546091 0.873180455426205 -0.10169882252081304
1.6542281 0.8731417264894804 -0.10166579140744733
1.6538472 0.8731029996778301 -0.10163262251945802
1.6534665 0.8730643202241681 -0.10159940767094833
1.6530857 0.8730256308644122 -0.10156586952004432
1.6527051 0.8729869890488203 -0.1015320463115626
1.6523246 0.8729483496389965 -0.10149803998481007
1.651944 0.8729097457438568 -0.10146424868969794
1.6515638 0.8728711562936544 -0.10143031251984118
1.6511835 0.8728326024112425 -0.10139617520226757
1.6508032 0.8727940388970543 -0.10136202614269992
1.6504232 0.8727555352070233 -0.10132750164029358
1.6500431 0.8727170220646758 -0.10129287409890628
1.6496632 0.8726785567003934 -0.10125855454639365
1.6492833 0.8726400817415296 -0.10122438453843657
1.6489036 0.8726016665223505 -0.10119004260059544
1.6485239 0.8725632418029965 -0.1011553017036769
1.6481444 0.8725248649741213 -0.10112045371368562
1.6477648 0.8724864787307391 -0.10108583949083613
1.6473855 0.8724481523047529 -0.10105127103711303
1.6470062 0.8724098164395531 -0.10101636782471857
1.6466268 0.8723715164441853 -0.10098143754072661
1.6462477 0.8723332311294563 -0.1009466658920607
1.6458687 0.8722949816015193 -0.10091191108134513
1.6454897 0.8722567346701418 -0.10087709298913336
1.6451108 0.8722185355628697 -0.10084237436213157
1.644732 0.8721803270080375 -0.10080743816677191
1.6443533 0.8721421664004269 -0.10077221448894254
1.6439747 0.8721040085555074 -0.10073667662208721
1.6435962 0.8720658988520615 -0.10070100774822566
1.6432177 0.8720277800302216 -0.10066514352548195
1.6428393 0.8719897094446489 -0.10062928688861059
1.6424611 0.8719516417652866 -0.10059337225935244
1.6420829 0.8719136223342425 -0.10055742044016876
1.6417048 0.8718755938462557 -0.10052135715483636
1.6413268 0.8718376136851774 -0.10048510389659296
1.6409489 0.8717996365728051 -0.10044856593971811
1.640571 0.871761695969571 -0.10041200539260682
1.6401933 0.8717237704177376 -0.10037551294281705
1.6398157 0.8716858813187719 -0.10033912340428983
1.639438 0.8716479832784467 -0.1003026553279808
1.6390606 0.8716101456115218 -0.10026625058004691
1.6386832 0.8715722989426671 -0.1002301314701177
1.6383059 0.8715345005117443 -0.10019414969925126
1.6379286 0.8714966929098811 -0.10015855075374899
1.6375514 0.8714589333537875 -0.1001228549589403
1.6371744 0.8714211765198894 -0.10008722185806207
1.6367974 0.8713834677010939 -0.10005167296256451
1.6364206 0.8713457615456741 -0.10001602185787088
1.6360438 0.8713080915309249 -0.09998024189940895
1.6356671 0.8712704243221117 -0.09994381240173542
1.6352905 0.8712328055013558 -0.09990728320971352
1.6349139 0.8711951777701052 -0.09987038632050037
1.6345375 0.8711575986335328 -0.09983316427739777
1.6341611 0.8711200227263651 -0.09979571076995096
1.6337849 0.8710824955119815 -0.09975845729159924
1.6334087 0.8710449595844956 -0.09972109921916525
1.6330326 0.8710074723912267 -0.09968346617832934
1.6326566 0.8709699885100024 -0.09964578989732766
1.6322806 0.8709325415627496 -0.09960787324794325
1.6319047 0.870895098081905 -0.09956956331755278
1.631529 0.8708577037407369 -0.09953044096729435
1.6311533 0.870820313315944 -0.09949102391873449
1.6307777 0.8707829604282132 -0.09945147269015428
1.6304023 0.8707456234178974 -0.09941186961103189
1.6300268 0.870708312151689 -0.09937208363928134
1.6296515 0.8706710168544971 -0.0993320980615456
1.6292763 0.8706337592733383 -0.09929204929841991
1.6289011 0.8705965058839151 -0.09925188950307477
1.6285261 0.870559302091467 -0.09921166957957295
1.6281512 0.8705221025374079 -0.09917133517255616
1.6277763 0.870484940812821 -0.09913090876054133
1.6274015 0.8704477834412707 -0.09908998271041845
1.6270267 0.8704106641760909 -0.09904879374973972
1.6266521 0.8703735613085646 -0.09900724943781075
1.6262776 0.8703364968359497 -0.0989650080550438
1.6259031 0.8702994374071691 -0.0989220167732169
1.6255287 0.8702624168265211 -0.0988789252063542
1.6251544 0.8702254015047437 -0.09883544532508762
1.6247802 0.8701884370548661 -0.09879151175738018
1.6244061 0.8701514781472279 -0.09874734497482528
1.624032 0.87011455855351 -0.09870272235767963
1.6236582 0.8700776565307244 -0.09865780050939536
1.6232842 0.8700407822647053 -0.09861283474840385
1.6229105 0.8700039256358598 -0.09856765710458709
1.6225368 0.8699671086828356 -0.0985221021608491
1.6221632 0.8699302978648606 -0.09847598065356035
1.6217897 0.8698935388196968 -0.0984295475441107
1.6214163 0.869856786196926 -0.09838258124663297
1.621043 0.8698200739340417 -0.09833523758159268
1.6206697 0.8697833683694152 -0.09828764369709604
1.6202965 0.8697467033358915 -0.09823997211477002
1.6199235 0.8697100568398131 -0.09819169701259571
1.6195505 0.8696734512361363 -0.09814291009074921
1.6191776 0.8696368529215861 -0.09809291582724475
1.6188047 0.8696002962105389 -0.09804233749597834
1.6184319 0.8695637472342812 -0.0979918654761189
1.6180593 0.8695272515877618 -0.09794107893250904
1.6176867 0.8694907637606881 -0.09789030033266201
1.6173143 0.8694543293134852 -0.09783940566980946
1.6169419 0.8694178910841208 -0.09778821054982183
1.6165696 0.8693815063988938 -0.09773688524070627
1.6161973 0.8693451180588954 -0.09768536432751557
1.6158252 0.8693087834075061 -0.09763344386713066
1.6154531 0.8692724570031738 -0.09758104343268388
1.6150812 0.8692361845323848 -0.09752870209230406
1.6147094 0.8691999203782039 -0.09747606594950477
1.6143376 0.869163698667 -0.09742322658076347
1.6139659 0.8691274854209754 -0.09737015844859782
1.6135942 0.8690913147902917 -0.09731676964415316
1.6132226 0.8690551528452193 -0.09726296223752806
1.6128511 0.8690190453660042 -0.09720891956278997
1.6124798 0.8689829467661729 -0.09715457881195981
1.6121086 0.8689469028771952 -0.09709954254731111
1.6117374 0.868910856750831 -0.09704347394429677
1.6113663 0.8688748659417073 -0.09698709280095508
1.6109952 0.8688388732361305 -0.09693058751920067
1.6106243 0.8688029475434833 -0.09687344173417349
1.6102535 0.8687670203579594 -0.09681540316049927
1.6098827 0.8687311491754659 -0.09675695565912446
1.609512 0.8686952768615719 -0.09669834143901121
1.6091413 0.8686594607379182 -0.09663907080239817
1.6087708 0.8686236554217877 -0.09657890772924366
1.6084005 0.8685879069258067 -0.09651774802510202
1.6080301 0.8685521583679165 -0.09645610111399919
1.6076598 0.868516466963007 -0.09639441005367097
1.6072897 0.8684807871112248 -0.09633253375330036
1.6069195 0.8684451530758958 -0.09627001895959358
1.6065496 0.8684095423479314 -0.0962075446775986
1.6061797 0.8683739775513009 -0.09614471993419112
1.6058098 0.8683384132734571 -0.0960816706834534
1.6054401 0.8683029180413716 -0.09601826481455542
1.6050705 0.8682674235670254 -0.09595443748628071
1.6047008 0.8682319755137946 -0.09589026002902244
1.6043314 0.8681965513414416 -0.0958256926579791
1.603962 0.868161173805745 -0.0957611317170038
1.6035926 0.868125808814447 -0.09569612526076454
1.6032234 0.868090502024682 -0.0956312798946359
1.6028543 0.8680551963462564 -0.09556657454898312
1.6024852 0.8680199487540536 -0.09550182152994749
1.6021162 0.8679847136670662 -0.09543679991095821
1.6017473 0.8679495254552131 -0.09537145406927172
1.6013784 0.8679143499703934 -0.09530563085895068
1.6010097 0.867879233038493 -0.09523937436960339
1.6006411 0.867844129137882 -0.09517258530085913
1.6002725 0.8678090727386784 -0.09510567813881622
1.5999041 0.867774029518176 -0.09503856694075724
1.5995357 0.8677390453144952 -0.09497079895595137
1.5991675 0.8677040746576559 -0.0949023307648456
1.5987992 0.8676691521397699 -0.09483360233222263
1.5984311 0.8676342434423288 -0.09476437263782989
1.598063 0.8675993832265239 -0.09469448392963761
1.5976951 0.867564548460392 -0.09462464001738106
1.5973272 0.8675297623262046 -0.09455415420753716
1.5969594 0.8674949793125326 -0.09448375939185626
1.5965917 0.8674602675942432 -0.09441274996438088
1.5962241 0.8674255592607549 -0.09434150699780865
1.5958565 0.8673909111930154 -0.09426986015533076
1.595489 0.8673562667334478 -0.09419812982931597
1.5951217 0.8673216938540512 -0.09412620160154937
1.5947545 0.8672871247271099 -0.09405381887821347
1.5943872 0.8672526049576744 -0.09398137402334905
1.5940201 0.8672181114772446 -0.09390868626879836
1.5936531 0.8671836675220698 -0.09383549465085866
1.5932862 0.8671492389512607 -0.09376178392640465
1.5929192 0.8671148602294397 -0.09368787161661382
1.5925524 0.8670804970759718 -0.09361368922649915
1.5921857 0.8670461951636007 -0.093538856379573
1.5918192 0.867011909139012 -0.09346382396241819
1.5914526 0.8669776734441121 -0.09338823478293885
1.5910863 0.8669434650737955 -0.09331214520524699
1.5907198 0.8669092962545425 -0.09323574610196933
1.5903536 0.8668751549518094 -0.09315916685682815
1.5899874 0.8668410644467053 -0.09308250764549854
1.5896213 0.8668069904698987 -0.09300511119337589
1.5892553 0.866772978789852 -0.09292714325634867
1.5888894 0.8667389729598887 -0.09284876524804657
1.5885235 0.8667050296933639 -0.09277008972354164
1.5881578 0.8666711035759598 -0.09269099876249423
1.587792 0.8666372291864441 -0.09261174629664445
1.5874264 0.8666033720941799 -0.0925322442016108
1.5870609 0.8665695779828462 -0.09245200848262548
1.5866956 0.8665358015289255 -0.09237146861000435
1.5863302 0.866502077243187 -0.0922909783574687
1.5859649 0.866468370655699 -0.09221020785356963
1.5855998 0.8664347273982038 -0.092128955517673
1.5852346 0.8664010911393882 -0.09204722057608711
1.5848696 0.8663675185173826 -0.0919651483116502
1.5845047 0.8663339641161172 -0.09188271003065654
1.5841398 0.8663004626369067 -0.09179984049723468
1.5837752 0.8662669905767051 -0.09171661206189938
1.5834104 0.8662335607922491 -0.09163287735242003
1.5830458 0.866200160683579 -0.09154885769139989
1.5826813 0.8661668140311599 -0.09146445642992698
1.5823169 0.8661334863387375 -0.0913797952083872
1.5819526 0.8661002232603383 -0.09129440606058742
1.5815884 0.8660669795428213 -0.09120830877576215
1.5812242 0.8660337899577305 -0.09112220422925073
1.58086 0.8660006090033103 -0.09103588559530137
1.5804961 0.8659675040264118 -0.09094905541869613
1.5801321 0.8659344079697993 -0.09086180843724868
1.5797683 0.8659013773364252 -0.09077407201868781
1.5794046 0.8658683668080145 -0.09068554686870027
1.5790409 0.8658354113467516 -0.09059656057213863
1.5786773 0.8658024763533494 -0.0905071127010939
1.5783138 0.8657696075364603 -0.09041713201174584
1.5779504 0.8657367487833032 -0.09032632476284454
1.5775871 0.865703967452318 -0.09023500449649642
1.5772238 0.865671185814564 -0.09014346230133147
1.5768607 0.8656384817385913 -0.09005158339926995
1.5764976 0.8656057883303809 -0.08995933409956222
1.5761346 0.8655731619407137 -0.08986687406803913
1.5757717 0.8655405571189851 -0.08977404514754604
1.5754088 0.8655080088209516 -0.08968082116695657
1.5750461 0.8654754823632043 -0.08958701265636532
1.5746834 0.8654430235532728 -0.08949222493017694
1.5743209 0.8654105871441418 -0.08939674383704875
1.5739584 0.8653782082609505 -0.08930039462461442
1.573596 0.8653458523100281 -0.08920344746353252
1.5732336 0.8653135543814323 -0.08910566477387062
1.5728713 0.865281279860906 -0.08900743882827956
1.5725092 0.8652490743780615 -0.08890849709066713
1.5721471 0.8652168926884616 -0.08880913527794843
1.5717852 0.8651847803673464 -0.08870914642479924
1.5714233 0.86515268161935 -0.08860871384343989
1.5710614 0.8651206420177735 -0.08850768807126477
1.5706997 0.8650886374699609 -0.0884061200820387
1.570338 0.865056692496802 -0.08830373933113243
1.5699764 0.8650247725120124 -0.08820060895238349
1.5696149 0.8649929125847466 -0.08809715293033485
1.5692536 0.8649610884020886 -0.08799343878594047
1.5688922 0.8649293244257017 -0.08788958682724678
1.5685309 0.8648975753087191 -0.08778551566098
1.5681698 0.8648659074426254 -0.08768129808634624
1.5678087 0.8648342545665357 -0.08757665456448331
1.5674477 0.8648026622748463 -0.08747155848030434
1.5670868 0.8647711061445711 -0.08736593701389653
1.566726 0.8647396109201461 -0.08725997538474804
1.5663652 0.8647081416665447 -0.08715364993436522
1.5660045 0.8646767335502525 -0.08704702159197879
1.565644 0.8646453619804504 -0.08693996139696897
1.5652835 0.8646140517585904 -0.08683287827102278
1.564923 0.8645827574238576 -0.08672563293159663
1.5645627 0.8645515348739528 -0.0866181044126165
1.5642024 0.8645203387137883 -0.0865101670003386
1.5638423 0.8644892145517249 -0.08640194722500112
1.5634823 0.8644581169713883 -0.086293321736124
1.5631223 0.8644270813468804 -0.08618416377348391
1.5627624 0.864396072589118 -0.0860747709294482
1.5624025 0.8643651260330523 -0.0859648306683177
1.5620427 0.8643342065962576 -0.08585469796028565
1.561683 0.8643033597978498 -0.08574418012307633
1.5613235 0.8642725403116136 -0.08563325103311027
1.560964 0.8642417834795435 -0.08552210222565608
1.5606046 0.8642110541527659 -0.085410357233828
1.5602453 0.8641803980270408 -0.08529800305012623
1.559886 0.8641497595993883 -0.08518525870701071
1.5595268 0.8641191945892644 -0.08507245833496999
1.5591677 0.8640886575186977 -0.08495942488813174
1.5588087 0.8640581838658599 -0.08484591246990732
1.5584497 0.8640277384397907 -0.08473168924084726
1.5580909 0.8639973669929564 -0.08461680136194913
1.5577322 0.8639670241600865 -0.08450160260092032
1.5573735 0.8639367454306327 -0.08438623679513682
1.557015 0.8639064954598743 -0.08427036775538248
1.5566564 0.8638763098106775 -0.0841545480833325
1.556298 0.8638461630185617 -0.08403832255713507
1.5559397 0.8638160807559814 -0.08392162909696703
1.5555813 0.8637860175851781 -0.08380456589015746
1.5552232 0.8637560392100196 -0.08368695732026879
1.5548651 0.8637260802499298 -0.08356892990679478
1.554507 0.8636961863953855 -0.08345056225931333
1.5541492 0.8636663321310276 -0.0833315082905866
1.5537913 0.863636543338727 -0.08321217437063891
1.5534335 0.8636067843974995 -0.08309268196209878
1.5530758 0.8635770910805531 -0.08297268719552899
1.5527183 0.8635474377590071 -0.08285209530692528
1.5523607 0.863517840584686 -0.08273100337372478
1.5520033 0.86348828366802 -0.08260966229573416
1.5516459 0.8634587929572061 -0.0824881472317405
1.5512886 0.863429332802577 -0.08236580876226172
1.5509315 0.8633999490916685 -0.08224311130283087
1.5505743 0.8633705864222561 -0.08212003630554915
1.5502173 0.8633413004145111 -0.08199652751610105
1.5498604 0.8633120455043817 -0.08187254381437123
1.5495034 0.8632828577796929 -0.08174810533530512
1.5491468 0.8632537111321119 -0.08162350410848017
1.54879 0.8632246220847422 -0.08149870307321688
1.5484334 0.8631955742063564 -0.08137337543372805
1.5480769 0.863166594017233 -0.08124726742910578
1.5477204 0.8631376457290236 -0.08112047443397431
1.547364 0.863108765619004 -0.08099299956353073
1.5470078 0.8630799274646443 -0.08086510572410394
1.5466516 0.8630511577662097 -0.08073697277721646
1.5462954 0.8630224108759104 -0.08060880676812782
1.5459394 0.8629937517403071 -0.08048021778229808
1.5455834 0.8629651060271453 -0.08035129464731536
1.5452275 0.8629365482336112 -0.08022208934840243
1.5448718 0.8629080232274526 -0.08009239337010268
1.5445161 0.8628795672718403 -0.07996223096125027
1.5441604 0.86285113485597 -0.07983171063237776
1.5438049 0.8628227907980638 -0.07970067129691655
1.5434494 0.8627944705664081 -0.07956933932294505
1.543094 0.8627662293736299 -0.07943761069319134
1.5427387 0.8627380122558677 -0.07930547027183854
1.5423834 0.8627098744296519 -0.07917288370532985
1.5420283 0.8626817703953784 -0.07903991253346652
1.5416733 0.8626537458717312 -0.07890656760990031
1.5413183 0.8626257459469162 -0.07877283005589301
1.5409634 0.8625978257600457 -0.07863870361638177
1.5406085 0.862569930427483 -0.07850425582289162
1.5402539 0.8625421244078415 -0.0783691961552473
1.5398992 0.8625143436107279 -0.07823341954911019
1.5395446 0.8624866338726707 -0.07809708924176913
1.5391902 0.862458968322249 -0.07796067782734149
1.5388358 0.862431373963613 -0.07782384837840506
1.5384814 0.8624038053778103 -0.07768673090265395
1.5381272 0.8623763267265632 -0.07754923252616559
1.537773 0.8623488740520455 -0.07741156103237867
1.537419 0.8623215021652979 -0.07727352262204676
1.5370649 0.8622941564765412 -0.0771350470826292
1.536711 0.8622668918376352 -0.07699609231095607
1.5363572 0.8622396628760443 -0.07685669311041045
1.5360035 0.862212515219043 -0.07671685797619068
1.5356498 0.8621853943671636 -0.07657642882219262
1.5352962 0.8621583551303111 -0.07643565760560099
1.5349426 0.8621313430004096 -0.07629427679587825
1.5345892 0.8621044128030583 -0.07615244990932182
1.5342358 0.8620775191280812 -0.07601001120115027
1.5338826 0.8620507077417201 -0.07586687072716077
1.5335294 0.8620239242536685 -0.0757230286678573
1.5331763 0.8619972234552905 -0.07557879023966979
1.5328233 0.8619705598974108 -0.07543393847580841
1.5324703 0.8619439703983828 -0.07528833450990623
1.5321175 0.8619174185952181 -0.07514196526142249
1.5317647 0.8618909502828923 -0.074995109065639
1.531412 0.8618645110917666 -0.07484750303967644
1.5310594 0.8618381558070362 -0.07469926447129913
1.5307069 0.8618118390011076 -0.07455030626795814
1.5303544 0.861785597629435 -0.07440074134912135
1.530002 0.8617593950916149 -0.07425089642484953
1.5296497 0.8617332770922893 -0.07410045289531172
1.5292976 0.8617071982432893 -0.07394923813289749
1.5289454 0.8616811955751177 -0.07379732027817391
1.5285934 0.8616552325364217 -0.07364445969861612
1.5282414 0.8616293462967146 -0.07349066642576559
1.5278895 0.8616035002552205 -0.07333620215222694
1.5275377 0.8615777402614175 -0.07318087208869446
1.527186 0.8615520209170464 -0.0730251015054029
1.5268344 0.8615263792346097 -0.07286876872789395
1.5264828 0.8615007785412216 -0.0727116463372683
1.5261313 0.8614752560319415 -0.07255371434610788
1.52578 0.8614497836726975 -0.07239480765454279
1.5254285 0.8614243815092403 -0.07223497590877564
1.5250773 0.8613990300271039 -0.07207441597099967
1.5247262 0.8613737578892852 -0.07191307666126444
1.5243751 0.8613485282956024 -0.07175091768011577
1.5240241 0.8613233871294259 -0.07158802840145378
1.5236732 0.8612982804300009 -0.07142447154021968
1.5233223 0.8612732625469816 -0.07126038469522329
1.5229716 0.8612482880243681 -0.07109552023713535
1.5226209 0.861223394492907 -0.07092846631154207
1.5222703 0.8611985454752509 -0.0707598481399084
1.5219198 0.8611737869119038 -0.07059073033252126
1.5215694 0.8611490649818636 -0.07042055978762939
1.521219 0.8611244340671041 -0.07024944585663204
1.5208688 0.8610998488298474 -0.07007721604837648
1.5205187 0.8610753552081903 -0.06990439795033702
1.5201685 0.8610508993362773 -0.0697312527808644
1.5198184 0.8610265269981502 -0.06955749840539255
1.5194685 0.8610022093503122 -0.06938306406983825
1.5191187 0.8609779756939213 -0.06920787546449302
1.5187689 0.8609537888305705 -0.06903229926969699
1.5184191 0.86092968629105 -0.0688560928443593
1.5180695 0.8609056308975032 -0.06867909341600004
1.51772 0.8608816684608327 -0.06850174379907492
1.5173706 0.8608577534596349 -0.06832359139728277
1.5170212 0.8608339237327736 -0.06814437767952722
1.5166719 0.8608101420292402 -0.06796447281909766
1.5163226 0.8607864460288823 -0.0677844501672438
1.5159734 0.8607627982170869 -0.0676038904397102
1.5156244 0.86073924446872 -0.06742263490462405
1.5152755 0.8607157392752571 -0.06724074766497543
1.5149266 0.8606923205328852 -0.06705804161707306
1.5145777 0.860668950795348 -0.06687470519602903
1.514229 0.860645675935854 -0.06669060357969164
1.5138804 0.8606224425726017 -0.06650570037739391
1.5135318 0.8605993045121446 -0.06632043523509444
1.5131832 0.8605762083204755 -0.06613425071126099
1.5128349 0.8605532158445047 -0.06594683001009373
1.5124865 0.8605302580773331 -0.06575887608990127
1.5121382 0.8605074043249952 -0.0655706507241277
1.51179 0.860484593385942 -0.0653818563620054
1.511442 0.8604618788892126 -0.06519253836439982
1.511094 0.860439215344285 -0.06500244442848004
1.510746 0.8604166408930964 -0.06481180846583022
1.5103981 0.8603941177993311 -0.06462013259963358
1.5100504 0.8603716920493343 -0.06442795271641208
1.5097027 0.8603493103430442 -0.06423527710418571
1.5093551 0.860327026279945 -0.06404180300756193
1.5090076 0.8603047943567532 -0.06384759976277606
1.5086601 0.8602826528783357 -0.06365288236535371
1.5083127 0.8602605638448575 -0.06345779924721606
1.5079654 0.8602385730677704 -0.06326225166128738
1.5076182 0.8602166274511684 -0.06306598874400006
1.507271 0.8601947804666078 -0.06286914535329659
1.506924 0.8601729865133374 -0.06267185142164518
1.506577 0.8601512840695941 -0.062473392303066796
1.5062301 0.8601296352474799 -0.062273921735579635
1.5058833 0.86010808598428 -0.06207402115372056
1.5055366 0.8600865833017819 -0.06187333004109824
1.5051899 0.8600651805485802 -0.06167215015858674
1.5048434 0.8600438321519186 -0.06146988658901761
1.5044968 0.8600225768729752 -0.06126707302131794
1.5041504 0.8600013763589236 -0.061063620906707285
1.5038041 0.8599802766108545 -0.060859617830547386
1.5034578 0.8599592246689316 -0.06065523442486084
1.5031116 0.8599382737590262 -0.060450016925760394
1.5027655 0.8599173782750882 -0.060244410228355236
1.5024196 0.8598965841001284 -0.060038125945538756
1.5020736 0.8598758385033192 -0.05983141380628471
1.5017277 0.8598551873828181 -0.05962405007522231
1.501382 0.8598345994099592 -0.05941623781048612
1.5010363 0.8598141062879451 -0.05920749178048792
1.5006906 0.8597936626179989 -0.058997960554035424
1.5003451 0.8597733284306883 -0.05878747689585407
1.4999996 0.8597530442921764 -0.058575954783945575
1.4996543 0.8597328631309642 -0.05836402820115332
1.499309 0.859712732391908 -0.05815162791928457
1.4989637 0.8596927049060857 -0.05793838569515702
1.4986186 0.8596727351786726 -0.05772474492239575
1.4982735 0.8596528620368732 -0.05751096114253112
1.4979285 0.8596330467736679 -0.057296543635026356
1.4975836 0.8596133353441351 -0.05708092357367395
1.4972388 0.8595936756306648 -0.05686412999211075
1.496894 0.8595741204301316 -0.05664662533798302
1.4965494 0.8595546242599172 -0.05642816756595242
1.4962047 0.8595352264294674 -0.05620856330322716
1.4958603 0.859515894958023 -0.05598807589884377
1.4955158 0.859496655708269 -0.055767133656594255
1.4951715 0.8594774830195608 -0.05554608893934466
1.4948273 0.8594584093008171 -0.05532491532778033
1.494483 0.8594393889305774 -0.055103390518814604
1.494139 0.8594204808580808 -0.0548814650822142
1.4937949 0.8594016263737625 -0.05465898844214292
1.493451 0.85938287783121 -0.05443632627448608
1.4931071 0.8593641830430674 -0.0542134708657627
1.4927633 0.8593455942810057 -0.05399011395854643
1.4924196 0.8593270660296559 -0.05376565938611056
1.4920759 0.8593086378643043 -0.05354105600882739
1.4917324 0.8592902703857561 -0.05331635664846125
1.4913889 0.8592720094212675 -0.0530910961987252
1.4910455 0.8592538030397889 -0.052865190455675
1.4907022 0.8592357035667331 -0.052638397907684216
1.490359 0.859217665431784 -0.05241114819247231
1.4900157 0.8591997284411076 -0.052181991776047015
1.4896727 0.8591818536992963 -0.05195149270336941
1.4893297 0.8591640872298741 -0.05172002526197694
1.4889867 0.8591463774799821 -0.05148758992838577
1.4886439 0.8591287765792935 -0.051254102665820145
1.4883012 0.8591112391498048 -0.051019763138122204
1.4879584 0.8590938049522627 -0.050784934895256185
1.4876158 0.8590764345120467 -0.05054980916752132
1.4872733 0.8590591735500537 -0.05031408368975485
1.4869308 0.8590419705916765 -0.050077927064614836
1.4865885 0.8590248774007238 -0.04984095181756323
1.4862462 0.8590078486432164 -0.049602832328391716
1.485904 0.8589909243596296 -0.049363872806590985
1.4855618 0.8589740650872097 -0.049123728491707805
1.4852197 0.8589573110278428 -0.0488823815363499
1.4848778 0.8589406285011079 -0.04863998041531267
1.4845359 0.8589240518965542 -0.04839640587916408
1.484194 0.8589075359127942 -0.04815175074090271
1.4838523 0.8588911323449255 -0.04790586358052936
1.4835106 0.8588747958405842 -0.047659094147920064
1.4831691 0.8588585722463052 -0.047411706876554306
1.4828275 0.8588424104869097 -0.04716322695020169
1.4824861 0.8588263621912856 -0.04691390710276932
1.4821448 0.8588103819277579 -0.046663456084901044
1.4818035 0.8587945101595538 -0.046412144509534806
1.4814624 0.8587787069868873 -0.04615975008712172
1.4811212 0.8587630130493557 -0.04590586434571278
1.4807801 0.8587473884199339 -0.0456517281710705
1.4804392 0.8587318788564555 -0.04539656953011746
1.4800984 0.8587164391040918 -0.045139864807741896
1.4797575 0.8587011098785235 -0.04488211708656053
1.4794168 0.8586858512006694 -0.04462301158993991
1.4790761 0.8586707038618867 -0.04436279574367179
1.4787356 0.8586556277567112 -0.04410161123189332
1.4783951 0.8586406689449445 -0.04383894524220062
1.4780548 0.8586257821111167 -0.04357527068529837
1.4777144 0.8586110080271085 -0.04331055174256467
1.4773741 0.8585963014380757 -0.04304431333943272
1.477034 0.858581718794678 -0.04277662720119669
1.4766939 0.8585672045317376 -0.042508001497721416
1.4763539 0.8585528096486785 -0.042238510813582715
1.4760139 0.8585384837327736 -0.04196802411088905
1.475674 0.858524277795053 -0.0416962740558792
1.4753343 0.8585101464486193 -0.04142424326010595
1.4749945 0.8584961304358995 -0.04115127639701741
1.4746549 0.8584821894571675 -0.040877199085368764
1.4743154 0.8584683694275652 -0.04060175356019844
1.4739759 0.8584546202836456 -0.040325682582390096
1.4736365 0.8584409925536616 -0.04004859483032739
1.4732972 0.8584274410281616 -0.03977076784869415
1.472958 0.8584140066764748 -0.03949171028458899
1.4726188 0.8584006491088867 -0.03921202364457715
1.4722798 0.8583874138709194 -0.038931566964696886
1.4719408 0.8583742511834382 -0.03865015638792805
1.4716018 0.8583612113361828 -0.038367874079093256
1.471263 0.8583482491354877 -0.03808500454777984
1.4709243 0.8583354055517262 -0.037801533839896616
1.4705856 0.8583226399265358 -0.03751733325485663
1.4702469 0.858309993356433 -0.03723250797210834
1.4699084 0.8582974250293562 -0.03694750676824567
1.4695699 0.8582849804044761 -0.036661435992944164
1.4692316 0.8582726144486594 -0.0363743846208672
1.4688933 0.8582603684529451 -0.03608627649835444
1.4685551 0.8582482017433717 -0.03579691204652849
1.4682169 0.8582361556508977 -0.03550729965983887
1.4678788 0.8582241891299147 -0.03521694803267596
1.4675409 0.8582123477119818 -0.03492641701862349
1.4672029 0.8582005819319056 -0.03463455857825594
1.4668651 0.8581889419331757 -0.03434110027901459
1.4665273 0.8581773825390346 -0.034047012408718984
1.4661897 0.8581659494978587 -0.03375110968917912
1.4658521 0.8581545938779542 -0.03345399867320104
1.4655145 0.8581433613711151 -0.03315621567661442
1.4651772 0.8581322147776465 -0.03285695403570671
1.4648398 0.8581211920181445 -0.03255705910079442
1.4645025 0.8581102478083569 -0.032256468529489296
1.4641653 0.8580994355058623 -0.03195523551841993
1.4638281 0.8580886983785552 -0.031653112101264806
1.4634911 0.858078093650306 -0.03134922649378674
1.4631541 0.8580675687786818 -0.031044712410860997
1.4628172 0.85805717300265 -0.030739373711076965
1.4624804 0.8580468612378813 -0.030433024565716386
1.4621437 0.8580366755176763 -0.030125416117482498
1.461807 0.8580265745188891 -0.029816379500110395
1.4614704 0.858016600491601 -0.029505859505994356
1.4611338 0.8580067120746744 -0.029193708844493915
1.4607974 0.8579969551776484 -0.028879656890530427
1.4604611 0.8579872848331582 -0.028564974071902345
1.4601249 0.857977743078997 -0.02824945000791315
1.4597886 0.8579682849740906 -0.027932837264250398
1.4594525 0.8579589627742698 -0.027615193113301486
1.4591165 0.8579497248254473 -0.027296856425839556
1.4587805 0.8579406198039762 -0.02697788871395031
1.4584446 0.8579315994670591 -0.026658014912417354
1.4581088 0.8579227125103678 -0.026337250332369517
1.4577731 0.8579139139293197 -0.026015531626834443
1.4574374 0.8579052461069577 -0.025693035675697265
1.4571018 0.8578966671517279 -0.025369218493129723
1.4567662 0.857888219643306 -0.025044800367958715
1.4564309 0.8578798644446921 -0.024719052551834028
1.4560955 0.8578716385216797 -0.02439181036861188
1.4557602 0.857863505592092 -0.024063754279603097
1.455425 0.8578555054617731 -0.023734943636220095
1.4550899 0.8578475958873246 -0.023404498958160286
1.4547548 0.8578398200757366 -0.023072390433992226
1.45442 0.857832138419703 -0.022739597362205894
1.454085 0.8578245884420211 -0.022405426243562218
1.4537503 0.8578171331356501 -0.022070529330927957
1.4534155 0.8578098127097883 -0.02173521349935727
1.4530808 0.8578025819235584 -0.021399315563135294
1.4527463 0.857795491513717 -0.021062231107546615
1.4524118 0.8577884914025717 -0.02072366981727297
1.4520773 0.8577816273890727 -0.020384363642137675
1.451743 0.8577748590737924 -0.02004455425374709
1.4514087 0.8577682271724221 -0.019703999279785594
1.4510745 0.8577616865141218 -0.019362812067125427
1.4507403 0.857755284974569 -0.01902110277069082
1.4504063 0.8577489773830644 -0.018677692483176866
1.4500724 0.8577428096196837 -0.018333534833595535
1.4497385 0.8577367341176763 -0.017988830527719712
1.4494047 0.8577307986934338 -0.017643426266550785
1.4490709 0.8577249559901172 -0.017296854285226426
1.4487373 0.857719253916485 -0.016949465503422304
1.4484037 0.8577136470798419 -0.016601679025812024
1.4480702 0.8577081791871716 -0.016252559888790295
1.4477367 0.8577028070673742 -0.0159027024699564
1.4474034 0.8576975763327945 -0.015551960562381876
1.4470701 0.8576924400326067 -0.015199531233049393
1.4467369 0.8576874458849706 -0.014846397365201122
1.4464039 0.8576825485196287 -0.014492486190972551
1.4460708 0.8576777920250531 -0.014137050239870653
1.4457378 0.8576731330280294 -0.013780467907748289
1.445405 0.8576686173012231 -0.013422807732239809
1.4450722 0.8576641982308115 -0.013062516545260772
1.4447395 0.8576599236561716 -0.012701132226323747
1.4444067 0.8576557467024377 -0.012338501034152516
1.4440742 0.8576517148698062 -0.011974679096544899
1.4437417 0.8576477827726989 -0.011610116570803514
1.4434092 0.8576439948921318 -0.011244207411534538
1.4430768 0.8576403073430763 -0.010877503228785114
1.4427446 0.8576367658895387 -0.010509731027277404
1.4424124 0.8576333240783516 -0.01014048368142754
1.4420803 0.8576300292163589 -0.009769373880846035
1.4417483 0.8576268363081112 -0.009396037246011867
1.4414163 0.8576237903808515 -0.009021555486831971
1.4410844 0.8576208472265672 -0.0086457427747856
1.4407525 0.8576180517849398 -0.008269064250577546
1.4404209 0.8576153605766357 -0.00789156755297697
1.4400891 0.8576128166865733 -0.007512848600426365
1.4397576 0.8576103776006787 -0.007132229465366071
1.4394261 0.8576080877754555 -0.0067507632312748984
1.4390947 0.8576059024095259 -0.006368625626895633
1.4387633 0.8576038667307146 -0.005985576870360573
1.438432 0.8576019360186089 -0.005600824328739912
1.4381008 0.8576001564841359 -0.005215529943304008
1.4377697 0.857598481764557 -0.004829046366212762
1.4374386 0.8575969587692498 -0.004441287001060231
1.4371076 0.8575955413888512 -0.004052177931507916
1.4367768 0.8575942768783542 -0.0036620941943001795
1.4364458 0.8575931181537724 -0.0032715180954843736
1.4361151 0.857592112459764 -0.0028800737743913886
1.4357845 0.857591213425476 -0.0024879474469664885
1.4354539 0.8575904673784315 -0.0020948789711524836
1.4351233 0.8575898285136263 -0.0017010359956835313
1.4347929 0.857589343215275 -0.001305037764732323
1.4344625 0.857588966252868 -0.0009080427715753838
1.4341322 0.8575887434475659 -0.0005098179132504351
1.433802 0.8575886295755946 -0.00011060420428436322
1.4334719 0.8575886704963191 0.000289625117115542
1.4331418 0.8575888208095568 0.0006901175434804549
1.4328119 0.8575891260920521 0.0010914143092928394
1.4324819 0.8575895412684957 0.0014944211936362402
1.432152 0.8575901122778212 0.0018989323490166458
1.4318223 0.8575907937822647 0.00230379499186515
1.4314927 0.8575916313835777 0.0027097373269078955
1.4311631 0.8575925802767908 0.003117149308751623
1.4308335 0.8575936863535362 0.0035252904314957466
1.4305041 0.8575949033996313 0.0039339811205196225
1.4301747 0.8575962782069417 0.004345327542554809
1.4298453 0.8575977661173217 0.004758776592252163
1.4295161 0.8575994125286255 0.005173165146210086
1.4291869 0.8576011722412702 0.0055892102583046865
1.4288579 0.8576030911102176 0.006005957919155593
1.4285289 0.8576051245709284 0.006424506096409611
1.4282 0.85760731806991 0.006844896629788927
1.4278711 0.8576096273660911 0.007267508714031852
1.4275423 0.8576120978939142 0.007691845633487818
1.4272137 0.8576146844279107 0.00811777522310288
1.426885 0.8576174342099918 0.00854653618599319
1.4265565 0.8576203013956951 0.008977230340262047
1.426228 0.8576233319430036 0.00940878436394463
1.4258996 0.8576264817196924 0.009842423283015107
1.4255713 0.8576297959293265 0.010278388857765544
1.425243 0.8576332308638845 0.01071714216046133
1.4249148 0.857636831707512 0.011157621930249351
1.4245868 0.8576405534220111 0.011602087689118004
1.4242587 0.857644444375388 0.01204895037508921
1.4239309 0.8576484563006417 0.012497366059690025
1.4236029 0.8576526399511324 0.012947206052079134
1.4232751 0.8576569468504256 0.013398809606051195
1.4229474 0.8576614234843916 0.013852396475609569
1.4226198 0.8576660243182648 0.014307073243282127
1.4222922 0.8576707974085596 0.014764185060065917
1.4219648 0.8576756960559115 0.015225151210055354
1.4216373 0.8576807693018186 0.01568982624590029
1.42131 0.8576859702099677 0.016156628606970175
1.4209827 0.8576913452505434 0.01662538885618269
1.4206555 0.8576968509444538 0.017095057887864345
1.4203284 0.8577025314283663 0.0175666266441593
1.4200014 0.8577083414615496 0.018040032612341154
1.4196744 0.8577143294933671 0.018515350353987055
1.4193475 0.857720448138467 0.018992623333067102
1.4190208 0.857726743854935 0.019472896377685844
1.418694 0.8577331739810612 0.019955013282277306
1.4183674 0.8577397822362282 0.020438133365151604
1.4180408 0.8577465257736996 0.02092342811436382
1.4177142 0.8577534484428407 0.02141027237455966
1.4173878 0.8577605048886128 0.021898853852928123
1.4170614 0.8577677440554543 0.022389719639816567
1.4167352 0.8577751180999733 0.022881809319219633
1.4164089 0.8577826760008912 0.0233769991942597
1.4160829 0.8577903674351295 0.023874839632409044
1.4157567 0.8577982471690351 0.024374063710330116
1.4154308 0.8578062614469315 0.024876766039968343
1.4151049 0.8578144630464152 0.025382416377984662
1.4147791 0.8578228037477675 0.025889764423570542
1.4144533 0.8578313330637373 0.02639969431517774
1.4141276 0.8578400029599442 0.02691343039224123
1.4138019 0.85784886355452 0.027429224168068953
1.4134765 0.8578578628474358 0.027947066750985357
1.413151 0.8578670541470308 0.028467827551156736
1.4128256 0.8578763921864563 0.028989712649326732
1.4125003 0.8578859198121894 0.029513701427803428
1.412175 0.8578955916631688 0.030038754684532678
1.4118499 0.8579054573173645 0.030564965568830847
1.4115248 0.8579154678303593 0.031093199163278736
1.4111998 0.8579256695601851 0.03162335391988879
1.4108748 0.8579360209148692 0.03215487299736324
1.41055 0.8579465642802687 0.03268817408294526
1.4102252 0.8579572583083126 0.03322326281271861
1.4099005 0.857968141325031 0.03376017498186001
1.4095758 0.8579791800733001 0.03429826513713714
1.4092513 0.8579904084386593 0.034838638849807854
1.4089268 0.8580017896236358 0.035380235020126785
1.4086024 0.8580133696035294 0.03592402967583556
1.4082781 0.8580250950592707 0.03647038342942808
1.4079537 0.8580370252354017 0.03701922710067443
1.4076296 0.8580491022246404 0.03757120032122532
1.4073055 0.85806138138326 0.038125638493703644
1.4069815 0.8580738132110528 0.03868234074517724
1.4066575 0.8580864486715263 0.03924170041069125
1.4063336 0.8580992381895409 0.03980318309982489
1.4060098 0.8581122280681044 0.04036769023728518
1.405686 0.8581253783163831 0.04093439403452403
1.4053624 0.8581387303507156 0.04150410186073002
1.4050388 0.8581522397979513 0.04207940343540246
1.4047153 0.8581659589156635 0.04265830516910741
1.4043918 0.8581798433280772 0.04324373746114918
1.4040685 0.858193930459797 0.04383267421788088
1.4037452 0.8582081853693442 0.04442365649549426
1.403422 0.8582226492657175 0.045016522826400215
1.4030988 0.8582372822375293 0.045612298384973854
1.4027758 0.8582521257361643 0.04621099065500892
1.4024527 0.8582671400908415 0.046812188586424795
1.4021298 0.8582823662998867 0.04741507336919769
1.401807 0.8582977585942233 0.04801750150433376
1.4014841 0.8583133683406862 0.048620932471465456
1.4011614 0.8583291443596306 0.04922540647753148
1.4008389 0.8583451325034052 0.04983043465788454
1.4005163 0.8583612931494102 0.050436884975156165
1.4001938 0.8583776662986091 0.05104329124435872
1.3998715 0.8583942060182621 0.05165014397972257
1.3995491 0.8584109643623505 0.05225751354851721
1.3992269 0.858427889330678 0.05286503633209323
1.3989047 0.8584450329745661 0.053472500638543904
1.3985826 0.8584623431161216 0.05408091059665521
1.3982606 0.8584798658822522 0.05469027904646805
1.3979386 0.8584975619933994 0.055300175024543874
1.3976167 0.8585154709452304 0.055911091774795085
1.3972949 0.8585335536105658 0.05652164420440292
1.3969731 0.8585518491281201 0.05713418829385609
1.3966515 0.8585703121509836 0.057746939761722745
1.3963299 0.8585889951276862 0.05836044417933641
1.3960084 0.8586078456524902 0.05897355114585382
1.395687 0.8586269088887359 0.05958634367346783
1.3953656 0.8586461462779473 0.06019842487257709
1.3950443 0.8586655957597148 0.06081004629590401
1.394723 0.8586852189264722 0.06142054328715652
1.3944019 0.8587050535273693 0.06203152828988485
1.3940809 0.8587250542666858 0.06264210354262746
1.3937598 0.8587452736244636 0.06325287555690456
1.3934389 0.858765658995525 0.06386457521236864
1.3931181 0.8587862563209314 0.06448107867463548
1.3927974 0.8588070290944252 0.06509800261324722
1.3924767 0.8588280143438886 0.06571474367397846
1.392156 0.8588491750851717 0.06633245070814503
1.3918355 0.8588705483743655 0.06694983276576798
1.391515 0.858892089148876 0.06756768135234732
1.3911946 0.8589138502463951 0.06818439661153161
1.3908743 0.8589357782164739 0.06880084045304023
1.390554 0.8589579261470315 0.0694170434004551
1.3902339 0.8589802321816158 0.07003253994293904
1.3899137 0.8590027661380213 0.07064797217915984
1.3895937 0.8590254577319534 0.07126410983329869
1.3892738 0.859048368941913 0.07187896330083239
1.3889538 0.8590714540615512 0.07249258129320267
1.388634 0.8590947494417213 0.07310640419475214
1.3883142 0.8591182096961281 0.07371938533702614
1.3879946 0.8591418795192232 0.0743313941329131
1.387675 0.8591657224425546 0.07494436565980356
1.3873554 0.8591897838803115 0.07555682153384294
1.3870361 0.8592140001783202 0.07616846071540101
1.3867167 0.8592384344925464 0.07678030662068026
1.3863974 0.8592630415695137 0.07739229096282083
1.3860781 0.8592878573230052 0.07800306087395015
1.385759 0.85931283582722 0.0786121958293433
1.38544 0.8593380219415326 0.07922158648376597
1.385121 0.8593633796937112 0.07982957796575708
1.384802 0.8593889536177328 0.08043546463986558
1.3844831 0.8594146884382403 0.08104044929778878
1.3841643 0.8594406287894244 0.08164328968803064
1.3838457 0.859466728623622 0.08224438567820981
1.383527 0.8594930424803294 0.082844657307671
1.3832084 0.8595195247253955 0.08344298027189082
1.38289 0.8595461999653939 0.08403975858469083
1.3825716 0.8595730424792283 0.08463550115298457
1.3822532 0.8596000970255452 0.08522966458820071
1.3819349 0.859627307724872 0.0858222984438532
1.3816167 0.8596547191479698 0.08641348458327802
1.3812985 0.8596822957350998 0.08700205316700164
1.3809805 0.8597100713296613 0.08758842387797319
1.3806626 0.8597380001686992 0.08817345059503783
1.3803446 0.8597661371813652 0.08875579203638588
1.3800268 0.8597944257747283 0.08933594973911359
1.3797091 0.8598229102862707 0.08991367138378822
1.3793914 0.8598515553327362 0.09048870241801277
1.3790737 0.8598804054983934 0.09106321649044774
1.3787563 0.8599093935250663 0.09163533177340176
1.3784388 0.8599385852150365 0.09220439806412567
1.3781214 0.8599679346736491 0.09277133741323232
1.377804 0.8599974754978393 0.09333826206310862
1.3774868 0.8600271622963269 0.0939030632490757
1.3771696 0.8600570503179161 0.09446541581317552
1.3768525 0.860087082692844 0.09502624152808363
1.3765355 0.8601173035868683 0.09558393634985518
1.3762186 0.8601476785081945 0.09614070553282118
1.3759017 0.8601782411575278 0.09669872640653826
1.3755848 0.8602089580048855 0.09725589694413653
1.3752681 0.8602398619796741 0.0978112401089319
1.3749515 0.8602709076846169 0.09836753316938698
1.3746349 0.8603021520479222 0.09892282898467956
1.3743184 0.8603335376161816 0.0994771972000733
1.374002 0.8603651092097958 0.100030382422682
1.3736856 0.860396833370787 0.1005858185928886
1.3733692 0.8604287562307332 0.10114204105759818
1.3730531 0.8604608083363836 0.10170051815440072
1.3727369 0.8604930599895791 0.10225906323921276
1.3724208 0.8605254651216396 0.10281574704853827
1.3721048 0.8605580565719348 0.1033714070394118
1.3717889 0.8605907888727324 0.10393148807205736
1.371473 0.8606237217428889 0.10449476774161505
1.3711572 0.8606567969722645 0.10505654242547538
1.3708415 0.8606900598371794 0.1056181558856142
1.3705258 0.8607234769063263 0.10617757355376477
1.3702103 0.8607570804558671 0.10673634474921519
1.3698947 0.8607908372872486 0.1072924346602233
1.3695793 0.8608247792349106 0.10784798154036337
1.369264 0.8608588609774435 0.10840444463787968
1.3689487 0.8608931406266932 0.10895878946990488
1.3686335 0.8609275589247236 0.10951028999397783
1.3683184 0.8609621602599261 0.11005951640051485
1.3680034 0.860996911643789 0.11060666594032796
1.3676883 0.8610318576749705 0.11115109114844332
1.3673735 0.8610669258394574 0.1116955167041694
1.3670585 0.8611022015258532 0.11223935519579499
1.3667438 0.8611375985513936 0.11278109422191679
1.3664291 0.8611731886205611 0.11332135526009957
1.3661145 0.8612089122071769 0.11386076915070263
1.3657999 0.8612448279996457 0.11439781260584551
1.3654854 0.861280876050333 0.11493439570580195
1.3651711 0.8613171019150807 0.11546995516894833
1.3648567 0.8613534731648695 0.11600573330799062
1.3645424 0.8613900356374977 0.11653988953706626
1.3642282 0.8614267148452714 0.11707194859717422
1.3639141 0.8614635842388132 0.11760478237584264
1.3636 0.8615005980656858 0.11813782686037995
1.3632861 0.8615377738406852 0.118669136841365
1.3629721 0.8615751073575673 0.11919881943979234
1.3626584 0.8616126015660188 0.11972822385297834
1.3623446 0.8616502389950182 0.12025819729605476
1.3620309 0.8616880658229946 0.12078913609271918
1.3617173 0.8617260072617754 0.12131844886873033
1.3614037 0.8617641515997164 0.1218448783034395
1.3610903 0.8618024086935021 0.12236936847863662
1.3607769 0.8618408528288449 0.12289210017456817
1.3604635 0.8618794377095838 0.12341434440613251
1.3601503 0.8619181795569593 0.1239350589320014
1.3598372 0.8619570612576999 0.124454291111859
1.359524 0.8619961284956479 0.12497343696074595
1.359211 0.8620353202705839 0.12549152735412025
1.358898 0.862074681838227 0.12600716197854808
1.3585851 0.8621141814639641 0.12652055350651578
1.3582723 0.8621538490743598 0.12703060466217247
1.3579595 0.8621936530803904 0.12754020828027995
1.3576468 0.8622336239983641 0.12804733316630873
1.3573343 0.8622737146300328 0.12855105824805396
1.3570217 0.8623139852693397 0.12905180768333635
1.3567092 0.862354373505253 0.12954960502864157
1.3563969 0.8623949247653699 0.13004734663023879
1.3560846 0.8624356082754656 0.13054344260118692
1.3557723 0.8624764694741617 0.13103826886805153
1.3554602 0.8625174305813272 0.13153017993013347
1.3551481 0.8625585677822373 0.13202020230266504
1.354836 0.8625998347923507 0.13250888218521126
1.354524 0.8626412611874128 0.13299623491045584
1.3542122 0.8626828006212686 0.13348225875855968
1.3539003 0.8627245143451635 0.13396706878535317
1.3535886 0.8627663401102617 0.13445033692713876
1.353277 0.8628083232331614 0.13493278950703783
1.3529654 0.8628504336446838 0.13541419602465038
1.3526539 0.8628927006810482 0.1358950437722578
1.3523424 0.8629350944060799 0.13637410228671804
1.352031 0.862977643662473 0.13685187562259593
1.3517196 0.8630203188920675 0.13733032659421454
1.3514085 0.8630631330994262 0.1378079701834793
1.3510972 0.8631060893236813 0.13828423009178106
1.3507862 0.8631491833559372 0.13875902043308885
1.3504751 0.8631924187731062 0.13923415238066691
1.3501642 0.8632357914484976 0.13970756726312372
1.3498533 0.8632792882264093 0.1401799895967291
1.3495425 0.8633229378884283 0.1406512627357692
1.3492317 0.863366710989399 0.141122081434851
1.3489211 0.8634106363569466 0.14159184641634154
1.3486105 0.8634546675721446 0.1420598949374344
1.3483 0.863498866962365 0.14252756776888395
1.3479896 0.8635431716377322 0.14299538027791997
1.3476791 0.8635876442345738 0.14346122351229956
1.3473688 0.8636322211202256 0.14392586025825996
1.3470585 0.8636769650614537 0.14438972145639986
1.3467484 0.8637218126043191 0.14485321259135
1.3464383 0.8637668095622921 0.14531603533798268
1.3461283 0.8638119094816279 0.14577773546869557
1.3458183 0.8638571928881095 0.1462392940366846
1.3455085 0.8639025613652129 0.14670015919609533
1.3451986 0.8639480955974385 0.14716074861543874
1.3448889 0.8639937318009785 0.1476201144583683
1.3445792 0.8640395332226242 0.14807952779507172
1.3442696 0.8640854362442028 0.14853873178196653
1.3439602 0.8641314867172466 0.1489983718291086
1.3436507 0.8641776563877248 0.1494569780106114
1.3433412 0.8642239907839868 0.1499151395215477
1.343032 0.8642704082737998 0.15037360843667458
1.3427228 0.8643169905469767 0.15083246281952123
1.3424135 0.8643636917327333 0.15129077867959453
1.3421044 0.8644105393403088 0.15174820282799578
1.3417954 0.8644574872824722 0.15220559141162762
1.3414865 0.8645045996561114 0.15266423992587427
1.3411776 0.8645518126113083 0.1531226665384656
1.3408688 0.8645991717768845 0.15358128238359414
1.3405601 0.8646466496680985 0.1540397468248818
1.3402513 0.8646942920497221 0.15449893333638376
1.3399428 0.8647420165757709 0.15495899653041575
1.3396343 0.8647899058768023 0.15541851533302647
1.3393258 0.8648379139640052 0.1558772734543116
1.3390174 0.864886067871022 0.15633648246981696
1.3387091 0.8649343218373347 0.15679517262245363
1.3384008 0.8649827399081645 0.1572530500334628
1.3380927 0.8650312574302386 0.15771035750914775
1.3377845 0.865079938633797 0.15816709167125467
1.3374765 0.8651287187394321 0.15862306158375955
1.3371686 0.8651776430763464 0.15907816111800707
1.3368607 0.8652266846269663 0.15953285131682654
1.3365529 0.8652758699679608 0.1599874548983035
1.3362451 0.8653251722473707 0.1604406686261444
1.3359374 0.8653746175949645 0.16089381310662076
1.3356298 0.8654241603581023 0.16134670995165884
1.3353223 0.8654738650340923 0.16179851043622245
1.3350148 0.8655236664673156 0.1622498060147038
1.3347075 0.8655736099445216 0.16270010643801222
1.3344 0.8656236883524628 0.16315002328429806
1.3340929 0.8656738891178334 0.16360142620465273
1.3337857 0.8657242058690267 0.16405317013670492
1.3334786 0.8657746646307677 0.16450551359021687
1.3331715 0.8658252396685584 0.16495845439451648
1.3328645 0.8658759569017883 0.16541191319186024
1.3325577 0.8659267708421439 0.16586487423765026
1.3322508 0.8659777465865245 0.16631906649100828
1.3319441 0.8660288192852288 0.16677383124063494
1.3316374 0.8660800541383198 0.16722857827404722
1.3313308 0.8661313858502531 0.1676833170248074
1.3310242 0.8661828797128495 0.16813853093629863
1.3307178 0.8662344504130988 0.16859434560933392
1.3304113 0.8662862036795379 0.16905081146422027
1.3301051 0.8663380338581519 0.16950768643215225
1.3297987 0.8663900469169373 0.16996466937785695
1.3294926 0.8664421367278856 0.17042205201688865
1.3291864 0.8664943893752279 0.1708799038190202
1.3288804 0.8665467390556276 0.17133773007314604
1.3285744 0.8665992516593065 0.17179624725564815
1.3282685 0.8666518613798875 0.1722549472113981
1.3279626 0.8667046341713501 0.17271391941927786
1.3276569 0.8667575040702367 0.17317324180370902
1.3273512 0.8668105166297506 0.17363376981857948
1.3270456 0.8668636474255664 0.174095475886285
1.32674 0.8669169214679224 0.17455857840355712
1.3264345 0.8669703145564189 0.17502343154564742
1.3261291 0.8670238516385259 0.1754890827259611
1.3258238 0.8670774873639535 0.17595526061242636
1.3255185 0.8671312881904004 0.17642184505615535
1.3252133 0.8671851878719083 0.17689007412682836
1.3249081 0.8672392533340438 0.17735876990380608
1.3246031 0.867293417984369 0.17782834855937182
1.324298 0.8673477488480921 0.17829893521957169
1.3239931 0.8674021793257192 0.178770648234057
1.3236883 0.867456755178818 0.17924245124862717
1.3233835 0.8675114520724023 0.1797146803918457
1.3230788 0.8675662944933514 0.18018840622264465
1.3227742 0.8676212371034813 0.18066330866901614
1.3224696 0.8676763473208029 0.1811389820248051
1.322165 0.8677315797791791 0.1816161017718325
1.3218606 0.8677869591206324 0.18209599330927412
1.3215562 0.8678424402665121 0.18257737483590727
1.321252 0.8678980689794885 0.18305896141338435
1.3209478 0.8679538215647689 0.18354182723040663
1.3206435 0.8680097441432115 0.18402651307818393
1.3203394 0.8680657695685723 0.18451233495461133
1.3200355 0.8681219437158825 0.18499946934861133
1.3197315 0.8681782433085643 0.18548757010509107
1.3194276 0.868234692122545 0.18597715575295506
1.3191239 0.8682912450201041 0.1864689126812552
1.3188201 0.8683479705798118 0.18696398198703734
1.3185165 0.868404801991951 0.1874634813495689
1.3182129 0.8684618083715271 0.18796544594562548
1.3179094 0.8685189221047642 0.18846888578606
1.3176059 0.8685762116670672 0.18897345513207775
1.3173025 0.8686336091112292 0.18947900936640408
1.3169992 0.8686911604113255 0.18998629060853361
1.3166959 0.8687488429617367 0.19049516810315775
1.3163928 0.8688066801313545 0.19100535185527234
1.3160896 0.868864649351238 0.19151690710089317
1.3157866 0.8689227737660272 0.19202951672874297
1.3154837 0.8689810078827369 0.19254261328027805
1.3151808 0.8690394203370987 0.19305659994153107
1.3148779 0.8690979658388289 0.1935715372926389
1.3145752 0.869156644046465 0.19408755856227236
1.3142725 0.8692154558767753 0.19460508461886483
1.3139699 0.8692744473659655 0.1951241143913422
1.3136673 0.8693335500082819 0.19564384101684587
1.3133649 0.8693928094534925 0.19616467904174562
1.3130624 0.8694522038919694 0.19668706913020953
1.3127601 0.8695117558636962 0.19721130215092642
1.3124578 0.869571443812472 0.1977370146013145
1.3121556 0.8696312901560637 0.19826514090656935
1.3118535 0.8696912499302449 0.19879439802413243
1.3115515 0.8697513924502497 0.19932493325534018
1.3112494 0.8698116727788898 0.19985699033637058
1.3109475 0.8698720891611117 0.20039173358248424
1.3106457 0.8699326445191475 0.20092738824612422
1.3103439 0.8699933844473948 0.20146541931509107
1.3100421 0.8700542404528535 0.20200535647616694
1.3097405 0.8701152581251574 0.20254738442031864
1.309439 0.8701764170121904 0.20309121784692677
1.3091375 0.8702377384157015 0.2036363629673029
1.308836 0.8702992019486824 0.20418385286375482
1.3085346 0.870360829218707 0.20473474853388476
1.3082334 0.8704225758750261 0.2052877341419976
1.3079321 0.8704845118963449 0.20584243880799216
1.3076309 0.8705465929198843 0.20640036550719862
1.3073299 0.8706088157790908 0.20696138277119883
1.3070289 0.8706711852419613 0.2075237562203686
1.3067279 0.8707337467718638 0.2080884266142332
1.306427 0.8707964311927907 0.208654424208211
1.3061262 0.8708592836083289 0.20922146476797654
1.3058255 0.8709222844226794 0.20979076436560468
1.3055248 0.8709854542189573 0.21036217467554003
1.3052242 0.871048773606063 0.21093518003464481
1.3049237 0.8711122627992528 0.21151011374232814
1.3046231 0.8711759026982857 0.21208760879200525
1.3043228 0.8712396883357635 0.21266754522314735
1.3040224 0.8713036514000521 0.21324950889721012
1.3037221 0.8713677865144495 0.21383328855155284
1.303422 0.8714320493365124 0.21441956245698
1.3031219 0.8714964854022512 0.215008645075352
1.3028219 0.8715610761580017 0.2156000014124046
1.3025218 0.8716258670765731 0.21619347271778264
1.3022219 0.8716907881583966 0.21678911419057736
1.3019221 0.8717558846792467 0.21738624003027215
1.3016224 0.8718211120679853 0.21798477757176102
1.3013226 0.8718865676652842 0.21858607025622423
1.301023 0.8719521292135881 0.2191891997843013
1.3007234 0.8720178943105827 0.21979549236046364
1.300424 0.8720837929040361 0.220405564350004
1.3001245 0.872149897098649 0.22101845968928388
1.2998252 0.8722161364895364 0.22163510820579638
1.2995259 0.8722825835639958 0.2222556425960723
1.2992266 0.8723491677916433 0.22287898480735438
1.2989274 0.8724159615945051 0.22350631558654172
1.2986283 0.872482894436053 0.22413680561385818
1.2983294 0.8725500121092561 0.2247710817805293
1.2980304 0.8726172976049416 0.225409845451802
1.2977315 0.872684770789449 0.22605695233619358
1.2974328 0.8727523888398421 0.22670928649204553
1.297134 0.8728202246964508 0.2273654084325946
1.2968353 0.8728882348955207 0.22802621128914324
1.2965367 0.8729564382846664 0.22869125437173396
1.2962382 0.8730247913701688 0.22936200060590656
1.2959397 0.8730933680412549 0.2300389013123103
1.2956413 0.8731620977275467 0.23072167997761348
1.295343 0.8732310265843052 0.2314075642000938
1.2950448 0.8733001382586822 0.2320987872128758
1.2947465 0.8733694792688235 0.23279392283575867
1.2944484 0.873438977864047 0.23349330959537054
1.2941504 0.8735086803653855 0.23419728607171486
1.2938523 0.8735785707496739 0.23490557696067904
1.2935544 0.8736486672856991 0.23561746388025115
1.2932566 0.8737189256990734 0.2363326073930578
1.2929589 0.8737894201859884 0.23705154403938822
1.2926612 0.8738600788715807 0.23777849881004132
1.2923635 0.8739309785227523 0.2385182642724599
1.292066 0.8740020493379301 0.23927411955235897
1.2917684 0.874073369922341 0.24004212472270428
1.291471 0.8741448691397864 0.24082173906884416
1.2911736 0.8742166245412579 0.24160987114797444
1.2908763 0.8742885641124489 0.2424096728425902
1.2905791 0.8743607377261852 0.2432238634106918
1.2902819 0.8744331314503568 0.24404352250745254
1.2899848 0.8745057630836588 0.24486853234429526
1.2896878 0.8745786178213446 0.24569756360726783
1.2893908 0.8746517127651429 0.2465314339348382
1.289094 0.8747250041082089 0.24737091371293213
1.2887971 0.874798567880189 0.24821431996388527
1.2885004 0.8748723303428441 0.24906200407044962
1.2882037 0.8749463676398835 0.2499140855731566
1.2879071 0.8750206059688044 0.2507713719713128
1.2876105 0.8750951218297754 0.25163196805818977
1.287314 0.8751698407290021 0.25249670261611906
1.2870177 0.8752448093659099 0.25336667025328596
1.2867213 0.8753200140020592 0.2542434009540737
1.286425 0.8753955020483905 0.2551249802660048
1.2861289 0.8754711681462441 0.25601014570806674
1.2858326 0.8755471504334624 0.2568999981797464
1.2855366 0.8756233127953652 0.25779449414121974
1.2852407 0.8756997634028488 0.25869288043275934
1.2849447 0.8757764579655205 0.2595984238544325
1.2846488 0.875853413633437 0.2605111214867678
1.284353 0.8759305861571005 0.2614297300260873
1.2840573 0.8760080541164671 0.26235353156052993
1.2837616 0.876085741760025 0.2632825787795904
1.283466 0.8761637279365221 0.26421766076910136
1.2831705 0.8762419367061756 0.26515694348905644
1.2828751 0.8763204148220175 0.2660995283255258
1.2825797 0.8763991489429901 0.2670452185614511
1.2822844 0.8764781541880954 0.2679965992500026
1.2819891 0.8765574180120594 0.2689503944100761
1.2816939 0.8766369546220433 0.26990840828490764
1.2813988 0.8767167520120098 0.2708713435364948
1.2811037 0.876796824689879 0.2718390292948739
1.2808088 0.8768771282890533 0.27281043823711804
1.2805139 0.8769577417479294 0.27378663359734823
1.280219 0.8770386211058407 0.27476724090345633
1.2799243 0.8771197475006022 0.2757537196852326
1.2796295 0.8772011757399898 0.276745409438995
1.2793349 0.8772828535941891 0.27774286533714115
1.2790403 0.8773648037003832 0.2787470511165287
1.2787458 0.8774470730918947 0.27975746992224293
1.2784513 0.8775295849290585 0.28077296097374194
1.278157 0.8776123859356298 0.28179692957498614
1.2778627 0.8776954673026782 0.2828317950950333
1.2775685 0.8777788433099626 0.28387440821899806
1.2772743 0.8778625042377368 0.2849209793321726
1.2769802 0.8779464621410229 0.28597246888085204
1.2766862 0.8780306734143679 0.28702862310951777
1.2763922 0.8781152182348083 0.2880892604314825
1.2760983 0.8782000532061178 0.2891553036701985
1.2758045 0.8782851556232012 0.29022606182118854
1.2755107 0.8783705856141582 0.2913024254863406
1.275217 0.8784562855711094 0.2923847239577701
1.2749234 0.878542281774477 0.29347266652665316
1.2746298 0.8786286204313524 0.2945648872475413
1.2743363 0.8787152230536037 0.29566359284286897
1.274043 0.8788021364527934 0.29677022539544806
1.2737496 0.8788893529922752 0.29788268900309045
1.2734563 0.8789768838873039 0.2990038248693197
1.2731631 0.8790647224667891 0.3001334467183134
1.27287 0.8791528800353817 0.30127156330914706
1.2725768 0.8792413501066738 0.3024175463032672
1.2722838 0.879330143543948 0.30357259865041764
1.2719909 0.8794192182514156 0.3047369107418309
1.271698 0.8795086578670523 0.30591244508215065
1.2714052 0.8795983851023992 0.30710445787941504
1.2711124 0.8796884860772768 0.308310886851901
1.2708198 0.8797788830503495 0.30953271520286096
1.2705271 0.8798696620361428 0.31076603280174847
1.2702346 0.8799607436330454 0.31200851903785387
1.269942 0.8800522123717578 0.31325821212199984
1.2696497 0.8801439504834934 0.31451690352446054
1.2693573 0.8802361177514038 0.3157815313659304
1.269065 0.8803285952273279 0.3170520794370167
1.2687728 0.8804214297543439 0.3183279871227145
1.2684808 0.8805145770582148 0.3196089908857582
1.2681886 0.8806081606013716 0.3208985265315126
1.2678967 0.8807020224876241 0.32219442422735184
1.2676047 0.8807962864806775 0.32349768362039566
1.2673129 0.8808908706522862 0.32480821058544374
1.2670211 0.8809858609711356 0.32612528272197394
1.2667292 0.8810812137715349 0.32744778214968595
1.2664376 0.8811768977522498 0.3287760426762987
1.2661461 0.8812729471514673 0.33010896893616853
1.2658545 0.881369408617544 0.33144788038491385
1.265563 0.8814661993136743 0.3327940759903902
1.2652715 0.8815634062476764 0.334148745467375
1.2649803 0.8816609065460794 0.3355100611336882
1.264689 0.8817588667781685 0.3368762191537388
1.2643977 0.8818571627677374 0.338246558417052
1.2641066 0.8819558406263733 0.3396205876626646
1.2638156 0.8820548559063426 0.3409994169412864
1.2635247 0.882154295961119 0.342384108902458
1.2632337 0.8822541170437652 0.34377409789365354
1.2629428 0.8823543251030872 0.345170568858298
1.262652 0.8824548762545241 0.3465720079370569
1.2623613 0.882555858415686 0.34798016368304785
1.2620707 0.8826571867534663 0.34939475230673117
1.26178 0.8827589503518833 0.35082043540083674
1.2614895 0.8828610647733848 0.35225122923671137
1.261199 0.88296361769311 0.3536847808424255
1.2609086 0.8830665231783712 0.355124527502431
1.2606183 0.8831698279879598 0.3565721671030959
1.260328 0.8832735314335869 0.358025484463605
1.2600378 0.8833776797211548 0.35948245953385494
1.2597477 0.8834821432168234 0.3609442662261453
1.2594576 0.8835870970897728 0.36241091408382575
1.2591677 0.883692368085836 0.3638831593437575
1.2588778 0.8837980893350099 0.3653602815186674
1.2585878 0.8839042168827242 0.36684241001955736
1.258298 0.8840107536993269 0.36832969493447604
1.2580084 0.8841176556223653 0.3698222764715072
1.2577187 0.8842250138204156 0.371323857689652
1.257429 0.8843327858594598 0.37283689515457297
1.2571396 0.8844409309196041 0.37435622748041836
1.25685 0.8845495385845632 0.37588107959931555
1.2565607 0.8846585219280702 0.37741582040281474
1.2562714 0.8847679279499694 0.3789584543151838
1.255982 0.8848778042345246 0.3805115399616045
1.2556928 0.8849880631280318 0.38207250134972165
1.2554038 0.8850987518053736 0.38364491195282235
1.2551147 0.8852098741494303 0.38522713589867624
1.2548257 0.8853214324383738 0.3868262740427132
1.2545367 0.8854334322795816 0.38843499447862356
1.2542479 0.8855458734893678 0.3900501663842534
1.2539591 0.8856587602811317 0.39167168065386854
1.2536703 0.8857720914900495 0.3933001903886298
1.2533817 0.8858858252464266 0.3949376709169066
1.2530931 0.886000055945866 0.3965931900816844
1.2528045 0.8861147443116177 0.39825871574103794
1.2525162 0.8862298407980493 0.3999310298648599
1.2522277 0.8863454467238896 0.40160930524127153
1.2519394 0.8864614632502017 0.40329478592591167
1.2516512 0.8865779454756988 0.40498932948771554
1.2513629 0.8866949390925699 0.40669454090529333
1.2510748 0.8868123553852876 0.40840715511823694
1.2507867 0.8869302878149782 0.410129342383171
1.2504988 0.8870485979836811 0.4118564437513023
1.2502108 0.8871674768993129 0.4135915898893577
1.2499229 0.8872867861385274 0.4153357271566014
1.2496351 0.8874065702184392 0.41708674010645186
1.2493473 0.8875268380468309 0.4188458635714295
1.2490597 0.887647584893947 0.4206162310051612
1.2487721 0.8877687708450683 0.4223956819807411
1.2484846 0.8878904905537609 0.4241806851860108
1.2481971 0.888012703052306 0.42597071296080874
1.2479097 0.8881354013011145 0.4277663220607582
1.2476224 0.8882585443233715 0.42956921824579175
1.2473351 0.888382227879108 0.4313815106231845
1.2470479 0.8885063603164278 0.4331999300942169
1.2467607 0.8886310369235493 0.4350239817980083
1.2464737 0.8887561651259803 0.43685478011561596
1.2461866 0.8888818412184545 0.4386933731110059
1.2458997 0.8890079721765594 0.4405360988604508
1.2456129 0.889134601178091 0.44238485827154833
1.245326 0.8892617399705158 0.44423687020544944
1.2450393 0.8893893783456231 0.44609287936743985
1.2447526 0.8895175288439665 0.4479561059023861
1.2444661 0.8896461816235773 0.44982297276007305
1.2441795 0.8897753490934948 0.45169509290502685
1.243893 0.8899050209283684 0.453572524138294
1.2436066 0.8900352104821472 0.4554571622764055
1.2433202 0.8901659074186397 0.457347223063292
1.243034 0.8902970704345148 0.45924119083759973
1.2427478 0.8904287977850505 0.46114419845523236
1.2424616 0.8905610498189405 0.4630536925421947
1.2421755 0.8906938148075048 0.46496875756466133
1.2418895 0.8908270521946926 0.4668912868697525
1.2416035 0.890960861389307 0.4688201914978715
1.2413176 0.8910951458537957 0.47075351325974696
1.2410319 0.8912299485609885 0.47269275769460906
1.240746 0.8913653417390304 0.4746374190099062
1.2404604 0.8915011995056227 0.47659140536767347
1.2401748 0.8916375956715352 0.4785522075145111
1.2398893 0.8917745160657694 0.4805173742113755
1.2396038 0.8919119774733568 0.4824865667934005
1.2393183 0.8920500223521151 0.48446021368108666
1.239033 0.8921884947136329 0.486436311871446
1.2387476 0.8923276099802141 0.4884153544274242
1.2384624 0.8924671533256172 0.4904002281970845
1.2381773 0.8926072843660071 0.4923907589267179
1.2378922 0.8927479628387016 0.49438580136641547
1.2376071 0.8928891727060934 0.49638644855476644
1.2373222 0.8930308735029047 0.4983927945343588
1.2370373 0.8931731673944623 0.500403062999591
1.2367524 0.8933160140070904 0.5024198741165736
1.2364676 0.8934593967299873 0.5044402903134186
1.2361829 0.8936032744697675 0.5064675947307533
1.2358984 0.8937476909833616 0.5085024263673616
1.2356137 0.8938927270545565 0.5105422628514811
1.2353293 0.894038243413677 0.5125870859753592
1.2350448 0.8941843214048462 0.5146384320146011
1.2347604 0.8943310044087549 0.5166937889462048
1.2344761 0.8944781900068464 0.5187539201757845
1.2341919 0.8946259217253872 0.5208248117717499
1.2339077 0.8947742223440858 0.5229038405154939
1.2336236 0.8949230734477829 0.5249924931912828
1.2333395 0.8950724984755392 0.5270904417814173
1.2330556 0.8952224786243095 0.5291982637631366
1.2327716 0.8953730375699336 0.5313112784181733
1.2324878 0.895524154488581 0.533431621958379
1.232204 0.8956758540013461 0.5355606469713591
1.2319202 0.8958281155620565 0.5376987580471454
1.2316366 0.8959809004233685 0.5398468685854001
1.231353 0.8961343164664582 0.542005203480497
1.2310694 0.8962883257123027 0.5441754929728977
1.2307861 0.896442843355575 0.5463633597004972
1.2305026 0.8965980278297623 0.5485644419815523
1.2302194 0.8967537267961171 0.5507746911041707
1.229936 0.8969100990339691 0.5529968069211966
1.2296529 0.8970669902872456 0.5552276183869029
1.2293698 0.8972244939157017 0.5574636908366807
1.2290866 0.8973826518934745 0.5597097848307334
1.2288036 0.8975413601220703 0.5619636845102717
1.2285208 0.897700659510948 0.5642203141773824
1.2282379 0.8978605777268336 0.5664791460845658
1.227955 0.8980211553176006 0.5687421204219616
1.2276723 0.8981822178166543 0.571008976258482
1.2273896 0.8983440102896569 0.5732840494651594
1.227107 0.8985062894596996 0.575559409238483
1.2268244 0.898669300399532 0.5778380568478594
1.226542 0.8988327979318484 0.5801196678605668
1.2262596 0.8989969600926422 0.5824040353625721
1.2259772 0.8991617482281886 0.5846943507402707
1.2256949 0.8993271340032652 0.5869896030857861
1.2254127 0.8994930782199504 0.5892889345915295
1.2251306 0.8996596924278334 0.5915978579982404
1.2248484 0.8998269392407094 0.5939130803448528
1.2245665 0.8999947181309111 0.5962349609072214
1.2242844 0.900163204187675 0.5985641081371276
1.2240026 0.9003322250904093 0.6009028262852028
1.2237207 0.9005019584420926 0.6032487275414133
1.223439 0.900672229204039 0.6055998747068092
1.2231573 0.9008431435733226 0.607955134685906
1.2228756 0.901014741282961 0.6103147971652173
1.222594 0.9011869121800178 0.612679992759749
1.2223126 0.9013596963415778 0.6150531922961866
1.2220311 0.9015331300243994 0.6174322432927419
1.2217497 0.9017072534739062 0.6198180431127778
1.2214683 0.9018819557981421 0.6222082641333372
1.2211871 0.9020572760795793 0.6246028083447639
1.2209059 0.9022332513288185 0.6270031077133675
1.2206248 0.9024098467365493 0.6294094785920977
1.2203438 0.9025870249003656 0.6318207648815272
1.2200627 0.9027649760266673 0.6342375403558981
1.2197819 0.9029434363780151 0.6366586898291727
1.219501 0.9031225968811252 0.6390865801049239
1.2192202 0.9033024209098426 0.6415203635773997
1.2189394 0.9034828716183388 0.6439579655101147
1.2186588 0.9036639112030007 0.6464008316719342
1.2183782 0.9038456559655157 0.6488455920140389
1.2180977 0.9040279903740995 0.6512940968520213
1.2178172 0.9042110315951211 0.6537465980910399
1.2175368 0.9043946638940803 0.6562046573762154
1.2172564 0.904579006000392 0.6586705197411499
1.2169762 0.9047639418948128 0.6611399354856594
1.2166959 0.904949591149825 0.6636241900169069
1.2164158 0.9051358391687259 0.6661147140400508
1.2161357 0.9053227250585001 0.6686093157706684
1.2158557 0.9055102914662441 0.6711128231066156
1.2155757 0.9056985793982113 0.6736249345317
1.2152958 0.9058874720041714 0.6761437464687997
1.215016 0.9060770092790381 0.6786709374637203
1.2147362 0.9062672361448343 0.681212458499958
1.2144566 0.9064581137245735 0.6837642940321863
1.2141769 0.9066496867598035 0.6863240844711176
1.2138973 0.9068419138739208 0.6888898577535669
1.2136178 0.9070348402997164 0.6914665681587059
1.2133384 0.9072284251358981 0.6940518686829232
1.2130591 0.9074226311863212 0.6966453572383525
1.2127798 0.9076175820536853 0.699245531589638
1.2125005 0.9078132405264956 0.7018509233979876
1.2122213 0.9080095630590649 0.7044625341482164
1.2119422 0.9082065123116985 0.7070826924054835
1.2116631 0.908404213574829 0.7097123876415804
1.211384 0.9086026304395542 0.7123502639632483
1.2111052 0.9088016337013791 0.7149954279744354
1.2108263 0.9090014417436347 0.717648981857925
1.2105476 0.909201839190358 0.7203123302803803
1.2102687 0.909403046955291 0.7229837330002907
1.2099901 0.9096048476893691 0.725668376772333
1.2097116 0.9098073798324142 0.7283735785225675
1.209433 0.910010686392658 0.7310866783687672
1.2091545 0.9102146430943256 0.7338071962533343
1.208876 0.9104193785497157 0.7365408462536278
1.2085978 0.910624681179443 0.7392829923891855
1.2083194 0.9108308555522892 0.7420328406888792
1.2080412 0.9110376884305884 0.7447910172487393
1.2077631 0.9112452198409576 0.7475528007920355
1.207485 0.9114535006731366 0.7503202996228179
1.207207 0.9116624820167252 0.7530953559045442
1.206929 0.9118722162201289 0.7558754797885398
1.2066511 0.9120826528853754 0.7586597474384015
1.2063732 0.912293844779541 0.7614504037047474
1.2060955 0.9125057415308694 0.764248734828955
1.2058177 0.9127183972617499 0.7670536982455164
1.2055401 0.9129317604176245 0.7698640307509389
1.2052625 0.9131457933673217 0.7726789021491398
1.204985 0.9133606270426576 0.7754960134979461
1.2047075 0.9135762234913753 0.7783133094230739
1.2044301 0.9137925281993048 0.7811334989196814
1.2041528 0.9140095033014599 0.7839567011394231
1.2038755 0.9142272808333762 0.7867838138045532
1.2035984 0.9144457298571171 0.7896160767146159
1.2033212 0.9146649842954307 0.7924579037017179
1.2030442 0.9148849132709662 0.7953034006301427
1.2027671 0.9151056505309997 0.7981562543698014
1.2024902 0.915327064736994 0.8010158079066363
1.2022133 0.9155492916698844 0.8038896026382089
1.2019365 0.915772200770544 0.8067717377214166
1.2016598 0.9159958311905532 0.8096616299304291
1.2013831 0.9162202440191254 0.8125641818859324
1.2011064 0.916445480017343 0.8154741405232141
1.2008299 0.9166714062116563 0.8183962333555038
1.2005534 0.916898064034417 0.8213329971154033
1.200277 0.9171255178386701 0.8242982041350969
1.2000006 0.9173537151893815 0.8272794255690805
1.1997243 0.9175827178460112 0.8302659808112023
1.199448 0.9178125655690595 0.8332564786334566
1.1991719 0.9180430214427662 0.8362467792640386
1.1988957 0.918274422452523 0.8392409486609311
1.1986197 0.9185064315590776 0.8422423425674256
1.1983438 0.9187392892142312 0.8452486664981304
1.1980678 0.918972957601448 0.8482584403273669
1.1977919 0.9192073751779667 0.8512721023073947
1.1975161 0.919442605323205 0.8542902375127708
1.1972404 0.9196785857720782 0.8573112077338434
1.1969647 0.91991527800888 0.860337126138656
1.1966891 0.9201528246226713 0.8633695103175
1.1964135 0.9203911883884068 0.8664082472852789
1.1961381 0.9206302027215134 0.8694506727105478
1.1958627 0.9208701400799995 0.8724987809405862
1.1955873 0.9211108333678872 0.8755550465470975
1.195312 0.9213522455217236 0.8786204482006399
1.1950368 0.9215945217783383 0.8816913515321162
1.1947616 0.9218375186385146 0.8847612002399089
1.1944865 0.9220813795006165 0.8878321632401546
1.1942115 0.922325960617788 0.8909095815478871
1.1939366 0.922571302971363 0.8940010536877119
1.1936616 0.9228175837881938 0.8970995614687057
1.1933868 0.9230645223484698 0.9002038854649264
1.193112 0.923312295403236 0.9033108249019999
1.1928372 0.9235609418347035 0.9064242024165897
1.1925626 0.9238103174641279 0.909543757583489
1.192288 0.9240604612788815 0.9126717602398695
1.1920135 0.9243114460232433 0.9158060168458843
1.1917391 0.9245632020359416 0.9189522490414592
1.1914647 0.9248158046196286 0.9221121833608296
1.1911902 0.9250692964535668 0.9252991506741128
1.190916 0.9253235388700305 0.928530176160327
1.1906418 0.9255785857232804 0.9318357450583692
1.1903676 0.925834527894382 0.9351961964367632
1.1900935 0.9260913086333035 0.938636729984775
1.1898196 0.926348911845664 0.9421486000491222
1.1895455 0.9266076162045542 0.9457196251740281
1.1892717 0.9268670615124903 0.9493319810965497
1.1889979 0.9271275176079538 0.9529718370773245
1.188724 0.927388957544728 0.9566489094298575
1.1884503 0.9276513139325341 0.9603708244379414
1.1881768 0.9279145622244243 0.9641340787467864
1.1879032 0.9281788653352676 0.9679545366187445
1.1876296 0.9284442020474217 0.9718136000269523
1.1873561 0.9287105013715441 0.9757181552883176
1.1870828 0.9289777393572531 0.9796475067678407
1.1868094 0.929246069931909 0.983594084714028
1.1865362 0.9295153485104872 0.9875619439473594
1.186263 0.9297857303521504 0.9915509470119324
1.1859897 0.9300571883263824 0.9955560145184031
1.1857167 0.9303295215208938 0.9995829681734834
1.1854436 0.9306030622025427 1.003648927169547
1.1851708 0.9308774940889136 1.0077430412841448
1.1848979 0.931153030530713 1.0118647758925814
1.184625 0.9314297107513801 1.0160047931462846
1.1843523 0.931707383825805 1.0201469300222041
1.1840795 0.9319862036414855 1.0242987165688349
1.1838069 0.9322660185765101 1.0284560983427318
1.1835344 0.9325468608771063 1.0326218756253172
1.1832619 0.9328288234871993 1.0367910136532885
1.1829894 0.9331119385225745 1.0409674831190194
1.182717 0.9333960529250778 1.045151885762842
1.1824447 0.9336811986222698 1.049341927737644
1.1821724 0.9339674706398169 1.0535390827468287
1.1819001 0.9342549019697487 1.0577440582445428
1.181628 0.9345433373934142 1.0619571940542292
1.181356 0.9348328095871911 1.066181295925529
1.1810839 0.9351234164246309 1.07041070517184
1.180812 0.9354150619562691 1.0746467879239698
1.1805401 0.9357078454573333 1.0788927924204057
1.1802683 0.93600167089921 1.0831460152898937
1.1799965 0.9362966384038629 1.087408964316175
1.1797248 0.9365926510670113 1.0916803332363738
1.1794531 0.9368898101096315 1.0959593689821077
1.1791816 0.9371880167650669 1.1002453567890003
1.1789101 0.9374872419305715 1.104540140182133
1.1786387 0.937787649204554 1.1088430813945092
1.1783673 0.9380892111319501 1.1131621830375025
1.1780959 0.9383918292598418 1.117489700672902
1.1778247 0.938695474079156 1.1218298373488174
1.1775535 0.9390003130752267 1.1261798005287191
1.1772823 0.9393063173728664 1.13053897527077
1.1770113 0.9396133861826254 1.134911359608216
1.1767403 0.9399214904914628 1.139293579768773
1.1764693 0.9402307991610019 1.1436854788084527
1.1761984 0.9405412834673001 1.1480852826163042
1.1759276 0.9408527025303075 1.1524963261150944
1.1756568 0.9411654393589175 1.1569145284034625
1.1753861 0.9414792510188159 1.161343925915085
1.1751155 0.9417941100280836 1.1657896376639583
1.1748449 0.942110188884016 1.1702448963134497
1.1745744 0.9424273196926931 1.1747122551690092
1.1743039 0.9427456764556217 1.1791951605176898
1.1740335 0.9430650912567344 1.1836916381455262
1.1737633 0.9433855973728066 1.1881986209771824
1.1734929 0.9437074499282556 1.1927210760228282
1.1732228 0.9440302576681185 1.1972572758994344
1.1729527 0.944354277279968 1.2018083949738645
1.1726825 0.9446795438217406 1.2063747022687927
1.1724125 0.9450058858125241 1.2109514587975223
1.1721426 0.9453333359183075 1.2155405574121114
1.1718727 0.9456620109124128 1.2201408789726025
1.1716028 0.9459919443069728 1.2247535681335813
1.1713331 0.9463229626733531 1.2293783526499888
1.1710634 0.9466550982808994 1.2340107719164848
1.1707938 0.9469884696142017 1.2386592600250206
1.1705241 0.947323111774663 1.2433203470886136
1.1702546 0.9476588481979729 1.2479929846950537
1.1699852 0.9479957122958076 1.252677750475324
1.1697158 0.9483338245800761 1.257374462479878
1.1694465 0.9486730695489914 1.262086452721711
1.1691772 0.949013569841757 1.2668116523933846
1.168908 0.9493552085681899 1.271551709377512
1.1686388 0.9496981109096176 1.2763170144791098
1.1683698 0.9500421622861366 1.2811053977515696
1.1681007 0.9503874884159664 1.2859044886601796
1.1678318 0.9507339688685573 1.2907165622101608
1.1675628 0.9510817306028958 1.295545171027524
1.167294 0.9514306531585653 1.300387896460441
1.1670252 0.951780864100584 1.3052403070378764
1.1667565 0.9521322399830625 1.3101065528596099
1.1664879 0.9524847543328483 1.3149890490615692
1.1662192 0.9528387535816804 1.3198827759524743
1.1659508 0.9531937393615344 1.324792474494036
1.1656823 0.9535500603080955 1.3297145431799446
1.1654139 0.953907689210896 1.3346512030978
1.1651455 0.9542665008003889 1.3395982422323502
1.1648773 0.9546264660477528 1.3445570296922216
1.1646091 0.9549877778246717 1.349522469291315
1.1643409 0.9553504078315149 1.3545048782120832
1.1640728 0.9557142300862199 1.3595001981497734
1.1638048 0.9560792148965145 1.3645061408221046
1.1635368 0.9564455593576612 1.369530852098147
1.1632689 0.9568130737861336 1.3745778342329869
1.1630011 0.957181958564637 1.379641970109445
1.1627332 0.9575521854969307 1.3847159810379843
1.1624656 0.9579234581669253 1.389803818494796
1.1621978 0.9582962450129016 1.3949068672389882
1.1619302 0.9586702486585776 1.4000222502409467
1.1616627 0.9590454405476807 1.4051526954176143
1.1613952 0.9594220219315197 1.410293063533266
1.1611278 0.959799795887095 1.4154469559754992
1.1608604 0.9601789656818835 1.420614157169441
1.1605932 0.9605593334139413 1.4257971210036653
1.1603259 0.9609411043643826 1.4309928761055992
1.1600587 0.9613240781554055 1.4361969454079742
1.1597917 0.9617082880604662 1.4414117214196918
1.1595246 0.9620940482913345 1.4466379349152367
1.1592577 0.9624808764284528 1.451875740774974
1.1589907 0.9628690886377647 1.4571272944167912
1.1587238 0.9632587198202972 1.4623895862454126
1.158457 0.9636495669986993 1.4676685496070787
1.1581903 0.9640418410380878 1.472964750786919
1.1579236 0.9644353374171244 1.4782699805772799
1.157657 0.9648300899058636 1.4835909977858206
1.1573905 0.965226246243831 1.4889191929745418
1.1571239 0.9656238397659825 1.4942595325666104
1.1568575 0.9660226644675811 1.499612524108092
1.1565912 0.9664227533030166 1.5049764491852788
1.1563249 0.9668242572854786 1.5103577864621118
1.1560585 0.9672272116492074 1.515750066772478
1.1557924 0.9676314067523701 1.5211541602586085
1.1555263 0.9680368765283486 1.5265732382799042
1.1552602 0.9684437745950079 1.5320090475020594
1.1549942 0.9688519533885408 1.5374560489578153
1.1547283 0.9692615671125926 1.5429188871091204
1.1544623 0.9696726513061258 1.5483944180977005
1.1541965 0.9700849927305457 1.5538849551342695
1.1539308 0.9704986257269859 1.5593853772340915
1.1536651 0.9709137062548656 1.5649031453740931
1.1533995 0.9713300839574519 1.5704321717697547
1.1531339 0.9717479159650517 1.575977759343942
1.1528684 0.9721670513856481 1.5815417764047157
1.1526029 0.9725876499176047 1.5871220573327314
1.1523376 0.9730095589256706 1.5927210814247963
1.1520722 0.9734329403283468 1.5983411936170258
1.151807 0.9738576417682362 1.6039885916839378
1.1515417 0.9742838283511621 1.6096584344697755
1.1512766 0.9747113452548094 1.6153509795349519
1.1510115 0.9751403584405685 1.6210626798834094
1.1507465 0.9755707094586007 1.6267859573735806
1.1504815 0.9760025632948606 1.6325202630291935
1.1502166 0.9764357591855227 1.63827190624748
1.1499517 0.9768704662308894 1.6440464491680182
1.1496869 0.9773065273114278 1.6498660298906977
1.1494222 0.9777441177674373 1.65570663536394
1.1491575 0.9781830756919067 1.6615851182076604
1.148893 0.9786233810217151 1.6674944916555332
1.1486285 0.9790652697039475 1.6734531235592458
1.148364 0.979508726822119 1.6794573130114694
1.1480995 0.9799535919169744 1.68551203637381
1.1478351 0.9804000532050903 1.6916430977025252
1.1475708 0.9808479548838179 1.6978185854964476
1.1473067 0.9812972755999089 1.7040235833623893
1.1470425 0.9817482544020102 1.7102646843541964
1.1467783 0.982200873178004 1.7165498953122984
1.1465143 0.9826549653204909 1.7228585792100004
1.1462504 0.9831105070464511 1.7292019555728941
1.1459864 0.9835677404637969 1.7355600591654465
1.1457225 0.9840266388513176 1.7419325873864495
1.1454587 0.9844870290102014 1.748329333224406
1.145195 0.9849488858088957 1.7547470759300454
1.1449313 0.9854124520254931 1.7611805632974356
1.1446676 0.985877702368747 1.7676349739853365
1.144404 0.986344460836977 1.7741055152263037
1.1441406 0.9868127000489901 1.7805942230739387
1.1438771 0.9872826656139223 1.787093436016071
1.1436137 0.9877543299531213 1.7936075016563016
1.1433505 0.9882272995169297 1.800138691738385
1.1430871 0.9887021904623584 1.8066878494655523
1.1428239 0.9891786078460157 1.8132576057898404
1.1425608 0.9896565255717686 1.8198487396204774
1.1422977 0.9901361957850768 1.826463959570607
1.1420348 0.9906173759222995 1.8331012349006661
1.1417718 0.9911003203606451 1.839766099359215
1.1415088 0.9915850052257728 1.8464515128058556
1.1412461 0.9920710245973465 1.8531561842653828
1.1409832 0.9925590151678848 1.8598854180743014
1.1407205 0.9930485700524179 1.866635611667253
1.1404579 0.9935396635776175 1.8734086631941627
1.1401953 0.9940325540827928 1.880206529193233
1.1399328 0.9945269947276278 1.8870437153188684
1.1396703 0.995023249583841 1.893906534566477
1.1394079 0.9955210670844796 1.9007936561511056
1.1391455 0.9960207111502122 1.907708599451048
1.1388832 0.9965219285953844 1.9146427857116715
1.138621 0.9970249838288816 1.9216051998423085
1.1383588 0.9975296228092039 1.9285883725666164
1.1380967 0.9980361109224488 1.9355951199210244
1.1378347 0.9985441914625302 1.9426185559314166
1.1375726 0.9990541313557053 1.949671461378929
1.1373107 0.9995656740748659 1.9567464696490646
1.1370488 1.000079087893582 1.9638428357966835
1.136787 1.0005941131599863 1.9709605089817257
1.1365253 1.0011110202322284 1.97810207266446
1.1362636 1.0016295474497394 1.9852593756647428
1.136002 1.0021499653763386 1.9924369457609215
1.1357404 1.002672010888937 1.999636876736987
1.1354789 1.0031959573383913 2.00685302234735
1.1352174 1.003721538336955 2.0140895263378846
1.134956 1.0042490306824852 2.0213556937691193
1.1346947 1.004778169410335 2.0286555381870697
1.1344334 1.005309235971452 2.0359856288156584
1.1341722 1.0058419619417165 2.0433414253248645
1.1339111 1.0063763837795239 2.050714410454349
1.13365 1.0069129624833018 2.0581135023447756
1.133389 1.0074510037361837 2.0655576445848576
1.133128 1.0079909793463666 2.0730692991647657
1.1328671 1.0085329382359 2.080623790648756
1.1326063 1.0090766066863914 2.088201947549387
1.1323454 1.0096222707303388 2.095798543105218
1.1320847 1.010169651353711 2.1034085679785512
1.131824 1.0107190355880558 2.1110455001566564
1.1315634 1.0112701457482134 2.118709394353508
1.131303 1.0118230194279996 2.126394426305101
1.1310424 1.0123781352078494 2.134099289975427
1.130782 1.0129347682102983 2.1418294485821465
1.1305217 1.0134934011245917 2.149583727939701
1.1302613 1.0140540724855738 2.1573681878972746
1.1300011 1.0146165000958776 2.165174594763769
1.1297408 1.015180977819327 2.1730026017394346
1.1294807 1.0157472199878084 2.1808514696998977
1.1292207 1.0163152617877715 2.1887200140026826
1.1289606 1.016885597480279 2.19660503434037
1.1287007 1.0174574763743613 2.204501900760878
1.1284409 1.01803139427899 2.212414779500399
1.128181 1.0186073859127134 2.2203436803213434
1.1279212 1.0191851601744701 2.228296527623907
1.1276615 1.019765018786441 2.2362686031677113
1.1274018 1.0203466681798274 2.2442661269929647
1.1271423 1.0209301452614081 2.2522862835596835
1.1268828 1.0215156909293948 2.2603323964599773
1.1266233 1.0221033450728152 2.268412136772463
1.1263639 1.022692812448175 2.2765174452465025
1.1261045 1.0232844024543086 2.2846547679280897
1.1258452 1.0238778173942895 2.2928122564015263
1.125586 1.024473092644341 2.300997373102485
1.1253269 1.025070477545141 2.309212329145392
1.1250677 1.0256700112721766 2.317461611804277
1.1248087 1.026271394268605 2.3257383831624447
1.1245496 1.0268749394884158 2.334034449700379
1.1242907 1.02748034240774 2.342355378285655
1.1240319 1.0280876390417149 2.3507008704000096
1.1237731 1.02869708286869 2.3590675026615657
1.1235143 1.0293087107907035 2.3674614212176155
1.1232556 1.029922217457257 2.375896527790818
1.1229969 1.0305379270165946 2.384365517550748
1.1227384 1.0311555293377979 2.392853166210665
1.1224799 1.0317750589075867 2.4013624405513543
1.1222215 1.0323967759105663 2.409903672822381
1.121963 1.0330207198894108 2.4184723945406326
1.1217047 1.0336465775590038 2.427074622962033
1.1214464 1.0342746781774093 2.4357102216684727
1.1211882 1.0349047066599657 2.444380911637714
1.1209301 1.0355367019830441 2.4530757690551344
1.1206719 1.0361712215037326 2.4617987632475256
1.1204139 1.0368074264276617 2.470560837070663
1.1201559 1.0374458803385391 2.4793593679181067
1.119898 1.0380866249873932 2.488196498328801
1.1196401 1.0387293403424032 2.4970650130068295
1.1193823 1.0393743625851382 2.505965844937028
1.1191245 1.0400213684202493 2.514896463088148
1.1188669 1.0406703954611705 2.5238562334544534
1.1186093 1.0413217188089516 2.5328484062795598
1.1183517 1.0419753795005726 2.5418793218820994
1.1180942 1.0426310523346822 2.5509537002802674
1.1178367 1.0432890831364592 2.560065286696989
1.1175793 1.0439491431945565 2.5692215780262946
1.117322 1.0446115833115353 2.578428659738073
1.1170647 1.0452760749717889 2.587691858294455
1.1168076 1.0459426651733548 2.5970107258371393
1.1165504 1.0466116396051284 2.6063628291073995
1.1162933 1.0472830396549302 2.6157514592123396
1.1160363 1.0479565283708197 2.625161859987146
1.1157793 1.0486324546386099 2.6345948653462723
1.1155224 1.0493104779534175 2.6440565215850964
1.1152655 1.0499909518869368 2.6535444589033705
1.1150087 1.0506735338392774 2.663067070040043
1.114752 1.0513582627243798 2.6726095095967937
1.1144953 1.0520457475295568 2.682190943909562
1.1142387 1.052735072931019 2.691799598017604
1.1139822 1.0534268487381775 2.7014242923189045
1.1137257 1.0541211125507561 2.711066935341424
1.1134692 1.054817512513435 2.7207358170617746
1.1132128 1.0555164121626572 2.7304287737162327
1.1129565 1.0562174564137006 2.740140862081846
1.1127002 1.0569210103136806 2.74987756388148
1.112444 1.0576267162828703 2.759630590565717
1.1121879 1.0583349400543107 2.7693993389884244
1.1119318 1.0590453197641727 2.7791764182386314
1.1116757 1.0597582218466053 2.788968460155016
1.1114198 1.0604732839831463 2.798787953606327
1.1111639 1.0611908802260197 2.8086297127301587
1.110908 1.0619106441497783 2.8184864000747787
1.1106522 1.0626329495612936 2.8283594556404763
1.1103965 1.0633574273705524 2.838251529866742
1.1101408 1.0640844558356013 2.8481686380805193
1.1098852 1.0648136650688986 2.8581128457381535
1.1096296 1.06554543857903 2.8680901425874263
1.1093742 1.0662794068043775 2.8781200128043034
1.1091187 1.067015961737145 2.888184149988719
1.1088634 1.067754727091427 2.8982781651047356
1.108608 1.0684960934311283 2.9084026044086912
1.1083528 1.0692396829142132 2.918571247426637
1.1080976 1.0699858950762995 2.9287947041735305
1.1078424 1.0707343521866284 2.939062752519682
1.1075873 1.0714854547660326 2.9493746124514293
1.1073323 1.0722388205053452 2.9597257856316634
1.1070774 1.0729948510515799 2.9701159896647833
1.1068224 1.0737535148619923 2.9805356382081887
1.1065676 1.0745141463975834 2.9909775292590455
1.1063128 1.07527777967553 3.001453957255956
1.106058 1.0760437477920972 3.011955770199162
1.1058034 1.0768120158477033 3.0224937029277803
1.1055487 1.077582991056359 3.0330569314743268
1.1052942 1.0783562767507848 3.043649508887672
1.1050397 1.0791322835604036 3.054276173634618
1.1047852 1.079910977901132 3.06492935803684
1.1045309 1.0806916768911887 3.07562518002812
1.1042765 1.0814754493506786 3.08637453609329
1.1040223 1.082261614646743 3.0971771307506546
1.1037681 1.0830501416166012 3.1080131977005045
1.103514 1.0838414464658277 3.1188815421922973
1.1032598 1.0846354985632638 3.1297874415580065
1.1030058 1.0854319731376172 3.140731645493316
1.1027519 1.086230837997409 3.151713946180959
1.1024979 1.087032516175494 3.1627350889476533
1.102244 1.087836978005773 3.1737948857488236
1.1019902 1.0886438922372352 3.184881152469531
1.1017365 1.089453224118549 3.1960011700254647
1.1014829 1.0902654015054858 3.2071572961585453
1.1012292 1.0910803928075814 3.2183405198732458
1.1009756 1.091897860811215 3.2295619756262814
1.1007222 1.092717773025791 3.2408146756485063
1.1004688 1.0935405611769589 3.2521036967191876
1.1002153 1.0943661950864707 3.2634225910131063
1.099962 1.0951943307058352 3.27477164354775
1.0997087 1.0960253269998663 3.286160446351164
1.0994555 1.096858841156336 3.297598706006057
1.0992024 1.097694844326176 3.3090836112674498
1.0989493 1.0985337790465948 3.320611158414156
1.0986962 1.0993756176944616 3.3321860999256385
1.0984433 1.1002200128618318 3.3438057806533457
1.0981903 1.101067334027981 3.3554733089491613
1.0979375 1.1019172326763114 3.3672019607472174
1.0976846 1.1027700840495889 3.3789755004792643
1.0974319 1.1036255334017966 3.3908003592220397
1.0971792 1.104483959716523 3.4026778504620503
1.0969266 1.1053450062059547 3.4146099605923226
1.096674 1.1062090575063035 3.426616432168209
1.0964215 1.1070757580803965 3.438674602300728
1.096169 1.1079454913995526 3.4507860770148118
1.0959166 1.1088178939720486 3.462934984075097
1.0956643 1.109693349727476 3.475128114834573
1.095412 1.1105714943118532 3.4873933024423174
1.0951598 1.1114527217565013 3.499707045008917
1.0949076 1.1123366612478156 3.512076408058313
1.0946555 1.113223707926581 3.524482009595418
1.0944035 1.1141134809597435 3.5369145951296725
1.0941515 1.1150063756658024 3.549383394404656
1.0938995 1.1159024337223558 3.5618935314323656
1.0936477 1.116800781616109 3.5744365834152303
1.0933958 1.1177027347404322 3.587008963855342
1.093144 1.1186074144083975 3.599623922878494
1.0928924 1.1195148621208815 3.6122740408515828
1.0926408 1.120425480766935 3.6249590593405947
1.0923891 1.121339311853355 3.6376692837913396
1.0921376 1.122255894033235 3.650417061741822
1.0918862 1.123175270368502 3.6632126866289263
1.0916348 1.124097851088876 3.676043276532091
1.0913833 1.1250236791395813 3.688910519680995
1.091132 1.1259522890306402 3.7018156701572464
1.0908809 1.126883722099448 3.7147595536485833
1.0906297 1.127818394141652 3.7277432436801585
1.0903785 1.1287563493859094 3.7407652642056552
1.0901275 1.1296971165470033 3.75383042829713
1.0898765 1.1306407370695841 3.766925715724525
1.0896255 1.1315880807366367 3.7800573196395835
1.0893747 1.132537839970187 3.7932256228311316
1.0891238 1.1334908899165694 3.806432925204386
1.088873 1.1344472743830218 3.8196794025867615
1.0886223 1.135406513358535 3.8329713786517328
1.0883716 1.1363691084277772 3.8463135589078212
1.088121 1.1373345768477434 3.8596989972130973
1.0878705 1.1383034208989615 3.873111266582513
1.08762 1.1392751504041125 3.886571803159459
1.0873696 1.1402502754757355 3.9000726566932626
1.0871192 1.1412283011496156 3.913601963135262
1.0868689 1.1422097369337947 3.9271678536715897
1.0866187 1.1431940861402454 3.9407795748037087
1.0863684 1.14418186645773 3.954435115138004
1.0861183 1.1451725776708725 3.968141381186301
1.0858682 1.1461667467386054 3.981929954109661
1.0856181 1.1471643534000942 3.9957874712446277
1.0853683 1.1481644984316457 4.00970413428812
1.0851183 1.149168591730437 4.023723973155697
1.0848684 1.150175744078471 4.037861651072795
1.0846187 1.1511859363693409 4.052064204944504
1.084369 1.152199701189115 4.0663204689346815
1.0841192 1.1532170137435394 4.080619178789855
1.0838696 1.154237434097793 4.094969388783101
1.0836201 1.1552609370331481 4.1093843669641
1.0833706 1.1562880645522762 4.123873779670816
1.0831211 1.1573187984864237 4.1384447567336204
1.0828717 1.1583527020752165 4.153091863709859
1.0826224 1.1593897501977686 4.167780266150456
1.082373 1.1604309801673256 4.182509289861855
1.0821239 1.1614748713753922 4.197280868599403
1.0818747 1.1625224670164087 4.212096918514893
1.0816256 1.1635737410391962 4.22695490983548
1.0813766 1.164628235842459 4.241859483677241
1.0811275 1.1656864298166871 4.256806530530036
1.0808786 1.1667478609074398 4.271798624990966
1.0806297 1.1678130119306516 4.286837667576326
1.0803809 1.1688814178648037 4.301926255955477
1.0801321 1.169953567486182 4.317073406966111
1.0798835 1.171028993896682 4.332272442186321
1.0796348 1.1721081899190708 4.347533142148096
1.0793862 1.173190685669415 4.362844452143939
1.0791377 1.1742769765900865 4.378213105067169
1.0788891 1.1753671122394582 4.393640062542783
1.0786408 1.176460022540177 4.409131821652117
1.0783924 1.1775573298612088 4.424657726631443
1.0781441 1.178657952383855 4.440232907895074
1.0778959 1.179761937068039 4.455848427305833
1.0776477 1.1808697830676114 4.471503884903236
1.0773995 1.1819815388045498 4.487198116270768
1.0771514 1.1830966388953237 4.5029307121928115
1.0769035 1.1842151280223934 4.518695442010565
1.0766555 1.1853375112972653 4.534500081552702
1.0764076 1.1864638378838923 4.550342411293952
1.0761597 1.187593533638503 4.566218991027432
1.0759119 1.1887271896382658 4.582141081930541
1.0756642 1.1898642290670263 4.5980996940408865
1.0754166 1.1910046981040219 4.614103963196443
1.0751688 1.1921496673536254 4.63015733400936
1.0749214 1.1932975310517497 4.6462449408902575
1.0746738 1.1944499179536967 4.662382829617181
1.0744264 1.1956052135233493 4.678585764523369
1.0741789 1.1967650659047486 4.69486043792678
1.0739317 1.1979278520527001 4.7112086805063305
1.0736843 1.1990952317674446 4.727604707343685
1.0734371 1.2002661248784137 4.744046376337656
1.07319 1.2014405058696394 4.760540062589474
1.0729429 1.2026189848952213 4.777070473944274
1.0726959 1.203800966897005 4.793655240125935
1.0724488 1.2049870689571855 4.810277941511997
1.0722018 1.2061772640660264 4.82694851781515
1.071955 1.207371023913134 4.843658498830888
1.0717082 1.208568317647889 4.860415891260638
1.0714614 1.2097697709970374 4.877216026083582
1.0712147 1.210975356628671 4.894062686290135
1.070968 1.212184538869001 4.910949002808177
1.0707215 1.2133972859376265 4.927881194515135
1.070475 1.2146142327891434 4.944863586900286
1.0702285 1.2158353526313537 4.961890340603296
1.069982 1.2170601016900051 4.9789598893012945
1.0697356 1.2182890441836418 4.996082272085174
1.0694894 1.219521635599369 5.013268340363261
1.0692431 1.2207584487549665 5.030514739567871
1.0689969 1.2219989330946517 5.047809668806124
1.0687507 1.223243662516023 5.065149230095158
1.0685047 1.2244920787475972 5.082533688374021
1.0682586 1.2257447610750862 5.0999709311584045
1.0680127 1.2270011495098545 5.117467529069996
1.0677668 1.228261831007081 5.135024211987802
1.0675209 1.2295268552807757 5.152645392184475
1.067275 1.230795586968197 5.170318778280289
1.0670294 1.2320680701451763 5.188053073992827
1.0667837 1.2333449007791621 5.205844805185817
1.066538 1.234626130771483 5.223735997094722
1.0662924 1.235911127753889 5.2417284360214556
1.066047 1.2371999447047173 5.2597992977170245
1.0658015 1.2384931908737715 5.27796119101054
1.065556 1.2397909206713449 5.296185793841682
1.0653107 1.2410924831819943 5.314497454546662
1.0650654 1.2423985689947912 5.33290780975603
1.0648202 1.2437085275958395 5.351419197070595
1.064575 1.2450230578046082 5.370033894222939
1.0643299 1.2463415063808119 5.388781084341524
1.0640848 1.2476645884881001 5.407671428550387
1.0638398 1.2489916470097766 5.426658811184822
1.0635948 1.2503233858077416 5.445715173222045
1.06335 1.2516591307051332 5.464838267195835
1.0631051 1.2529995880866676 5.484042807170212
1.0628604 1.2543440822149363 5.5033286191841615
1.0626156 1.2556933321759884 5.522745597742278
1.0623709 1.2570473273160627 5.542265933980194
1.0621263 1.2584054671274731 5.561862081767821
1.0618818 1.2597677258853224 5.581533912937184
1.0616373 1.261134823427768 5.601279477919396
1.0613928 1.2625067388164835 5.62110795503615
1.0611484 1.2638828602285146 5.641013264507815
1.060904 1.2652638359962516 5.660997251684984
1.0606598 1.266649051234651 5.681086463607764
1.0604155 1.2680391661094437 5.701269470991361
1.0601714 1.2694335585843637 5.72153241774774
1.0599272 1.2708328917938634 5.741901045074281
1.0596832 1.2722365443678576 5.76237905977355
1.0594392 1.2736451857747557 5.782934190989489
1.0591953 1.2750581802752297 5.803574463324124
1.0589514 1.2764762026739283 5.824309023945881
1.0587076 1.2778986171277729 5.8451505577689185
1.0584638 1.279326108884329 5.866108777687453
1.05822 1.28075874025419 5.887167937219333
1.0579764 1.282195796137132 5.908322277443011
1.0577328 1.283637329964668 5.929566521036704
1.0574893 1.2850840314183487 5.9509058908314225
1.0572457 1.286535960613165 5.972352129730764
1.0570023 1.287992393828447 5.993897982580001
1.056759 1.2894533818819085 6.0155010362914485
1.0565157 1.2909196140137547 6.037145493835618
1.0562724 1.2923911364768448 6.058850591091971
1.0560292 1.293867206113099 6.080611806201824
1.055786 1.29534859041533 6.102415481322784
1.055543 1.2968345371031278 6.124275116181676
1.0552999 1.298325820993181 6.146178482517228
1.0550569 1.2998216833612504 6.168145060222355
1.054814 1.3013229082836832 6.1901629832650675
1.054571 1.3028294687085744 6.212223098692685
1.0543282 1.3043406730160954 6.2343489393751135
1.0540855 1.3058564934330903 6.256526500499183
1.0538428 1.3073777252845802 6.278792662494716
1.0536001 1.3089043515541512 6.301121490100127
1.0533575 1.3104356690095569 6.323507372489115
1.053115 1.3119716526271423 6.345963994358222
1.0528725 1.3135131067575232 6.368480023044459
1.0526301 1.3150600115807616 6.39107848751077
1.0523877 1.3166116587540837 6.4137346693802835
1.0521454 1.3181687855971802 6.436450815380562
1.0519031 1.3197306763107308 6.459244403946226
1.0516609 1.3212980793755473 6.482112334651598
1.0514188 1.322870276527577 6.505073327146727
1.0511767 1.324448023784944 6.528094906571548
1.0509347 1.3260305904237184 6.551193145940002
1.0506927 1.3276187409474676 6.574377665686769
1.0504507 1.3292125295404786 6.597657242362777
1.0502088 1.330811156225209 6.621002749091506
1.049967 1.3324146634171938 6.644423384085026
1.0497253 1.3340238268385716 6.667922662228262
1.0494835 1.3356386942023877 6.691480413290613
1.0492419 1.3372584499955427 6.715110109414139
1.0490003 1.338883939949167 6.738801256984205
1.0487587 1.3405143421620616 6.76257657972528
1.0485173 1.3421497061014767 6.786427112957935
1.0482758 1.343791628770649 6.810334797005551
1.0480345 1.3454377218036464 6.834305912129418
1.0477931 1.347090406843342 6.858329228864612
1.0475519 1.3487480942975738 6.882427218188682
1.0473107 1.3504107681741153 6.9065877762910635
1.0470695 1.3520792895093567 6.930806900510114
1.0468285 1.3537528173843434 6.955087718365455
1.0465875 1.3554322199452045 6.9794350780650305
1.0463464 1.3571174864700224 7.003863378096775
1.0461055 1.3588078251772442 7.0283361564837925
1.0458647 1.3605032131961643 7.052873766220275
1.0456239 1.3622045336959152 7.077481883425741
1.0453831 1.363911772874138 7.102156888798503
1.0451424 1.3656241292492115 7.126903251610118
1.0449017 1.367342434749244 7.151712498234186
1.0446612 1.3690658789238286 7.176581708625197
1.0444206 1.370795298495646 7.201504130988948
1.0441802 1.372529873356627 7.22647976289297
1.0439397 1.3742704478049308 7.251525026455032
1.0436993 1.3760170665421576 7.276638452103195
1.043459 1.377767979504125 7.301825816724812
1.0432187 1.3795258386160048 7.327079131240515
1.0429785 1.3812888843556106 7.352408666934713
1.0427384 1.3830571614915126 7.377807041642413
1.0424982 1.3848324096070688 7.403267319875415
1.0422583 1.3866120256252066 7.428773847383924
1.0420183 1.3883977559450686 7.454353853510166
1.0417783 1.3901896457506033 7.4799773966529335
1.0415385 1.391986781537731 7.505655489169848
1.0412986 1.3937901000977537 7.531396966279863
1.0410589 1.3955986859483327 7.557222300850625
1.0408192 1.3974134925464083 7.5831512898805675
1.0405796 1.3992336050289873 7.609192387247204
1.04034 1.4010599874502736 7.635332358186884
1.0401003 1.4028926269974062 7.661569159789772
1.0398608 1.4047306698384914 7.687926122636227
1.0396215 1.4065741013987652 7.714376823629896
1.0393821 1.4084238893312473 7.740888489100414
1.0391427 1.4102800157430968 7.767483056281721
1.0389035 1.4121416088550796 7.7941685546920105
1.0386642 1.4140095826681438 7.8209771703723465
1.0384251 1.4158830658116275 7.847870089684395
1.038186 1.4177629724068406 7.874851889364762
1.0379469 1.4196484180420796 7.901908396993826
1.0377079 1.421540321428776 7.929037498402125
1.037469 1.423437787962169 7.95623225554902
1.0372301 1.4253417417993368 7.983496551034751
1.0369914 1.4272512782677336 8.010799161690844
1.0367526 1.4291673244725895 8.0381781546127
1.0365138 1.4310899336101452 8.065611063220771
1.0362751 1.4330181186756261 8.09311554984945
1.0360366 1.4349519279572387 8.120672369071928
1.035798 1.4368932697911205 8.148306344459906
1.0355595 1.4388392871419275 8.176002770736485
1.0353211 1.4407918971219782 8.203765700496001
1.0350827 1.4427511520511083 8.231586895366275
1.0348444 1.4447160456920831 8.25947712386372
1.0346061 1.4466876132779651 8.287432904619926
1.0343678 1.4486658306852507 8.315452093501179
1.0341296 1.4506497597226418 8.343540863819449
1.0338916 1.4526393705761542 8.37169251626241
1.0336535 1.454635711419671 8.399914908021966
1.0334156 1.4566377559604022 8.428205766065126
1.0331775 1.4586475678669322 8.456570773061912
1.0329397 1.4606621013180472 8.48503204829643
1.0327018 1.4626834374782764 8.513579337774596
1.032464 1.4647115496857377 8.542206950676148
1.0322263 1.4667454813117387 8.570906509843114
1.0319886 1.4687862225374833 8.599691937654162
1.031751 1.4708328098609924 8.628543684826338
1.0315135 1.4728862377843666 8.65746561619231
1.0312759 1.4749465687753132 8.686466669383192
1.0310385 1.477011701877664 8.715552977836731
1.030801 1.4790848129976362 8.744715117999128
1.0305637 1.4811637896541183 8.77396097662715
1.0303265 1.483248693784878 8.803276274985594
1.0300891 1.48534158921844 8.8326805449545
1.029852 1.4874393921870872 8.862210791548799
1.0296149 1.4895441903585862 8.891890383932383
1.0293778 1.491656069233051 8.92173360584106
1.0291408 1.4937739552694933 8.95176519916454
1.0289038 1.4958990044490807 8.98195961165258
1.0286669 1.4980312013380368 9.01229876687933
1.0284301 1.5001684760980267 9.042768590074092
1.0281932 1.5023140376323423 9.073377805184657
1.0279565 1.5044658025321853 9.104099096894716
1.0277199 1.5066237478678879 9.134990308147637
1.0274832 1.5087890446219319 9.16600438298988
1.0272466 1.5109616694657078 9.197147373915021
1.0270101 1.5131406124523703 9.228480296861767
1.0267736 1.5153269631056714 9.260007462442774
1.0265372 1.5175197092769146 9.291688138228153
1.0263008 1.5197199428834511 9.323595972119916
1.0260645 1.5219266538628133 9.355659945785444
1.0258282 1.5241409277379856 9.387832524115352
1.0255921 1.5263617326627066 9.420238914696647
1.0253559 1.5285901912687054 9.452860678037805
1.0251198 1.5308263972541079 9.485632436824147
1.0248837 1.5330692013655491 9.518540277123616
1.0246477 1.5353198159106274 9.551608645090145
1.0244118 1.537577086331231 9.584803956623807
1.024176 1.539841085247541 9.61815628167891
1.0239401 1.5421140930520982 9.651664282861775
1.0237044 1.544392743973512 9.685364985572518
1.0234686 1.546680494306375 9.719227027918372
1.023233 1.5489739442648083 9.753249491324745
1.0229974 1.5512765774066297 9.78745582646716
1.0227618 1.5535861358685625 9.821785522401832
1.0225264 1.5559026065142814 9.856254277950539
1.022291 1.558227225580254 9.890848775650783
1.0220555 1.5605599867799136 9.925573752670005
1.0218202 1.5628997739390929 9.960452843270893
1.0215849 1.5652477633535398 9.995411329768881
1.0213497 1.5676028117752208 10.030473925989208
1.0211145 1.5699661056843441 10.065647348176917
1.0208794 1.5723364954981944 10.100912907538977
1.0206443 1.574715175949215 10.136314687211218
1.0204093 1.5771009978237538 10.17183307298762
1.0201744 1.579495169949096 10.2075492268541
1.0199394 1.5818977700561887 10.24340584261487
1.0197046 1.584307570840808 10.27942353049734
1.0194699 1.5867246410881517 10.315598641227842
1.0192351 1.5891502044326165 10.35196984041408
1.0190004 1.5915843496819617 10.388544097948854
1.0187658 1.5940258374130734 10.425267804839917
1.0185312 1.596475978100222 10.462144844003125
1.0182967 1.5989335157004945 10.499135423222738
1.0180622 1.6013997599690033 10.536246187819087
1.0178277 1.6038747038089831 10.573503837001827
1.0175934 1.606357157045889 10.610901814934403
1.0173591 1.6088471064971057 10.648458480555385
1.0171249 1.611345898558874 10.686238383864369
1.0168906 1.6138535398415481 10.724155624682606
1.0166565 1.6163688148210045 10.762210372354247
1.0164225 1.6188917169479433 10.800442959601623
1.0161884 1.6214248880914222 10.838779986796396
1.0159544 1.6239657362771338 10.877260698946115
1.0157205 1.62651433316893 10.915935009664928
1.0154866 1.6290719717735516 10.954730050062
1.0152528 1.6316374135113263 10.993707396616472
1.015019 1.6342119699195967 11.032849684060059
1.0147853 1.636795710949858 11.072144107829748
1.0145516 1.6393873116396194 11.111530974856096
1.0143181 1.641986812702565 11.150999630025673
1.0140845 1.6445968606441141 11.190571567885879
1.013851 1.6472135048984369 11.230230786085228
1.0136175 1.649840746578126 11.269985986844663
1.0133842 1.652474604075165 11.30985381311962
1.0131508 1.655119115126578 11.349811430184053
1.0129175 1.6577716163666913 11.389868694489557
1.0126843 1.6604321048594735 11.430012490686124
1.0124512 1.6631019715581676 11.470239293508335
1.012218 1.6657812195483275 11.510543022149887
1.011985 1.6684685094752068 11.550951658739999
1.0117519 1.6711652310074447 11.591573905052599
1.011519 1.6738700647232203 11.63234854715717
1.0112861 1.6765830199908494 11.673347810622387
1.0110532 1.679306955295609 11.714576340895457
1.0108204 1.682039109159258 11.756062570077495
1.0105877 1.6847795566416397 11.797734318470173
1.010355 1.687529707943445 11.839597664750084
1.0101223 1.6902896343161542 11.881611136128418
1.0098897 1.6930579191831114 11.923770624960774
1.0096573 1.695834609520215 11.965983564156637
1.0094248 1.6986211074542015 12.008303789755029
1.0091923 1.701417469292423 12.050691463990475
1.00896 1.70422223709924 12.093175818844058
1.0087277 1.707036910134616 12.13578992570134
1.0084953 1.7098614821733815 12.178566779244743
1.0082631 1.7126945707729289 12.221432662305352
1.008031 1.7155361443849406 12.264395251192376
1.0077989 1.7183877252892974 12.307486611036243
1.0075668 1.7212493002718448 12.350689395773765
1.0073348 1.7241194640771385 12.394039683521157
1.007103 1.7269982010960545 12.43753650246049
1.006871 1.7298885480118391 12.48119323404759
1.0066391 1.7327875298704993 12.525027290160615
1.0064074 1.7356952245122275 12.569055886584081
1.0061756 1.738613117924675 12.613216070856678
1.005944 1.7415397751042299 12.65752431856261
1.0057124 1.7444766923215296 12.701965423195254
1.0054808 1.7474239408610097 12.746582260249909
1.0052493 1.7503800046617204 12.79139815404555
1.0050178 1.753346492679507 12.836474664285172
1.0047864 1.7563218849345368 12.881705427264254
1.0045551 1.759306236779251 12.927074012276158
1.0043237 1.7623026262698307 12.97258121325591
1.0040925 1.7653080260341265 13.018229988709471
1.0038613 1.7683224276198666 13.063984096218096
1.0036302 1.7713474312274295 13.109853340572503
1.003399 1.774383036347143 13.155817273044109
1.003168 1.7774277184282834 13.20188510610944
1.0029371 1.7804814669116271 13.248061290562394
1.002706 1.7835474842937775 13.29432896100357
1.0024753 1.7866210142182997 13.340730506316055
1.0022444 1.7897068778803031 13.387243555138733
1.0020137 1.7928002784688075 13.433884007237156
1.0017829 1.7959060781511167 13.480643539774194
1.0015522 1.799021052196877 13.527540429199659
1.0013217 1.8021452729882728 13.574632344540586
1.0010911 1.8052803488541003 13.621889379957455
1.0008606 1.8084263586746483 13.66929839176512
1.0006301 1.8115816590240499 13.716821550963084
1.0003997 1.814747945253584 13.764471065666045
1.0001694 1.8179235620361365 13.812253607322827
0.9999391 1.821110220692498 13.86017305483802
0.99970883 1.8243070809991606 13.908208993282598
0.99947864 1.8275142057912785 13.956366547268617
0.9992485 1.830731575117163 14.004636252278635
0.99901843 1.833959252372968 14.053038106148206
0.9987884 1.8371972244260748 14.101617477984034
0.9985584 1.8404464160868956 14.150398136489688
0.9983285 1.8437051360274452 14.199355660407159
0.9980986 1.8469751523896152 14.24847133846566
0.99786884 1.8502547543975436 14.297749544254224
0.99763906 1.853545722876471 14.347206936368986
0.99740934 1.8568471963461903 14.396848008188147
0.9971797 1.8601592518061454 14.446606382907321
0.9969501 1.8634818603206047 14.496463927466126
0.9967205 1.8668159522468772 14.546434806773357
0.996491 1.8701597692635632 14.596519182725281
0.9962616 1.8735142456365887 14.646722207627416
0.9960322 1.8768802313514588 14.697062811764901
0.9958028 1.8802569282835782 14.747542151546936
0.9955735 1.8836443124253244 14.79813713357579
0.99534434 1.8870415671956713 14.848845018497622
0.99511516 1.8904504329968657 14.899662435598538
0.994886 1.8938709814324013 14.950599946764973
0.9946569 1.8973014102507333 15.001672165359508
0.9944279 1.9007426757740864 15.052823298204645
0.9941989 1.9041956418531836 15.104069850073131
0.99397004 1.9076585740661183 15.155405734897638
0.99374115 1.9111332431622257 15.20683508820936
0.99351233 1.9146188108647983 15.258369944395437
0.99328357 1.918115248256383 15.310012839945
0.99305487 1.921622623356647 15.36177988249881
0.9928262 1.9251409104937756 15.413663439533776
0.9925976 1.928671098878763 15.465680350262543
0.99236906 1.9322113258131517 15.517836269565642
0.99214053 1.9357635104168733 15.5701178125345
0.9919121 1.9393257721729709 15.622515968315907
0.9916837 1.9429000438220392 15.675066718042062
0.9914554 1.946485376063251 15.727794413764169
0.9912271 1.9500818598068677 15.780733844327246
0.99099886 1.9536894807871958 15.83384427175579
0.99077064 1.9573092646817667 15.887087284176616
0.99054253 1.9609392995628714 15.940566685049454
0.9903145 1.964580630541493 15.99419231421983
0.99008644 1.9682341812928572 16.048008470188073
0.98985845 1.9718990975506017 16.10200180127448
0.9896305 1.9755753543081773 16.156205494679718
0.98940265 1.9792630632818202 16.21068712168743
0.98917484 1.9829622090559984 16.265323682656092
0.9889471 1.986672880534273 16.320163693164922
0.9887194 1.9903950639942158 16.375222513184767
0.9884917 1.9941298390754794 16.430517811397074
0.98826414 1.9978752453457487 16.48612116502993
0.9880366 2.0016333758397624 16.54206562332895
0.98780906 2.0054032471935446 16.59823161074046
0.9875816 2.0091849611361505 16.654640985489614
0.9873542 2.012978509251019 16.71126939195452
0.9871269 2.016783985885914 16.76809496217414
0.9868996 2.0206013776061855 16.8251492328235
0.98667234 2.0244317936816203 16.882464550825194
0.9864452 2.0282732207070864 16.94004326354344
0.98621804 2.032127786692379 16.997885215402466
0.98599094 2.0359944789008315 17.05602529108615
0.9857639 2.039873422628327 17.114471073387833
0.98553693 2.043764615168933 17.173208311097717
0.98531 2.047668183409766 17.23228621203655
0.98508316 2.0515841286985803 17.29160672397116
0.9848563 2.055513579657438 17.3511031502396
0.9846296 2.059454452537851 17.410834582362675
0.98440284 2.0634089224338164 17.47076876467637
0.98417616 2.0673759357054107 17.530966837302458
0.98394954 2.0713556132792856 17.591461788999503
0.983723 2.075347946764527 17.65220522694163
0.9834965 2.07935304729503 17.713193639888228
0.98327005 2.0833709030946923 17.774461243988434
0.9830437 2.0874016301824416 17.835959047606565
0.9828173 2.091446272585137 17.89767272435492
0.982591 2.095503877093869 17.95965546650581
0.9823648 2.0995733663193588 18.021937319625582
0.9821386 2.1036570102406658 18.08451833479215
0.98191243 2.1077537296443514 18.147378390782954
0.9816863 2.1118647223921374 18.210458098303373
0.9814603 2.1159877955040667 18.273728140875257
0.9812343 2.1201241284445174 18.33716320729283
0.98100835 2.1242747879589667 18.40083207380744
0.9807825 2.128437695661512 18.464723403175
0.98055667 2.1326150267247463 18.52886280521792
0.9803309 2.1368057990376297 18.593255180742858
0.98010516 2.1410099939825997 18.657898493254716
0.9798795 2.145227720571677 18.722705863727526
0.97965384 2.1494600593219353 18.787705478254114
0.9794283 2.153704879339831 18.85291391434913
0.97920275 2.15796440440887 18.918421522333578
0.9789773 2.1622365045295453 18.984123981863334
0.9787519 2.1665234084899714 19.05010490477955
0.97852653 2.170824114390702 19.116322076837
0.9783012 2.1751385950503273 19.182845841630694
0.9780759 2.1794681309324124 19.249575289439722
0.97785074 2.183810381593139 19.316492725235022
0.9776256 2.1881666104790534 19.383589213524495
0.9774005 2.192537922741174 19.45085255686491
0.9771754 2.1969232858192913 19.51839246469182
0.9769504 2.201322686675081 19.586365985068884
0.97672546 2.2057362851357705 19.65453150539598
0.9765006 2.21016402050879 19.72290518991027
0.97627574 2.214606025426563 19.79149468873691
0.976051 2.219062246316655 19.860295423596096
0.9758262 2.2235340032341826 19.929312580526805
0.9756015 2.228020061998095 19.99857369413434
0.9753769 2.23251937117558 20.068068668408504
0.9751523 2.237034266748819 20.13779826528571
0.9749278 2.2415636865888895 20.207678692240027
0.9747033 2.2461075584320422 20.277702869224733
0.97447884 2.2506672107245285 20.347843517687853
0.9742545 2.2552401420388923 20.418106583684285
0.97403014 2.259828901400821 20.4885013789433
0.97380584 2.2644321928904767 20.558994028311854
0.9735817 2.269048901481771 20.62960193553883
0.9733575 2.273681403384596 20.700322764896814
0.9731334 2.2783285846934813 20.771173078421263
0.9729093 2.2829916136517316 20.842168633706827
0.9726853 2.287668128521467 20.913319421036878
0.9724613 2.292360553175824 20.98464457552095
0.9722374 2.2970665130983794 21.056126296261926
0.97201353 2.301788450432577 21.127806071979148
0.9717897 2.3065252443933737 21.199695399714418
0.97156596 2.311276838670291 21.27180635520535
0.97134227 2.3160433696133094 21.344119138001155
0.97111857 2.3208260552536824 21.41668052231479
0.970895 2.3256224923183364 21.48950010262119
0.9706714 2.33043519095913 21.562567846566203
0.97044796 2.3352617311149526 21.635950012097236
0.9702245 2.340104655640998 21.709611983116286
0.9700011 2.3449628243214367 21.783599362290126
0.96977776 2.3498362098454177 21.857881072933782
0.9695544 2.354726255842127 21.93238128797029
0.9693312 2.3596303006951564 22.007102068474865
0.969108 2.3645510985320812 22.082073743692646
0.9688849 2.369485978424692 22.157333466822372
0.9686618 2.3744377230385467 22.23281012736409
0.96843874 2.3794049563823987 22.308531757340152
0.96821576 2.384387832215384 22.384586358072607
0.9679928 2.389387651639501 22.460929218212186
0.9677699 2.394401886647321 22.537518387532288
0.96754706 2.3994331669860536 22.614278294588196
0.9673243 2.404478915580439 22.691220072424642
0.9671016 2.4095417805512955 22.76833843292869
0.9668789 2.41462053202806 22.84571444239137
0.96665627 2.4197151354252906 22.923328826172717
0.9664337 2.4248257155270423 23.00116979822588
0.96621114 2.4299536008927203 23.07918448585407
0.9659887 2.435096160916195 23.157476356774684
0.96576625 2.4402561264259943 23.23600350927196
0.96554387 2.4454322315159542 23.314731835946723
0.96532154 2.4506244363769856 23.393634968443923
0.9650993 2.4558328410384176 23.47270706649728
0.96487707 2.461057406201683 23.551987343945978
0.9646549 2.4662982392630965 23.631459078653684
0.9644328 2.47155671355579 23.711128496660148
0.96421075 2.476830110568947 23.790990049897104
0.9639887 2.4821212291994503 23.87108582517297
0.96376675 2.4874287726686966 23.951471078319997
0.96354485 2.492752727691103 24.03218228202997
0.963323 2.498093223418251 24.113122488248838
0.96310115 2.5034516720117086 24.194402772319613
0.9628794 2.5088253415116037 24.276015144441487
0.9626577 2.514217103724424 24.35796663174881
0.962436 2.5196256675773134 24.440331969359143
0.9622144 2.52505103444343 24.523102303382885
0.96199286 2.530493361957478 24.606244492547656
0.96177137 2.5359526419068446 24.68975883483844
0.96154994 2.5414290218982196 24.773596705161133
0.9613285 2.5469239622584743 24.85774287445268
0.9611072 2.5524346440943777 24.942259875884517
0.9608859 2.557964037453503 25.027189310138315
0.96066463 2.563510817760494 25.112543957947267
0.96044344 2.5690749869512484 25.19826456864894
0.9602223 2.5746566804809934 25.284243322690457
0.9600012 2.580257377394525 25.370465134742222
0.95978016 2.585874173977103 25.456928381477148
0.95955914 2.591510075832558 25.543692114220185
0.9593382 2.5971636988835907 25.630755679309036
0.9591173 2.6028350293676747 25.718192977439344
0.95889646 2.608524219739735 25.80599490469607
0.9586757 2.614231253293001 25.894080481501117
0.95845497 2.6199562634315607 25.982528468062668
0.95823425 2.625700796248443 26.071290313811012
0.9580136 2.6314634276982973 26.160327261284035
0.957793 2.637244141595774 26.24964987102672
0.95757246 2.643043052260144 26.33920087407422
0.957352 2.648860133041541 26.42901166545892
0.95713156 2.6546955027503203 26.5190972188157
0.9569112 2.660549142918391 26.609494048527115
0.95669085 2.6664227850002216 26.700313188545433
0.95647055 2.67231484732841 26.79147317590779
0.9562503 2.6782254657668894 26.882967080291262
0.95603013 2.6841546364348026 26.974883686894795
0.95581 2.690102517572374 27.067187926098555
0.95558995 2.6960691000873007 27.159819122915728
0.9553699 2.7020561415866555 27.25279874491991
0.95514995 2.7080603889964765 27.346098068058353
0.95493 2.7140852250484975 27.439679867450696
0.9547101 2.7201290015244486 27.533568424621013
0.9544903 2.7261918525330433 27.62779906709725
0.95427054 2.732273771066669 27.72241817849597
0.9540508 2.738376567506612 27.817438263188443
0.95383114 2.7444969223738513 27.912803797920155
0.9536115 2.750638305287359 28.008546571118853
0.9533919 2.756799036873955 28.10455591407039
0.9531724 2.762979252651147 28.200973263211225
0.9529529 2.769178950224942 28.297697454494074
0.9527335 2.7753982568893014 28.394770096083654
0.9525141 2.7816388748302954 28.49229017071987
0.9522948 2.7878975686327143 28.590232785807675
0.95207554 2.7941777706193442 28.68884669988421
0.9518563 2.8004779925334806 28.788054073411363
0.95163715 2.8067982628151693 28.887791202301976
0.95141804 2.813138759159209 28.98799524176408
0.951199 2.819499498937393 29.08877649179872
0.95097995 2.8258824186326614 29.190087524268566
0.95076096 2.8322857955630147 29.29186550322834
0.9505421 2.8387080647387575 29.39420178211672
0.9503232 2.8451527617636767 29.497235222226816
0.95010436 2.8516201186839214 29.600815002831034
0.9498856 2.8581066050197443 29.704704904083886
0.9496669 2.8646141147139317 29.808872490531805
0.9494482 2.8711444012994916 29.91338187069898
0.9492296 2.8776958346848014 30.018233348712968
0.949011 2.8842683999827914 30.123488505714597
0.9487925 2.890862261545349 30.229166318959006
0.94857407 2.8974774107964807 30.335234436865882
0.9483557 2.904114006842881 30.441728793197285
0.9481373 2.910773862169887 30.548583981816442
0.94791895 2.9174553000752206 30.655737936186465
0.94770074 2.924156467031626 30.76319816992907
0.9474825 2.930881165948002 30.871067369092007
0.9472643 2.9376294006038384 30.979226555650133
0.9470462 2.9443975967079923 31.08761445265299
0.9468282 2.951187569362302 31.196271090786855
0.94661015 2.958001296869819 31.305181070687215
0.9463922 2.9648368885953635 31.414306249935223
0.94617426 2.9716944540839534 31.523679306024462
0.9459564 2.978573962837256 31.63331492313894
0.9457386 2.9854755397489994 31.743287931737797
0.9455209 2.992399171764401 31.853570642700152
0.94530314 2.9993468749076575 31.9640521148718
0.94508547 3.0063167149093304 32.07478426802055
0.94486785 3.013308810350409 32.18578980742141
0.9446503 3.020323130464595 32.2970205177365
0.9444328 3.0273597792323117 32.40846712692203
0.94421536 3.0344187234045092 32.52016845382128
0.9439979 3.0415020214748476 32.632130860482626
0.94378054 3.048607705742267 32.744334775989515
0.9435633 3.055733936890647 32.85682391868162
0.943346 3.0628846054171555 32.96962852538548
0.94312876 3.0700598502052174 33.082726760376694
0.9429116 3.07725570847722 33.196106433387
0.9426945 3.084476254270311 33.309746597855636
0.94247746 3.091717485923735 33.42364360665052
0.94226044 3.0989835103566685 33.53786516211195
0.9420435 3.106272312124419 33.652373383662514
0.9418266 3.113584016078498 33.767135273896464
0.94160974 3.1209185876014525 33.882191622865655
0.9413929 3.1282781749030453 33.997479925272245
0.9411761 3.1356607145672877 34.11298579973854
0.94095945 3.143064285202341 34.22871874770467
0.9407428 3.150492918353611 34.3447073270132
0.9405262 3.157944699388205 34.46095657765211
0.9403096 3.1654216514801834 34.57748605763096
0.9400931 3.172919786977468 34.6943324307095
0.9398766 3.180443207277656 34.81139683562595
0.9396602 3.187989954473334 34.92873789467825
0.9394438 3.1955600096166106 35.04639635893086
0.9392275 3.2031535062192766 35.164432659698605
0.9390113 3.2107704275397837 35.28268219105042
0.9387951 3.2184108703732437 35.40118639815003
0.9385789 3.226076941836304 35.52009625258622
0.9383628 3.2337666745677125 35.63938731159585
0.9381467 3.2414800634748446 35.7589936769768
0.9379307 3.249217225962829 35.87891452485653
0.93771476 3.2569781485498543 35.99908685322834
0.93749887 3.2647629297466474 36.11952440316879
0.937283 3.2725737146071228 36.24024090692429
0.93706715 3.2804084616944986 36.36132944505139
0.9368514 3.2882671882620094 36.48282233437246
0.9366357 3.2961500196992866 36.604692648868685
0.93642 3.3040569658651506 36.72693133553092
0.93620443 3.3119881545800838 36.84960766658445
0.93598884 3.3199458159176114 36.97279529831883
0.9357733 3.3279279221035303 37.0965985389659
0.93555784 3.3359345371921485 37.22108509802202
0.93534243 3.3439658618857826 37.34626892523757
0.9351271 3.3520219575390664 37.47205843276483
0.9349117 3.360105220879795 37.59825225314332
0.9346965 3.368211175195144 37.724765753233356
0.93448126 3.3763444280985944 37.851641747421176
0.9342661 3.3845027424090204 37.97895582395566
0.934051 3.3926862654761054 38.106720429039754
0.9338359 3.400895016217071 38.23498266648862
0.93362087 3.409131434713042 38.36370027709356
0.93340594 3.4173909698657705 38.49291757510225
0.933191 3.42567837948515 38.62274006036151
0.9329761 3.433991418847009 38.75324696353267
0.9327613 3.4423303045654867 38.884473089816304
0.93254656 3.4506950861518075 39.01631028123127
0.9323318 3.459088286015735 39.14877484011195
0.9321171 3.4675076264953812 39.28189119738057
0.9319025 3.475950955401099 39.41555340215503
0.93168795 3.4844229881687134 39.54979228700873
0.93147343 3.4929215612008457 39.68457387928397
0.9312589 3.5014490754272676 39.82001438555826
0.9310445 3.5100010044888608 39.956145950696204
0.9308301 3.518582146321264 40.09287564976362
0.9306158 3.527190310097021 40.23020308017578
0.9304015 3.5358255267247283 40.368051778040126
0.9301873 3.5444879772683344 40.50658837671227
0.9299731 3.553177722254675 40.64576804330119
0.92975897 3.561897377361092 40.785604775750144
0.92954487 3.570644580615586 40.92609661673509
0.9293309 3.5794170745021283 41.06718282088796
0.9291169 3.588219793959356 41.208927426212476
0.9289029 3.5970529612464572 41.351467144263374
0.92868906 3.605911739805035 41.4947879579614
0.9284752 3.6148012791278186 41.63878492083067
0.92826146 3.6237166697925964 41.783375592670644
0.9280477 3.632663060615693 41.92849830371728
0.92783403 3.6416379862018564 42.074158385426415
0.92762035 3.6506441484181824 42.220525518745696
0.9274068 3.6596765777228595 42.36757844052862
0.9271932 3.6687405248786247 42.51528501320024
0.9269798 3.6778309666549216 42.66365653556348
0.92676634 3.686953204631641 42.81281848633393
0.9265529 3.696107328313336 42.962878251061184
0.92633957 3.705288490988509 43.11380401327715
0.9261263 3.714499330649263 43.26573336091016
0.92591304 3.7237427443871054 43.418818064953655
0.92569983 3.7330162657535486 43.572812761324634
0.9254867 3.7423201514802598 43.72763116247774
0.9252736 3.75165446548574 43.88321421376676
0.9250606 3.7610194317133097 44.03953430299426
0.92484754 3.7704177310192604 44.19648962296401
0.9246346 3.779846914439635 44.35392658795353
0.92442167 3.78930699867158 44.511883046700746
0.9242088 3.7987981424222452 44.67032716933308
0.92399603 3.8083203660638123 44.82934968161682
0.9237833 3.8178738561658365 44.98899551558367
0.9235706 3.8274613313478323 45.14920454253985
0.9233579 3.837080287782706 45.30998444304277
0.9231453 3.8467307572921374 45.47135899294013
0.92293274 3.856412933588671 45.63344589488489
0.92272025 3.8661268776755096 45.796301267161915
0.92250776 3.875875533716581 45.95973408083497
0.9222954 3.8856534570725376 46.12389723931068
0.922083 3.895466361289453 46.2886670809122
0.9218707 3.905311508437056 46.45405799806897
0.92165846 3.9151891091070725 46.62002315399327
0.9214462 3.9251019522115254 46.786615974096435
0.9212341 3.935044680902132 46.95380956380417
0.92102194 3.945022888110988 47.121522880065825
0.92080986 3.955033954242949 47.2897310067654
0.92059785 3.965077884633514 47.45850684126344
0.92038584 3.975157690015561 47.62770537698424
0.92017394 3.985267678415584 47.79732415953974
0.91996205 3.9954137094393216 47.967470857904054
0.9197502 4.005592940689625 48.13818051102386
0.91953844 4.0158055657613545 48.30943554009567
0.9193267 4.026051589419736 48.481334319572234
0.91911507 4.036331217374789 48.65369374791395
0.9189034 4.0466473264100085 48.82656602812478
0.9186918 4.056997223723786 49.00002582903997
0.91848034 4.067377982873315 49.17411349964134
0.9182688 4.077798606892472 49.34868713651406
0.9180574 4.088250252113865 49.52369770568863
0.917846 4.098736054366036 49.69922265170113
0.91763467 4.109258955721342 49.87531549679736
0.91742337 4.119816211630886 50.05191883990748
0.9172121 4.130407786269771 50.22900507826526
0.91700095 4.141033875188763 50.406524466814595
0.91678977 4.151697438285453 50.58443171317911
0.9165787 4.162392624875268 50.7627211739445
0.91636765 4.173125433335383 50.94143225503512
0.91615665 4.183893005738142 51.12047168797871
0.9159457 4.194695295920246 51.299961715640286
0.9157348 4.205532485256679 51.479887850609764
0.91552395 4.216407607656204 51.66019119380751
0.9153131 4.2273177560823125 51.84087563504513
0.91510236 4.238262893947565 52.02194470482678
0.91489166 4.249243174161588 52.20337727102798
0.914681 4.260258557198887 52.38520084446344
0.91447043 4.2713092024878785 52.567397474148216
0.91425985 4.282398209980666 52.75003494713235
0.9140493 4.293522623904011 52.93309287903079
0.91383886 4.304682413992213 53.116670410296
0.91362846 4.315877783796005 53.30080237064527
0.9134181 4.327108704796809 53.485351952286734
0.91320777 4.338378546245021 53.67035928882713
0.9129975 4.349684084787731 53.85574496209957
0.91278726 4.3610255084459935 54.041766528324445
0.9125771 4.372402806604329 54.228175624074964
0.912367 4.383816125618582 54.41492046321147
0.9121569 4.39526867624899 54.60204384761593
0.9119469 4.406754101131169 54.78950330498406
0.9117369 4.41827888586005 54.97730609481392
0.911527 4.429839897616432 55.16544072489929
0.91131705 4.441440404823365 55.353951904770796
0.91110724 4.4530739613764325 55.54294478121823
0.91089743 4.4647471886447745 55.73245039942627
0.91068774 4.476453608152281 55.92247377892424
0.91047806 4.488199885687702 56.112882789050865
0.91026837 4.499986158381038 56.30367495677984
0.9100588 4.5118057263151625 56.494868439270576
0.9098492 4.523665436863462 56.68646711438567
0.9096398 4.5355585369055 56.878427475599054
0.9094303 4.547491923914272 57.07083958822065
0.9092209 4.559465621635638 57.263635783217396
0.90901154 4.571472937343241 57.45688552504068
0.9088023 4.583517293772829 57.65058682093822
0.908593 4.59560225939612 57.84467951136898
0.9083838 4.607724399362878 58.03919615280055
0.90817463 4.619883844043369 58.23407831974603
0.9079655 4.632084052697358 58.429318064645834
0.90775645 4.644318191819041 58.624943245259246
0.9075474 4.656593232973806 58.8209615470232
0.90733844 4.668905803261861 59.017315927995284
0.9071295 4.681255887381822 59.214027503498684
0.9069207 4.693643600478556 59.41107834690427
0.9067118 4.706072468786368 59.60839421644834
0.9065031 4.718535489653028 59.80605427253787
0.90629435 4.7310397799934 60.00401786974152
0.90608567 4.743581860346498 60.20228180472979
0.90587705 4.756161731277845 60.400849197250814
0.90566844 4.76878309934355 60.59996173955761
0.90545994 4.781438804877235 60.79961064134493
0.90525144 4.7941362146591215 60.99980134745194
0.905043 4.8068717514858195 61.20046857969867
0.9048346 4.819645522567492 61.4015241951156
0.90462625 4.8324612113938015 61.60294368640194
0.904418 4.845311565223678 61.804702795274004
0.90420973 4.858203956451175 62.00675917045128
0.90400153 4.871134768293752 62.20912177893301
0.9037934 4.884104023704289 62.41187722417905
0.90358526 4.897115556790149 62.615243480012374
0.90337723 4.910161980742812 62.819144140698846
0.9031692 4.923250884625667 63.0234568955375
0.90296125 4.936378544629526 63.22811452255331
0.90275335 4.9495450413892 63.43307051553082
0.90254545 4.962754172483017 63.638474791677794
0.9023377 4.975998484601426 63.844411333661434
0.9021299 4.989285628499556 64.0509783108596
0.90192217 5.0026119793644215 64.25842724271362
0.9017145 5.015977676121493 64.46709579545508
0.90150684 5.029386843040966 64.67667077991452
0.9012993 5.042831839703641 64.88682818439803
0.90109175 5.056320546008402 65.09759481544852
0.9008843 5.069849148933565 65.30907643621197
0.90067685 5.083417861213926 65.52151986851204
0.9004695 5.097026773754509 65.73461866357617
0.9002621 5.110679964025554 65.94835428124684
0.9000548 5.124373604617684 66.1630726522642
0.89984757 5.138107973720145 66.37911499342931
0.8996404 5.151883226172522 66.59603201739951
0.89943326 5.165699533700435 66.81359654031704
0.8992261 5.179560981654564 67.03217100592408
0.8990191 5.193459792493335 67.2513457291718
0.8988121 5.207404005402238 67.47103225072067
0.89860517 5.221389732288221 67.6911323783742
0.8983982 5.235421047410784 67.91185954823449
0.8981914 5.249490019735552 68.13320177947305
0.89798456 5.263604820943766 68.35528107915894
0.8977778 5.277761567424066 68.57799540249287
0.8975711 5.291960299437183 68.80123577948574
0.8973644 5.306205248544855 69.0248874795744
0.8971578 5.320488201439415 69.24897222141392
0.8969512 5.334817523162053 69.47346477582605
0.89674467 5.349189096449275 69.69856936314763
0.8965382 5.363603097092197 69.92418719723398
0.8963318 5.378059533592473 70.15055506362853
0.8961254 5.392562833311992 70.37777692198033
0.895919 5.407108857226623 70.60573581323759
0.89571273 5.421697822726496 70.83430205727706
0.8955065 5.436329732076836 71.063637206163
0.8953003 5.45100482888018 71.29370769513494
0.89509416 5.4657273885701105 71.52461343693471
0.89488804 5.480493439638001 71.75649972417938
0.894682 5.495303047512254 71.98941649622097
0.894476 5.510156502228064 72.22319641352284
0.89427006 5.52505382951454 72.4577784611715
0.8940641 5.539999593558816 72.69304871728094
0.8938583 5.554985149361735 72.92912171057361
0.89365244 5.570023776856664 73.16581825585251
0.8934467 5.58510242291319 73.40352178185434
0.893241 5.600225771967609 73.64216262463135
0.8930353 5.615398215046717 73.88151986934065
0.89282966 5.630615640865971 74.12183498377766
0.8926241 5.645878089493798 74.36305468575621
0.89241856 5.6611858354635345 74.605100386159
0.8922131 5.6765388846163845 74.84784693330054
0.89200765 5.691941959129079 75.09150493335376
0.89180225 5.707390628411345 75.33583357183079
0.8915969 5.722885118939057 75.58099697735994
0.89139163 5.738425463346841 75.82688636719199
0.89118636 5.754016408543817 76.07348656675445
0.8909812 5.769648917653014 76.32090213667618
0.89077604 5.78533233155508 76.5691397651484
0.89057094 5.801062115130055 76.8180793063624
0.89036584 5.8168430816691385 77.06762969361513
0.89016086 5.832666021591992 77.31770655291767
0.8899559 5.848540342363617 77.56833166304332
0.88975096 5.864461392022343 77.81945135713852
0.8895461 5.880429401062619 78.07141753483135
0.8893413 5.896444386770583 78.32420202396347
0.8891365 5.912511295975177 78.57783549206961
0.88893175 5.9286254707370265 78.83223539839935
0.88872707 5.944787211473149 79.08787612759835
0.88852245 5.960996600333778 79.34453880707734
0.8883179 5.977253919411886 79.60203479020326
0.8881133 5.993563939154396 79.86032722329081
0.8879088 6.009922173873655 80.119535964779
0.8877044 6.026328670694313 80.37964196329753
0.8875 6.042783663959099 80.6403066424159
0.88729566 6.0592871185011505 80.90147923558176
0.88709134 6.075844040229105 81.1631450324974
0.8868871 6.092449575757914 81.42527905517831
0.88668287 6.109103896225253 81.68788967939919
0.8864787 6.125806969822536 81.95106048649691
0.8862746 6.14256387880651 82.21477659068178
0.88607055 6.159364816162257 82.47916491503494
0.8858665 6.1762198017350745 82.74393593263373
0.88566256 6.193123841473407 83.00904510397642
0.8854586 6.210082039898046 83.27436704551285
0.88525474 6.22708438599101 83.54012214759096
0.8850509 6.244141016776482 83.80624796427
0.8848471 6.261246857625936 84.07272854496031
0.8846434 6.2784020892611005 84.33951993310117
0.88443965 6.295611629638104 84.60650791472094
0.88423604 6.312865544704638 84.87371542164267
0.8840324 6.330173824823055 85.14110824401708
0.8838289 6.347531551908927 85.40878177416695
0.8836253 6.364943731141182 85.67665579888745
0.8834219 6.382400284616461 85.94481664421262
0.88321847 6.399911377268099 86.21337712513115
0.8830151 6.417472064850126 86.48251462222396
0.8828118 6.435082321842813 86.7521350558969
0.88260853 6.45274229287374 87.02192691555113
0.8824053 6.470457063225384 87.29185672335826
0.88220215 6.488216337062068 87.56190681026551
0.881999 6.506030428319001 87.83202133706214
0.8817959 6.523899451793526 88.1023360539876
0.88159287 6.541812828344504 88.37274448708223
0.88138986 6.559781171110485 88.6433542094573
0.88118696 6.5777938302292345 88.91409369021638
0.880984 6.595866798677752 89.18498217606299
0.8807812 6.61398405571706 89.45608435265868
0.8805784 6.632151044059987 89.72736565754658
0.8803756 6.650373006982469 89.9989110358996
0.8801729 6.668644733648495 90.27056189157643
0.87997025 6.686966099745111 90.54249799481379
0.87976766 6.705337256755833 90.81459456667403
0.87956506 6.723763489967912 91.08682365395407
0.8793625 6.742239516960533 91.35922320889473
0.87916005 6.760765210076814 91.6317312523433
0.8789576 6.779340682780145 91.904346817168
0.8787553 6.797965797310792 92.17699757570874
0.8785529 6.816646143539064 92.44964727651494
0.8783506 6.835376078662305 92.72221719322104
0.8781484 6.8541556774057915 92.99481566223898
0.8779462 6.872984807287417 93.26751223935811
0.877744 6.891869136872955 93.54028615634004
0.8775419 6.9108029826398285 93.81317516783453
0.87733984 6.9297864499343484 94.08609894063889
0.87713784 6.948819381519449 94.35888322700643
0.8769359 6.967901821395546 94.63153428969193
0.87673396 6.9870392669258 94.90416189361535
0.8765321 7.006226148527055 95.17677273610025
0.87633026 7.025462326815709 95.44926366900124
0.8761285 7.044747835091415 95.72163723221199
0.87592673 7.064088245229302 95.99389468755585
0.8757251 7.0834721672512675 96.26620364490698
0.87552345 7.102910947283672 96.53828887554225
0.8753218 7.122404597529679 96.81015426626863
0.8751203 7.141941457894956 97.08178578962783
0.87491876 7.161533070568668 97.35324906266762
0.87471735 7.181167715408846 97.6245384008329
0.8745159 7.200862840947453 97.89557759547745
0.87431455 7.220600820025952 98.1663605044215
0.87411326 7.24038748241351 98.43698411198939
0.873912 7.260228556777221 98.70737000019612
0.87371075 7.280118184427472 98.97762036622738
0.8735096 7.3000562376151095 99.24778781941478
0.8733084 7.320048658112036 99.51769367966163
0.8731074 7.340083421981077 99.78732539186687
0.8729063 7.360172414371682 100.05666507818383
0.87270534 7.380309507191428 100.32576617297124
0.8725044 7.400494716599447 100.59447696369992
0.8723035 7.4207338243299095 100.86279720686909
0.8721026 7.441020839616505 101.13073952312058
0.8719018 7.461355555111704 101.3984278635944
0.87170106 7.481738007377555 101.66585295916666
0.8715004 7.502167985449267 101.93294960665126
0.8712997 7.522651604105927 102.19982631096337
0.87109905 7.543182582707286 102.46628377565565
0.8708985 7.563760919928616 102.73230040056252
0.870698 7.584386382919473 102.99795836394134
0.87049747 7.605065146469706 103.26331840774148
0.8702971 7.625784698031285 103.52842967520843
0.8700967 7.646557417715411 103.7932619777681
0.8698963 7.66738310588755 104.05774240255055
0.869696 7.688249405145069 104.32189216907314
0.86949575 7.709168507261746 104.58567508327374
0.86929554 7.730134212508417 104.84899691891452
0.8690954 7.751146267301623 105.11179215563344
0.8688953 7.7722046610479225 105.3741339101092
0.8686952 7.793315444417774 105.63599125660649
0.86849517 7.814472330115575 105.89743083484454
0.8682952 7.8356751010283885 106.15853468984236
0.8680953 7.856923774053528 106.4193061170389
0.8678954 7.878218136248538 106.67969016885887
0.86769557 7.89956454069754 106.93955220701804
0.8674958 7.920956396577037 107.19898007178155
0.86729604 7.942393706724873 107.45803916568315
0.8670963 7.9638826692399185 107.71671334609378
0.8668967 7.985410446652375 107.97492755034136
0.8666971 8.006989686191575 108.23282233386169
0.8664975 8.028613956503566 108.49034010414856
0.866298 8.050283058821554 108.7474833164663
0.8660985 8.072003472063741 109.00429550508797
0.8658991 8.093768522756267 109.26062092180705
0.8656997 8.115578172044124 109.51651733874634
0.8655004 8.137432229965347 109.7720738410467
0.86530113 8.15933067420574 110.02719840070937
0.8651019 8.181279871724659 110.28185767528751
0.8649027 8.203273224355328 110.5361261642594
0.86470354 8.225310556271983 110.78997375526356
0.8645044 8.247398436803817 111.04348156932515
0.8643054 8.269523470519967 111.29649654299816
0.86410636 8.291698845543955 111.54908494536929
0.8639074 8.31391776234085 111.80125879483461
0.8637085 8.336180176196017 112.05310456046855
0.8635096 8.358492619632464 112.30455634107743
0.86331075 8.38084834974091 112.55553041626673
0.863112 8.403247212059544 112.80621250695786
0.86291325 8.425689160921054 113.05647940586074
0.8627146 8.448174017454546 113.30618774005113
0.8625159 8.470708462006693 113.55544816446637
0.8623173 8.493285576452577 113.8042231290667
0.8621188 8.51590528366782 114.05251210927528
0.86192024 8.538574219178695 114.30033082178286
0.8617218 8.561278696282427 114.54777854845356
0.8615234 8.584032218715556 114.79486179448281
0.861325 8.606827891770067 115.04148416547605
0.86112666 8.629672420193542 115.28754023956462
0.8609284 8.652551950892299 115.53304197895092
0.8607302 8.675480088873972 115.77798888097763
0.860532 8.69844982941835 116.0223790806488
0.86033386 8.721461017782483 116.26621348006074
0.86013573 8.744520472934823 116.50949807161874
0.8599377 8.767614150728283 116.75214472994833
0.8597397 8.790755832889865 116.99423318791129
0.8595417 8.813945386701834 117.23581557575109
0.8593438 8.837168734942379 117.47676415690009
0.85914594 8.860439692811866 117.71710827167351
0.8589481 8.883751145598257 117.9569307110908
0.85875034 8.907102934513242 118.19614261070484
0.85855263 8.930494932007804 118.43477090168591
0.8583549 8.953934041941936 118.67282361483957
0.8581573 8.977413083762828 118.9102461261634
0.8579597 9.000931894312489 119.14718530597168
0.85776216 9.024490381431333 119.3836410733068
0.8575646 9.048095510003476 119.61957532695963
0.8573672 9.071732938250745 119.85507854053542
0.85716975 9.095423945442242 120.09001769527357
0.8569724 9.119146973183692 120.32447961150741
0.8567751 9.142909034924022 120.55837934525421
0.8565778 9.166717193948351 120.79173337198466
0.8563806 9.19056412479279 121.02459228353128
0.8561834 9.214449720078365 121.25687694809228
0.85598624 9.238381049559253 121.48862380534541
0.8557892 9.262343540536387 121.71988214893457
0.85559213 9.286351539092555 121.950599437388
0.8553951 9.310404954274066 122.18074104653779
0.85519814 9.334489071541348 122.4103394520849
0.8550012 9.358618365884379 122.63934093951029
0.85480434 9.382785361515273 122.86776288674182
0.8546075 9.406989967858875 123.09563350776729
0.85441077 9.431231989712828 123.32281853456563
0.854214 9.455518659000193 123.54921024284397
0.8540173 9.479842395321027 123.77481566018992
0.8538207 9.504203086220251 123.99976129386688
0.8536241 9.528600514439404 124.22401293233357
0.8534275 9.553041991534684 124.44760620019873
0.8532311 9.577512472292687 124.67051517299566
0.85303456 9.602034144625845 124.89264686438361
0.85283816 9.626584453363721 125.11407227447705
0.8526418 9.651170767579027 125.33486043310569
0.8524455 9.675800329784177 125.55503730028545
0.8522492 9.700465595553583 125.7744120000503
0.852053 9.725166293978827 125.99295508804639
0.85185677 9.749909832548393 126.21062508964872
0.8516606 9.774688431212422 126.42760274766425
0.8514645 9.799502041894597 126.64394258532943
0.8512685 9.824350394179522 126.8594847652187
0.8510725 9.849233413732403 127.07435889601537
0.8508765 9.874158436030696 127.28858756515542
0.8506806 9.899117825660497 127.5021030478084
0.8504847 9.924111317644071 127.71481528693474
0.85028887 9.949146450013147 127.9268419919569
0.85009307 9.974215360269032 128.13818929035142
0.8498974 9.999310350665798 128.34886310132651
0.84970164 10.024454102340075 128.5587327898251
0.849506 10.049623574634486 128.76800151650514
0.8493104 10.07483388523726 128.9766648911505
0.84911484 10.100077298702349 129.18468732661594
0.84891933 10.125353582270261 129.39206147629721
0.8487239 10.150662675778122 129.598887867861
0.84852844 10.176012093928112 129.8050607230966
0.84833306 10.201394037833728 130.01062608332154
0.84813774 10.226808293960524 130.21556875920743
0.8479425 10.252254783266567 130.41984428737715
0.8477472 10.277741066312405 130.62348195426938
0.847552 10.30325929254096 130.82651572412007
0.84735686 10.328809253199458 131.02889516834207
0.84716177 10.354390847869505 131.23050639946845
0.8469667 10.380011661206861 131.43116801500173
0.84677166 10.405663714394683 131.6309585679909
0.8465767 10.431346778823812 131.82996489071223
0.8463818 10.457060724352221 132.02815617416098
0.8461869 10.482813206900975 132.22564949430603
0.845992 10.50859624775102 132.42240461137376
0.84579724 10.534409630500043 132.61845549589071
0.8456025 10.56025324573962 132.81375615505078
0.8454078 10.586134803689664 133.00843286797817
0.8452131 10.612046292109559 133.202346600107
0.8450185 10.637987485664851 133.3955863304694
0.84482396 10.663958302350112 133.5882348597074
0.8446294 10.689966500253364 133.7801095419075
0.844435 10.715996013597492 133.97121004712946
0.8442405 10.74207057385208 134.16142957357275
0.8440461 10.768166056782263 134.35081501954105
0.8438518 10.794290241402486 134.53936111656043
0.8436575 10.82045098418739 134.72693731040945
0.84346324 10.8466400331059 134.9135938783913
0.843269 10.87286526526084 135.0992696853041
0.84307486 10.899110335200225 135.28400626705618
0.8428807 10.925391199207315 135.46778950582978
0.84268665 10.951699555591134 135.65076111125427
0.8424926 10.978043371736499 135.83291711575785
0.8422986 11.004406216098714 136.01413282961744
0.8421047 11.030804145658314 136.19440136346836
0.8419108 11.057228799567437 136.37380347608956
0.84171695 11.083680053964281 136.55236584365977
0.8415231 11.110165812802638 136.73011455319565
0.84132934 11.136677817282918 136.90701739402076
0.8411356 11.163215822774566 137.08308161177385
0.84094197 11.18977970289419 137.25824618589238
0.8407483 11.216377406337825 137.4327520590669
0.8405547 11.24300068478876 137.60669218272884
0.8403612 11.269649334179537 137.77999294148213
0.8401677 11.296323282720765 137.9527149112943
0.8399742 11.323030559058926 138.12480374060448
0.8397808 11.349762851349059 138.29615729297905
0.83958745 11.37651994731684 138.46694470032523
0.83939415 11.403301786903453 138.6371485315252
0.83920085 11.43011643768242 138.80675137269574
0.8390077 11.45694728676758 138.97576633403682
0.83881444 11.483818988482657 139.14413977523995
0.8386213 11.510706594130761 139.31191293399968
0.8384282 11.53762652207409 139.47914690610557
0.8382352 11.56456208597156 139.6459089081043
0.83804214 11.591538093995922 139.8121539974883
0.8378492 11.618529491009298 139.97789892310385
0.83765626 11.64555279470765 140.1430723823646
0.8374634 11.672599558046647 140.30751258184873
0.83727056 11.69966957806427 140.47118976411383
0.8370778 11.726762742176998 140.6343113875146
0.83688504 11.75388728118645 140.79686738034775
0.83669233 11.781034712298613 140.95879856012283
0.8364997 11.808204866334396 141.1201281338029
0.8363071 11.835397638198954 141.28081431268652
0.8361145 11.862621286882204 141.44096139113603
0.835922 11.889867302308014 141.60052049410896
0.83572954 11.917135521812716 141.75957519272362
0.8355371 11.944434325601016 141.91808654892458
0.83534473 11.971746628515703 142.07600231658222
0.8351524 11.999089274270581 142.23334894575612
0.8349601 12.026453624738886 142.39013426841873
0.8347678 12.053848095148734 142.54637223782728
0.8345756 12.081264024081337 142.70206940698804
0.8343834 12.108701353143738 142.85723710793377
0.8341913 12.136159895977983 143.01185967373664
0.8339993 12.163639595664167 143.16597438666332
0.83380723 12.191148816024773 143.31957725984344
0.83361524 12.218678967194833 143.47267571263492
0.83342326 12.24623843487191 143.6253018054317
0.8332314 12.273810057738578 143.77742232981075
0.8330395 12.301410788891454 143.929035542916
0.8328477 12.329032002473284 144.08007963869065
0.83265597 12.35667350848609 144.23055483119543
0.8324642 12.384343853700848 144.38053559330243
0.8322725 12.412034259426314 144.52998102146483
0.8320809 12.439744678575881 144.67887619053124
0.83188933 12.467474912818513 144.82724842738602
0.83169776 12.495233563102767 144.9751071209012
0.83150625 12.523011797411394 145.12245013897714
0.8313148 12.550809589443752 145.26922141420857
0.8311234 12.578626717415471 145.41544551599299
0.830932 12.606471829938325 145.5611379977119
0.8307407 12.634336037825461 145.70625643688157
0.8305494 12.662219326329062 145.85083695069406
0.8303582 12.690121459298517 145.99481884335054
0.830167 12.718051128257553 146.138266846491
0.82997584 12.745999396585765 146.2811456546878
0.82978475 12.773966260936557 146.4234434954243
0.82959366 12.801960206452804 146.5652835035032
0.8294026 12.829972539321394 146.70666287776976
0.82921165 12.858003021292369 146.8476091379582
0.82902074 12.886051692528811 146.98812255139677
0.8288299 12.91411830830912 147.12814740465254
0.82863903 12.942211670614526 147.26764730023717
0.82844824 12.970322748910945 147.4066243132926
0.82825744 12.998460368808134 147.54503893556887
0.82806677 13.026606669277795 147.6829300434074
0.8278761 13.054779298111823 147.82031805635776
0.8276855 13.082969176134629 147.95725918383957
0.82749486 13.111185201910923 148.09369128685586
0.82730436 13.139409428376903 148.22959767732274
0.82711387 13.167659589241664 148.36496306887437
0.82692343 13.195926526744243 148.4996084526983
0.826733 13.224219140725713 148.633623704173
0.8265427 13.252519396229218 148.76707813732207
0.82635236 13.280845097450154 148.899938586064
0.82616204 13.309195927772604 149.03220492684565
0.82597184 13.337554200936259 149.1639147465554
0.82578164 13.365937360964375 149.29488496644672
0.8255915 13.394336559696182 149.4252113874334
0.8254014 13.422751463523822 149.5547572610583
0.82521135 13.451191017738939 149.6836280185845
0.8250213 13.479645994028493 149.8119340165064
0.82483137 13.508116447639415 149.93954767305115
0.82464147 13.536602045241379 150.06657465675397
0.82445157 13.56511180939889 150.1929719930024
0.8242617 13.593636452910209 150.3186335184523
0.82407194 13.62217603012648 150.44374423529422
0.8238822 13.650730234818981 150.56841279542093
0.8236925 13.679308143892579 150.69249195970568
0.82350284 13.70790045649139 150.81609245939467
0.82331324 13.73650728299974 150.93928710477675
0.8231237 13.765128318679459 151.06204576620303
0.82293415 13.79377268422866 151.18428920370536
0.82274467 13.822431045778456 151.30596499019575
0.8225552 13.851112517760141 151.4271247511414
0.8223658 13.879798738208402 151.5477818653149
0.82217646 13.908507872380026 151.66807250159886
0.82198715 13.937230597698255 151.78789987808167
0.8217979 13.965967012900187 151.907286879835
0.82160866 13.994725880447731 152.02617205045414
0.8214195 14.02349822462529 152.14456243156383
0.82123035 14.052283764069129 152.26254547383544
0.8210412 14.081091663669385 152.38004835216333
0.8208522 14.109903481296284 152.4970925281814
0.8206632 14.138737465198318 152.61366217343905
0.82047427 14.167584253035116 152.72982966647922
0.8202853 14.196453033499429 152.84549696554038
0.82009643 14.22533441988816 152.96070450926166
0.8199076 14.254228499191846 153.07551525683564
0.81971884 14.283135005687178 153.1899301396185
0.81953007 14.31206314799179 153.30380879666447
0.81934136 14.341003512913307 153.417232017566
0.8191527 14.369956186535164 153.53027642287344
0.8189641 14.398920907565401 153.64292057302598
0.81877553 14.427906915233542 153.75511328858872
0.818587 14.456904785499958 153.8668484415867
0.81839854 14.485914589946526 153.97816934696874
0.81821007 14.514945255934482 154.0890787451688
0.8180217 14.543978492061065 154.1996097499745
0.81783336 14.573032434955916 154.3097401285564
0.817645 14.602107152491355 154.41940802034412
0.8174568 14.631183996591759 154.52871220374007
0.81726855 14.660281460466914 154.63764851734507
0.8170804 14.689390091160956 154.74616924745962
0.8168922 14.718519183302112 154.85425912106504
0.81670415 14.747650024099599 154.9619110796886
0.8165161 14.776801151912107 155.06913635223898
0.81632805 14.805972322238338 155.1759631772984
0.8161401 14.83514512938418 155.28244496414717
0.8159522 14.864337828797147 155.38855809509857
0.8157643 14.893541244150162 155.4941595135853
0.8155765 14.922755098302916 155.59931492769292
0.8153887 14.95198875232759 155.70405854006503
0.8152009 14.981232661921311 155.80839299275198
0.81501323 15.010486930747742 155.91233806575275
0.8148256 15.039751278968387 156.01587731917115
0.81463796 15.069035116324573 156.1190240245672
0.8144504 15.098328858283516 156.22176178086517
0.81426287 15.12763262352381 156.32408713418417
0.81407535 15.156955429505857 156.42596492238528
0.8138879 15.186288073353953 156.52736725650647
0.8137005 15.215630245547736 156.62834551773545
0.81351316 15.244982070302774 156.72888271627792
0.8133258 15.274352577895973 156.82897639543916
0.81313854 15.30373255254464 156.92860041645525
0.8129513 15.33312167582116 157.02782124412795
0.81276417 15.362520094085479 157.12667325298221
0.812577 15.391936858743179 157.2251032502335
0.8123899 15.421362737664086 157.322985924902
0.8122029 15.450797387077598 157.42042719725055
0.81201583 15.48025034780225 157.51746741873947
0.81182885 15.509711910011603 157.61413903151197
0.81164193 15.539182232894403 157.7103819166488
0.8114551 15.568660978669486 157.80621822129353
0.8112682 15.59815772494776 157.90168054189408
0.8110814 15.627662731472235 157.99672218125824
0.81089467 15.65717615369576 158.09132183433624
0.8107079 15.686707085963201 158.1855649585614
0.8105213 15.7162368425686 158.2794578498874
0.8103346 15.745793405790556 158.37299097021668
0.81014806 15.775348630083455 158.46619825628062
0.8099615 15.804921093582278 158.5589741269166
0.80977505 15.83449202997845 158.65136741577908
0.80958855 15.864089510020687 158.74339301198833
0.80940217 15.893685289367948 158.834985418261
0.8092158 15.923297995969458 158.9261175222549
0.80902946 15.952918258637824 159.0166737625828
0.8088432 15.982545772126542 159.10678061958237
0.80865693 16.012190125622947 159.19644722373818
0.8084707 16.041841547232252 159.28564096611373
0.8082846 16.0715001336046 159.37436691501358
0.8080985 16.10116560068635 159.46268673827936
0.8079124 16.130847556507597 159.55056737442882
0.8077264 16.16053621955829 159.63804723830563
0.8075404 16.19023169734271 159.7251411702818
0.80735445 16.219943241547043 159.81181098618717
0.80716854 16.24966143238516 159.89812956288142
0.8069827 16.279386008779554 159.98403334630868
0.8067969 16.309117059525914 160.0694981945087
0.8066111 16.338863865902873 160.15458232131718
0.8064254 16.36861698574488 160.2393149407904
0.8062397 16.39837616043696 160.3235900064009
0.80605406 16.4281510164517 160.40725284171754
0.8058685 16.457922137243052 160.490371788965
0.8056829 16.487718290810115 160.57294201938964
0.8054974 16.517510486259667 160.65512165899395
0.8053119 16.547317986027778 160.73682735889813
0.8051265 16.57713090699628 160.81804481015052
0.8049411 16.606949368565562 160.89885010054184
0.8047558 16.63677306312824 160.97911612614436
0.8045705 16.666611690984904 161.0588985581951
0.80438524 16.696455349517187 161.1382467372108
0.8042 16.726313781228978 161.2171668893133
0.80401486 16.756167456259178 161.29566409587972
0.8038297 16.786035744046494 161.37377372914472
0.80364466 16.815908714514116 161.45149355427398
0.8034596 16.845796150886557 161.52876051298202
0.8032746 16.875688097625755 161.6056029770116
0.8030896 16.905584715915452 161.6821544594951
0.8029047 16.93548570200536 161.758364543449
0.80271983 16.965400870854307 161.83426198516958
0.802535 16.995320272956228 161.90979662629547
0.8023502 17.025244070242195 161.98501396196662
0.8021655 17.055171958074745 162.0598994830009
0.8019808 17.085113767103582 162.13442055185794
0.80179614 17.11505952400055 162.20860763027673
0.8016115 17.145019071528722 162.2825072651256
0.80142695 17.1749727704889 162.35608367785525
0.8012424 17.2049401310283 162.42934002721347
0.8010579 17.2349208610625 162.5021999544566
0.80087346 17.264895741626166 162.57476062591374
0.80068904 17.29488386900769 162.6470089463043
0.8005047 17.324875691074098 162.7188574954734
0.8003204 17.354870920482256 162.79033180856462
0.8001361 17.384879391605214 162.86145857157365
0.79995185 17.4148911294618 162.93227421271337
0.7997677 17.444906270618155 163.0027287174527
0.7995835 17.474934252600242 163.07277810994515
0.7993994 17.504965479265437 163.14247550163012
0.7992153 17.534999677357924 163.21176536104937
0.7990313 17.56503695689924 163.28064769107317
0.7988473 17.5950867832871 163.34917641943105
0.7986634 17.625139541158696 163.41731729189758
0.7984795 17.65519495606864 163.48506773422736
0.7982956 17.685262892707225 163.55241596135616
0.79811186 17.715323577687514 163.61943404104716
0.79792804 17.745406404341797 163.68607336388365
0.79774433 17.77548182508717 163.75243153873527
0.79756063 17.80556952157807 163.818450151821
0.797377 17.835659429165098 163.88413547084016
0.7971934 17.865751720261713 163.9494828201787
0.7970098 17.89585585279149 164.0144673077955
0.79682636 17.92595245219062 164.0791210868055
0.79664284 17.95607053991054 164.14346378056075
0.79645944 17.98618096211773 164.20747675545718
0.79627603 18.016302965757063 164.2711453374909
0.7960927 18.046426948518192 164.33446172120009
0.7959094 18.076552582893925 164.3974551149965
0.7957261 18.106689861348823 164.46006527063903
0.7955429 18.13682864137801 164.52221973918108
0.79535973 18.166969081439312 164.58385540216233
0.7951766 18.197110829018115 164.64509345611538
0.7949935 18.22726389790936 164.70604936878786
0.7948105 18.257418145052306 164.76669951675743
0.7946274 18.28758360232817 164.8270202649399
0.7944445 18.317740278562297 164.8870081586566
0.7942616 18.34790804028909 164.94668684617335
0.79407865 18.378086550697446 165.00605130548368
0.79389584 18.408256351277153 165.06502186281028
0.79371303 18.43843676047605 165.1236805297793
0.7935303 18.46861816570638 165.18205009905387
0.79334754 18.49881006659708 165.24009307259524
0.7931649 18.528992986891698 165.2978380750321
0.7929823 18.559186282634904 165.35527581583676
0.79279965 18.58939018586626 165.41245077794332
0.79261714 18.619584641316422 165.46932415400605
0.79243463 18.649789590876306 165.5259117285991
0.7922522 18.679994834092128 165.58223759106804
0.79206973 18.71021046797397 165.63824629131074
0.79188734 18.74042627108127 165.69386597275988
0.791705 18.770642455099054 165.74923722191264
0.79152274 18.800858687907983 165.8042978965186
0.7913405 18.831085067036025 165.85905701699514
0.79115826 18.861311375659398 165.91352456474888
0.7909761 18.891537824912756 165.9676647739178
0.79079396 18.921773974533508 166.02150446717744
0.79061186 18.95201013456575 166.0749844062573
0.79042983 18.982245969291874 166.12814387474478
0.79024786 19.012481685430075 166.18104399266542
0.7900659 19.042726872509377 166.233651529636
0.789884 19.072971820733805 166.28592041641178
0.7897021 19.103216208235573 166.3379076223223
0.78952026 19.133470154736223 166.389609700396
0.78933847 19.163723426863484 166.44103876122696
0.78915673 19.19397623393143 166.49219206695008
0.788975 19.224238181859263 166.54309825969432
0.7887933 19.254499564693393 166.5937603815212
0.7886117 19.284760059985935 166.6441534879319
0.78843015 19.315019883858668 166.69425934098103
0.7882486 19.34528863881137 166.7440042982108
0.7880671 19.375556587944253 166.79341637755732
0.78788567 19.4058233950488 166.84247563470214
0.7877042 19.43609921449741 166.89126359231506
0.78752285 19.46637377329491 166.93976159965885
0.78734154 19.496647290499002 166.9879983876831
0.7871602 19.52692939129804 167.03594036440185
0.786979 19.557200378261488 167.08357800983305
0.78679776 19.58748979138678 167.13088413237688
0.7866166 19.61776796283772 167.17792253290168
0.7864355 19.648054496515236 167.22469120142625
0.7862544 19.678339642221957 167.2712065446218
0.7860734 19.70862307420134 167.3173090030398
0.78589237 19.738914951355337 167.36311935735313
0.7857114 19.769204992335858 167.40866552087792
0.7855305 19.799493397302047 167.45393326166575
0.78534967 19.829779859203292 167.49895872014497
0.7851688 19.86007456680264 167.54370537440545
0.78498805 19.89036722800789 167.58819716627383
0.78480726 19.92066804188029 167.63249487047395
0.78462654 19.95096671908594 167.6765353895864
0.7844459 19.98126346567018 167.7203179762255
0.7842653 20.011557970511404 167.76377806955378
0.7840847 20.041860424379085 167.80698632597253
0.78390414 20.072160531574973 167.8499929511629
0.78372365 20.102458506830956 167.8927691455378
0.7835432 20.132754045016817 167.93532157057973
0.7833628 20.163057365022656 167.97759125821932
0.78318244 20.193358139566477 168.01953724300984
0.7830021 20.22366658473873 168.0612082038305
0.7828218 20.2539723763526 168.10270099835682
0.78264153 20.284275747274272 168.14400790024885
0.78246135 20.314576383729467 168.18509119860997
0.78228116 20.344884542584456 168.22597302121005
0.78210104 20.375189883352057 168.26667238247063
0.78192097 20.405492646047012 168.30715965606686
0.7817409 20.435802540657086 168.34743372062937
0.7815609 20.466109769866215 168.38748740312272
0.78138095 20.496414012509817 168.4272882695126
0.78120106 20.526715494399006 168.46689412281106
0.7810212 20.55702394711124 168.50629284750778
0.78084135 20.587329558234767 168.54548906642086
0.7806615 20.617642066995494 168.58447568391915
0.7804818 20.647941594421933 168.6231906452507
0.7803021 20.67824792735118 168.66167721094513
0.7801224 20.70856128316997 168.69987801518553
0.7799428 20.73886123930597 168.73787244755738
0.7797632 20.769168129029353 168.77561135425265
0.77958363 20.799481640851134 168.81310861974475
0.77940416 20.829781874675014 168.85039089797974
0.7792247 20.860088647290702 168.88743759087302
0.7790453 20.890392110200917 168.92425606028428
0.7788659 20.920702028085408 168.96085647721844
0.7786866 20.950998483002603 168.99727456230238
0.7785073 20.98130132041777 169.03348571010656
0.778328 21.011610756841378 169.06944784857836
0.7781488 21.04191641362882 169.10523739576385
0.7779696 21.072218520718806 169.14081437840076
0.7777905 21.102516761428852 169.17614577735117
0.7776114 21.132821445471464 169.21121699131234
0.7774323 21.16312216302463 169.24602233448653
0.7772533 21.19341914245961 169.28062924235078
0.7770744 21.22371206985813 169.31505574199045
0.77689546 21.254011281786347 169.34930032052293
0.7767166 21.28430636659438 169.38334284593964
0.7765377 21.31460766506221 169.4171934508493
0.7763589 21.344904764294668 169.45087548921128
0.77618015 21.375197906953556 169.4843686980066
0.77600145 21.40548677824875 169.5176790171388
0.77582276 21.435781726054188 169.55082386324108
0.7756441 21.46607233640892 169.5837967766549
0.77546555 21.49635884545693 169.61654700428483
0.775287 21.52665104980352 169.6490862190704
0.77510846 21.55693906925043 169.68145747584728
0.77493 21.587222603652386 169.71364294480358
0.77475154 21.617511993211902 169.7455808523221
0.77457315 21.647796804354066 169.77723689774993
0.7743948 21.678077258829536 169.80870192732505
0.77421653 21.70835305417858 169.8399864569142
0.77403826 21.738634543238806 169.87110181908466
0.77386004 21.768911306070272 169.9020909905479
0.7736818 21.799193716512505 169.93292596784636
0.77350366 21.829471340028725 169.9635871620974
0.77332556 21.859744415232996 169.9940618276723
0.7731475 21.890012632666505 170.0244010349196
0.7729695 21.920286375962437 170.05453876724908
0.7727915 21.950555188731364 170.08449613357476
0.7726136 21.98081932337536 170.1142784120283
0.77243567 22.01108859651979 170.14387532640313
0.7722578 22.04135311989334 170.1732947120526
0.77208 22.071612574629533 170.20255734928736
0.77190226 22.101867214149873 170.23163174427347
0.7717245 22.132126862510482 170.2605322379256
0.7715468 22.162391776431175 170.28926952627464
0.77136916 22.192641337167615 170.3178105027646
0.77119154 22.222896092888718 170.34618360140047
0.771014 22.25314558039785 170.374423544943
0.7708365 22.283390051499836 170.40248230465232
0.77065897 22.313639349853055 170.4303712153814
0.7704815 22.343883560284652 170.458080088206
0.7703041 22.374132532616407 170.48559317093125
0.77012676 22.404366183823885 170.51292282933437
0.76994944 22.434604528355322 170.5400738125275
0.7697721 22.464847807726233 170.56703436334286
0.7695949 22.49507537482856 170.59376194378476
0.7694177 22.52530779571572 170.62026059030782
0.7692405 22.555544756184112 170.64656036548715
0.7690634 22.585766156019293 170.672687249035
0.7688863 22.615992027484495 170.69865299228692
0.76870924 22.646222621290956 170.7244259269235
0.7685323 22.67643727023637 170.75003529613394
0.7683553 22.706656575795247 170.7754443895698
0.7681784 22.736870039741042 170.80068269015223
0.7680015 22.767088097636492 170.82576975852427
0.7678247 22.797290068064143 170.85063585033302
0.76764786 22.827506743348536 170.87534224099832
0.76747113 22.85770726363271 170.8998685452039
0.7672944 22.887912237339936 170.924200096256
0.76711774 22.918111166467554 170.94828689172172
0.76694113 22.948304276924823 170.97218909864935
0.7667645 22.978501461880604 170.99590599952563
0.766588 23.008692754105525 171.01942050994077
0.7664115 23.03887785624189 171.04272905355958
0.766235 23.069067185913156 171.06586949438312
0.76605856 23.09925025976574 171.08890604837865
0.7658822 23.129427323061833 171.11181616854049
0.7657058 23.159608282326992 171.13459919710084
0.7655295 23.18978317762916 171.15720168676805
0.76535326 23.21995170381163 171.1796261208875
0.765177 23.250124304952877 171.20187683594767
0.7650008 23.280290470438835 171.22398350915432
0.7648247 23.31045045200953 171.2459456130906
0.76464856 23.340614148638167 171.26774577914333
0.76447254 23.370761392922027 171.28938812372746
0.7642965 23.40092250010413 171.31085701230583
0.7641205 23.431067092053954 171.3321713007072
0.76394457 23.46121528079224 171.35334888746394
0.7637687 23.491357112120323 171.37441260535687
0.7635928 23.521502500818052 171.39538309661273
0.763417 23.551631275204038 171.4162595776254
0.76324123 23.581763572715943 171.43705531974828
0.76306546 23.611899654173047 171.45772069805477
0.76288974 23.64202899530853 171.4782720847959
0.7627141 23.672151860805116 171.49872362722337
0.7625385 23.702267943792805 171.51905781296105
0.7623629 23.732387729618207 171.5392827079994
0.76218736 23.76250068963345 171.55941308653965
0.7620119 23.792607090489795 171.5794226318128
0.7618364 23.82271684961355 171.59933350053467
0.761661 23.85282000916049 171.61912498593165
0.76148564 23.88291625480842 171.6388427257483
0.7613103 23.913016101332985 171.65846561582038
0.761135 23.94310899911354 171.6780198488947
0.76095974 23.9731952311659 171.69742789100204
0.7607845 24.003284702850344 171.71673750981714
0.7606093 24.03336746508301 171.7359356064755
0.7604342 24.06344319211008 171.7550395777999
0.7602591 24.09352240606441 171.77400043870807
0.7600841 24.123584298330464 171.79283479961458
0.75990903 24.153659869079835 171.81156263749068
0.7597341 24.18371807745784 171.83019794462453
0.75955915 24.213779684548246 171.84870939506223
0.7593843 24.243834127628944 171.8671132088814
0.7592094 24.273891929218824 171.88540865473414
0.7590346 24.303942522717264 171.90358998049552
0.7588598 24.333986190923138 171.92166365151982
0.7586851 24.364022610548588 171.9396430846781
0.7585104 24.394062312704698 171.9575093631795
0.75833577 24.424094723780968 171.97528329578608
0.7581611 24.45413038433881 171.99292726794178
0.75798655 24.484158706347806 172.01044858187174
0.757812 24.51417998384159 172.02788422589163
0.75763756 24.544193882111855 172.04521928978815
0.7574631 24.574210955188256 172.0624282178321
0.7572887 24.6042206037051 172.0795479966217
0.7571143 24.63423339146045 172.0965558179578
0.75694 24.66422845794399 172.11346449988366
0.7567657 24.694226625055276 172.13026345817258
0.75659144 24.72422754885814 172.14696633737807
0.7564172 24.754221273837018 172.16355023990795
0.75624305 24.784207455732187 172.18004394961704
0.75606894 24.814186398914913 172.19642930070623
0.75589484 24.84416802644381 172.21269686754724
0.7557208 24.87414236780539 172.22884809481505
0.7555468 24.904109086563473 172.24487452737773
0.7553728 24.934078740528022 172.2607894623342
0.7551989 24.96404072707106 172.27660316763868
0.755025 24.993995343883004 172.29227979600915
0.75485116 25.023952517933807 172.30787101440376
0.75467736 25.0539022859901 172.32337524775687
0.7545036 25.083844305530256 172.3387841632707
0.75432986 25.113789159094495 172.35409598903945
0.7541562 25.143726226996776 172.36932093544917
0.75398254 25.173655820933835 172.3844406593012
0.7538089 25.203587866471935 172.39946183291434
0.75363535 25.233512396763576 172.4143444535161
0.75346184 25.263429056573656 172.42909735134947
0.7532883 25.293348430927175 172.44373088728688
0.7531149 25.323259894879676 172.45829114373214
0.7529415 25.353163758706536 172.47275239438105
0.7527681 25.38306995890519 172.4870781814205
0.75259477 25.412968508748307 172.50127231127072
0.7524215 25.442859066970307 172.51535321093237
0.7522482 25.472752215092772 172.52932202130404
0.752075 25.502637329719462 172.5431955401071
0.75190187 25.532514714708316 172.55695514673647
0.7517287 25.56239431125809 172.57060987530036
0.7515556 25.59226613909513 172.58415141804207
0.7513826 25.622129848604537 172.59758511361292
0.75120956 25.651996040524775 172.6109061735714
0.7510366 25.68185407408388 172.62415469412332
0.7508637 25.71170426971407 172.63730318728625
0.7506908 25.74154626912724 172.65033145938605
0.75051796 25.771390681752397 172.66325760637466
0.7503451 25.8012371502806 172.67607114595089
0.7501724 25.831065406236128 172.68877670866223
0.74999964 25.860895680071614 172.70136916877365
0.74982697 25.8907179888313 172.7138202348163
0.7496543 25.92054227355083 172.72615422242305
0.7494817 25.95035854574562 172.73837440909838
0.7493091 25.98016645734164 172.75050223656945
0.74913657 26.009976618773386 172.76252129830328
0.7489641 26.039778380311134 172.77445846498264
0.74879164 26.06957206482108 172.78631961516538
0.7486192 26.099367620099095 172.79810091444023
0.7484468 26.129155067540157 172.80979117712317
0.7482745 26.158934050291542 172.8213900121329
0.7481022 26.188715194347896 172.83285119410408
0.74792993 26.218487825715712 172.844175999524
0.74775773 26.248252270442013 172.85540648157672
0.7475856 26.27800816229285 172.8665417239178
0.74741346 26.307766138368578 172.87756072981088
0.7472413 26.33752582739205 172.88848760236786
0.7470693 26.367266953575715 172.899324704709
0.7468973 26.397009761731177 172.9100711021096
0.74672526 26.426754580609327 172.92066436389996
0.74655336 26.456480423014263 172.93114279413766
0.74638146 26.486208232928714 172.94154588286582
0.7462096 26.51592734259942 172.95188732045142
0.7460378 26.545648399343676 172.96216552395924
0.745866 26.575360728489144 172.97235649705704
0.7456943 26.605064666423164 172.98244943550895
0.74552256 26.634770151894372 172.99241364116787
0.7453509 26.664467200963802 173.00224680022876
0.7451793 26.694155437336242 173.0119642958341
0.7450077 26.723845513248076 173.0215762111982
0.74483615 26.753526734316203 173.03106883973095
0.74466467 26.78319944431106 173.04049269064046
0.7444932 26.812873585607413 173.04986241284766
0.74432176 26.84253919087596 173.05914866676883
0.7441504 26.87219588729659 173.06836294930952
0.74397904 26.90185433527516 173.07749932434962
0.74380773 26.931503848025848 173.0865613561924
0.7436365 26.961144763012992 173.09550039680963
0.74346524 26.990787027372775 173.1043753861676
0.74329406 27.020420659387945 173.11314143149843
0.74312294 27.050045288980407 173.12179042389306
0.7429518 27.079671562003785 173.1303080000933
0.74278075 27.10928878809642 173.1387519717156
0.7426097 27.138907633575144 173.14713272372938
0.74243873 27.16850708458854 173.15544665592603
0.7422678 27.198108133745343 173.16370421084164
0.74209684 27.227710406108976 173.17186313853946
0.74192595 27.25730392305288 173.1799467431411
0.7417551 27.286888312441015 173.187933398251
0.74158436 27.316463915113577 173.1958449715882
0.7414136 27.346040685558194 173.2037031546362
0.7412429 27.3756086450125 173.2114822837625
0.74107224 27.405167423556513 173.2191782293545
0.7409016 27.43472768679246 173.2268073942728
0.740731 27.464278743234424 173.23434177659416
0.7405604 27.493831252964718 173.24179315201243
0.7403899 27.523374522937097 173.2491652038972
0.7402194 27.5529088965122 173.25647742580125
0.740049 27.582434007273648 173.26372098550402
0.7398786 27.6119605217767 173.27087987088444
0.73970824 27.641477743436383 173.27797621802503
0.7395379 27.67099634826267 173.28498537274044
0.7393676 27.700505628786573 173.29190576845784
0.7391974 27.730005933353628 173.29873377405048
0.7390272 27.759496877810847 173.30546065139472
0.73885703 27.788989145303216 173.31209780352762
0.73868686 27.818482349911648 173.31863689908675
0.7385168 27.847956180320008 173.32509023221675
0.73834676 27.87743091828395 173.3314380003942
0.73817676 27.90689657677308 173.3377163030398
0.7380068 27.93636311939388 173.34390248602682
0.73783684 27.96582054480499 173.34995761268098
0.73766696 27.99526848377559 173.3559449243031
0.7374971 28.024717609850477 173.36183911027584
0.7373273 28.05415721737358 173.36765659544648
0.7371575 28.083587654185237 173.37341997367284
0.73698777 28.113018883866523 173.3790926206823
0.7368181 28.142440915024107 173.38470499594942
0.73664844 28.171853376753205 173.3902477856357
0.7364788 28.201266955332702 173.39570443831587
0.73630923 28.230670930235625 173.40102256246135
0.7361397 28.260065645194782 173.4062499604287
0.7359702 28.28946105944297 173.41142103420833
0.73580074 28.31884719016698 173.41653760375112
0.7356313 28.34823400238099 173.42155355021762
0.73546195 28.377601158573995 173.42647694298947
0.7352926 28.40696896486657 173.43130570263608
0.7351233 28.43633775732937 173.43605253405636
0.734954 28.465696827868143 173.44068508904297
0.7347848 28.49504651530797 173.44521540430156
0.7346156 28.524386447312523 173.44967798785368
0.73444647 28.553727304229945 173.45404085396038
0.73427737 28.58305837240696 173.45832147638
0.73410827 28.612390340277912 173.46251887877713
0.73393923 28.641712490184645 173.46666972442372
0.73377025 28.671025181059427 173.4707406786201
0.7336013 28.70033836730785 173.47471008543886
0.73343235 28.729642059518948 173.4785934191969
0.7332635 28.758935877030048 173.48238236927793
0.7330947 28.788220169250152 173.48608054545116
0.7329259 28.81750489279173 173.4896390307463
0.7327571 28.846790387799913 173.49307831216376
0.7325884 28.876055591733987 173.49640848311483
0.7324197 28.90532152805999 173.49964170285162
0.73225105 28.934587821528957 173.5027809715466
0.7320824 28.963844477956073 173.50585514443844
0.73191386 28.993091122305216 173.5088593061631
0.73174536 29.022328108061927 173.51179615127737
0.73157686 29.051565399134056 173.51462533015848
0.7314084 29.08079299400529 173.5173092129069
0.73124003 29.110010500307688 173.51981689151657
0.73107165 29.139228602145483 173.522182380961
0.7309033 29.16843656339222 173.52443437443392
0.730735 29.19764508198291 173.52659173830958
0.73056674 29.226843426531758 173.5286581424195
0.73039854 29.2560319517387 173.5306049824396
0.7302304 29.285210267014854 173.5324734487813
0.73006225 29.314389079619403 173.53428761492978
0.7298941 29.343568003830605 173.53602339283586
0.7297261 29.372726711577993 173.53765235286565
0.72955805 29.40188550132546 173.5392248050089
0.7293901 29.431034392284463 173.54073781880206
0.7292221 29.460183343239848 173.54215392234255
0.7290542 29.489322367722917 173.54348871161972
0.7288863 29.51846142502164 173.544771016868
0.7287185 29.547580189470462 173.5459572778356
0.72855073 29.576698958097815 173.5470939154203
0.72838295 29.605818102274082 173.5481566310954
0.7282153 29.63491654038419 173.54914350754336
0.72804755 29.66402567234462 173.55008560785512
0.72787994 29.693114082309457 173.55095299128195
0.72771233 29.72220281502848 173.5517453388174
0.7275448 29.751281146278302 173.55246401554024
0.72737724 29.78035977577062 173.55311565554646
0.72720975 29.809427977293815 173.55368354249742
0.7270423 29.838486109157422 173.55417746013828
0.72687495 29.867533786793068 173.55458579735176
0.7267076 29.896581713453962 173.5549401854877
0.7265402 29.92562951125572 173.55526669404088
0.72637296 29.95465685390114 173.5555004365335
0.7262057 29.983684039974506 173.55564953461726
0.72603846 30.012711434179398 173.5557381815712
0.7258713 30.04171796130521 173.55576519286143
0.7257042 30.07072467574085 173.55573087266873
0.72553706 30.099731192244512 173.5556392129845
0.72537 30.128727528356475 173.5554649247615
0.725203 30.157713296994253 173.5552177865349
0.725036 30.186688858527177 173.5548699418549
0.7248691 30.215664173036586 173.5544815595033
0.7247022 30.244629256722515 173.554019294273
0.7245353 30.27359407170391 173.5534883908186
0.72436845 30.3025486338834 173.5528829194971
0.7242017 30.331492555980645 173.55220362983363
0.7240349 30.360436547651425 173.55143337016645
0.7238682 30.389369869022353 173.55058959714432
0.72370154 30.418292891129973 173.54967276484433
0.7235349 30.447215561153186 173.5486501894226
0.7233683 30.476127898775136 173.5475481056824
0.72320175 30.505029512063587 173.54635410611894
0.7230352 30.53393110777643 173.54506981905192
0.72286874 30.56282194863573 173.54368126558774
0.7227023 30.59170239868207 173.54226688209013
0.7225359 30.62058242444443 173.54078743918382
0.72236955 30.649452038472347 173.53927107639834
0.7222032 30.67832121342297 173.5376948501581
0.7220369 30.707179959616017 173.53605158964604
0.72187066 30.7360278959652 173.5343054727781
0.7217044 30.764875721814523 173.5324766995013
0.72153825 30.793712707360584 173.5305792146518
0.7213721 30.822539216216665 173.52860696195998
0.721206 30.851365204189158 173.5265669227425
0.72103995 30.880180692644657 173.5244807026705
0.72087395 30.90898529988352 173.5223160766225
0.72070795 30.93778972663737 173.52007226990295
0.720542 30.9665832459729 173.51771718091504
0.72037613 30.995366207475005 173.515289469981
0.72021025 31.024148581267987 173.51279922266468
0.7200444 31.052930715311064 173.51022768903363
0.7198786 31.081691548796563 173.50757584493684
0.71971285 31.110452119828103 173.50483121383553
0.71954715 31.13920170023564 173.50200476520297
0.71938145 31.167950993063876 173.49906567102394
0.7192158 31.19668926162037 173.496068058835
0.7190502 31.22541687876906 173.49300953612516
0.71888465 31.254143793772506 173.48988094056904
0.7187191 31.282860032682635 173.48667837807164
0.7185536 31.31157555099972 173.4834362453415
0.7183882 31.34027003314807 173.48013130963025
0.7182228 31.368963776401664 173.47674492161585
0.7180574 31.397657141015408 173.47331628910663
0.71789205 31.426339406412026 173.46982680971587
0.71772677 31.455010939371647 173.4662918430638
0.7175615 31.4836816943686 173.46266772580105
0.71739626 31.51234169348293 173.45899119653063
0.7172311 31.540990552947534 173.45525913519637
0.71706593 31.56963898245291 173.45147818522926
0.7169008 31.598276252300828 173.44761892968992
0.7167358 31.626902734217083 173.44373234105402
0.71657073 31.655528381505093 173.43978986408754
0.71640575 31.684143221440245 173.43576634708063
0.71624076 31.712757208126668 173.43170163212122
0.7160759 31.741350030694647 173.4275887145483
0.715911 31.76995232227261 173.4234069085613
0.71574616 31.798533428039768 173.4191386268907
0.71558136 31.827113641053508 173.41479901346176
0.71541655 31.855693317606633 173.41040528057044
0.71525186 31.884251406974528 173.4059415258928
0.7150872 31.912808941347407 173.40140595294156
0.7149225 31.94136553750853 173.3968001576425
0.7147579 31.969900884778504 173.39211664639
0.7145933 31.99844560337211 173.3873855670819
0.7144288 32.02696905794644 173.38260091073602
0.7142643 32.0554915345276 173.3777639600274
0.7140998 32.08400306174441 173.37286350861982
0.7139354 32.112513593973766 173.3678826905306
0.713771 32.14101314694737 173.3628077656164
0.71360666 32.16950134682497 173.35767685829742
0.7134423 32.197988879195464 173.35247815070565
0.71327806 32.226465035559656 173.3472290185973
0.71311384 32.25493017742341 173.34189672761792
0.71294963 32.28339425136745 173.33647787621481
0.7127855 32.311847286040596 173.33101997932675
0.71262133 32.34029923432955 173.32548864640196
0.71245724 32.36874012156599 173.31989146103817
0.7122932 32.39716956972465 173.31420012562705
0.71212924 32.42558793234198 173.30845662835054
0.71196526 32.45400516591558 173.30265360490137
0.7118013 32.482421624601045 173.29677845677634
0.7116374 32.510826599382064 173.29081665668488
0.7114735 32.539220447566805 173.2847987988149
0.71130973 32.56760279587979 173.27874497780107
0.71114594 32.59598433023992 173.27262858323354
0.7109822 32.62435434312452 173.26643278126375
0.71081847 32.65272352250803 173.2601521194738
0.7106548 32.6810811535012 173.2538166151655
0.7104912 32.70942760318192 173.2473884879573
0.7103276 32.73776247755698 173.24089168520982
0.71016407 32.766096475475834 173.23429918410687
0.7100005 32.79442919697755 173.2276374349472
0.709837 32.82275069176958 173.2209377218902
0.7096736 32.85106057006724 173.214159836419
0.7095102 32.879359202006384 173.20734849171262
0.70934683 32.90765652920486 173.2004557221248
0.7091835 32.93594258747855 173.19353486405683
0.7090202 32.9642273253924 173.18652314572117
0.70885694 32.992500774177174 173.1794580470676
0.70869374 33.02076255535002 173.1723129540065
0.70853055 33.04902335167219 173.16508526564454
0.7083674 33.07727245394806 173.15779958987966
0.70820427 33.10552055264051 173.15047466496912
0.70804125 33.1337466258564 173.14312054558664
0.7078782 33.16198200078823 173.13569198476927
0.7077152 33.19019533623968 173.12819846886933
0.70755225 33.21840762830165 173.12064829071852
0.70738935 33.246608183473754 173.11304371989849
0.70722646 33.274807679991866 173.1053933628939
0.7070636 33.30299542149183 173.0976682886535
0.70690084 33.33117176621146 173.08985873650107
0.70673805 33.35934665114129 173.0820100832889
0.70657533 33.38751012595264 173.07413444927656
0.7064126 33.41567212834993 173.0661745730318
0.70624995 33.443822697869166 173.05815463058622
0.70608735 33.47196146236222 173.05011138940938
0.70592475 33.50009909942215 173.04202485808943
0.7057622 33.528224919237815 173.03384540319152
0.7055997 33.55633926994277 173.025597181702
0.70543724 33.58445209792702 173.017288413638
0.7052748 33.61255343653079 173.00894104098452
0.7051124 33.6406532377612 173.00054400581888
0.7049501 33.66873122641485 172.99210324046268
0.70478773 33.69681797004772 172.98355706388864
0.7046255 33.724882877394734 172.97493241268245
0.70446324 33.75294620175498 172.9662593902757
0.704301 33.7810082939696 172.9575255198925
0.7041389 33.809048167983356 172.94872535349293
0.70397675 33.83708678954984 172.93987253883142
0.7038146 33.86512379205865 172.93094221357367
0.70365256 33.893149210880246 172.9219531447512
0.70349056 33.92116268669351 172.9129331885722
0.70332855 33.94917487230693 172.90383334148507
0.7031666 33.97717509116438 172.89465249755395
0.7030047 34.00516369437529 172.8854084700911
0.70284283 34.033150614612765 172.87608701401857
0.702681 34.06112589675466 172.86669861274484
0.70251924 34.089089169605785 172.85725113564664
0.7023575 34.11705109275967 172.84774107566597
0.70219576 34.145000986729436 172.83818048900923
0.70203406 34.17294951133603 172.82851624899453
0.7018724 34.200885982285236 172.81877681414406
0.7017108 34.228810755776756 172.80897760506556
0.70154923 34.25673376053088 172.79911319253446
0.7013877 34.284645045057374 172.78918362067995
0.7012262 34.31255454150715 172.7791938229013
0.7010647 34.34045229986855 172.76912152141668
0.7009033 34.368337943739796 172.75894811702048
0.70074195 34.39621182482108 172.74868513101146
0.7005806 34.42408386081983 172.73834651657643
0.70041925 34.451954406816405 172.727949847345
0.70025796 34.47981279191175 172.71745605887068
0.7000967 34.507659363197966 172.7068916624518
0.69993556 34.535493752949 172.69626615082007
0.6997744 34.56332660369495 172.68556587178801
0.6996133 34.591147251371055 172.6747750128113
0.69945216 34.618966333196 172.6639069155134
0.6992911 34.6467731860111 172.6529679155311
0.6991301 34.674568160140964 172.64193124500912
0.6989691 34.70236117164158 172.63083950207675
0.6988082 34.730142282872414 172.61964759359353
0.69864726 34.75792140287043 172.60834827512386
0.6984864 34.78568858984206 172.59696601228748
0.6983256 34.81344347118433 172.58549279898406
0.69816476 34.841196681061874 172.57394431398697
0.698004 34.868937562426986 172.56230199765673
0.6978433 34.89666645334797 172.55053088503666
0.6976826 34.924393270591196 172.53866041257086
0.697522 34.95210806149314 172.5266887812017
0.69736135 34.97982074410926 172.51456584362225
0.6972008 35.00752135581381 172.50225596814218
0.69704026 35.03520952481235 172.48985277288244
0.69687974 35.06289587551362 172.47737660741527
0.6967193 35.090569760291956 172.4648620515409
0.6965589 35.118231534851084 172.45230089384657
0.6963985 35.14589111030358 172.4396897315898
0.69623816 35.17353856068433 172.42703346390593
0.6960778 35.2011837999233 172.41430569468392
0.69591755 35.22881689314598 172.40154038886055
0.6957573 35.25643748743816 172.3887264402956
0.6955971 35.284056197262 172.37585019106263
0.69543695 35.311662389952666 172.36292274536635
0.69527686 35.339256412631165 172.34996083128206
0.69511676 35.36684817725216 172.33689293062716
0.69495666 35.39443801817863 172.32375711160802
0.6947967 35.4220050367936 172.31058952628376
0.6946367 35.44957012205732 172.29738626845648
0.6944767 35.47713291647586 172.2841321870451
0.69431686 35.50467322217314 172.27082615057057
0.69415694 35.532221490965604 172.2574499676535
0.69399714 35.55974725399627 172.24402358664713
0.69383734 35.587270696900646 172.23053353903026
0.6936776 35.614781884494015 172.21701626926205
0.69351786 35.64229074057646 172.20346642261566
0.6933582 35.66978733413598 172.18985139824855
0.6931985 35.697281578182 172.1761655307686
0.6930389 35.72476354007998 172.16244301280813
0.6928793 35.7522328773184 172.14867593378898
0.6927198 35.779689923369006 172.13484796253593
0.6925603 35.807144590917176 172.12099048608817
0.6924008 35.83459721403567 172.10706828152803
0.6922414 35.8620371809801 172.09308767594231
0.692082 35.88946483108777 172.07905605851272
0.69192266 35.91687981341429 172.0649857507873
0.69176334 35.9442927205645 172.05084325333718
0.6916041 35.97169293825992 172.03661776504848
0.6914448 35.99909106017746 172.0222965269455
0.6912856 36.02647646605518 172.00792746853358
0.6911264 36.05385975948798 171.9935203315355
0.69096726 36.08123032689342 171.97907265813194
0.6908082 36.108588517523536 171.96456632761624
0.69064915 36.13593397041593 171.950016628005
0.6904901 36.163277284031444 171.93543859909067
0.6903311 36.19061809999807 171.9208317790067
0.69017214 36.21794652043266 171.90617483892754
0.69001323 36.24526218135196 171.89146725843395
0.6898544 36.272565435778056 171.87671035054572
0.68969554 36.29986616329657 171.86190206264584
0.6895367 36.327164712455485 171.84703058806429
0.68937796 36.35444023369716 171.8321233965782
0.68921924 36.38171356300302 171.81716039908616
0.6890605 36.408984335330516 171.80214937607798
0.68890184 36.436242657379545 171.78707379449378
0.68874323 36.463488167512715 171.771951630343
0.6885846 36.49073145258657 171.75678184595404
0.6884261 36.51796191017188 171.74156455784745
0.6882676 36.545179895526125 171.72627796142595
0.6881091 36.5723952714931 171.7109183178279
0.6879507 36.59959815503847 171.6954913205556
0.68779224 36.62679840644848 171.67996766804822
0.6876339 36.6539861417269 171.66440914634208
0.68747556 36.68116099924279 171.64880948550444
0.68731725 36.70833356254838 171.63316582764645
0.687159 36.73549323712943 171.61746782939238
0.6870008 36.76264037317135 171.60173370948993
0.6868426 36.78978484331747 171.58597757702256
0.6866844 36.81692699497531 171.57020799008663
0.68652636 36.844046020715545 171.55440438961048
0.6863683 36.87116272056176 171.53853067033944
0.6862102 36.89827672836076 171.52257699766542
0.6860522 36.9253781636869 171.50659304584468
0.68589425 36.952466673110465 171.4905907827912
0.68573636 36.97954260999659 171.47456732782922
0.6855784 37.00662605612237 171.4584790760851
0.6854206 37.03368669286169 171.44232469792416
0.68526274 37.06074460334457 171.4261519943632
0.68510497 37.08778991640681 171.4099593221712
0.6849472 37.11483249592646 171.39371349960416
0.68478954 37.14185225237898 171.3774177865532
0.6846318 37.16887947231705 171.36104197701647
0.6844742 37.19589406761219 171.34462641258187
0.6843166 37.22289568600174 171.3281682392274
0.68415904 37.24988466985567 171.31167965280872
0.6840015 37.27687088164036 171.29516521695723
0.683844 37.30385466048513 171.27859745819546
0.68368655 37.33081523470668 171.26194945695332
0.68352914 37.357773353178516 171.24523355192613
0.6833717 37.384728664003816 171.2284561946642
0.68321437 37.411671295239884 171.21161829677388
0.68305707 37.43860089374967 171.19470022793814
0.6828998 37.46552800128553 171.17773897138517
0.68274254 37.492442060412394 171.16075363327994
0.68258536 37.51934342120533 171.14372147695622
0.6824282 37.546241925280576 171.1266513169231
0.68227106 37.57312771900922 171.10953596716703
0.68211395 37.60001064704085 171.09238022632925
0.6819569 37.62688085039453 171.07517743682024
0.6817999 37.65373798059927 171.05792435878425
0.6816429 37.68059257047875 171.0406440358651
0.68148595 37.70743407472918 171.02329829342528
0.681329 37.7342730278477 171.00589926894656
0.68117213 37.76109887926751 170.98845917526742
0.6810153 37.7879119772723 170.97098868824514
0.6808585 37.8147221569903 170.95348457019742
0.68070173 37.84151957372285 170.93593782079955
0.680545 37.86831406444353 170.91833790547383
0.6803883 37.895095775826725 170.9006947964457
0.68023163 37.921864363236466 170.8830087504798
0.680075 37.948630346640954 170.86527854196243
0.6799184 37.975383193214725 170.84750121977777
0.6797618 38.002133427401425 170.82969493751494
0.6796053 38.028870515714964 170.81186728894824
0.67944884 38.055594804115444 170.7939933771788
0.6792924 38.08231611934312 170.77608642509492
0.679136 38.10902462326276 170.75812521713485
0.6789796 38.1357301426177 170.74009989650696
0.6788233 38.162412655268426 170.72203298096755
0.67866695 38.18910234900519 170.703944302939
0.6785107 38.21576903138923 170.68580639597198
0.67835444 38.242442877678286 170.66759856947849
0.6781983 38.2690937028435 170.64935610672867
0.6780421 38.29574150493404 170.63108708509094
0.677886 38.32237645387612 170.61277254825197
0.6777299 38.34900836684603 170.5943953903645
0.67757386 38.375627410320114 170.57596754152675
0.6774178 38.402243405681006 170.55749206062052
0.6772618 38.42884651660074 170.5389686585109
0.6771059 38.45543640223633 170.52039303146705
0.67695004 38.48201338883306 170.5017498099801
0.6767941 38.50859745922437 170.48303043782067
0.6766383 38.53515845266118 170.46425410483826
0.6764825 38.56171634532434 170.44539299048017
0.67632675 38.58826130385225 170.42645367829948
0.676171 38.614803140064616 170.407485872779
0.6760153 38.64133203143275 170.38847858361723
0.6758597 38.66784763696642 170.36942934790832
0.67570406 38.69436044220406 170.35033426003557
0.67554843 38.720870103910954 170.33118869738055
0.6753929 38.74735664642756 170.31198564736334
0.6752374 38.77384003189736 170.29273825184003
0.6750819 38.8003205890031 170.27345973885335
0.67492646 38.82678782693166 170.25413445804693
0.6747711 38.853242077887664 170.23474646507682
0.6746157 38.87969314408513 170.2153186142909
0.67446035 38.90613121063723 170.19584237984859
0.6743051 38.932555937575884 170.1763370650378
0.6741498 38.958977798698186 170.15675612193454
0.6739946 38.98538630575053 170.13710531840587
0.6738394 39.011791925932314 170.11741542109675
0.67368424 39.03818417978506 170.09770265084234
0.67352915 39.06456340343293 170.07794656182472
0.67337406 39.09093939158011 170.05815618946193
0.67321897 39.11731247471711 170.03830240505053
0.673064 39.143662037641505 170.01840597449382
0.672909 39.170008684181674 169.99847571710444
0.67275405 39.19635206941238 169.97848728986742
0.67259914 39.2226823871238 169.95842431610603
0.6724443 39.24899929675797 169.93831194847246
0.67228943 39.27531325584514 169.91817182300167
0.67213464 39.30161379872682 169.89801609562997
0.6719799 39.32790126297695 169.8778309361774
0.6718252 39.35418543329526 169.85763554278225
0.6716705 39.380456522413894 169.83739221206847
0.6715158 39.40672430681623 169.81710712110163
0.6713612 39.43297899993802 169.7968113294175
0.6712066 39.45923038724676 169.77648638470896
0.67105204 39.4854686755474 169.7561344275556
0.67089754 39.51169353450894 169.7357591430759
0.67074305 39.53791540848382 169.71536831934347
0.6705886 39.564123847889164 169.6949550349874
0.67043424 39.590319186916346 169.6745102909943
0.67027986 39.61651120018231 169.6540452708683
0.67012554 39.642690108506216 169.63353907969474
0.6699712 39.668865682111516 169.61301729147416
0.669817 39.69502814432206 169.59244460583673
0.6696627 39.72118726372446 169.57182810253363
0.6695085 39.747333258769544 169.5511832539068
0.6693544 39.77346579563267 169.53048202235067
0.66920024 39.79959530429557 169.5097497698289
0.66904616 39.82571134542991 169.48899687085895
0.66889215 39.85181425382755 169.46822561764426
0.6687381 39.87791379270717 169.44741302645184
0.6685841 39.904010290441605 169.4265650310276
0.66843015 39.930093309408285 169.40567191729795
0.66827625 39.95616317831145 169.38475259523582
0.6681224 39.98221956547398 169.3638135856844
0.6679686 40.00827289582191 169.34286870688283
0.66781473 40.03432283779154 169.32190800308882
0.667661 40.06034953519796 169.30093045914668
0.66750723 40.08638293052295 169.27992094853474
0.6673536 40.11239308173929 169.2588902059925
0.6671999 40.13839982952704 169.23778149737868
0.66704625 40.16440349674085 169.21664415331884
0.66689265 40.19039366395363 169.1954751575509
0.6667391 40.21637065583042 169.17427437198378
0.6665856 40.24233414413183 169.15305994890682
0.66643214 40.2682945389877 169.13181523025153
0.66627866 40.294251506434854 169.11053989209836
0.66612524 40.32019529226686 169.08923480134956
0.6659719 40.34612556227343 169.06789683191704
0.6658185 40.37205272657111 169.04653950818835
0.6656652 40.39796636901718 169.02514675169095
0.66551197 40.42386682588035 169.0037458877354
0.6653587 40.44976383292784 168.98232043401504
0.66520554 40.475647649970114 168.96085971352534
0.66505235 40.50152801127243 168.9393541646681
0.66489923 40.52739517118575 168.91782620585298
0.6647461 40.55325886702836 168.89626374680992
0.66459304 40.579109357943025 168.87466696627692
0.66444004 40.6049463083964 168.85306331608587
0.66428703 40.63078012160673 168.83141270107348
0.6641341 40.65660038569877 168.80973118237884
0.66398114 40.682417501920106 168.78800594828212
0.66382825 40.708221062809415 168.76624977412547
0.6636754 40.73401140650131 168.7444852069454
0.6635226 40.75979825654858 168.72269641506668
0.66336983 40.78557188248736 168.70086882323574
0.66321707 40.81134200456477 168.6789954912026
0.66306436 40.83709889570977 168.65708921566383
0.6629117 40.86284221788033 168.63513366267665
0.66275907 40.88858235526397 168.6131434236517
0.6626065 40.91430891439259 168.59112882146712
0.6624539 40.94003228226506 168.56908679785832
0.66230136 40.965742069125035 168.54701318710235
0.6621489 40.99143860694806 168.52488532502238
0.6619964 41.01713160194605 168.5027086543782
0.66184396 41.04282137808199 168.48049590099717
0.6616916 41.06848751242635 168.458250452968
0.6615392 41.09416046485825 168.43595813502614
0.6613869 41.11980977049537 168.41364071165754
0.6612346 41.14545584535627 168.3912890861658
0.6610824 41.171088307260774 168.36893009342901
0.66093016 41.19671753699923 168.34656517552867
0.660778 41.22233315492564 168.32416325031966
0.6606258 41.247945532790865 168.30173326781585
0.6604737 41.27354429106219 168.2792643639094
0.6603216 41.29913980422324 168.2567793378241
0.6601696 41.32471166296225 168.2342589497386
0.66001755 41.35029029896723 168.21171163153411
0.6598656 41.375845277245276 168.18912474521065
0.6597137 41.40139699752848 168.16649781337435
0.65956175 41.42694510142046 168.1438254148516
0.6594099 41.45247991073731 168.12112102715813
0.65925807 41.47800107613765 168.09839973283448
0.65910625 41.503518965768 168.0756739284707
0.6589545 41.52902320915882 168.0529027870857
0.65880275 41.554524170631744 168.03008933846598
0.65865105 41.58001147638991 168.0072638245443
0.6584994 41.60548548472212 167.98443594895022
0.6583478 41.630955850580236 167.9615605115061
0.6581962 41.65641291013822 167.9386412035114
0.65804464 41.68186631908006 167.91569478752373
0.6578931 41.70730641350201 167.89272809141093
0.65774167 41.732732848767576 167.86976139484017
0.6575902 41.75815597625853 167.8467633214447
0.6574388 41.78356543988241 167.82374000974008
0.6572874 41.80897159253103 167.80069056154764
0.6571361 41.83436407332968 167.77759028191335
0.65698475 41.85975323386809 167.75446787251957
0.65683347 41.88512871997381 167.73133311125582
0.65668225 41.91049088220272 167.7081688168563
0.65653104 41.9358493670426 167.68498380986463
0.6563799 41.96119452067871 167.6617615053683
0.6562287 41.98653598982081 167.63852118641225
0.6560776 42.011864126427305 167.61525286534052
0.6559266 42.03717857999755 167.59195997473412
0.65577555 42.06248969092347 167.56864703863678
0.65562457 42.08778711372369 167.54531683044212
0.6554736 42.11308119065704 167.52195368444015
0.6553227 42.13836157695732 167.49856586017168
0.65517175 42.16363860824765 167.47514851158593
0.6550209 42.188901942968535 167.45170988836665
0.6548701 42.21415193825594 167.42823336867644
0.6547193 42.23939821236098 167.4047312171926
0.65456855 42.26463114113311 167.38117615605006
0.6544178 42.28986033784052 167.3576092232103
0.65426713 42.31507618671371 167.3340407399169
0.6541165 42.34027833004499 167.31045736612953
0.6539659 42.36547709844937 167.2868295200042
0.6538153 42.39066215559749 167.2631485241246
0.65366477 42.415843823062545 167.23944541790806
0.65351427 42.44101177353528 167.2157402326325
0.65336376 42.466176335774556 167.19199265301862
0.6532133 42.49132717521025 167.1682356395822
0.65306294 42.51646465969382 167.1444559280931
0.65291256 42.54159838163903 167.12063367547594
0.65276223 42.566718740756585 167.09678450329304
0.6526119 42.59183533316767 167.0729181369775
0.65246165 42.61693855779791 167.04902554489405
0.65231144 42.642028054928126 167.02510585264514
0.65216124 42.66711413593895 167.0011570027299
0.6520111 42.69218648422724 166.97720049884393
0.65186095 42.71725541679263 166.95321354822477
0.65171087 42.742310609532446 166.92915644728274
0.6515608 42.767362371221274 166.905068370816
0.65141076 42.79240038760633 166.88096497846266
0.6512608 42.8174250210371 166.85685220302696
0.6511108 42.84244585849502 166.83270874480738
0.65096086 42.86746325143994 166.80854861476516
0.650811 42.89245695389774 166.7843350705753
0.6506612 42.917447204467706 166.76006714662728
0.6505113 42.94243363659745 166.7357789400474
0.65036154 42.967406669530554 166.71146777073255
0.6502118 42.992365943572146 166.68712600137343
0.6500621 43.017321750110185 166.66276280520825
0.6499124 43.04226379579835 166.63836042373674
0.64976275 43.06720236301263 166.61391860499205
0.64961314 43.09212715994638 166.58945618942857
0.6494636 43.11703854773963 166.56496473773257
0.64931405 43.141946089182966 166.54043020475856
0.6491645 43.16685013960394 166.515865604881
0.64901507 43.191730486515304 166.4912883659056
0.64886564 43.21660733934099 166.46667194914775
0.6487162 43.24148032964837 166.4419965804951
0.64856684 43.26633988801213 166.4172770077782
0.6484175 43.291195571760284 166.3925375095263
0.6482682 43.316027905370255 166.3677714776
0.6481189 43.34086627183444 166.34296547186267
0.6479697 43.36568128867561 166.31811667190613
0.6478205 43.39050232300306 166.2932376583699
0.64767134 43.41530000518072 166.26833002321425
0.6475222 43.44009378597221 166.243377487774
0.64737314 43.464874117436 166.21839254844195
0.64722407 43.48965054065527 166.19335694026128
0.647075 43.51442340828276 166.16827615220774
0.64692605 43.53917254395909 166.14315786087442
0.6467771 43.563918118321 166.11798634555484
0.64662814 43.5886597569119 166.09277304431484
0.64647925 43.61338792206823 166.06755111004696
0.6463304 43.63810225068943 166.0423046100432
0.6461816 43.662813002438895 166.01704958790936
0.6460328 43.687509918423366 165.99175177017375
0.64588404 43.71220324757275 165.96642814300506
0.6457353 43.736882735269475 165.94109216290013
0.64558667 43.761548744534124 165.9157171794612
0.645438 43.78621079684054 165.89030226175447
0.64528936 43.81086925113118 165.8648649017248
0.6451408 43.8355039694186 165.83939115051422
0.64499223 43.86014496531957 165.81389181905294
0.64484376 43.884762229248196 165.78838079850675
0.6446953 43.90937587975801 165.76284453780974
0.6445468 43.93398555993543 165.73728410198896
0.6443984 43.958581742780794 165.71169336105487
0.64425004 43.98316406857292 165.6860547425988
0.6441017 44.00774276836749 165.66037820236494
0.6439534 44.032307602564764 165.6346993896003
0.6438051 44.05686881037907 165.60899913338164
0.64365685 44.0814161531746 165.58326190787423
0.6435087 44.10594998777116 165.55747130720613
0.6433605 44.13047982038421 165.53165051187446
0.6432124 44.15499613461294 165.50578119515365
0.64306426 44.17950843615227 165.47986912397656
0.6429162 44.20400721384401 165.45393499918563
0.64276814 44.22850197186831 165.42797941992657
0.64262015 44.252983202788165 165.40199506286118
0.6424722 44.27745055105862 165.37600561840782
0.64232427 44.30191423267152 165.35000530308338
0.64217633 44.32637388736764 165.32397423455367
0.6420285 44.35081016110479 165.29791819844718
0.64188063 44.37525225269484 165.27183131472353
0.6417329 44.39967096650958 165.2457373502043
0.6415851 44.4240856430628 165.21963443653445
0.64143735 44.44849664262424 165.193517297763
0.64128965 44.47289375712383 165.16738272487
0.641142 44.49727734268695 165.14120495687504
0.64099437 44.52165688511573 165.11500495305953
0.6408468 44.54602289315635 165.08880109903478
0.64069927 44.57037501924452 165.06257757175575
0.6405517 44.59473328619511 165.03632403713053
0.6404042 44.61906783052737 165.01005810816724
0.64025676 44.643398675998746 164.98377282785387
0.64010936 44.667715633201354 164.9574682769783
0.63996196 44.69202888916808 164.93113703003135
0.6398146 44.71632825517439 164.90476338703374
0.6396673 44.74062390895267 164.87837068544755
0.63952 44.76490566883972 164.85197095119165
0.63937277 44.789173892588465 164.82555274094014
0.63922554 44.813438046771616 164.79910676205424
0.6390783 44.83769848388097 164.77263787583988
0.6389312 44.86193520338957 164.74614852917927
0.63878405 44.88617802138842 164.7196379789673
0.638637 44.91039712481389 164.6930876470059
0.63848996 44.93461249799225 164.66652265206577
0.6383429 44.958823788259295 164.6399456406223
0.63819593 44.98302153199103 164.61333560265362
0.638049 45.00720537415683 164.5866983582024
0.6379021 45.03138547993304 164.56004026495216
0.6377552 45.05555168029645 164.53335877248767
0.63760835 45.07971413963434 164.50665959264856
0.63746154 45.103862693575536 164.47994515573941
0.63731474 45.128007503011055 164.4532108467689
0.637168 45.15213840402331 164.42644809106096
0.6370213 45.1762557576595 164.39967397837785
0.6368746 45.2003690019823 164.37288098790958
0.636728 45.22446869855088 164.34606122567686
0.63658136 45.24856427966305 164.31919585317178
0.6364348 45.272646303968735 164.29229250518
0.6362883 45.29671441253008 164.26535913049474
0.6361418 45.32077875182026 164.23840464921318
0.63599527 45.34483896204361 164.21143171922563
0.6358488 45.36888561089044 164.18442685314247
0.63570243 45.3929183363753 164.15739418654007
0.63555604 45.41694728614197 164.13034866560116
0.6354097 45.440962309063586 164.10325789195932
0.6352634 45.46497354722461 164.07613399108382
0.6351171 45.488970855067805 164.0489884337436
0.6349709 45.51295459163084 164.02180484584088
0.6348247 45.53693417405596 163.99458229990617
0.63467854 45.56090017604113 163.96733415926496
0.6345324 45.58486201747884 163.9400796790313
0.6343863 45.60881028175666 163.91279807246707
0.6342402 45.632754379845196 163.88548221790433
0.6340942 45.65668489397765 163.8581319083737
0.63394815 45.68061123868934 163.83077125966474
0.6338022 45.70452399549098 163.8033820271598
0.63365626 45.72842281606413 163.7759643699914
0.63351035 45.75231780754035 163.74852371920147
0.6333645 45.77619885664184 163.72103688751093
0.63321865 45.80007607135202 163.69350831944809
0.63307285 45.823939333961526 163.6659322656999
0.63292706 45.84779875126744 163.63833105988147
0.6327813 45.871644214000725 163.61070160503016
0.63263565 45.89547607067129 163.5830304235685
0.63249 45.91930372114291 163.5553262212486
0.63234437 45.943117757004124 163.5275885924563
0.63219875 45.96692757965762 163.4998302765667
0.6320532 45.99072378528704 163.4720090910242
0.63190764 46.014515763674055 163.4441263462885
0.63176215 46.03829411155258 163.41620339656075
0.63161665 46.06206822292217 163.3882253956338
0.6314712 46.085828690035285 163.36018922912385
0.63132584 46.109575172184236 163.33210782091453
0.63118047 46.13331773780092 163.30400324913788
0.63103515 46.15704631184536 163.2758457967633
0.63088983 46.18077096002385 163.24761928522494
0.6307446 46.20448159951357 163.21929453051303
0.6305993 46.22818829134051 163.19093398494215
0.6304541 46.25188096764779 163.1625649608857
0.630309 46.2755599679693 163.1341883657869
0.63016385 46.29923468181388 163.10577938241724
0.6300188 46.322895715452205 163.0773654863552
0.6298737 46.34655245899872 163.04891854519258
0.6297287 46.37019552172068 163.02044441255083
0.62958366 46.39383428825006 162.99194526569593
0.6294387 46.417459369953555 162.96341967545698
0.62929374 46.44108015371168 162.93489009100017
0.62914884 46.46468725250199 162.90635724512046
0.629004 46.48828034470702 162.87781151090735
0.62885916 46.51186946219899 162.84922657030967
0.6287144 46.53544456749045 162.82061414367706
0.6285696 46.5590156940053 162.79197306915339
0.6284249 46.58257280481673 162.76333290815194
0.62828016 46.606125936051825 162.73467061657917
0.6281355 46.62966505362673 162.70598494908361
0.6279909 46.65319048706444 162.67729236395343
0.6278463 46.67671160899981 162.64857398589444
0.6277017 46.70022873682982 162.61982644911407
0.62755716 46.72373185212968 162.5910711988182
0.6274127 46.74722128365323 162.56230527509373
0.6272682 46.77070639465139 162.5335274878063
0.6271238 46.79417782171525 162.50473022085757
0.6269794 46.81763524163151 162.47590934376862
0.62683505 46.841088660366516 162.44706716607922
0.6266907 46.86453775236628 162.41820023670357
0.6265464 46.887973158761596 162.38933217691854
0.62640214 46.9113945572052 162.3604578942246
0.6262579 46.93481195479474 162.33156989637052
0.6261137 46.95821534333988 162.30266639121524
0.6259695 46.98161473049329 162.27376017965884
0.6258254 47.00500011266284 162.24482786820323
0.6256813 47.02838148752408 162.21588263102223
0.6255372 47.05174885511862 162.18690446804425
0.6253932 47.075102546509655 162.15792270224327
0.6252492 47.09845189894516 162.1289302983584
0.62510526 47.1217875776713 162.09991625162115
0.6249613 47.14511891408961 162.07089929595304
0.62481743 47.168436577546956 162.04185703771745
0.62467355 47.19174989849604 162.0128049876098
0.6245297 47.21504954424555 161.98373303401516
0.6243859 47.2383448439718 161.95464728807036
0.6242421 47.26162647063554 161.92553893704707
0.6240984 47.284894096130245 161.89643019381055
0.6239547 47.308157703674624 161.86728790841443
0.623811 47.33141695624684 161.83813449944552
0.6236674 47.35465289243158 161.80897680547292
0.6235238 47.37789411936679 161.7797894583745
0.62338024 47.4011120333149 161.75059408324603
0.62323666 47.424335229052 161.72138244633865
0.6230932 47.44753512040028 161.69214847458156
0.6229497 47.47073064780496 161.6628880923599
0.62280625 47.49392214411024 161.63361528733168
0.62266284 47.51709963987907 161.6043194898051
0.6225195 47.54026346624703 161.5750128973461
0.62237614 47.56342292973448 161.54571625309146
0.62223285 47.5865687261097 161.51639959208535
0.62208956 47.60971015714301 161.48706140679127
0.62194633 47.63283792228046 161.4577036516345
0.62180316 47.65595169315586 161.42833011246458
0.62165993 47.6790710428443 161.39893481658015
0.6215168 47.70216677998143 161.36951850203351
0.6213737 47.725258467889674 161.34008711139555
0.62123066 47.748336166787965 161.31064683519136
0.6210876 47.771409812776355 161.2811772213177
0.6209446 47.79446946673825 161.25168758198882
0.6208016 47.81752506746901 161.22219102347262
0.6206587 47.84056667518239 161.1926741865866
0.62051576 47.863604227633466 161.16313380207094
0.6203729 47.88662778743724 161.13356701423788
0.62023 47.90964728485773 161.10398639824277
0.6200872 47.93265278837602 161.07439404751645
0.61994445 47.955644631131804 161.0447967705578
0.6198017 47.97863208144309 161.01516747861035
0.619659 48.00160586940476 160.98551485392113
0.6195163 48.02457526029441 160.95584994188448
0.6193737 48.04753098748644 160.92615487236
0.61923105 48.07048231578552 160.89644605643906
0.6190885 48.0934199766019 160.8667029086868
0.6189459 48.11635323201344 160.83693793249935
0.6188034 48.13927282115623 160.80716201601683
0.6186609 48.162178415657664 160.77737727393628
0.6185185 48.18507993497185 160.74758298140043
0.6183761 48.207967459980175 160.71776779493646
0.6182337 48.230850906553314 160.68794560117541
0.61809134 48.25372036198639 160.65809727165683
0.617949 48.27658573234428 160.62821736063577
0.61780673 48.29943710735366 160.5983234631863
0.61766446 48.322284397436235 160.56841075801407
0.61752224 48.34511769029368 160.53848919253215
0.6173801 48.367937330857885 160.50855196665765
0.6172379 48.390752542276275 160.47858450084908
0.61709577 48.41356366384314 160.44860667267577
0.6169537 48.43636078790451 160.41862616390517
0.61681163 48.45914426336545 160.38863028789473
0.6166696 48.48192330416683 160.3586148518404
0.6165276 48.50468869708525 160.3285878745502
0.61638564 48.52744965221752 160.29853860913815
0.6162437 48.5501969586334 160.26847905928
0.61610186 48.57293027277461 160.23837061914784
0.61596 48.59565948467604 160.20824234537764
0.61581814 48.61838425082686 160.17810629986909
0.61567634 48.641095366837526 160.14796755054837
0.6155346 48.66379249116878 160.11781536681514
0.61539286 48.68648551336102 160.08762786708618
0.6152512 48.70916454013954 160.0574282931719
0.6151095 48.73183946218508 160.0272228537803
0.6149679 48.7545003933398 159.99700087445325
0.61482626 48.77715721528783 159.96675493585565
0.6146847 48.79980004267178 159.93648174720894
0.6145432 48.82242922734587 159.90618840868174
0.6144017 48.84505394835602 159.87587922778613
0.6142602 48.86767455466829 159.84554102153592
0.61411875 48.890281164011846 159.81515001491218
0.6139774 48.91287412132707 159.78474938262536
0.613836 48.93546260934147 159.75434484374523
0.61369467 48.958037446160574 159.72392533311407
0.61355335 48.98060781175737 159.69347781309233
0.6134121 49.003164527455354 159.66302649402968
0.6132708 49.025716770303156 159.63256944812295
0.6131296 49.048255364728746 159.60208028652298
0.6129885 49.07077996960265 159.57155143450805
0.6128473 49.09330043318325 159.54100482217768
0.6127062 49.1158164150335 159.51044997891185
0.6125651 49.13831874560642 159.47986105373005
0.6124241 49.160807082604485 159.4492461662507
0.61228305 49.183291273996765 159.41862097601367
0.6121421 49.205761471275565 159.3879800676912
0.6120011 49.22822752021751 159.3573137113789
0.6118602 49.25067957522887 159.32662938269647
0.6117193 49.273127477325524 159.29591887983028
0.61157846 49.29556138112934 159.26517334392955
0.6114377 49.31798163413634 159.23437242833833
0.6112969 49.34039737336338 159.2035338808791
0.6111561 49.362808944102675 159.17267499098187
0.6110154 49.38520650947852 159.14179872338596
0.6108747 49.40759041530326 159.11090389030588
0.61073405 49.42996980489429 159.07999669780347
0.61059344 49.452335532960625 159.04907344019037
0.61045283 49.47469674226969 159.01812511670641
0.6103123 49.49704429110259 158.9871647692354
0.61017174 49.519387319333596 158.95619871458644
0.61003125 49.54171668796498 158.92520457474413
0.60989076 49.56404153418003 158.8941773721694
0.60975033 49.58635271499669 158.8631394957625
0.60960996 49.608649902454346 158.83206267754218
0.6094696 49.63094289039847 158.8009694762594
0.6093292 49.65323134889779 158.76986397047534
0.609189 49.67549668057161 158.73873656677196
0.60904866 49.6977669367901 158.7075841060507
0.6089085 49.72001407325657 158.6764169862615
0.6087682 49.74226612594191 158.645227622571
0.6086281 49.764495065019496 158.6140389952012
0.6084879 49.786728910441255 158.58282984522282
0.60834783 49.80893965237813 158.55155776342198
0.60820776 49.831145832063974 158.52026779127812
0.6080677 49.85334780800958 158.48895373788127
0.6079277 49.875535771396606 158.45761588527648
0.6077877 49.897710079238 158.42625908989658
0.6076478 49.91987982234709 158.39488835000864
0.6075079 49.942035907615185 158.363497503163
0.607368 49.96418742449489 158.33207307371728
0.6072281 49.986334717516606 158.30061184374503
0.6070883 50.00845856623282 158.2691250511299
0.6069485 50.03058761459102 158.2376024654043
0.6068088 50.05269322548488 158.20606266634107
0.60666907 50.07479459319103 158.17450600645472
0.60652936 50.09689138346772 158.14292174045832
0.6063897 50.11897450044783 158.11130020656398
0.6062501 50.14104360716195 158.07965302948534
0.6061105 50.16310846643047 158.04799818211464
0.6059709 50.18516873583579 158.0163074817937
0.6058314 50.207215329666425 157.98459958303854
0.6056919 50.229247914711095 157.95285156319733
0.60555243 50.2512762349951 157.92107048941187
0.605413 50.273290540408055 157.88926780554215
0.6052736 50.29530058112377 157.85744181380997
0.60513425 50.31729660327356 157.82558343113496
0.6049949 50.33928835469451 157.7936899086081
0.6048556 50.36126608436565 157.7617580648539
0.60471636 50.3832301317798 157.72980913607108
0.60457706 50.40519895886928 157.6978373041154
0.6044379 50.42714470725689 157.66584083385865
0.6042987 50.44908582399309 157.6337907837817
0.6041596 50.47101325774426 157.6017031655489
0.6040205 50.492936051330034 157.5695966584653
0.60388136 50.51485455072479 157.5374502316985
0.60374236 50.536749626030286 157.50526827992385
0.6036033 50.558649779257294 157.47300601191714
0.6034643 50.580535886115086 157.44069654163127
0.60332537 50.60240828877151 157.40836600985298
0.6031865 50.62426664274115 157.37601307620795
0.60304755 50.64613005500654 157.3436387996464
0.60290873 50.6679700458773 157.31124652400533
0.6027699 50.6898057038218 157.27883811261782
0.6026311 50.711636694471 157.24641259885527
0.60249233 50.733453977863064 157.2139566294709
0.60235363 50.755257217173906 157.18146894029522
0.60221493 50.77705611826287 157.1489498091679
0.6020763 50.79884096922949 157.11638712530083
0.60193765 50.8206214731999 157.08377279843745
0.601799 50.842397281890854 157.05112468003193
0.6016605 50.86415001623593 157.01846556915245
0.6015219 50.88590740607036 156.98577428913075
0.60138345 50.90764173102751 156.95305483410198
0.601245 50.9293713431713 156.92031904627115
0.6011065 50.951096601379 156.88754177298205
0.6009681 50.97280778787693 156.85472769223549
0.6008297 50.99451461313156 156.8219147552983
0.6006914 51.01620736688396 156.7890854059444
0.6005531 51.03788641790982 156.75626137622052
0.6004148 51.05956074687323 156.7234202253193
0.6002765 51.081230715664965 156.690570575209
0.6001383 51.10288662204563 156.6577171884296
0.60000014 51.12452883043828 156.6248517605988
0.599862 51.14616631942786 156.5919857046873
0.5997239 51.16779011124378 156.5591034221142
0.5995858 51.18940918310686 156.52621887938207
0.5994477 51.211014562838294 156.49331734703472
0.5993097 51.23261522204827 156.4604182407518
0.5991717 51.254202191373054 156.42749923251648
0.5990338 51.275775117586775 156.39456528532463
0.5988958 51.297352997762296 156.36161540717882
0.5987579 51.318907518651386 156.32866495299047
0.59862006 51.340457670752784 156.29570916816618
0.5984822 51.36200310455321 156.26275689721103
0.5983444 51.383534855259285 156.22978785072937
0.59820664 51.40505257683469 156.19680924690093
0.5980689 51.42656592895423 156.16381511487333
0.5979312 51.44806525471883 156.1308022366963
0.5977935 51.469560208062994 156.09778882210495
0.5976559 51.49104113704499 156.06475640395172
0.59751827 51.51251769514482 156.03171906951044
0.5973807 51.533980229969856 155.99867718565932
0.59724313 51.55543839605046 155.96563143534536
0.5971056 51.57688254455866 155.9325820647861
0.5969681 51.598322323919305 155.8995206987466
0.59683067 51.61974808656886 155.86645132440873
0.5966932 51.6411694838028 155.83337449766333
0.5965558 51.66257686633864 155.80028677530126
0.5964185 51.6839705972528 155.767182649095
0.5962812 51.7053596003728 155.73406851621434
0.59614384 51.72674423596555 155.70093995197234
0.5960066 51.748114859016084 155.66781719581505
0.59586936 51.76947184235554 155.63469486842024
0.59573215 51.79082409754622 155.6015775450438
0.595595 51.81216271930768 155.56845843670865
0.59545785 51.83349661431362 155.53532022067853
0.59532076 51.854816876524566 155.5021759496068
0.5951837 51.87613241403453 155.4690224180384
0.59504664 51.89743431933532 155.43586147751506
0.5949096 51.918731500240796 155.4026986913257
0.59477264 51.940015055488686 155.36953224499533
0.59463567 51.96129388730104 155.33635403252424
0.59449875 51.98255909514877 155.3031739036234
0.5943619 52.0038103255647 155.26998957148965
0.59422505 52.02505719251332 155.23679169310378
0.5940882 52.04629933696188 155.20358510218242
0.5939514 52.06752786595792 155.1703668856581
0.5938147 52.0887424206026 155.1371400354336
0.59367794 52.109952615466874 155.1039105751664
0.5935412 52.13115808469094 155.07067789921945
0.59340453 52.15234994767807 155.03743001516116
0.5932679 52.173527845490014 155.00418125603878
0.5931313 52.19470138118629 154.97091440518975
0.59299475 52.21586095139534 154.93762917259886
0.5928582 52.237016161732974 154.90434832379336
0.5927217 52.25815741060222 154.87107322526506
0.5925852 52.27929430233743 154.8377944100131
0.5924488 52.30041723852317 154.8044993851636
0.59231234 52.32153581498304 154.7711859129145
0.59217596 52.342640435381156 154.7378735027984
0.59203964 52.363731477635845 154.70455153857884
0.5919033 52.38481779011626 154.67121756740556
0.591767 52.4058997442962 154.63786842974898
0.59163076 52.426967750367155 154.60452215419204
0.59149456 52.44802218282029 154.57115295854607
0.59135836 52.46907188661608 154.53778435727128
0.59122217 52.4901172285812 154.50439684459354
0.59108603 52.51114862830417 154.47100997128268
0.59094995 52.53216646297349 154.43760414368228
0.5908139 52.55317956443396 154.40418992138947
0.59067786 52.574179102429305 154.3707780439205
0.59054184 52.595173912380545 154.33736148975245
0.5904059 52.61615515961747 154.30392597761588
0.5902699 52.637131677287826 154.27048159127227
0.590134 52.658094637261 154.23703153102971
0.5899981 52.679052866895674 154.20356732115704
0.5898623 52.6999975409121 154.17010662361298
0.58972645 52.72093748871103 154.13662284310067
0.58959067 52.74186387895795 154.10312521427727
0.5894549 52.76278554092461 154.06961639358605
0.58931917 52.78369365060201 154.036111478282
0.5891835 52.80458785104035 154.00259981833864
0.58904785 52.82547768863589 153.9690954739096
0.5889122 52.8463627996268 153.93558378976726
0.5887766 52.86723436903731 153.90205240971966
0.58864105 52.88809203768329 153.86849034153303
0.5885055 52.90894533542375 153.83491508993907
0.58836997 52.929793901865 153.80132552447435
0.5882345 52.95062892678781 153.76772517261534
0.58809906 52.97145005610042 153.73411399125914
0.58796364 52.99226681198578 153.70050089989786
0.5878283 53.01306967788793 153.66688193463142
0.5876929 53.03386817088988 153.6332704297911
0.5875576 53.05465277682926 153.5996271103048
0.5874223 53.075433010013725 153.56596470172244
0.58728707 53.096199354671526 153.53228661545154
0.5871518 53.116961324007136 153.49859567360423
0.58701664 53.137709407517775 153.46487916554196
0.58688146 53.15845311119283 153.43114230942197
0.58674634 53.17918292735749 153.39739770736543
0.5866112 53.19990836628199 153.36362908766583
0.58647615 53.22061991572795 153.3298323145932
0.58634114 53.24131794565535 153.29601202463888
0.58620614 53.262011223270534 153.26215556621875
0.58607113 53.282700111367795 153.22825795691983
0.5859362 53.30337510149022 153.19429288032197
0.5858013 53.324036561266574 153.16030596370436
0.5856664 53.344693251251186 153.12631528848175
0.58553153 53.36534554159 153.09232526604765
0.5853967 53.38598393892627 153.0583355907843
0.58526194 53.40660881445085 153.0243402869641
0.5851272 53.42722892738688 152.99033816798382
0.58499247 53.44783551909911 152.95632891012224
0.58485776 53.46843734850641 152.9223118724435
0.58472306 53.48903477476407 152.8882723970116
0.58458847 53.509609214335356 152.85423107491275
0.5844538 53.530188355990184 152.82016419312993
0.5843193 53.55074452138433 152.78608707127466
0.5841847 53.57130537880728 152.75200239897987
0.58405024 53.59184326964362 152.7179144628406
0.5839157 53.61238585041429 152.6838456606193
0.5837813 53.63290548098675 152.64978313929728
0.5836469 53.653420700820526 152.61571990773862
0.5835125 53.67393117369335 152.58164693038324
0.58337814 53.69442813886076 152.54755504624367
0.5832438 53.714920355623036 152.51346232476843
0.5831095 53.73539907028804 152.47934655445442
0.5829752 53.75587303463605 152.4452387808898
0.582841 53.77633350199628 152.4111306123111
0.5827068 53.79678013855501 152.37702479907497
0.58257264 53.8172223682848 152.34291536871623
0.58243847 53.837659852126095 152.30880354839027
0.58230436 53.85808385088679 152.27467913960484
0.5821703 53.87849402592461 152.24054887663596
0.58203626 53.898899799537105 152.20642669900997
0.58190227 53.91929175448165 152.1723150587337
0.5817683 53.93967931219222 152.13818815501523
0.5816343 53.9600621223603 152.10405181120385
0.58150035 53.9804314687374 152.069920857016
0.5813665 54.00078700383874 152.0357921571234
0.5812326 54.02113814745 152.00163587668555
0.5810988 54.04147547929965 151.96747845922815
0.580965 54.061808420109706 151.93331108587188
0.5808312 54.08212755448379 151.8991417431304
0.5806975 54.102442298140744 151.8649740732824
0.5805638 54.12274323870045 151.8307947127319
0.5804301 54.14303979296743 151.79661876783803
0.58029646 54.16332254749207 151.7624399071142
0.5801628 54.183600917809336 151.72825197705825
0.58002925 54.20386549379978 151.69404539222523
0.5798957 54.22412568191006 151.65983921505548
0.57976216 54.244372078418436 151.62563673593021
0.57962865 54.26461409355925 151.59141979587974
0.5794952 54.28484231935592 151.55721449105815
0.5793618 54.30505713541142 151.52300560730518
0.5792284 54.325267199962866 151.48877074329138
0.579095 54.34547288242151 151.4545087451923
0.5789617 54.36566477779357 151.4202267428254
0.57882833 54.3858522915335 151.38592441946605
0.57869506 54.40602601672987 151.35160568584718
0.57856184 54.42618633977754 151.31728214509118
0.5784286 54.446341896882515 151.2829295605389
0.5782954 54.4664930670581 151.24854400312577
0.57816225 54.486630447360184 151.21413092045697
0.57802916 54.50675442378509 151.1796713368822
0.57789606 54.5268736189727 151.1451968840664
0.57776296 54.54698841773693 151.110693921609
0.57763 54.5670804204907 151.07616843880675
0.57749695 54.58717702213167 151.04161751605628
0.57736397 54.60725983338547 151.00702907595735
0.57723105 54.62732923344559 150.97240979429296
0.57709813 54.64739384066874 150.93776345021647
0.5769653 54.66744503559127 150.90308677828372
0.5768324 54.687491429846915 150.86834801205956
0.57669955 54.70753339392527 150.8335445169878
0.5765668 54.72755256655914 150.7987292780127
0.576434 54.74757628962518 150.76388668906472
0.57630134 54.76757722766034 150.7290331981431
0.5761686 54.78758270964247 150.69416284353318
0.576036 54.80756541593625 150.65927363264163
0.5759033 54.827552654798545 150.62438084441902
0.57577074 54.84751713141955 150.5894708463437
0.5756381 54.867486128874624 150.55453196936438
0.5755056 54.88743237078042 150.5195832885171
0.57537305 54.907383126931165 150.48462021107625
0.5752406 54.92731113796569 150.4496520274952
0.5751082 54.94723468915224 150.41466706047385
0.5749757 54.967153433147985 150.3796732247366
0.57484335 54.98705875193741 150.34466923826753
0.57471097 55.00695926155481 150.3096366655114
0.57457864 55.026846348678376 150.27459949786814
0.5744463 55.046728625924345 150.23955481671746
0.57431406 55.06659748349083 150.20450121348526
0.57418185 55.08645257996869 150.16943219624005
0.57404965 55.10630321198243 150.13436183106836
0.57391745 55.12614903477048 150.09927237858813
0.5737853 55.145981445428546 150.06419294705415
0.57365316 55.16580904885994 150.0291018982233
0.5735211 55.185623243860626 149.99401730760158
0.57338905 55.205423696681635 149.95893595837543
0.573257 55.225219685024946 149.92382576474049
0.573125 55.24501086777953 149.8887027065184
0.57299304 55.2647886496476 149.85357142230228
0.57286114 55.284552692887715 149.81844206260212
0.57272923 55.30431227615771 149.78331823824482
0.5725973 55.32406705416682 149.74818014599316
0.5724655 55.34380844282384 149.71304539565034
0.5723337 55.363536105910455 149.6778987676279
0.5722019 55.383259306141454 149.64273674450448
0.5720701 55.40297770200286 149.60756813092476
0.57193846 55.422673802693474 149.572413753842
0.5718067 55.4423740151977 149.53725430490184
0.57167506 55.46206085602793 149.50206856346372
0.57154346 55.48173398217136 149.4668858624028
0.57141185 55.50140264944182 149.43169558082514
0.5712803 55.52105760448633 149.3964923669035
0.57114875 55.54070810331423 149.3612674975913
0.5710172 55.560353793278196 149.32603497667176
0.5708857 55.579986121650705 149.29078868874785
0.5707543 55.59960474408891 149.2555362763076
0.57062286 55.619218906159006 149.2202674380673
0.5704915 55.63881936278763 149.18498495639176
0.5703601 55.65841536053044 149.1496756479989
0.5702288 55.67799765142995 149.11435688772332
0.5700975 55.69757548287022 149.0790295381803
0.56996626 55.71713961191327 149.04368163825546
0.569835 55.73669927735799 149.00830557124334
0.5697038 55.756245238863514 148.97291364806125
0.5695726 55.775786735028944 148.93747267754992
0.56944144 55.795323401484254 148.90203479282425
0.56931037 55.81483785047005 148.86659518406412
0.56917924 55.83435634616097 148.8311694974119
0.5690482 55.853852638733656 148.79574548873603
0.56891716 55.873352972186524 148.76031187956147
0.5687862 55.89283111817473 148.72487583642263
0.5686552 55.912313296329 148.6894314188999
0.5685243 55.93177329924996 148.65398415294752
0.56839335 55.95123732981018 148.61853191093317
0.5682625 55.97067919507646 148.58306206454
0.5681316 55.99012507859999 148.54759684195116
0.56800085 56.00954881352508 148.51213525851088
0.5678701 56.02896771097018 148.47667627004517
0.5677393 56.04838217183662 148.4412211391364
0.5676086 56.06778295099751 148.40576610839068
0.5674779 56.08717929370441 148.37030897080265
0.5673472 56.1065619585426 148.33485366635333
0.5672166 56.12594019353961 148.29939915600565
0.567086 56.14530475475365 148.26393939613104
0.5669554 56.16466488772544 148.22847361726255
0.56682485 56.184011353000315 148.19300860826948
0.5666943 56.203353391316604 148.15754886316242
0.56656384 56.22268176689391 148.1220897464088
0.5664334 56.241996891769844 148.08660712141622
0.56630296 56.26131600838437 148.05110328908876
0.5661726 56.2806130513899 148.01560233890817
0.56604224 56.29990526256299 147.98011236707885
0.5659119 56.31919305259231 147.9446267414772
0.5657816 56.33846719360433 147.9091424529973
0.5656513 56.35773691882175 147.87366048964464
0.56552106 56.37699300051199 147.83818298903236
0.5653908 56.39624466981106 147.80271609831783
0.56526065 56.41548270400557 147.76723083473922
0.56513053 56.43470751770814 147.7317551773496
0.5650004 56.45392751253367 147.69627349607111
0.5648703 56.47314309271139 147.6607859908298
0.56474024 56.4923450497062 147.62528533671
0.5646102 56.511542594273635 147.58978826967913
0.5644802 56.53072652281857 147.5542946320397
0.56435025 56.54989724645303 147.5188096562883
0.56422025 56.56907194533052 147.48328948982646
0.5640904 56.58822465246451 147.4477639322084
0.5639605 56.60737253948248 147.41224360377413
0.5638306 56.6265160199091 147.3767275424112
0.5637008 56.64564589930451 147.34122074407546
0.563571 56.66477137466951 147.30570832039157
0.5634412 56.683883254640875 147.27021941630147
0.5633115 56.70298196088783 147.2347257586448
0.5631818 56.722075854849905 147.1992249042344
0.5630521 56.741165352038884 147.16371394277095
0.5629225 56.760241264830114 147.12819112554484
0.56279284 56.77931277949164 147.09266549838102
0.56266326 56.79837071337592 147.05715595262564
0.56253374 56.81741549167409 147.02163444909257
0.5624042 56.836455459200295 146.98611519839116
0.5622747 56.855491036373046 146.95059532102985
0.56214523 56.874513045745545 146.91507129027943
0.5620158 56.89353066456273 146.879535125294
0.56188637 56.91253471684587 146.84398136390936
0.561757 56.93152562808874 146.80842130300795
0.5616277 56.95051172874085 146.77286271103523
0.56149834 56.96949344156762 146.7373061112344
0.56136906 56.98846160116591 146.70175873179562
0.5612398 57.007425374905694 146.666217554688
0.56111056 57.02637560175337 146.63067442887737
0.5609814 57.04531270907516 146.5951456054741
0.56085217 57.06425375099785 146.55959505094782
0.56072307 57.0831729421536 146.5240470991413
0.56059396 57.102087332733134 146.48850024592596
0.56046486 57.120997345378434 146.45295351149886
0.5603358 57.13989382704818 146.41740546088246
0.56020683 57.15877720970488 146.38186430260623
0.5600778 57.17766451723081 146.34630370531755
0.55994886 57.19653000665565 146.3107428932386
0.55981994 57.21539069647733 146.27516032986966
0.559691 57.23424701171614 146.23957029356922
0.55956215 57.25308980696602 146.203976670108
0.5594333 57.27192823383445 146.16840131646893
0.5593045 57.29075314724676 146.13282273014363
0.5591757 57.30956498668414 146.09724076481092
0.559047 57.32837202763481 146.06166136131515
0.55891824 57.347174705588344 146.0260832195283
0.55878955 57.36596388001709 145.990477933667
0.55866086 57.38474869152275 145.9548645346828
0.55853224 57.40352000176736 145.9192585132152
0.5584036 57.42228695152224 145.88364143376708
0.55827504 57.441040405349256 145.84800484408356
0.55814654 57.459780803582234 145.81237663526002
0.558018 57.478516407409074 145.77674219785607
0.5578895 57.497247646245775 145.74108653336717
0.5577611 57.515965398545134 145.70541752941892
0.5576326 57.534678786727554 145.669743452148
0.55750424 57.55337869364527 145.63405824744163
0.55737585 57.57207423612839 145.59838161713475
0.5572475 57.590756301978985 145.562702007595
0.5571192 57.60943400897101 145.52701437361253
0.5569909 57.62809824191605 145.4913217317151
0.5568627 57.64674944651151 145.45561754380225
0.55673444 57.665404519756706 145.41989957995943
0.5566063 57.684037900984634 145.38418517486264
0.5564781 57.702675143853995 145.34846645148326
0.55635 57.7212907105836 145.31274131120898
0.5562219 57.73990147158926 145.2770118214199
0.5560938 57.75850788500134 145.24127592667898
0.5559658 57.77710083670293 145.20552852594165
0.55583775 57.79568943818432 145.16977075107678
0.5557098 57.81426457980973 145.13399391797338
0.5555818 57.83283537237562 145.09820743727818
0.5554539 57.8513927057422 145.06239971800665
0.555326 57.86994568849573 145.02657436623244
0.55519813 57.88848521534702 144.99074643628953
0.5550703 57.90702039133877 144.9549135689793
0.5549425 57.92554211477773 144.9190810525533
0.5548147 57.94405949153006 144.88321969120022
0.55468696 57.9625634158087 144.84736107163556
0.55455923 57.98106299454484 144.81149345556307
0.55443156 57.999549126022 144.77560170928487
0.5543039 58.018030907891074 144.73969399561858
0.5541763 58.03649924175636 144.70376088814254
0.55404866 58.054963226309205 144.66781001670833
0.55392104 58.0734223849103 144.63181422405654
0.55379355 58.09185994227643 144.59576505059445
0.553666 58.110301281548274 144.55966970262986
0.55353856 58.1287210232916 144.5235756839284
0.55341107 58.14714453753125 144.48747723197542
0.55328363 58.16555507935256 144.45136956490472
0.55315626 58.183952170055136 144.41524028661755
0.5530289 58.20234489756821 144.3791086604138
0.55290157 58.220724180944444 144.34298923144158
0.55277425 58.239099103594064 144.3068696728713
0.55264693 58.25746919014939 144.2707629106661
0.55251974 58.27581772360611 144.23467064060128
0.5523925 58.29417002067041 144.19857920551036
0.5522653 58.31250937311762 144.1624891084346
0.55213815 58.33083530367247 144.12641924916522
0.552011 58.3491568891022 144.0903393012284
0.5518839 58.36747364637516 144.05426209005358
0.55175686 58.38576888942142 144.0181933234891
0.5516298 58.4040678889737 143.98212840131512
0.55150276 58.42235397048891 143.9460647357021
0.5513758 58.440626648518574 143.9100102251918
0.55124885 58.45889499422324 143.87396305540682
0.5511219 58.47715851926567 143.8379212268114
0.550995 58.49540913984663 143.8018822720959
0.55086815 58.51364637335763 143.7658390091018
0.5507413 58.531879278754886 143.72980066473153
0.5506145 58.55010737033183 143.6937732143555
0.5504877 58.56832257252659 143.65774508440998
0.5503609 58.58653296412203 143.62172733147744
0.5502342 58.60473047329463 143.58572163775557
0.55010754 58.62291462130317 143.54972499291773
0.5499809 58.641094451391844 143.51372537166515
0.5498542 58.65926948036339 143.4777367509888
0.5497276 58.67743164269674 143.44173786226864
0.549601 58.69558900439377 143.40573506948567
0.5494745 58.71373350352279 143.3697283767784
0.549348 58.73186466028129 143.33372945155637
0.54922146 58.750000048093874 143.29773937382728
0.54909503 58.768113561394884 143.26175969788434
0.5489686 58.786222767014 143.22577932166328
0.5488422 58.804327183545126 143.18980612296826
0.54871583 58.822418758888396 143.1538412259509
0.54858947 58.840505552031956 143.11787400571205
0.54846317 58.8585795073165 143.08190804726343
0.54833686 58.876648683072276 143.04595276579593
0.5482106 58.8947050306111 143.00999579857464
0.5480844 58.91275660153394 142.97404611047358
0.5479582 58.930795350450005 142.93810463205918
0.547832 58.948829329965974 142.9021690386723
0.5477059 58.966850492249385 142.8662376527694
0.54757977 58.98486688888839 142.83032022821084
0.5474537 59.00287047868843 142.79440443704965
0.54732764 59.02086930602718 142.75848593749393
0.5472016 59.03886384047919 142.7225780326409
0.5470756 59.05683660459562 142.68668688798692
0.5469496 59.074813583915706 142.65080310163668
0.5468237 59.09277730866364 142.61493446655405
0.5466978 59.11072824934382 142.57906053189515
0.5465719 59.12867444205898 142.54319947768056
0.5464461 59.14660785760587 142.50734799822422
0.54632026 59.16453653258212 142.47149406572512
0.54619443 59.182460925354256 142.43563570684262
0.54606867 59.20037208628797 142.39978682964264
0.54594296 59.21827048521975 142.36394601400517
0.54581726 59.23616414665146 142.3281101999191
0.54569155 59.254053536432245 142.29228734376457
0.5455659 59.27192970947716 142.25646814460092
0.5454403 59.289793138291316 142.22065381972817
0.5453147 59.30765183480972 142.18483215933242
0.54518914 59.32550626662951 142.14901222683542
0.5450636 59.3433474965682 142.11320616991466
0.5449381 59.36118446421125 142.0773997206231
0.5448126 59.37900823520684 142.04159595628866
0.5446872 59.39681928415892 142.00579566283662
0.54456174 59.414634071469436 141.97000082718455
0.5444364 59.43242768234985 141.9342140981802
0.54431105 59.45021657236717 141.89842577810322
0.5441857 59.46800121182328 141.8626474514012
0.5440604 59.48577267522137 141.8268724624331
0.5439351 59.503539894781774 141.79109516162052
0.5438099 59.52129394285356 141.75532717630045
0.54368466 59.53904375130615 141.71956386268158
0.5435595 59.556780397276995 141.6838086487951
0.5434343 59.57451280704426 141.6480702667199
0.5433092 59.59223206164975 141.6123330203637
0.5431841 59.60994708761725 141.5766117814187
0.543059 59.627657405015654 141.5408962352557
0.542934 59.64534662262384 141.50518506969308
0.54280895 59.663039569944786 141.4694772155403
0.54268396 59.680719861353325 141.43376810633447
0.542559 59.698387018133744 141.3980599569553
0.5424341 59.716049958237896 141.36236139297523
0.54230917 59.73370819610024 141.3266569645553
0.54218435 59.751345369482955 141.2909558659919
0.5420595 59.76898626535099 141.25526025294593
0.54193467 59.78661452911507 141.21958007648809
0.5418099 59.80422967956484 141.18391138469053
0.54168516 59.82184062669986 141.14824927649195
0.5415604 59.839446880993734 141.1125966088912
0.5414357 59.85704052091732 141.0769389186291
0.541311 59.87462946997826 141.04128068131027
0.5411864 59.892205811868614 141.0056175427042
0.5410618 59.90976905896737 140.96996091871958
0.5409372 59.92733651242393 140.93430939446088
0.5408127 59.94488248273886 140.8986656296375
0.54068816 59.96242425543651 140.86303108952555
0.54056364 59.979961349897906 140.8274032498515
0.5404392 59.99748585712973 140.79176134900175
0.54031473 60.01500568588996 140.75611818662324
0.54019034 60.0325129322603 140.7204811224609
0.54006594 60.05001550570552 140.68484949721858
0.5399416 60.06750550217396 140.64922280619822
0.5398173 60.084990828197874 140.6135957492253
0.53969294 60.102471965757154 140.5779778146876
0.5395687 60.11993168006771 140.5423657333016
0.53944445 60.137395583968825 140.50675315545215
0.53932023 60.15484645040931 140.47113302306892
0.5391961 60.17228475854235 140.4355215797632
0.5390719 60.189718408284335 140.39991568703937
0.5389478 60.20713950842979 140.36432185935578
0.5388237 60.224555954485766 140.32872991807554
0.5386996 60.2419682212252 140.29314549155075
0.5385756 60.25936747176516 140.25755618186136
0.53845155 60.276762547796054 140.22195697495047
0.5383276 60.29414460984043 140.18634886660033
0.53820366 60.3115141440713 140.15074244006698
0.53807974 60.32887902570229 140.115151139891
0.5379558 60.34623973847571 140.07956241646767
0.53783196 60.3635874500622 140.04398532123705
0.5377081 60.38093100008607 140.00840473183825
0.5375843 60.3982615531873 139.97281759793614
0.5374605 60.415587946350655 139.93723633638896
0.53733677 60.43290135023324 139.9016507671999
0.537213 60.45021059542536 139.86607366888933
0.53708935 60.467506856143174 139.83048509559256
0.53696567 60.484798962770554 139.79490054452262
0.53684205 60.50207808901948 139.75931356471963
0.5367184 60.519353063796025 139.72372727279966
0.53659487 60.53661506566108 139.68814438369284
0.5364713 60.55387291780464 139.65256263473668
0.5363478 60.571117801203584 139.6169678488176
0.5362243 60.58835853826102 139.5813670545645
0.5361008 60.60559462967204 139.54576060979696
0.53597736 60.62281825347273 139.5101314742954
0.535854 60.64002891536879 139.47446853519764
0.5357306 60.65723542359417 139.4387959286601
0.5356072 60.6744372817959 139.40309522103018
0.5354839 60.69162667302543 139.36739845672707
0.5353606 60.70881141805057 139.33169724339157
0.5352373 60.72598369971563 139.29600503415264
0.5351141 60.743143037954866 139.26031868858956
0.5349909 60.76029822287381 139.2246445139747
0.5348677 60.77744877047817 139.18897637822118
0.53474456 60.79458687049249 139.15331780954887
0.5346214 60.81172033979627 139.11765188322155
0.53449833 60.82884136473424 139.08199733494635
0.53437525 60.845957762008155 139.04633656367307
0.5342522 60.86306172317891 139.0106886879799
0.5341292 60.880161060308495 138.97504167478337
0.5340062 60.89725625140653 138.93941118231555
0.5338832 60.91433853901732 138.90379331074496
0.5337603 60.93140841077708 138.8681951133066
0.5336374 60.94847366822411 138.83262047746157
0.53351456 60.96552652177321 138.79706696457478
0.5333917 60.982574767756574 138.7615173317375
0.53326887 60.99961888704115 138.72597034945542
0.5331461 61.01665012993405 138.69042871859946
0.53302336 61.033668986827074 138.65490042224107
0.5329006 61.05069150484236 138.61938859809857
0.5327779 61.067693384449484 138.58388855334726
0.53265524 61.08469066727456 138.54839821478063
0.5325326 61.101683840365034 138.51292588932785
0.53240997 61.118664163656746 138.477472461408
0.53228736 61.135640386690554 138.44202162692127
0.5321648 61.15260376557681 138.40656555028855
0.53204226 61.169563045956885 138.37110967330077
0.5319198 61.186509489389664 138.3356570870003
0.5317973 61.20345183656048 138.30021591503564
0.53167486 61.220381353085486 138.26477794097278
0.53155243 61.23730678019204 138.2293435660435
0.53143 61.254227622119956 138.19391816233363
0.53130764 61.27113613772173 138.1584930327308
0.5311853 61.28803183836118 138.1230763037482
0.531063 61.30492345344521 138.08764802285748
0.5309407 61.32181048905181 138.05223632059352
0.53081846 61.33868521228991 138.0168210046325
0.5306963 61.35554713445012 137.98140993873633
0.5305741 61.37240497693036 137.94601237804156
0.5304519 61.38925824840611 137.91062437283378
0.53032976 61.40609922425659 137.875246053376
0.53020763 61.42293563348679 137.83987576735427
0.53008556 61.4397597531849 137.8044982829006
0.5299635 61.45657931123701 137.76913084924456
0.5298415 61.47338658513975 137.7337560741123
0.5297195 61.49018929650181 137.69838421581875
0.5295975 61.50697973471493 137.66302246553616
0.52947557 61.52376561155495 137.62766394324598
0.5293537 61.54053922425791 137.59231581854414
0.5292318 61.55730828021818 137.55698072911812
0.5291099 61.574073278995385 137.52166199010026
0.52898806 61.590825529333145 137.48635258703564
0.5288663 61.607565533616885 137.45106011523168
0.5287445 61.62430098964981 137.41576294646987
0.52862275 61.64103239745561 137.38046021654762
0.52850103 61.657751069492434 137.34516584441656
0.5283794 61.67445751119599 137.3098772233573
0.52825767 61.69116759316067 137.27460049364376
0.5281361 61.70785726984811 137.23933210255947
0.5280144 61.72455058913772 137.2040702173208
0.5278929 61.74122351350981 137.16882473922902
0.5277713 61.75790008072566 137.13358772626665
0.5276498 61.77455626774395 137.09834961193192
0.5275283 61.79121609471861 137.063101100658
0.5274068 61.80786371906714 137.0278531461599
0.5272854 61.824498647009975 136.9926123208371
0.527164 61.8411295445647 136.9573903606523
0.5270426 61.85774775605721 136.92217492327796
0.5269213 61.874361942133426 136.886963036872
0.5267999 61.89097160762364 136.8517568764933
0.5266786 61.907569093409194 136.8165607004027
0.5265574 61.924153909398854 136.78135933730258
0.5264361 61.94074285507376 136.74614823260362
0.5263149 61.957310981829366 136.71093592853018
0.52619374 61.97387509098958 136.67572852019725
0.52607256 61.99043468560909 136.64052728786695
0.52595145 62.00698212081297 136.60533571262434
0.5258303 62.02352504305077 136.57015396360444
0.5257093 62.04005581807358 136.53497568455913
0.5255882 62.05658208223437 136.49982026054215
0.52546716 62.07310434459591 136.46466710139555
0.5253462 62.089605832585534 136.42950184112615
0.5252252 62.106111450273715 136.39432747377253
0.5251043 62.1226044310813 136.35916049293172
0.5249834 62.13908528575035 136.32399884452488
0.5248625 62.15556163580146 136.28884168299987
0.52474165 62.172033990859184 136.2536862059393
0.52462083 62.18849372173443 136.21853617765674
0.5245 62.20494946170792 136.1833991869024
0.52437925 62.22139258619276 136.1482679376484
0.5242585 62.237831721242294 136.11312479635242
0.5241378 62.25425824861297 136.0779784801436
0.5240171 62.2706807849722 136.042841052734
0.52389646 62.28709072126014 136.00770989795646
0.5237758 62.30349667186763 135.97258546616825
0.52365524 62.31989003021633 135.93746589715218
0.52353466 62.336279404669625 135.90234987940713
0.52341413 62.35265619784312 135.86725698765778
0.5232936 62.369029009264636 135.83215242088914
0.5231731 62.38539734062985 135.7970481951801
0.52305263 62.40175359732623 135.76194276066997
0.52293223 62.4180972861334 135.7268431245294
0.5228118 62.4344450862836 135.69174433543762
0.5226914 62.450772235522294 135.65665496292772
0.5225711 62.46709541233743 135.62157028818515
0.52245075 62.48341411742396 135.586489309088
0.52233046 62.49972077072256 135.5514141842223
0.5222102 62.5160229556306 135.51633594845157
0.52208996 62.53231309467127 135.48126146612697
0.52196974 62.548598765081735 135.44618597314138
0.5218495 62.56488047066421 135.4111149271683
0.52172935 62.58114964202311 135.37605180363715
0.52160925 62.59740677966436 135.3409925145056
0.52148914 62.61365945884465 135.3059370678475
0.52136904 62.62990817560515 135.27087893292725
0.521249 62.646144372713366 135.23582149548847
0.521129 62.66236855024936 135.20077661166437
0.521009 62.67858827315614 135.16573019614205
0.52088904 62.694804040650915 135.1306819996055
0.5207691 62.711007300947614 135.09564608933871
0.5206492 62.72720660939853 135.06061412362664
0.5205293 62.74339341900399 135.02558583577294
0.52040946 62.75957627765037 134.99056353818054
0.5202896 62.77575468978874 134.9555411180487
0.52016985 62.791913067476145 134.9205248021946
0.52005005 62.80807504465062 134.88551416351262
0.5199303 62.824225038182696 134.85051412872158
0.5198106 62.84036255686698 134.81552371856236
0.51969093 62.85649613396691 134.7805302415995
0.51957124 62.872625275133956 134.74553693590477
0.5194516 62.88874244762188 134.7105525564587
0.519332 62.90485518493985 134.67556894284817
0.5192124 62.92095596220032 134.64059877364238
0.51909286 62.937052308746516 134.60563154727694
0.51897335 62.95313670286475 134.5706765078682
0.51885384 62.96921666768762 134.535723094518
0.5187344 62.98528469158686 134.50077691364714
0.51861495 63.001348286324074 134.46581939072797
0.51849556 63.01739994647471 134.43086793831927
0.5183762 63.03344718051055 134.39592810367716
0.5182568 63.04949049774438 134.36099756508563
0.51813745 63.06552138451444 134.32608004236897
0.5180181 63.0815483571522 134.2911673891919
0.51789886 63.097562910522754 134.2562528224941
0.51777965 63.113565546795556 134.22133089603244
0.5176604 63.12957176861178 134.18640819466302
0.5175412 63.14555808268968 134.15149630923617
0.517422 63.16154798184887 134.11659125459795
0.51730293 63.177517984162336 134.0816918320062
0.5171838 63.19349157363024 134.04679613879398
0.5170647 63.209453264738244 134.01190875271894
0.51694566 63.225402564983966 133.97702393964312
0.5168266 63.241347963465586 133.94214921374922
0.5167076 63.257288961584734 133.90727887847038
0.5165886 63.27321807846162 133.87241524690987
0.5164697 63.28913482052005 133.8375435152074
0.5163508 63.30504766329722 133.8026761398898
0.5162319 63.32095611234877 133.76782171405569
0.51611304 63.33685269319412 133.73296130922384
0.5159942 63.352744882951626 133.69810805478312
0.5158754 63.36862521150953 133.66326435199534
0.5157566 63.38450115049709 133.62842753279182
0.5156378 63.400373202034906 133.5935906194512
0.5155191 63.41623290670363 133.5587667086924
0.5154004 63.43208076417012 133.5239533702131
0.51528174 63.44792424314137 133.48913720714853
0.51516306 63.46376383741291 133.45432371257152
0.51504445 63.479591100822375 133.41951674960347
0.5149259 63.495406531632206 133.3847185004968
0.5148073 63.51122554013554 133.34993880827244
0.5146888 63.52702477660557 133.31517794641692
0.51457024 63.54282759203164 133.2804267250185
0.5144518 63.558610650648745 133.24568532944633
0.5143333 63.57439728797408 133.21096024577201
0.5142149 63.59017212134589 133.17624540890677
0.5140965 63.605934659978985 133.14155892212506
0.5139781 63.6216933408309 133.1068954018021
0.5138598 63.637439740320474 133.07227493782057
0.51374143 63.65319022414814 133.03769149760197
0.5136232 63.668920512444046 133.003132516147
0.5135049 63.68464695912041 132.96858048098682
0.51338667 63.70036907388237 132.9340239442314
0.5132685 63.71607942765896 132.89947917333842
0.5131503 63.73178545021729 132.8649303278662
0.51303214 63.74747971908597 132.8303875770114
0.512914 63.763169660191664 132.79584052682594
0.51279587 63.77885576784906 132.76131594348902
0.5126778 63.79452963902155 132.7268065540593
0.5125598 63.810191773217554 132.69231030007185
0.51244175 63.82584958778877 132.65780917999018
0.51232374 63.84150357894368 132.62331152851309
0.5122058 63.85714534657532 132.5888100328464
0.5120879 63.872775391585634 132.55431208749144
0.5119699 63.888409020915034 132.51982411101295
0.5118521 63.904023035102995 132.48533922829782
0.5117342 63.91964063448641 132.4508486804027
0.51161635 63.93524652065705 132.41635778576722
0.5114986 63.95084020199879 132.38185672541152
0.5113808 63.966430067769714 132.34734695668925
0.5112631 63.98200773437202 132.31285421218018
0.51114535 63.997581588077765 132.2783716919297
0.51102763 64.01315113471935 132.24389306865376
0.51091 64.02870899091135 132.20941114279233
0.5107923 64.04426253963146 132.17493694076958
0.5106747 64.05980440631254 132.14046705998217
0.5105571 64.07534196929335 132.1060054579214
0.5104396 64.09086785736162 132.07154295823807
0.51032203 64.10638944172601 132.03708342660033
0.51020455 64.12189936183239 132.0026280403885
0.5100871 64.13740497849308 131.96817259590438
0.5099696 64.15290680350759 131.9337295832126
0.5098522 64.16839646469568 131.89929019132586
0.5097348 64.1838744765644 131.86485185128524
0.50961745 64.19934818962601 131.83041996414383
0.5095001 64.21481811873747 131.79597820273386
0.5093828 64.23027589600431 131.7615284364053
0.5092655 64.24572988610598 131.72708449311136
0.50914824 64.26117173175831 131.69266386631793
0.509031 64.27660979776013 131.6582481676654
0.50891376 64.2920435744217 131.62384515720228
0.5087966 64.3074657284417 131.58944184954333
0.50867945 64.32287575520468 131.55504050067628
0.5085623 64.33828200546434 131.520646360187
0.5084452 64.3536839740103 131.486254175837
0.50832814 64.36907433254743 131.45187174216315
0.5082111 64.38446041353302 131.41749745585432
0.5080941 64.39983489141443 131.3831120287777
0.50797707 64.41520509006978 131.34872250632384
0.5078601 64.43056369480533 131.31433922379208
0.5077432 64.44591802117533 131.27997434620445
0.5076263 64.46126076377578 131.24560710198975
0.5075094 64.47659923104541 131.2112368844133
0.5073925 64.49193394027132 131.17689102972858
0.5072757 64.50725656055475 131.14255451032724
0.50715894 64.52256761197081 131.10822540098306
0.5070421 64.53788221118057 131.07390670933907
0.5069254 64.55317743622963 131.0396103771725
0.50680864 64.56847621012736 131.0053037107576
0.506692 64.58375562160214 130.97100636524755
0.5065753 64.59903858070695 130.93671706795297
0.50645864 64.61430999251543 130.90243037473135
0.50634205 64.62956934650964 130.86813362831774
0.50622547 64.64482495728376 130.83383543602605
0.5061089 64.66007631334617 130.79954935374352
0.50599235 64.67531613401961 130.76527007939714
0.5058758 64.69055170495686 130.73099965043454
0.50575936 64.70577574786441 130.69673712317794
0.5056429 64.7209955421012 130.66247293246582
0.5055265 64.73620381822029 130.62820465977606
0.5054101 64.75140784523079 130.5939536848751
0.5052937 64.76660036413287 130.5597125034854
0.5051774 64.78178863847069 130.5254665364638
0.50506103 64.79697318867672 130.49122036038918
0.50494474 64.81214571784375 130.4569766957241
0.5048285 64.82730675121906 130.4227504077015
0.5047122 64.84247131920752 130.38852681071762
0.50459605 64.85761662593251 130.3543102731177
0.5044798 64.8727654657787 130.320098861861
0.5043637 64.88789505797885 130.28589101779792
0.50424755 64.90302818070715 130.2516684495876
0.50413144 64.91814982715356 130.2174530895408
0.5040154 64.93325947954573 130.18324082457758
0.50389934 64.94836542219946 130.1490403281414
0.5037833 64.96346713536224 130.11484514784698
0.5036673 64.97855738678003 130.08065354136818
0.5035513 64.99364341212635 130.04645250877132
0.5034354 65.00871797928943 130.01224414899198
0.50331944 65.02378831931351 129.97804398017325
0.5032036 65.03884721273832 129.9438632999645
0.5030877 65.05390188188012 129.90968755808552
0.5029719 65.06894511279201 129.87550387339905
0.5028561 65.08398412096813 129.84131870303645
0.50274026 65.09901943423594 129.8071413720525
0.5026245 65.11404279051614 129.77297118290048
0.50250876 65.12906245404784 129.73881188143858
0.50239307 65.14407017186102 129.70464882598336
0.5022774 65.15907419592405 129.6704954990206
0.50216174 65.1740662829011 129.63636399763078
0.5020461 65.18905468244873 129.60222827328482
0.50193053 65.20403115220931 129.56809036710075
0.50181496 65.21900393362161 129.53394781263182
0.5016994 65.23397251033049 129.4998032894374
0.5015839 65.24892968481 129.46569477650064
0.5014684 65.263874944025 129.4315937882042
0.5013529 65.27882424014483 129.39749932155323
0.5012375 65.29375391578522 129.36340394315806
0.50112206 65.30868762504215 129.3293043879014
0.50100666 65.32360943132271 129.29521163068924
0.5008913 65.33851985771095 129.2611220764379
0.500776 65.35342609167361 129.22704596368922
0.5006607 65.36832095627805 129.19297867269987
0.50054544 65.38321163310074 129.1589190186894
0.50043017 65.39809864460713 129.12485412253145
0.50031495 65.4129737730957 129.0907859224664
0.50019974 65.42784523634492 129.05673145282782
0.5000846 65.44270482809935 129.02268686224832
0.49996942 65.45756075556754 128.98864659502297
0.4998543 65.47240866280299 128.95460250421021
0.4997392 65.48724906393828 128.92055238552672
0.49962413 65.50208144581484 128.886488514947
0.4995091 65.51690632675798 128.8524392034309
0.4993941 65.53172319222739 128.8183768389428
0.49927908 65.5465363995705 128.78432568120584
0.49916413 65.56133775887831 128.75029090121686
0.4990492 65.57613546304532 128.7162649456556
0.49893427 65.59092516333905 128.68223630308034
0.4988194 65.605703541677 128.64820060468298
0.49870455 65.62047775120563 128.61416579378277
0.49858972 65.63524447850155 128.58012232861395
0.49847493 65.6500032049788 128.54609190202262
0.49836013 65.66475828670545 128.512064785831
0.4982454 65.67950154257592 128.47802730732317
0.49813065 65.69424115306208 128.4439869620879
0.49801597 65.70896894352254 128.4099504897223
0.4979013 65.72369308950638 128.37592107629646
0.49778664 65.73840924911883 128.34190448982204
0.49767202 65.75311794346486 128.30789211143434
0.49755743 65.76781865916513 128.27389294765152
0.49744287 65.78251191461864 128.2399057239048
0.49732834 65.79719719675299 128.20592996808176
0.49721384 65.81187502800786 128.17196691067906
0.49709934 65.82654871062527 128.1380146871116
0.49698487 65.8412149494529 128.10408213425563
0.49687046 65.85586941133225 128.07016750999546
0.49675605 65.8705202517058 128.0362664596435
0.49664167 65.88516313973628 128.002363123474
0.4965273 65.89979859314005 127.96844841018155
0.496413 65.91442609772817 127.93452983576329
0.49629867 65.92904998134932 127.9006171195634
0.4961844 65.94366211208784 127.86670991984604
0.49607015 65.95827062105705 127.83280109894072
0.49595594 65.97286738459572 127.7989112605236
0.49584174 65.98746053150717 127.76501536677331
0.49572757 66.0020457451446 127.7311431245961
0.49561343 66.0166235434885 127.69727693810019
0.4954993 66.03119341356616 127.66341921115391
0.4953852 66.04575967938997 127.62957435863069
0.49527115 66.06031421950809 127.59572755932801
0.4951571 66.07486515484499 127.56187332374894
0.4950431 66.08940437306887 127.52802676335094
0.4949291 66.10393998582103 127.49417769222823
0.49481514 66.11846768733706 127.46033083383067
0.4947012 66.13298798742869 127.42649468494939
0.4945873 66.14750037972121 127.39264159723784
0.49447343 66.16200537462113 127.35877407945618
0.49435958 66.17650246316296 127.32492335595097
0.49424574 66.19099595510757 127.29109406503218
0.49413195 66.20547775609987 127.25729332332193
0.49401817 66.21995596636339 127.22351537045573
0.4939044 66.23442628800086 127.18973906661256
0.4937907 66.248889231195 127.15595786746273
0.493677 66.26334429073351 127.12218256372171
0.49356332 66.27779197501368 127.08841003307761
0.4934497 66.29223178019073 127.05464209041733
0.49333605 66.30666800250872 127.02088332884777
0.49322248 66.32109256528386 126.98711188578109
0.4931089 66.33551354550238 126.95335001434586
0.49299535 66.34992665380003 126.9195957396872
0.49288183 66.36433240369999 126.88584606021367
0.49276835 66.37873028561563 126.85210612976266
0.4926549 66.39312081441757 126.81836425439037
0.49254146 66.40750348241208 126.7846340477569
0.49242803 66.42188257824472 126.750913331766
0.49231467 66.43625004485718 126.71720059160545
0.4922013 66.45061394011985 126.68350581976752
0.49208796 66.46496999032514 126.64980649811267
0.49197465 66.47931869654914 126.61610656580542
0.49186137 66.49365956041787 126.5824051643851
0.49174812 66.50799308716401 126.54871927896886
0.4916349 66.52231877748238 126.51504121613482
0.4915217 66.53664090577725 126.48135220600224
0.49140853 66.55095143122647 126.44766207898998
0.49129537 66.56525839425862 126.41398194637122
0.49118227 66.57955376494382 126.38031445571312
0.49106917 66.59384557555185 126.34665801844058
0.4909561 66.60812956707527 126.31299172129965
0.49084303 66.62240999840824 126.27932970831452
0.49073002 66.63667885446519 126.24567832302365
0.49061704 66.65094038911566 126.21203578498952
0.49050406 66.6651978775676 126.17839078441624
0.4903911 66.67944804959569 126.14473249919463
0.4902782 66.69368665861204 126.11108971889139
0.49016532 66.70792171348016 126.07745205741367
0.49005246 66.72214897055882 126.0438207334529
0.48993963 66.73636891927681 126.01018434779769
0.4898268 66.75058483030375 125.97655294729134
0.48971403 66.76478968286565 125.9429419612617
0.48960125 66.77899050329269 125.90933669222383
0.4894885 66.79318402298678 125.87572868741958
0.48937583 66.80736601174257 125.84212468519914
0.48926315 66.82154445444178 125.80851981098161
0.4891505 66.83571511913495 125.7749190499475
0.48903784 66.84988224154384 125.74130916726007
0.48892525 66.86403784137528 125.70770705791362
0.48881269 66.87818615465434 125.67411061251752
0.48870012 66.89233044431158 125.64050603562654
0.4885876 66.90646744927456 125.60690593740604
0.48847508 66.92059668848228 125.57330487442403
0.4883626 66.93471864700349 125.53971440524091
0.48825017 66.94883284737851 125.50613570098666
0.48813775 66.96293977206174 125.47255907548538
0.48802537 66.97703894168917 125.43897248495934
0.48791298 66.99113457878106 125.40539424566249
0.48780063 67.00522246494525 125.3718179165766
0.48768833 67.01929934795777 125.33823350986022
0.48757604 67.03337221684026 125.30465551052657
0.48746377 67.04743782510982 125.27108733525856
0.48735154 67.06149568787376 125.23751268110526
0.4872393 67.07555002653002 125.20393462663574
0.48712713 67.08959289183198 125.17036425335151
0.48701495 67.1036322333939 125.13678870729692
0.4869028 67.11766383635248 125.10320265547857
0.48679072 67.13168446070111 125.06962399445617
0.48667863 67.14570107647647 125.03603421106831
0.48656657 67.159710445692 125.00244177132669
0.48645452 67.1737158077506 124.96885164384013
0.48634252 67.187710201051 124.93525395648206
0.48623052 67.20170058590504 124.9016541796277
0.48611858 67.21568001102543 124.86805961791613
0.48600665 67.22965542851436 124.8344662985979
0.48589474 67.24362361382437 124.80087881845992
0.48578286 67.25758407325954 124.76729783763058
0.485671 67.27153730600249 124.7337134572716
0.48555917 67.28548653536284 124.70014032144087
0.48544738 67.29942482534601 124.66655999517775
0.4853356 67.31335911468106 124.63298277082757
0.48522386 67.32728246929155 124.59939656015325
0.48511213 67.34120182255431 124.56581278242055
0.48500043 67.35511396032453 124.53221060860872
0.48488876 67.36901838283336 124.49859913857537
0.4847771 67.38291930289608 124.46498342780554
0.48466548 67.39680880086253 124.43135544118704
0.48455387 67.41069479541643 124.39772413920973
0.48444232 67.4245693731279 124.36408814683956
0.48433077 67.43844044593625 124.33043253421604
0.48421925 67.45230380980965 124.29675946571683
0.48410776 67.4661599578191 124.2629721907953
0.48399627 67.48001208711945 124.22914393548363
0.48388484 67.49385328961701 124.19530009529115
0.4837734 67.50769047028697 124.16140926216102
0.48366204 67.52151672241227 124.12751276950466
0.48355067 67.53533894988718 124.09363916695264
0.48343933 67.54915395886373 124.05977675526418
0.483328 67.56296124985433 124.02591555039595
0.48321673 67.57676132840952 123.99207226798725
0.48310545 67.59055738905727 123.95823776018605
0.48299423 67.60434255155764 123.92441505909777
0.482883 67.61812369809356 123.89059882750708
0.4827718 67.63189764686786 123.85678847274727
0.48266065 67.64566388998703 123.82297263439256
0.48254952 67.65942293976556 123.789172988844
0.48243842 67.67317429217452 123.75537636780392
0.48232734 67.68691845477011 123.72159917237947
0.48221627 67.70065861508017 123.68783289835008
0.48210526 67.71438790557183 123.65407875530114
0.48199424 67.72811319583138 123.6203297403276
0.48188326 67.7418313102552 123.5865976162073
0.4817723 67.75554174450016 123.55286927255894
0.48166138 67.76924501006076 123.51914817283637
0.48155046 67.78294428006741 123.48543309885166
0.4814396 67.79663270860539 123.45173067768006
0.48132873 67.81031714397342 123.41804788340436
0.4812179 67.82399442635122 123.38437786153797
0.4811071 67.83766404279525 123.3507210134382
0.4809963 67.85132651274466 123.31708313920464
0.48088557 67.86498132650979 123.28346587551775
0.48077485 67.87862900124517 123.24987246419789
0.48066413 67.89227270210445 123.21629849682749
0.48055348 67.9059055999533 123.18275357476797
0.48044282 67.91953452887367 123.14922040969972
0.4803322 67.93315633763783 123.115727433032
0.4802216 67.94677051508093 123.08225733083573
0.48011103 67.96037758343012 123.04879509352305
0.48000047 67.973980692019 123.01533465422034
0.47988996 67.98757303176238 122.98188243845748
0.47977945 68.00116141286043 122.94843752155148
0.47966897 68.01474269742975 122.91500016109026
0.47955853 68.02831636254169 122.88157264411024
0.4794481 68.04188293770677 122.84815599611387
0.47933772 68.05544190076857 122.81474415568256
0.47922736 68.06899377777707 122.78134005053718
0.479117 68.0825417078853 122.74793652966515
0.47900668 68.09608255422036 122.71454456012799
0.47889638 68.10961580092439 122.68115768887262
0.4787861 68.1231419682915 122.6477732399144
0.47867587 68.13666053990268 122.61439407968933
0.47856566 68.15017203935916 122.58101880866656
0.47845548 68.16367594734174 122.54765452508845
0.4783453 68.17717644124701 122.5142927989918
0.47823516 68.19066934602287 122.48094689888777
0.47812504 68.20415519265815 122.44759631195917
0.47801495 68.21763345341326 122.41425747494321
0.4779049 68.23110466166378 122.38093132583006
0.47779486 68.24456829281948 122.34761114820724
0.47768483 68.25802851978835 122.31429419236616
0.47757486 68.27147753205986 122.28098404865062
0.47746488 68.28492314041111 122.24768707441677
0.47735494 68.29836118624502 122.21439928952937
0.47724503 68.31179218865765 122.18111371618208
0.47713515 68.32521563257649 122.14783238691957
0.47702527 68.33863568025913 122.11456405118567
0.47691545 68.35204453595335 122.08130823893718
0.47680563 68.365449999537 122.04805273922037
0.47669584 68.3788479128958 122.01480851749798
0.47658607 68.39223880372505 121.98157296853192
0.47647634 68.40562215016197 121.94835097065258
0.47636664 68.41899847910332 121.91513252102442
0.47625694 68.43237090344046 121.88192820972252
0.4761473 68.44573268360139 121.84873559958882
0.47603765 68.4590905640351 121.81554967259618
0.47592804 68.47244143722857 121.78239639700301
0.47581846 68.48578478984398 121.74926364747289
0.4757089 68.49912114297778 121.71614067344244
0.47559938 68.51244998087189 121.68302948196025
0.47548985 68.5257754535347 121.64992416241819
0.47538036 68.53909341628648 121.61683124911609
0.47527093 68.55240076816445 121.58373808161
0.4751615 68.56570423712522 121.55064967382646
0.47505206 68.57900434710587 121.51756832347674
0.47494268 68.59229333361745 121.48448179613912
0.47483334 68.60557534184485 121.45140166737194
0.474724 68.61885347276169 121.41831940467897
0.47461468 68.6321246286813 121.3852400261628
0.4745054 68.6453882909927 121.35217210907173
0.47439614 68.65864498364864 121.31908743562245
0.4742869 68.67189418664383 121.28601031851498
0.47417772 68.68513642275393 121.25293682184834
0.47406852 68.69837478839607 121.21986347361455
0.4739594 68.7116025771914 121.18678842159898
0.47385025 68.7248264953734 121.15370865219839
0.47374114 68.7380434546617 121.12064167408218
0.47363207 68.75125293607154 121.08757242810421
0.473523 68.76445907167385 121.05450707364412
0.47341397 68.77765412573832 121.02144868536601
0.47330496 68.79084583697913 120.98838463463014
0.47319597 68.80403007520927 120.95531601909556
0.473087 68.81720736933183 120.92225583434245
0.4729781 68.83037719384852 120.88918243229132
0.4728692 68.84354007611279 120.85610305473598
0.47276032 68.85669549285835 120.8230055269363
0.47265145 68.86984756543035 120.78989139744064
0.4725426 68.88299217217623 120.75675820408873
0.4724338 68.8961298327063 120.72359169938028
0.47232503 68.90926002843085 120.69042675573458
0.47221628 68.9223832784358 120.65726640675403
0.47210756 68.93549906764551 120.62411341376664
0.47199884 68.94861151314008 120.59096656901185
0.47189015 68.96171650326639 120.557826382879
0.47178152 68.9748109657193 120.52468780978225
0.4716729 68.98790156832335 120.4915580728875
0.47156426 69.00098883299331 120.45843602899983
0.4714557 69.01406506072081 120.42532432532526
0.47134715 69.0271343651954 120.39221418508235
0.4712386 69.04019981680592 120.35911044573726
0.4711301 69.05325834898969 120.32600957837991
0.47102162 69.06630944338433 120.29291626738544
0.47091317 69.07935362365008 120.2598189457874
0.47080475 69.09239037196478 120.22672825812027
0.47069633 69.10542379108017 120.1936332157003
0.47058797 69.11844620247263 120.16053549519235
0.4704796 69.1314652823484 120.12743476909571
0.47037128 69.14447693995385 120.09433278452596
0.47026297 69.15748168790478 120.06121605736627
0.47015467 69.17048259450854 120.02811563798183
0.47004643 69.1834730191799 119.99502357162325
0.4699382 69.19645960489784 119.96193707405777
0.46983 69.20943571932068 119.92886059822419
0.46972182 69.22240799645478 119.8957940923194
0.46961364 69.23537695626156 119.86273342750152
0.46950552 69.24833493705803 119.82968443970566
0.46939743 69.26128603319977 119.79664054140665
0.46928933 69.27423329899374 119.76359167643129
0.46918127 69.28717368247933 119.7305495564818
0.46907324 69.30010666917664 119.69751037412706
0.46896523 69.31303277791719 119.66447704629252
0.46885726 69.32595149705104 119.63146053547047
0.4687493 69.33886334392062 119.59845461318947
0.46864137 69.35177137171065 119.5654438021532
0.46853346 69.36467252883897 119.53244540299971
0.46842557 69.37756630911765 119.49944868154569
0.46831772 69.39045322303024 119.46646102179044
0.4682099 69.40333276436391 119.4334869431895
0.4681021 69.41620544816023 119.40051832483518
0.4679943 69.42907432189062 119.36756728432881
0.46788654 69.44193634495271 119.33463070311294
0.4677788 69.45479100479372 119.30169199813396
0.4676711 69.46763881984374 119.26875930552254
0.46756342 69.48047927568439 119.23583530603504
0.46745577 69.49331289176433 119.20291308617303
0.46734813 69.50614270712003 119.17000819154664
0.4672405 69.51896568759571 119.13710608321745
0.46713293 69.5317813187917 119.10420733351386
0.46702537 69.54459012000049 119.0713113019062
0.46691784 69.55739157814305 119.03843050159684
0.46681032 69.57018975819683 119.00555965068321
0.46670285 69.58297705673442 118.97269239545699
0.46659538 69.59576107761404 118.93983414180322
0.46648794 69.60853776912207 118.90698236694772
0.46638054 69.62130764251435 118.87414488306854
0.46627316 69.6340701927722 118.8413224895687
0.46616578 69.64682947430671 118.8085106463944
0.46605846 69.65957789772263 118.77570613011298
0.46595114 69.67232305629497 118.7429122419747
0.46584386 69.68506090131524 118.71012441789678
0.4657366 69.69779194829043 118.67734149308694
0.46562934 69.7105192219262 118.64456913955891
0.46552214 69.72323616982891 118.61181670765923
0.46541494 69.7359493476064 118.5790755288165
0.46530777 69.74865574241501 118.54633955785391
0.46520063 69.76135483662009 118.5136210174737
0.46509352 69.77404715531054 118.48091732525873
0.46498644 69.78673218153415 118.44822000648244
0.46487936 69.79941396602985 118.41553872532515
0.46477234 69.81208493819561 118.38286823685789
0.46466532 69.82475266989644 118.35021285877852
0.46455833 69.83741312543178 118.31757752242892
0.46445134 69.85007034504345 118.28495169350411
0.4643444 69.86271677236469 118.25233505249562
0.4642375 69.87535644046001 118.21972253716723
0.4641306 69.88799236841469 118.18711696365146
0.46402374 69.90062154376201 118.15451584104059
0.4639169 69.91324346043814 118.12193500500106
0.4638101 69.92585863233248 118.08936288694004
0.46370327 69.93847006965889 118.0568069617892
0.46359652 69.95107125184803 118.02425562203508
0.46348977 69.96366870151263 117.99171412571462
0.46338305 69.97625942044068 117.95918597448293
0.46327636 69.98884289474564 117.92667402332287
0.46316966 70.00142316083831 117.89417960481136
0.46306303 70.01399267571132 117.86169988535072
0.4629564 70.02655898661448 117.8292452289291
0.4628498 70.0391180681195 117.79680444428305
0.46274322 70.05167043988256 117.76437879449222
0.46263668 70.06421559135961 117.73197876765155
0.46253017 70.07675403981834 117.69959253130958
0.46242365 70.08928878387599 117.6672207024623
0.4623172 70.10181332384043 117.63486658121973
0.46221074 70.1143341629278 117.60252100262876
0.46210432 70.12684831248852 117.5701909306036
0.4619979 70.13935876650446 117.53788329726227
0.46189153 70.15185903450073 117.50559623239751
0.46178517 70.16435561093701 117.47330875369721
0.46167883 70.1768455108791 117.44103587136077
0.46157256 70.18932472430934 117.4087690215235
0.46146625 70.20180426361536 117.37651202430351
0.46136 70.21427312307002 117.34427047069786
0.4612538 70.22673531653231 117.31203992181682
0.46114758 70.23919383206054 117.27982170608635
0.4610414 70.25164568718425 117.24761655096442
0.46093524 70.26409037255546 117.21541331268423
0.4608291 70.27652840316841 117.18322520008464
0.46072298 70.2889627632962 117.15104880850161
0.46061692 70.30138698281161 117.118883480053
0.46051085 70.31380753635437 117.08672399428245
0.4604048 70.32622144408613 117.0545771040639
0.4602988 70.33862820290557 117.02243180132409
0.46019283 70.35102831887394 116.99029245088246
0.46008685 70.36342477805115 116.95815823248415
0.4599809 70.37581459677749 116.92602691046906
0.45987502 70.38819379421265 116.89391408009512
0.45976913 70.40056984142078 116.86180340154124
0.45966324 70.41294223911942 116.82969967006737
0.4595574 70.4253045246868 116.79759818700008
0.4594516 70.43766316216777 116.76551156752303
0.45934582 70.4500116986581 116.73343545607763
0.45924005 70.46235658994307 116.70137478508266
0.4591343 70.47469486688627 116.66931724306632
0.45902857 70.48702949927446 116.63726961915843
0.4589229 70.49935404861995 116.60522423610983
0.4588172 70.51167495449269 116.57317965390637
0.45871156 70.52398925818929 116.5411450161289
0.45860595 70.53629644670366 116.50911391013138
0.45850036 70.54859703891229 116.47709972697412
0.4583948 70.56089052429157 116.44508781463549
0.45828924 70.57318088572809 116.4130841679645
0.4581837 70.58546414502152 116.38108531998662
0.4580782 70.59774081472949 116.3490953667907
0.45797274 70.61001038986414 116.31711185138711
0.4578673 70.62227337851593 116.28514009742227
0.45776185 70.6345327447709 116.2531772290234
0.45765647 70.64678206430766 116.22121303990389
0.4575511 70.65902776239417 116.18925982548662
0.45744574 70.67126688539575 116.15731676217838
0.4573404 70.68350239124983 116.12538370864678
0.4572351 70.69572786495712 116.09345517458993
0.4571298 70.70794972289596 116.0615278131677
0.45702454 70.72016501479568 116.02959540334994
0.4569193 70.73237323338192 115.99767386086043
0.4568141 70.7445748926579 115.96575353232161
0.45670894 70.75676948185057 115.93383413688987
0.45660377 70.76896097127945 115.90191957788346
0.45649865 70.7811419409895 115.8700216160608
0.45639354 70.79331981399409 115.8381267630394
0.45628843 70.80549407795043 115.80623684676952
0.45618337 70.81765834660509 115.77435467076913
0.45607835 70.82981555918329 115.7424832001795
0.45597333 70.84196968161848 115.7106229161746
0.45586833 70.8541167535337 115.6787699758212
0.45576337 70.86625729076947 115.6469214368289
0.45565844 70.87839078435375 115.61508614917794
0.4555535 70.89052119261859 115.58326266033683
0.45544863 70.90264112050144 115.55143857215117
0.45534375 70.91475796287055 115.51961924069232
0.4552389 70.92686777418476 115.48780821598712
0.4551341 70.93897106101385 115.45600239958212
0.45502928 70.95107076356888 115.4242071775668
0.45492452 70.9631605062166 115.39242093885055
0.45481977 70.97524666690857 115.36064632624807
0.45471504 70.98732631469493 115.32887259971163
0.45461035 70.99939894490983 115.29710327713327
0.45450565 71.01146850367816 115.26534195810218
0.45440102 71.02352761453558 115.23359089307505
0.45429638 71.03558365773023 115.20184750125235
0.45419177 71.0476326911718 115.17010972729436
0.4540872 71.05967522990633 115.13838339921952
0.45398265 71.07171076382484 115.10666572724568
0.4538781 71.08374323930394 115.07495614837752
0.4537736 71.0957687129258 115.04325233448495
0.45366913 71.10778427547835 115.01155556310616
0.45356464 71.11979969597611 114.97986542191231
0.45346022 71.13180521343199 114.94818767748436
0.45335582 71.14380373780145 114.9165141445341
0.45325142 71.15579921501109 114.88484258763319
0.45314705 71.167787703016 114.85317311731951
0.45304272 71.17976972297029 114.82151015560216
0.4529384 71.19174476000602 114.78985912788492
0.4528341 71.20371675368864 114.75821411382782
0.45272985 71.21567835203882 114.72657072006153
0.4526256 71.22763690618498 114.69493202210892
0.45252138 71.23958849003681 114.66330783725344
0.4524172 71.25153361623632 114.63168764439776
0.452313 71.26347519408108 114.60006621749231
0.45220888 71.2754069016529 114.56845170474223
0.45210475 71.28733506208613 114.53684231138226
0.45200065 71.29925677370517 114.50523136692848
0.45189658 71.31117152677406 114.47361979892813
0.4517925 71.32308324640722 114.44201411874967
0.4516885 71.33498460033312 114.41039536721605
0.4515845 71.34688292036532 114.378752397407
0.4514805 71.35877428365657 114.34711392163344
0.45137656 71.3706592085157 114.31548801592591
0.45127264 71.38253718113113 114.28385632637772
0.45116872 71.39441212543277 114.25223229520444
0.45106483 71.40628011946701 114.22060902877134
0.45096096 71.41814168386672 114.18896949372437
0.45085713 71.42999629869826 114.15732102706458
0.45075333 71.44184448526717 114.12566446482428
0.45064953 71.45368912664952 114.09401282657808
0.45054576 71.46552734298712 114.0623725797729
0.45044202 71.47735861732312 114.03074068951986
0.4503383 71.48918347168993 113.99909985560512
0.45023462 71.50100138939634 113.96747520646932
0.45013094 71.51281628633399 113.93584323890552
0.45002732 71.52462085673996 113.90421088494449
0.4499237 71.53642240560548 113.87258834682311
0.4498201 71.54821702865095 113.84097092280075
0.4497165 71.56000863186385 113.8093548650134
0.44961298 71.57178992370275 113.77774061747036
0.44950944 71.58356819566886 113.7461355864932
0.44940594 71.59533955300239 113.71452874512828
0.44930246 71.60710450349562 113.68292932815179
0.449199 71.61886593229642 113.65133442021404
0.44909558 71.63061757115375 113.61974575867656
0.44899216 71.6423656895724 113.5881568441414
0.44888878 71.65410741061157 113.55656502765439
0.44878542 71.6658422266009 113.52496978106272
0.4486821 71.67757065053677 113.49338611783803
0.44857877 71.6892955545999 113.46179196977289
0.44847548 71.70101406933834 113.43019137683787
0.44837222 71.71272568174824 113.3985682393472
0.44826898 71.7244309073194 113.36694952732773
0.44816577 71.73612923370437 113.33534139934952
0.44806257 71.74782455621427 113.30374236995708
0.44795942 71.759509608169 113.27215654081525
0.44785628 71.7711916596389 113.24058451295858
0.44775316 71.78286682382866 113.20902433650404
0.44765005 71.7945389917872 113.1774747693243
0.447547 71.80620090466033 113.1459256110554
0.44744393 71.8178598226997 113.11438644922434
0.4473409 71.82951186406756 113.08285987256178
0.4472379 71.84115754402335 113.05133854518391
0.4471349 71.85279972242472 113.01982385553485
0.44703197 71.86443217498322 112.98831626200828
0.44692904 71.87606113031231 112.95681984262704
0.44682613 71.88768373158588 112.92533235998664
0.44672325 71.89929947552737 112.89384992042629
0.44662037 71.91091223239336 112.86237427918225
0.44651756 71.92251477559701 112.830911922682
0.44641474 71.93411433361376 112.79945822773485
0.44631195 71.94570704801049 112.76801914876482
0.44620916 71.95729677961195 112.73658934409409
0.44610643 71.9688763156635 112.70516908256701
0.4460037 71.98045287045682 112.67375996460106
0.445901 71.99202259581475 112.64235738044161
0.44579834 72.00358598526309 112.61096727112216
0.4456957 72.01514255019546 112.57958200394276
0.4455931 72.02669278683153 112.54820292783629
0.44549048 72.03823955592907 112.5168329206977
0.4453879 72.0497800021922 112.48546916734412
0.44528535 72.0613136310518 112.45412488153809
0.44518283 72.07284094549178 112.42279493975562
0.4450803 72.08436479781675 112.3914702272211
0.44497782 72.09588234087214 112.36015627263197
0.44487536 72.10739307622553 112.32885437078532
0.44477293 72.11889750917446 112.29756380147667
0.44467053 72.13039513964125 112.26628302402816
0.44456813 72.14188981960355 112.23501205092607
0.4444658 72.15337435700205 112.20373805429223
0.44436345 72.16485594488474 112.17247527679953
0.44426113 72.17633074023867 112.14121862817564
0.44415882 72.1878025894523 112.10996951556277
0.44405657 72.19926430999539 112.07873720411064
0.44395432 72.21072308766294 112.04751157692888
0.4438521 72.22217508385069 112.01630425048913
0.44374987 72.23362414223072 111.9851162762517
0.4436477 72.24506308891131 111.95393696548639
0.44354555 72.25649909937925 111.92275624956775
0.44344342 72.2679283400518 111.89158859783738
0.4433413 72.27935131344898 111.8604337236878
0.44323924 72.29076752500328 111.82929120101629
0.4431372 72.30217747361752 111.79815435196583
0.44303516 72.31358399811803 111.76702390939714
0.44293314 72.32498426217892 111.73590362011704
0.44283116 72.33637777702708 111.70479325727437
0.44272918 72.3477683647124 111.67369826922847
0.44262725 72.35914888349544 111.64261740084966
0.44252533 72.3705264773154 111.6115480301023
0.44242343 72.38189733660866 111.580490345124
0.44232157 72.39326194919249 111.54943910601781
0.44221973 72.40461983157317 111.51840327716633
0.4421179 72.41597479877251 111.48738272880159
0.4420161 72.42732304187214 111.4563685113942
0.44191432 72.43866505025628 111.42536993756299
0.44181257 72.45000033943501 111.39437959981548
0.44171083 72.46133272083097 111.36339482364829
0.44160914 72.4726550689552 111.33242664511286
0.44150746 72.4839745138896 111.30147121839384
0.4414058 72.49528724843248 111.27052528021142
0.44130415 72.50659708474188 111.23958857162808
0.44120255 72.51789690050992 111.2086606291976
0.44110096 72.529193821872 111.17774753414751
0.4409994 72.54048404181268 111.14684639042
0.44089785 72.55176806161032 111.11596245588609
0.44079632 72.56304869599005 111.08509010169152
0.44069484 72.57431982743643 111.05423105426904
0.44059336 72.58558757626128 111.02338252438147
0.4404919 72.59684913918169 110.99254724425893
0.4403905 72.60810401410257 110.96171883449853
0.44028908 72.61935601670216 110.9309089347545
0.4401877 72.63060133501592 110.90010874463907
0.44008633 72.64184048183654 110.86931831713764
0.439985 72.65307294925707 110.8385389796373
0.4398837 72.66429925100455 110.80777903265383
0.4397824 72.67552218310274 110.77702673159195
0.43968117 72.68673565299342 110.74629105232648
0.43957993 72.69794575889965 110.71557376610203
0.4394787 72.70915300936267 110.68487761638217
0.43937752 72.72035030308707 110.65419012108187
0.43927634 72.73154474530091 110.62352620322895
0.4391752 72.74273253663516 110.59286995877895
0.43907407 72.75391418428302 110.56222325345045
0.43897298 72.76508918787908 110.53159124924997
0.4388719 72.77626134622119 110.50097315907175
0.43877086 72.7874235757763 110.47037038607266
0.43866983 72.79858296273264 110.43978916294103
0.4385688 72.80973901214456 110.40922709386129
0.43846783 72.82088564325437 110.37867320074494
0.43836686 72.83202894202961 110.34813706683553
0.43826595 72.84316283041885 110.3176220998863
0.438165 72.85429667909573 110.28712745498868
0.43806413 72.86542112614893 110.25663895272766
0.43796328 72.87653896241208 110.22616411729591
0.43786243 72.88765397678617 110.19570227146153
0.4377616 72.89876238618615 110.16525121576541
0.4376608 72.90986469296287 110.13481282398925
0.43756002 72.92096368334465 110.10438772641194
0.4374593 72.93205329465441 110.07396564061531
0.43735856 72.94313959130848 110.04355682699745
0.43725786 72.95421979730747 110.0131566656144
0.43715718 72.96529341270788 109.98277023771516
0.4370565 72.97636422178147 109.95239206177797
0.43695587 72.98742844604136 109.92202750637354
0.43685526 72.99848658961635 109.89167218247063
0.43675467 73.0095381534047 109.86132991681723
0.43665412 73.02058364493121 109.83099844255233
0.43655357 73.03162583343267 109.8006730680846
0.43645304 73.04266195484804 109.77035650419744
0.43635255 73.05369150404302 109.74004946669884
0.4362521 73.06471499331303 109.7097537091136
0.43615162 73.07573518360776 109.67947064474563
0.43605122 73.08674605280792 109.64919930721385
0.43595082 73.09775362561103 109.61893688560997
0.43585044 73.10875515155946 109.58868048275147
0.43575007 73.11975338226782 109.55843635441808
0.43564972 73.13074557214146 109.52819916601229
0.43554944 73.14172794296992 109.49797183693
0.43544915 73.15270754039615 109.4677614065986
0.43534887 73.1636838507967 109.43755867103782
0.43524864 73.17465086963847 109.40736577448229
0.43514842 73.18561460369595 109.37718596224443
0.43504822 73.19657231375338 109.34701351579812
0.43494806 73.20752348277472 109.3168552359303
0.4348479 73.21847189204696 109.28670066817965
0.4347478 73.22941050849016 109.25656233662326
0.43464768 73.24034636773689 109.22643798358375
0.4345476 73.25127569795784 109.19632179655794
0.43444753 73.2622022737663 109.16620698281052
0.4343475 73.27311907091361 109.13609583415392
0.4342475 73.28403311568866 109.10600442005862
0.4341475 73.29494064204268 109.07592092896364
0.43404755 73.30584216804188 109.04584702921818
0.4339476 73.31674043167878 109.01578841278959
0.43384767 73.32763269972199 108.98573073578928
0.43374777 73.3385184589828 108.9556785737591
0.4336479 73.34939822730696 108.92563438765042
0.43354806 73.36027149395102 108.89559913848092
0.43344823 73.37114201755666 108.8655761508611
0.43334842 73.38200604477984 108.83556003990083
0.43324864 73.3928640884282 108.80555400060265
0.4331489 73.40371564305939 108.77555568556697
0.43304914 73.41456445837325 108.74556998171997
0.43294945 73.42540355139214 108.71559331367166
0.43284976 73.43623990657814 108.68562426087028
0.43275008 73.44707302374856 108.65566449444707
0.43265045 73.45789693001855 108.62571183160469
0.43255082 73.46871760219675 108.59575906318081
0.43245122 73.47953230433198 108.56582737327635
0.43235165 73.49034054203362 108.53590288218973
0.4322521 73.5011428145739 108.50598734014937
0.43215257 73.51194186208821 108.47607445561822
0.43205306 73.52273494680568 108.44617214095268
0.43195358 73.53352157881359 108.41628243963578
0.43185413 73.54430225339787 108.3864084990593
0.43175468 73.55507971255174 108.35654874460555
0.4316553 73.56584798989428 108.3266930416732
0.4315559 73.57661305343727 108.29684303771312
0.4314565 73.58737539715534 108.26699882172514
0.43135718 73.59812807773552 108.23715949222728
0.43125784 73.60887803928591 108.20733541676323
0.43115854 73.6196215703214 108.1775229477657
0.43105927 73.63035916202662 108.14772070175206
0.43096003 73.64109032758603 108.1179265784773
0.4308608 73.65181878283666 108.08814422697421
0.43076158 73.66254081735651 108.05837631427201
0.4306624 73.67325692383602 108.02862174834874
0.43056324 73.68396661494032 107.99887724901686
0.4304641 73.69467360347976 107.9691415507724
0.430365 73.70537096306673 107.93940660163472
0.43026587 73.71606883848294 107.90966994951418
0.4301668 73.72675709129216 107.8799460482051
0.43006778 73.73743943013456 107.85023506743839
0.42996874 73.74811858053049 107.82052601707187
0.42986974 73.75879182261022 107.79082380650911
0.42977077 73.76945866569467 107.76113488690515
0.4296718 73.7801228182545 107.73145058854436
0.42957288 73.79077736563265 107.70177352209402
0.42947397 73.80142922586282 107.67211277565478
0.42937508 73.81207469538872 107.6424494083539
0.4292762 73.8227174804844 107.61279166178178
0.42917737 73.83335067105958 107.58313909744588
0.42907855 73.84398118068671 107.55348689979779
0.42897975 73.85460530529541 107.52384738234612
0.42888096 73.86522675289511 107.49421799018072
0.42878222 73.87583861716575 107.46460221342053
0.4286835 73.88644780863233 107.43499309057547
0.42858478 73.89705062320282 107.40538900412781
0.4284861 73.90764756868752 107.37579333190426
0.42838743 73.91824134043242 107.34620045299006
0.4282888 73.92882924788623 107.31662043413654
0.42819017 73.93941078505446 107.28704040612688
0.4280916 73.94998646368346 107.25746531249695
0.42799303 73.96055577531364 107.22788942712965
0.42789447 73.97112242842351 107.19832967313818
0.42779595 73.98168271750934 107.16878053680091
0.42769745 73.99223716026393 107.13924293367798
0.42759895 74.00278843552127 107.10971459642518
0.42750052 74.01333067877695 107.08019108362838
0.42740208 74.0238697564253 107.05067342539498
0.42730367 74.03440299899019 107.02116232927672
0.42720526 74.04493307633788 106.9916565085957
0.42710692 74.05545413628103 106.96214959153379
0.42700857 74.06597203160396 106.93264860418302
0.42691025 74.07648410229953 106.90314395696129
0.42681193 74.08699300801263 106.87364453788993
0.42671368 74.09749290966568 106.84414425737751
0.42661542 74.10798964662516 106.81463971818428
0.4265172 74.11848056803093 106.78514345948956
0.426419 74.12896514397198 106.75565919180309
0.4263208 74.1394470920664 106.72617910922482
0.42622262 74.1499226970276 106.69671279281337
0.42612448 74.16039250001646 106.66725938657545
0.42602637 74.17085596537164 106.63781189552984
0.42592826 74.18131681118732 106.60837093652393
0.42583022 74.19176814606853 106.57893764477026
0.42573217 74.20221686444368 106.54951623742035
0.42563415 74.21265925510953 106.5201046657362
0.42553613 74.22309903231117 106.49070803337402
0.42543814 74.23353248507658 106.46131973628601
0.42534018 74.2439601574182 106.43194329353865
0.42524225 74.254381509653 106.40257457752014
0.42514434 74.26479708661218 106.37321725818818
0.42504644 74.27520951965656 106.3438672204365
0.42494857 74.2856161815613 106.31452733576697
0.42485073 74.29601653291412 106.28519181347448
0.4247529 74.30641428637988 106.25586881220002
0.4246551 74.31680256716395 106.22655569257813
0.42455733 74.32718825343083 106.19725508821493
0.42445958 74.33756763930981 106.16795903397947
0.42436182 74.34794443355884 106.13867482511648
0.42426413 74.35831176910214 106.10939989769797
0.42416644 74.36867651569547 106.08013832334656
0.42406878 74.37903497277617 106.05089149009525
0.42397112 74.38939084484312 106.02164578037737
0.4238735 74.39973727211334 105.99241784890775
0.4237759 74.41008111734973 105.96319797273664
0.42367834 74.42041868384183 105.93399688646052
0.42358077 74.43075367179672 105.90479624426379
0.42348325 74.44107922853311 105.87560181767124
0.42338574 74.45140220920533 105.84641900582677
0.42328826 74.46171892032211 105.81724479957165
0.42319077 74.47203305880338 105.78808404754562
0.42309335 74.48233778028832 105.75893463887748
0.42299592 74.49263993192746 105.72979446249344
0.42289853 74.50293582466882 105.70066108304705
0.42280114 74.5132291504337 105.67153126407469
0.4227038 74.52351307196162 105.64240805593735
0.42260647 74.533794428448 105.61329679082556
0.42250916 74.54406953561273 105.58419903500557
0.42241186 74.55434208164398 105.55510674845617
0.4223146 74.56460523674609 105.52602513795053
0.42221737 74.57486583348971 105.49694836750733
0.42212015 74.58512019012204 105.46788468493124
0.42202297 74.59536884810234 105.43882225973412
0.42192578 74.60561441301127 105.40976862156694
0.42182863 74.61585428297246 105.38072202293752
0.4217315 74.62608792156786 105.3516920710641
0.4216344 74.63631587130092 105.32266847285383
0.4215373 74.64654073469741 105.29366291840613
0.42144024 74.65675991416892 105.2646678617665
0.4213432 74.66697287335481 105.23567840775904
0.4212462 74.67718015315415 105.2067038398595
0.4211492 74.68738435432013 105.17773671244527
0.42105225 74.69757974537332 105.14876994112888
0.42095527 74.70777519338979 105.1198122820382
0.42085835 74.71796183812616 105.0908582085136
0.42076147 74.72814227624332 105.06190483374276
0.42066458 74.73832017813004 105.03297200905803
0.42056772 74.74849187921542 105.00405063494675
0.42047086 74.75866104806141 104.97513107966309
0.42037407 74.7688208913851 104.94621393507565
0.42027727 74.77897820386394 104.91731079732878
0.4201805 74.78912932481967 104.88841630210806
0.42008373 74.79927791862289 104.85953432148675
0.41998702 74.8094172007804 104.83065742767302
0.4198903 74.81955395757365 104.80178504088096
0.41979364 74.82968453237805 104.77292287237357
0.419697 74.83980946215613 104.74406831423931
0.41960034 74.84993133714431 104.71521991744633
0.41950372 74.86004757077849 104.686384265924
0.41940713 74.87015763241861 104.65754951450027
0.41931057 74.88026205671342 104.62872650373218
0.419214 74.89036343265263 104.59990554337033
0.41911748 74.90045917468977 104.57109304780727
0.41902098 74.91054875359032 104.54228368232333
0.4189245 74.92063270322228 104.51348347773651
0.41882804 74.93071360989603 104.48469037682352
0.4187316 74.94078889092971 104.45589828794506
0.4186352 74.95085801660112 104.42710748010221
0.41853878 74.9609246331061 104.39831529624453
0.41844243 74.97098198612798 104.36953417601549
0.41834608 74.9810368318879 104.3407550076533
0.41824976 74.99108552974415 104.3119761399389
0.41815343 75.00113172182407 104.28319414911759
0.41805717 75.01116866069397 104.25441164442874
0.4179609 75.02120309372165 104.22561826053203
0.41786465 75.03123448848177 104.19681142046468
0.41776845 75.04125716743846 104.16800516793957
0.41767225 75.05127680769667 104.13919506284365
0.41757607 75.06129084115344 104.11039564891512
0.41747993 75.07129873550113 104.08160804811911
0.41738382 75.08130102843126 104.05283396428058
0.4172877 75.09130028943889 104.02406214020603
0.41719162 75.10129395228621 103.99529405344141
0.41709557 75.11128148523972 103.96653448985472
0.41699952 75.1212665241562 103.93778774594304
0.4169035 75.13124543616622 103.90905154137737
0.4168075 75.14121876285085 103.88032113358206
0.41671154 75.15118596651156 103.85160492384578
0.41661558 75.16115068564154 103.8228943694913
0.41651967 75.17110619154872 103.79418773362549
0.41642377 75.1810592147737 103.7654838328074
0.41632786 75.19100921473192 103.73678867716757
0.41623202 75.20095055280719 103.70810346640168
0.41613618 75.21088886955424 103.67942238160131
0.41604036 75.22082162088968 103.6507530534822
0.41594455 75.23075135246715 103.6220981181033
0.4158488 75.24067243769919 103.5934480424537
0.41575304 75.25059050510059 103.56479876523326
0.4156573 75.26050301842292 103.53616280242068
0.4155616 75.27041251513147 103.50752975270031
0.41546592 75.28031337933206 103.47890621535905
0.41537026 75.29021122888524 103.45029803894116
0.41527462 75.3001035369567 103.42169731582136
0.41517898 75.30999283134372 103.39310259495676
0.41508338 75.3198765894008 103.36451420118779
0.4149878 75.32975425500756 103.33593263796946
0.41489226 75.33962639015115 103.30735080949691
0.41479674 75.34949243575248 103.27877991296695
0.41470122 75.35935603401869 103.25021561194637
0.41460574 75.3692135455023 103.22166102320996
0.41451028 75.37906553771933 103.19311365116813
0.41441482 75.38891452184666 103.16457585498902
0.4143194 75.39875799173984 103.13604260298192
0.414224 75.40859538180261 103.10752395717594
0.41412863 75.4184272645279 103.07901537081291
0.41403326 75.42825614314393 103.05051267973926
0.41393796 75.43807644913993 103.02201792013977
0.41384262 75.44789682118004 102.99352710075655
0.41374734 75.4577086283566 102.9650456728988
0.41365206 75.46751743286481 102.93656769884039
0.4135568 75.47732074634128 102.90809378637088
0.4134616 75.48711799169597 102.87962953395531
0.4133664 75.4969097523517 102.85117066666277
0.41327122 75.5066985124434 102.8227107062342
0.41317606 75.51648179160313 102.794257564197
0.41308093 75.52625900800234 102.76580699740248
0.4129858 75.53603381089147 102.73736183252973
0.41289073 75.54579949281757 102.7089165678019
0.41279566 75.55556276331934 102.68047678971666
0.4127006 75.56532303791052 102.65203629089656
0.41260558 75.57507478318266 102.62359866112597
0.41251057 75.58482353332772 102.59516802694938
0.4124156 75.59456681940618 102.5667416342415
0.41232064 75.60430405520457 102.53833528488583
0.4122257 75.61403888967598 102.50993443468471
0.41213077 75.6237676788277 102.48154495232444
0.41203588 75.63349101460014 102.45317640330552
0.41194102 75.64320831083762 102.42481701600758
0.41184616 75.65292321278069 102.3964624479067
0.41175133 75.66263208001297 102.36812164099335
0.41165653 75.6723355037593 102.3397946648737
0.41156173 75.68203594913972 102.31147571151911
0.41146696 75.69173095426508 102.28317198473721
0.4113722 75.70141993801927 102.25488258326732
0.4112775 75.71110348634903 102.22659866752298
0.41118282 75.72078101797763 102.19832653712551
0.41108814 75.73045616561966 102.17005971762781
0.4109935 75.7401253009091 102.1417985071102
0.41089883 75.74979205283971 102.11354813541892
0.41080424 75.75944975558639 102.08530452416629
0.41070965 75.7691050767128 102.05707434233216
0.41061506 75.77875743815139 102.02885718481191
0.41052052 75.78840134048897 102.0006548473129
0.410426 75.79804228813835 101.97246032529631
0.4103315 75.80767782036192 101.94427283875964
0.410237 75.81730736419505 101.91609175773368
0.41014257 75.82693149581323 101.8879219670991
0.41004813 75.83655268155543 101.8597695813059
0.4099537 75.84616845903011 101.83162393346427
0.4098593 75.85578129445068 101.80349211642695
0.40976495 75.86538569239282 101.77536627740766
0.4096706 75.87498715221837 101.74724456161621
0.40957627 75.88458321119163 101.71913684766933
0.40948194 75.89417633566899 101.69104333606302
0.40938768 75.90376103432479 101.66296271721404
0.4092934 75.91334280369936 101.63490224020146
0.40919915 75.92292221194018 101.60685713301929
0.40910494 75.9324926383693 101.57882206736299
0.40901074 75.94206070642406 101.5507889930501
0.40891656 75.95162282516714 101.52276436229936
0.40882242 75.9611795625898 101.49475478259649
0.40872827 75.97073338176958 101.4667559173588
0.40863416 75.98028182429972 101.43877116056981
0.40854007 75.98982432816548 101.41080241904706
0.408446 75.99936146151958 101.38283723552543
0.40835196 76.008895683008 101.35488210934872
0.40825793 76.01842453762389 101.32693472744648
0.40816393 76.02794746280573 101.29899930754235
0.40806994 76.03746804615659 101.27107855091933
0.407976 76.04697968721848 101.2431659872611
0.40788206 76.05648898883854 101.21526326640301
0.40778813 76.0659953867915 101.1873637196958
0.40769425 76.07549341771686 101.15947836435747
0.40760037 76.08498854760371 101.13160181146009
0.40750653 76.09447833170839 101.10374490564695
0.40741268 76.10396521705076 101.07589163445012
0.4073189 76.11344375080493 101.04804891581857
0.4072251 76.12291938767791 101.02021530035312
0.4071313 76.1323927004527 100.99238909365513
0.4070376 76.1418570989246 100.96456958303179
0.40694386 76.15131917702199 100.93676470664604
0.40685016 76.16077535457262 100.90897468418555
0.4067565 76.17022621008502 100.88120227576984
0.40666282 76.17967417628161 100.85344422136997
0.40656918 76.18911682657682 100.82569820571445
0.40647557 76.19855358572921 100.79796879840423
0.40638196 76.2079880398189 100.77025630289657
0.40628842 76.21741360552123 100.74256017760611
0.40619487 76.22683687087127 100.71487965925714
0.40610132 76.2362572578907 100.68721154006093
0.40600783 76.2456693455988 100.65954755579564
0.40591434 76.25507855645962 100.63188949390718
0.40582088 76.26448247454522 100.6042445328129
0.40572742 76.27388351955146 100.57660823520398
0.40563402 76.28327627796217 100.54898466453184
0.40554062 76.29266616545951 100.52136451356027
0.4054472 76.30205376453863 100.49375135239016
0.40535387 76.31143250684319 100.46614394680846
0.40526053 76.32080896075733 100.43854333092811
0.40516722 76.33017955753584 100.4109526470501
0.40507394 76.33954487639255 100.38337503712037
0.40498066 76.34890733560347 100.35580072562782
0.4048874 76.35826451898936 100.32823320201841
0.4047942 76.36761585641715 100.30066943504245
0.404701 76.37696192139113 100.27311562579338
0.4046078 76.3863051341466 100.2455705442615
0.40451464 76.39564307732964 100.21803808445407
0.40442148 76.40497817182408 100.1905045486514
0.40432838 76.4143050140374 100.16297595112789
0.40423527 76.42362901094835 100.13546170261228
0.4041422 76.43294774501278 100.10795779034171
0.40404913 76.44226363759208 100.08046175866927
0.40395612 76.45157128873713 100.05296900239279
0.4038631 76.46087610196098 100.0254888182169
0.4037701 76.4701786406617 99.99801055365303
0.40367714 76.47947238294277 99.97054264704992
0.40358418 76.48876385324255 99.94308307778857
0.40349126 76.49804951276315 99.91563491161435
0.40339833 76.50733290313104 99.88819518014537
0.40330547 76.51660751006438 99.86075620866713
0.4032126 76.52587984930405 99.83332733155693
0.40311977 76.53514638676108 99.8059070720039
0.40302694 76.54441065976502 99.77849637137767
0.40293413 76.55366913313743 99.75108400889593
0.40284136 76.5629223729439 99.72368288943957
0.4027486 76.57216981701823 99.6962888234982
0.40265587 76.58141500359413 99.66890213162237
0.40256315 76.59065439701855 99.6415258365781
0.40247047 76.59988856750304 99.61415136077338
0.40237778 76.6091199163153 99.58679081718225
0.40228516 76.61834308070316 99.55944159541725
0.4021925 76.62756639177744 99.53210488847317
0.4020999 76.63678152691767 99.50478180409826
0.4020073 76.64599384438574 99.47747382202616
0.40191475 76.65520095812649 99.45017618307479
0.4018222 76.66440229270954 99.42288007584483
0.4017297 76.6735984290985 99.3955952967302
0.4016372 76.68279175121731 99.3683140746677
0.40154472 76.69197987952732 99.34103771135531
0.40145227 76.7011622348676 99.31377248998805
0.40135983 76.71034236115428 99.2865144700319
0.4012674 76.71951671853428 99.25925128041314
0.40117502 76.728685888507 99.23199166051363
0.40108263 76.73785225112879 99.20474085090329
0.40099028 76.74701342878039 99.17749606729949
0.40089795 76.75616884718785 99.150254809001
0.40080565 76.76531908377864 99.12301669773939
0.40071335 76.77446651943569 99.09578785983958
0.4006211 76.78360877579567 99.06856326735817
0.40052885 76.79274528276031 99.04134206303387
0.40043664 76.80187661265924 99.01412126236934
0.40034443 76.81100514817396 98.98690609180544
0.40025225 76.82012850878544 98.95969481615172
0.40016007 76.82924907725096 98.93248886977162
0.40006796 76.83836152555543 98.90527663560718
0.39997584 76.84747118417025 98.87806751867738
0.39988372 76.85657861939967 98.85085831898799
0.39979166 76.86567737346535 98.82364910738028
0.3996996 76.87477390612882 98.79645124853111
0.39960757 76.8838647086525 98.769257572569
0.39951557 76.89295034762971 98.74206848180688
0.39942357 76.90203320374758 98.71488172723475
0.3993316 76.91111089952817 98.68770395493591
0.39923966 76.9201828726821 98.66053100937788
0.39914772 76.92925263094568 98.63336573958615
0.3990558 76.93831666862272 98.60620786778132
0.39896393 76.94737555721728 98.57905714768249
0.39887208 76.95642872885985 98.55190668499576
0.39878023 76.96547969250194 98.52476816140698
0.3986884 76.97452494140391 98.49763461661294
0.3985966 76.98356505097075 98.470500541108
0.39850482 76.99260238261552 98.44337871494899
0.39841306 77.00163457993301 98.41626520924953
0.39832133 77.01066106796473 98.38915429660386
0.39822963 77.01968242704258 98.36204533665959
0.39813793 77.02870100984372 98.33493644984632
0.39804626 77.03771446731028 98.30783320618474
0.39795458 77.04672515098778 98.2807343431492
0.39786297 77.05572778279645 98.25364396930271
0.39777136 77.06472764257262 98.22655415976719
0.39767978 77.07372238410781 98.19946433628358
0.3975882 77.0827143555571 98.17238032778043
0.39749664 77.09170121001587 98.1453009577802
0.39740512 77.10068237188688 98.11822572937636
0.39731362 77.10965842146493 98.09115148946226
0.39722213 77.11863170433466 98.06407421375776
0.39713067 77.12759987753022 98.03700111208275
0.39703923 77.13656236353872 98.00993101265519
0.3969478 77.1455226645402 97.98286075326817
0.39685643 77.154474360709 97.95578955689068
0.39676502 77.16342679231524 97.92871648674904
0.39667368 77.17237062323478 97.9016418318528
0.39658234 77.18131227066023 97.87456059374854
0.39649102 77.1902482367997 97.84746042682956
0.39639974 77.19917910339485 97.82037362440704
0.39630845 77.20810720750733 97.79329600498501
0.3962172 77.21703021596684 97.76622102002179
0.39612597 77.22594755120163 97.73915582893238
0.39603478 77.23485979511106 97.71210051098515
0.39594358 77.24376928234523 97.68505563705779
0.39585242 77.25267368235761 97.65801521669765
0.39576125 77.26157532825438 97.63098228058901
0.39567015 77.2704689806599 97.60395683899762
0.39557904 77.27935988216699 97.57694395589508
0.39548796 77.2882457044267 97.54993871989576
0.3953969 77.29712877907427 97.52293900760931
0.39530584 77.30600677726386 97.49595195147687
0.39521483 77.31487912573026 97.46897600944058
0.3951238 77.32374930726613 97.4420091429359
0.39503285 77.33261094036611 97.41504319607223
0.3949419 77.34147040740567 97.38808963858096
0.39485094 77.35032713629832 97.36114044566051
0.39476004 77.35917589917388 97.33420398397968
0.39466915 77.36802192733559 97.30727384747554
0.39457825 77.37686579445786 97.28034973174653
0.3944874 77.38570113003462 97.25343358538925
0.39439657 77.39453430806675 97.22652592084263
0.39430577 77.40336185771294 97.19963417895312
0.394215 77.41218435702599 97.172742726146
0.3941242 77.42100412777839 97.14586546712549
0.39403346 77.42981885256293 97.11899498123263
0.3939427 77.43863085115399 97.09213577953004
0.39385203 77.44743491493087 97.06528431339616
0.39376134 77.4562362547221 97.03844110542383
0.39367068 77.46503255823255 97.01160082120288
0.39358002 77.47382613934113 96.98476836782122
0.3934894 77.48261468744849 96.95794022567013
0.3933988 77.49139762589836 96.93112209416894
0.39330822 77.5001755368231 96.90431943508081
0.39321765 77.50895073069566 96.87752445986183
0.3931271 77.51772090098525 96.85073788278636
0.3930366 77.52648547092673 96.82396110265582
0.3929461 77.53524790727391 96.79719454978911
0.3928556 77.54400474791402 96.77043578305958
0.39276516 77.55275657275944 96.74368145392079
0.3926747 77.5615056898315 96.7169343122975
0.3925843 77.57024979395183 96.69019726586461
0.3924939 77.57898831194102 96.66347008214912
0.39240354 77.58772182139423 96.63674843400854
0.39231318 77.596452629653 96.61003350710894
0.39222285 77.60517843228332 96.58333118092149
0.39213255 77.61389865919561 96.55664081591614
0.39204225 77.62261676230814 96.52995882166181
0.39195198 77.63132929320031 96.50328529270745
0.39186174 77.6400368281201 96.47662029430256
0.3917715 77.64874166994538 96.44996592210249
0.39168128 77.65744152021044 96.42331670763043
0.3915911 77.66613580585548 96.39667598576254
0.39150095 77.67482510451677 96.37004097170416
0.3914108 77.68351171454232 96.34341622807949
0.39132068 77.69219334206159 96.3168023919098
0.39123058 77.70086941260963 96.29018954708901
0.3911405 77.70954337494805 96.26358980533614
0.39105043 77.71821178380858 96.23699857182365
0.3909604 77.7268752196945 96.21041822977747
0.39087036 77.73553597382192 96.18384663948738
0.39078036 77.74419175855886 96.15728029039865
0.3906904 77.75284199898084 96.13072487562836
0.39060044 77.76148727406402 96.10416770827075
0.3905105 77.77012987231026 96.07762422842103
0.3904206 77.77876750923883 96.05108689159735
0.39033067 77.78740247225042 96.0245596236248
0.3902408 77.796032477051 95.99803806714472
0.39015093 77.80465695034813 95.97153147998702
0.3900611 77.81327646981622 95.94503380639688
0.3899713 77.8218933226548 95.91854309442918
0.38988152 77.83050236644804 95.89205822119325
0.38979173 77.83911160388715 95.86558670140101
0.389702 77.8477130386558 95.8391235851303
0.38961226 77.85631181229174 95.81266980355885
0.38952255 77.86490564403876 95.78622409953316
0.38943285 77.87349681682215 95.75978691602484
0.38934317 77.8820830524405 95.73336341088482
0.38925353 77.89066377841888 95.70694331176975
0.3891639 77.89923957236356 95.68053727481372
0.3890743 77.90781271266412 95.65413973174759
0.3889847 77.91638092552667 95.62775306671485
0.38889515 77.92494363677311 95.60137632150398
0.3888056 77.93350427552807 95.57501358682156
0.38871607 77.94205941692205 95.54865776031954
0.38862658 77.9506096408316 95.52231294437237
0.38853708 77.95915721838736 95.49597319685023
0.38844764 77.96769703697133 95.46964421814863
0.38835818 77.97623705619988 95.4433263771457
0.38826877 77.98476932315579 95.41701392903714
0.38817936 77.99329894818291 95.39071224256485
0.38808998 78.00182366901001 95.36441406270143
0.38800064 78.01034290838804 95.33812229960121
0.3879113 78.01886008869634 95.31184293900702
0.38782197 78.02737179227027 95.28557363165949
0.38773268 78.03587859917741 95.25930933105674
0.3876434 78.04438277331931 95.23305877195193
0.38755414 78.0528820541515 95.2068134713705
0.3874649 78.06137586793007 95.18058211541803
0.38737568 78.06986762977098 95.15436482210629
0.38728648 78.07835392865259 95.12815481753233
0.38719732 78.08683534429431 95.10195929670044
0.38710815 78.09531413579414 95.07576820258923
0.38701904 78.10378521494205 95.0495830259314
0.3869299 78.11225650352371 95.02340805836698
0.38684082 78.12072008693477 94.9972414095834
0.38675174 78.12918104885841 94.97108280406715
0.3866627 78.13763714219337 94.94493285879011
0.38657367 78.14608778689625 94.91879512555784
0.38648465 78.15453639689292 94.89266659249479
0.38639566 78.16297956160153 94.86654006406673
0.3863067 78.17141786703225 94.84042483197011
0.38621774 78.17985355724257 94.81431267369693
0.3861288 78.18828439136236 94.78820719480142
0.3860399 78.19670978790778 94.76210889370046
0.385951 78.20513315658984 94.73602383770816
0.38586214 78.21355109250545 94.709948839986
0.3857733 78.2219641801635 94.68387979932602
0.3856845 78.23037183977524 94.65781760933032
0.38559568 78.23877747602162 94.63176389924006
0.3855069 78.24717768826524 94.60571176751894
0.38541812 78.25557587819296 94.57966825843144
0.3853294 78.2639658298369 94.5536291380383
0.38524064 78.27235657843126 94.52760234741166
0.38515195 78.28073909511473 94.50158610581565
0.38506326 78.28911959329683 94.47557016992054
0.3849746 78.29749467967214 94.44956424715556
0.38488597 78.30586493638624 94.42357026888729
0.38479733 78.3142325994783 94.39758388084418
0.38470873 78.32259543718364 94.3716074187391
0.38462016 78.33095287116474 94.34563845015694
0.3845316 78.33930829591723 94.3196748502201
0.38444307 78.3476555094563 94.29372106187321
0.38435453 78.35600352683782 94.26777747439067
0.38426605 78.36434333884641 94.24183763526568
0.38417757 78.37268114628743 94.21590322610551
0.3840891 78.38101356120428 94.18997669051993
0.38400066 78.38934397338538 94.16405232708581
0.38391224 78.39766899679341 94.13814077946874
0.38382384 78.40598921435047 94.11223593776555
0.38373548 78.41430404772679 94.08633902512162
0.3836471 78.4226168832872 94.06044804312747
0.38355878 78.43092433862323 94.03456373815398
0.38347048 78.43922699527623 94.00868708101673
0.38338217 78.44752707834364 93.98282039125955
0.3832939 78.45582236580259 93.95696033774955
0.38320562 78.46411508161025 93.9311064154407
0.3831174 78.47240020711844 93.90526387271113
0.3830292 78.4806827642122 93.87942708226399
0.38294098 78.48896333128164 93.85359440408352
0.38285282 78.4972357371489 93.82777200454542
0.38276467 78.50550615638699 93.80195355167301
0.38267654 78.51377121472336 93.77614307741737
0.38258842 78.52203428937938 93.75034051550527
0.38250032 78.5302920061815 93.72454192414017
0.38241225 78.53854494851626 93.69875229871373
0.3823242 78.54679532918328 93.67296607622134
0.38223615 78.55504093831335 93.64718666743036
0.38214815 78.56328119771624 93.62141317276718
0.38206017 78.5715166894245 93.59564746449963
0.3819722 78.57974962464685 93.56989086170304
0.38188425 78.5879777960614 93.54414276851725
0.3817963 78.59620341352415 93.5183926288302
0.3817084 78.60442148260466 93.49265014509643
0.3816205 78.61263978567185 93.46691280600375
0.38153264 78.62085054590814 93.44118268660934
0.38144478 78.6290587562379 93.41545953009377
0.38135695 78.63726221307923 93.38975035861749
0.38126916 78.64546033995623 93.36405045864485
0.38118136 78.65365650024974 93.33835760723002
0.3810936 78.66184733405804 93.31267379736228
0.38100585 78.67003342310737 93.28699378324724
0.38091812 78.6782169692789 93.26131771810273
0.3808304 78.68639577447601 93.23565384173958
0.38074273 78.69456925989284 93.20999584665539
0.38065505 78.70274078730115 93.18434647913969
0.3805674 78.71090699836567 93.15870444004176
0.38047978 78.71906847744472 93.13307243117626
0.38039216 78.72722741976573 93.1074446914904
0.38030457 78.73538163350146 93.08182515733462
0.38021702 78.743530538708 93.05620897042277
0.38012946 78.75167749216676 93.03059879246675
0.38004193 78.7598191410106 93.0050017551209
0.37995443 78.76795606859457 92.97941085144107
0.37986696 78.77608769630048 92.95382494654056
0.3797795 78.78421737649471 92.92824551525803
0.37969205 78.79234176066142 92.90267307244031
0.3796046 78.80046419886779 92.87710902942345
0.3795172 78.80858134414174 92.85155117091819
0.37942982 78.81669377931739 92.82599898785858
0.37934244 78.82480369168104 92.80045770620623
0.37925512 78.83290613271141 92.77492050226854
0.37916777 78.84100881710317 92.74939262921276
0.37908047 78.84910403680696 92.72387355476035
0.37899318 78.85719673666749 92.69836091002789
0.37890592 78.86528474015701 92.6728503168266
0.3788187 78.87336746320716 92.64735053436824
0.37873146 78.88144825600266 92.62185829475575
0.37864426 78.88952377152988 92.59637237458682
0.37855706 78.89759735882853 92.57089625586096
0.3784699 78.90566291469015 92.54542490261618
0.37838274 78.91372930176718 92.5199657800355
0.37829563 78.92178766401024 92.49450609816273
0.37820852 78.9298440997584 92.46905163743699
0.37812144 78.93789527175488 92.4436017056127
0.37803438 78.94594176400588 92.41816036352917
0.37794733 78.95398575159126 92.39272661312721
0.3778603 78.9620250621557 92.36729671609129
0.3777733 78.97005911780971 92.34187786758375
0.37768632 78.97809125243384 92.3164643506399
0.37759936 78.98611813503321 92.29105497719556
0.37751243 78.99414034892763 92.26565512730642
0.3774255 79.00216006440439 92.2402629749085
0.3773386 79.01017511509409 92.2148785928249
0.3772517 79.01818492090948 92.18950023295575
0.37716484 79.02619281392496 92.16412561898667
0.377078 79.03419546499991 92.13875905428253
0.37699118 79.04219345947016 92.11339961676286
0.37690437 79.05018896097208 92.08804725759074
0.37681758 79.0581798092305 92.06269756542422
0.37673083 79.06616542272141 92.03735323375018
0.37664407 79.07414912933888 92.01201324697635
0.37655735 79.08212760521288 91.9866833099844
0.37647066 79.09010143421685 91.9613615899276
0.37638396 79.09807277791175 91.93603996959332
0.3762973 79.10603947694021 91.91072322848088
0.37621066 79.11400095312133 91.88540535790847
0.37612402 79.12196052551606 91.86008119181656
0.37603742 79.1299148766563 91.83476473951708
0.37595084 79.13786458940696 91.80945518660978
0.37586427 79.14581182078123 91.78415309095723
0.37577772 79.15375441776561 91.75885669359153
0.3756912 79.16169180013156 91.7335720575388
0.3756047 79.16962728739345 91.70829671455661
0.3755182 79.17755756369391 91.68302685508179
0.37543175 79.18548321453923 91.65776406198094
0.3753453 79.19340638977089 91.63251139547793
0.3752589 79.20132221343655 91.60726491303721
0.37517247 79.20923829280335 91.58203072871356
0.3750861 79.21714702723773 91.55680560772645
0.37499973 79.22505329017059 91.53158922089855
0.37491336 79.23295766878971 91.50637930825158
0.37482706 79.24085412428717 91.481177078566
0.37474075 79.2487486974703 91.45598983828117
0.37465447 79.25663807961931 91.43081484902179
0.3745682 79.2645255826622 91.40564745838743
0.37448195 79.27240789797925 91.38048998493736
0.37439573 79.28028561391918 91.35533960381012
0.3743095 79.2881608688581 91.330195813597
0.37422332 79.29603152796594 91.30506160812934
0.37413716 79.30389700670835 91.27993937049494
0.374051 79.31176061572079 91.25482322163128
0.37396488 79.31961904754128 91.2297182035304
0.37387878 79.32747289343071 91.20462030933275
0.37379268 79.33532428446759 91.1795310756721
0.3737066 79.34317109284586 91.15445183217794
0.37362057 79.35101273240811 91.12937723866331
0.37353456 79.35884979394973 91.10431076553417
0.37344855 79.36668440546732 91.07925079279855
0.37336254 79.37451715631447 91.05420002967597
0.3732766 79.38234203279507 91.02916254285704
0.37319064 79.39016505107604 91.0041335337729
0.3731047 79.39798562477847 90.97911735024918
0.3730188 79.40579892085675 90.95410888068811
0.3729329 79.41360977539674 90.92910539463581
0.37284705 79.42141606664512 90.90411313293305
0.3727612 79.429219918818 90.87912833117615
0.37267536 79.43701921189636 90.85415221435431
0.37258956 79.44481335985046 90.82918589360698
0.37250376 79.45260566110525 90.8042265700025
0.372418 79.46039282021204 90.77927212658938
0.37233225 79.46817542950234 90.75433304449989
0.3722465 79.47595560608272 90.72940219019495
0.3721608 79.48373123630654 90.70447882047577
0.3720751 79.49150173348005 90.67956658381587
0.37198943 79.49927039080058 90.65465957146169
0.37190378 79.50703391904788 90.62976222042765
0.37181816 79.51479290814244 90.60486921331027
0.37173253 79.52254947304365 90.57998866691005
0.37164694 79.53030150202754 90.55511827498896
0.37156135 79.53805110915023 90.53025447388087
0.37147582 79.5457934868845 90.50539847956198
0.37139028 79.55353344574553 90.48055520374132
0.37130475 79.56127157348857 90.45571993285853
0.37121928 79.56900189270578 90.43089368789188
0.37113377 79.57673307895949 90.40607958065202
0.37104833 79.58445646251852 90.3812720773333
0.3709629 79.5921780203418 90.35647561638565
0.37087747 79.59989447362663 90.33169275990093
0.3707921 79.60760641286481 90.30691667145365
0.3707067 79.61531594297938 90.28215336781025
0.37062135 79.62302096273858 90.25739690339009
0.370536 79.63072357636104 90.23264683405807
0.3704507 79.63841899344182 90.2079060264595
0.3703654 79.64611200742644 90.18317536084814
0.37028012 79.6538032056377 90.15845195242811
0.37019485 79.66148931505278 90.13373624464231
0.37010962 79.6691709254284 90.1090245375426
0.3700244 79.67684745122727 90.08432054314768
0.3699392 79.68452216604078 90.05962811347845
0.36985403 79.69219179969198 90.03494406308423
0.36976886 79.69985962581767 90.01027338743454
0.3696837 79.70752237438923 89.98561065650559
0.3695986 79.71518063680759 89.9609629919936
0.36951348 79.7228365071476 89.93632128305374
0.36942843 79.73048521495134 89.9116832479771
0.36934334 79.73813421158235 89.88705589915503
0.3692583 79.74577605158075 89.86244064600898
0.3691733 79.75341550420914 89.83783379640329
0.3690883 79.76105048237933 89.81323626401412
0.3690033 79.7686830766162 89.7886487500978
0.36891833 79.77631119924297 89.76406973164353
0.3688334 79.78393426537122 89.73949855665333
0.36874846 79.79155553854196 89.71493506489827
0.36866355 79.79917175837612 89.69038492687706
0.36857867 79.80678351560634 89.66583941086844
0.3684938 79.81439289578869 89.64130435852071
0.36840895 79.82199781704526 89.61677603467359
0.36832413 79.82959769200082 89.59225769366388
0.3682393 79.83719578341932 89.56774686312914
0.36815453 79.84478883174626 89.54324866477666
0.36806977 79.8523774307032 89.51875566720898
0.367985 79.8599636584362 89.49427115504209
0.36790028 79.8675454399691 89.46979818758223
0.36781555 79.87512485368431 89.44533743473805
0.3677309 79.88269715918058 89.42088372941993
0.36764622 79.89026709979582 89.39643649206423
0.36756155 79.89783526554879 89.37199780784678
0.3674769 79.90539840394236 89.34757106586666
0.3673923 79.91295710863108 89.32314978572877
0.36730772 79.92051079053071 89.29873875337158
0.36722314 79.92806270347579 89.2743394311185
0.3671386 79.93560959706991 89.24994616413194
0.36705405 79.9431547250055 89.22556986566892
0.36696953 79.95069483738206 89.20120014253567
0.36688504 79.95823052847396 89.17683569845018
0.36680055 79.96576386521471 89.15248321940079
0.3667161 79.9732927842658 89.12813874043862
0.36663166 79.9808166957683 89.10380568049824
0.36654723 79.98833884917475 89.07948108705773
0.36646286 79.995853344888 89.05516400515477
0.36637846 80.00336873785315 89.03085219066189
0.36629412 80.01087647934594 89.006556505093
0.36620978 80.01838246610282 88.98227231411806
0.36612543 80.02588611093165 88.9580007931296
0.36604112 80.03338535284503 88.93373804425525
0.36595684 80.04087960445644 88.90948323364769
0.3658726 80.04836945783796 88.88523733518508
0.36578834 80.055856974043 88.86100023217257
0.36570412 80.06334009583277 88.83677434354477
0.36561993 80.07081823487573 88.81256127745517
0.36553574 80.0782946320435 88.78835512092262
0.36545157 80.08576604968044 88.76416082178388
0.3653674 80.0932357276095 88.7399716443139
0.36528328 80.10070042958374 88.71579097621489
0.36519918 80.10816075013376 88.6916223325233
0.3651151 80.11561609931523 88.66745868065199
0.36503103 80.12306971349767 88.6433035580425
0.36494696 80.1305210012659 88.61916025735034
0.36486295 80.13796527478772 88.59502936891245
0.36477894 80.14540722532017 88.57090525814493
0.36469495 80.1528448060331 88.54679264242938
0.36461097 80.16028006601438 88.52268981755883
0.36452702 80.16771096062902 88.49859514207564
0.36444306 80.1751395366756 88.4745141270296
0.36435917 80.18256111518612 88.45043944192926
0.36427528 80.18998037707047 88.42637178149418
0.36419138 80.1973979173487 88.40231143175914
0.36410752 80.20481050848609 88.37825976425667
0.3640237 80.21221874599364 88.35422101600521
0.36393988 80.21962203937277 88.33018929678352
0.36385608 80.22702361540401 88.30616548697333
0.3637723 80.23442025129931 88.28215272356937
0.36368853 80.24181517194164 88.25815322351576
0.36360478 80.2492051560339 88.23416002933101
0.36352107 80.25659079856771 88.21017913696818
0.36343738 80.26397150926586 88.18621120630402
0.3633537 80.27135051091894 88.16224993357791
0.36327 80.27872721153363 88.13830226070537
0.3631864 80.2860969522683 88.1143584126357
0.36310276 80.29346439374352 88.09042491116924
0.36301914 80.3008301315741 88.06650144486869
0.36293557 80.30818832379727 88.04258307139543
0.362852 80.31554481450479 88.01867648008002
0.36276844 80.32289901115612 87.99478081422578
0.3626849 80.33024888582763 87.97089665861836
0.3626014 80.33759384768967 87.94702361570394
0.36251792 80.3449344923168 87.9231611735555
0.36243445 80.35227284949984 87.89930777114013
0.362351 80.35960689226376 87.87546396093195
0.36226755 80.36693864967637 87.85162796662046
0.36218414 80.37426609678775 87.82779985843183
0.36210075 80.38158864300624 87.80398653043942
0.36201736 80.38890950094655 87.7801790502212
0.361934 80.39622546099878 87.75637814365423
0.36185068 80.40353711971316 87.73258267334272
0.36176735 80.41084649862574 87.70879848410236
0.36168405 80.41815157953968 87.6850186923935
0.3616008 80.42545177002658 87.66125014403003
0.36151752 80.43275027878913 87.63748701023223
0.36143428 80.44004390062553 87.61373129638702
0.36135107 80.44733323170044 87.58998676446826
0.36126786 80.45462029114186 87.56625039982517
0.3611847 80.4619030625347 87.54252643477473
0.3611015 80.46918356496502 87.5188124922669
0.36101836 80.47645978353384 87.49510348801441
0.36093524 80.48373112693622 87.47140614702336
0.36085212 80.49100079864196 87.44771707081543
0.36076903 80.49826559836937 87.42403784391855
0.36068597 80.50552612361238 87.40036625630522
0.36060292 80.51278438533373 87.37670371653414
0.3605199 80.52003837593877 87.35305195256794
0.3604369 80.52728750283914 87.32941268262266
0.3603539 80.5345349656223 87.30578652862627
0.36027092 80.54177756933876 87.28217019476952
0.36018798 80.54901590967869 87.25856020174473
0.36010504 80.55625199593015 87.23495674686019
0.3600221 80.56348642102175 87.21136232897206
0.35993922 80.57071339531775 87.18778000381518
0.35985634 80.57793871290257 87.16421648589204
0.3597735 80.58515918312949 87.14066497963947
0.35969064 80.59237800040788 87.11711683255389
0.35960782 80.59959197326747 87.09358672068328
0.35952502 80.60680170077053 87.07006455737688
0.35944223 80.61400918301867 87.04654838255239
0.35935947 80.62121242268725 87.02304097629025
0.35927674 80.62841082599303 86.99954098753456
0.359194 80.63560758366202 86.97605237913537
0.3591113 80.64279950922436 86.9525741665804
0.3590286 80.64998979088392 86.92910248125891
0.35894594 80.65717524328475 86.9056371326965
0.3588633 80.66435646466167 86.88218033153004
0.35878065 80.67153544979132 86.85873566640392
0.35869804 80.67871020804395 86.83530044870334
0.35861546 80.68588014420881 86.81187340247185
0.35853288 80.69304844538323 86.78845685523059
0.35845032 80.70021192766329 86.76504882948561
0.3583678 80.70737119176788 86.74164907313651
0.35828528 80.71452822611518 86.71826050674274
0.3582028 80.72168104557855 86.69487817932533
0.3581203 80.7288316383255 86.67151340498636
0.35803786 80.7359754370347 86.64815531551311
0.3579554 80.74311959400049 86.62480619790836
0.357873 80.75025696222343 86.60146937461819
0.3577906 80.75739210930043 86.57814110967176
0.3577082 80.76452563283887 86.55482062329483
0.35762584 80.77165177771691 86.53150588198962
0.3575435 80.77877630196194 86.50819918480605
0.35746115 80.78589860861679 86.48490329143881
0.35737887 80.79301414220883 86.46161317137292
0.35729656 80.80013003625189 86.43832990635403
0.3572143 80.80723916248748 86.41505447745477
0.35713205 80.81434607517757 86.39179070653401
0.35704982 80.82144879950476 86.36853150317211
0.3569676 80.82854931290277 86.34527996828898
0.3568854 80.8356456402426 86.32203710148707
0.35680324 80.84273718695646 86.2987985534059
0.35672107 80.84982712260931 86.27556786091837
0.35663894 80.85691228017352 86.25234781019543
0.35655683 80.86399325999409 86.22913751728706
0.35647473 80.87107203539425 86.20593429876934
0.35639265 80.8781466365793 86.18274237061927
0.35631058 80.8852190354516 86.15955746956844
0.35622853 80.89228726320503 86.13638096116054
0.3561465 80.8993507243011 86.1132146202067
0.35606453 80.906410018741 86.09005812075013
0.35598254 80.91346711602733 86.06690869132984
0.35590056 80.92052261468757 86.04376888837714
0.35581863 80.92757078986862 86.02063347302705
0.35573667 80.93461993158304 85.997508947509
0.35565478 80.94166175510543 85.97439569756956
0.35557288 80.94870198443071 85.95129111382317
0.355491 80.95573746164324 85.92819424360457
0.35540915 80.96277134798989 85.90510862727714
0.35532734 80.9697979255324 85.88202583202585
0.3552455 80.97682547367103 85.8589566640749
0.35516372 80.98384571835108 85.83589410146165
0.35508195 80.9908643764254 85.81284328030381
0.35500017 80.99788085089156 85.789799066271
0.35491842 81.00489318352889 85.76676712518228
0.3548367 81.01190077964142 85.74374801345112
0.354755 81.01890423834796 85.72074006088525
0.35467333 81.02590552013463 85.69773766718002
0.35459167 81.03290266708751 85.67475020600243
0.35451 81.03989763977083 85.6517695311491
0.35442838 81.04688848159775 85.62879717525941
0.35434678 81.05387459866127 85.60583391752084
0.35426518 81.06085914097652 85.58287335127002
0.3541836 81.06783896124983 85.55993175682711
0.35410208 81.0748146602155 85.53699712800172
0.35402054 81.08178819033259 85.51407393043729
0.35393903 81.08875760258937 85.49116160804627
0.35385752 81.09572484926116 85.46826013838646
0.35377604 81.10268798097727 85.4453658630193
0.3536946 81.10964640306717 85.42248060505047
0.35361314 81.11660326016987 85.39960821559403
0.35353172 81.12355541092604 85.37674014926922
0.35345033 81.13050345508111 85.35388821324196
0.35336894 81.13744934106502 85.33104403204705
0.35328758 81.1443911241963 85.30820914745595
0.35320622 81.15133075112914 85.28538318050288
0.3531249 81.15826627846828 85.26256800445994
0.3530436 81.16519711137262 85.23975537041888
0.3529623 81.17212638822332 85.21695460341515
0.352881 81.17905097456041 85.19416103664551
0.35279977 81.18597146766226 85.17137813080386
0.35271853 81.19288981308455 85.14859770256672
0.35263732 81.1998040676489 85.12583158178542
0.35255614 81.20671364032414 85.1030739029324
0.35247496 81.21362166275556 85.08032752464227
0.35239378 81.22052754231619 85.057592922579
0.35231265 81.22742680447203 85.03487020710334
0.35223153 81.2343239263273 85.01215423642849
0.3521504 81.24121950292377 84.9894440326972
0.35206935 81.24810787559652 84.96673795337621
0.3519883 81.25499470484176 84.94404382197312
0.35190722 81.26187939813089 84.921358133575
0.3518262 81.26876001878844 84.898683019047
0.3517452 81.27563597626872 84.87601871885767
0.3516642 81.28251039440427 84.85335952755234
0.3515832 81.28938015182926 84.8307100403413
0.35150227 81.2962458452974 84.80807058346973
0.35142133 81.30310940907381 84.785430647306
0.3513404 81.30996891152435 84.76280355936547
0.35125953 81.31682376025228 84.74018522988298
0.35117865 81.32367707762548 84.71757267050805
0.3510978 81.33052574403523 84.69497148802034
0.35101694 81.3373728812608 84.67237640846602
0.3509361 81.34421537131695 84.64979177503155
0.35085532 81.35105381117064 84.62721421288252
0.35077453 81.35789013043268 84.60464669050259
0.35069376 81.36472240210566 84.58208661353869
0.350613 81.37155255519414 84.55953040363146
0.35053226 81.37837866423249 84.53698829835868
0.35045156 81.38520013711842 84.51445452461178
0.35037088 81.39201757099674 84.49192428515069
0.3502902 81.39883288988976 84.46940299244868
0.35020953 81.40564668984271 84.44688707900242
0.35012892 81.41245334372371 84.4243812480565
0.35004827 81.41926099615517 84.40188410494403
0.3499677 81.42606150814068 84.37939066640394
0.3498871 81.43286050367601 84.3569036513533
0.34980655 81.43965487765752 84.33442540173847
0.349726 81.44644773734453 84.3119546916483
0.34964547 81.45323597854498 84.28950115869715
0.34956497 81.46002019689219 84.26705102297342
0.34948447 81.46680231188972 84.24461240098282
0.349404 81.47358040756573 84.22218213285709
0.34932354 81.48035640184064 84.1997586009111
0.3492431 81.4871283796136 84.17734238064816
0.3491627 81.49389574986044 84.15493695859678
0.3490823 81.5006616154781 84.13254304464509
0.3490019 81.5074228778824 84.11016188302827
0.34892157 81.51418013114993 84.08779254610756
0.34884122 81.52093529231433 84.06542714685783
0.3487609 81.52768644651337 84.04307055701895
0.34868062 81.53443300611629 84.02072012190257
0.34860033 81.54117806651013 83.99837781435275
0.34852004 81.54792103848972 83.9760415475299
0.3484398 81.5546575077432 83.95370942663912
0.34835956 81.56139439150078 83.93138402126674
0.34827936 81.56812477754127 83.90906621369652
0.34819916 81.57485307870525 83.8867598323034
0.348119 81.58157738689161 83.86446252006373
0.34803882 81.58829961324115 83.84217649979097
0.34795868 81.59501784908298 83.8198910411545
0.34787858 81.60173150731845 83.79761248512764
0.34779847 81.60844367543093 83.7753442557801
0.3477184 81.6151512690264 83.75308790572375
0.34763834 81.62185487969877 83.73083352623217
0.3475583 81.62855641434153 83.7085896958799
0.34747827 81.63525396939674 83.68634830518526
0.34739825 81.64194944976092 83.66411345574416
0.34731826 81.6486409530229 83.6418827989778
0.34723827 81.6553303838731 83.61965961770595
0.34715834 81.66201334802385 83.59744129424126
0.3470784 81.6686942422621 83.5752257327083
0.34699848 81.67537365510202 83.55301477167593
0.34691858 81.68204850851636 83.5308094199193
0.3468387 81.68871939370997 83.50861280789644
0.34675884 81.69538821174714 83.48642795062715
0.346679 81.70205306524615 83.46424453923372
0.34659916 81.7087158528561 83.44206680537559
0.34651938 81.71537219220758 83.41989342811294
0.34643957 81.72202895308821 83.39773214724944
0.34635982 81.72867927112077 83.37557916384552
0.34628007 81.735327527412 83.35343532759352
0.34620032 81.74197431339981 83.33129889504794
0.34612063 81.74861407308997 83.30916772618026
0.3460409 81.75525484613999 83.28704043503362
0.34596124 81.76188859700062 83.26492118079358
0.34588158 81.76852088111704 83.2428086829739
0.34580195 81.77514862784287 83.22070056777594
0.34572232 81.78177491029041 83.19859673176569
0.34564272 81.78839665765906 83.17650116123453
0.3455631 81.79501694237157 83.15441034951908
0.34548357 81.80163021731704 83.13232601823948
0.345404 81.80824450854385 83.11024670211997
0.3453245 81.81485179546833 83.08817698066666
0.34524497 81.82145762199399 83.06610982758107
0.34516546 81.82806139942036 83.04404903370445
0.345086 81.83465876875567 83.02199628775101
0.34500653 81.84125656476803 82.99995008763517
0.3449271 81.84784795811647 82.97791293527361
0.34484768 81.85443730559545 82.95588252311738
0.3447683 81.8610227277024 82.93385684891977
0.3446889 81.86760610544913 82.91184234661469
0.34460953 81.87418556076274 82.889829427601
0.34453017 81.88076297392377 82.86782429911517
0.34445083 81.88733646666816 82.84582076341614
0.34437153 81.89390545020757 82.82382493383697
0.34429225 81.90047051629773 82.8018317104072
0.34421298 81.9070335449891 82.77984844518222
0.3441337 81.9135951255064 82.75787022478661
0.34405446 81.92015220323347 82.73590143675541
0.34397525 81.92670536977505 82.71393536944939
0.34389606 81.93325403637728 82.6919772054939
0.34381688 81.93980126037165 82.67002619774594
0.3437377 81.94634645104658 82.64808470827101
0.34365854 81.95288773704662 82.62614889343868
0.3435794 81.95942452938297 82.60422006681858
0.34350032 81.96595742075971 82.58229944970614
0.34342122 81.97248828384902 82.5603848640095
0.34334216 81.97901524790618 82.53847280870579
0.3432631 81.98554018510846 82.5165682544829
0.34318405 81.99206122660067 82.49466697506699
0.34310502 81.99858024259605 82.47277543234534
0.34302604 82.00509290840684 82.45088533006056
0.34294704 82.01160600708816 82.42900546057646
0.3428681 82.01811276055535 82.40713184273899
0.34278914 82.0246174921208 82.38526416375741
0.3427102 82.03112079275967 82.36339995038419
0.34263128 82.03761961737914 82.34154833145568
0.3425524 82.04411456050416 82.31970036682262
0.34247354 82.05060503157503 82.29786105488299
0.34239468 82.05709407649212 82.2760265506787
0.34231582 82.06358110395384 82.25419857179033
0.34223703 82.07006180430125 82.2323758566049
0.3421582 82.07654293911683 82.21055751638278
0.34207943 82.08301775128461 82.18874361475626
0.34200066 82.08949054927713 82.1669364538384
0.34192193 82.09595947727355 82.14513255690616
0.3418432 82.10242639326242 82.12333650534599
0.34176448 82.10888944134311 82.10154198656018
0.34168577 82.11535047860053 82.07975642902144
0.3416071 82.12180765145824 82.05797727648802
0.34152845 82.1282603697066 82.03620415615623
0.3414498 82.13471167226568 82.01443739232026
0.34137118 82.14115852245186 81.99267720859326
0.3412926 82.14760151595475 81.97092258772237
0.341214 82.15404250309295 81.9491754563786
0.34113544 82.16047963629441 81.927436791293
0.34105688 82.16691476568361 81.90570156329576
0.34097835 82.17334604310307 81.88397640894806
0.34089985 82.17977287909471 81.86225637339034
0.34082136 82.18619830566224 81.84053826373965
0.3407429 82.19261929256704 81.81882574659777
0.34066442 82.1990388725488 81.79711326444549
0.34058598 82.20545401481351 81.7754094495037
0.34050757 82.21186531507455 81.75370982572636
0.34042916 82.21827461718635 81.7320209378725
0.34035078 82.22468008013882 81.71033572326807
0.3402724 82.2310835474561 81.68865490010757
0.34019405 82.23748317733144 81.66697920281904
0.34011573 82.24387837988775 81.645314032847
0.3400374 82.25027218164064 81.62365312273725
0.3399591 82.2566615586147 81.60200160486947
0.33988082 82.2630495375681 81.58035802569665
0.33980256 82.26943309447519 81.55872009578108
0.33972433 82.27581282483207 81.53709128468292
0.3396461 82.28219056668783 81.51546773816597
0.3395679 82.28856448449729 81.49384851721977
0.33948973 82.29493398712145 81.47223535972019
0.33941156 82.30130209683423 81.45063048294006
0.3393334 82.30766822154979 81.42903204175406
0.33925527 82.31402810170552 81.4074395357216
0.33917716 82.32038599934802 81.38584970604968
0.33909905 82.32674250680465 81.36426702625937
0.33902097 82.33309460745359 81.3426907204579
0.33894292 82.3394428966859 81.32112056258966
0.33886486 82.345789205676 81.29955420094747
0.33878684 82.35213170569862 81.27799816952366
0.33870885 82.35846980592795 81.25645651629459
0.33863086 82.3648065227797 81.23491943098139
0.33855286 82.37114126362029 81.21339047713957
0.33847493 82.37746978213934 81.19186330465762
0.338397 82.38379632693487 81.17034353221044
0.33831906 82.39012149126573 81.14883164727551
0.33824116 82.3964422644382 81.12732370805394
0.3381633 82.40275924165377 81.10582036495455
0.3380854 82.40907424768034 81.0843233320844
0.33800757 82.415385460425 81.06283729554089
0.33792976 82.42169228905065 81.04135818353521
0.33785194 82.42799774269716 81.01988302454626
0.33777416 82.43429881541769 80.99841552750446
0.33769637 82.4405985141912 80.97694832916214
0.33761862 82.44689383408718 80.95549047519306
0.33754086 82.45318778274807 80.93404261603935
0.33746317 82.4594749436429 80.91260449459227
0.33738545 82.46576314733917 80.89116917504492
0.33730778 82.4720445674513 80.86974659829384
0.33723012 82.4783246213107 80.84832713240853
0.33715245 82.48460271468396 80.82691512740763
0.33707482 82.49087703381072 80.80550802204384
0.3369972 82.4971469865022 80.78411089152888
0.3369196 82.50341557573874 80.76271616864008
0.33684203 82.50967980085704 80.74133054879755
0.33676448 82.51594025872615 80.71994796345228
0.33668694 82.52219876132077 80.69857488142326
0.33660942 82.52845349979812 80.67720669617445
0.3365319 82.53470628433544 80.65583995381358
0.33645442 82.54095530679245 80.63447875800779
0.33637694 82.54720237749713 80.61312780221185
0.3362995 82.55344328654522 80.59178662676996
0.33622205 82.55968464828094 80.57044987590604
0.33614466 82.56591985255457 80.54911800989711
0.33606726 82.57215310956066 80.52779466790001
0.33598986 82.57838501305957 80.50647783395533
0.3359125 82.58461257078471 80.48515996416737
0.33583516 82.59083637821163 80.463850309782
0.33575782 82.59705824089905 80.44255040990794
0.3356805 82.60327635613524 80.42125248150673
0.33560324 82.60949013221142 80.39996513002568
0.33552596 82.61570255998086 80.37867995749593
0.33544868 82.62191304640052 80.35740051501347
0.33537146 82.62811739632347 80.33612388565618
0.33529425 82.63431980723698 80.31485772922358
0.33521703 82.6405208727929 80.29359848332446
0.33513984 82.64671760760426 80.27235050108213
0.33506268 82.65291060770045 80.25110792875827
0.33498552 82.65910167182243 80.22986980255476
0.3349084 82.6652890037726 80.20864178409016
0.33483127 82.67147440225851 80.18741655514833
0.3347542 82.67765368088365 80.16619889044344
0.3346771 82.68383341729593 80.14498544213686
0.33460003 82.69000942636609 80.12378025596853
0.334523 82.69618111756724 80.1025812012249
0.33444598 82.70234908535782 80.08138829595676
0.33436897 82.70851512496817 80.06020431169736
0.33429196 82.71467982980523 80.03902207526848
0.33421502 82.7208378371554 80.01784947419159
0.33413807 82.7269945123918 79.99668304932665
0.33406112 82.73314926254227 79.97552235805684
0.3339842 82.73930029791259 79.95437063016948
0.3339073 82.74544702781917 79.93322617306333
0.33383042 82.75159242841566 79.91209015110745
0.33375356 82.75773352614712 79.89095811642065
0.3336767 82.76387329682704 79.86983095625071
0.33359987 82.77000876667189 79.84871254165262
0.33352306 82.77614053259545 79.82760387552607
0.33344626 82.78227038016901 79.80650210701401
0.33336946 82.78839890470493 79.78540313251766
0.33329272 82.7945207565594 79.76430775807047
0.33321598 82.8006412871625 79.74322185122728
0.33313924 82.80675990238869 79.72214021751789
0.33306253 82.81287482199302 79.70106353388691
0.33298585 82.81898545215523 79.67999632419065
0.3329092 82.82509239099429 79.6589367388215
0.33283252 82.83119979110607 79.63788479541137
0.3327559 82.83730112964217 79.61684345214458
0.33267927 82.84340055825483 79.59580515407877
0.33260268 82.84949630085225 79.57477255620971
0.3325261 82.85559013572112 79.55374877009672
0.33244953 82.861680287033 79.5327340364944
0.33237296 82.86776853237657 79.51172476083867
0.33229643 82.87385309755025 79.49072074228052
0.33221993 82.87993338869282 79.46972252535191
0.33214343 82.88601237224681 79.44873191182239
0.33206695 82.89208708416584 79.42774305618526
0.3319905 82.89815812297596 79.40676069891826
0.33191407 82.9042272595201 79.38578536759402
0.33183762 82.91029509151517 79.36481761647772
0.3317612 82.91635865687742 79.34386159354547
0.33168483 82.92241855636131 79.32290922480152
0.33160847 82.92847419292039 79.30196264928254
0.33153212 82.93452852925532 79.28101988385365
0.33145577 82.94058096778896 79.26008669897314
0.33137944 82.94662974534016 79.23915987176805
0.33130315 82.95267426603006 79.21824464032139
0.33122686 82.95871749002653 79.19733329981618
0.3311506 82.96475646039603 79.17642729223847
0.33107436 82.97079177548383 79.15552796795491
0.33099812 82.97682519987471 79.1346373414095
0.33092192 82.98285497144461 79.1137536834954
0.3308457 82.98888285387073 79.09287519927284
0.33076954 82.99490708672901 79.07200500932382
0.33069336 83.00092943231924 79.05114394524536
0.33061722 83.0069481310611 79.03028772741236
0.3305411 83.0129625894208 79.00943835811066
0.330465 83.01897575850178 78.98859321883381
0.3303889 83.0249846900352 78.96775335192874
0.33031282 83.03099233358273 78.946918552159
0.33023676 83.03699574194445 78.92609443208724
0.33016074 83.04299551274624 78.90527064239097
0.3300847 83.04899340263036 78.88445680082324
0.33000872 83.05498765791441 78.86364616687949
0.32993272 83.06098003390832 78.84284573808209
0.32985675 83.06696877790345 78.82204943228673
0.3297808 83.07295564485777 78.80125975707848
0.32970485 83.07893888196702 78.78047979599084
0.32962894 83.08491789674416 78.75970859337727
0.32955304 83.09089563227852 78.73894587263518
0.32947716 83.09686914813493 78.71818847113302
0.3294013 83.10283904119315 78.69743562306196
0.32932547 83.10880706277894 78.67669153271999
0.32924962 83.11477380893004 78.65595123687825
0.32917383 83.1207339970781 78.63521839438404
0.32909802 83.12669525471676 78.61449403140658
0.32902226 83.13264995942689 78.5937725228915
0.3289465 83.13860339095925 78.57305989930516
0.32887074 83.14455495698722 78.55235218705913
0.32879502 83.15050291053655 78.53165132427395
0.32871932 83.15644665960549 78.51096251338805
0.32864362 83.16238914050393 78.49028352922679
0.32856795 83.16832741964093 78.46961249688088
0.3284923 83.17426209463665 78.44894565391039
0.32841668 83.18019490873519 78.42828789463152
0.32834104 83.18612645869644 78.40763924680877
0.32826543 83.19205381209883 78.38699183549896
0.32818985 83.1979775671549 78.36635052827528
0.3281143 83.20389712934664 78.34571429317116
0.32803875 83.2098154305041 78.32508546706762
0.3279632 83.2157318754702 78.3044574954164
0.32788768 83.2216447265783 78.28384141702685
0.3278122 83.22755339060141 78.26322908902924
0.3277367 83.23346079650109 78.24262424480236
0.32766125 83.23936401868119 78.22203073693031
0.32758582 83.24526365312202 78.20144178572357
0.3275104 83.251161438523 78.18086941937707
0.32743496 83.25705796915739 78.16030496835215
0.3273596 83.26294799318705 78.13974252018107
0.3272842 83.26883909380668 78.11918888882316
0.32720885 83.27472369173249 78.09863423514622
0.3271335 83.280607038775 78.07808911508899
0.32705817 83.28648854088571 78.05754732456107
0.32698286 83.29236646647567 78.03701238147566
0.32690758 83.29824022380647 78.01648516466308
0.3268323 83.30411273265109 77.99596332018317
0.32675704 83.30998107553947 77.97544626936214
0.32668182 83.31584584848915 77.95493800347424
0.3266066 83.32170878178077 77.9344345678189
0.32653138 83.32757047029033 77.91394043731941
0.3264562 83.33342799905571 77.8934539138656
0.32638103 83.33928196303133 77.87297457693707
0.3263059 83.34513177103099 77.85250029543717
0.32623076 83.35098033744444 77.8320357961591
0.32615563 83.35682707012572 77.81157511768048
0.32608053 83.36267024358044 77.79111741407183
0.32600546 83.36850926587678 77.77066678101792
0.3259304 83.37434705043397 77.75022184166897
0.32585534 83.38018068612537 77.72978144306174
0.3257803 83.3860130855299 77.70935045508855
0.3257053 83.39184133953121 77.6889277001355
0.3256303 83.39766604347925 77.66851245917077
0.32555532 83.40348892082116 77.64810935908446
0.32548037 83.4093082508614 77.62771344838187
0.32540542 83.4151257559435 77.6073218787377
0.3253305 83.42093971705452 77.58694234012138
0.32525557 83.42675185501007 77.56656813304747
0.3251807 83.4325581405391 77.54619947670983
0.32510582 83.43836491515009 77.52583765929505
0.32503095 83.4441681520682 77.50548265134289
0.32495612 83.44996725908376 77.4851347027813
0.32488132 83.45576283102069 77.4647911898223
0.32480648 83.46155889282969 77.44445747724073
0.3247317 83.46734911535665 77.42412850985126
0.32465693 83.47313752047238 77.40380728915957
0.3245822 83.47892239767407 77.38349275818108
0.32450745 83.48470545882661 77.36317967739684
0.32443273 83.49048499404529 77.34287471941953
0.32435802 83.49626271563288 77.32257494112986
0.32428333 83.50203691320014 77.30228085465555
0.32420868 83.5078069953558 77.2819919400768
0.32413402 83.51357585950919 77.26171085983292
0.3240594 83.51934061045621 77.24143600405247
0.32398477 83.52510414605896 77.22116393032913
0.32391018 83.53086357053203 77.20089985492572
0.32383558 83.53662178109725 77.18064110326618
0.32376102 83.5423758838144 77.16039340914358
0.32368648 83.54812647469826 77.14015278582052
0.32361194 83.55387526070342 77.1199196156055
0.32353744 83.55962053726343 77.09969760414266
0.32346293 83.56536401067036 77.07947669911623
0.32338846 83.5711039776617 77.05926368370686
0.32331398 83.57684214280448 77.03905581814873
0.32323956 83.58257450864518 77.01885337336361
0.32316512 83.5883073688918 76.9986480736016
0.3230907 83.59403672793873 76.97845014817499
0.32301632 83.5997619934758 76.95825808009799
0.32294193 83.60548605403271 76.9380738826174
0.32286757 83.61120602352992 76.9178957868519
0.32279325 83.6169224982411 76.89772497789536
0.32271892 83.62263717667817 76.87756402303133
0.32264462 83.62834836366554 76.85740955709348
0.32257032 83.63405775587036 76.83725972816464
0.32249606 83.63976365897553 76.81711779527114
0.3224218 83.6454677694825 76.79697754581304
0.32234755 83.65116839265073 76.77684614812036
0.3222733 83.65686722466097 76.75672135718807
0.32219914 83.66256028545048 76.73660266008051
0.32212493 83.6682538430721 76.71649179413215
0.32205075 83.67394392034379 76.69638345225893
0.3219766 83.67962992323358 76.67628659829676
0.32190248 83.68531244946325 76.65619662518729
0.32182837 83.69099318899696 76.63611430161335
0.32175425 83.69667273812902 76.61603447297368
0.32168016 83.7023482178161 76.59596245625104
0.3216061 83.70802022648358 76.57589165329983
0.32153204 83.71369045063362 76.55583006710495
0.321458 83.71935720677354 76.5357767980175
0.32138398 83.72502217988306 76.51572281629825
0.32130998 83.73068368685094 76.49567553166973
0.321236 83.73634113267474 76.47563365381924
0.32116205 83.7419973947715 76.45560076165506
0.3210881 83.74764959904498 76.43557284622095
0.32101417 83.75330062055507 76.41555163907805
0.32094026 83.75894758660665 76.3955391525278
0.32086635 83.76459337243362 76.37553122204156
0.32079247 83.77023510487004 76.3555310373168
0.32071862 83.77587338388392 76.33553541293826
0.32064477 83.78150988720334 76.3155441605624
0.32057092 83.78714521364476 76.29556188568502
0.32049713 83.79277421843004 76.2755816147039
0.3204233 83.79840432082902 76.25561079426566
0.32034954 83.80402810574758 76.2356427189463
0.32027578 83.8096507168799 76.21568019044602
0.32020202 83.81527155716604 76.19572872060505
0.3201283 83.82088895433002 76.1757888145653
0.3200546 83.82650231297755 76.15585692029794
0.3199809 83.8321145015622 76.13592994046347
0.31990722 83.83772265476594 76.11601133836331
0.31983358 83.84332737054136 76.09609425464735
0.3197599 83.84893258866106 76.07617808027248
0.3196863 83.85453210473939 76.0562674829571
0.31961268 83.8601298563447 76.03636295262427
0.3195391 83.86572417647746 76.0164650537731
0.31946552 83.87131673347874 75.99657159087496
0.31939197 83.87690586141343 75.9766883969357
0.3193184 83.88249322864988 75.95681008527802
0.3192449 83.88807716886969 75.93693869694295
0.31917137 83.89365934985815 75.9170776761421
0.3190979 83.8992358450217 75.89722063746105
0.3190244 83.90481284426733 75.87736930412066
0.31895095 83.91038642278814 75.85752121392417
0.31887752 83.91595598433496 75.83768262261357
0.3188041 83.92152438793697 75.81784683835222
0.31873068 83.92708877726322 75.79801626104786
0.3186573 83.93264975092312 75.77819025188874
0.31858394 83.93820897215873 75.75837081997103
0.31851056 83.94376703748283 75.73856121006169
0.31843725 83.94931883705237 75.71875827764691
0.3183639 83.9548717401015 75.69895909371593
0.31829062 83.96041838114499 75.67916863148457
0.3182173 83.96596612573629 75.65938169670815
0.31814405 83.97150761271192 75.63960273144943
0.3180708 83.97704794913857 75.61983205305006
0.31799755 83.98258653919567 75.60006160641771
0.31792435 83.98811947383668 75.58029621575206
0.31785113 83.9936529152406 75.5605361193343
0.31777796 83.9991807060933 75.54078247917379
0.31770477 84.00470900364424 75.52103410455906
0.31763163 84.01023165423196 75.50129135161052
0.3175585 84.01575256261175 75.48156138572266
0.31748536 84.0212723269934 75.46183410133696
0.31741226 84.02678810081936 75.44211563587665
0.31733918 84.03230048505456 75.42240387615276
0.3172661 84.03781112946143 75.40269897124163
0.31719306 84.04331838714833 75.38300103118075
0.31712002 84.0488239063815 75.36330705798238
0.317047 84.05432604102168 75.34361969055824
0.316974 84.05982419417204 75.32394456660982
0.31690103 84.06532121074868 75.30427294020095
0.31682804 84.070816492404 75.28460606637836
0.3167551 84.07630839510581 75.26494667916593
0.31668216 84.08179632098798 75.24529749560571
0.31660923 84.08728311473757 75.2256536333034
0.31653634 84.0927659340726 75.20601873234237
0.31646347 84.0982453819282 75.18638662958539
0.3163906 84.103723098589 75.16675582733191
0.31631774 84.10919968563897 75.14712820540723
0.3162449 84.1146723022875 75.12750616611257
0.3161721 84.120141552535 75.10789362656126
0.3160993 84.12560907405425 75.08828778719086
0.3160265 84.13107323217633 75.06869069848231
0.31595373 84.13653566315486 75.0491004858165
0.31588098 84.14199473328813 75.02951707224175
0.31580827 84.14744984216706 75.00994124482493
0.31573555 84.15290382880703 74.99036764185888
0.31566283 84.15835609111033 74.97079846992445
0.31559017 84.16380276373697 74.95123516182888
0.3155175 84.16924994715403 74.93168096282993
0.31544486 84.17469154565188 74.91213416371599
0.3153722 84.18013365478433 74.89258869501047
0.3152996 84.18557018273637 74.87304869820873
0.315227 84.19100499063917 74.85351662388048
0.3151544 84.19643868265199 74.83399437948154
0.31508183 84.20186842548488 74.81447528455226
0.3150093 84.20729482494288 74.79496363993243
0.31493676 84.21271950706894 74.77545849066495
0.31486425 84.21814084863875 74.75595854168144
0.31479174 84.22356047426325 74.73646139359471
0.31471926 84.22897676132517 74.71697222216622
0.3146468 84.23438910779566 74.69749023974148
0.31457436 84.23980034485092 74.67801602291924
0.3145019 84.24520986942161 74.65854844396296
0.31442952 84.25061383626637 74.63908456004616
0.3143571 84.25601831592024 74.61963016270388
0.3142847 84.26141946626623 74.60018189089021
0.31421235 84.26681668356542 74.58073812917874
0.31414002 84.27221057432295 74.56130274497801
0.3140677 84.27760275702761 74.54187355370064
0.31399536 84.282993837134 74.5224500531445
0.31392306 84.28838098877647 74.5030323765708
0.3138508 84.29376481997684 74.48361952136652
0.31377852 84.29914694512095 74.46421222007666
0.31370628 84.30452575248084 74.4448111541648
0.31363404 84.30990285512965 74.42541814493775
0.31356183 84.31527664234426 74.4060282445303
0.31348962 84.32064872699935 74.38664450610544
0.31341743 84.32601749804057 74.36726912070924
0.31334528 84.33138235246273 74.34790183206503
0.31327313 84.33674611195659 74.32853899046185
0.31320098 84.34210817222603 74.30918122987296
0.31312886 84.34746692383716 74.28982817033925
0.31305677 84.35282176381962 74.27047941428833
0.3129847 84.3581732986611 74.2511417919314
0.3129126 84.36352535040098 74.2318118771726
0.31284058 84.36887188725993 74.21248654274555
0.31276855 84.37421673016885 74.19316915273188
0.31269652 84.37956048416224 74.17386247920207
0.3126245 84.38490033466273 74.1545614165598
0.31255254 84.3902368889249 74.13526614618735
0.31248057 84.39557175171694 74.11597386138621
0.31240863 84.4009033202102 74.0966844550627
0.31233668 84.40623319903297 74.07740423631222
0.31226477 84.41155978574427 74.0581314838337
0.3121929 84.41688247765276 74.03886271030126
0.312121 84.42220408694807 74.01960288148592
0.31204912 84.42752400987267 74.0003492069485
0.31197727 84.4328406458946 73.98110322513028
0.31190544 84.43815339286238 73.96186264172155
0.31183362 84.4434650597375 73.94262348918348
0.31176183 84.44877284031219 73.92339674894943
0.31169003 84.45407954231321 73.90417815910098
0.31161827 84.45938236047647 73.88495956450656
0.3115465 84.46468410183681 73.86574904102038
0.31147477 84.46998196155461 73.84654628372178
0.31140307 84.47527654571853 73.82734551409989
0.31133136 84.48056945096607 73.80815334082908
0.31125966 84.48586128269909 73.78896625435824
0.311188 84.49114703878512 73.76978294739754
0.31111634 84.49643392133595 73.75061244160699
0.31104472 84.50171473215704 73.73144388176625
0.3109731 84.50699447308325 73.71228024855876
0.3109015 84.51227253936516 73.69312305607141
0.3108299 84.51754734034122 73.67397451617818
0.31075832 84.52282046897646 73.65483136464502
0.31068677 84.52809033439985 73.63570282392561
0.31061524 84.533356335786 73.61657734229672
0.31054372 84.53862127061429 73.59746175674306
0.31047222 84.54388234384864 73.57835374413348
0.31040072 84.54914235305102 73.55925309099983
0.31032926 84.55439850277779 73.54015731909845
0.3102578 84.5596535900829 73.52106615455638
0.31018636 84.56490482079835 73.50198335710719
0.31011495 84.57015279973434 73.4829065937075
0.31004354 84.57539911568033 73.46383814224117
0.30997214 84.58064437122425 73.44477213919777
0.3099008 84.58588358658218 73.4257122902865
0.3098294 84.59112393237614 73.4066615078556
0.30975807 84.5963604294273 73.38761219121116
0.30968675 84.60159368214893 73.368568206861
0.30961546 84.60682308925409 73.34952811776732
0.30954415 84.61205362630287 73.33049812191156
0.3094729 84.61727813483095 73.31148114050134
0.30940163 84.62250159024632 73.29246790614596
0.30933037 84.6277233894968 73.27346205059985
0.30925918 84.6329397693553 73.254460514169
0.30918795 84.63815667754189 73.23546785142317
0.30911675 84.64337035280762 73.21647672985995
0.30904558 84.64858019254592 73.19748738554912
0.30897442 84.65378898269617 73.178504223789
0.30890328 84.65899393940882 73.15952926790537
0.30883217 84.66419566872763 73.14056381846214
0.30876106 84.6693957476046 73.12160361067767
0.30868995 84.67459478049652 73.10264968837235
0.30861887 84.67978998586878 73.08370172250187
0.30854782 84.68498196801083 73.06475283471104
0.30847678 84.69017230297791 73.04580772925736
0.30840573 84.69536159331207 73.02687464011407
0.30833474 84.70054488510029 73.00795105102868
0.30826375 84.7057271355084 72.98903613584878
0.30819276 84.71090774196705 72.97013118327361
0.3081218 84.71608513353594 72.95123076851688
0.30805084 84.72126088325237 72.9323371825192
0.3079799 84.72643342002888 72.91345110891193
0.307909 84.73160214391513 72.8945728221904
0.3078381 84.73676983043578 72.87569962959746
0.3077672 84.74193587816707 72.85683201738767
0.30769634 84.74709871820531 72.83797488440621
0.3076255 84.75225775101383 72.81912315869593
0.30755466 84.75741574900763 72.80027586275496
0.30748385 84.76256994258533 72.7814350141385
0.30741307 84.76772093326123 72.76259978008773
0.3073423 84.77287029159565 72.74376783748585
0.3072715 84.77801861648874 72.72494211736208
0.30720076 84.78316314230145 72.70612055642833
0.30713004 84.7883044699866 72.6873072603719
0.30705932 84.79344416758998 72.66849861263651
0.3069886 84.79858283514905 72.64970151356958
0.3069179 84.80371770853 72.63090489065146
0.30684724 84.80884938918535 72.61211804249317
0.30677658 84.81397944249345 72.59333066823127
0.30670595 84.81910630534547 72.57455087261854
0.30663535 84.82422937895782 72.55577447773581
0.30656475 84.82935142799349 72.53701254317052
0.30649415 84.83447185234523 72.51825378097638
0.30642357 84.83958909175554 72.49950824731127
0.30635303 84.84470254797948 72.48076488925444
0.3062825 84.84981498219797 72.46202737959914
0.30621195 84.85492579487943 72.44329659836218
0.30614144 84.86003342753547 72.42457053571142
0.30607095 84.86513728212108 72.40585130769198
0.30600047 84.87024011728401 72.38714023540126
0.30593002 84.87533917744165 72.36844048858953
0.3058596 84.8804350631686 72.34974439827893
0.30578917 84.8855293337002 72.33105388083962
0.30571875 84.89062258696762 72.3123696490504
0.30564836 84.89571207043672 72.29368786536148
0.305578 84.90079838426861 72.27501074571387
0.30550763 84.90588308471061 72.25634135559946
0.30543727 84.91096677131154 72.23768133897258
0.30536693 84.91604669259542 72.21902891620934
0.30529663 84.92112345030412 72.2003807277408
0.30522633 84.92619859717297 72.1817380813184
0.30515605 84.93127058284048 72.16310269897018
0.3050858 84.93633880839522 72.14446966135796
0.30501553 84.94140817538604 72.1258474163036
0.30494532 84.94647163656161 72.10722747973357
0.3048751 84.95153408873796 72.08861336356185
0.3048049 84.95659493540104 72.07000581040137
0.3047347 84.9616526270459 72.05140376323546
0.30466455 84.96670656695348 72.03280539949584
0.3045944 84.97175950206658 72.01421591306044
0.30452427 84.97680868782045 71.99563627756132
0.30445415 84.98185687045684 71.97706159139696
0.30438405 84.98690130646538 71.95849139980338
0.30431396 84.99194474053219 71.93992997633235
0.3042439 84.99698443003511 71.92137281817732
0.30417383 85.00202311990968 71.90282230936879
0.3041038 85.00705806721321 71.88428083146158
0.3040338 85.01208987507334 71.86575065887915
0.30396378 85.01712008528845 71.84722648037412
0.30389377 85.02214929943243 71.82870412493864
0.3038238 85.02717477550857 71.81018921064252
0.30375385 85.03219711797712 71.79168724473452
0.3036839 85.03721786525166 71.77318616285925
0.303614 85.0422354810816 71.75469080222221
0.30354407 85.0472515030222 71.73620444396231
0.3034742 85.0522643958877 71.717721715546
0.3034043 85.05727569680846 71.69924558248088
0.30333444 85.06228387031652 71.68077321203191
0.30326462 85.06728831750885 71.66231194794292
0.3031948 85.07229177620417 71.6438575579942
0.30312496 85.07729364628268 71.62541272244587
0.30305517 85.08229239438323 71.60697422798616
0.3029854 85.0872874218995 71.58854224476748
0.30291563 85.09228146377369 71.57011598322609
0.30284587 85.0972739201771 71.55169366418258
0.30277616 85.10226112770036 71.53328015085413
0.30270642 85.10724888227185 71.51487149607729
0.30263674 85.11223139327593 71.49647354600233
0.30256703 85.1172144507151 71.47808514661295
0.3024974 85.12219226961906 71.45970504317066
0.30242774 85.12716850579146 71.44132854976758
0.3023581 85.13214376512924 71.42296279425217
0.30228847 85.13711531416446 71.40460106758337
0.30221885 85.14208588838035 71.3862444232802
0.30214927 85.14705275416111 71.367897971996
0.3020797 85.15201652058525 71.34955773980418
0.30201015 85.15697870782948 71.33121991219367
0.30194062 85.16193779753777 71.31289264461661
0.3018711 85.16689531053203 71.29457215273685
0.3018016 85.17184972802669 71.27625996528232
0.3017321 85.17680257020605 71.2579519726178
0.30166262 85.18175231976282 71.23965193367032
0.30159315 85.1867004955574 71.22135939590547
0.30152372 85.19164558097427 71.20307320670868
0.30145428 85.1965890948666 71.18479121541128
0.30138487 85.20152952003346 71.16652074068345
0.3013155 85.20646625510119 71.14825884500773
0.3012461 85.21140202494493 71.13000099243656
0.30117673 85.21633622669692 71.11175103961807
0.30110738 85.22126734482981 71.09350383217227
0.30103806 85.22619477765895 71.0752637477145
0.30096874 85.23112124805313 71.05703342145682
0.30089945 85.23604403615742 71.03880877370284
0.30083016 85.24096586301157 71.02058846388829
0.3007609 85.24588400937138 71.0023758530021
0.30069163 85.25080119698401 70.98417206692324
0.3006224 85.25571470657692 70.96597825072791
0.30055317 85.26062725914515 70.94779237124528
0.30048397 85.26553613665574 70.92961226608658
0.3004148 85.2704419445427 70.91143847897428
0.30034563 85.27534619428884 70.89327204738638
0.30027646 85.28024948905781 70.87511538047373
0.30020732 85.28514911440911 70.85696784709491
0.3001382 85.29004567582102 70.8388277349846
0.3000691 85.29494068192723 70.82069205402


==> anc/Data_JCP/Figure_002/ML/WCA-rho-0.2.txt <==
3.0 0 7.42910895496617e-07
2.9996035 2.94556813051909e-10 7.42910895496617e-07
2.999207 5.891136044822653e-10 7.42910895496617e-07
2.9988105 8.836704175341743e-10 7.42910895496617e-07
2.998414 1.1782272089645305e-09 7.42910895496617e-07
2.9980178 1.472606919877889e-09 7.42910895496617e-07
2.9976215 1.7669865875481418e-09 7.42910895496617e-07
2.9972253 2.0613662984615003e-09 7.42910895496617e-07
2.996829 2.355745966131753e-09 7.42910895496617e-07
2.996433 2.6499485483212707e-09 7.42910895496617e-07
2.996037 2.9441511188167103e-09 7.42910895496617e-07
2.995641 3.238353701006228e-09 7.42910895496617e-07
2.995245 3.5325562715016676e-09 7.42910895496617e-07
2.994849 3.826758853691185e-09 7.42910895496617e-07
2.9944532 4.120784278804969e-09 7.42910895496617e-07
2.9940574 4.414809726423607e-09 7.42910895496617e-07
2.9936616 4.7088351407266136e-09 7.42910895496617e-07
2.9932659 5.002860588345252e-09 7.42910895496617e-07
2.9928703 5.296708933811263e-09 7.42910895496617e-07
2.9924748 5.590557241019021e-09 7.42910895496617e-07
2.9920793 5.884405569834255e-09 7.42910895496617e-07
2.9916837 6.178253877042012e-09 7.42910895496617e-07
2.9912882 6.4721022058572455e-09 7.42910895496617e-07
2.990893 6.7657733784941235e-09 7.42910895496617e-07
2.9904976 7.0594446159815835e-09 7.42910895496617e-07
2.9901023 7.3531157886184616e-09 7.42910895496617e-07
2.989707 7.64678702610592e-09 7.42910895496617e-07
2.9893117 7.940458198742799e-09 7.42910895496617e-07
2.9889166 8.233952302514526e-09 7.42910895496617e-07
2.9885216 8.527446334747562e-09 7.42910895496617e-07
2.9881265 8.820940421875553e-09 7.42910895496617e-07
2.9877317 9.114257351970036e-09 7.42910895496617e-07
2.9873366 9.407751472378466e-09 7.42910895496617e-07
2.9869418 9.701068396643507e-09 7.42910895496617e-07
2.986547 9.99438536584084e-09 7.42910895496617e-07
2.9861522 1.028770229010588e-08 7.42910895496617e-07
2.9857576 1.0580842125573402e-08 7.42910895496617e-07
2.9853628 1.087415904983844e-08 7.42910895496617e-07
2.9849682 1.1167298885305965e-08 7.42910895496617e-07
2.9845736 1.146043870160653e-08 7.42910895496617e-07
2.9841793 1.1753401407488024e-08 7.42910895496617e-07
2.9837847 1.2046541229610994e-08 7.42910895496617e-07
2.9833903 1.2339503929670087e-08 7.42910895496617e-07
2.982996 1.2632466617222177e-08 7.42910895496617e-07
2.9826016 1.2925429306470492e-08 7.42910895496617e-07
2.9822075 1.3218214897702918e-08 7.42910895496617e-07
2.9818132 1.351117761439167e-08 7.42910895496617e-07
2.981419 1.3803963205624096e-08 7.42910895496617e-07
2.981025 1.409674876529342e-08 7.42910895496617e-07
2.980631 1.4389357227770335e-08 7.42910895496617e-07
2.980237 1.468214278244425e-08 7.42910895496617e-07
2.9798431 1.4974751244921162e-08 7.42910895496617e-07
2.9794493 1.5267359707447346e-08 7.42910895496617e-07
2.9790554 1.5559968169924257e-08 7.42910895496617e-07
2.9786618 1.5852399498692484e-08 7.42910895496617e-07
2.978268 1.6145007961169395e-08 7.42910895496617e-07
2.9778743 1.643743928993762e-08 7.42910895496617e-07
2.9774806 1.6729870612031805e-08 7.42910895496617e-07
2.977087 1.7022301924177404e-08 7.42910895496617e-07
2.9766936 1.731455614994137e-08 7.42910895496617e-07
2.9763002 1.7606810332518535e-08 7.42910895496617e-07
2.9759066 1.789924169866171e-08 7.42910895496617e-07
2.9755135 1.8191318740859663e-08 7.42910895496617e-07
2.97512 1.8483572978236767e-08 7.42910895496617e-07
2.974727 1.8775650015428755e-08 7.42910895496617e-07
2.9743335 1.9067904252805855e-08 7.42910895496617e-07
2.9739404 1.935998128999785e-08 7.42910895496617e-07
2.9735475 1.9651881290662004e-08 7.42910895496617e-07
2.9731543 1.994395833866125e-08 7.42910895496617e-07
2.9727614 2.02358583393254e-08 7.42910895496617e-07
2.9723685 2.0527758230340412e-08 7.42910895496617e-07
2.9719756 2.0819658231004566e-08 7.42910895496617e-07
2.9715827 2.1111558122019578e-08 7.42910895496617e-07
2.97119 2.1403281026342953e-08 7.42910895496617e-07
2.970797 2.1695180944777288e-08 7.42910895496617e-07
2.9704044 2.1986903849100663e-08 7.42910895496617e-07
2.970012 2.2278449476764648e-08 7.42910895496617e-07
2.9696193 2.257017238108802e-08 7.42910895496617e-07
2.9692268 2.2861718008752004e-08 7.42910895496617e-07
2.9688342 2.315344091307538e-08 7.42910895496617e-07
2.968442 2.3444809437048875e-08 7.42910895496617e-07
2.9680495 2.3736355218384594e-08 7.42910895496617e-07
2.967657 2.402790087693073e-08 7.42910895496617e-07
2.967265 2.431926952369557e-08 7.42910895496617e-07
2.9668727 2.4610638026049272e-08 7.42910895496617e-07
2.9664805 2.4902006672814114e-08 7.42910895496617e-07
2.9660883 2.5193375175167816e-08 7.42910895496617e-07
2.9656963 2.548456672558132e-08 7.42910895496617e-07
2.9653044 2.5775758098387705e-08 7.42910895496617e-07
2.9649124 2.6066949648801213e-08 7.42910895496617e-07
2.9645205 2.6358141021607594e-08 7.42910895496617e-07
2.9641287 2.664915543745022e-08 7.42910895496617e-07
2.9637368 2.6940346811013218e-08 7.42910895496617e-07
2.963345 2.7231361221072148e-08 7.42910895496617e-07
2.9629533 2.7522375508334452e-08 7.42910895496617e-07
2.9625618 2.781321278960268e-08 7.42910895496617e-07
2.9621701 2.8104227071834384e-08 7.42910895496617e-07
2.9617786 2.8395064353102616e-08 7.42910895496617e-07
2.9613872 2.8685901478392308e-08 7.42910895496617e-07
2.9609957 2.8976738759660537e-08 7.42910895496617e-07
2.9606044 2.9267398815986547e-08 7.42910895496617e-07
2.960213 2.9558236097254776e-08 7.42910895496617e-07
2.9598217 2.984889615358078e-08 7.42910895496617e-07
2.9594305 3.013955629450147e-08 7.42910895496617e-07
2.9590392 3.0430216334240046e-08 7.42910895496617e-07
2.9586482 3.0720699346363e-08 7.42910895496617e-07
2.9582572 3.1011182289000664e-08 7.42910895496617e-07
2.957866 3.13018424090353e-08 7.42910895496617e-07
2.9574752 3.159214824376128e-08 7.42910895496617e-07
2.9570842 3.188263123499466e-08 7.42910895496617e-07
2.9566934 3.217293706467948e-08 7.42910895496617e-07
2.9563024 3.246342005591286e-08 7.42910895496617e-07
2.9559116 3.275372588559768e-08 7.42910895496617e-07
2.955521 3.3043854640118105e-08 7.42910895496617e-07
2.9551303 3.3334160480610184e-08 7.42910895496617e-07
2.9547398 3.3624289235130615e-08 7.42910895496617e-07
2.9543493 3.391441791870884e-08 7.42910895496617e-07
2.9539587 3.420454667322927e-08 7.42910895496617e-07
2.9535682 3.4494675356807485e-08 7.42910895496617e-07
2.953178 3.4784626982519616e-08 7.42910895496617e-07
2.9527874 3.5074755661049644e-08 7.42910895496617e-07
2.952397 3.536470728676177e-08 7.42910895496617e-07
2.9520068 3.565465887324964e-08 7.42910895496617e-07
2.9516168 3.594443336439089e-08 7.42910895496617e-07
2.9512265 3.623438495158609e-08 7.42910895496617e-07
2.9508364 3.652415943696828e-08 7.42910895496617e-07
2.9504464 3.681393387302278e-08 7.42910895496617e-07
2.9500566 3.710353126202196e-08 7.42910895496617e-07
2.9496665 3.739330572545355e-08 7.42910895496617e-07
2.9492767 3.7682903114452726e-08 7.42910895496617e-07
2.9488869 3.797250042099158e-08 7.42910895496617e-07
2.948497 3.826209780999076e-08 7.42910895496617e-07
2.9481072 3.855169511652961e-08 7.42910895496617e-07
2.9477177 3.8841115370957904e-08 7.42910895496617e-07
2.947328 3.913053558616898e-08 7.42910895496617e-07
2.9469385 3.941995584059728e-08 7.42910895496617e-07
2.946549 3.970937605580836e-08 7.42910895496617e-07
2.9461594 3.999879631023666e-08 7.42910895496617e-07
2.94577 4.028803939156309e-08 7.42910895496617e-07
2.9453807 4.0577282505671996e-08 7.42910895496617e-07
2.9449914 4.086652557043916e-08 7.42910895496617e-07
2.944602 4.1155768684548066e-08 7.42910895496617e-07
2.9442127 4.144501174931522e-08 7.42910895496617e-07
2.9438236 4.173407776703056e-08 7.42910895496617e-07
2.9434345 4.202314370229264e-08 7.42910895496617e-07
2.9430454 4.2312209720007975e-08 7.42910895496617e-07
2.9426565 4.260109852137132e-08 7.42910895496617e-07
2.9422674 4.289016453908666e-08 7.42910895496617e-07
2.9418786 4.3179053340450003e-08 7.42910895496617e-07
2.9414897 4.346794225028533e-08 7.42910895496617e-07
2.9411008 4.375683106752876e-08 7.42910895496617e-07
2.9407122 4.404554284853115e-08 7.42910895496617e-07
2.9403234 4.433443166070176e-08 7.42910895496617e-07
2.9399347 4.462314344170415e-08 7.42910895496617e-07
2.939546 4.49118550970172e-08 7.42910895496617e-07
2.9391577 4.520038977588104e-08 7.42910895496617e-07
2.938769 4.54891014642845e-08 7.42910895496617e-07
2.9383807 4.577763613741391e-08 7.42910895496617e-07
2.9379923 4.6066170674701287e-08 7.42910895496617e-07
2.937604 4.63547053478307e-08 7.42910895496617e-07
2.9372156 4.664323988511808e-08 7.42910895496617e-07
2.9368274 4.6931597429407515e-08 7.42910895496617e-07
2.9364393 4.721995486963621e-08 7.42910895496617e-07
2.9360511 4.750831241392565e-08 7.42910895496617e-07
2.935663 4.7796669854154335e-08 7.42910895496617e-07
2.935275 4.8084850263872894e-08 7.42910895496617e-07
2.934887 4.8373207704745596e-08 7.42910895496617e-07
2.934499 4.866138810873677e-08 7.42910895496617e-07
2.934111 4.894956839850042e-08 7.42910895496617e-07
2.9337234 4.923757170607692e-08 7.42910895496617e-07
2.9333355 4.952575202318598e-08 7.42910895496617e-07
2.9329479 4.981375533076248e-08 7.42910895496617e-07
2.9325602 5.0101758491042155e-08 7.42910895496617e-07
2.9321725 5.038976179861865e-08 7.42910895496617e-07
2.9317849 5.067776495889833e-08 7.42910895496617e-07
2.9313974 5.096559113762429e-08 7.42910895496617e-07
2.93101 5.1253417200855844e-08 7.42910895496617e-07
2.9306226 5.154124337958181e-08 7.42910895496617e-07
2.9302351 5.182906944281336e-08 7.42910895496617e-07
2.929848 5.2116718492685276e-08 7.42910895496617e-07
2.9294605 5.240454455082288e-08 7.42910895496617e-07
2.9290733 5.2692193600694794e-08 7.42910895496617e-07
2.9286861 5.2979842502017076e-08 7.42910895496617e-07
2.9282992 5.3267314455463755e-08 7.42910895496617e-07
2.927912 5.355496338412091e-08 7.42910895496617e-07
2.927525 5.384243533756759e-08 7.42910895496617e-07
2.927138 5.4129907109416456e-08 7.42910895496617e-07
2.9267511 5.441737906286313e-08 7.42910895496617e-07
2.9263642 5.470485083471201e-08 7.42910895496617e-07
2.9259775 5.499214565358781e-08 7.42910895496617e-07
2.9255908 5.5279440334108906e-08 7.42910895496617e-07
2.925204 5.556673515298471e-08 7.42910895496617e-07
2.9248173 5.58540298335058e-08 7.42910895496617e-07
2.9244308 5.614114752351699e-08 7.42910895496617e-07
2.9240441 5.642844219893359e-08 7.42910895496617e-07
2.9236577 5.671555988894478e-08 7.42910895496617e-07
2.9232712 5.700267740756717e-08 7.42910895496617e-07
2.922885 5.7289618001142564e-08 7.42910895496617e-07
2.9224985 5.757673554708926e-08 7.42910895496617e-07
2.9221122 5.7863676140664654e-08 7.42910895496617e-07
2.921726 5.815061652982418e-08 7.42910895496617e-07
2.9213398 5.8437557123399576e-08 7.42910895496617e-07
2.9209538 5.872432037857593e-08 7.42910895496617e-07
2.9205675 5.901126097215132e-08 7.42910895496617e-07
2.9201815 5.9298024227327676e-08 7.42910895496617e-07
2.9197955 5.958478771306528e-08 7.42910895496617e-07
2.9194095 5.987155098416395e-08 7.42910895496617e-07
2.9190238 6.015813734102639e-08 7.42910895496617e-07
2.9186378 6.044490060701e-08 7.42910895496617e-07
2.918252 6.073148696387244e-08 7.42910895496617e-07
2.9178662 6.101807307308295e-08 7.42910895496617e-07
2.9174807 6.130448232780684e-08 7.42910895496617e-07
2.917095 6.159106847002331e-08 7.42910895496617e-07
2.9167094 6.1877477719055e-08 7.42910895496617e-07
2.916324 6.216388671019762e-08 7.42910895496617e-07
2.9159384 6.245029595922931e-08 7.42910895496617e-07
2.915553 6.273652781636762e-08 7.42910895496617e-07
2.9151676 6.302293706539931e-08 7.42910895496617e-07
2.9147823 6.330916892253762e-08 7.42910895496617e-07
2.914397 6.35954010637421e-08 7.42910895496617e-07
2.9140117 6.388163293681331e-08 7.42910895496617e-07
2.9136267 6.416768794913203e-08 7.42910895496617e-07
2.9132414 6.44539198170776e-08 7.42910895496617e-07
2.9128563 6.473997482939634e-08 7.42910895496617e-07
2.9124713 6.502602954058994e-08 7.42910895496617e-07
2.9120865 6.531190745645178e-08 7.42910895496617e-07
2.9117014 6.559796219494855e-08 7.42910895496617e-07
2.9113166 6.588384011081038e-08 7.42910895496617e-07
2.9109318 6.616971769256224e-08 7.42910895496617e-07
2.910547 6.645559560842408e-08 7.42910895496617e-07
2.9101624 6.674129605615052e-08 7.42910895496617e-07
2.9097776 6.702717397201236e-08 7.42910895496617e-07
2.909393 6.73128744197388e-08 7.42910895496617e-07
2.9090085 6.759857522778397e-08 7.42910895496617e-07
2.908624 6.788427569145385e-08 7.42910895496617e-07
2.9082396 6.816979936492814e-08 7.42910895496617e-07
2.907855 6.845549982913641e-08 7.42910895496617e-07
2.9074707 6.874102349693611e-08 7.42910895496617e-07
2.9070864 6.902654681008812e-08 7.42910895496617e-07
2.9067023 6.931189338142034e-08 7.42910895496617e-07
2.906318 6.9597416721865e-08 7.42910895496617e-07
2.9059339 6.988276329319722e-08 7.42910895496617e-07
2.9055498 7.016810947691808e-08 7.42910895496617e-07
2.9051657 7.04534560482503e-08 7.42910895496617e-07
2.9047816 7.073880223197112e-08 7.42910895496617e-07
2.9043977 7.102397167440004e-08 7.42910895496617e-07
2.9040139 7.130914076112554e-08 7.42910895496617e-07
2.90363 7.159431020355446e-08 7.42910895496617e-07
2.9032462 7.187947929027996e-08 7.42910895496617e-07
2.9028623 7.216464873270886e-08 7.42910895496617e-07
2.9024787 7.244964067405271e-08 7.42910895496617e-07
2.902095 7.273463298191074e-08 7.42910895496617e-07
2.9017115 7.301962491244381e-08 7.42910895496617e-07
2.9013278 7.330461722030184e-08 7.42910895496617e-07
2.9009445 7.358943208163896e-08 7.42910895496617e-07
2.9005609 7.387442438949699e-08 7.42910895496617e-07
2.9001775 7.41592392508341e-08 7.42910895496617e-07
2.899794 7.444405441846073e-08 7.42910895496617e-07
2.899411 7.47286921292589e-08 7.42910895496617e-07
2.8990276 7.501350729688554e-08 7.42910895496617e-07
2.8986444 7.529814500768371e-08 7.42910895496617e-07
2.8982613 7.558278306751478e-08 7.42910895496617e-07
2.8978782 7.58674207942775e-08 7.42910895496617e-07
2.8974953 7.615188172519117e-08 7.42910895496617e-07
2.8971121 7.643651944679658e-08 7.42910895496617e-07
2.8967292 7.672098037771026e-08 7.42910895496617e-07
2.8963463 7.700544094262708e-08 7.42910895496617e-07
2.8959634 7.728990187354075e-08 7.42910895496617e-07
2.8955808 7.75741853692405e-08 7.42910895496617e-07
2.895198 7.785846915993334e-08 7.42910895496617e-07
2.8948152 7.814292979585391e-08 7.42910895496617e-07
2.8944328 7.842703643502948e-08 7.42910895496617e-07
2.8940501 7.871131992040407e-08 7.42910895496617e-07
2.8936675 7.899560369415052e-08 7.42910895496617e-07
2.893285 7.927971004495422e-08 7.42910895496617e-07
2.8929026 7.956381671656212e-08 7.42910895496617e-07
2.8925202 7.98479230889874e-08 7.42910895496617e-07
2.892138 8.013185263166734e-08 7.42910895496617e-07
2.8917556 8.041595899892478e-08 7.42910895496617e-07
2.8913734 8.069988854160472e-08 7.42910895496617e-07
2.8909912 8.098381775219464e-08 7.42910895496617e-07
2.890609 8.126774729487457e-08 7.42910895496617e-07
2.890227 8.155149943622633e-08 7.42910895496617e-07
2.889845 8.183542897326685e-08 7.42910895496617e-07
2.889463 8.2119181120258e-08 7.42910895496617e-07
2.889081 8.240293351708824e-08 7.42910895496617e-07
2.8886993 8.268650850224754e-08 7.42910895496617e-07
2.8883173 8.297026089907779e-08 7.42910895496617e-07
2.8879356 8.325383588423709e-08 7.42910895496617e-07
2.887554 8.353741117892879e-08 7.42910895496617e-07
2.8871722 8.382098618570967e-08 7.42910895496617e-07
2.8867905 8.410456148040136e-08 7.42910895496617e-07
2.886409 8.438795935306531e-08 7.42910895496617e-07
2.8860273 8.4671534647757e-08 7.42910895496617e-07
2.8856459 8.495493252042096e-08 7.42910895496617e-07
2.8852646 8.523815357839969e-08 7.42910895496617e-07
2.8848832 8.552155145061319e-08 7.42910895496617e-07
2.884502 8.580477251422078e-08 7.42910895496617e-07
2.8841205 8.608817038080542e-08 7.42910895496617e-07
2.8837392 8.637139145004187e-08 7.42910895496617e-07
2.8833582 8.665443503148503e-08 7.42910895496617e-07
2.882977 8.693765610072147e-08 7.42910895496617e-07
2.882596 8.72206996821646e-08 7.42910895496617e-07
2.882215 8.750374364363718e-08 7.42910895496617e-07
2.881834 8.778678724107655e-08 7.42910895496617e-07
2.881453 8.806983120254911e-08 7.42910895496617e-07
2.8810723 8.835269766585047e-08 7.42910895496617e-07
2.8806913 8.863574162732303e-08 7.42910895496617e-07
2.8803105 8.891860809062438e-08 7.42910895496617e-07
2.8799298 8.920147491190425e-08 7.42910895496617e-07
2.8795493 8.948416427825601e-08 7.42910895496617e-07
2.8791685 8.976703109953588e-08 7.42910895496617e-07
2.878788 9.004972046588763e-08 7.42910895496617e-07
2.8784075 9.033241015259663e-08 7.42910895496617e-07
2.878027 9.061509950813762e-08 7.42910895496617e-07
2.8776467 9.089761206589049e-08 7.42910895496617e-07
2.8772662 9.118030141623546e-08 7.42910895496617e-07
2.876886 9.146281397398835e-08 7.42910895496617e-07
2.8765056 9.174532623258677e-08 7.42910895496617e-07
2.8761256 9.202766166138005e-08 7.42910895496617e-07
2.8757453 9.231017391477896e-08 7.42910895496617e-07
2.8753653 9.259250934357223e-08 7.42910895496617e-07
2.8749852 9.287484444036696e-08 7.42910895496617e-07
2.8746052 9.315717986916023e-08 7.42910895496617e-07
2.8742251 9.343951496595495e-08 7.42910895496617e-07
2.873845 9.372185039474823e-08 7.42910895496617e-07
2.8734653 9.400400841102597e-08 7.42910895496617e-07
2.8730855 9.428616670524836e-08 7.42910895496617e-07
2.8727057 9.456832471071532e-08 7.42910895496617e-07
2.8723261 9.485030587597105e-08 7.42910895496617e-07
2.8719463 9.513246387623144e-08 7.42910895496617e-07
2.8715668 9.541444504148718e-08 7.42910895496617e-07
2.8711872 9.569642595002214e-08 7.42910895496617e-07
2.8708076 9.597840711527787e-08 7.42910895496617e-07
2.8704283 9.626021088963257e-08 7.42910895496617e-07
2.8700488 9.654219205488832e-08 7.42910895496617e-07
2.8696694 9.682399582924303e-08 7.42910895496617e-07
2.86929 9.710579985432717e-08 7.42910895496617e-07
2.8689108 9.73876036122704e-08 7.42910895496617e-07
2.8685317 9.766923053521599e-08 7.42910895496617e-07
2.8681526 9.795085716939911e-08 7.42910895496617e-07
2.8677733 9.823266122691559e-08 7.42910895496617e-07
2.8673944 9.851411071533701e-08 7.42910895496617e-07
2.8670154 9.87957376494717e-08 7.42910895496617e-07
2.8666363 9.907736427246575e-08 7.42910895496617e-07
2.8662574 9.935881407762322e-08 7.42910895496617e-07
2.8658786 9.964026360369583e-08 7.42910895496617e-07
2.8654997 9.992171340885328e-08 7.42910895496617e-07
2.865121 1.002031629349259e-07 7.42910895496617e-07
2.8647423 1.0048443561110262e-07 7.42910895496617e-07
2.8643637 1.0076570797539265e-07 7.42910895496617e-07
2.863985 1.0104698065156937e-07 7.42910895496617e-07
2.8636065 1.013282530158594e-07 7.42910895496617e-07
2.8632278 1.0160952569203613e-07 7.42910895496617e-07
2.8628495 1.0189062097580916e-07 7.42910895496617e-07
2.862471 1.02171716517415e-07 7.42910895496617e-07
2.8620927 1.0245281179037727e-07 7.42910895496617e-07
2.8617144 1.0273390733198311e-07 7.42910895496617e-07
2.8613362 1.0301482547072993e-07 7.42910895496617e-07
2.8609579 1.0329592101233577e-07 7.42910895496617e-07
2.8605797 1.0357683915108259e-07 7.42910895496617e-07
2.8602016 1.0385775758496677e-07 7.42910895496617e-07
2.8598237 1.0413849860552954e-07 7.42910895496617e-07
2.8594456 1.0441941703383414e-07 7.42910895496617e-07
2.8590677 1.0470015805997652e-07 7.42910895496617e-07
2.8586898 1.0498089934813066e-07 7.42910895496617e-07
2.858312 1.0526164035788267e-07 7.42910895496617e-07
2.857934 1.055423816460368e-07 7.42910895496617e-07
2.8575563 1.0582294557527182e-07 7.42910895496617e-07
2.8571784 1.0610368686342597e-07 7.42910895496617e-07
2.8568008 1.0638425079266096e-07 7.42910895496617e-07
2.8564234 1.0666463781724588e-07 7.42910895496617e-07
2.8560457 1.069452017304319e-07 7.42910895496617e-07
2.8556683 1.0722558875501682e-07 7.42910895496617e-07
2.8552907 1.075061526682028e-07 7.42910895496617e-07
2.8549132 1.0778653969278772e-07 7.42910895496617e-07
2.854536 1.0806674938006805e-07 7.42910895496617e-07
2.8541586 1.0834713640465297e-07 7.42910895496617e-07
2.8537815 1.0862734609193327e-07 7.42910895496617e-07
2.8534043 1.0890755597637829e-07 7.42910895496617e-07
2.853027 1.0918776564727879e-07 7.42910895496617e-07
2.85265 1.0946797553172381e-07 7.42910895496617e-07
2.8522727 1.0974818520262433e-07 7.42910895496617e-07
2.8518958 1.1002821798493079e-07 7.42910895496617e-07
2.8515189 1.1030825053207118e-07 7.42910895496617e-07
2.851142 1.1058828331437765e-07 7.42910895496617e-07
2.850765 1.1086831586151805e-07 7.42910895496617e-07
2.8503883 1.1114817151481562e-07 7.42910895496617e-07
2.8500116 1.1142802696506627e-07 7.42910895496617e-07
2.849635 1.1170788261836385e-07 7.42910895496617e-07
2.8492582 1.1198773806861447e-07 7.42910895496617e-07
2.8488815 1.1226759372191205e-07 7.42910895496617e-07
2.848505 1.1254727203789796e-07 7.42910895496617e-07
2.8481283 1.1282712769119554e-07 7.42910895496617e-07
2.8477519 1.1310680600718146e-07 7.42910895496617e-07
2.8473756 1.1338630741821113e-07 7.42910895496617e-07
2.8469992 1.1366598573944937e-07 7.42910895496617e-07
2.846623 1.1394548715047904e-07 7.42910895496617e-07
2.8462467 1.1422498832633563e-07 7.42910895496617e-07
2.8458705 1.1450448973736529e-07 7.42910895496617e-07
2.8454943 1.1478399091322187e-07 7.42910895496617e-07
2.845118 1.1506349232425153e-07 7.42910895496617e-07
2.844742 1.1534281636582932e-07 7.42910895496617e-07
2.844366 1.15622140669169e-07 7.42910895496617e-07
2.84399 1.1590146472681691e-07 7.42910895496617e-07
2.843614 1.161807890301566e-07 7.42910895496617e-07
2.8432384 1.1645993595351867e-07 7.42910895496617e-07
2.8428624 1.1673926025685836e-07 7.42910895496617e-07
2.8424866 1.1701840718022044e-07 7.42910895496617e-07
2.8421109 1.1729755434344132e-07 7.42910895496617e-07
2.8417354 1.1757652416992771e-07 7.42910895496617e-07
2.8413596 1.178556713331486e-07 7.42910895496617e-07
2.840984 1.1813464115963499e-07 7.42910895496617e-07
2.8406086 1.18413611188285e-07 7.42910895496617e-07
2.840233 1.1869258100396063e-07 7.42910895496617e-07
2.8398576 1.1897155103261064e-07 7.42910895496617e-07
2.8394823 1.1925034371398634e-07 7.42910895496617e-07
2.839107 1.1952913663495692e-07 7.42910895496617e-07
2.8387318 1.1980792933241333e-07 7.42910895496617e-07
2.8383565 1.200867222533839e-07 7.42910895496617e-07
2.8379812 1.203655149508403e-07 7.42910895496617e-07
2.8376062 1.2064413074277733e-07 7.42910895496617e-07
2.8372312 1.2092274627850394e-07 7.42910895496617e-07
2.8368561 1.21201362070441e-07 7.42910895496617e-07
2.836481 1.214799776061676e-07 7.42910895496617e-07
2.836106 1.2175859339810467e-07 7.42910895496617e-07
2.8357313 1.220370318643819e-07 7.42910895496617e-07
2.8353565 1.2231547051621426e-07 7.42910895496617e-07
2.8349817 1.225939089661469e-07 7.42910895496617e-07
2.834607 1.2287234761797926e-07 7.42910895496617e-07
2.8342323 1.2315060892253026e-07 7.42910895496617e-07
2.8338578 1.2342887047222406e-07 7.42910895496617e-07
2.833483 1.2370730887891362e-07 7.42910895496617e-07
2.8331087 1.2398539331541175e-07 7.42910895496617e-07
2.832734 1.242636546204519e-07 7.42910895496617e-07
2.8323596 1.2454191618599413e-07 7.42910895496617e-07
2.8319852 1.248200003619902e-07 7.42910895496617e-07
2.831611 1.2509808478743474e-07 7.42910895496617e-07
2.8312366 1.2537616894709324e-07 7.42910895496617e-07
2.8308625 1.256540762759225e-07 7.42910895496617e-07
2.8304882 1.2593216045167925e-07 7.42910895496617e-07
2.8301141 1.262100677860318e-07 7.42910895496617e-07
2.82974 1.2648797481088362e-07 7.42910895496617e-07
2.829366 1.267658821452362e-07 7.42910895496617e-07
2.828992 1.27043789170088e-07 7.42910895496617e-07
2.828618 1.273215193698697e-07 7.42910895496617e-07
2.8282442 1.2759924930339374e-07 7.42910895496617e-07
2.8278704 1.2787697950317543e-07 7.42910895496617e-07
2.8274965 1.2815470943669946e-07 7.42910895496617e-07
2.8271227 1.2843243963648115e-07 7.42910895496617e-07
2.826749 1.2870999243565603e-07 7.42910895496617e-07
2.8263755 1.2898754549535062e-07 7.42910895496617e-07
2.826002 1.2926509827819844e-07 7.42910895496617e-07
2.8256283 1.2954265133789303e-07 7.42910895496617e-07
2.825255 1.298200270512493e-07 7.42910895496617e-07
2.8248813 1.300975801109439e-07 7.42910895496617e-07
2.824508 1.3037495582430017e-07 7.42910895496617e-07
2.8241346 1.3065233174391111e-07 7.42910895496617e-07
2.8237615 1.3092953029556228e-07 7.42910895496617e-07
2.823388 1.3120690621517323e-07 7.42910895496617e-07
2.823015 1.3148410476682437e-07 7.42910895496617e-07
2.8226418 1.3176130358429677e-07 7.42910895496617e-07
2.8222687 1.3203850215756946e-07 7.42910895496617e-07
2.8218956 1.323157009750419e-07 7.42910895496617e-07
2.8215227 1.325927224139443e-07 7.42910895496617e-07
2.8211496 1.3286992122591105e-07 7.42910895496617e-07
2.8207767 1.3314694267031913e-07 7.42910895496617e-07
2.820404 1.3342378724557292e-07 7.42910895496617e-07
2.8200312 1.3370080870078824e-07 7.42910895496617e-07
2.8196583 1.3397783037267843e-07 7.42910895496617e-07
2.8192856 1.3425467473125738e-07 7.42910895496617e-07
2.818913 1.3453151926307452e-07 7.42910895496617e-07
2.8185403 1.348083636053405e-07 7.42910895496617e-07
2.818168 1.350850310080854e-07 7.42910895496617e-07
2.8177953 1.3536187533404202e-07 7.42910895496617e-07
2.8174229 1.3563854274228556e-07 7.42910895496617e-07
2.8170505 1.359152099822265e-07 7.42910895496617e-07
2.816678 1.3619187739047002e-07 7.42910895496617e-07
2.8163059 1.364683674850293e-07 7.42910895496617e-07
2.8159335 1.3674503489327284e-07 7.42910895496617e-07
2.8155613 1.3702152498783215e-07 7.42910895496617e-07
2.8151891 1.3729801526150482e-07 7.42910895496617e-07
2.8148172 1.3757432827571956e-07 7.42910895496617e-07
2.814445 1.378508185493922e-07 7.42910895496617e-07
2.814073 1.3812713156360696e-07 7.42910895496617e-07
2.8137012 1.384034446972171e-07 7.42910895496617e-07
2.8133292 1.3867975769512949e-07 7.42910895496617e-07
2.8129573 1.3895607082873964e-07 7.42910895496617e-07
2.8125854 1.3923238382665198e-07 7.42910895496617e-07
2.8122137 1.3950851983117936e-07 7.42910895496617e-07
2.811842 1.3978465573227583e-07 7.42910895496617e-07
2.8114703 1.400607917368032e-07 7.42910895496617e-07
2.8110986 1.4033692763789974e-07 7.42910895496617e-07
2.8107271 1.4061288651334077e-07 7.42910895496617e-07
2.8103557 1.408888452527603e-07 7.42910895496617e-07
2.8099842 1.4116480412820133e-07 7.42910895496617e-07
2.8096128 1.4144076286762084e-07 7.42910895496617e-07
2.8092413 1.4171672174306187e-07 7.42910895496617e-07
2.80887 1.4199250341292651e-07 7.42910895496617e-07
2.8084986 1.422684622828865e-07 7.42910895496617e-07
2.8081274 1.4254424395823216e-07 7.42910895496617e-07
2.8077564 1.4281984855904686e-07 7.42910895496617e-07
2.8073852 1.4309563021276746e-07 7.42910895496617e-07
2.807014 1.433714119426755e-07 7.42910895496617e-07
2.806643 1.4364701646730275e-07 7.42910895496617e-07
2.806272 1.4392262108959474e-07 7.42910895496617e-07
2.805901 1.44198225630366e-07 7.42910895496617e-07
2.8055303 1.4447365312356113e-07 7.42910895496617e-07
2.8051593 1.4474925765899563e-07 7.42910895496617e-07
2.8047886 1.4502468515219076e-07 7.42910895496617e-07
2.8044178 1.4530011253129556e-07 7.42910895496617e-07
2.804047 1.4557554002449067e-07 7.42910895496617e-07
2.8036766 1.4585079032307852e-07 7.42910895496617e-07
2.803306 1.4612604068170274e-07 7.42910895496617e-07
2.8029354 1.4640146811486145e-07 7.42910895496617e-07
2.8025649 1.466767184734857e-07 7.42910895496617e-07
2.8021946 1.4695179162681504e-07 7.42910895496617e-07
2.801824 1.472270419799723e-07 7.42910895496617e-07
2.8014538 1.475021151387686e-07 7.42910895496617e-07
2.8010836 1.4777718838432035e-07 7.42910895496617e-07
2.8007133 1.4805226155927124e-07 7.42910895496617e-07
2.800343 1.48327334804823e-07 7.42910895496617e-07
2.7999728 1.4860240797977385e-07 7.42910895496617e-07
2.7996027 1.4887730409621819e-07 7.42910895496617e-07
2.7992327 1.4915220010951318e-07 7.42910895496617e-07
2.7988627 1.494270962259575e-07 7.42910895496617e-07
2.7984927 1.497019922392525e-07 7.42910895496617e-07
2.798123 1.499767112590182e-07 7.42910895496617e-07
2.797753 1.5025143014309315e-07 7.42910895496617e-07
2.7973833 1.5052614916285886e-07 7.42910895496617e-07
2.7970135 1.5080086804693383e-07 7.42910895496617e-07
2.7966437 1.5107558706669954e-07 7.42910895496617e-07
2.7962742 1.513501288053928e-07 7.42910895496617e-07
2.7959044 1.5162484782515852e-07 7.42910895496617e-07
2.7955348 1.5189938956385182e-07 7.42910895496617e-07
2.7951653 1.5217393148147895e-07 7.42910895496617e-07
2.794796 1.52448296107318e-07 7.42910895496617e-07
2.7944264 1.5272283802494513e-07 7.42910895496617e-07
2.7940571 1.5299720265078414e-07 7.42910895496617e-07
2.7936878 1.532715674283875e-07 7.42910895496617e-07
2.7933185 1.5354593203796283e-07 7.42910895496617e-07
2.7929494 1.5382011971887704e-07 7.42910895496617e-07
2.7925801 1.540944843555233e-07 7.42910895496617e-07
2.792211 1.543686720364375e-07 7.42910895496617e-07
2.791842 1.5464285951680337e-07 7.42910895496617e-07
2.791473 1.5491704719771758e-07 7.42910895496617e-07
2.791104 1.5519105753270177e-07 7.42910895496617e-07
2.790735 1.5546524521906182e-07 7.42910895496617e-07
2.7903662 1.5573925554860015e-07 7.42910895496617e-07
2.7899973 1.5601326613282164e-07 7.42910895496617e-07
2.7896285 1.5628727648398155e-07 7.42910895496617e-07
2.78926 1.5656110993363216e-07 7.42910895496617e-07
2.788891 1.5683512027398125e-07 7.42910895496617e-07
2.7885225 1.571089537236319e-07 7.42910895496617e-07
2.788154 1.573827869185993e-07 7.42910895496617e-07
2.7877853 1.5765662036824995e-07 7.42910895496617e-07
2.787417 1.579302764827004e-07 7.42910895496617e-07
2.7870483 1.58204109932351e-07 7.42910895496617e-07
2.78668 1.5847776604680148e-07 7.42910895496617e-07
2.7863116 1.5875142236188123e-07 7.42910895496617e-07
2.7859435 1.5902490133100983e-07 7.42910895496617e-07
2.7855752 1.592985576460896e-07 7.42910895496617e-07
2.785207 1.595720366152182e-07 7.42910895496617e-07
2.784839 1.598455158227241e-07 7.42910895496617e-07
2.7844708 1.6011899480803898e-07 7.42910895496617e-07
2.7841027 1.6039247401554488e-07 7.42910895496617e-07
2.7837346 1.6066595300085972e-07 7.42910895496617e-07
2.7833667 1.6093925507379476e-07 7.42910895496617e-07
2.7829988 1.6121255690291717e-07 7.42910895496617e-07
2.782631 1.614858589758522e-07 7.42910895496617e-07
2.782263 1.6175916080497462e-07 7.42910895496617e-07
2.7818954 1.620322857757711e-07 7.42910895496617e-07
2.7815278 1.6230541048113343e-07 7.42910895496617e-07
2.7811599 1.6257871258650078e-07 7.42910895496617e-07
2.7807925 1.6285166017899825e-07 7.42910895496617e-07
2.7804248 1.6312478513894171e-07 7.42910895496617e-07
2.7800572 1.6339790985515708e-07 7.42910895496617e-07
2.7796898 1.6367085768052966e-07 7.42910895496617e-07
2.7793224 1.6394380530541722e-07 7.42910895496617e-07
2.778955 1.642167531307898e-07 7.42910895496617e-07
2.7785878 1.6448952362113816e-07 7.42910895496617e-07
2.7782204 1.6476247144651074e-07 7.42910895496617e-07
2.7778533 1.650352419368591e-07 7.42910895496617e-07
2.777486 1.6530801262223957e-07 7.42910895496617e-07
2.777119 1.6558078309635589e-07 7.42910895496617e-07
2.7767518 1.6585355378173639e-07 7.42910895496617e-07
2.7763848 1.6612614717533573e-07 7.42910895496617e-07
2.776018 1.6639874072614535e-07 7.42910895496617e-07
2.775651 1.666713341089339e-07 7.42910895496617e-07
2.775284 1.6694392765974352e-07 7.42910895496617e-07
2.7749171 1.6721652104253208e-07 7.42910895496617e-07
2.7745504 1.6748893745877081e-07 7.42910895496617e-07
2.7741838 1.6776135375023164e-07 7.42910895496617e-07
2.7738168 1.6803394726860894e-07 7.42910895496617e-07
2.7734504 1.6830618647958088e-07 7.42910895496617e-07
2.7730837 1.6857860285256243e-07 7.42910895496617e-07
2.7727172 1.6885084204189874e-07 7.42910895496617e-07
2.7723505 1.6912325841488032e-07 7.42910895496617e-07
2.771984 1.6939549760421662e-07 7.42910895496617e-07
2.771618 1.6966755974048875e-07 7.42910895496617e-07
2.7712514 1.6993979895145015e-07 7.42910895496617e-07
2.7708852 1.7021186108231513e-07 7.42910895496617e-07
2.7705188 1.7048410029868364e-07 7.42910895496617e-07
2.7701526 1.7075616242414148e-07 7.42910895496617e-07
2.7697866 1.7102804738757914e-07 7.42910895496617e-07
2.7694204 1.7130010951303698e-07 7.42910895496617e-07
2.7690544 1.7157199447647462e-07 7.42910895496617e-07
2.7686884 1.7184387946195795e-07 7.42910895496617e-07
2.7683225 1.721157644091812e-07 7.42910895496617e-07
2.7679565 1.723876493946645e-07 7.42910895496617e-07
2.7675905 1.726595343418878e-07 7.42910895496617e-07
2.7672248 1.7293124220901637e-07 7.42910895496617e-07
2.766859 1.7320295004869568e-07 7.42910895496617e-07
2.7664933 1.734746579158243e-07 7.42910895496617e-07
2.7661276 1.737463657555036e-07 7.42910895496617e-07
2.765762 1.7401789648806132e-07 7.42910895496617e-07
2.7653964 1.7428960431692984e-07 7.42910895496617e-07
2.7650309 1.7456113504948757e-07 7.42910895496617e-07
2.7646654 1.7483266576540678e-07 7.42910895496617e-07
2.7642999 1.751041964979645e-07 7.42910895496617e-07
2.7639346 1.7537555010093438e-07 7.42910895496617e-07
2.763569 1.756470808334921e-07 7.42910895496617e-07
2.7632039 1.7591843443646198e-07 7.42910895496617e-07
2.7628386 1.7618978803444882e-07 7.42910895496617e-07
2.7624736 1.7646096452443773e-07 7.42910895496617e-07
2.7621083 1.7673231812242457e-07 7.42910895496617e-07
2.7617433 1.7700349461241346e-07 7.42910895496617e-07
2.7613783 1.7727467108665605e-07 7.42910895496617e-07
2.7610133 1.7754584757666077e-07 7.42910895496617e-07
2.7606483 1.7781702405090336e-07 7.42910895496617e-07
2.7602835 1.7808802339552638e-07 7.42910895496617e-07
2.7599185 1.7835919987515502e-07 7.42910895496617e-07
2.7595537 1.7863019921439202e-07 7.42910895496617e-07
2.759189 1.7890119857566593e-07 7.42910895496617e-07
2.7588243 1.7917202080735901e-07 7.42910895496617e-07
2.7584596 1.7944302016863292e-07 7.42910895496617e-07
2.758095 1.79713842400326e-07 7.42910895496617e-07
2.7577305 1.7998466462702906e-07 7.42910895496617e-07
2.757366 1.8025548684791136e-07 7.42910895496617e-07
2.7570014 1.805263090746144e-07 7.42910895496617e-07
2.756637 1.8079695418254737e-07 7.42910895496617e-07
2.7562726 1.810677764092504e-07 7.42910895496617e-07
2.7559083 1.8133842151718339e-07 7.42910895496617e-07
2.755544 1.8160906662553174e-07 7.42910895496617e-07
2.75518 1.8187953459348842e-07 7.42910895496617e-07
2.7548156 1.8215017970183674e-07 7.42910895496617e-07
2.7544515 1.8242064766979343e-07 7.42910895496617e-07
2.7540874 1.8269111565978702e-07 7.42910895496617e-07
2.7537234 1.8296158363314912e-07 7.42910895496617e-07
2.7533593 1.8323205162314272e-07 7.42910895496617e-07
2.7529955 1.8350234249429938e-07 7.42910895496617e-07
2.7526314 1.8377281048429298e-07 7.42910895496617e-07
2.7522676 1.840431013554497e-07 7.42910895496617e-07
2.751904 1.8431321508714574e-07 7.42910895496617e-07
2.7515402 1.8458350595826196e-07 7.42910895496617e-07
2.7511764 1.848537968029443e-07 7.42910895496617e-07
2.7508128 1.8512391055033737e-07 7.42910895496617e-07
2.7504492 1.8539402427666498e-07 7.42910895496617e-07
2.7500856 1.8566413802946344e-07 7.42910895496617e-07
2.7497222 1.859340746212202e-07 7.42910895496617e-07
2.7493587 1.8620418836320784e-07 7.42910895496617e-07
2.7489953 1.8647412495496456e-07 7.42910895496617e-07
2.748632 1.867440615840029e-07 7.42910895496617e-07
2.7482686 1.8701399817575963e-07 7.42910895496617e-07
2.7479053 1.87283934804798e-07 7.42910895496617e-07
2.7475421 1.8755369427820002e-07 7.42910895496617e-07
2.747179 1.878234537672621e-07 7.42910895496617e-07
2.746816 1.8809321324066413e-07 7.42910895496617e-07
2.7464528 1.883629727297262e-07 7.42910895496617e-07
2.7460897 1.8863273220312821e-07 7.42910895496617e-07
2.7457268 1.8890231457924095e-07 7.42910895496617e-07
2.7453637 1.8917207405264296e-07 7.42910895496617e-07
2.7450008 1.8944165642875572e-07 7.42910895496617e-07
2.7446382 1.897110616545865e-07 7.42910895496617e-07
2.7442753 1.899806440306482e-07 7.42910895496617e-07
2.7439125 1.9025022638569552e-07 7.42910895496617e-07
2.7435498 1.9051963163254073e-07 7.42910895496617e-07
2.7431872 1.9078903686387898e-07 7.42910895496617e-07
2.7428246 1.9105844211077519e-07 7.42910895496617e-07
2.7424622 1.913276702237587e-07 7.42910895496617e-07
2.7420995 1.91597075486762e-07 7.42910895496617e-07
2.7417371 1.9186630359439467e-07 7.42910895496617e-07
2.7413747 1.9213553170666544e-07 7.42910895496617e-07
2.7410123 1.9240475981429815e-07 7.42910895496617e-07
2.7406502 1.926738108136196e-07 7.42910895496617e-07
2.7402878 1.929430389212523e-07 7.42910895496617e-07
2.7399256 1.9321208992057378e-07 7.42910895496617e-07
2.7395635 1.934811409098517e-07 7.42910895496617e-07
2.7392013 1.9375019191457859e-07 7.42910895496617e-07
2.7388391 1.9401924290385654e-07 7.42910895496617e-07
2.7384772 1.9428811676320175e-07 7.42910895496617e-07
2.7381153 1.94556990634125e-07 7.42910895496617e-07
2.7377534 1.948258644988756e-07 7.42910895496617e-07
2.7373915 1.9509473836979885e-07 7.42910895496617e-07
2.7370296 1.9536361223454943e-07 7.42910895496617e-07
2.7366679 1.9563230898711795e-07 7.42910895496617e-07
2.7363062 1.9590100571189227e-07 7.42910895496617e-07
2.7359445 1.9616970246446082e-07 7.42910895496617e-07
2.7355828 1.9643839918923512e-07 7.42910895496617e-07
2.7352211 1.9670709594180367e-07 7.42910895496617e-07
2.7348597 1.969756155643022e-07 7.42910895496617e-07
2.7344983 1.9724413519317923e-07 7.42910895496617e-07
2.7341368 1.975126548157464e-07 7.42910895496617e-07
2.7337754 1.9778117444462346e-07 7.42910895496617e-07
2.733414 1.9804969406719063e-07 7.42910895496617e-07
2.7330527 1.9831803656683004e-07 7.42910895496617e-07
2.7326915 1.9858637906030385e-07 7.42910895496617e-07
2.7323303 1.9885472155994326e-07 7.42910895496617e-07
2.731969 1.9912306405341707e-07 7.42910895496617e-07
2.731608 1.9939140655305648e-07 7.42910895496617e-07
2.731247 1.9965957193358096e-07 7.42910895496617e-07
2.730886 1.999277372986495e-07 7.42910895496617e-07
2.730525 2.001959026683632e-07 7.42910895496617e-07
2.730164 2.0046406803343175e-07 7.42910895496617e-07
2.729803 2.0073223340314544e-07 7.42910895496617e-07
2.7294424 2.0100022164985926e-07 7.42910895496617e-07
2.7290814 2.0126838702497834e-07 7.42910895496617e-07
2.7287207 2.0153637527169217e-07 7.42910895496617e-07
2.7283602 2.0180418638848032e-07 7.42910895496617e-07
2.7279994 2.0207217463519414e-07 7.42910895496617e-07
2.727639 2.0233998575198221e-07 7.42910895496617e-07
2.7272782 2.0260797399869607e-07 7.42910895496617e-07
2.7269177 2.0287578511548416e-07 7.42910895496617e-07
2.7265575 2.0314341912548853e-07 7.42910895496617e-07
2.726197 2.0341123025308742e-07 7.42910895496617e-07
2.7258368 2.036788642630918e-07 7.42910895496617e-07
2.7254763 2.0394667539069067e-07 7.42910895496617e-07
2.725116 2.0421430940069506e-07 7.42910895496617e-07
2.724756 2.0448176628059426e-07 7.42910895496617e-07
2.7243958 2.0474940029059866e-07 7.42910895496617e-07
2.7240355 2.050170342728159e-07 7.42910895496617e-07
2.7236755 2.0528449116978122e-07 7.42910895496617e-07
2.7233155 2.0555194803913883e-07 7.42910895496617e-07
2.7229555 2.058194049361042e-07 7.42910895496617e-07
2.7225957 2.060866846707044e-07 7.42910895496617e-07
2.7222357 2.0635414156766976e-07 7.42910895496617e-07
2.721876 2.0662142130227e-07 7.42910895496617e-07
2.7215161 2.0688870107556852e-07 7.42910895496617e-07
2.7211564 2.0715598081026202e-07 7.42910895496617e-07
2.7207968 2.074230834652058e-07 7.42910895496617e-07
2.720437 2.076903632159219e-07 7.42910895496617e-07
2.7200775 2.0795746586555706e-07 7.42910895496617e-07
2.719718 2.0822456846558288e-07 7.42910895496617e-07
2.7193584 2.0849167111521806e-07 7.42910895496617e-07
2.7189991 2.0875859660229454e-07 7.42910895496617e-07
2.7186396 2.0902569925192973e-07 7.42910895496617e-07
2.7182803 2.092926247390062e-07 7.42910895496617e-07
2.717921 2.0955955027028667e-07 7.42910895496617e-07
2.7175617 2.0982647576276854e-07 7.42910895496617e-07
2.7172027 2.1009322415947814e-07 7.42910895496617e-07
2.7168434 2.1036014964114922e-07 7.42910895496617e-07
2.7164843 2.1062689803785882e-07 7.42910895496617e-07
2.7161252 2.108936464065806e-07 7.42910895496617e-07
2.7157662 2.111603948032902e-07 7.42910895496617e-07
2.7154071 2.1142714317201195e-07 7.42910895496617e-07
2.7150483 2.1169371445036682e-07 7.42910895496617e-07
2.7146895 2.1196028567911232e-07 7.42910895496617e-07
2.7143307 2.1222685695746722e-07 7.42910895496617e-07
2.7139719 2.124934281862127e-07 7.42910895496617e-07
2.713613 2.1275999946456756e-07 7.42910895496617e-07
2.7132545 2.1302639358036372e-07 7.42910895496617e-07
2.7128959 2.132927877403639e-07 7.42910895496617e-07
2.712537 2.1355935897451476e-07 7.42910895496617e-07
2.7121787 2.1382557602674572e-07 7.42910895496617e-07
2.7118201 2.1409197012091684e-07 7.42910895496617e-07
2.7114618 2.143581871731478e-07 7.42910895496617e-07
2.7111032 2.1462458126731896e-07 7.42910895496617e-07
2.7107449 2.1489079831954995e-07 7.42910895496617e-07
2.7103865 2.151570152901897e-07 7.42910895496617e-07
2.7100284 2.15423055224066e-07 7.42910895496617e-07
2.70967 2.1568927221068613e-07 7.42910895496617e-07
2.709312 2.159553121392749e-07 7.42910895496617e-07
2.7089539 2.1622135197522587e-07 7.42910895496617e-07
2.7085958 2.1648739190381464e-07 7.42910895496617e-07
2.708238 2.167532546268163e-07 7.42910895496617e-07
2.7078798 2.1701929456068904e-07 7.42910895496617e-07
2.707522 2.172851572784067e-07 7.42910895496617e-07
2.707164 2.1755102009392476e-07 7.42910895496617e-07
2.7068062 2.1781688281704782e-07 7.42910895496617e-07
2.7064483 2.1808274563256588e-07 7.42910895496617e-07
2.7060907 2.1834843121030726e-07 7.42910895496617e-07
2.7057328 2.1861429402582533e-07 7.42910895496617e-07
2.7053752 2.188799796035667e-07 7.42910895496617e-07
2.7050178 2.1914548818237532e-07 7.42910895496617e-07
2.7046602 2.1941117377092748e-07 7.42910895496617e-07
2.7043025 2.1967685946809082e-07 7.42910895496617e-07
2.7039452 2.1994236793828829e-07 7.42910895496617e-07
2.7035878 2.2020787650088077e-07 7.42910895496617e-07
2.7032304 2.2047338496026742e-07 7.42910895496617e-07
2.7028732 2.2073871640450517e-07 7.42910895496617e-07
2.7025158 2.2100422486929719e-07 7.42910895496617e-07
2.7021587 2.2126955631353496e-07 7.42910895496617e-07
2.7018015 2.2153488766537767e-07 7.42910895496617e-07
2.7014444 2.2180021910961545e-07 7.42910895496617e-07
2.7010872 2.2206555046145816e-07 7.42910895496617e-07
2.7007303 2.2233070477112502e-07 7.42910895496617e-07
2.7003732 2.2259603611215697e-07 7.42910895496617e-07
2.7000163 2.2286119042182386e-07 7.42910895496617e-07
2.6996593 2.2312634464990648e-07 7.42910895496617e-07
2.6993027 2.2339132184648501e-07 7.42910895496617e-07
2.6989458 2.2365647608523945e-07 7.42910895496617e-07
2.698589 2.2392145328181796e-07 7.42910895496617e-07
2.6982324 2.2418643036465795e-07 7.42910895496617e-07
2.6978757 2.2445140756123648e-07 7.42910895496617e-07
2.697519 2.247163846440765e-07 7.42910895496617e-07
2.6971626 2.2498118472756319e-07 7.42910895496617e-07
2.696806 2.2524616181054569e-07 7.42910895496617e-07
2.6964495 2.2551096189929523e-07 7.42910895496617e-07
2.696093 2.2577576186406556e-07 7.42910895496617e-07
2.6957366 2.260405619528151e-07 7.42910895496617e-07
2.6953804 2.2630518477220377e-07 7.42910895496617e-07
2.6950243 2.2656980774259861e-07 7.42910895496617e-07
2.6946678 2.2683460768034198e-07 7.42910895496617e-07
2.6943119 2.2709905353763968e-07 7.42910895496617e-07
2.6939557 2.2736367636258152e-07 7.42910895496617e-07
2.6935995 2.2762829933823395e-07 7.42910895496617e-07
2.6932435 2.2789274504482108e-07 7.42910895496617e-07
2.6928875 2.2815719088590262e-07 7.42910895496617e-07
2.6925316 2.2842163658167897e-07 7.42910895496617e-07
2.6921756 2.2868608242276052e-07 7.42910895496617e-07
2.69182 2.2895035100558753e-07 7.42910895496617e-07
2.691464 2.292147968466691e-07 7.42910895496617e-07
2.6911082 2.2947906542949606e-07 7.42910895496617e-07
2.6907525 2.297433341522229e-07 7.42910895496617e-07
2.6903968 2.300076027404553e-07 7.42910895496617e-07
2.6900413 2.3027169432861126e-07 7.42910895496617e-07
2.6896856 2.3053596290603288e-07 7.42910895496617e-07
2.68933 2.3080005449418884e-07 7.42910895496617e-07
2.6889746 2.3106414595866112e-07 7.42910895496617e-07
2.6886191 2.3132823754681708e-07 7.42910895496617e-07
2.688264 2.3159215189834005e-07 7.42910895496617e-07
2.6879086 2.3185606635192513e-07 7.42910895496617e-07
2.6875532 2.3212015783801899e-07 7.42910895496617e-07
2.687198 2.3238407229160406e-07 7.42910895496617e-07
2.686843 2.3264780951936694e-07 7.42910895496617e-07
2.6864877 2.32911723972952e-07 7.42910895496617e-07
2.6861327 2.3317546120071489e-07 7.42910895496617e-07
2.6857774 2.3343937565429998e-07 7.42910895496617e-07
2.6854224 2.3370311288206284e-07 7.42910895496617e-07
2.6850677 2.3396667308796056e-07 7.42910895496617e-07
2.6847126 2.342304103050798e-07 7.42910895496617e-07
2.684358 2.3449397051621574e-07 7.42910895496617e-07
2.6840029 2.3475770772809678e-07 7.42910895496617e-07
2.683648 2.3502126794447092e-07 7.42910895496617e-07
2.6832933 2.352848280381644e-07 7.42910895496617e-07
2.6829388 2.3554821114141857e-07 7.42910895496617e-07
2.682584 2.358117712352827e-07 7.42910895496617e-07
2.6822295 2.3607515434377158e-07 7.42910895496617e-07
2.681875 2.3633853728701936e-07 7.42910895496617e-07
2.6815205 2.3660192039550824e-07 7.42910895496617e-07
2.6811662 2.3686512623626907e-07 7.42910895496617e-07
2.6808116 2.3712850933952675e-07 7.42910895496617e-07
2.6804574 2.3739171518551878e-07 7.42910895496617e-07
2.680103 2.3765492116519056e-07 7.42910895496617e-07
2.6797488 2.379181270113568e-07 7.42910895496617e-07
2.6793945 2.3818133299102857e-07 7.42910895496617e-07
2.6790404 2.384443616918131e-07 7.42910895496617e-07
2.6786864 2.387073905531302e-07 7.42910895496617e-07
2.6783323 2.389704192593201e-07 7.42910895496617e-07
2.6779783 2.392334481206372e-07 7.42910895496617e-07
2.6776242 2.394964768268271e-07 7.42910895496617e-07
2.6772704 2.3975932856978945e-07 7.42910895496617e-07
2.6769164 2.400223572813848e-07 7.42910895496617e-07
2.6765625 2.4028520902434714e-07 7.42910895496617e-07
2.6762087 2.405480605905608e-07 7.42910895496617e-07
2.6758552 2.408107352151684e-07 7.42910895496617e-07
2.6755013 2.4107358678678753e-07 7.42910895496617e-07
2.6751478 2.413362614113951e-07 7.42910895496617e-07
2.6747942 2.415989358700649e-07 7.42910895496617e-07
2.6744406 2.418616104946725e-07 7.42910895496617e-07
2.674087 2.4212428495334233e-07 7.42910895496617e-07
2.6737335 2.423869595779499e-07 7.42910895496617e-07
2.6733801 2.4264945689123807e-07 7.42910895496617e-07
2.6730268 2.42911954397491e-07 7.42910895496617e-07
2.6726735 2.431744517161845e-07 7.42910895496617e-07
2.6723201 2.434369492224374e-07 7.42910895496617e-07
2.671967 2.4369926942818155e-07 7.42910895496617e-07
2.6716137 2.4396176693443443e-07 7.42910895496617e-07
2.6712606 2.442240871401786e-07 7.42910895496617e-07
2.6709075 2.4448640751186066e-07 7.42910895496617e-07
2.6705546 2.447485505938447e-07 7.42910895496617e-07
2.6702015 2.450108709655267e-07 7.42910895496617e-07
2.6698487 2.4527301404751077e-07 7.42910895496617e-07
2.6694956 2.455353344191928e-07 7.42910895496617e-07
2.6691427 2.457974775011769e-07 7.42910895496617e-07
2.66879 2.460594436199333e-07 7.42910895496617e-07
2.6684372 2.46321586696512e-07 7.42910895496617e-07
2.6680846 2.465835528152684e-07 7.42910895496617e-07
2.667732 2.4684551877889773e-07 7.42910895496617e-07
2.6673794 2.471074848976542e-07 7.42910895496617e-07
2.6670268 2.473694508612835e-07 7.42910895496617e-07
2.6666741 2.4763141698003994e-07 7.42910895496617e-07
2.6663218 2.4789320583072e-07 7.42910895496617e-07
2.6659691 2.481551719494764e-07 7.42910895496617e-07
2.6656168 2.4841696080015643e-07 7.42910895496617e-07
2.6652646 2.4867857267118677e-07 7.42910895496617e-07
2.6649122 2.489403615112619e-07 7.42910895496617e-07
2.66456 2.4920197338749173e-07 7.42910895496617e-07
2.6642077 2.494637622223674e-07 7.42910895496617e-07
2.6638556 2.497253741037968e-07 7.42910895496617e-07
2.6635034 2.4998698582052357e-07 7.42910895496617e-07
2.6631515 2.5024842057257807e-07 7.42910895496617e-07
2.6627994 2.505100322732981e-07 7.42910895496617e-07
2.6624475 2.5077146703054855e-07 7.42910895496617e-07
2.6620955 2.510329016131233e-07 7.42910895496617e-07
2.6617436 2.5129433637037376e-07 7.42910895496617e-07
2.6613917 2.5155577095294845e-07 7.42910895496617e-07
2.66104 2.5181702859703663e-07 7.42910895496617e-07
2.6606884 2.520782860344426e-07 7.42910895496617e-07
2.6603367 2.523395436785308e-07 7.42910895496617e-07
2.659985 2.5260080111593675e-07 7.42910895496617e-07
2.6596334 2.52862058760025e-07 7.42910895496617e-07
2.6592817 2.5312331619743093e-07 7.42910895496617e-07
2.6589303 2.533843967231644e-07 7.42910895496617e-07
2.6585789 2.536454770530265e-07 7.42910895496617e-07
2.6582274 2.5390655757875996e-07 7.42910895496617e-07
2.657876 2.54167637908622e-07 7.42910895496617e-07
2.6575248 2.5442854129978464e-07 7.42910895496617e-07
2.6571734 2.5468962161883583e-07 7.42910895496617e-07
2.6568222 2.549505250099985e-07 7.42910895496617e-07
2.656471 2.5521142821610035e-07 7.42910895496617e-07
2.65612 2.554721544889083e-07 7.42910895496617e-07
2.6557689 2.5573305770041557e-07 7.42910895496617e-07
2.655418 2.559937839732235e-07 7.42910895496617e-07
2.655067 2.5625451003934916e-07 7.42910895496617e-07
2.654716 2.565152363121571e-07 7.42910895496617e-07
2.654365 2.5677596237828276e-07 7.42910895496617e-07
2.654014 2.570366886510907e-07 7.42910895496617e-07
2.6536634 2.5729723760426694e-07 7.42910895496617e-07
2.6533127 2.5755778675872013e-07 7.42910895496617e-07
2.652962 2.5781833571730187e-07 7.42910895496617e-07
2.6526113 2.580788848717551e-07 7.42910895496617e-07
2.6522605 2.5833943383033674e-07 7.42910895496617e-07
2.65191 2.585998058502191e-07 7.42910895496617e-07
2.6515594 2.5886035479799e-07 7.42910895496617e-07
2.6512089 2.5912072681787235e-07 7.42910895496617e-07
2.6508586 2.593809215397446e-07 7.42910895496617e-07
2.6505082 2.59641293559627e-07 7.42910895496617e-07
2.650158 2.5990148828149916e-07 7.42910895496617e-07
2.6498075 2.6016186030138157e-07 7.42910895496617e-07
2.6494572 2.6042205502325374e-07 7.42910895496617e-07
2.649107 2.6068224990856527e-07 7.42910895496617e-07
2.648757 2.609422675066774e-07 7.42910895496617e-07
2.6484067 2.6120246239198887e-07 7.42910895496617e-07
2.6480567 2.61462479990101e-07 7.42910895496617e-07
2.6477067 2.6172249775705777e-07 7.42910895496617e-07
2.6473567 2.619825153605753e-07 7.42910895496617e-07
2.6470068 2.62242533127532e-07 7.42910895496617e-07
2.646657 2.6250237358566797e-07 7.42910895496617e-07
2.646307 2.627623913526247e-07 7.42910895496617e-07
2.6459572 2.630222318107606e-07 7.42910895496617e-07
2.6456075 2.6328207245936255e-07 7.42910895496617e-07
2.645258 2.635417358099546e-07 7.42910895496617e-07
2.6449082 2.6380157645855655e-07 7.42910895496617e-07
2.6445587 2.640612398091486e-07 7.42910895496617e-07
2.6442091 2.6432090332317967e-07 7.42910895496617e-07
2.6438596 2.645805666629609e-07 7.42910895496617e-07
2.64351 2.6484023017699195e-07 7.42910895496617e-07
2.6431606 2.650998935167732e-07 7.42910895496617e-07
2.6428113 2.653593799124496e-07 7.42910895496617e-07
2.642462 2.656188661446868e-07 7.42910895496617e-07
2.6421127 2.658783525403632e-07 7.42910895496617e-07
2.6417634 2.661378387726005e-07 7.42910895496617e-07
2.6414142 2.6639732516827685e-07 7.42910895496617e-07
2.6410651 2.666566342551324e-07 7.42910895496617e-07
2.640716 2.6691594353245413e-07 7.42910895496617e-07
2.640367 2.6717525262471514e-07 7.42910895496617e-07
2.640018 2.674345619020368e-07 7.42910895496617e-07
2.639669 2.6769387099429777e-07 7.42910895496617e-07
2.6393201 2.679530031532648e-07 7.42910895496617e-07
2.6389713 2.682121351055495e-07 7.42910895496617e-07
2.6386223 2.6847144439908737e-07 7.42910895496617e-07
2.6382737 2.687303992168013e-07 7.42910895496617e-07
2.637925 2.6898953139198437e-07 7.42910895496617e-07
2.637576 2.692486633280529e-07 7.42910895496617e-07
2.6372275 2.695076183848813e-07 7.42910895496617e-07
2.636879 2.6976657321340595e-07 7.42910895496617e-07
2.6365304 2.7002552827023434e-07 7.42910895496617e-07
2.6361818 2.70284483098759e-07 7.42910895496617e-07
2.6358335 2.705432610210165e-07 7.42910895496617e-07
2.6354852 2.70802038725781e-07 7.42910895496617e-07
2.6351368 2.7106081664803853e-07 7.42910895496617e-07
2.6347885 2.7131959435280307e-07 7.42910895496617e-07
2.6344402 2.715783722750606e-07 7.42910895496617e-07
2.6340919 2.718371499798251e-07 7.42910895496617e-07
2.6337438 2.720957507888676e-07 7.42910895496617e-07
2.6333957 2.723543513485163e-07 7.42910895496617e-07
2.6330476 2.7261295215755873e-07 7.42910895496617e-07
2.6326995 2.7287155271720736e-07 7.42910895496617e-07
2.6323516 2.7312997641303124e-07 7.42910895496617e-07
2.6320035 2.73388576972949e-07 7.42910895496617e-07
2.6316557 2.7364700067390914e-07 7.42910895496617e-07
2.6313078 2.7390542411574146e-07 7.42910895496617e-07
2.63096 2.741638478167016e-07 7.42910895496617e-07
2.6306124 2.7442209412341754e-07 7.42910895496617e-07
2.6302645 2.74680517819245e-07 7.42910895496617e-07
2.629917 2.749387641310936e-07 7.42910895496617e-07
2.6295693 2.7519701070343374e-07 7.42910895496617e-07
2.6292217 2.7545525701555497e-07 7.42910895496617e-07
2.628874 2.7571350358789516e-07 7.42910895496617e-07
2.6285267 2.7597157279732544e-07 7.42910895496617e-07
2.6281793 2.762296422299656e-07 7.42910895496617e-07
2.627832 2.7648771142345593e-07 7.42910895496617e-07
2.6274846 2.76745780856096e-07 7.42910895496617e-07
2.6271372 2.770038500495864e-07 7.42910895496617e-07
2.62679 2.772617423689974e-07 7.42910895496617e-07
2.6264427 2.775198115627675e-07 7.42910895496617e-07
2.6260955 2.7777770388730414e-07 7.42910895496617e-07
2.6257484 2.7803559596299925e-07 7.42910895496617e-07
2.6254013 2.782934882875359e-07 7.42910895496617e-07
2.6250544 2.785512032280937e-07 7.42910895496617e-07
2.6247075 2.788089184291535e-07 7.42910895496617e-07
2.6243603 2.790668104829439e-07 7.42910895496617e-07
2.6240134 2.793245256891258e-07 7.42910895496617e-07
2.6236668 2.795820635221325e-07 7.42910895496617e-07
2.6233199 2.798397787231958e-07 7.42910895496617e-07
2.6229732 2.800973165613212e-07 7.42910895496617e-07
2.6226265 2.803548546226951e-07 7.42910895496617e-07
2.62228 2.80612392444891e-07 7.42910895496617e-07
2.6219332 2.808699305062649e-07 7.42910895496617e-07
2.6215866 2.811274683284609e-07 7.42910895496617e-07
2.6212401 2.8138482927659505e-07 7.42910895496617e-07
2.6208937 2.816421899861321e-07 7.42910895496617e-07
2.6205473 2.8189955093426624e-07 7.42910895496617e-07
2.6202009 2.8215691164380327e-07 7.42910895496617e-07
2.6198545 2.824142725919374e-07 7.42910895496617e-07
2.6195083 2.8267145616631584e-07 7.42910895496617e-07
2.6191618 2.8292881710933846e-07 7.42910895496617e-07
2.6188157 2.831860006888284e-07 7.42910895496617e-07
2.6184695 2.8344318450838474e-07 7.42910895496617e-07
2.6181235 2.8370019098543536e-07 7.42910895496617e-07
2.6177773 2.8395737479988367e-07 7.42910895496617e-07
2.6174314 2.842143812820422e-07 7.42910895496617e-07
2.6170855 2.8447138795681165e-07 7.42910895496617e-07
2.6167395 2.8472839442305143e-07 7.42910895496617e-07
2.6163936 2.849854010978209e-07 7.42910895496617e-07
2.6160479 2.852422304613203e-07 7.42910895496617e-07
2.615702 2.854992371309853e-07 7.42910895496617e-07
2.6153562 2.857560664995893e-07 7.42910895496617e-07
2.6150105 2.8601289604579497e-07 7.42910895496617e-07
2.6146648 2.862697254146998e-07 7.42910895496617e-07
2.6143193 2.8652637782633464e-07 7.42910895496617e-07
2.6139736 2.8678320718442874e-07 7.42910895496617e-07
2.6136281 2.870398595960635e-07 7.42910895496617e-07
2.6132827 2.8729651184120825e-07 7.42910895496617e-07
2.6129372 2.875531642528431e-07 7.42910895496617e-07
2.612592 2.8780963938503857e-07 7.42910895496617e-07
2.6122465 2.8806629179667335e-07 7.42910895496617e-07
2.6119013 2.883227669288688e-07 7.42910895496617e-07
2.611556 2.885792422059327e-07 7.42910895496617e-07
2.6112108 2.888357173273173e-07 7.42910895496617e-07
2.6108658 2.8909201548602656e-07 7.42910895496617e-07
2.6105206 2.8934849061281654e-07 7.42910895496617e-07
2.6101756 2.896047887715258e-07 7.42910895496617e-07
2.6098306 2.8986108678536656e-07 7.42910895496617e-07
2.6094856 2.9011738494407576e-07 7.42910895496617e-07
2.6091406 2.903736829579165e-07 7.42910895496617e-07
2.608796 2.9062980398205485e-07 7.42910895496617e-07
2.608451 2.9088610198508484e-07 7.42910895496617e-07
2.6081061 2.9114222300922315e-07 7.42910895496617e-07
2.6077614 2.913983438993038e-07 7.42910895496617e-07
2.6074166 2.9165446492344214e-07 7.42910895496617e-07
2.607072 2.919104087005734e-07 7.42910895496617e-07
2.6067274 2.9216652972471176e-07 7.42910895496617e-07
2.6063828 2.9242247350184303e-07 7.42910895496617e-07
2.6060383 2.926784173914105e-07 7.42910895496617e-07
2.6056938 2.92934361157731e-07 7.42910895496617e-07
2.6053495 2.931901279289437e-07 7.42910895496617e-07
2.605005 2.9344607170066964e-07 7.42910895496617e-07
2.6046607 2.9370183847188236e-07 7.42910895496617e-07
2.6043165 2.93957605130659e-07 7.42910895496617e-07
2.6039722 2.9421337190187175e-07 7.42910895496617e-07
2.6036282 2.9446896141526664e-07 7.42910895496617e-07
2.603284 2.9472472818647937e-07 7.42910895496617e-07
2.6029398 2.949803176998743e-07 7.42910895496617e-07
2.6025958 2.9523590735273233e-07 7.42910895496617e-07
2.6022518 2.954914968715328e-07 7.42910895496617e-07
2.6019077 2.9574708652439074e-07 7.42910895496617e-07
2.601564 2.960024989302417e-07 7.42910895496617e-07
2.6012201 2.9625791144852885e-07 7.42910895496617e-07
2.600876 2.9651350098895066e-07 7.42910895496617e-07
2.6005323 2.9676891350723785e-07 7.42910895496617e-07
2.6001887 2.9702414878932873e-07 7.42910895496617e-07
2.599845 2.9727956130761587e-07 7.42910895496617e-07
2.5995014 2.975347965897068e-07 7.42910895496617e-07
2.5991578 2.9779003198963923e-07 7.42910895496617e-07
2.5988142 2.9804526727713545e-07 7.42910895496617e-07
2.5984707 2.983005026770679e-07 7.42910895496617e-07
2.5981271 2.985557379645641e-07 7.42910895496617e-07
2.5977838 2.988107962299257e-07 7.42910895496617e-07
2.5974405 2.990658543936619e-07 7.42910895496617e-07
2.5970972 2.993209126590235e-07 7.42910895496617e-07
2.5967538 2.9957597082275956e-07 7.42910895496617e-07
2.5964105 2.9983102908812116e-07 7.42910895496617e-07
2.5960674 3.00085910138908e-07 7.42910895496617e-07
2.595724 3.0034096840426963e-07 7.42910895496617e-07
2.595381 3.005958494550564e-07 7.42910895496617e-07
2.595038 3.008507305858471e-07 7.42910895496617e-07
2.594695 3.0110543451287377e-07 7.42910895496617e-07
2.594352 3.013603156436645e-07 7.42910895496617e-07
2.5940092 3.0161501957069126e-07 7.42910895496617e-07
2.5936663 3.018697235831272e-07 7.42910895496617e-07
2.5933235 3.0212442751555934e-07 7.42910895496617e-07
2.5929806 3.023791315279953e-07 7.42910895496617e-07
2.592638 3.0263365831504574e-07 7.42910895496617e-07
2.5922952 3.028883623274817e-07 7.42910895496617e-07
2.5919526 3.0314288911453214e-07 7.42910895496617e-07
2.59161 3.0339741600861335e-07 7.42910895496617e-07
2.5912673 3.0365194280106923e-07 7.42910895496617e-07
2.590925 3.0390629257679574e-07 7.42910895496617e-07
2.5905824 3.041608193746569e-07 7.42910895496617e-07
2.59024 3.044151691503834e-07 7.42910895496617e-07
2.5898976 3.04669518802863e-07 7.42910895496617e-07
2.5895553 3.0492386857858953e-07 7.42910895496617e-07
2.589213 3.0517821823106914e-07 7.42910895496617e-07
2.5888708 3.0543239088844094e-07 7.42910895496617e-07
2.5885286 3.0568656343337663e-07 7.42910895496617e-07
2.5881865 3.0594073609074843e-07 7.42910895496617e-07
2.5878444 3.061949086356841e-07 7.42910895496617e-07
2.5875022 3.064490812930559e-07 7.42910895496617e-07
2.58716 3.067032538379916e-07 7.42910895496617e-07
2.5868182 3.069572493607925e-07 7.42910895496617e-07
2.5864763 3.0721124478196803e-07 7.42910895496617e-07
2.5861344 3.0746524030476894e-07 7.42910895496617e-07
2.5857925 3.0771923572594454e-07 7.42910895496617e-07
2.585451 3.0797305413039075e-07 7.42910895496617e-07
2.585109 3.0822704955697175e-07 7.42910895496617e-07
2.5847673 3.0848086796141796e-07 7.42910895496617e-07
2.5844257 3.087346862426173e-07 7.42910895496617e-07
2.584084 3.0898850464706344e-07 7.42910895496617e-07
2.5837426 3.092421458153134e-07 7.42910895496617e-07
2.583401 3.094959642197596e-07 7.42910895496617e-07
2.5830595 3.097496053880095e-07 7.42910895496617e-07
2.5827181 3.10003246674101e-07 7.42910895496617e-07
2.5823767 3.1025688784775643e-07 7.42910895496617e-07
2.5820353 3.105105291338479e-07 7.42910895496617e-07
2.5816941 3.1076399316212157e-07 7.42910895496617e-07
2.581353 3.110174573298583e-07 7.42910895496617e-07
2.5810115 3.112710984764868e-07 7.42910895496617e-07
2.5806706 3.115243855258688e-07 7.42910895496617e-07
2.5803294 3.1177784956495333e-07 7.42910895496617e-07
2.5799882 3.1203131373269003e-07 7.42910895496617e-07
2.5796473 3.1228460065341985e-07 7.42910895496617e-07
2.5793064 3.1253788768658567e-07 7.42910895496617e-07
2.5789654 3.127911745965047e-07 7.42910895496617e-07
2.5786245 3.1304446162967057e-07 7.42910895496617e-07
2.5782835 3.1329774853958954e-07 7.42910895496617e-07
2.5779428 3.135508584544007e-07 7.42910895496617e-07
2.5776021 3.1380396825677577e-07 7.42910895496617e-07
2.5772614 3.1405707817158694e-07 7.42910895496617e-07
2.5769207 3.14310187973962e-07 7.42910895496617e-07
2.57658 3.145632978887731e-07 7.42910895496617e-07
2.5762396 3.148162305357124e-07 7.42910895496617e-07
2.575899 3.150693404555506e-07 7.42910895496617e-07
2.5755584 3.1532227309746277e-07 7.42910895496617e-07
2.575218 3.1557520590397336e-07 7.42910895496617e-07
2.5748777 3.158279614333215e-07 7.42910895496617e-07
2.5745373 3.160808942448557e-07 7.42910895496617e-07
2.574197 3.163336497691804e-07 7.42910895496617e-07
2.5738568 3.165864054511672e-07 7.42910895496617e-07
2.5735166 3.1683916096970465e-07 7.42910895496617e-07
2.5731764 3.170919166516915e-07 7.42910895496617e-07
2.5728362 3.173446721702288e-07 7.42910895496617e-07
2.5724962 3.175972507288409e-07 7.42910895496617e-07
2.5721562 3.1784982914485435e-07 7.42910895496617e-07
2.5718162 3.1810240770346644e-07 7.42910895496617e-07
2.5714762 3.183549861194799e-07 7.42910895496617e-07
2.5711362 3.1860756467809204e-07 7.42910895496617e-07
2.5707965 3.1885996593869077e-07 7.42910895496617e-07
2.5704567 3.191123673839647e-07 7.42910895496617e-07
2.570117 3.1936476865498544e-07 7.42910895496617e-07
2.5697773 3.196171701002593e-07 7.42910895496617e-07
2.5694375 3.1986957137128e-07 7.42910895496617e-07
2.569098 3.2012179569318623e-07 7.42910895496617e-07
2.5687582 3.2037419697462526e-07 7.42910895496617e-07
2.5684187 3.206264212915185e-07 7.42910895496617e-07
2.5680792 3.2087864543258894e-07 7.42910895496617e-07
2.5677397 3.211308697494821e-07 7.42910895496617e-07
2.5674005 3.213829167776032e-07 7.42910895496617e-07
2.567061 3.2163514109449644e-07 7.42910895496617e-07
2.5667217 3.218871881226176e-07 7.42910895496617e-07
2.5663824 3.2213923532115606e-07 7.42910895496617e-07
2.5660431 3.2239128235468256e-07 7.42910895496617e-07
2.565704 3.2264315241865015e-07 7.42910895496617e-07
2.5653648 3.2289519944136585e-07 7.42910895496617e-07
2.5650258 3.231470695053335e-07 7.42910895496617e-07
2.5646868 3.2339893941509984e-07 7.42910895496617e-07
2.5643477 3.236508094790675e-07 7.42910895496617e-07
2.564009 3.239025022758845e-07 7.42910895496617e-07
2.56367 3.241543723398521e-07 7.42910895496617e-07
2.5633311 3.244060651366692e-07 7.42910895496617e-07
2.5629923 3.2465775806606583e-07 7.42910895496617e-07
2.5626535 3.249094508520722e-07 7.42910895496617e-07
2.5623147 3.2516114378146884e-07 7.42910895496617e-07
2.561976 3.254128365674752e-07 7.42910895496617e-07
2.5616374 3.2566435237851714e-07 7.42910895496617e-07
2.5612988 3.259158680569796e-07 7.42910895496617e-07
2.5609603 3.261673838680215e-07 7.42910895496617e-07
2.5606217 3.2641889954648396e-07 7.42910895496617e-07
2.5602832 3.266704153575259e-07 7.42910895496617e-07
2.5599449 3.2692175389060657e-07 7.42910895496617e-07
2.5596066 3.271730925832938e-07 7.42910895496617e-07
2.5592682 3.2742443112178e-07 7.42910895496617e-07
2.55893 3.2767576981446716e-07 7.42910895496617e-07
2.5585916 3.2792710835295327e-07 7.42910895496617e-07
2.5582535 3.281782699272858e-07 7.42910895496617e-07
2.5579152 3.2842960847117737e-07 7.42910895496617e-07
2.5575771 3.2868077004550985e-07 7.42910895496617e-07
2.557239 3.289319314440197e-07 7.42910895496617e-07
2.5569012 3.291829158999975e-07 7.42910895496617e-07
2.5565631 3.294340773039128e-07 7.42910895496617e-07
2.5562253 3.296850617598906e-07 7.42910895496617e-07
2.5558875 3.299360460508565e-07 7.42910895496617e-07
2.5555496 3.301870305068343e-07 7.42910895496617e-07
2.5552118 3.304380147978003e-07 7.42910895496617e-07
2.554874 3.306889992537781e-07 7.42910895496617e-07
2.5545363 3.3093980639936233e-07 7.42910895496617e-07
2.5541985 3.3119079085534017e-07 7.42910895496617e-07
2.553861 3.3144159800092447e-07 7.42910895496617e-07
2.5535233 3.3169240533854754e-07 7.42910895496617e-07
2.553186 3.319430353765879e-07 7.42910895496617e-07
2.5528483 3.3219384271421095e-07 7.42910895496617e-07
2.552511 3.324444727522513e-07 7.42910895496617e-07
2.5521736 3.326951029553035e-07 7.42910895496617e-07
2.5518363 3.3294573298253313e-07 7.42910895496617e-07
2.551499 3.331963631855853e-07 7.42910895496617e-07
2.5511618 3.3344681608990996e-07 7.42910895496617e-07
2.5508244 3.3369744629793995e-07 7.42910895496617e-07
2.5504873 3.339478991972868e-07 7.42910895496617e-07
2.5501502 3.341983522919399e-07 7.42910895496617e-07
2.549813 3.344488052016699e-07 7.42910895496617e-07
2.5494761 3.3469908115677786e-07 7.42910895496617e-07
2.549139 3.3494953406067135e-07 7.42910895496617e-07
2.5488021 3.35199810010805e-07 7.42910895496617e-07
2.5484653 3.354500858067235e-07 7.42910895496617e-07
2.5481284 3.3570036175685714e-07 7.42910895496617e-07
2.5477915 3.3595063755277563e-07 7.42910895496617e-07
2.5474548 3.3620073637958376e-07 7.42910895496617e-07
2.5471182 3.364508350404967e-07 7.42910895496617e-07
2.5467813 3.3670111100187575e-07 7.42910895496617e-07
2.5464447 3.36951209663658e-07 7.42910895496617e-07
2.5461082 3.3720113137708224e-07 7.42910895496617e-07
2.5457716 3.3745123003842974e-07 7.42910895496617e-07
2.5454352 3.37701151751854e-07 7.42910895496617e-07
2.5450988 3.379510733002523e-07 7.42910895496617e-07
2.5447624 3.382009950136765e-07 7.42910895496617e-07
2.544426 3.384509165620748e-07 7.42910895496617e-07
2.5440896 3.3870083827549906e-07 7.42910895496617e-07
2.5437534 3.389505826785157e-07 7.42910895496617e-07
2.543417 3.392005043919399e-07 7.42910895496617e-07
2.5430808 3.3945024879495655e-07 7.42910895496617e-07
2.5427446 3.3969999339002604e-07 7.42910895496617e-07
2.5424087 3.399495606854987e-07 7.42910895496617e-07
2.5420725 3.401993052805682e-07 7.42910895496617e-07
2.5417366 3.4044887257604084e-07 7.42910895496617e-07
2.5414007 3.4069844003653945e-07 7.42910895496617e-07
2.5410647 3.409480073212013e-07 7.42910895496617e-07
2.5407288 3.411975747816999e-07 7.42910895496617e-07
2.5403929 3.414471420663619e-07 7.42910895496617e-07
2.5400572 3.416965324085058e-07 7.42910895496617e-07
2.5397215 3.4194592258562375e-07 7.42910895496617e-07
2.5393858 3.4219531292776765e-07 7.42910895496617e-07
2.53905 3.424447031048856e-07 7.42910895496617e-07
2.5387144 3.4269409344702956e-07 7.42910895496617e-07
2.538379 3.429433064787658e-07 7.42910895496617e-07
2.5380433 3.4319269682090974e-07 7.42910895496617e-07
2.5377078 3.434419098526461e-07 7.42910895496617e-07
2.5373724 3.436911230764353e-07 7.42910895496617e-07
2.5370371 3.4394015900062764e-07 7.42910895496617e-07
2.5367017 3.441893722244168e-07 7.42910895496617e-07
2.5363665 3.444384081486091e-07 7.42910895496617e-07
2.5360312 3.4468744423782736e-07 7.42910895496617e-07
2.535696 3.44936480151209e-07 7.42910895496617e-07
2.5353608 3.451855162404273e-07 7.42910895496617e-07
2.5350256 3.454345521538089e-07 7.42910895496617e-07
2.5346906 3.4568341111972635e-07 7.42910895496617e-07
2.5343556 3.4593226993051016e-07 7.42910895496617e-07
2.5340204 3.4618130601478233e-07 7.42910895496617e-07
2.5336857 3.4642998769732264e-07 7.42910895496617e-07
2.5333507 3.466788466470257e-07 7.42910895496617e-07
2.5330157 3.469277054740239e-07 7.42910895496617e-07
2.532681 3.471763872842135e-07 7.42910895496617e-07
2.5323462 3.474250689923942e-07 7.42910895496617e-07
2.5320115 3.4767375080258377e-07 7.42910895496617e-07
2.5316768 3.479224325107645e-07 7.42910895496617e-07
2.5313423 3.4817093720259936e-07 7.42910895496617e-07
2.5310075 3.484196189063073e-07 7.42910895496617e-07
2.530673 3.486681236030812e-07 7.42910895496617e-07
2.5303385 3.489166281663465e-07 7.42910895496617e-07
2.530004 3.4916513286312045e-07 7.42910895496617e-07
2.5296698 3.494134603134365e-07 7.42910895496617e-07
2.5293353 3.4966196500527485e-07 7.42910895496617e-07
2.529001 3.499102924605264e-07 7.42910895496617e-07
2.5286667 3.5015862003401004e-07 7.42910895496617e-07
2.5283325 3.504069474946671e-07 7.42910895496617e-07
2.5279982 3.5065527506815074e-07 7.42910895496617e-07
2.5276642 3.50903425383426e-07 7.42910895496617e-07
2.52733 3.5115175295690966e-07 7.42910895496617e-07
2.526996 3.5139990327218504e-07 7.42910895496617e-07
2.5266619 3.51648053727314e-07 7.42910895496617e-07
2.5263278 3.5189620404799465e-07 7.42910895496617e-07
2.525994 3.521441773847689e-07 7.42910895496617e-07
2.52566 3.5239232771085505e-07 7.42910895496617e-07
2.5253263 3.526403010476293e-07 7.42910895496617e-07
2.5249925 3.528882742283337e-07 7.42910895496617e-07
2.5246587 3.531362475651079e-07 7.42910895496617e-07
2.5243251 3.53384043632863e-07 7.42910895496617e-07
2.5239913 3.5363201696963724e-07 7.42910895496617e-07
2.5236578 3.5387981303739243e-07 7.42910895496617e-07
2.5233243 3.541276092558119e-07 7.42910895496617e-07
2.5229907 3.5437540532897244e-07 7.42910895496617e-07
2.5226572 3.546232015473919e-07 7.42910895496617e-07
2.5223236 3.5487099762055245e-07 7.42910895496617e-07
2.5219903 3.5511861670440104e-07 7.42910895496617e-07
2.521657 3.553662356538015e-07 7.42910895496617e-07
2.5213237 3.556138547376501e-07 7.42910895496617e-07
2.5209904 3.558614736870505e-07 7.42910895496617e-07
2.520657 3.561090927708991e-07 7.42910895496617e-07
2.520324 3.5635653459751427e-07 7.42910895496617e-07
2.519991 3.5660397655170996e-07 7.42910895496617e-07
2.5196576 3.568515955079779e-07 7.42910895496617e-07
2.5193248 3.5709886032760453e-07 7.42910895496617e-07
2.5189917 3.573463021601177e-07 7.42910895496617e-07
2.5186586 3.575937441030135e-07 7.42910895496617e-07
2.5183258 3.5784100881225746e-07 7.42910895496617e-07
2.517993 3.5808827364171304e-07 7.42910895496617e-07
2.5176601 3.583355383612769e-07 7.42910895496617e-07
2.5173273 3.5858280319073247e-07 7.42910895496617e-07
2.5169945 3.588300679102963e-07 7.42910895496617e-07
2.516662 3.5907715560518097e-07 7.42910895496617e-07
2.5163293 3.593242432009848e-07 7.42910895496617e-07
2.5159967 3.595713308958694e-07 7.42910895496617e-07
2.515664 3.598184184916731e-07 7.42910895496617e-07
2.5153315 3.6006550618655776e-07 7.42910895496617e-07
2.5149992 3.6031241666941226e-07 7.42910895496617e-07
2.5146666 3.605595043642969e-07 7.42910895496617e-07
2.5143342 3.608064148471514e-07 7.42910895496617e-07
2.5140018 3.6105332540746516e-07 7.42910895496617e-07
2.5136695 3.6130023587950887e-07 7.42910895496617e-07
2.5133374 3.6154696932146787e-07 7.42910895496617e-07
2.513005 3.617938797989169e-07 7.42910895496617e-07
2.512673 3.62040613240876e-07 7.42910895496617e-07
2.5123408 3.6228734660537567e-07 7.42910895496617e-07
2.5120087 3.625340800473347e-07 7.42910895496617e-07
2.5116768 3.6278063626645285e-07 7.42910895496617e-07
2.5113447 3.6302736970841185e-07 7.42910895496617e-07
2.5110128 3.632739259275299e-07 7.42910895496617e-07
2.510681 3.635204822511342e-07 7.42910895496617e-07
2.510349 3.637670384756577e-07 7.42910895496617e-07
2.5100172 3.6401359479926204e-07 7.42910895496617e-07
2.5096853 3.6426015102378545e-07 7.42910895496617e-07
2.5093536 3.645065302241382e-07 7.42910895496617e-07
2.509022 3.6475290931358234e-07 7.42910895496617e-07
2.5086904 3.6499928851393503e-07 7.42910895496617e-07
2.5083587 3.652456676033791e-07 7.42910895496617e-07
2.508027 3.6549204680373186e-07 7.42910895496617e-07
2.5076957 3.657382487704399e-07 7.42910895496617e-07
2.5073643 3.659844508573312e-07 7.42910895496617e-07
2.5070329 3.6623065283433804e-07 7.42910895496617e-07
2.5067015 3.6647685492122933e-07 7.42910895496617e-07
2.50637 3.667230568982362e-07 7.42910895496617e-07
2.5060387 3.669692589851275e-07 7.42910895496617e-07
2.5057075 3.672152838167527e-07 7.42910895496617e-07
2.5053763 3.674613087852893e-07 7.42910895496617e-07
2.5050452 3.677073336223199e-07 7.42910895496617e-07
2.504714 3.679533585908565e-07 7.42910895496617e-07
2.5043828 3.6819938342788707e-07 7.42910895496617e-07
2.504052 3.6844523127806896e-07 7.42910895496617e-07
2.503721 3.686910789751233e-07 7.42910895496617e-07
2.50339 3.6893692682530516e-07 7.42910895496617e-07
2.5030591 3.691827745223594e-07 7.42910895496617e-07
2.5027282 3.694286223725413e-07 7.42910895496617e-07
2.5023975 3.6967429295664627e-07 7.42910895496617e-07
2.5020666 3.6992014080682816e-07 7.42910895496617e-07
2.501736 3.7016581139093306e-07 7.42910895496617e-07
2.5014052 3.7041148212276024e-07 7.42910895496617e-07
2.5010746 3.7065715271227054e-07 7.42910895496617e-07
2.500744 3.709026463095269e-07 7.42910895496617e-07
2.5004134 3.7114831688822645e-07 7.42910895496617e-07
2.500083 3.7139381048548275e-07 7.42910895496617e-07
2.4997525 3.7163930395123295e-07 7.42910895496617e-07
2.499422 3.718847975484893e-07 7.42910895496617e-07
2.4990916 3.7213029101423945e-07 7.42910895496617e-07
2.4987614 3.7237560748826537e-07 7.42910895496617e-07
2.4984312 3.726209238189151e-07 7.42910895496617e-07
2.498101 3.7286624029294094e-07 7.42910895496617e-07
2.4977708 3.731115566235907e-07 7.42910895496617e-07
2.4974406 3.7335687309761657e-07 7.42910895496617e-07
2.4971104 3.736021894282662e-07 7.42910895496617e-07
2.4967804 3.738473287839374e-07 7.42910895496617e-07
2.4964504 3.740924680070431e-07 7.42910895496617e-07
2.4961205 3.743376073627143e-07 7.42910895496617e-07
2.4957905 3.7458274658582e-07 7.42910895496617e-07
2.4954605 3.748278859414912e-07 7.42910895496617e-07
2.4951308 3.7507284801921536e-07 7.42910895496617e-07
2.4948008 3.7531798737488646e-07 7.42910895496617e-07
2.494471 3.755629494526106e-07 7.42910895496617e-07
2.4941413 3.75807911689927e-07 7.42910895496617e-07
2.4938116 3.760528737730565e-07 7.42910895496617e-07
2.493482 3.762976588920182e-07 7.42910895496617e-07
2.4931524 3.765426209805531e-07 7.42910895496617e-07
2.492823 3.767874060995148e-07 7.42910895496617e-07
2.4924934 3.7703219104266806e-07 7.42910895496617e-07
2.492164 3.7727697616162976e-07 7.42910895496617e-07
2.4918346 3.775215839918337e-07 7.42910895496617e-07
2.4915051 3.777663691107954e-07 7.42910895496617e-07
2.491176 3.780109769409993e-07 7.42910895496617e-07
2.4908466 3.782555849416063e-07 7.42910895496617e-07
2.4905174 3.7850019277721564e-07 7.42910895496617e-07
2.4901881 3.7874480077782264e-07 7.42910895496617e-07
2.489859 3.7898923145833387e-07 7.42910895496617e-07
2.4895298 3.7923383945894087e-07 7.42910895496617e-07
2.4892008 3.794782701394522e-07 7.42910895496617e-07
2.4888718 3.7972270102656265e-07 7.42910895496617e-07
2.4885428 3.7996713171733754e-07 7.42910895496617e-07
2.4882138 3.8021156260444794e-07 7.42910895496617e-07
2.487885 3.8045581617256425e-07 7.42910895496617e-07
2.4875562 3.8070006992995837e-07 7.42910895496617e-07
2.4872274 3.809443234921185e-07 7.42910895496617e-07
2.4868987 3.811885772495127e-07 7.42910895496617e-07
2.48657 3.8143283081167286e-07 7.42910895496617e-07
2.486241 3.8167708456906704e-07 7.42910895496617e-07
2.4859126 3.819211610182778e-07 7.42910895496617e-07
2.485584 3.821652376573173e-07 7.42910895496617e-07
2.4852555 3.8240931411193355e-07 7.42910895496617e-07
2.484927 3.82653390750973e-07 7.42910895496617e-07
2.4845984 3.828974672055892e-07 7.42910895496617e-07
2.48427 3.831413667100578e-07 7.42910895496617e-07
2.4839416 3.8338544315386325e-07 7.42910895496617e-07
2.4836133 3.8362934265833184e-07 7.42910895496617e-07
2.483285 3.838732419891879e-07 7.42910895496617e-07
2.482957 3.841169643753018e-07 7.42910895496617e-07
2.4826286 3.8436086371156336e-07 7.42910895496617e-07
2.4823005 3.8460458609767725e-07 7.42910895496617e-07
2.4819725 3.8484830828855703e-07 7.42910895496617e-07
2.4816444 3.850920306746709e-07 7.42910895496617e-07
2.4813163 3.853357528655507e-07 7.42910895496617e-07
2.4809883 3.855794752516646e-07 7.42910895496617e-07
2.4806604 3.85823020319914e-07 7.42910895496617e-07
2.4803324 3.8606674270602785e-07 7.42910895496617e-07
2.4800045 3.863102877742772e-07 7.42910895496617e-07
2.4796767 3.8655383304687693e-07 7.42910895496617e-07
2.4793491 3.867972009799906e-07 7.42910895496617e-07
2.4790213 3.870407462477533e-07 7.42910895496617e-07
2.4786937 3.87284114185704e-07 7.42910895496617e-07
2.478366 3.8752765944862963e-07 7.42910895496617e-07
2.4780383 3.877710273914175e-07 7.42910895496617e-07
2.477711 3.8801421841763356e-07 7.42910895496617e-07
2.4773834 3.8825758637123224e-07 7.42910895496617e-07
2.4770558 3.8850095451580303e-07 7.42910895496617e-07
2.4767284 3.887441453510469e-07 7.42910895496617e-07
2.476401 3.8898733636104686e-07 7.42910895496617e-07
2.4760737 3.8923052718548e-07 7.42910895496617e-07
2.4757464 3.8947371819547995e-07 7.42910895496617e-07
2.4754193 3.897167319069638e-07 7.42910895496617e-07
2.475092 3.899599229169637e-07 7.42910895496617e-07
2.4747648 3.9020293662844746e-07 7.42910895496617e-07
2.4744377 3.904459505200927e-07 7.42910895496617e-07
2.4741106 3.9068896423698183e-07 7.42910895496617e-07
2.4737837 3.9093180099405625e-07 7.42910895496617e-07
2.4734566 3.9117481469048164e-07 7.42910895496617e-07
2.4731297 3.9141765145238256e-07 7.42910895496617e-07
2.4728029 3.9166048804068503e-07 7.42910895496617e-07
2.472476 3.9190332480258595e-07 7.42910895496617e-07
2.4721491 3.921461613908885e-07 7.42910895496617e-07
2.4718225 3.9238882102961174e-07 7.42910895496617e-07
2.4714956 3.926316576184967e-07 7.42910895496617e-07
2.471169 3.928743172572199e-07 7.42910895496617e-07
2.4708424 3.931169767103691e-07 7.42910895496617e-07
2.4705157 3.933596363490923e-07 7.42910895496617e-07
2.470189 3.936022958022416e-07 7.42910895496617e-07
2.4698627 3.938447783226101e-07 7.42910895496617e-07
2.4695363 3.940872606682154e-07 7.42910895496617e-07
2.46921 3.9432974318858387e-07 7.42910895496617e-07
2.4688835 3.945722255341893e-07 7.42910895496617e-07
2.4685571 3.9481470805455777e-07 7.42910895496617e-07
2.4682307 3.950571904001631e-07 7.42910895496617e-07
2.4679046 3.952994957859607e-07 7.42910895496617e-07
2.4675784 3.955418010078059e-07 7.42910895496617e-07
2.4672523 3.957841063936035e-07 7.42910895496617e-07
2.466926 3.960264116154487e-07 7.42910895496617e-07
2.4666 3.962687170012463e-07 7.42910895496617e-07
2.466274 3.965108451101422e-07 7.42910895496617e-07
2.4659479 3.967531504911274e-07 7.42910895496617e-07
2.465622 3.969952786048356e-07 7.42910895496617e-07
2.465296 3.9723740685124994e-07 7.42910895496617e-07
2.46497 3.9747953495414756e-07 7.42910895496617e-07
2.4646444 3.9772148607739825e-07 7.42910895496617e-07
2.4643185 3.9796361418089223e-07 7.42910895496617e-07
2.4639928 3.98205565304143e-07 7.42910895496617e-07
2.4636672 3.9844751630430544e-07 7.42910895496617e-07
2.4633415 3.986894674275562e-07 7.42910895496617e-07
2.463016 3.98931241282337e-07 7.42910895496617e-07
2.4626904 3.9917319240558773e-07 7.42910895496617e-07
2.462365 3.994149662603685e-07 7.42910895496617e-07
2.4620395 3.996567402652645e-07 7.42910895496617e-07
2.461714 3.9989851412545075e-07 7.42910895496617e-07
2.4613886 4.0014028813034674e-07 7.42910895496617e-07
2.4610631 4.00382061990533e-07 7.42910895496617e-07
2.460738 4.0062365887707427e-07 7.42910895496617e-07
2.4604127 4.0086525559728423e-07 7.42910895496617e-07
2.4600875 4.011068524838255e-07 7.42910895496617e-07
2.4597623 4.013484492040354e-07 7.42910895496617e-07
2.4594371 4.015900460905767e-07 7.42910895496617e-07
2.4591122 4.0183146568824065e-07 7.42910895496617e-07
2.458787 4.0207306257478194e-07 7.42910895496617e-07
2.458462 4.023144821724459e-07 7.42910895496617e-07
2.458137 4.0255590194543084e-07 7.42910895496617e-07
2.457812 4.0279732155329844e-07 7.42910895496617e-07
2.4574873 4.030385641869177e-07 7.42910895496617e-07
2.4571624 4.032799837791798e-07 7.42910895496617e-07
2.4568377 4.03521226412799e-07 7.42910895496617e-07
2.456513 4.0376246890170137e-07 7.42910895496617e-07
2.4561882 4.0400371153532057e-07 7.42910895496617e-07
2.4558635 4.042449540242229e-07 7.42910895496617e-07
2.455539 4.0448601953469617e-07 7.42910895496617e-07
2.4552143 4.0472726203379526e-07 7.42910895496617e-07
2.4548898 4.0496832753947716e-07 7.42910895496617e-07
2.4545653 4.052093928979858e-07 7.42910895496617e-07
2.4542408 4.0545045840366773e-07 7.42910895496617e-07
2.4539165 4.056913466492271e-07 7.42910895496617e-07
2.453592 4.05932412154909e-07 7.42910895496617e-07
2.4532678 4.0617330040046833e-07 7.42910895496617e-07
2.4529436 4.0641418878779554e-07 7.42910895496617e-07
2.4526193 4.066550770387603e-07 7.42910895496617e-07
2.452295 4.068959654260875e-07 7.42910895496617e-07
2.451971 4.0713667652210205e-07 7.42910895496617e-07
2.4516468 4.0737756490942925e-07 7.42910895496617e-07
2.4513228 4.076182760054438e-07 7.42910895496617e-07
2.4509988 4.0785898727920057e-07 7.42910895496617e-07
2.4506748 4.080996983854048e-07 7.42910895496617e-07
2.450351 4.0834023253602607e-07 7.42910895496617e-07
2.450027 4.085809436428549e-07 7.42910895496617e-07
2.4497032 4.088214777934762e-07 7.42910895496617e-07
2.4493794 4.090620117644849e-07 7.42910895496617e-07
2.4490557 4.093025459151062e-07 7.42910895496617e-07
2.448732 4.095430798861149e-07 7.42910895496617e-07
2.4484081 4.097836140367361e-07 7.42910895496617e-07
2.4480846 4.1002397088524103e-07 7.42910895496617e-07
2.447761 4.102643279222848e-07 7.42910895496617e-07
2.4474375 4.105046847809724e-07 7.42910895496617e-07
2.447114 4.1074504181801615e-07 7.42910895496617e-07
2.4467905 4.1098539867670366e-07 7.42910895496617e-07
2.4464672 4.112255785791766e-07 7.42910895496617e-07
2.4461436 4.1146593542705335e-07 7.42910895496617e-07
2.4458203 4.1170611532952627e-07 7.42910895496617e-07
2.445497 4.1194629506445374e-07 7.42910895496617e-07
2.4451737 4.121864749669266e-07 7.42910895496617e-07
2.4448507 4.1242647757936437e-07 7.42910895496617e-07
2.4445274 4.126666574818373e-07 7.42910895496617e-07
2.4442043 4.129066600942751e-07 7.42910895496617e-07
2.4438813 4.131466628669473e-07 7.42910895496617e-07
2.4435582 4.133866654733444e-07 7.42910895496617e-07
2.4432352 4.136266682460166e-07 7.42910895496617e-07
2.4429123 4.1386649372993114e-07 7.42910895496617e-07
2.4425893 4.1410649650260335e-07 7.42910895496617e-07
2.4422665 4.143463219865178e-07 7.42910895496617e-07
2.4419436 4.1458614764560196e-07 7.42910895496617e-07
2.4416208 4.1482597313968856e-07 7.42910895496617e-07
2.4412982 4.150656216642018e-07 7.42910895496617e-07
2.4409754 4.153054471474776e-07 7.42910895496617e-07
2.4406528 4.1554509567199087e-07 7.42910895496617e-07
2.4403303 4.157847440423173e-07 7.42910895496617e-07
2.4400077 4.1602439256683057e-07 7.42910895496617e-07
2.439685 4.162640409371571e-07 7.42910895496617e-07
2.4393628 4.16503512338556e-07 7.42910895496617e-07
2.4390402 4.167431607095282e-07 7.42910895496617e-07
2.4387178 4.1698263211092715e-07 7.42910895496617e-07
2.4383955 4.172221033460369e-07 7.42910895496617e-07
2.4380732 4.174615747474359e-07 7.42910895496617e-07
2.437751 4.1770086886008404e-07 7.42910895496617e-07
2.4374287 4.1794034026148305e-07 7.42910895496617e-07
2.4371066 4.181796343741313e-07 7.42910895496617e-07
2.4367845 4.184189286619316e-07 7.42910895496617e-07
2.4364624 4.186582227847414e-07 7.42910895496617e-07
2.4361403 4.1889751707254177e-07 7.42910895496617e-07
2.4358182 4.191368111953515e-07 7.42910895496617e-07
2.4354963 4.193759283438284e-07 7.42910895496617e-07
2.4351745 4.196150453476305e-07 7.42910895496617e-07
2.4348524 4.1985433961446217e-07 7.42910895496617e-07
2.4345307 4.200932795094113e-07 7.42910895496617e-07
2.4342089 4.203323966531374e-07 7.42910895496617e-07
2.433887 4.2057151366169033e-07 7.42910895496617e-07
2.4335654 4.2081045368231264e-07 7.42910895496617e-07
2.4332438 4.2104939355563847e-07 7.42910895496617e-07
2.4329221 4.212883335762608e-07 7.42910895496617e-07
2.4326005 4.215272734495866e-07 7.42910895496617e-07
2.4322789 4.217662134702089e-07 7.42910895496617e-07
2.4319575 4.2200497622109433e-07 7.42910895496617e-07
2.431636 4.2224373912810745e-07 7.42910895496617e-07
2.4313145 4.2248267899260195e-07 7.42910895496617e-07
2.4309933 4.2272126479549353e-07 7.42910895496617e-07
2.430672 4.229600275152697e-07 7.42910895496617e-07
2.4303505 4.231987904527322e-07 7.42910895496617e-07
2.4300294 4.2343737602845353e-07 7.42910895496617e-07
2.4297082 4.236759618523033e-07 7.42910895496617e-07
2.429387 4.2391454743817196e-07 7.42910895496617e-07
2.429066 4.2415313326202173e-07 7.42910895496617e-07
2.4287448 4.243917188478905e-07 7.42910895496617e-07
2.428424 4.2463012755338557e-07 7.42910895496617e-07
2.4281027 4.2486871314465963e-07 7.42910895496617e-07
2.4277818 4.251071218501547e-07 7.42910895496617e-07
2.427461 4.253455302960472e-07 7.42910895496617e-07
2.42714 4.2558393900154226e-07 7.42910895496617e-07
2.4268193 4.258221703250153e-07 7.42910895496617e-07
2.4264984 4.260605790305104e-07 7.42910895496617e-07
2.4261777 4.262988103539835e-07 7.42910895496617e-07
2.425857 4.265370419458589e-07 7.42910895496617e-07
2.4255364 4.2677527327947235e-07 7.42910895496617e-07
2.4252157 4.2701350487134773e-07 7.42910895496617e-07
2.4248953 4.2725155905011657e-07 7.42910895496617e-07
2.4245746 4.274897906467234e-07 7.42910895496617e-07
2.4242542 4.277278448207608e-07 7.42910895496617e-07
2.4239337 4.279658993037444e-07 7.42910895496617e-07
2.4236133 4.2820395348791864e-07 7.42910895496617e-07
2.423293 4.284418308525475e-07 7.42910895496617e-07
2.4229727 4.286798850421273e-07 7.42910895496617e-07
2.4226525 4.289177624067561e-07 7.42910895496617e-07
2.4223323 4.2915563945095417e-07 7.42910895496617e-07
2.422012 4.2939351681558304e-07 7.42910895496617e-07
2.421692 4.2963139385978104e-07 7.42910895496617e-07
2.4213717 4.298692712244099e-07 7.42910895496617e-07
2.4210517 4.3010697114620975e-07 7.42910895496617e-07
2.4207318 4.303446713972083e-07 7.42910895496617e-07
2.4204118 4.30582371329138e-07 7.42910895496617e-07
2.4200919 4.3082007158013655e-07 7.42910895496617e-07
2.419772 4.3105777151206616e-07 7.42910895496617e-07
2.4194522 4.3129529462377294e-07 7.42910895496617e-07
2.4191322 4.3153299454017087e-07 7.42910895496617e-07
2.4188125 4.3177051765187765e-07 7.42910895496617e-07
2.4184928 4.3200804046476814e-07 7.42910895496617e-07
2.418173 4.322455635764749e-07 7.42910895496617e-07
2.4178536 4.324829092764161e-07 7.42910895496617e-07
2.4175339 4.327204323881229e-07 7.42910895496617e-07
2.4172144 4.3295777808806397e-07 7.42910895496617e-07
2.416895 4.331951240651999e-07 7.42910895496617e-07
2.4165754 4.3343246975433027e-07 7.42910895496617e-07
2.416256 4.3366981573146616e-07 7.42910895496617e-07
2.4159365 4.3390716142059656e-07 7.42910895496617e-07
2.4156172 4.3414433027466386e-07 7.42910895496617e-07
2.415298 4.3438149886096424e-07 7.42910895496617e-07
2.4149787 4.3461866771503154e-07 7.42910895496617e-07
2.4146595 4.348558363013318e-07 7.42910895496617e-07
2.4143403 4.350930051553991e-07 7.42910895496617e-07
2.4140213 4.353299965868971e-07 7.42910895496617e-07
2.413702 4.3556716544567476e-07 7.42910895496617e-07
2.413383 4.358041568724623e-07 7.42910895496617e-07
2.413064 4.360411486175956e-07 7.42910895496617e-07
2.412745 4.362781400544989e-07 7.42910895496617e-07
2.4124262 4.365149546812775e-07 7.42910895496617e-07
2.4121072 4.367519461235862e-07 7.42910895496617e-07
2.4117885 4.3698876075036483e-07 7.42910895496617e-07
2.4114697 4.372255750472919e-07 7.42910895496617e-07
2.411151 4.374623896740705e-07 7.42910895496617e-07
2.4108322 4.376992039709975e-07 7.42910895496617e-07
2.4105136 4.379358414747181e-07 7.42910895496617e-07
2.4101949 4.381726557723472e-07 7.42910895496617e-07
2.4098763 4.384092932760678e-07 7.42910895496617e-07
2.4095578 4.386459304701542e-07 7.42910895496617e-07
2.4092393 4.3888256797387477e-07 7.42910895496617e-07
2.4089208 4.391192051679612e-07 7.42910895496617e-07
2.4086025 4.3935566553241107e-07 7.42910895496617e-07
2.4082842 4.395921256074372e-07 7.42910895496617e-07
2.4079657 4.3982876309024183e-07 7.42910895496617e-07
2.4076474 4.40065223150463e-07 7.42910895496617e-07
2.4073293 4.40301506401258e-07 7.42910895496617e-07
2.407011 4.405379664769897e-07 7.42910895496617e-07
2.406693 4.407742497277847e-07 7.42910895496617e-07
2.4063747 4.410107098035164e-07 7.42910895496617e-07
2.4060566 4.4124699305431134e-07 7.42910895496617e-07
2.4057386 4.4148327598466143e-07 7.42910895496617e-07
2.4054205 4.4171955923545637e-07 7.42910895496617e-07
2.4051027 4.419556650434716e-07 7.42910895496617e-07
2.404785 4.4219177118060456e-07 7.42910895496617e-07
2.4044669 4.4242805410228167e-07 7.42910895496617e-07
2.404149 4.426641602394147e-07 7.42910895496617e-07
2.4038312 4.429002660575281e-07 7.42910895496617e-07
2.4035137 4.43136195055401e-07 7.42910895496617e-07
2.4031959 4.433723008673928e-07 7.42910895496617e-07
2.4028783 4.4360822986057644e-07 7.42910895496617e-07
2.4025607 4.4384415856430826e-07 7.42910895496617e-07
2.4022431 4.440800875574919e-07 7.42910895496617e-07
2.4019256 4.443160162612236e-07 7.42910895496617e-07
2.401608 4.445519452544072e-07 7.42910895496617e-07
2.4012907 4.4478769683581813e-07 7.42910895496617e-07
2.4009733 4.450234486991166e-07 7.42910895496617e-07
2.4006557 4.4525937741978415e-07 7.42910895496617e-07
2.4003384 4.4549512927839694e-07 7.42910895496617e-07
2.4000213 4.457307037360548e-07 7.42910895496617e-07
2.399704 4.459664555946676e-07 7.42910895496617e-07
2.399387 4.462020300523255e-07 7.42910895496617e-07
2.3990695 4.464377819109382e-07 7.42910895496617e-07
2.3987525 4.4667335636859614e-07 7.42910895496617e-07
2.3984356 4.4690875397428684e-07 7.42910895496617e-07
2.3981185 4.471443284359002e-07 7.42910895496617e-07
2.3978014 4.473799031761618e-07 7.42910895496617e-07
2.3974845 4.4761530049384687e-07 7.42910895496617e-07
2.3971677 4.4785069812043244e-07 7.42910895496617e-07
2.3968508 4.480860954482017e-07 7.42910895496617e-07
2.396534 4.483214930747873e-07 7.42910895496617e-07
2.396217 4.4855689040255647e-07 7.42910895496617e-07
2.3959005 4.487921109061121e-07 7.42910895496617e-07
2.3955839 4.4902733109858023e-07 7.42910895496617e-07
2.395267 4.4926272873203164e-07 7.42910895496617e-07
2.3949506 4.494977718039508e-07 7.42910895496617e-07
2.394634 4.4973299230970234e-07 7.42910895496617e-07
2.3943174 4.4996821249997467e-07 7.42910895496617e-07
2.394001 4.502032558826998e-07 7.42910895496617e-07
2.3936846 4.504382989700998e-07 7.42910895496617e-07
2.393368 4.5067351946650806e-07 7.42910895496617e-07
2.3930519 4.5090838544956477e-07 7.42910895496617e-07
2.3927355 4.5114342880206407e-07 7.42910895496617e-07
2.392419 4.513784719196898e-07 7.42910895496617e-07
2.392103 4.516133381376183e-07 7.42910895496617e-07
2.3917868 4.51848204131484e-07 7.42910895496617e-07
2.3914707 4.5208307034941245e-07 7.42910895496617e-07
2.3911545 4.5231793634327815e-07 7.42910895496617e-07
2.3908384 4.525528025612066e-07 7.42910895496617e-07
2.3905225 4.527874914327938e-07 7.42910895496617e-07
2.3902063 4.530223576507222e-07 7.42910895496617e-07
2.3898904 4.532570465223093e-07 7.42910895496617e-07
2.3895745 4.534917356103315e-07 7.42910895496617e-07
2.3892589 4.5372624735350096e-07 7.42910895496617e-07
2.388943 4.539609364415232e-07 7.42910895496617e-07
2.388627 4.5419562530696415e-07 7.42910895496617e-07
2.3883114 4.544301372719706e-07 7.42910895496617e-07
2.3879957 4.546646490345287e-07 7.42910895496617e-07
2.38768 4.548991609995351e-07 7.42910895496617e-07
2.3873644 4.551336727620932e-07 7.42910895496617e-07
2.387049 4.5536800758787115e-07 7.42910895496617e-07
2.3867335 4.5560234223132676e-07 7.42910895496617e-07
2.3864179 4.5583685417080187e-07 7.42910895496617e-07
2.3861024 4.560711888041945e-07 7.42910895496617e-07
2.385787 4.5630552362997244e-07 7.42910895496617e-07
2.3854718 4.5653968115117054e-07 7.42910895496617e-07
2.3851564 4.5677401597694846e-07 7.42910895496617e-07
2.3848412 4.5700817349814667e-07 7.42910895496617e-07
2.384526 4.572423311940078e-07 7.42910895496617e-07
2.3842108 4.5747648870904917e-07 7.42910895496617e-07
2.3838956 4.577106464049103e-07 7.42910895496617e-07
2.3835804 4.5794480391995167e-07 7.42910895496617e-07
2.3832655 4.581787844974581e-07 7.42910895496617e-07
2.3829503 4.584129420086038e-07 7.42910895496617e-07
2.3826354 4.5864692259076075e-07 7.42910895496617e-07
2.3823204 4.588809029936078e-07 7.42910895496617e-07
2.3820057 4.591147064365468e-07 7.42910895496617e-07
2.3816907 4.5934868682393594e-07 7.42910895496617e-07
2.381376 4.5958249026687496e-07 7.42910895496617e-07
2.381061 4.598164706542642e-07 7.42910895496617e-07
2.3807464 4.600502740972032e-07 7.42910895496617e-07
2.3804317 4.60284077380937e-07 7.42910895496617e-07
2.3801172 4.605177037008778e-07 7.42910895496617e-07
2.3798025 4.607515069853736e-07 7.42910895496617e-07
2.379488 4.6098513330531443e-07 7.42910895496617e-07
2.3791735 4.612187594537155e-07 7.42910895496617e-07
2.378859 4.614523857736564e-07 7.42910895496617e-07
2.3785446 4.6168601192205744e-07 7.42910895496617e-07
2.37823 4.6191963824199827e-07 7.42910895496617e-07
2.3779159 4.6215308726817007e-07 7.42910895496617e-07
2.3776014 4.623867135881109e-07 7.42910895496617e-07
2.3772871 4.626201626142827e-07 7.42910895496617e-07
2.376973 4.628536118205088e-07 7.42910895496617e-07
2.3766587 4.630870608567259e-07 7.42910895496617e-07
2.3763447 4.633203329237447e-07 7.42910895496617e-07
2.3760304 4.635537819445145e-07 7.42910895496617e-07
2.3757164 4.637870540115333e-07 7.42910895496617e-07
2.3754025 4.6402032592862685e-07 7.42910895496617e-07
2.3750885 4.6425359799564564e-07 7.42910895496617e-07
2.3747745 4.6448686991273917e-07 7.42910895496617e-07
2.3744607 4.6471996486140325e-07 7.42910895496617e-07
2.3741467 4.649532367746363e-07 7.42910895496617e-07
2.373833 4.651863317279333e-07 7.42910895496617e-07
2.3735192 4.654194265004176e-07 7.42910895496617e-07
2.3732054 4.6565252145371466e-07 7.42910895496617e-07
2.3728917 4.6588561622619886e-07 7.42910895496617e-07
2.3725781 4.661185340565118e-07 7.42910895496617e-07
2.3722644 4.6635162882977197e-07 7.42910895496617e-07
2.3719509 4.665845466600849e-07 7.42910895496617e-07
2.3716373 4.668174643296546e-07 7.42910895496617e-07
2.3713238 4.6705038215996757e-07 7.42910895496617e-07
2.3710105 4.672831226749038e-07 7.42910895496617e-07
2.370697 4.6751604050521675e-07 7.42910895496617e-07
2.3703837 4.6774878102015305e-07 7.42910895496617e-07
2.3700705 4.6798152173673713e-07 7.42910895496617e-07
2.3697572 4.682142622617047e-07 7.42910895496617e-07
2.369444 4.684470029782888e-07 7.42910895496617e-07
2.3691306 4.686797435032563e-07 7.42910895496617e-07
2.3688176 4.689123070968634e-07 7.42910895496617e-07
2.3685045 4.69144870486477e-07 7.42910895496617e-07
2.3681912 4.693776112100325e-07 7.42910895496617e-07
2.3678784 4.6960999747893887e-07 7.42910895496617e-07
2.3675654 4.6984256107490027e-07 7.42910895496617e-07
2.3672523 4.700751244621595e-07 7.42910895496617e-07
2.3669395 4.703075109351473e-07 7.42910895496617e-07
2.3666267 4.7053989721948156e-07 7.42910895496617e-07
2.3663137 4.707724608062052e-07 7.42910895496617e-07
2.3660011 4.7100466998603774e-07 7.42910895496617e-07
2.3656883 4.71237056428958e-07 7.42910895496617e-07
2.3653755 4.714694427433598e-07 7.42910895496617e-07
2.365063 4.7170165204709385e-07 7.42910895496617e-07
2.3647504 4.7193386124235084e-07 7.42910895496617e-07
2.3644378 4.721660705460849e-07 7.42910895496617e-07
2.3641253 4.723982797413418e-07 7.42910895496617e-07
2.3638127 4.7263048904507586e-07 7.42910895496617e-07
2.3635004 4.728625211181599e-07 7.42910895496617e-07
2.3631878 4.7309473042189394e-07 7.42910895496617e-07
2.3628755 4.7332676249497797e-07 7.42910895496617e-07
2.3625631 4.73558794668753e-07 7.42910895496617e-07
2.3622508 4.7379082673563794e-07 7.42910895496617e-07
2.3619387 4.7402268179105825e-07 7.42910895496617e-07
2.3616264 4.7425471385413214e-07 7.42910895496617e-07
2.3613143 4.7448656891416073e-07 7.42910895496617e-07
2.3610022 4.747184238688935e-07 7.42910895496617e-07
2.36069 4.7495027892892214e-07 7.42910895496617e-07
2.360378 4.7518213388365495e-07 7.42910895496617e-07
2.3600662 4.7541381180450787e-07 7.42910895496617e-07
2.359754 4.7564566674382506e-07 7.42910895496617e-07
2.3594422 4.7587734466467803e-07 7.42910895496617e-07
2.3591304 4.7610902250025543e-07 7.42910895496617e-07
2.3588185 4.763407004211084e-07 7.42910895496617e-07
2.3585067 4.765723782566859e-07 7.42910895496617e-07
2.358195 4.768038790591841e-07 7.42910895496617e-07
2.3578832 4.770355568909645e-07 7.42910895496617e-07
2.3575716 4.77267057698064e-07 7.42910895496617e-07
2.35726 4.774985583890639e-07 7.42910895496617e-07
2.3569484 4.777300591961634e-07 7.42910895496617e-07
2.3566368 4.779615598871633e-07 7.42910895496617e-07
2.3563254 4.781928835713103e-07 7.42910895496617e-07
2.3560138 4.78424384263118e-07 7.42910895496617e-07
2.3557024 4.786557079472649e-07 7.42910895496617e-07
2.355391 4.788870315353187e-07 7.42910895496617e-07
2.3550797 4.791183552194657e-07 7.42910895496617e-07
2.3547685 4.793495016529493e-07 7.42910895496617e-07
2.3544571 4.795808253370964e-07 7.42910895496617e-07
2.354146 4.798119717705799e-07 7.42910895496617e-07
2.3538349 4.800431183409665e-07 7.42910895496617e-07
2.3535237 4.802742647844498e-07 7.42910895496617e-07
2.3532126 4.805054113548363e-07 7.42910895496617e-07
2.3529015 4.807365577983196e-07 7.42910895496617e-07
2.3525906 4.809675272457608e-07 7.42910895496617e-07
2.3522797 4.811984965538584e-07 7.42910895496617e-07
2.3519688 4.814294660012996e-07 7.42910895496617e-07
2.3516579 4.816604353093973e-07 7.42910895496617e-07
2.351347 4.818914047568385e-07 7.42910895496617e-07
2.351036 4.821223740649362e-07 7.42910895496617e-07
2.3507254 4.823531663894353e-07 7.42910895496617e-07
2.3504148 4.825839585945763e-07 7.42910895496617e-07
2.3501039 4.82814928032843e-07 7.42910895496617e-07
2.3497934 4.830455431242164e-07 7.42910895496617e-07
2.3494828 4.832763354233287e-07 7.42910895496617e-07
2.349172 4.835071276538566e-07 7.42910895496617e-07
2.3488617 4.837377428138144e-07 7.42910895496617e-07
2.3485513 4.839683579251658e-07 7.42910895496617e-07
2.3482409 4.841989730851235e-07 7.42910895496617e-07
2.3479304 4.84429588196475e-07 7.42910895496617e-07
2.34762 4.846602033564326e-07 7.42910895496617e-07
2.3473098 4.848906413456744e-07 7.42910895496617e-07
2.3469994 4.85121256505632e-07 7.42910895496617e-07
2.3466892 4.85351694494874e-07 7.42910895496617e-07
2.346379 4.855821325248409e-07 7.42910895496617e-07
2.3460689 4.858125705078522e-07 7.42910895496617e-07
2.3457587 4.860430085378192e-07 7.42910895496617e-07
2.3454487 4.862732693987278e-07 7.42910895496617e-07
2.3451388 4.865035303149166e-07 7.42910895496617e-07
2.3448286 4.867339682896033e-07 7.42910895496617e-07
2.344519 4.86964052096589e-07 7.42910895496617e-07
2.344209 4.87194312922155e-07 7.42910895496617e-07
2.343899 4.874245738682847e-07 7.42910895496617e-07
2.3435893 4.876546575547066e-07 7.42910895496617e-07
2.3432794 4.878849185008363e-07 7.42910895496617e-07
2.3429697 4.881150021872583e-07 7.42910895496617e-07
2.34266 4.883450860196064e-07 7.42910895496617e-07
2.3423502 4.885751697160068e-07 7.42910895496617e-07
2.3420408 4.888050764300003e-07 7.42910895496617e-07
2.341731 4.890351601226668e-07 7.42910895496617e-07
2.3414216 4.892650668412299e-07 7.42910895496617e-07
2.3411121 4.894949733930844e-07 7.42910895496617e-07
2.3408027 4.897248801116475e-07 7.42910895496617e-07
2.3404932 4.89954786663502e-07 7.42910895496617e-07
2.340184 4.901845162591444e-07 7.42910895496617e-07
2.3398745 4.904144228118381e-07 7.42910895496617e-07
2.3395653 4.906441524074804e-07 7.42910895496617e-07
2.339256 4.90873881856357e-07 7.42910895496617e-07
2.3389468 4.911036114519992e-07 7.42910895496617e-07
2.3386376 4.91333340900876e-07 7.42910895496617e-07
2.3383286 4.915628933619473e-07 7.42910895496617e-07
2.3380196 4.917924456870639e-07 7.42910895496617e-07
2.3377104 4.920221752619275e-07 7.42910895496617e-07
2.3374014 4.922517275862012e-07 7.42910895496617e-07
2.3370924 4.924812800427101e-07 7.42910895496617e-07
2.3367836 4.927106552503217e-07 7.42910895496617e-07
2.3364747 4.929402077068305e-07 7.42910895496617e-07
2.336166 4.931695829144422e-07 7.42910895496617e-07
2.3358572 4.933989582409393e-07 7.42910895496617e-07
2.3355484 4.936283334422992e-07 7.42910895496617e-07
2.3352396 4.938577087687962e-07 7.42910895496617e-07
2.334931 4.940870839701561e-07 7.42910895496617e-07
2.3346224 4.943162821737429e-07 7.42910895496617e-07
2.3343136 4.945456573759527e-07 7.42910895496617e-07
2.334005 4.947748555795395e-07 7.42910895496617e-07
2.3336966 4.950040536779111e-07 7.42910895496617e-07
2.333388 4.952332518814978e-07 7.42910895496617e-07
2.3330798 4.954622728162797e-07 7.42910895496617e-07
2.3327713 4.956914710244184e-07 7.42910895496617e-07
2.332463 4.959204919546484e-07 7.42910895496617e-07
2.3321548 4.961495130535363e-07 7.42910895496617e-07
2.3318465 4.963785339982756e-07 7.42910895496617e-07
2.3315382 4.966075550971637e-07 7.42910895496617e-07
2.3312302 4.968363989198567e-07 7.42910895496617e-07
2.330922 4.970654200187447e-07 7.42910895496617e-07
2.3306139 4.972942638414377e-07 7.42910895496617e-07
2.3303058 4.975231078103033e-07 7.42910895496617e-07
2.3299978 4.977519516267341e-07 7.42910895496617e-07
2.3296897 4.979807955955997e-07 7.42910895496617e-07
2.3293817 4.982096394120304e-07 7.42910895496617e-07
2.329074 4.984383062534514e-07 7.42910895496617e-07
2.328766 4.986669729714281e-07 7.42910895496617e-07
2.3284583 4.988956398128491e-07 7.42910895496617e-07
2.3281505 4.991243065308258e-07 7.42910895496617e-07
2.3278427 4.993529733722468e-07 7.42910895496617e-07
2.3275352 4.99581462935759e-07 7.42910895496617e-07
2.3272274 4.9981012977718e-07 7.42910895496617e-07
2.3269198 5.00038619340692e-07 7.42910895496617e-07
2.3266122 5.002671090682998e-07 7.42910895496617e-07
2.3263047 5.004955986417587e-07 7.42910895496617e-07
2.325997 5.007240883693665e-07 7.42910895496617e-07
2.3256898 5.009524008208003e-07 7.42910895496617e-07
2.3253822 5.011808905484081e-07 7.42910895496617e-07
2.325075 5.014092029998418e-07 7.42910895496617e-07
2.3247676 5.016375155974166e-07 7.42910895496617e-07
2.3244603 5.018658280425774e-07 7.42910895496617e-07
2.3241532 5.020939635172632e-07 7.42910895496617e-07
2.3238459 5.023222759632952e-07 7.42910895496617e-07
2.3235388 5.025504114379808e-07 7.42910895496617e-07
2.3232317 5.027785467801321e-07 7.42910895496617e-07
2.3229246 5.030066822548178e-07 7.42910895496617e-07
2.3226175 5.032348175969694e-07 7.42910895496617e-07
2.3223104 5.034629530716551e-07 7.42910895496617e-07
2.3220036 5.036909112593631e-07 7.42910895496617e-07
2.3216965 5.039190467340487e-07 7.42910895496617e-07
2.3213897 5.041470049217567e-07 7.42910895496617e-07
2.3210828 5.043749632826186e-07 7.42910895496617e-07
2.320776 5.046029214802627e-07 7.42910895496617e-07
2.3204694 5.048307027182424e-07 7.42910895496617e-07
2.3201625 5.050586609167648e-07 7.42910895496617e-07
2.319856 5.052864421547446e-07 7.42910895496617e-07
2.3195493 5.055142232169399e-07 7.42910895496617e-07
2.3192427 5.057420044549196e-07 7.42910895496617e-07
2.318936 5.05969785517115e-07 7.42910895496617e-07
2.3186295 5.061975667550947e-07 7.42910895496617e-07
2.3183231 5.06425170695293e-07 7.42910895496617e-07
2.3180168 5.066527748194419e-07 7.42910895496617e-07
2.3177102 5.068805558734711e-07 7.42910895496617e-07
2.317404 5.071079828837892e-07 7.42910895496617e-07
2.3170977 5.073355867933253e-07 7.42910895496617e-07
2.3167913 5.075631909427345e-07 7.42910895496617e-07
2.3164852 5.077906177131794e-07 7.42910895496617e-07
2.3161788 5.080182218625887e-07 7.42910895496617e-07
2.3158727 5.082456486330335e-07 7.42910895496617e-07
2.3155665 5.084730756686084e-07 7.42910895496617e-07
2.3152606 5.08700325326996e-07 7.42910895496617e-07
2.3149545 5.08927752362571e-07 7.42910895496617e-07
2.3146486 5.091550020209586e-07 7.42910895496617e-07
2.3143425 5.093824290565336e-07 7.42910895496617e-07
2.3140366 5.096096787149211e-07 7.42910895496617e-07
2.3137307 5.09836928620442e-07 7.42910895496617e-07
2.313425 5.100640011415331e-07 7.42910895496617e-07
2.3131192 5.102912510515673e-07 7.42910895496617e-07
2.3128135 5.105183235681451e-07 7.42910895496617e-07
2.3125076 5.107455734826926e-07 7.42910895496617e-07
2.312202 5.109726459947572e-07 7.42910895496617e-07
2.3118963 5.111997187999765e-07 7.42910895496617e-07
2.311591 5.114266141720719e-07 7.42910895496617e-07
2.3112853 5.116536869772911e-07 7.42910895496617e-07
2.3109798 5.118805823493865e-07 7.42910895496617e-07
2.3106744 5.121074780407608e-07 7.42910895496617e-07
2.310369 5.123343734227713e-07 7.42910895496617e-07
2.3100636 5.125612691141456e-07 7.42910895496617e-07
2.3097582 5.127881644961562e-07 7.42910895496617e-07
2.3094528 5.130150601875306e-07 7.42910895496617e-07
2.3091476 5.132417784385666e-07 7.42910895496617e-07
2.3088424 5.134684970043826e-07 7.42910895496617e-07
2.3085372 5.136952152536205e-07 7.42910895496617e-07
2.308232 5.139219338194365e-07 7.42910895496617e-07
2.307927 5.141486520686743e-07 7.42910895496617e-07
2.307622 5.143751935116328e-07 7.42910895496617e-07
2.3073168 5.146019117617732e-07 7.42910895496617e-07
2.3070118 5.148284532047318e-07 7.42910895496617e-07
2.306707 5.150549943509285e-07 7.42910895496617e-07
2.306402 5.152815357938869e-07 7.42910895496617e-07
2.3060973 5.155078997767051e-07 7.42910895496617e-07
2.3057923 5.157344412241628e-07 7.42910895496617e-07
2.3054876 5.159608052024819e-07 7.42910895496617e-07
2.305183 5.161871695405833e-07 7.42910895496617e-07
2.3048782 5.16413533533306e-07 7.42910895496617e-07
2.3045735 5.166398978714074e-07 7.42910895496617e-07
2.3042688 5.168662618641302e-07 7.42910895496617e-07
2.3039644 5.170924490793813e-07 7.42910895496617e-07
2.3036597 5.173188130730137e-07 7.42910895496617e-07
2.3033552 5.175450002882647e-07 7.42910895496617e-07
2.3030508 5.177711871455068e-07 7.42910895496617e-07
2.3027463 5.179973743607579e-07 7.42910895496617e-07
2.302442 5.182233840960664e-07 7.42910895496617e-07
2.3021376 5.184495713113176e-07 7.42910895496617e-07
2.3018334 5.18675581046626e-07 7.42910895496617e-07
2.3015292 5.189015911480145e-07 7.42910895496617e-07
2.301225 5.191276008932206e-07 7.42910895496617e-07
2.3009207 5.193536109946091e-07 7.42910895496617e-07
2.3006165 5.19579620739815e-07 7.42910895496617e-07
2.3003125 5.198054537021441e-07 7.42910895496617e-07
2.3000085 5.200312863280787e-07 7.42910895496617e-07
2.2997043 5.202572964042738e-07 7.42910895496617e-07
2.2994006 5.204829519073685e-07 7.42910895496617e-07
2.2990966 5.207087848652107e-07 7.42910895496617e-07
2.2987926 5.209346174956323e-07 7.42910895496617e-07
2.2984889 5.211602733306346e-07 7.42910895496617e-07
2.2981849 5.213861059619763e-07 7.42910895496617e-07
2.2978811 5.216117617969786e-07 7.42910895496617e-07
2.2975774 5.21837417291909e-07 7.42910895496617e-07
2.2972736 5.220630731269112e-07 7.42910895496617e-07
2.2969701 5.222885514909657e-07 7.42910895496617e-07
2.2966664 5.225142073304496e-07 7.42910895496617e-07
2.2963629 5.227396856900226e-07 7.42910895496617e-07
2.2960594 5.22965164420115e-07 7.42910895496617e-07
2.2957559 5.231906427940567e-07 7.42910895496617e-07
2.2954524 5.23416121524149e-07 7.42910895496617e-07
2.295149 5.236414227437528e-07 7.42910895496617e-07
2.2948456 5.238669014738451e-07 7.42910895496617e-07
2.2945423 5.240922026934489e-07 7.42910895496617e-07
2.294239 5.243175043096646e-07 7.42910895496617e-07
2.2939358 5.245428055391519e-07 7.42910895496617e-07
2.2936325 5.247681071553676e-07 7.42910895496617e-07
2.2933295 5.249932312629564e-07 7.42910895496617e-07
2.2930262 5.252185328791721e-07 7.42910895496617e-07
2.2927232 5.254436569867608e-07 7.42910895496617e-07
2.2924201 5.256687814728802e-07 7.42910895496617e-07
2.292117 5.258939055741328e-07 7.42910895496617e-07
2.291814 5.261190300602522e-07 7.42910895496617e-07
2.2915113 5.263439770396134e-07 7.42910895496617e-07
2.2912083 5.265691015257328e-07 7.42910895496617e-07
2.2909055 5.267940485050941e-07 7.42910895496617e-07
2.2906027 5.270189958773298e-07 7.42910895496617e-07
2.2903 5.272439428665675e-07 7.42910895496617e-07
2.289997 5.274688902388032e-07 7.42910895496617e-07
2.2896945 5.27693660073724e-07 7.42910895496617e-07
2.2893918 5.279186074459597e-07 7.42910895496617e-07
2.2890892 5.281433772808806e-07 7.42910895496617e-07
2.2887866 5.283681475392291e-07 7.42910895496617e-07
2.288484 5.28592917384023e-07 7.42910895496617e-07
2.2881815 5.288176876423715e-07 7.42910895496617e-07
2.2878792 5.290422803563599e-07 7.42910895496617e-07
2.2875767 5.292670506191725e-07 7.42910895496617e-07
2.2872744 5.294916433286969e-07 7.42910895496617e-07
2.286972 5.297162364658667e-07 7.42910895496617e-07
2.2866697 5.299408291735083e-07 7.42910895496617e-07
2.2863674 5.301654223106781e-07 7.42910895496617e-07
2.2860653 5.303898378964493e-07 7.42910895496617e-07
2.285763 5.306144310336192e-07 7.42910895496617e-07
2.285461 5.308388466193903e-07 7.42910895496617e-07
2.2851589 5.310632626426658e-07 7.42910895496617e-07
2.2848568 5.31287678238303e-07 7.42910895496617e-07
2.2845547 5.315120942615785e-07 7.42910895496617e-07
2.284253 5.317363327029201e-07 7.42910895496617e-07
2.2839508 5.319607487261957e-07 7.42910895496617e-07
2.283649 5.321849871675372e-07 7.42910895496617e-07
2.2833471 5.32409226076915e-07 7.42910895496617e-07
2.2830453 5.326334645281189e-07 7.42910895496617e-07
2.2827435 5.328577034374968e-07 7.42910895496617e-07
2.2824419 5.330817647668444e-07 7.42910895496617e-07
2.28214 5.333060036762223e-07 7.42910895496617e-07
2.2818384 5.335300650055698e-07 7.42910895496617e-07
2.2815368 5.337541267848304e-07 7.42910895496617e-07
2.2812352 5.339781881078207e-07 7.42910895496617e-07
2.2809339 5.342020727642764e-07 7.42910895496617e-07
2.2806323 5.344261340882221e-07 7.42910895496617e-07
2.280331 5.346500187446779e-07 7.42910895496617e-07
2.2800293 5.348740800686237e-07 7.42910895496617e-07
2.279728 5.350979647250795e-07 7.42910895496617e-07
2.2794266 5.353218489449758e-07 7.42910895496617e-07
2.2791255 5.355455564579679e-07 7.42910895496617e-07
2.278824 5.357694406581606e-07 7.42910895496617e-07
2.278523 5.359931481711526e-07 7.42910895496617e-07
2.2782218 5.362168552761817e-07 7.42910895496617e-07
2.2779207 5.364405627891736e-07 7.42910895496617e-07
2.2776196 5.366642698942028e-07 7.42910895496617e-07
2.2773185 5.368879774071948e-07 7.42910895496617e-07
2.2770174 5.371116845122238e-07 7.42910895496617e-07
2.2767165 5.373352149024183e-07 7.42910895496617e-07
2.2764156 5.37558744871914e-07 7.42910895496617e-07
2.2761147 5.377822752621083e-07 7.42910895496617e-07
2.2758138 5.380058052316041e-07 7.42910895496617e-07
2.275513 5.382293356217984e-07 7.42910895496617e-07
2.2752123 5.384526884694661e-07 7.42910895496617e-07
2.2749114 5.386762188552212e-07 7.42910895496617e-07
2.2746108 5.388995717073281e-07 7.42910895496617e-07
2.27431 5.391229249791677e-07 7.42910895496617e-07
2.2740095 5.393462778411195e-07 7.42910895496617e-07
2.2737088 5.395696311129592e-07 7.42910895496617e-07
2.2734084 5.397928068117857e-07 7.42910895496617e-07
2.2731078 5.400161600836255e-07 7.42910895496617e-07
2.2728074 5.402393357824521e-07 7.42910895496617e-07
2.272507 5.404625119448089e-07 7.42910895496617e-07
2.2722065 5.406856876579125e-07 7.42910895496617e-07
2.2719061 5.409088638202694e-07 7.42910895496617e-07
2.271606 5.41131862411559e-07 7.42910895496617e-07
2.2713058 5.413548614437774e-07 7.42910895496617e-07
2.2710054 5.415780371652055e-07 7.42910895496617e-07
2.2707052 5.418010361974238e-07 7.42910895496617e-07
2.270405 5.42024034782335e-07 7.42910895496617e-07
2.2701051 5.422468566917697e-07 7.42910895496617e-07
2.269805 5.424698552688e-07 7.42910895496617e-07
2.269505 5.426926771826635e-07 7.42910895496617e-07
2.2692049 5.429156757552648e-07 7.42910895496617e-07
2.268905 5.431384976735572e-07 7.42910895496617e-07
2.2686052 5.433611419922634e-07 7.42910895496617e-07
2.2683053 5.435839639061306e-07 7.42910895496617e-07
2.2680054 5.438067853834942e-07 7.42910895496617e-07
2.2677057 5.44029430158365e-07 7.42910895496617e-07
2.267406 5.442520745163941e-07 7.42910895496617e-07
2.2671063 5.444747192912649e-07 7.42910895496617e-07
2.2668066 5.446973636492939e-07 7.42910895496617e-07
2.266507 5.449200084241648e-07 7.42910895496617e-07
2.2662072 5.451426527821937e-07 7.42910895496617e-07
2.2659078 5.453651204342881e-07 7.42910895496617e-07
2.2656083 5.455875876567627e-07 7.42910895496617e-07
2.2653089 5.45810055308857e-07 7.42910895496617e-07
2.2650094 5.460325225313316e-07 7.42910895496617e-07
2.26471 5.462549901834259e-07 7.42910895496617e-07
2.2644107 5.464772802841146e-07 7.42910895496617e-07
2.2641113 5.466997479317906e-07 7.42910895496617e-07
2.263812 5.469220380368976e-07 7.42910895496617e-07
2.2635128 5.471443285706372e-07 7.42910895496617e-07
2.2632136 5.473666186855679e-07 7.42910895496617e-07
2.2629144 5.475889092193075e-07 7.42910895496617e-07
2.2626154 5.478110221800268e-07 7.42910895496617e-07
2.2623162 5.480333127137665e-07 7.42910895496617e-07
2.2620173 5.48255425674486e-07 7.42910895496617e-07
2.2617183 5.484775390942856e-07 7.42910895496617e-07
2.2614193 5.486996520648252e-07 7.42910895496617e-07
2.2611203 5.489217654846249e-07 7.42910895496617e-07
2.2608216 5.491437013333928e-07 7.42910895496617e-07
2.2605226 5.493658147531925e-07 7.42910895496617e-07
2.2602239 5.495877506019602e-07 7.42910895496617e-07
2.2599251 5.498096868916001e-07 7.42910895496617e-07
2.2596264 5.500316227339685e-07 7.42910895496617e-07
2.2593277 5.502535590236084e-07 7.42910895496617e-07
2.2590292 5.50475317744212e-07 7.42910895496617e-07
2.2587304 5.506972540294443e-07 7.42910895496617e-07
2.258432 5.509190127544555e-07 7.42910895496617e-07
2.2581334 5.511407719257407e-07 7.42910895496617e-07
2.257835 5.51362530660565e-07 7.42910895496617e-07
2.2575364 5.515842898318503e-07 7.42910895496617e-07
2.2572381 5.518058714124846e-07 7.42910895496617e-07
2.2569396 5.520276305793657e-07 7.42910895496617e-07
2.2566414 5.522492121644043e-07 7.42910895496617e-07
2.2563431 5.524707942173349e-07 7.42910895496617e-07
2.2560449 5.526923758121829e-07 7.42910895496617e-07
2.2557466 5.529139578651136e-07 7.42910895496617e-07
2.2554486 5.531353623382109e-07 7.42910895496617e-07
2.2551503 5.533569443911415e-07 7.42910895496617e-07
2.2548523 5.535783488642388e-07 7.42910895496617e-07
2.2545543 5.537997537869991e-07 7.42910895496617e-07
2.2542562 5.540211582536865e-07 7.42910895496617e-07
2.2539582 5.542425631764469e-07 7.42910895496617e-07
2.2536604 5.544637905213905e-07 7.42910895496617e-07
2.2533624 5.546851954397537e-07 7.42910895496617e-07
2.2530646 5.549064227890945e-07 7.42910895496617e-07
2.2527668 5.551276505935002e-07 7.42910895496617e-07
2.252469 5.553488779526435e-07 7.42910895496617e-07
2.2521713 5.555701057570493e-07 7.42910895496617e-07
2.2518737 5.557911559532363e-07 7.42910895496617e-07
2.251576 5.56012383757642e-07 7.42910895496617e-07
2.2512784 5.562334339538292e-07 7.42910895496617e-07
2.2509809 5.564544846486674e-07 7.42910895496617e-07
2.2506833 5.566755348590472e-07 7.42910895496617e-07
2.2503858 5.568965855538854e-07 7.42910895496617e-07
2.2500882 5.571176357642653e-07 7.42910895496617e-07
2.249791 5.573385093363588e-07 7.42910895496617e-07
2.2494936 5.575593824111522e-07 7.42910895496617e-07
2.249196 5.577804331134263e-07 7.42910895496617e-07
2.2488987 5.580013061946406e-07 7.42910895496617e-07
2.2486017 5.582220026439928e-07 7.42910895496617e-07
2.2483044 5.584428757110319e-07 7.42910895496617e-07
2.2480073 5.586635721647707e-07 7.42910895496617e-07
2.24771 5.588844452274232e-07 7.42910895496617e-07
2.247413 5.591051416855485e-07 7.42910895496617e-07
2.2471159 5.593258376484116e-07 7.42910895496617e-07
2.2468188 5.59546534106537e-07 7.42910895496617e-07
2.246522 5.597670529064859e-07 7.42910895496617e-07
2.2462249 5.599877493646113e-07 7.42910895496617e-07
2.245928 5.602082681645603e-07 7.42910895496617e-07
2.2456312 5.604287875130972e-07 7.42910895496617e-07
2.2453344 5.606493063272177e-07 7.42910895496617e-07
2.2450376 5.608698256757545e-07 7.42910895496617e-07
2.2447407 5.610903444898751e-07 7.42910895496617e-07
2.2444441 5.613106867156777e-07 7.42910895496617e-07
2.2441473 5.61531205530824e-07 7.42910895496617e-07
2.2438507 5.617515477566265e-07 7.42910895496617e-07
2.243554 5.619718894351504e-07 7.42910895496617e-07
2.2432575 5.62192231660953e-07 7.42910895496617e-07
2.2429612 5.624123962177754e-07 7.42910895496617e-07
2.2426646 5.62632738443578e-07 7.42910895496617e-07
2.2423682 5.628529030004004e-07 7.42910895496617e-07
2.2420719 5.630730681122244e-07 7.42910895496617e-07
2.2417755 5.632932326788283e-07 7.42910895496617e-07
2.2414792 5.635133977906522e-07 7.42910895496617e-07
2.2411828 5.637335623572559e-07 7.42910895496617e-07
2.2408867 5.63953550325764e-07 7.42910895496617e-07
2.2405903 5.641737148728119e-07 7.42910895496617e-07
2.2402942 5.643937028413199e-07 7.42910895496617e-07
2.239998 5.646136902929086e-07 7.42910895496617e-07
2.239702 5.648336782614166e-07 7.42910895496617e-07
2.239406 5.650534885913181e-07 7.42910895496617e-07
2.23911 5.65273476555457e-07 7.42910895496617e-07
2.238814 5.654932868897276e-07 7.42910895496617e-07
2.238518 5.657132748494975e-07 7.42910895496617e-07
2.2382221 5.65933085188137e-07 7.42910895496617e-07
2.2379265 5.66152718894985e-07 7.42910895496617e-07
2.2376306 5.663725292282225e-07 7.42910895496617e-07
2.2373347 5.665923400577906e-07 7.42910895496617e-07
2.237039 5.668119732683081e-07 7.42910895496617e-07
2.2367435 5.67031606983887e-07 7.42910895496617e-07
2.2364478 5.672512402041751e-07 7.42910895496617e-07
2.2361522 5.67470873919754e-07 7.42910895496617e-07
2.2358565 5.676905071400422e-07 7.42910895496617e-07
2.235561 5.679101408556212e-07 7.42910895496617e-07
2.2352655 5.681295969218038e-07 7.42910895496617e-07
2.23497 5.6834905352339e-07 7.42910895496617e-07
2.2346747 5.6856850959934e-07 7.42910895496617e-07
2.2343793 5.687879662009262e-07 7.42910895496617e-07
2.234084 5.690074222768761e-07 7.42910895496617e-07
2.2337885 5.692268788784623e-07 7.42910895496617e-07
2.2334933 5.694461578240292e-07 7.42910895496617e-07
2.2331982 5.696654372997614e-07 7.42910895496617e-07
2.232903 5.698847162432344e-07 7.42910895496617e-07
2.2326078 5.701039957189666e-07 7.42910895496617e-07
2.2323127 5.703232746624395e-07 7.42910895496617e-07
2.2320175 5.705425541381717e-07 7.42910895496617e-07
2.2317226 5.707616559599854e-07 7.42910895496617e-07
2.2314277 5.709807583217178e-07 7.42910895496617e-07
2.2311327 5.71199860153292e-07 7.42910895496617e-07
2.2308378 5.714189625150244e-07 7.42910895496617e-07
2.230543 5.716380643465984e-07 7.42910895496617e-07
2.230248 5.718571667083309e-07 7.42910895496617e-07
2.2299533 5.720760913858205e-07 7.42910895496617e-07
2.2296584 5.72295193747553e-07 7.42910895496617e-07
2.2293637 5.725141184250425e-07 7.42910895496617e-07
2.229069 5.727330436727717e-07 7.42910895496617e-07
2.2287745 5.729517912383731e-07 7.42910895496617e-07
2.2284799 5.731707164817543e-07 7.42910895496617e-07
2.2281852 5.733896411733486e-07 7.42910895496617e-07
2.2278907 5.736083892940272e-07 7.42910895496617e-07
2.2275963 5.738271368499931e-07 7.42910895496617e-07
2.2273018 5.740458849706718e-07 7.42910895496617e-07
2.2270074 5.742646325266376e-07 7.42910895496617e-07
2.2267132 5.744832035202729e-07 7.42910895496617e-07
2.2264187 5.747019510729554e-07 7.42910895496617e-07
2.2261245 5.749205220665906e-07 7.42910895496617e-07
2.2258303 5.751390925237013e-07 7.42910895496617e-07
2.225536 5.753576635173366e-07 7.42910895496617e-07
2.225242 5.755762339744473e-07 7.42910895496617e-07
2.2249477 5.757948049680824e-07 7.42910895496617e-07
2.2246535 5.760133754251932e-07 7.42910895496617e-07
2.2243595 5.762317692755757e-07 7.42910895496617e-07
2.2240655 5.764501626176081e-07 7.42910895496617e-07
2.2237716 5.766685564679907e-07 7.42910895496617e-07
2.2234776 5.76886949810023e-07 7.42910895496617e-07
2.2231836 5.771053436604056e-07 7.42910895496617e-07
2.22289 5.77323559880814e-07 7.42910895496617e-07
2.222596 5.775419537311965e-07 7.42910895496617e-07
2.2223022 5.777601699516048e-07 7.42910895496617e-07
2.2220085 5.779783866717539e-07 7.42910895496617e-07
2.2217147 5.781966028856889e-07 7.42910895496617e-07
2.2214212 5.784146424788156e-07 7.42910895496617e-07
2.2211275 5.786328586894882e-07 7.42910895496617e-07
2.220834 5.788508982826149e-07 7.42910895496617e-07
2.2205403 5.790691144932876e-07 7.42910895496617e-07
2.2202468 5.792871540864143e-07 7.42910895496617e-07
2.2199533 5.795051932014728e-07 7.42910895496617e-07
2.21966 5.79723055651368e-07 7.42910895496617e-07
2.2193666 5.799410947469553e-07 7.42910895496617e-07
2.2190733 5.801589571968505e-07 7.42910895496617e-07
2.2187798 5.803769962924377e-07 7.42910895496617e-07
2.2184865 5.80594858742333e-07 7.42910895496617e-07
2.2181933 5.808127207422919e-07 7.42910895496617e-07
2.2179003 5.81030406065179e-07 7.42910895496617e-07
2.217607 5.812482680618897e-07 7.42910895496617e-07
2.2173138 5.814661305117851e-07 7.42910895496617e-07
2.2170208 5.816838153814877e-07 7.42910895496617e-07
2.2167277 5.819015007054657e-07 7.42910895496617e-07
2.2164347 5.82119185573011e-07 7.42910895496617e-07
2.2161417 5.82336870896989e-07 7.42910895496617e-07
2.215849 5.825543786429385e-07 7.42910895496617e-07
2.215556 5.827720639669164e-07 7.42910895496617e-07
2.2152631 5.82989571712866e-07 7.42910895496617e-07
2.2149704 5.832070799228126e-07 7.42910895496617e-07
2.2146776 5.834245876784907e-07 7.42910895496617e-07
2.2143848 5.83642095888437e-07 7.42910895496617e-07
2.214092 5.838596036441152e-07 7.42910895496617e-07
2.2137995 5.840769347108514e-07 7.42910895496617e-07
2.2135067 5.842944424557188e-07 7.42910895496617e-07
2.2132142 5.845117735181351e-07 7.42910895496617e-07
2.2129216 5.847291041630126e-07 7.42910895496617e-07
2.212629 5.849464352254289e-07 7.42910895496617e-07
2.2123368 5.85163588740092e-07 7.42910895496617e-07
2.2120442 5.853809198025084e-07 7.42910895496617e-07
2.211752 5.855980733171715e-07 7.42910895496617e-07
2.2114596 5.858152272536493e-07 7.42910895496617e-07
2.2111673 5.860323807661343e-07 7.42910895496617e-07
2.210875 5.86249534702612e-07 7.42910895496617e-07
2.2105827 5.86466688215097e-07 7.42910895496617e-07
2.2102904 5.866838421515747e-07 7.42910895496617e-07
2.2099984 5.869008185338596e-07 7.42910895496617e-07
2.2097063 5.87117795360608e-07 7.42910895496617e-07
2.2094142 5.873347717569236e-07 7.42910895496617e-07
2.2091222 5.87551748583672e-07 7.42910895496617e-07
2.20883 5.877687249799877e-07 7.42910895496617e-07
2.208538 5.879857018067362e-07 7.42910895496617e-07
2.2082462 5.882025010404333e-07 7.42910895496617e-07
2.2079544 5.884193007574454e-07 7.42910895496617e-07
2.2076626 5.886361000051664e-07 7.42910895496617e-07
2.2073708 5.888528997221785e-07 7.42910895496617e-07
2.207079 5.890696989698994e-07 7.42910895496617e-07
2.206787 5.892864986869115e-07 7.42910895496617e-07
2.2064955 5.895031208130718e-07 7.42910895496617e-07
2.206204 5.897197433998186e-07 7.42910895496617e-07
2.205912 5.899365426562442e-07 7.42910895496617e-07
2.2056208 5.901529881213337e-07 7.42910895496617e-07
2.2053292 5.903696102410927e-07 7.42910895496617e-07
2.2050376 5.90586232828839e-07 7.42910895496617e-07
2.2047462 5.908026778173369e-07 7.42910895496617e-07
2.2044547 5.910193004093854e-07 7.42910895496617e-07
2.2041633 5.912357453935811e-07 7.42910895496617e-07
2.203872 5.91452190875879e-07 7.42910895496617e-07
2.2035806 5.916686358740845e-07 7.42910895496617e-07
2.2032895 5.918849042132144e-07 7.42910895496617e-07
2.2029982 5.921013491920117e-07 7.42910895496617e-07
2.202707 5.923176175311416e-07 7.42910895496617e-07
2.202416 5.925338854141842e-07 7.42910895496617e-07
2.2021248 5.927501537533141e-07 7.42910895496617e-07
2.2018337 5.929664216363566e-07 7.42910895496617e-07
2.2015426 5.931826899754865e-07 7.42910895496617e-07
2.2012515 5.933989578585291e-07 7.42910895496617e-07
2.2009606 5.936150490707141e-07 7.42910895496617e-07
2.2006698 5.938311398223705e-07 7.42910895496617e-07
2.200379 5.940472310345556e-07 7.42910895496617e-07
2.200088 5.942633217862121e-07 7.42910895496617e-07
2.1997972 5.94479412998397e-07 7.42910895496617e-07
2.1995065 5.946953266199379e-07 7.42910895496617e-07
2.1992157 5.949114178321229e-07 7.42910895496617e-07
2.198925 5.951273314536637e-07 7.42910895496617e-07
2.1986344 5.953432455560772e-07 7.42910895496617e-07
2.1983438 5.955591591916065e-07 7.42910895496617e-07
2.1980531 5.957750732940199e-07 7.42910895496617e-07
2.1977625 5.959909869295493e-07 7.42910895496617e-07
2.197472 5.962067238931039e-07 7.42910895496617e-07
2.1971817 5.96422460409161e-07 7.42910895496617e-07
2.1968913 5.966381973727156e-07 7.42910895496617e-07
2.196601 5.968539338887729e-07 7.42910895496617e-07
2.1963105 5.970696708523274e-07 7.42910895496617e-07
2.1960201 5.972854073683847e-07 7.42910895496617e-07
2.19573 5.975009672050154e-07 7.42910895496617e-07
2.1954396 5.977167037264781e-07 7.42910895496617e-07
2.1951494 5.979322635588242e-07 7.42910895496617e-07
2.1948593 5.981478229477589e-07 7.42910895496617e-07
2.194569 5.983633827801051e-07 7.42910895496617e-07
2.1942792 5.985787650389663e-07 7.42910895496617e-07
2.193989 5.987943248755935e-07 7.42910895496617e-07
2.1936991 5.990097071301737e-07 7.42910895496617e-07
2.1934092 5.992250898570082e-07 7.42910895496617e-07
2.1931193 5.994404721255558e-07 7.42910895496617e-07
2.1928294 5.996558548523903e-07 7.42910895496617e-07
2.1925395 5.998712371209379e-07 7.42910895496617e-07
2.1922498 6.000864427046466e-07 7.42910895496617e-07
2.1919599 6.003018249538284e-07 7.42910895496617e-07
2.1916702 6.005170305375371e-07 7.42910895496617e-07
2.1913805 6.007322356908795e-07 7.42910895496617e-07
2.1910908 6.009474412745883e-07 7.42910895496617e-07
2.1908011 6.011626464279307e-07 7.42910895496617e-07
2.1905117 6.013776748847367e-07 7.42910895496617e-07
2.190222 6.015928800349366e-07 7.42910895496617e-07
2.1899326 6.018079084917426e-07 7.42910895496617e-07
2.1896431 6.020229365136569e-07 7.42910895496617e-07
2.1893537 6.022379649704629e-07 7.42910895496617e-07
2.1890643 6.024529929923769e-07 7.42910895496617e-07
2.1887748 6.026680214491832e-07 7.42910895496617e-07
2.1884856 6.02882872341066e-07 7.42910895496617e-07
2.1881964 6.030977236880583e-07 7.42910895496617e-07
2.1879072 6.033125745938875e-07 7.42910895496617e-07
2.187618 6.035274259408798e-07 7.42910895496617e-07
2.1873288 6.03742276846709e-07 7.42910895496617e-07
2.1870396 6.039571281937014e-07 7.42910895496617e-07
2.1867507 6.04171801945615e-07 7.42910895496617e-07
2.1864614 6.043866532926074e-07 7.42910895496617e-07
2.1861725 6.046013270445212e-07 7.42910895496617e-07
2.1858835 6.048160012774258e-07 7.42910895496617e-07
2.1855946 6.050306750390117e-07 7.42910895496617e-07
2.1853056 6.052453492719162e-07 7.42910895496617e-07
2.1850169 6.054598459120262e-07 7.42910895496617e-07
2.1847281 6.056743430146234e-07 7.42910895496617e-07
2.1844392 6.058890167850406e-07 7.42910895496617e-07
2.1841505 6.061035138876377e-07 7.42910895496617e-07
2.1838617 6.063180105212003e-07 7.42910895496617e-07
2.1835732 6.065323304969228e-07 7.42910895496617e-07
2.1832845 6.067468271358907e-07 7.42910895496617e-07
2.182996 6.069611471073534e-07 7.42910895496617e-07
2.1827073 6.071756437505812e-07 7.42910895496617e-07
2.1824188 6.07389963717784e-07 7.42910895496617e-07
2.1821303 6.076042832608422e-07 7.42910895496617e-07
2.181842 6.078184260849613e-07 7.42910895496617e-07
2.1815536 6.080327456086959e-07 7.42910895496617e-07
2.181265 6.082470655758987e-07 7.42910895496617e-07
2.1809769 6.084612079565497e-07 7.42910895496617e-07
2.1806886 6.086753508139105e-07 7.42910895496617e-07
2.1804004 6.088894932084796e-07 7.42910895496617e-07
2.1801121 6.091036360658404e-07 7.42910895496617e-07
2.179824 6.093176013304488e-07 7.42910895496617e-07
2.1795359 6.095317441878096e-07 7.42910895496617e-07
2.1792479 6.097457094524179e-07 7.42910895496617e-07
2.1789598 6.099596751837134e-07 7.42910895496617e-07
2.1786716 6.101738175743871e-07 7.42910895496617e-07
2.1783838 6.103876061838687e-07 7.42910895496617e-07
2.1780958 6.106015714380393e-07 7.42910895496617e-07
2.1778078 6.108155371743743e-07 7.42910895496617e-07
2.17752 6.110293253016916e-07 7.42910895496617e-07
2.1772323 6.112431139281705e-07 7.42910895496617e-07
2.1769445 6.114569020693919e-07 7.42910895496617e-07
2.1766567 6.116706906958709e-07 7.42910895496617e-07
2.176369 6.118844788370922e-07 7.42910895496617e-07
2.1760812 6.120982674635712e-07 7.42910895496617e-07
2.1757936 6.123118784424275e-07 7.42910895496617e-07
2.175506 6.125254899590435e-07 7.42910895496617e-07
2.1752186 6.127391009517968e-07 7.42910895496617e-07
2.174931 6.129527124684128e-07 7.42910895496617e-07
2.1746435 6.131663234611662e-07 7.42910895496617e-07
2.174356 6.133799349777822e-07 7.42910895496617e-07
2.1740687 6.135933688491015e-07 7.42910895496617e-07
2.1737814 6.13806803235389e-07 7.42910895496617e-07
2.1734939 6.140204142285524e-07 7.42910895496617e-07
2.1732066 6.142338486190821e-07 7.42910895496617e-07
2.1729195 6.144471053581637e-07 7.42910895496617e-07
2.1726322 6.146605397444547e-07 7.42910895496617e-07
2.172345 6.148739736092021e-07 7.42910895496617e-07
2.1720579 6.150872308728995e-07 7.42910895496617e-07
2.1717708 6.153004876343417e-07 7.42910895496617e-07
2.1714838 6.155137448980392e-07 7.42910895496617e-07
2.1711967 6.157270016594814e-07 7.42910895496617e-07
2.1709096 6.159402589231789e-07 7.42910895496617e-07
2.1706228 6.161533385307689e-07 7.42910895496617e-07
2.1703358 6.163665957902311e-07 7.42910895496617e-07
2.170049 6.165796754020564e-07 7.42910895496617e-07
2.1697621 6.167927555473991e-07 7.42910895496617e-07
2.1694753 6.170058351688651e-07 7.42910895496617e-07
2.1691885 6.172189153142078e-07 7.42910895496617e-07
2.168902 6.174318178057974e-07 7.42910895496617e-07
2.168615 6.176448979511402e-07 7.42910895496617e-07
2.1683285 6.178578004427298e-07 7.42910895496617e-07
2.168042 6.180707034619652e-07 7.42910895496617e-07
2.1677554 6.182836059512075e-07 7.42910895496617e-07
2.1674688 6.18496508970443e-07 7.42910895496617e-07
2.1671822 6.187094114596853e-07 7.42910895496617e-07
2.1668959 6.189221373521095e-07 7.42910895496617e-07
2.1666093 6.191350398383008e-07 7.42910895496617e-07
2.166323 6.19347765730725e-07 7.42910895496617e-07
2.1660366 6.195604911208798e-07 7.42910895496617e-07
2.1657503 6.19773217013304e-07 7.42910895496617e-07
2.1654642 6.199857652411783e-07 7.42910895496617e-07
2.1651778 6.201984911336024e-07 7.42910895496617e-07
2.1648917 6.204110393614769e-07 7.42910895496617e-07
2.1646056 6.206235881439959e-07 7.42910895496617e-07
2.1643195 6.20836136385725e-07 7.42910895496617e-07
2.1640334 6.210486851682439e-07 7.42910895496617e-07
2.1637473 6.21261233409973e-07 7.42910895496617e-07
2.1634612 6.214737821924919e-07 7.42910895496617e-07
2.1631753 6.216861533043869e-07 7.42910895496617e-07
2.1628895 6.218985249607773e-07 7.42910895496617e-07
2.1626034 6.221110731988008e-07 7.42910895496617e-07
2.1623175 6.223234448551912e-07 7.42910895496617e-07
2.162032 6.225356388348979e-07 7.42910895496617e-07
2.161746 6.227480104912883e-07 7.42910895496617e-07
2.1614604 6.22960204470995e-07 7.42910895496617e-07
2.1611745 6.231725761273854e-07 7.42910895496617e-07
2.160889 6.23384770107092e-07 7.42910895496617e-07
2.1606033 6.235969646535632e-07 7.42910895496617e-07
2.1603177 6.238091586471104e-07 7.42910895496617e-07
2.1600323 6.240211760505824e-07 7.42910895496617e-07
2.1597466 6.242333700248906e-07 7.42910895496617e-07
2.1594613 6.244453874283625e-07 7.42910895496617e-07
2.1591756 6.246575814026708e-07 7.42910895496617e-07
2.1588902 6.248695988061427e-07 7.42910895496617e-07
2.1586049 6.250816156843583e-07 7.42910895496617e-07
2.1583197 6.252934559610542e-07 7.42910895496617e-07
2.1580343 6.255054728362539e-07 7.42910895496617e-07
2.1577492 6.257173131129498e-07 7.42910895496617e-07
2.1574638 6.259293299881494e-07 7.42910895496617e-07
2.1571786 6.261411702648455e-07 7.42910895496617e-07
2.1568935 6.263530100115059e-07 7.42910895496617e-07
2.1566086 6.265646731614329e-07 7.42910895496617e-07
2.1563234 6.267765129050847e-07 7.42910895496617e-07
2.1560385 6.269881760550117e-07 7.42910895496617e-07
2.1557534 6.272000157986634e-07 7.42910895496617e-07
2.1554685 6.274116789485903e-07 7.42910895496617e-07
2.1551836 6.276233415961212e-07 7.42910895496617e-07
2.1548986 6.278350047460482e-07 7.42910895496617e-07
2.154614 6.280464902313831e-07 7.42910895496617e-07
2.154329 6.282581533813101e-07 7.42910895496617e-07
2.1540444 6.284696388666448e-07 7.42910895496617e-07
2.1537595 6.286813020165718e-07 7.42910895496617e-07
2.1534748 6.288927875019066e-07 7.42910895496617e-07
2.1531904 6.291040964193313e-07 7.42910895496617e-07
2.1529057 6.293155819112839e-07 7.42910895496617e-07
2.152621 6.295270679554633e-07 7.42910895496617e-07
2.1523366 6.297383763290612e-07 7.42910895496617e-07
2.1520522 6.299496852428699e-07 7.42910895496617e-07
2.1517675 6.301611707384385e-07 7.42910895496617e-07
2.151483 6.303724796564472e-07 7.42910895496617e-07
2.1511989 6.305836108978919e-07 7.42910895496617e-07
2.1509144 6.30794919811704e-07 7.42910895496617e-07
2.1506302 6.310060510573453e-07 7.42910895496617e-07
2.1503458 6.31217359966961e-07 7.42910895496617e-07
2.1500616 6.314284912167987e-07 7.42910895496617e-07
2.1497774 6.316396230122562e-07 7.42910895496617e-07
2.1494932 6.318507542716959e-07 7.42910895496617e-07
2.1492093 6.320617089283895e-07 7.42910895496617e-07
2.148925 6.322728401644392e-07 7.42910895496617e-07
2.148641 6.324837948253259e-07 7.42910895496617e-07
2.148357 6.326949260571825e-07 7.42910895496617e-07
2.148073 6.329058807222622e-07 7.42910895496617e-07
2.147789 6.331168348537488e-07 7.42910895496617e-07
2.1475053 6.333276123962843e-07 7.42910895496617e-07
2.1472213 6.335385665206075e-07 7.42910895496617e-07
2.1469376 6.337493440673326e-07 7.42910895496617e-07
2.1466537 6.339602981874662e-07 7.42910895496617e-07
2.14637 6.341710757383809e-07 7.42910895496617e-07
2.1460862 6.343818527257016e-07 7.42910895496617e-07
2.1458027 6.345924531540755e-07 7.42910895496617e-07
2.145519 6.348032301342435e-07 7.42910895496617e-07
2.1452353 6.35014007689344e-07 7.42910895496617e-07
2.1449518 6.352246075511574e-07 7.42910895496617e-07
2.1446683 6.354352079920893e-07 7.42910895496617e-07
2.1443849 6.35645807863494e-07 7.42910895496617e-07
2.1441014 6.358564083044258e-07 7.42910895496617e-07
2.143818 6.360670081758306e-07 7.42910895496617e-07
2.1435347 6.362774314738267e-07 7.42910895496617e-07
2.1432512 6.364880313260555e-07 7.42910895496617e-07
2.142968 6.366984546240515e-07 7.42910895496617e-07
2.1426847 6.369088773800611e-07 7.42910895496617e-07
2.1424015 6.371193006780571e-07 7.42910895496617e-07
2.1421185 6.373295463044016e-07 7.42910895496617e-07
2.1418352 6.375399696023975e-07 7.42910895496617e-07
2.141552 6.377503923584071e-07 7.42910895496617e-07
2.141269 6.379606385296905e-07 7.42910895496617e-07
2.140986 6.381708841540818e-07 7.42910895496617e-07
2.140703 6.383811303253652e-07 7.42910895496617e-07
2.14042 6.385913759497564e-07 7.42910895496617e-07
2.1401372 6.388014449943342e-07 7.42910895496617e-07
2.1398542 6.3901169061578e-07 7.42910895496617e-07
2.1395714 6.392217596603578e-07 7.42910895496617e-07
2.1392887 6.394318281855559e-07 7.42910895496617e-07
2.139006 6.396418972301337e-07 7.42910895496617e-07
2.1387231 6.398519657553319e-07 7.42910895496617e-07
2.1384404 6.400620347999097e-07 7.42910895496617e-07
2.1381576 6.402721033251079e-07 7.42910895496617e-07
2.137875 6.40481995226771e-07 7.42910895496617e-07
2.1375926 6.40691886636553e-07 7.42910895496617e-07
2.13731 6.40901778538216e-07 7.42910895496617e-07
2.1370275 6.411116699479979e-07 7.42910895496617e-07
2.136745 6.413215618496609e-07 7.42910895496617e-07
2.1364625 6.415314532594428e-07 7.42910895496617e-07
2.1361802 6.417411680344143e-07 7.42910895496617e-07
2.1358979 6.419508823125567e-07 7.42910895496617e-07
2.1356153 6.421607742137623e-07 7.42910895496617e-07
2.135333 6.423704884943788e-07 7.42910895496617e-07
2.135051 6.425800261426658e-07 7.42910895496617e-07
2.1347687 6.427897404178838e-07 7.42910895496617e-07
2.1344864 6.429994551928554e-07 7.42910895496617e-07
2.1342044 6.43208992341389e-07 7.42910895496617e-07
2.1339223 6.434185300063356e-07 7.42910895496617e-07
2.1336403 6.436280671686044e-07 7.42910895496617e-07
2.1333582 6.43837604833551e-07 7.42910895496617e-07
2.1330762 6.440471419958197e-07 7.42910895496617e-07
2.1327944 6.442565025178727e-07 7.42910895496617e-07
2.1325123 6.444660396610079e-07 7.42910895496617e-07
2.1322305 6.446754001830608e-07 7.42910895496617e-07
2.1319487 6.448847602298922e-07 7.42910895496617e-07
2.131667 6.450941207519452e-07 7.42910895496617e-07
2.131385 6.453034807987765e-07 7.42910895496617e-07
2.1311033 6.455128413208295e-07 7.42910895496617e-07
2.1308217 6.45722024271343e-07 7.42910895496617e-07
2.1305401 6.459312076505094e-07 7.42910895496617e-07
2.1302583 6.461405677439095e-07 7.42910895496617e-07
2.1299767 6.463497511230759e-07 7.42910895496617e-07
2.1296952 6.465589340544629e-07 7.42910895496617e-07
2.1294138 6.467679403235833e-07 7.42910895496617e-07
2.1291323 6.469771232686844e-07 7.42910895496617e-07
2.128851 6.471861295378047e-07 7.42910895496617e-07
2.1285696 6.473951353533391e-07 7.42910895496617e-07
2.128288 6.476043187491228e-07 7.42910895496617e-07
2.128007 6.478131474379939e-07 7.42910895496617e-07
2.1277256 6.480221537075083e-07 7.42910895496617e-07
2.1274443 6.482311595226486e-07 7.42910895496617e-07
2.1271632 6.484399886658938e-07 7.42910895496617e-07
2.1268818 6.486489944785249e-07 7.42910895496617e-07
2.1266007 6.488578236217702e-07 7.42910895496617e-07
2.1263196 6.490666523048488e-07 7.42910895496617e-07
2.1260386 6.492754814480941e-07 7.42910895496617e-07
2.1257577 6.494841330348123e-07 7.42910895496617e-07
2.1254766 6.496929621780576e-07 7.42910895496617e-07
2.1251957 6.499016137647759e-07 7.42910895496617e-07
2.124915 6.501102657651557e-07 7.42910895496617e-07
2.124634 6.503189173327687e-07 7.42910895496617e-07
2.1243532 6.505275693331484e-07 7.42910895496617e-07
2.1240723 6.507362209007614e-07 7.42910895496617e-07
2.1237915 6.509448729011411e-07 7.42910895496617e-07
2.1235108 6.511533473723798e-07 7.42910895496617e-07
2.1232302 6.513618222461174e-07 7.42910895496617e-07
2.1229494 6.515704738439983e-07 7.42910895496617e-07
2.1226687 6.517789487177359e-07 7.42910895496617e-07
2.1223884 6.519872460572719e-07 7.42910895496617e-07
2.1221077 6.521957209310094e-07 7.42910895496617e-07
2.1218271 6.524041953993659e-07 7.42910895496617e-07
2.1215467 6.526124931468131e-07 7.42910895496617e-07
2.1212664 6.52820790483129e-07 7.42910895496617e-07
2.120986 6.530290882305761e-07 7.42910895496617e-07
2.1207056 6.532373855668922e-07 7.42910895496617e-07
2.1204252 6.534456833143393e-07 7.42910895496617e-07
2.120145 6.53653803554253e-07 7.42910895496617e-07
2.1198647 6.538621013017001e-07 7.42910895496617e-07
2.1195846 6.540702215416137e-07 7.42910895496617e-07
2.1193044 6.542783421462164e-07 7.42910895496617e-07
2.1190243 6.544864623670458e-07 7.42910895496617e-07
2.1187441 6.546945829716486e-07 7.42910895496617e-07
2.1184642 6.549025260960616e-07 7.42910895496617e-07
2.118184 6.551106467006644e-07 7.42910895496617e-07
2.1179042 6.553185898250773e-07 7.42910895496617e-07
2.1176243 6.555265333030589e-07 7.42910895496617e-07
2.1173444 6.557344764246108e-07 7.42910895496617e-07
2.1170645 6.559424199025925e-07 7.42910895496617e-07
2.1167846 6.561503630241443e-07 7.42910895496617e-07
2.1165047 6.563583065021258e-07 7.42910895496617e-07
2.116225 6.565660724948149e-07 7.42910895496617e-07
2.1159453 6.567738388461824e-07 7.42910895496617e-07
2.1156657 6.569816048360174e-07 7.42910895496617e-07
2.115386 6.571893711873849e-07 7.42910895496617e-07
2.1151063 6.5739713717722e-07 7.42910895496617e-07
2.1148267 6.576049035285875e-07 7.42910895496617e-07
2.1145473 6.57812492421978e-07 7.42910895496617e-07
2.1142678 6.580200816305223e-07 7.42910895496617e-07
2.1139882 6.58227847666736e-07 7.42910895496617e-07
2.1137087 6.584354368752801e-07 7.42910895496617e-07
2.1134295 6.586428486531488e-07 7.42910895496617e-07
2.1131501 6.58850437861693e-07 7.42910895496617e-07
2.1128707 6.590580267360205e-07 7.42910895496617e-07
2.1125915 6.592654388344552e-07 7.42910895496617e-07
2.1123123 6.594728505929934e-07 7.42910895496617e-07
2.1120331 6.596802626914282e-07 7.42910895496617e-07
2.111754 6.598876744499663e-07 7.42910895496617e-07
2.1114748 6.600950865484011e-07 7.42910895496617e-07
2.1111956 6.603024983069392e-07 7.42910895496617e-07
2.1109166 6.605097332790415e-07 7.42910895496617e-07
2.1106377 6.607169679055813e-07 7.42910895496617e-07
2.1103587 6.609242028776834e-07 7.42910895496617e-07
2.1100798 6.611314375042231e-07 7.42910895496617e-07
2.1098008 6.613386724763253e-07 7.42910895496617e-07
2.1095219 6.61545907102865e-07 7.42910895496617e-07
2.109243 6.617531420749672e-07 7.42910895496617e-07
2.1089642 6.6196019960502e-07 7.42910895496617e-07
2.1086855 6.621672574343202e-07 7.42910895496617e-07
2.1084068 6.623743149453309e-07 7.42910895496617e-07
2.108128 6.62581372774631e-07 7.42910895496617e-07
2.1078494 6.627884302856417e-07 7.42910895496617e-07
2.107571 6.629953110048113e-07 7.42910895496617e-07
2.1072922 6.632023685294518e-07 7.42910895496617e-07
2.1070137 6.634092492486215e-07 7.42910895496617e-07
2.1067352 6.63616129643864e-07 7.42910895496617e-07
2.1064568 6.638230103630337e-07 7.42910895496617e-07
2.1061783 6.640298907582763e-07 7.42910895496617e-07
2.1058998 6.642367714774459e-07 7.42910895496617e-07
2.1056216 6.644434747437413e-07 7.42910895496617e-07
2.105343 6.64650355462911e-07 7.42910895496617e-07
2.1050649 6.648570587292063e-07 7.42910895496617e-07
2.1047866 6.650637623218041e-07 7.42910895496617e-07
2.1045084 6.652704655852875e-07 7.42910895496617e-07
2.1042302 6.654771691778852e-07 7.42910895496617e-07
2.1039522 6.656836953448397e-07 7.42910895496617e-07
2.103674 6.658903989374375e-07 7.42910895496617e-07
2.103396 6.66096925104392e-07 7.42910895496617e-07
2.103118 6.663034515542087e-07 7.42910895496617e-07
2.10284 6.665099777021422e-07 7.42910895496617e-07
2.102562 6.667165041519589e-07 7.42910895496617e-07
2.1022842 6.669228531951462e-07 7.42910895496617e-07
2.1020062 6.671293796490646e-07 7.42910895496617e-07
2.1017284 6.673357286881504e-07 7.42910895496617e-07
2.1014504 6.675422551461702e-07 7.42910895496617e-07
2.1011727 6.677486041811545e-07 7.42910895496617e-07
2.100895 6.679549535167181e-07 7.42910895496617e-07
2.1006174 6.681611254158205e-07 7.42910895496617e-07
2.1003397 6.683674747554821e-07 7.42910895496617e-07
2.1000621 6.685736466504865e-07 7.42910895496617e-07
2.0997844 6.687799959942461e-07 7.42910895496617e-07
2.0995069 6.689861678851527e-07 7.42910895496617e-07
2.0992293 6.691923401064594e-07 7.42910895496617e-07
2.098952 6.693983348939129e-07 7.42910895496617e-07
2.0986745 6.696045071193142e-07 7.42910895496617e-07
2.098397 6.698106790074337e-07 7.42910895496617e-07
2.0981197 6.700166741185747e-07 7.42910895496617e-07
2.0978425 6.702226688626232e-07 7.42910895496617e-07
2.0975652 6.704286639737644e-07 7.42910895496617e-07
2.097288 6.706346587178129e-07 7.42910895496617e-07
2.0970106 6.708406538289541e-07 7.42910895496617e-07
2.0967333 6.710466485730027e-07 7.42910895496617e-07
2.0964563 6.71252466573971e-07 7.42910895496617e-07
2.0961792 6.714582842022936e-07 7.42910895496617e-07
2.0959022 6.716641022032619e-07 7.42910895496617e-07
2.0956252 6.718699198315847e-07 7.42910895496617e-07
2.0953481 6.72075737832553e-07 7.42910895496617e-07
2.095071 6.722815554608755e-07 7.42910895496617e-07
2.0947943 6.72487196335448e-07 7.42910895496617e-07
2.0945172 6.726930139611347e-07 7.42910895496617e-07
2.0942404 6.728986548357072e-07 7.42910895496617e-07
2.0939636 6.731042953320948e-07 7.42910895496617e-07
2.0936868 6.733099362066672e-07 7.42910895496617e-07
2.09341 6.735155767030548e-07 7.42910895496617e-07
2.0931334 6.737210404674404e-07 7.42910895496617e-07
2.0928566 6.739266809774014e-07 7.42910895496617e-07
2.09258 6.741321447417869e-07 7.42910895496617e-07
2.0923035 6.743376080900305e-07 7.42910895496617e-07
2.092027 6.74543071854416e-07 7.42910895496617e-07
2.0917504 6.747485352026596e-07 7.42910895496617e-07
2.0914738 6.749539989670451e-07 7.42910895496617e-07
2.0911975 6.751592852186609e-07 7.42910895496617e-07
2.0909212 6.75364571856531e-07 7.42910895496617e-07
2.0906446 6.755700352346624e-07 7.42910895496617e-07
2.0903683 6.757753218725323e-07 7.42910895496617e-07
2.090092 6.759806081213928e-07 7.42910895496617e-07
2.0898159 6.761857176328457e-07 7.42910895496617e-07
2.0895395 6.763910038790492e-07 7.42910895496617e-07
2.0892634 6.765961133905021e-07 7.42910895496617e-07
2.088987 6.768013996367056e-07 7.42910895496617e-07
2.088711 6.770065091481585e-07 7.42910895496617e-07
2.088435 6.77211618265105e-07 7.42910895496617e-07
2.0881588 6.77416727776558e-07 7.42910895496617e-07
2.087883 6.776216597968487e-07 7.42910895496617e-07
2.087607 6.778267693083017e-07 7.42910895496617e-07
2.087331 6.780317013285924e-07 7.42910895496617e-07
2.0870552 6.782366336973276e-07 7.42910895496617e-07
2.086779 6.784417428603361e-07 7.42910895496617e-07
2.0865035 6.78646498082282e-07 7.42910895496617e-07
2.0862277 6.788514301255949e-07 7.42910895496617e-07
2.0859518 6.790563624618257e-07 7.42910895496617e-07
2.0856762 6.792611173908538e-07 7.42910895496617e-07
2.0854003 6.794660497270846e-07 7.42910895496617e-07
2.0851247 6.796708046561127e-07 7.42910895496617e-07
2.084849 6.798755598699189e-07 7.42910895496617e-07
2.0845735 6.800803148002825e-07 7.42910895496617e-07
2.0842981 6.802848928835841e-07 7.42910895496617e-07
2.0840225 6.804896478072034e-07 7.42910895496617e-07
2.0837471 6.80694225890505e-07 7.42910895496617e-07
2.0834718 6.808988036930422e-07 7.42910895496617e-07
2.0831962 6.811035588987648e-07 7.42910895496617e-07
2.082921 6.813079595707518e-07 7.42910895496617e-07
2.0826457 6.815125376662471e-07 7.42910895496617e-07
2.0823703 6.817171154565905e-07 7.42910895496617e-07
2.0820951 6.81921516441857e-07 7.42910895496617e-07
2.0818198 6.821260942376057e-07 7.42910895496617e-07
2.0815446 6.823304952269349e-07 7.42910895496617e-07
2.0812695 6.825348958651135e-07 7.42910895496617e-07
2.0809944 6.827392968544427e-07 7.42910895496617e-07
2.0807195 6.829435203959093e-07 7.42910895496617e-07
2.0804443 6.831479213811792e-07 7.42910895496617e-07
2.0801694 6.83352144926705e-07 7.42910895496617e-07
2.0798943 6.835565459079156e-07 7.42910895496617e-07
2.0796194 6.837607694575008e-07 7.42910895496617e-07
2.0793445 6.83964993312238e-07 7.42910895496617e-07
2.0790696 6.841692168591099e-07 7.42910895496617e-07
2.078795 6.843732635873879e-07 7.42910895496617e-07
2.07852 6.845774871315607e-07 7.42910895496617e-07
2.0782454 6.847815338598386e-07 7.42910895496617e-07
2.0779707 6.849855802748388e-07 7.42910895496617e-07
2.077696 6.851896270031167e-07 7.42910895496617e-07
2.0774214 6.85393673418117e-07 7.42910895496617e-07
2.0771468 6.85597720146395e-07 7.42910895496617e-07
2.0768723 6.85801589464655e-07 7.42910895496617e-07
2.0765977 6.860056361929329e-07 7.42910895496617e-07
2.0763233 6.86209505511193e-07 7.42910895496617e-07
2.0760489 6.864133750967955e-07 7.42910895496617e-07
2.0757744 6.866172443961402e-07 7.42910895496617e-07
2.0755 6.868211139817427e-07 7.42910895496617e-07
2.0752256 6.870249832810873e-07 7.42910895496617e-07
2.0749514 6.872286757564326e-07 7.42910895496617e-07
2.074677 6.874325450692803e-07 7.42910895496617e-07
2.0744028 6.876362375446255e-07 7.42910895496617e-07
2.0741286 6.878399297283288e-07 7.42910895496617e-07
2.0738544 6.880436222036741e-07 7.42910895496617e-07
2.0735805 6.882471372500862e-07 7.42910895496617e-07
2.0733063 6.884508297254315e-07 7.42910895496617e-07
2.0730324 6.886543447718435e-07 7.42910895496617e-07
2.0727582 6.888580372471888e-07 7.42910895496617e-07
2.0724843 6.89061552293601e-07 7.42910895496617e-07
2.0722103 6.892650676465463e-07 7.42910895496617e-07
2.0719364 6.894685826943185e-07 7.42910895496617e-07
2.0716627 6.896719209369925e-07 7.42910895496617e-07
2.0713887 6.898754359901702e-07 7.42910895496617e-07
2.071115 6.900787742368859e-07 7.42910895496617e-07
2.070841 6.90282289286022e-07 7.42910895496617e-07
2.0705674 6.904856275367794e-07 7.42910895496617e-07
2.0702937 6.906889654284085e-07 7.42910895496617e-07
2.0700202 6.908921265688877e-07 7.42910895496617e-07
2.0697465 6.910954644739986e-07 7.42910895496617e-07
2.0694728 6.912988027247561e-07 7.42910895496617e-07
2.0691993 6.915019635195886e-07 7.42910895496617e-07
2.0689259 6.91705124643915e-07 7.42910895496617e-07
2.0686524 6.919082854360766e-07 7.42910895496617e-07
2.068379 6.921114465604028e-07 7.42910895496617e-07
2.0681055 6.923146073525644e-07 7.42910895496617e-07
2.0678322 6.925175913503893e-07 7.42910895496617e-07
2.0675588 6.927207521398094e-07 7.42910895496617e-07
2.0672855 6.929237361376343e-07 7.42910895496617e-07
2.0670123 6.931267197979663e-07 7.42910895496617e-07
2.066739 6.933297037957911e-07 7.42910895496617e-07
2.0664659 6.935326874561232e-07 7.42910895496617e-07
2.0661929 6.937354943436557e-07 7.42910895496617e-07
2.0659196 6.939384780174554e-07 7.42910895496617e-07
2.0656466 6.941412849049879e-07 7.42910895496617e-07
2.0653737 6.943440914172815e-07 7.42910895496617e-07
2.0651007 6.945468983048139e-07 7.42910895496617e-07
2.0648277 6.947497048171074e-07 7.42910895496617e-07
2.0645547 6.949525117046398e-07 7.42910895496617e-07
2.0642817 6.951553182169333e-07 7.42910895496617e-07
2.064009 6.953579479901387e-07 7.42910895496617e-07
2.0637362 6.955605773908606e-07 7.42910895496617e-07
2.0634632 6.957633842864483e-07 7.42910895496617e-07
2.0631905 6.959660545217064e-07 7.433602482976411e-07
2.062918 6.961694548149419e-07 7.504490439838409e-07
2.0626452 6.963752469824555e-07 7.575270857994412e-07
2.0623724 6.965826894381008e-07 7.646219703475834e-07
2.0621 6.967921649128151e-07 7.717033014040633e-07
2.0618274 6.97003279726333e-07 7.787197217100464e-07
2.061555 6.972165561084845e-07 7.854012489234387e-07
2.0612824 6.974313492013487e-07 7.920709288530106e-07
2.06101 6.976482543528126e-07 7.987393741920969e-07
2.0607374 6.978666805540133e-07 8.053946054808016e-07
2.060465 6.980870226499422e-07 8.120636726157806e-07
2.0601926 6.983090838060618e-07 8.187455392704815e-07
2.0599203 6.985330618476731e-07 8.254136451682594e-07
2.059648 6.98758560533559e-07 8.320743525242859e-07
2.0593758 6.989861660408395e-07 8.387323263473292e-07
2.0591037 6.992155266775657e-07 8.492457756327611e-07
2.0588315 6.994487165584825e-07 8.630212680303775e-07
2.0585594 6.996852007446714e-07 8.767873176480192e-07
2.0582871 6.999259627873086e-07 8.905561589108537e-07
2.058015 7.00169937139427e-07 9.043232300536932e-07
2.057743 7.004179534666275e-07 9.178084643562225e-07
2.057471 7.006692797238789e-07 9.311439985740901e-07
2.0571992 7.009243396359529e-07 9.444977969796478e-07
2.0569272 7.01182929786971e-07 9.57851742080306e-07
2.0566554 7.014452485337771e-07 9.712039077775062e-07
2.0563836 7.017108686723323e-07 9.845396486963355e-07
2.0561118 7.019804385300767e-07 9.978731349103255e-07
2.05584 7.022532140014066e-07 1.010386034441573e-06
2.0555682 7.025298065231145e-07 1.0243100185614408e-06
2.0552964 7.028101431491676e-07 1.039575819284887e-06
2.0550249 7.030952259883757e-07 1.0610547952704489e-06
2.0547533 7.033862818043231e-07 1.0825534590470743e-06
2.0544815 7.036834393034703e-07 1.1040302375652336e-06
2.05421 7.039861632476216e-07 1.125525496163803e-06
2.0539386 7.042944500695926e-07 1.1469088612401748e-06
2.053667 7.046087625609921e-07 1.1679507953203208e-06
2.0533955 7.04928784579426e-07 1.1889925489237498e-06
2.0531242 7.052542134698861e-07 1.209809730248961e-06
2.0528529 7.055852778922147e-07 1.2306414315608018e-06
2.0525815 7.059220064341526e-07 1.2514480477383691e-06
2.0523102 7.062643661300757e-07 1.2722722721204956e-06
2.052039 7.066123941012324e-07 1.2931084228232478e-06
2.0517676 7.069660551567989e-07 1.3138977605306587e-06
2.0514965 7.073250552925205e-07 1.3347037963973138e-06
2.0512252 7.076900040030638e-07 1.3555005944348284e-06
2.050954 7.080602821178261e-07 1.376319443409669e-06
2.050683 7.084361934526317e-07 1.397125043746323e-06
2.050412 7.088177526387305e-07 1.4179264877206119e-06
2.0501409 7.092049421849894e-07 1.4387307022667837e-06
2.04987 7.095974333606017e-07 1.4595251409110617e-06
2.049599 7.099958979333119e-07 1.4803040982852408e-06
2.049328 7.10399645772147e-07 1.501083502225336e-06
2.0490572 7.108090121980805e-07 1.5218280146286117e-06
2.0487864 7.112240041350919e-07 1.5426002434058611e-06
2.0485156 7.116446188159919e-07 1.5633738482391019e-06
2.0482447 7.120708614591392e-07 1.5841303478633712e-06
2.047974 7.125023394335159e-07 1.604872999056322e-06
2.0477033 7.129398211932611e-07 1.625621891490186e-06
2.0474327 7.133825268098138e-07 1.6463704577700572e-06
2.047162 7.138308551867252e-07 1.6671361834806657e-06
2.0468915 7.142847946265385e-07 1.6878656303484001e-06
2.0466208 7.147443458864671e-07 1.708593345915726e-06
2.0463502 7.152095081201521e-07 1.7293805476606742e-06
2.0460799 7.156798806174684e-07 1.7501049150963946e-06
2.0458095 7.161559924929641e-07 1.7724304555076557e-06
2.045539 7.166388236723249e-07 1.7960081939962838e-06
2.0452685 7.171275766377574e-07 1.8195658724611588e-06
2.0449982 7.176227249681058e-07 1.8431358767937214e-06
2.044728 7.18123779290423e-07 1.8667142885411594e-06
2.0444577 7.186316772164023e-07 1.8902924527116664e-06
2.0441875 7.191454660464609e-07 1.913836951219277e-06
2.0439172 7.196661035149691e-07 1.937412671913557e-06
2.043647 7.201926218971736e-07 1.9609642103649343e-06
2.043377 7.207255263123773e-07 1.9845072110173716e-06
2.0431068 7.212647654992115e-07 2.0080581010635857e-06
2.042837 7.218099109130885e-07 2.0316123161670298e-06
2.0425668 7.223618681578853e-07 2.055072014015951e-06
2.042297 7.229199569176801e-07 2.0809384008309887e-06
2.0420268 7.234857496864615e-07 2.108281316936333e-06
2.0417569 7.240584281611108e-07 2.1356035525028395e-06
2.041487 7.246385052483158e-07 2.1629276190620655e-06
2.0412173 7.252254117290824e-07 2.190240455746622e-06
2.0409474 7.258202412949448e-07 2.2176272080103357e-06
2.0406775 7.264222610153444e-07 2.2434162016108973e-06
2.040408 7.270304343074343e-07 2.2667737666502477e-06
2.0401382 7.276447931833391e-07 2.290135796636982e-06
2.0398686 7.282654932989373e-07 2.3133007345924096e-06
2.039599 7.288923629317739e-07 2.336427367120424e-06
2.0393293 7.295255358626635e-07 2.3595615879264723e-06
2.0390596 7.30164878905461e-07 2.3826772237043652e-06
2.0387902 7.308099506322201e-07 2.4058140049576286e-06
2.0385208 7.314611883525683e-07 2.4289085520194147e-06
2.0382514 7.321187132195423e-07 2.452042857684638e-06
2.037982 7.327824063126295e-07 2.4751279087214576e-06
2.0377126 7.33452380444404e-07 2.4982577029417964e-06
2.0374432 7.341285262480853e-07 2.521341166979362e-06
2.0371737 7.348109475056885e-07 2.5444574874729836e-06
2.0369046 7.354989322006897e-07 2.5675445645584936e-06
2.0366354 7.361931859995172e-07 2.590665282394244e-06
2.0363662 7.368936147222819e-07 2.6137929706801564e-06
2.036097 7.376003193112172e-07 2.636921165081829e-06
2.0358279 7.383131998035479e-07 2.66005633482661e-06
2.0355587 7.390323591065246e-07 2.683199144663034e-06
2.0352898 7.397570520833883e-07 2.706318721974665e-06
2.0350206 7.4048866312281e-07 2.729451674641397e-06
2.0347517 7.412257950644591e-07 2.7525739864754425e-06
2.0344827 7.41969196604158e-07 2.775697866029695e-06
2.0342138 7.427187655766502e-07 2.798817389769677e-06
2.0339448 7.43474601401091e-07 2.821919174346689e-06
2.0336761 7.442359261728131e-07 2.8450564811412572e-06
2.0334072 7.450042003480646e-07 2.868153624280841e-06
2.0331385 7.457779433461703e-07 2.891271739471353e-06
2.0328698 7.465579543761274e-07 2.914364328365039e-06
2.032601 7.473440815476756e-07 2.9372020249486334e-06
2.0323324 7.481362490237292e-07 2.958427570608664e-06
2.0320637 7.489339608774555e-07 2.9796323751846503e-06
2.031795 7.497374930941278e-07 3.000872364265973e-06
2.0315266 7.505458981274599e-07 3.022123161938513e-06
2.031258 7.513600800562345e-07 3.0428449375218894e-06
2.0309896 7.521794893520896e-07 3.0619501949084653e-06
2.0307212 7.530040964257293e-07 3.0810352271192845e-06
2.0304527 7.538337560949688e-07 3.1001292113463157e-06
2.0301843 7.5466861334484e-07 3.119219995018331e-06
2.0299158 7.55508524910152e-07 3.138322760996494e-06
2.0296476 7.563528859049157e-07 3.1574238933066782e-06
2.0293794 7.572024828214338e-07 3.1781722738606422e-06
2.0291111 7.580579963121466e-07 3.2012240818928354e-06
2.028843 7.589197041010916e-07 3.224296890931795e-06
2.0285747 7.597876403504593e-07 3.247329443637932e-06
2.0283065 7.60661711209461e-07 3.2703883652941755e-06
2.0280385 7.615412290494133e-07 3.293435770180021e-06
2.0277705 7.624268786488749e-07 3.316496006925774e-06
2.0275023 7.63319545126526e-07 3.3395109105930695e-06
2.0272343 7.642172790116832e-07 3.3602412886766585e-06
2.0269663 7.651204423614454e-07 3.380139631574359e-06
2.0266986 7.660281145506566e-07 3.3999411297319435e-06
2.0264306 7.669418847984754e-07 3.41974816484334e-06
2.0261629 7.678601609080985e-07 3.4395454366117415e-06
2.0258949 7.687845439770227e-07 3.4593444717493435e-06
2.0256271 7.697134192172908e-07 3.479125433628639e-06
2.0253594 7.70647577849706e-07 3.4989450991183346e-06
2.0250916 7.715870540901979e-07 3.51869415035292e-06
2.024824 7.725318005998693e-07 3.5384852535314326e-06
2.0245564 7.734810231419742e-07 3.5582720302346576e-06
2.0242887 7.74436367595787e-07 3.5780560571284176e-06
2.0240211 7.753961725787511e-07 3.5978244863903524e-06
2.0237536 7.763612467037105e-07 3.6176196387035034e-06
2.0234861 7.773316382727626e-07 3.6374052329624188e-06
2.0232186 7.783073031755098e-07 3.6572312045644407e-06
2.0229514 7.792874199857529e-07 3.677032801731909e-06
2.0226839 7.802736859420455e-07 3.6968582923200912e-06
2.0224166 7.812643938808365e-07 3.716658352097261e-06
2.022149 7.822612584535206e-07 3.7364719337874364e-06
2.0218818 7.832625532162968e-07 3.756268220913942e-06
2.0216146 7.842691151028969e-07 3.776086061689952e-06
2.0213475 7.852800947800381e-07 3.795876878726354e-06
2.0210803 7.862972282549327e-07 3.815532576705286e-06
2.020813 7.873195299177589e-07 3.834273246379203e-06
2.020546 7.883458634999061e-07 3.8530272625911335e-06
2.020279 7.893772669700797e-07 3.871773322100934e-06
2.020012 7.904136146787371e-07 3.890531602740814e-06
2.0197449 7.914550346299489e-07 3.909288427251921e-06
2.0194778 7.925013985237962e-07 3.92802868966947e-06
2.019211 7.935518899210836e-07 3.946772380811213e-06
2.018944 7.94608263853869e-07 3.9655104219684754e-06
2.0186772 7.956687527170805e-07 3.984242381773513e-06
2.0184104 7.967341813575859e-07 4.003000719866103e-06
2.0181437 7.978046714265906e-07 4.021714523241944e-06
2.0178769 7.98880092112831e-07 4.040441627830723e-06
2.01761 7.999605745910574e-07 4.0591819090180345e-06
2.0173435 8.010450219094549e-07 4.077911022312653e-06
2.0170767 8.02135498778605e-07 4.096630332382513e-06
2.0168102 8.03229925654807e-07 4.115351016978947e-06
2.0165436 8.043298160329892e-07 4.137743316729376e-06
2.016277 8.054357996777178e-07 4.160437318093719e-06
2.0160105 8.065477571283612e-07 4.183152199461011e-06
2.015744 8.076658557965645e-07 4.2058811331409496e-06
2.0154777 8.087889206623152e-07 4.22859168105681e-06
2.015211 8.099192154257174e-07 4.252260786489921e-06
2.0149448 8.110548173093531e-07 4.276268079608638e-06
2.0146785 8.121967373810543e-07 4.298761397412795e-06
2.0144122 8.133444864147324e-07 4.321242120049098e-06
2.0141459 8.144983329172799e-07 4.3435515016945886e-06
2.0138798 8.156569408779729e-07 4.365825330807412e-06
2.0136135 8.168226544868816e-07 4.388122022075183e-06
2.0133474 8.179931230039085e-07 4.410407764367227e-06
2.0130813 8.191696532729905e-07 4.4326834703772984e-06
2.012815 8.20353038716605e-07 4.454976004085689e-06
2.0125492 8.215403609897494e-07 4.477246843593476e-06
2.012283 8.227345420731409e-07 4.4995170746973256e-06
2.012017 8.23934777005635e-07 4.521751183136149e-06
2.0117512 8.251396989565484e-07 4.543859605601871e-06
2.011485 8.263517148681747e-07 4.565984547213422e-06
2.0112193 8.275683933204934e-07 4.588073061433175e-06
2.0109534 8.287910708465907e-07 4.610155900490589e-06
2.0106876 8.300194923654911e-07 4.632252997756672e-06
2.010422 8.312527981176086e-07 4.6542286650468735e-06
2.0101562 8.324928548388689e-07 4.6756358663247576e-06
2.0098906 8.337375898246118e-07 4.697025036730874e-06
2.0096247 8.349890288152116e-07 4.7184809383073585e-06
2.0093591 8.362451520052201e-07 4.7399313417882245e-06
2.0090935 8.375068650779415e-07 4.761391660498145e-06
2.008828 8.387743838194745e-07 4.7828148299802675e-06
2.0085626 8.400463451294449e-07 4.804306269495093e-06
2.008297 8.413252674162782e-07 4.8257357024428995e-06
2.0080316 8.426085084155341e-07 4.8462665358734095e-06
2.007766 8.438984256535586e-07 4.8666862147434185e-06
2.0075006 8.451925052134775e-07 4.887015047910412e-06
2.0072353 8.464919482312894e-07 4.90606793826994e-06
2.00697 8.477961843868935e-07 4.924250526724203e-06
2.0067048 8.491041668123634e-07 4.942414290033828e-06
2.0064394 8.504180470253647e-07 4.960590581822736e-06
2.0061743 8.517356649199665e-07 4.978768465811654e-06
2.0059092 8.530580024547386e-07 4.996937938362443e-06
2.005644 8.543852554983978e-07 5.0151038809166855e-06
2.005379 8.55717225496749e-07 5.033267210379658e-06
2.0051138 8.570541096928518e-07 5.051430147405298e-06
2.0048487 8.583957086818026e-07 5.0695765964473485e-06
2.0045838 8.597410060860298e-07 5.087731596335596e-06
2.0043187 8.610925015888671e-07 5.108332162752324e-06
2.0040538 8.624485865907135e-07 5.130571520184388e-06
2.003789 8.638104646705809e-07 5.152782154232141e-06
2.003524 8.651783558402118e-07 5.174992305049356e-06
2.0032592 8.665520020268128e-07 5.19721938689687e-06
2.0029945 8.679304216430642e-07 5.2194228148578685e-06
2.0027297 8.693158370368533e-07 5.241654243931601e-06
2.002465 8.707059336825037e-07 5.262917890965992e-06
2.0022004 8.72101230833415e-07 5.282068933735859e-06
2.0019357 8.735016593645397e-07 5.301031809403575e-06
2.001671 8.749070111797722e-07 5.31996810672338e-06
2.0014064 8.76317464100548e-07 5.338936486564019e-06
2.001142 8.777315755132706e-07 5.3578941586446736e-06
2.0008774 8.791520685448747e-07 5.376885382897536e-06
2.000613 8.80576214449057e-07 5.395841367150563e-06
2.0003486 8.820054617291193e-07 5.414858550448923e-06
2.0000842 8.8343965114223e-07 5.433818810583654e-06
1.9998198 8.848789324468599e-07 5.452778895104307e-06
1.9995553 8.863231515852088e-07 5.471769642166632e-06
1.9992911 8.877718159029594e-07 5.490733180167481e-06
1.9990268 8.892254102422763e-07 5.5096923551099435e-06
1.9987626 8.906834370886136e-07 5.528647257305277e-06
1.9984984 8.9214638934836e-07 5.5475862692912405e-06
1.9982343 8.936144301645204e-07 5.5665915382281015e-06
1.9979701 8.950874077124403e-07 5.585518868614989e-06
1.997706 8.965647936858098e-07 5.604476058502747e-06
1.997442 8.980471215580048e-07 5.623496074215825e-06
1.997178 8.995345440058393e-07 5.642494921017252e-06
1.9969139 9.010269058776317e-07 5.6614795324948695e-06
1.99665 9.025236798047802e-07 5.680475783767088e-06
1.996386 9.040253919994688e-07 5.699452286697179e-06
1.9961222 9.055315078102686e-07 5.718468310230281e-06
1.9958583 9.070432514654557e-07 5.737462741092844e-06
1.9955945 9.08559388134949e-07 5.756413691677195e-06
1.9953308 9.100797702034779e-07 5.77540887949928e-06
1.995067 9.116058684860698e-07 5.793771820178225e-06
1.9948033 9.131359572548801e-07 5.811709890175617e-06
1.9945396 9.14670859954675e-07 5.829658957609221e-06
1.994276 9.162097139854948e-07 5.847577345891161e-06
1.9940124 9.17754072913552e-07 5.8655210366097744e-06
1.9937488 9.193023832831478e-07 5.883469956623635e-06
1.9934853 9.208547979727969e-07 5.901364671073902e-06
1.9932218 9.224125556910227e-07 5.919331840824291e-06
1.9929583 9.23974422956441e-07 5.937243026072172e-06
1.9926949 9.255409202224326e-07 5.9551555807277245e-06
1.9924315 9.271118395751941e-07 5.976788251191153e-06
1.9921682 9.286886596889132e-07 5.998844076967899e-06
1.9919049 9.302712288250728e-07 6.020880260663322e-06
1.9916415 9.318596547109228e-07 6.042897252856885e-06
1.9913783 9.334530990148424e-07 6.064912932670161e-06
1.9911151 9.350523937157226e-07 6.0869089784900326e-06
1.9908519 9.366574224341269e-07 6.108936302280535e-06
1.9905887 9.382683065833352e-07 6.130936944368522e-06
1.9903256 9.398841692057392e-07 6.152725028754932e-06
1.9900625 9.41505801081063e-07 6.174412225928063e-06
1.9897995 9.431322041198876e-07 6.194502579261953e-06
1.9895364 9.447644257194883e-07 6.2131598506557e-06
1.9892734 9.464007650799104e-07 6.231838512088991e-06
1.9890106 9.480413249613268e-07 6.250517841025751e-06
1.9887476 9.496874896136699e-07 6.269193637988382e-06
1.9884847 9.513378660941517e-07 6.287855505687242e-06
1.9882219 9.529930964519306e-07 6.306513547817158e-06
1.9879591 9.546525327976923e-07 6.325206996693108e-06
1.9876964 9.563168281735366e-07 6.343858652707748e-06
1.9874337 9.579860717313928e-07 6.3625255289063624e-06
1.9871709 9.596601730584276e-07 6.381187423338921e-06
1.9869082 9.613392216039107e-07 6.3998318850252615e-06
1.9866456 9.630223576671058e-07 6.4184806224042345e-06
1.9863831 9.647096729164608e-07 6.437131159170715e-06
1.9861205 9.664026059279104e-07 6.455785443581745e-06
1.985858 9.680997106552123e-07 6.474410486342256e-06
1.9855955 9.698016634951643e-07 6.493114165712464e-06
1.985333 9.715086370026089e-07 6.512348061104815e-06
1.9850706 9.732200521950577e-07 6.533856625523358e-06
1.9848082 9.749372892774095e-07 6.555367724519643e-06
1.9845458 9.766600425951467e-07 6.5768808224534995e-06
1.9842836 9.78387782931457e-07 6.598392801812068e-06
1.9840212 9.80121826612891e-07 6.619916526384494e-06
1.983759 9.81860059684096e-07 6.641398445240224e-06
1.9834968 9.836045956967244e-07 6.662959824603352e-06
1.9832346 9.85354120827374e-07 6.684493259940054e-06
1.9829725 9.871089994786305e-07 6.704209837042645e-06
1.9827104 9.888688990577754e-07 6.722451903026642e-06
1.9824482 9.90633383849046e-07 6.739787359498815e-06
1.9821862 9.92401669326464e-07 6.757149999981086e-06
1.9819242 9.941744500691541e-07 6.774764047770219e-06
1.9816623 9.959515459728628e-07 6.796193260972637e-06
1.9814004 9.977343350997165e-07 6.817632971247127e-06
1.9811385 9.995226578796156e-07 6.839052348687506e-06
1.9808766 1.0013166698835774e-06 6.860481341000922e-06
1.9806147 1.00311621556032e-06 6.881904098929523e-06
1.9803529 1.0049206288131783e-06 6.9033386692643455e-06
1.9800911 1.0067305746761082e-06 6.924754099192935e-06
1.9798294 1.008545374861719e-06 6.946162396362974e-06
1.9795678 1.010365675118805e-06 6.967331039984479e-06
1.9793061 1.012191567617003e-06 6.98835972981998e-06
1.9790444 1.0140228896533346e-06 7.009403111032401e-06
1.9787829 1.0158589488094804e-06 7.030402173850368e-06
1.9785213 1.017700430815998e-06 7.051445933374227e-06
1.9782598 1.019547491649443e-06 7.072484333890737e-06
1.9779983 1.021399987989561e-06 7.093603165855332e-06
1.9777368 1.023257221787883e-06 7.1145149203268846e-06
1.9774754 1.0251195230538077e-06 7.132606353538044e-06
1.9772141 1.0269856665441623e-06 7.15069343920313e-06
1.9769527 1.0288574231114886e-06 7.168758160125436e-06
1.9766914 1.0307330137390747e-06 7.186872563567313e-06
1.97643 1.0326133745850703e-06 7.204950253658913e-06
1.9761689 1.034497557450067e-06 7.223024979887137e-06
1.9759077 1.036386503082401e-06 7.241102411238346e-06
1.9756465 1.0382801279743084e-06 7.25916817406407e-06
1.9753853 1.040178510960162e-06 7.2772245551422835e-06
1.9751242 1.0420807022518327e-06 7.295307555137456e-06
1.9748632 1.0439876539054283e-06 7.313353783171597e-06
1.9746021 1.0458992791287095e-06 7.331475309411242e-06
1.9743412 1.0478148042095022e-06 7.349551523957295e-06
1.9740801 1.0497358769884305e-06 7.36765444687095e-06
1.9738193 1.0516599750775188e-06 7.385828396468777e-06
1.9735583 1.0535896464596696e-06 7.403974523269177e-06
1.9732975 1.0555232154391423e-06 7.422140175410255e-06
1.9730366 1.0574614751089002e-06 7.440262335759609e-06
1.9727758 1.0594045061072117e-06 7.458418438701894e-06
1.9725151 1.0613513405810917e-06 7.476558681402864e-06
1.9722543 1.0633038403268425e-06 7.494732293256914e-06
1.9719937 1.0652592471962447e-06 7.5128526672335795e-06
1.971733 1.0672203105250244e-06 7.530986275487614e-06
1.9714724 1.0691851676328424e-06 7.549144951224931e-06
1.9712118 1.0711547969434566e-06 7.567313425090086e-06
1.9709512 1.0731290938737028e-06 7.5851470370082635e-06
1.9706907 1.0751071697590097e-06 7.603175951925686e-06
1.9704303 1.077090261519267e-06 7.625055602592098e-06
1.9701698 1.0790793139573232e-06 7.64690197189626e-06
1.9699093 1.0810738743510172e-06 7.668756284806168e-06
1.969649 1.0830733929912135e-06 7.69059080138714e-06
1.9693886 1.0850784123122827e-06 7.712423336814258e-06
1.9691283 1.0870893012288234e-06 7.73427177719648e-06
1.968868 1.0891047676374157e-06 7.756076908709654e-06
1.9686078 1.0911260555838606e-06 7.777566183339653e-06
1.9683475 1.0931527370500261e-06 7.799019304747904e-06
1.9680874 1.0951842578727354e-06 7.820422990512796e-06
1.9678272 1.0972220880738517e-06 7.841869665725024e-06
1.9675671 1.099264753306121e-06 7.863245332825277e-06
1.9673071 1.1013118436156282e-06 7.884664092671265e-06
1.967047 1.1033656452311374e-06 7.906064045438802e-06
1.966787 1.10542386826966e-06 7.92749172082168e-06
1.966527 1.107487866972026e-06 7.94890884716414e-06
1.9662671 1.1095562749150204e-06 7.97027722958162e-06
1.9660072 1.1116304442036447e-06 7.99169118732911e-06
1.9657474 1.1137098087456156e-06 8.011168311139924e-06
1.9654875 1.115794192186032e-06 8.02954778019326e-06
1.9652277 1.1178822233539125e-06 8.047879646967953e-06
1.964968 1.1199751813969139e-06 8.066227056488734e-06
1.9647082 1.1220727441316766e-06 8.084601441210809e-06
1.9644486 1.1241742752703462e-06 8.102932070968538e-06
1.9641888 1.1262813712250583e-06 8.121312340805676e-06
1.9639292 1.1283924354299603e-06 8.139640605305277e-06
1.9636697 1.130507119472898e-06 8.158002830875917e-06
1.96341 1.132627712282523e-06 8.176336400890045e-06
1.9631505 1.1347519204279412e-06 8.194725315154134e-06
1.9628911 1.1368801001397377e-06 8.213113136010942e-06
1.9626316 1.1390138554586167e-06 8.231514700239079e-06
1.9623722 1.1411515804172267e-06 8.249919461722288e-06
1.9621128 1.143293904505235e-06 8.268331368215165e-06
1.9618535 1.145440193107284e-06 8.2867363082818e-06
1.9615941 1.1475920654110138e-06 8.305121170044722e-06
1.9613348 1.1497478899388462e-06 8.323510297181198e-06
1.9610755 1.1519083099830898e-06 8.341918671945165e-06
1.9608164 1.15407268031597e-06 8.360307514629234e-06
1.9605572 1.156241642823683e-06 8.378713522602327e-06
1.9602981 1.1584155039093356e-06 8.396678422652898e-06
1.9600389 1.160593826696337e-06 8.41465111240874e-06
1.9597799 1.1627759956171113e-06 8.432600989499879e-06
1.9595208 1.1649625437969248e-06 8.449684343876103e-06
1.9592618 1.1671536162498822e-06 8.4663915400778e-06
1.9590029 1.1693475760474887e-06 8.48013802874536e-06
1.9587439 1.1715450748551574e-06 8.493852099919397e-06
1.958485 1.173746069151465e-06 8.507484565993284e-06
1.9582261 1.175950634071076e-06 8.521096654085148e-06
1.9579673 1.1781576593882075e-06 8.53469487802785e-06
1.9577085 1.1803682516280577e-06 8.548310986835334e-06
1.9574497 1.1825823244185547e-06 8.561945229068136e-06
1.957191 1.1847990263846312e-06 8.576287128073119e-06
1.9569323 1.1870197818166957e-06 8.594784152695928e-06
1.9566736 1.189245610541194e-06 8.613326123692805e-06
1.9564149 1.1914760458138985e-06 8.631892276697994e-06
1.9561564 1.1937107023331389e-06 8.652826240842566e-06
1.9558978 1.1959507209884142e-06 8.67422456677044e-06
1.9556392 1.1981963865265075e-06 8.695561009110892e-06
1.9553808 1.2004464161118875e-06 8.716886402677838e-06
1.9551224 1.2027020407899208e-06 8.737932953225303e-06
1.9548639 1.2049629807457668e-06 8.758995926903734e-06
1.9546055 1.2072294902998667e-06 8.780053076439998e-06
1.9543471 1.2095002166856712e-06 8.800526444460633e-06
1.9540888 1.211776053461783e-06 8.818509774217326e-06
1.9538305 1.2140563241383848e-06 8.836464227700924e-06
1.9535723 1.2163403877171546e-06 8.85443792860579e-06
1.9533141 1.2186288875594065e-06 8.872435157727009e-06
1.9530559 1.2209222316445058e-06 8.890330189950388e-06
1.9527977 1.2232199809977324e-06 8.908187497274725e-06
1.9525396 1.2255215017275659e-06 8.926176379193786e-06
1.9522815 1.227827461810511e-06 8.944173013150916e-06
1.9520234 1.2301382682259179e-06 8.962142535581548e-06
1.9517654 1.2324524396349937e-06 8.98014597724194e-06
1.9515074 1.2347714572897112e-06 8.9980873024846e-06
1.9512495 1.237094898249611e-06 9.016090634417487e-06
1.9509915 1.2394231974795366e-06 9.034090623547117e-06
1.9507337 1.241754845578026e-06 9.052054210532504e-06
1.9504758 1.2440913372622148e-06 9.070021538494502e-06
1.950218 1.2464322517055696e-06 9.08800729257874e-06
1.9499602 1.2487769289323789e-06 9.105965710658129e-06
1.9497025 1.2511260231897987e-06 9.123941027430879e-06
1.9494448 1.2534799652096235e-06 9.14192596739257e-06
1.949187 1.2558383001689843e-06 9.15957145340295e-06
1.9489294 1.2582001973887617e-06 9.176438772575337e-06
1.9486718 1.2605662072413014e-06 9.193294756997308e-06
1.9484143 1.262935696555428e-06 9.210181998313352e-06
1.9481567 1.2653104003711758e-06 9.22702652792586e-06
1.9478992 1.2676885700558008e-06 9.243884646762115e-06
1.9476417 1.270070854415634e-06 9.26074444193111e-06
1.9473844 1.2724566004198456e-06 9.277597022573461e-06
1.9471269 1.2748475616394316e-06 9.294414030741957e-06
1.9468695 1.2772419717511432e-06 9.311269247404738e-06
1.9466122 1.2796393866281473e-06 9.328130206662085e-06
1.9463549 1.282042525004876e-06 9.345452591162503e-06
1.9460976 1.284449174017767e-06 9.367105667832767e-06
1.9458404 1.2868618733266271e-06 9.388733615021396e-06
1.9455832 1.2892786266476855e-06 9.41038145566627e-06
1.945326 1.2917024613546078e-06 9.432021168672218e-06
1.9450688 1.2941303445878049e-06 9.453665716355438e-06
1.9448118 1.2965630571874843e-06 9.475298878013118e-06
1.9445547 1.2990020676359766e-06 9.49693097309117e-06
1.9442977 1.3014458729818506e-06 9.518315649578575e-06
1.9440407 1.3038947678814232e-06 9.539653263456035e-06
1.9437838 1.3063484120915528e-06 9.561032984489755e-06
1.9435267 1.3088082878095282e-06 9.582366470324363e-06
1.9432698 1.3112728993877557e-06 9.603717414566245e-06
1.9430131 1.3137414553063391e-06 9.625074897666887e-06
1.9427562 1.3162167410891007e-06 9.643640933111534e-06
1.9424994 1.3186951096105144e-06 9.661967629085991e-06
1.9422426 1.3211786927043095e-06 9.680371507018356e-06
1.941986 1.323665338076242e-06 9.698710291322428e-06
1.9417292 1.326158348429717e-06 9.717067595934047e-06
1.9414725 1.328654416939171e-06 9.735469239005754e-06
1.941216 1.3311545478642307e-06 9.753855213030486e-06
1.9409593 1.33366005963226e-06 9.772264953004177e-06
1.9407028 1.336169627867437e-06 9.79062422566851e-06
1.9404463 1.3386834069184905e-06 9.809047290035317e-06
1.9401898 1.341201243004751e-06 9.82740287708428e-06
1.9399333 1.3437244503293293e-06 9.84577344383944e-06
1.9396769 1.3462517073237603e-06 9.864160317970578e-06
1.9394206 1.3487819924010295e-06 9.882546499869555e-06
1.9391642 1.3513186796419525e-06 9.900938933651293e-06
1.9389079 1.3538582988537012e-06 9.91824515480208e-06
1.9386516 1.3564027917714428e-06 9.93552591483568e-06
1.9383954 1.3589500646685088e-06 9.952826096639695e-06
1.9381391 1.361503419207625e-06 9.970082557749228e-06
1.9378829 1.36405954029356e-06 9.987360723276828e-06
1.9376268 1.3666193661088354e-06 1.000463857970843e-05
1.9373707 1.3691843368139666e-06 1.0021869097768393e-05
1.9371146 1.3717529978213947e-06 1.0039158546474858e-05
1.9368585 1.3743256182399306e-06 1.0056405236016144e-05
1.9366025 1.3769031157289748e-06 1.0073647157569145e-05
1.9363465 1.3794833655166465e-06 1.009091578832014e-05
1.9360906 1.3820684960045252e-06 1.0108144796623864e-05
1.9358346 1.3846573643032698e-06 1.0122960143402305e-05
1.9355788 1.3872493571826097e-06 1.0139925932117823e-05
1.935323 1.3898455975886758e-06 1.0158980790266143e-05
1.9350672 1.3924471133220423e-06 1.01779998784505e-05
1.9348114 1.3950531361928663e-06 1.0197054977179655e-05
1.9345556 1.3976631804226597e-06 1.021610753073743e-05
1.9343 1.4002777376519369e-06 1.0235205244453622e-05
1.9340442 1.4028975420767451e-06 1.0254286868692233e-05
1.9337887 1.4055206228533232e-06 1.0273211859020334e-05
1.933533 1.408150106353997e-06 1.0291983138039448e-05
1.9332774 1.4107827939783329e-06 1.0310741321427455e-05
1.9330219 1.4134194153050573e-06 1.0329535037975625e-05
1.9327663 1.4160617034713713e-06 1.0348293681867018e-05
1.9325109 1.4187079116623915e-06 1.0367044162066632e-05
1.9322555 1.4213573071154399e-06 1.0385755218428967e-05
1.932 1.4240130799953687e-06 1.0404466852454248e-05
1.9317447 1.4266719737584044e-06 1.0422516750170031e-05
1.9314893 1.429335538547976e-06 1.0438146783205623e-05
1.931234 1.4320026572687297e-06 1.0453767741915089e-05
1.9309788 1.4346729494049667e-06 1.0469354166397857e-05
1.9307235 1.4373467888169454e-06 1.0485009026049126e-05
1.9304683 1.440025060559452e-06 1.050062434778229e-05
1.9302132 1.4427056200780342e-06 1.051620342423168e-05
1.929958 1.4453918515511802e-06 1.0531812229124473e-05
1.9297029 1.4480803728741862e-06 1.0547446762098374e-05
1.9294479 1.4507720608271842e-06 1.0563034210172047e-05
1.9291928 1.4534685357851416e-06 1.0578556107224304e-05
1.9289378 1.4561680400172393e-06 1.0593078412005354e-05
1.9286828 1.4588707659997503e-06 1.0607603731581069e-05
1.9284279 1.4615764105548914e-06 1.0622117047301345e-05
1.9281731 1.4642853765451466e-06 1.0637853300896701e-05
1.9279182 1.4669990916388582e-06 1.0655275388247095e-05
1.9276633 1.4697167829315467e-06 1.0672669697347483e-05
1.9274086 1.4724380981553918e-06 1.0690104014967618e-05
1.9271537 1.4751646679699564e-06 1.0707492805595994e-05
1.9268991 1.477893572448653e-06 1.072490731198056e-05
1.9266443 1.4806277347970934e-06 1.0742302238999248e-05
1.9263897 1.4833654971702802e-06 1.0759673900569201e-05
1.9261351 1.4861072328737643e-06 1.0777094015378353e-05
1.9258804 1.4888538558165894e-06 1.0794460465326285e-05
1.9256259 1.491603159480787e-06 1.0811893068411795e-05
1.9253713 1.4943586507226383e-06 1.0829299876660983e-05
1.9251169 1.4971156703649356e-06 1.0848400519840541e-05
1.9248624 1.499879740193422e-06 1.0870566361762287e-05
1.924608 1.5026477459135558e-06 1.0892706930580533e-05
1.9243536 1.5054217930792615e-06 1.0914886786001861e-05
1.9240992 1.5082010763074415e-06 1.0937033321626185e-05
1.9238449 1.5109850907716306e-06 1.0959191408032783e-05
1.9235905 1.5137756449468678e-06 1.0981331356638814e-05
1.9233363 1.5165709140397146e-06 1.1003414163288706e-05
1.9230821 1.5193700599914698e-06 1.1025231414719812e-05
1.922828 1.5221751418960774e-06 1.1047093071510445e-05
1.9225737 1.5249867073735142e-06 1.1068940466352013e-05
1.9223197 1.5278015742644172e-06 1.109078225912333e-05
1.9220655 1.530622927003526e-06 1.1112651663129887e-05
1.9218115 1.5334488976815484e-06 1.1134482857829255e-05
1.9215574 1.5362800309697617e-06 1.1156402753308788e-05
1.9213034 1.539117127086995e-06 1.1178303631318722e-05
1.9210495 1.541958055142168e-06 1.120017964584605e-05
1.9207956 1.5448049180103265e-06 1.122192137706324e-05
1.9205416 1.5476565557779668e-06 1.1239582763459351e-05
1.9202878 1.5505114632173023e-06 1.1257103748529481e-05
1.920034 1.553370586012422e-06 1.1274639672442994e-05
1.9197803 1.556234396888397e-06 1.129221248885859e-05
1.9195265 1.5591024288458856e-06 1.1309701451163863e-05
1.9192728 1.5619737830232431e-06 1.1327254660384702e-05
1.919019 1.5648507158631542e-06 1.134479883131784e-05
1.9187654 1.56772961451155e-06 1.136230835153282e-05
1.9185117 1.5706140865414896e-06 1.1379851986490193e-05
1.9182582 1.5735018767005709e-06 1.1397384258385491e-05
1.9180046 1.57639388181166e-06 1.1414866045849516e-05
1.9177511 1.5792905459111387e-06 1.1432379135669276e-05
1.9174976 1.5821900641475851e-06 1.1449903590647628e-05
1.9172442 1.5850942458484914e-06 1.1467403318410426e-05
1.9169908 1.5880026403159684e-06 1.1484934989257847e-05
1.9167373 1.5909157069749122e-06 1.1502484790833907e-05
1.916484 1.5938316214249881e-06 1.1520016783114096e-05
1.9162307 1.5967522016308532e-06 1.1537541920391916e-05
1.9159774 1.5996770013048116e-06 1.1555135767768595e-05
1.9157242 1.6026051024308418e-06 1.1572663522919636e-05
1.9154708 1.605538790819956e-06 1.1590185589658105e-05
1.9152178 1.6084743859148276e-06 1.1607739044088379e-05
1.9149646 1.6114155775638476e-06 1.1625270255916922e-05
1.9147115 1.6143600488762675e-06 1.1642806379139728e-05
1.9144584 1.6173090326730535e-06 1.1663913914877173e-05
1.9142053 1.6202639571142971e-06 1.1686404942713475e-05
1.9139522 1.623224253212727e-06 1.1708881171973247e-05
1.9136993 1.626189152145635e-06 1.1731298742085396e-05
1.9134463 1.6291593994183932e-06 1.1753694416802825e-05
1.9131935 1.6321340431157233e-06 1.1774330063472757e-05
1.9129405 1.6351147089848065e-06 1.1792508894456157e-05
1.9126877 1.6380985553794367e-06 1.1808328513422312e-05
1.9124348 1.6410860049952697e-06 1.1824051852052654e-05
1.9121821 1.6440764089830847e-06 1.1839843721997092e-05
1.9119294 1.6470704216472622e-06 1.185561659526055e-05
1.9116766 1.6500687992676214e-06 1.1871382578428182e-05
1.9114239 1.6530707822727895e-06 1.1887162096275579e-05
1.9111713 1.6560757128232105e-06 1.190291313113809e-05
1.9109186 1.6590856676715482e-06 1.1918746952170435e-05
1.9106661 1.6620971680247497e-06 1.1934592898712988e-05
1.9104135 1.6651137091692997e-06 1.1950434610612155e-05
1.910161 1.6681332045196809e-06 1.1966231344271468e-05
1.9099085 1.6711562247554575e-06 1.198109126749858e-05
1.909656 1.6741832912006234e-06 1.1995653826736953e-05
1.9094037 1.6772122459100542e-06 1.2010225938586501e-05
1.9091512 1.680246666668962e-06 1.2024765186768706e-05
1.908899 1.6832815333441227e-06 1.2039352988776288e-05
1.9086466 1.6863218731593685e-06 1.2053880510763588e-05
1.9083943 1.6893640797066094e-06 1.2068454243295309e-05
1.9081421 1.6924103277285658e-06 1.2082995607524822e-05
1.9078898 1.6954598773516673e-06 1.209756668202658e-05
1.9076376 1.6985134712704021e-06 1.2112118765944398e-05
1.9073855 1.7015689103316926e-06 1.2126555486768166e-05
1.9071333 1.704628334149399e-06 1.2140809632243678e-05
1.9068813 1.7076895266546458e-06 1.215503558958503e-05
1.9066292 1.7107561371663763e-06 1.2169356117047672e-05
1.9063772 1.7138245272223141e-06 1.2183564366359703e-05
1.9061252 1.7168968656379268e-06 1.2197813789261213e-05
1.9058733 1.7199709782284581e-06 1.2212092669438957e-05
1.9056214 1.723049048995452e-06 1.2226325044254055e-05
1.9053695 1.726130312590091e-06 1.2240264029738795e-05
1.9051176 1.7292151259180484e-06 1.225124560204624e-05
1.9048659 1.732300765045926e-06 1.2262230084783888e-05
1.904614 1.7353915336930102e-06 1.2277231768841462e-05
1.9043623 1.7384829248423256e-06 1.2293240282731265e-05
1.9041106 1.7415801821520963e-06 1.2309208447079888e-05
1.9038589 1.7446796426996923e-06 1.2325267491495648e-05
1.9036072 1.7477835079821995e-06 1.234133528271397e-05
1.9033556 1.7508910602253379e-06 1.2357442406250223e-05
1.903104 1.7540030236347747e-06 1.2373506704786179e-05
1.9028524 1.7571171689048301e-06 1.238932364012174e-05
1.9026009 1.760235635874489e-06 1.2405089107737769e-05
1.9023495 1.763356236446894e-06 1.2420898662602734e-05
1.902098 1.7664826457037673e-06 1.2436645733724742e-05
1.9018465 1.769611176335929e-06 1.2452450377899436e-05
1.9015952 1.772742551024393e-06 1.246817566758912e-05
1.9013438 1.775879004429909e-06 1.2483970969918904e-05
1.9010925 1.7790183069994997e-06 1.2499737228457984e-05
1.9008412 1.7821614095130501e-06 1.2517979566607022e-05
1.90059 1.7853096629205948e-06 1.2536620609188946e-05
1.9003388 1.788460648845628e-06 1.255527171935261e-05
1.9000876 1.7916167802121877e-06 1.2573950346101757e-05
1.8998364 1.7947771439386691e-06 1.2592594866367378e-05
1.8995852 1.7979426512646586e-06 1.2611300096689452e-05
1.8993342 1.801110795564818e-06 1.2628759133734622e-05
1.8990831 1.8042836968784381e-06 1.2646212471943501e-05
1.8988321 1.8074605786182396e-06 1.2663657246578307e-05
1.8985811 1.8106407319469412e-06 1.2681130609611538e-05
1.8983302 1.8138248703966667e-06 1.2698586175580254e-05
1.8980793 1.8170137857961928e-06 1.271603950015773e-05
1.8978283 1.820206562513563e-06 1.273204726290361e-05
1.8975775 1.8234019351122858e-06 1.2746058158248111e-05
1.8973267 1.8266003995178108e-06 1.2760042062909425e-05
1.8970759 1.8298027965217232e-06 1.2774091043363964e-05
1.8968252 1.8330067717008969e-06 1.2788074200544284e-05
1.8965745 1.8362146672203017e-06 1.280207980274503e-05
1.8963238 1.839425662501245e-06 1.2816101194648958e-05
1.8960731 1.8426405823771168e-06 1.2830081997947438e-05
1.8958225 1.8458570626062448e-06 1.2844080790612831e-05
1.8955718 1.849079002193809e-06 1.2858102543578136e-05
1.8953214 1.852301218658274e-06 1.287505721978102e-05
1.8950708 1.8555300316712478e-06 1.2894065425279708e-05
1.8948203 1.8587616183768623e-06 1.2913100205279802e-05
1.8945699 1.8619984238453088e-06 1.2932097723238748e-05
1.8943194 1.8652395330594603e-06 1.2951115053672134e-05
1.8940691 1.8684843157638822e-06 1.2970116537922066e-05
1.8938187 1.8717334004298788e-06 1.2989144186684782e-05
1.8935684 1.8749876810355806e-06 1.3007921480940927e-05
1.893318 1.878246190068972e-06 1.3026654559285556e-05
1.8930678 1.8815082946026088e-06 1.3045334704197852e-05
1.8928176 1.8847746088700775e-06 1.306405701437821e-05
1.8925674 1.8880460768905296e-06 1.30827647326599e-05
1.8923172 1.8913217543050787e-06 1.3101456198194942e-05
1.8920671 1.8946010156072002e-06 1.3120156871248787e-05
1.891817 1.8978844853433643e-06 1.3138859631190851e-05
1.891567 1.9011715340521164e-06 1.3157562169709006e-05
1.8913169 1.9044643584644053e-06 1.317625201351763e-05
1.8910669 1.907760532216764e-06 1.3192828044538917e-05
1.8908169 1.9110602138722946e-06 1.3208437870500937e-05
1.8905671 1.9143626505959407e-06 1.322341240196567e-05
1.8903171 1.917669548288421e-06 1.3234584107490036e-05
1.8900672 1.9209779635422253e-06 1.3245756731284695e-05
1.8898175 1.9242872070294444e-06 1.3256912524453656e-05
1.8895676 1.9276012007897503e-06 1.3268084645538883e-05
1.8893179 1.9309160241628985e-06 1.3279278744445814e-05
1.8890681 1.9342340264511836e-06 1.3290476454057951e-05
1.8888185 1.9375528574198457e-06 1.3301666630016888e-05
1.8885688 1.9408764531883902e-06 1.331288685688317e-05
1.8883191 1.944200878168113e-06 1.3324057015237532e-05
1.8880695 1.947528475714474e-06 1.3335285727120309e-05
1.88782 1.9508569113770947e-06 1.3346548013270285e-05
1.8875705 1.9541885333204415e-06 1.3357776396049484e-05
1.887321 1.9575225747279217e-06 1.3368980821241548e-05
1.8870715 1.9608597975838267e-06 1.3380255471771156e-05
1.8868221 1.9641978563136737e-06 1.3391474332000496e-05
1.8865727 1.967539087195964e-06 1.3402701003017713e-05
1.8863233 1.9708830232870823e-06 1.3417291623361082e-05
1.886074 1.974231356364188e-06 1.3433560197155247e-05
1.8858247 1.9775816961733402e-06 1.3449785859151351e-05
1.8855754 1.9809365278868986e-06 1.3466063383816976e-05
1.8853261 1.9842949738758326e-06 1.3482309301925703e-05
1.885077 1.9876562966015064e-06 1.349852802362722e-05
1.8848277 1.991022829710411e-06 1.3514736255987978e-05
1.8845787 1.994390590209546e-06 1.3530677869286244e-05
1.8843296 1.9977634800366908e-06 1.3546565028655447e-05
1.8840805 2.001139153335965e-06 1.3562401081976537e-05
1.8838314 2.004519943447456e-06 1.3578295386711762e-05
1.8835825 2.0079019048726476e-06 1.3594169310996273e-05
1.8833334 2.011288887916208e-06 1.360884657086908e-05
1.8830845 2.0146779348731687e-06 1.3620197529645298e-05
1.8828356 2.0180692687774497e-06 1.363156609165497e-05
1.8825867 2.0214639741146417e-06 1.364294170370278e-05
1.8823379 2.0248593478135916e-06 1.3654374959277959e-05
1.8820891 2.028258110513254e-06 1.3665805235904907e-05
1.8818403 2.0316591769643115e-06 1.3677276465346359e-05
1.8815916 2.0350636396810007e-06 1.368871308961425e-05
1.8813429 2.0384687662534505e-06 1.3700127020200513e-05
1.8810942 2.0418772771980485e-06 1.3711544018429942e-05
1.8808455 2.045288086992627e-06 1.3723030819293768e-05
1.880597 2.0487006718104496e-06 1.3734564229734208e-05
1.8803483 2.0521172190495062e-06 1.3746151291809416e-05
1.8800998 2.055535559477488e-06 1.3757751564498345e-05
1.8798513 2.0589545924150365e-06 1.3769336277213684e-05
1.8796028 2.062378692346762e-06 1.3780910733469842e-05
1.8793544 2.065803479312256e-06 1.3792515585294039e-05
1.8791059 2.069231697274815e-06 1.3804090287420798e-05
1.8788576 2.072660592838211e-06 1.381566953432367e-05
1.8786093 2.076092918865396e-06 1.3827275032897988e-05
1.8783609 2.079529221099053e-06 1.3838836591135326e-05
1.8781127 2.082965646236669e-06 1.3850432107665455e-05
1.8778644 2.0864060540282483e-06 1.386202599362643e-05
1.8776162 2.08984842665688e-06 1.3875481438841762e-05
1.877368 2.0932939301121113e-06 1.389208920215773e-05
1.8771199 2.0967425576606055e-06 1.3908643625447302e-05
1.8768717 2.100196178104752e-06 1.3923126901522751e-05
1.8766236 2.103651950821983e-06 1.3935148073472484e-05
1.8763756 2.1071100883159093e-06 1.3947161353641655e-05
1.8761276 2.110570161762786e-06 1.3959206013222035e-05
1.8758795 2.114034262579805e-06 1.3971137793818226e-05
1.8756316 2.1175002435390774e-06 1.398286621139466e-05
1.8753837 2.120966846189277e-06 1.3994586224212733e-05
1.8751358 2.124438644640542e-06 1.4006347965962643e-05
1.874888 2.127911068357756e-06 1.4018059034735629e-05
1.8746401 2.1313870464716757e-06 1.4030142075570655e-05
1.8743924 2.134863948779963e-06 1.4044679716664647e-05
1.8741446 2.138346878704832e-06 1.4059208799951344e-05
1.8738968 2.1418310319117712e-06 1.4073755268981273e-05
1.8736491 2.1453194909915865e-06 1.4088289836103688e-05
1.8734015 2.1488091653061048e-06 1.4102814815808855e-05
1.8731539 2.1523031420047657e-06 1.4117362430238838e-05
1.8729063 2.15580001664482e-06 1.413189510224566e-05
1.8726587 2.159301189930771e-06 1.4146413561059389e-05
1.8724113 2.1628035668842993e-06 1.4160920941153758e-05
1.8721638 2.1663102388279315e-06 1.417545086444613e-05
1.8719163 2.169819806712997e-06 1.4190000394328743e-05
1.8716688 2.1733336830080556e-06 1.4204598238239523e-05
1.8714215 2.176848763983503e-06 1.4219042377974582e-05
1.8711741 2.1803681130302714e-06 1.4233516460216198e-05
1.8709267 2.183890345237334e-06 1.4247946866995514e-05
1.8706794 2.18741683058301e-06 1.4262307487582862e-05
1.8704321 2.190944104757416e-06 1.4272214330960013e-05
1.8701849 2.194474246730038e-06 1.4282104529178273e-05
1.8699378 2.1980046205028506e-06 1.4292021631570643e-05
1.8696905 2.201539628128631e-06 1.4301593366049579e-05
1.8694434 2.2050745404650235e-06 1.4308395193796562e-05
1.8691963 2.208611496503444e-06 1.4315252038403141e-05
1.8689493 2.2121480250053007e-06 1.432207699183252e-05
1.8687022 2.2156886257933975e-06 1.4331505959588734e-05
1.8684552 2.219229742029941e-06 1.4343348076220951e-05
1.8682083 2.222772526954511e-06 1.4355197924809658e-05
1.8679613 2.226319544289395e-06 1.4367020866826228e-05
1.8677144 2.2298681747436826e-06 1.4378894788592388e-05
1.8674675 2.2334193349373094e-06 1.439073998264098e-05
1.8672206 2.236973818743824e-06 1.4402601278678593e-05
1.8669739 2.2405290996131305e-06 1.4414267543647162e-05
1.8667271 2.244087633677711e-06 1.4425823511764884e-05
1.8664804 2.2476486236713915e-06 1.4437360831508315e-05
1.8662336 2.251212857307651e-06 1.4448933959514157e-05
1.865987 2.254777832196244e-06 1.4460521390024238e-05
1.8657403 2.258346063500484e-06 1.447215248406927e-05
1.8654937 2.26191676873042e-06 1.4483742074553383e-05
1.8652471 2.2654889964095053e-06 1.4495358468168737e-05
1.8650006 2.269063698371544e-06 1.4506960801929756e-05
1.8647541 2.272641646237867e-06 1.4518545776059875e-05
1.8645076 2.276222062236069e-06 1.4530137747349041e-05
1.8642612 2.2798035615725247e-06 1.4537537553105493e-05
1.8640147 2.283386302184809e-06 1.4544676551001055e-05
1.8637683 2.286971345293115e-06 1.455180402474282e-05
1.8635219 2.290557591540681e-06 1.4558898730271078e-05
1.8632756 2.2941443974790617e-06 1.4565987716857158e-05
1.8630294 2.2977324088179224e-06 1.4573173392127546e-05
1.8627831 2.3013227335441264e-06 1.4580254231626674e-05
1.8625369 2.3049125099813843e-06 1.4587380036043011e-05
1.8622906 2.3085063389645388e-06 1.4594493688736413e-05
1.8620446 2.312097877883577e-06 1.4601588434827782e-05
1.8617984 2.3156934651208433e-06 1.4608706787600455e-05
1.8615524 2.3192885027284826e-06 1.4615807885923758e-05
1.8613062 2.3228875880808227e-06 1.4622909855257276e-05
1.8610603 2.3264843742066823e-06 1.462998656059703e-05
1.8608142 2.330085205220273e-06 1.4637096962458523e-05
1.8605683 2.33368548524221e-06 1.464421813461209e-05
1.8603224 2.337288073285037e-06 1.4651334993350284e-05
1.8600764 2.340891851779292e-06 1.465841406174404e-05
1.8598306 2.344496336910746e-06 1.4667050431601385e-05
1.8595847 2.348104510492143e-06 1.4679437996120236e-05
1.8593389 2.3517146953155027e-06 1.4691768312322084e-05
1.8590932 2.3553255173006355e-06 1.4704162055119297e-05
1.8588474 2.3589417829588575e-06 1.4716498048685944e-05
1.8586017 2.362558673732476e-06 1.4728835924646526e-05
1.858356 2.366179209115325e-06 1.4740790607295361e-05
1.8581104 2.3697999081796267e-06 1.4748508294997331e-05
1.8578649 2.3734228983669235e-06 1.475609774411688e-05
1.8576193 2.3770472416797867e-06 1.4763563801597357e-05
1.8573737 2.380673910832238e-06 1.4771024416082084e-05
1.8571281 2.3843019156055532e-06 1.4778475322378892e-05
1.8568827 2.387930481687671e-06 1.4785916279369932e-05
1.8566372 2.3915603818173888e-06 1.4793395554178363e-05
1.8563919 2.3951908483302177e-06 1.4800842582339829e-05
1.8561465 2.3988244091869547e-06 1.4808296665293074e-05
1.8559011 2.4024585312585677e-06 1.481574064288011e-05
1.8556558 2.4060939776287295e-06 1.4823143076927092e-05
1.8554106 2.409729961278774e-06 1.4830477351512027e-05
1.8551652 2.4133690178048784e-06 1.4837877596168564e-05
1.85492 2.4170086209374387e-06 1.4845249350916084e-05
1.8546749 2.4206477606109714e-06 1.4852645761707228e-05
1.8544297 2.4242909849509606e-06 1.486000479108127e-05
1.8541846 2.427933742218559e-06 1.4867438590792042e-05
1.8539395 2.4315788287724974e-06 1.4874840932075561e-05
1.8536944 2.435225223681067e-06 1.4882295264601086e-05
1.8534495 2.4388721804905447e-06 1.488971129537534e-05
1.8532045 2.4425204401097885e-06 1.4897123635229026e-05
1.8529595 2.44617103346422e-06 1.4904579972673475e-05
1.8527145 2.449822938803503e-06 1.4912000214345721e-05
1.8524697 2.4534753985523987e-06 1.4919475153617806e-05
1.8522248 2.4571291791982597e-06 1.4926922156813882e-05
1.85198 2.460784872869072e-06 1.4930293489227564e-05
1.8517352 2.4644389029972152e-06 1.4933221744725782e-05
1.8514905 2.468094272907371e-06 1.493592756277593e-05
1.8512458 2.471749644183153e-06 1.4938670276221511e-05
1.851001 2.4754063498886825e-06 1.4941384282551684e-05
1.8507564 2.479061270396471e-06 1.494407794592873e-05
1.8505118 2.4827175178505713e-06 1.4946798763494867e-05
1.8502672 2.486374069876156e-06 1.4953241938226508e-05
1.8500226 2.49003324731241e-06 1.4961226981980413e-05
1.849778 2.493691839868775e-06 1.4969210832027018e-05
1.8495336 2.4973531436065162e-06 1.497724085587671e-05
1.8492891 2.5010156552546765e-06 1.4985230681217715e-05
1.8490446 2.504680875522999e-06 1.499327389251629e-05
1.8488002 2.508345520429335e-06 1.5001254476734399e-05
1.8485558 2.5120127053264627e-06 1.5007707130625719e-05
1.8483115 2.5156789568096807e-06 1.5015238339816056e-05
1.8480672 2.519349709600102e-06 1.5022736539148046e-05
1.8478229 2.523019652655123e-06 1.5030276377537016e-05
1.8475786 2.5266922942235588e-06 1.503781570357105e-05
1.8473345 2.5303641264640377e-06 1.5045340556005987e-05
1.8470902 2.534040444559394e-06 1.5052854266636667e-05
1.8468461 2.5377159471170127e-06 1.5060378103215815e-05
1.846602 2.5413941420139465e-06 1.5067878696894221e-05
1.846358 2.545071515299387e-06 1.5075404774048207e-05
1.8461139 2.54875150808893e-06 1.5082177482184439e-05
1.8458699 2.552431961695064e-06 1.5085237558111785e-05
1.8456259 2.5561138135245535e-06 1.5088180671688244e-05
1.8453819 2.559795636703622e-06 1.5091084593440973e-05
1.845138 2.5634771110205407e-06 1.5093989478747494e-05
1.844894 2.5671585482537937e-06 1.5096855927150493e-05
1.8446503 2.57083962637161e-06 1.5099736916735001e-05
1.8444064 2.5745224651416986e-06 1.5102597176462233e-05
1.8441626 2.5782049383783104e-06 1.5105442714611732e-05
1.8439188 2.5818873699073227e-06 1.510834178255791e-05
1.8436751 2.585569449456677e-06 1.5111235758010133e-05
1.8434315 2.5892514874558573e-06 1.5114079018894755e-05
1.8431878 2.5929349633008217e-06 1.5116976918860496e-05
1.8429441 2.5966184037785654e-06 1.5119835779232405e-05
1.8427005 2.6003032765594347e-06 1.512269238280523e-05
1.8424569 2.6039863099112276e-06 1.512559328733582e-05
1.8422134 2.60767078589434e-06 1.512846976635388e-05
1.84197 2.6113534206084578e-06 1.5131355128237438e-05
1.8417264 2.615039302584514e-06 1.5134254369934324e-05
1.841483 2.618723345085773e-06 1.513712371042406e-05
1.8412396 2.6224093867030298e-06 1.5145549117014161e-05
1.8409963 2.6260952274963692e-06 1.5154794733595577e-05
1.8407528 2.6297856857996494e-06 1.5164025235046595e-05
1.8405095 2.633476038860202e-06 1.517328795181711e-05
1.8402663 2.637167383451721e-06 1.5182536683950703e-05
1.840023 2.64086222572198e-06 1.5191614232909688e-05
1.8397799 2.6445577649822848e-06 1.5198346907792625e-05
1.8395367 2.6482541018228522e-06 1.5202573128249525e-05
1.8392935 2.651951952506535e-06 1.5206818359195801e-05
1.8390504 2.6556484877589507e-06 1.5211056457085264e-05
1.8388073 2.659346586759147e-06 1.5215291877200143e-05
1.8385643 2.6630451813866244e-06 1.5219529071856063e-05
1.8383212 2.6667453359382364e-06 1.5223725590811814e-05
1.8380783 2.67044416623688e-06 1.5228002508717703e-05
1.8378353 2.6741445716877005e-06 1.5232236659266602e-05
1.8375924 2.677845466913624e-06 1.5236493337158075e-05
1.8373494 2.6815479388832005e-06 1.5240754874409739e-05
1.8371066 2.6852490899525904e-06 1.5245036818834606e-05
1.8368638 2.6889518226143457e-06 1.5249318710209492e-05
1.8366209 2.69265505215407e-06 1.525358491033233e-05
1.8363782 2.6963580409326807e-06 1.5257863390760052e-05
1.8361355 2.7000615264662224e-06 1.5262124302928065e-05
1.8358928 2.7037665826779863e-06 1.526635874901034e-05
1.8356501 2.7074721307839576e-06 1.52706520974148e-05
1.8354075 2.7111774609939868e-06 1.52751091233776e-05
1.8351649 2.714883472872922e-06 1.528126335438496e-05
1.8349223 2.7185921651829167e-06 1.5292836404840894e-05
1.8346797 2.72230327429179e-06 1.5304355263398826e-05
1.8344373 2.7260157373980556e-06 1.531588827896136e-05
1.8341948 2.7297306157090437e-06 1.5327453909112727e-05
1.8339523 2.7334486879818993e-06 1.533905701081773e-05
1.83371 2.737167340185101e-06 1.5350407269978695e-05
1.8334675 2.7408909310315385e-06 1.5361644383399353e-05
1.8332251 2.744615035422987e-06 1.5372874161720347e-05
1.8329829 2.748340051022401e-06 1.5380582466243052e-05
1.8327405 2.7520681620908373e-06 1.538723246131735e-05
1.8324983 2.7557965016483523e-06 1.5393838706382563e-05
1.8322561 2.759525956130272e-06 1.5400374259446993e-05
1.832014 2.7632556430293734e-06 1.5407008688842072e-05
1.8317717 2.766988295254944e-06 1.5413573134938163e-05
1.8315296 2.7707211742294074e-06 1.5420202327850635e-05
1.8312875 2.7744551854951554e-06 1.5426762611499338e-05
1.8310455 2.7781894119463198e-06 1.543335620991374e-05
1.8308035 2.781924771351618e-06 1.543994918173325e-05
1.8305615 2.785662188110821e-06 1.544653535263355e-05
1.8303195 2.789400733480346e-06 1.545309241539578e-05
1.8300775 2.793141334001017e-06 1.5459721633113937e-05
1.8298357 2.796881231060368e-06 1.546628416288418e-05
1.8295938 2.8006231733524233e-06 1.5472877324514778e-05
1.829352 2.8043644106929492e-06 1.5479468244975873e-05
1.8291101 2.8081095416979425e-06 1.5486058325506375e-05
1.8288684 2.8118539624822787e-06 1.549261390741003e-05
1.8286266 2.8156004201644854e-06 1.5499162589657895e-05
1.828385 2.8193464638018017e-06 1.5509496938269644e-05
1.8281432 2.8230975673439927e-06 1.5520130709312633e-05
1.8279016 2.8268487334015527e-06 1.5529989483663746e-05
1.82766 2.8306028324051517e-06 1.553987010702499e-05
1.8274184 2.834356901830609e-06 1.554974116437361e-05
1.8271769 2.838113912697717e-06 1.5559560767160122e-05
1.8269354 2.8418726988570365e-06 1.556899053739936e-05
1.8266939 2.845634304023029e-06 1.557842180059419e-05
1.8264524 2.8493974117338793e-06 1.5585044675815904e-05
1.826211 2.853160459948364e-06 1.5589871710161417e-05
1.8259696 2.8569241631620215e-06 1.5594679215576564e-05
1.8257283 2.860687677519928e-06 1.5599511895146755e-05
1.8254869 2.8644537102323478e-06 1.5604331687995224e-05
1.8252456 2.868219552951164e-06 1.5609165414780644e-05
1.8250043 2.8719860567067613e-06 1.5613996754593164e-05
1.8247632 2.8757523681449935e-06 1.561881595302623e-05
1.8245219 2.8795211990124574e-06 1.5623636840729907e-05
1.8242807 2.8832898539610804e-06 1.5628643214080455e-05
1.8240397 2.8870574150704868e-06 1.5634392630025873e-05
1.8237985 2.8908287751708417e-06 1.564020742942347e-05
1.8235575 2.8945991444841654e-06 1.564598268140875e-05
1.8233165 2.898371432138248e-06 1.5651794549188145e-05
1.8230754 2.902144595964779e-06 1.565757302968e-05
1.8228345 2.9059178189089354e-06 1.5663483040365728e-05
1.8225936 2.909692170227809e-06 1.5672126572358902e-05
1.8223526 2.9134692811526544e-06 1.5680745690888685e-05
1.8221117 2.9172478449233694e-06 1.5689390341111896e-05
1.8218709 2.9210272470812443e-06 1.5698028859392904e-05
1.8216301 2.9248085610390177e-06 1.5712383740877895e-05
1.8213893 2.928594371164321e-06 1.572741760710079e-05
1.8211485 2.9323829708459982e-06 1.574243586334099e-05
1.8209078 2.936174140890388e-06 1.5757481913363275e-05
1.8206671 2.939968099806402e-06 1.577247077483552e-05
1.8204265 2.9437664749999383e-06 1.5787302773647215e-05
1.8201859 2.9475654718763485e-06 1.5799226386354154e-05
1.8199452 2.951369687249526e-06 1.5809241741908962e-05
1.8197047 2.9551736205434336e-06 1.5819069636795007e-05
1.8194642 2.9589788138456947e-06 1.58289067058064e-05
1.8192236 2.9627874730552875e-06 1.5838708755307556e-05
1.8189832 2.966597389428167e-06 1.5848571168051144e-05
1.8187428 2.970408895420444e-06 1.585841940100084e-05
1.8185024 2.974221660308633e-06 1.586828709769304e-05
1.818262 2.978037911456598e-06 1.587817268207629e-05
1.8180217 2.981855428201406e-06 1.5888081431393706e-05
1.8177813 2.9856745415400817e-06 1.5897918573529385e-05
1.8175411 2.989494905240861e-06 1.590782938388195e-05
1.8173008 2.993318773880029e-06 1.5917741832184067e-05
1.8170606 2.9971438941570736e-06 1.592760295698718e-05
1.8168205 3.0009687104033964e-06 1.5937479621346518e-05
1.8165803 3.004798576928786e-06 1.5947383511744417e-05
1.8163402 3.008628140145864e-06 1.595721215040717e-05
1.8161001 3.012460839016001e-06 1.596710083394896e-05
1.81586 3.01629513928918e-06 1.5976945038213518e-05
1.8156201 3.020130665209502e-06 1.598679484044034e-05
1.8153801 3.0239677889643074e-06 1.5996666130533116e-05
1.8151401 3.027808434864899e-06 1.6010383282303513e-05
1.8149002 3.0316519577862183e-06 1.6026599626740007e-05
1.8146603 3.0354982272364455e-06 1.604283828431331e-05
1.8144205 3.0393476780439024e-06 1.605907292340859e-05
1.8141806 3.0432017420916656e-06 1.60753722929791e-05
1.8139408 3.047058754607825e-06 1.6088538188683122e-05
1.813701 3.0509173459829745e-06 1.6099874876772152e-05
1.8134613 3.0547779947110655e-06 1.6111188434432692e-05
1.8132216 3.058642012459447e-06 1.6122498660388432e-05
1.8129818 3.0625080990650917e-06 1.613399921109036e-05
1.8127422 3.066375754824328e-06 1.6146167958480712e-05
1.8125026 3.070245685108973e-06 1.6158308340640398e-05
1.8122631 3.074117236928625e-06 1.6170472041944506e-05
1.8120235 3.0779929921704052e-06 1.6182615059962334e-05
1.811784 3.0818703591866067e-06 1.6194728771672588e-05
1.8115445 3.085749990476557e-06 1.620683630940715e-05
1.811305 3.0896331593241393e-06 1.62189630013249e-05
1.8110657 3.0935166640289855e-06 1.6231106154620627e-05
1.8108263 3.0974037114378358e-06 1.6243245449194488e-05
1.8105869 3.1012930236286124e-06 1.625532588992198e-05
1.8103476 3.1051858655772045e-06 1.626745871968779e-05
1.8101083 3.109079043142131e-06 1.627962493275489e-05
1.809869 3.1129757557360745e-06 1.6291701140136225e-05
1.8096298 3.1168747251979866e-06 1.63038259016284e-05
1.8093907 3.120775288737723e-06 1.6315934485520902e-05
1.8091514 3.124680054771846e-06 1.632803758870407e-05
1.8089123 3.128586407557526e-06 1.6340144881979487e-05
1.8086733 3.1324934279827455e-06 1.6356756096919304e-05
1.8084341 3.136407461483638e-06 1.6375219706380498e-05
1.8081951 3.1403232127566043e-06 1.639368129495349e-05
1.8079561 3.144244061720808e-06 1.641155197633836e-05
1.8077171 3.148168086819574e-06 1.6425310790068197e-05
1.8074782 3.152093649428918e-06 1.6435911180583734e-05
1.8072393 3.156020995281217e-06 1.644627015317237e-05
1.8070004 3.1599515261111887e-06 1.6456576561927497e-05
1.8067615 3.1638837984613613e-06 1.646690512514481e-05
1.8065227 3.1678172913071165e-06 1.647716350397565e-05
1.806284 3.1717524940984296e-06 1.6487248386619158e-05
1.8060452 3.1756908262247796e-06 1.6497393167895134e-05
1.8058065 3.1796288946862123e-06 1.6507510193084682e-05
1.8055677 3.1835720635415644e-06 1.6517650900476846e-05
1.8053291 3.187514966774699e-06 1.6527761158687226e-05
1.8050904 3.191460999734941e-06 1.653791102628243e-05
1.8048519 3.195406771744303e-06 1.6548064764679315e-05
1.8046134 3.1993556674828414e-06 1.6558118959935994e-05
1.8043748 3.2033062392404377e-06 1.656808943128412e-05
1.8041363 3.2072598920614785e-06 1.657798034543972e-05
1.8038979 3.211213215187623e-06 1.6587913728954233e-05
1.8036593 3.215171599598049e-06 1.6597813298468205e-05
1.803421 3.219127667302461e-06 1.6607706298171203e-05
1.8031826 3.223088793697721e-06 1.6617615359857363e-05
1.8029443 3.2270495838422834e-06 1.6627545321972408e-05
1.8027059 3.231015437248246e-06 1.663741324347689e-05
1.8024677 3.2349790113908758e-06 1.6648028884012644e-05
1.8022294 3.238948418187465e-06 1.6664185137696486e-05
1.8019912 3.242919145354419e-06 1.668023731978504e-05
1.801753 3.246893771841458e-06 1.669173842185686e-05
1.8015149 3.2508704297720357e-06 1.6703271569203004e-05
1.8012767 3.254850614816667e-06 1.6715487937666524e-05
1.8010386 3.2588310280652405e-06 1.672766384635981e-05
1.8008006 3.2628150133067687e-06 1.673974493786761e-05
1.8005625 3.2668011852002006e-06 1.675179685307792e-05
1.8003246 3.270788913148623e-06 1.6763843547806322e-05
1.8000866 3.2747788114075625e-06 1.677576643633754e-05
1.7998487 3.2787722245599344e-06 1.678767947904438e-05
1.7996107 3.2827677874907424e-06 1.6799553822499833e-05
1.7993728 3.286766858968117e-06 1.6811465328878137e-05
1.799135 3.290766086958035e-06 1.6823445010924884e-05
1.7988971 3.294768841992986e-06 1.683538122150418e-05
1.7986594 3.2987717382486455e-06 1.6847230318919237e-05
1.7984216 3.3027801230208908e-06 1.6858927089019032e-05
1.7981839 3.306788582525529e-06 1.6870490016362447e-05
1.7979463 3.3107984521728002e-06 1.6882005011285165e-05
1.7977086 3.314812392475507e-06 1.6893568146951942e-05
1.797471 3.3188277474548337e-06 1.6905089782133918e-05
1.7972335 3.3228451542243984e-06 1.6916616927903825e-05
1.7969959 3.3268659836349946e-06 1.6928120268390293e-05
1.7967583 3.3308888605720107e-06 1.6939644823903052e-05
1.7965208 3.33491314598594e-06 1.6951187158695833e-05
1.7962834 3.3389394821411155e-06 1.696269765511737e-05
1.7960459 3.3429696918672917e-06 1.697880151240371e-05
1.7958086 3.3470011825808047e-06 1.6994737319665518e-05
1.7955712 3.3510369488665833e-06 1.701065467938858e-05
1.7953339 3.3550759982381516e-06 1.702662358897474e-05
1.7950965 3.359119337180599e-06 1.7042566719685174e-05
1.7948593 3.363163917150983e-06 1.7058405983492696e-05
1.794622 3.367214757344833e-06 1.7073961148312436e-05
1.7943848 3.3712647105966313e-06 1.7089575933125926e-05
1.7941476 3.3753209158084348e-06 1.7105149472315997e-05
1.7939105 3.3793782594622473e-06 1.7120718128443757e-05
1.7936733 3.3834418431400293e-06 1.7136196534021618e-05
1.7934363 3.3875044946623943e-06 1.7151723910990396e-05
1.7931992 3.391573394113783e-06 1.7167237884887604e-05
1.7929622 3.395643396537127e-06 1.718269455427065e-05
1.7927252 3.3997175804078816e-06 1.7198130930012123e-05
1.7924882 3.4037948994960027e-06 1.721355561924983e-05
1.7922512 3.4078763945550418e-06 1.7228971190007235e-05
1.7920144 3.4119589670952773e-06 1.7244401639198597e-05
1.7917775 3.4160457140594117e-06 1.7259796186774945e-05
1.7915406 3.4201355817749135e-06 1.7275171673220256e-05
1.7913039 3.4242275465784337e-06 1.7290466323128575e-05
1.7910671 3.428322595662331e-06 1.7305637040455785e-05
1.7908304 3.432421758768756e-06 1.732083567065775e-05
1.7905936 3.4365239960882357e-06 1.7335994935451452e-05
1.790357 3.4406282733719437e-06 1.7351154420437185e-05
1.7901202 3.4447374092785975e-06 1.736277803697194e-05
1.7898837 3.448845576095115e-06 1.7375525176228805e-05
1.7896471 3.452958832678652e-06 1.739254445247173e-05
1.7894106 3.4570746167699777e-06 1.7409442695984592e-05
1.789174 3.4611959719762926e-06 1.742640219043259e-05
1.7889376 3.465317774560356e-06 1.744419014484599e-05
1.788701 3.469445395762584e-06 1.7462073831936644e-05
1.7884647 3.473575616081774e-06 1.747967724377122e-05
1.7882283 3.477709506251761e-06 1.7497255562718078e-05
1.7879919 3.4818480383111044e-06 1.7514818854735346e-05
1.7877555 3.485990232219385e-06 1.753237083046174e-05
1.7875192 3.4901349674694423e-06 1.754987271677807e-05
1.787283 3.494283346804847e-06 1.756735911101153e-05
1.7870467 3.4984363441335715e-06 1.7584819443714726e-05
1.7868105 3.5025908546308725e-06 1.760197289893955e-05
1.7865744 3.5067496179653517e-06 1.761637610318733e-05
1.7863382 3.510911195150541e-06 1.76307718500247e-05
1.786102 3.5150767616855867e-06 1.76452006457933e-05
1.7858659 3.5192451425172663e-06 1.765953062391345e-05
1.7856299 3.5234153777644707e-06 1.7673826776874727e-05
1.7853938 3.5275884013629063e-06 1.7688083327079656e-05
1.7851579 3.53176326292566e-06 1.7702359913502546e-05
1.7849219 3.535943023001993e-06 1.7716625712962916e-05
1.784686 3.5401246151561063e-06 1.7730879915809897e-05
1.78445 3.544308718566975e-06 1.7741671568153754e-05
1.7842143 3.548493499909572e-06 1.7751167216500212e-05
1.7839783 3.552682144864663e-06 1.776068261340915e-05
1.7837425 3.5568717243178137e-06 1.777338266194741e-05
1.7835068 3.5610641765097395e-06 1.7789234489769235e-05
1.7832711 3.5652587966933757e-06 1.780504672090524e-05
1.7830354 3.569456650447697e-06 1.782088821044164e-05
1.7827996 3.573660856061038e-06 1.7836684382657645e-05
1.782564 3.5778640236314996e-06 1.785237477730908e-05
1.7823284 3.582073482074588e-06 1.7867774842049874e-05
1.7820928 3.586283924608696e-06 1.788309045222119e-05
1.7818573 3.5904984885656175e-06 1.7898514582844106e-05
1.7816217 3.5947161777127822e-06 1.7913838557628788e-05
1.7813863 3.598935838178361e-06 1.792920174652401e-05
1.7811508 3.6031586148624613e-06 1.7944490661720793e-05
1.7809154 3.6073854849576333e-06 1.7959811683845884e-05
1.78068 3.6116154709676173e-06 1.7975127875171105e-05
1.7804445 3.6158495527502903e-06 1.7990435668708167e-05
1.7802092 3.620084604340794e-06 1.8005765806648223e-05
1.7799739 3.6243237496814573e-06 1.8021041488594372e-05
1.7797387 3.6285638488055114e-06 1.8036342650862428e-05
1.7795033 3.6328101906016925e-06 1.8051616659680215e-05
1.7792681 3.6370574739979485e-06 1.8066846316318854e-05
1.779033 3.6413087950208955e-06 1.8081684305095433e-05
1.7787979 3.645560608936147e-06 1.809230455356586e-05
1.7785627 3.6498173383561987e-06 1.81029150304903e-05
1.7783276 3.6540740600658016e-06 1.8113538738076693e-05
1.7780925 3.658333614437253e-06 1.812405002434186e-05
1.7778575 3.662593163761336e-06 1.8135009099643187e-05
1.7776226 3.6668562562699347e-06 1.8152016911138043e-05
1.7773876 3.671123214285804e-06 1.8169023818912414e-05
1.7771527 3.675394298855016e-06 1.8186031080986954e-05
1.7769177 3.6796692465141174e-06 1.8203007593343365e-05
1.7766829 3.683946135835381e-06 1.821993502952254e-05
1.776448 3.6882268495851282e-06 1.8236605625924715e-05
1.7762132 3.6925115831909517e-06 1.8253166157013024e-05
1.7759784 3.6967979464896933e-06 1.827027342821535e-05
1.7757437 3.7010885232297323e-06 1.8287797423489622e-05
1.775509 3.7053830846420185e-06 1.8305343609310684e-05
1.7752743 3.7096818978841814e-06 1.8322906999091557e-05
1.7750397 3.713982516809997e-06 1.8340453103314167e-05
1.774805 3.718289565527948e-06 1.8357962391613078e-05
1.7745703 3.722598399473377e-06 1.837542943966555e-05
1.7743359 3.7269092683667792e-06 1.8392892373514014e-05
1.7741013 3.731226294483263e-06 1.8410332964704424e-05
1.7738668 3.735545357660066e-06 1.8427911032807717e-05
1.7736323 3.7398684164701784e-06 1.8445442406221033e-05
1.7733979 3.7441931369393385e-06 1.845919661488709e-05
1.7731634 3.7485229488076137e-06 1.8472107409277597e-05
1.7729291 3.7528538144506106e-06 1.8485135721429287e-05
1.7726947 3.757187506395363e-06 1.849820324551024e-05
1.7724605 3.761522286502402e-06 1.85112581207385e-05
1.7722262 3.765859890330217e-06 1.85242898516601e-05
1.771992 3.770200779409729e-06 1.853733638984195e-05
1.7717577 3.7745447922577342e-06 1.8554208540708796e-05
1.7715235 3.778893466559279e-06 1.857368446965382e-05
1.7712893 3.7832442056790475e-06 1.859312234085036e-05
1.7710552 3.787599783536249e-06 1.861266973768674e-05
1.7708211 3.7919596588061004e-06 1.8632142017726694e-05
1.7705871 3.79632213084147e-06 1.8651525226183266e-05
1.770353 3.8006910652051725e-06 1.867058801030785e-05
1.770119 3.8050624727153435e-06 1.86894757294998e-05
1.7698851 3.8094358067430406e-06 1.870840012669522e-05
1.769651 3.8138160649262734e-06 1.8727293335318643e-05
1.7694172 3.818198241955417e-06 1.8746209747308453e-05
1.7691833 3.82258511441385e-06 1.876511931275274e-05
1.7689494 3.8269762150342165e-06 1.87850181891468e-05
1.7687156 3.831370224576761e-06 1.8806620958484457e-05
1.7684819 3.835769035443106e-06 1.882815324801718e-05
1.7682481 3.840173122594111e-06 1.884972210447023e-05
1.7680143 3.844581719899236e-06 1.886753206577996e-05
1.7677807 3.848992156187741e-06 1.8884381964449725e-05
1.767547 3.853406403589801e-06 1.8901288815305067e-05
1.7673134 3.857824725527621e-06 1.8918099271312054e-05
1.7670797 3.862246845744922e-06 1.8934996898437642e-05
1.7668462 3.866670793421121e-06 1.8951852468626605e-05
1.7666126 3.87109853815082e-06 1.896873829546128e-05
1.7663791 3.875530365028705e-06 1.8985577030999932e-05
1.7661456 3.879965987719535e-06 1.9002519264600006e-05
1.7659122 3.884403346628039e-06 1.9018386326025793e-05
1.7656788 3.8888440500707495e-06 1.9032080286785466e-05
1.7654454 3.893288585135856e-06 1.9051657220530098e-05
1.765212 3.897735585774696e-06 1.907181849857276e-05
1.7649786 3.902189470358327e-06 1.9091919175973197e-05
1.7647454 3.9066458684401725e-06 1.9112045601003855e-05
1.7645122 3.911104584358763e-06 1.9132143990056253e-05
1.7642789 3.9155703468130585e-06 1.9152016372841504e-05
1.7640457 3.920038334595297e-06 1.9171713457006666e-05
1.7638125 3.924511012858909e-06 1.919141004077427e-05
1.7635794 3.928988186508643e-06 1.9211110548509965e-05
1.7633463 3.9334677606966495e-06 1.9230822101012934e-05
1.7631133 3.937951915404975e-06 1.9251388334241814e-05
1.7628802 3.942441000712328e-06 1.9272050083389893e-05
1.7626472 3.946934596600339e-06 1.9290856553616484e-05
1.7624141 3.951432415025703e-06 1.9306898667434574e-05
1.7621812 3.9559314528158815e-06 1.932292782794107e-05
1.7619482 3.960434386547686e-06 1.933897346576888e-05
1.7617154 3.964938590048878e-06 1.935500025031567e-05
1.7614825 3.969448990416977e-06 1.9370990358050097e-05
1.7612497 3.973960644581399e-06 1.9387000316790335e-05
1.7610168 3.97847618639182e-06 1.9402987441039886e-05
1.7607841 3.982992968817664e-06 1.9418933590976105e-05
1.7605513 3.987515940715897e-06 1.9434892787512624e-05
1.7603186 3.992040146856003e-06 1.9450831319385745e-05
1.7600859 3.996568223387014e-06 1.946677444338477e-05
1.7598534 4.001097526309074e-06 1.9482708263532632e-05
1.7596207 4.005633026558404e-06 1.949872874816869e-05
1.7593881 4.010170150739924e-06 1.9518649986456973e-05
1.7591555 4.014712403703987e-06 1.9540979057698252e-05
1.758923 4.0192573510742795e-06 1.9563314408582752e-05
1.7586906 4.023807705855526e-06 1.9585646986175266e-05
1.7584581 4.028363036535438e-06 1.960798228159089e-05
1.7582257 4.032923764198606e-06 1.963017764933914e-05
1.7579932 4.037489403300702e-06 1.9652124016920933e-05
1.7577609 4.042058010761834e-06 1.9674064591669153e-05
1.7575285 4.046631501115684e-06 1.969596878232777e-05
1.7572962 4.051210164072346e-06 1.9716237919124694e-05
1.757064 4.055790591959381e-06 1.9733533963777283e-05
1.7568316 4.060377551313201e-06 1.9750863101236503e-05
1.7565994 4.064966025689713e-06 1.9768209822129545e-05
1.7563673 4.069556331331746e-06 1.9785584067040373e-05
1.7561351 4.074152869808468e-06 1.9802927757382435e-05
1.755903 4.078751226247381e-06 1.9820229906081626e-05
1.7556709 4.08335344626818e-06 1.9837589703121275e-05
1.7554388 4.087959852216835e-06 1.9854917408396097e-05
1.7552068 4.09256775038205e-06 1.9872241509601572e-05
1.7549748 4.097179827189689e-06 1.988954932501461e-05
1.7547429 4.101795760222611e-06 1.990688936877039e-05
1.7545109 4.106415884403543e-06 1.9924302761951815e-05
1.754279 4.111037511231265e-06 1.9941696984662254e-05
1.7540472 4.115663332183011e-06 1.9959115248059603e-05
1.7538153 4.120293033010371e-06 1.9976523710790565e-05
1.7535834 4.1249269149323115e-06 1.9993761833691174e-05
1.7533517 4.129562635395475e-06 2.0015076738706092e-05
1.75312 4.134203778597015e-06 2.0038481755673247e-05
1.7528882 4.138850081949695e-06 2.006123244717437e-05
1.7526565 4.143501863903968e-06 2.0083861280574882e-05
1.7524248 4.148156268721108e-06 2.0106461869445816e-05
1.7521932 4.152816121693149e-06 2.0128976187515162e-05
1.7519616 4.157480616396308e-06 2.0147883234953977e-05
1.75173 4.162149452448002e-06 2.0165209726077187e-05
1.7514985 4.166819725446571e-06 2.0182581341493144e-05
1.751267 4.171494162630782e-06 2.0199902179835054e-05
1.7510355 4.1761724618670685e-06 2.0217239998312124e-05
1.750804 4.180854920413699e-06 2.023453137760564e-05
1.7505726 4.1855388802527195e-06 2.0252475524718067e-05
1.7503412 4.190227189905359e-06 2.027070537345521e-05
1.7501098 4.194919554088968e-06 2.0288890141058586e-05
1.7498785 4.199613869207934e-06 2.0307077885884178e-05
1.7496471 4.204314637152536e-06 2.0325130136200006e-05
1.7494159 4.209017316956915e-06 2.0343210751218297e-05
1.7491847 4.213721595809114e-06 2.0361277604774617e-05
1.7489535 4.218432633635301e-06 2.0379328688123603e-05
1.7487223 4.2231452558182014e-06 2.0397351419665935e-05
1.7484912 4.227862202935868e-06 2.0415426996545872e-05
1.74826 4.232583170534643e-06 2.0433443199673676e-05
1.748029 4.237306024451419e-06 2.0451560626519164e-05
1.7477978 4.242035346186157e-06 2.0469552026758167e-05
1.7475668 4.246766517957074e-06 2.048742918214473e-05
1.7473359 4.251499217714319e-06 2.0505197567930692e-05
1.7471049 4.25623861142372e-06 2.0523006120439462e-05
1.746874 4.260979933546464e-06 2.054499742984768e-05
1.7466431 4.2657268336401205e-06 2.056955080286345e-05
1.7464122 4.270478773023137e-06 2.0589163006826823e-05
1.7461814 4.275232792022781e-06 2.0608684847250107e-05
1.7459506 4.2799912950601275e-06 2.0628179718004082e-05
1.7457198 4.284754314682855e-06 2.064769288702932e-05
1.745489 4.289521831885182e-06 2.0667300354956273e-05
1.7452583 4.2942914220338035e-06 2.0686818988267728e-05
1.7450277 4.299065494875846e-06 2.0706390556885848e-05
1.744797 4.303844089654811e-06 2.0725733554581613e-05
1.7445663 4.308627098952144e-06 2.0744980718421583e-05
1.7443358 4.313412105647113e-06 2.07642546799066e-05
1.7441052 4.318201527531511e-06 2.0783522936923996e-05
1.7438747 4.322995418841081e-06 2.0802773306162772e-05
1.7436441 4.327793713390599e-06 2.0821967169473808e-05
1.7434137 4.332593984866431e-06 2.084127016933314e-05
1.7431833 4.337398674835165e-06 2.0860479802069135e-05
1.7429528 4.342207807921865e-06 2.0879659365025048e-05
1.7427224 4.347021345009461e-06 2.089889182501446e-05
1.7424921 4.351836839585344e-06 2.0918065577642155e-05
1.7422618 4.356656719864649e-06 2.0937197674420662e-05
1.7420315 4.361481035343125e-06 2.095640100305936e-05
1.7418011 4.366309752178188e-06 2.0975582073450418e-05
1.741571 4.3711404074142975e-06 2.0994801076093154e-05
1.7413408 4.3759754613574334e-06 2.1013932685928812e-05
1.7411106 4.380814939161743e-06 2.1033132366160347e-05
1.7408805 4.3856563126622215e-06 2.1052284654990135e-05
1.7406503 4.390504598818964e-06 2.107123420143521e-05
1.7404202 4.395354702249892e-06 2.1090092773836762e-05
1.7401901 4.400209155031753e-06 2.1108892823682267e-05
1.7399602 4.405065390727962e-06 2.1127621189423616e-05
1.7397302 4.40992597979051e-06 2.1146771572414528e-05
1.7395003 4.414790993261666e-06 2.1166034343514066e-05
1.7392703 4.4196604410599625e-06 2.118532694876883e-05
1.7390404 4.424534323374299e-06 2.1204607556494852e-05
1.7388105 4.429410157626489e-06 2.1224499617472677e-05
1.7385807 4.434290676873129e-06 2.1245205250895945e-05
1.7383509 4.439175965214463e-06 2.1265938298384425e-05
1.7381212 4.444063540011023e-06 2.1287343134631363e-05
1.7378914 4.448956063185973e-06 2.1308732779796406e-05
1.7376617 4.453853470899483e-06 2.1330168005622388e-05
1.737432 4.458755838718042e-06 2.1351619635141136e-05
1.7372023 4.463663095673961e-06 2.1373021478201013e-05
1.7369727 4.468572752398631e-06 2.1394419062061313e-05
1.7367431 4.473487291577509e-06 2.1415846903037673e-05
1.7365136 4.478404226763096e-06 2.1437230637378944e-05
1.736284 4.483328586133777e-06 2.1458575285355124e-05
1.7360545 4.48825530352278e-06 2.147970396730474e-05
1.7358251 4.493186818491006e-06 2.1500772826605578e-05
1.7355956 4.498123206777415e-06 2.1521832612664784e-05
1.7353662 4.5030618206926325e-06 2.1542888174468408e-05
1.7351369 4.508005304624998e-06 2.156396555868566e-05
1.7349075 4.512953580510733e-06 2.1584995796493077e-05
1.7346781 4.517906717173266e-06 2.160603745377092e-05
1.7344489 4.522862072768962e-06 2.1627133772583364e-05
1.7342196 4.527824878435829e-06 2.164817284959632e-05
1.7339903 4.532789880115516e-06 2.1669160214723584e-05
1.7337612 4.537757146346478e-06 2.169014134959992e-05
1.733532 4.542731755989603e-06 2.1710992083008823e-05
1.7333028 4.547708592212903e-06 2.173188768768793e-05
1.7330737 4.5526901943470305e-06 2.1752867578270263e-05
1.7328447 4.55767403523457e-06 2.177374948965179e-05
1.7326156 4.562665219593419e-06 2.1794668241091265e-05
1.7323866 4.567658638423757e-06 2.1815625139418804e-05
1.7321576 4.572656820788095e-06 2.18365848876851e-05
1.7319287 4.577657243308038e-06 2.185764207142581e-05
1.7316997 4.582665056271719e-06 2.1878650463200744e-05
1.7314708 4.5876751081634046e-06 2.189974143162109e-05
1.731242 4.5926899537219105e-06 2.1920757171742928e-05
1.7310132 4.5977070217002066e-06 2.1941799040948288e-05
1.7307843 4.602731500798735e-06 2.1962877718267273e-05
1.7305555 4.607758205279964e-06 2.198390136605691e-05
1.7303268 4.612789665006635e-06 2.2004643081772554e-05
1.7300981 4.6178232565948566e-06 2.202532996072002e-05
1.7298694 4.6228641871323566e-06 2.204602106135026e-05
1.7296407 4.627907311588659e-06 2.2067669683016632e-05
1.7294122 4.63295284204864e-06 2.2089845275553082e-05
1.7291836 4.6380060801846146e-06 2.2112073338979774e-05
1.728955 4.643061762285968e-06 2.2134278056046594e-05
1.7287265 4.648122515248485e-06 2.2156460928630193e-05
1.728498 4.653188340438204e-06 2.2178668603018734e-05
1.7282695 4.6582592366825195e-06 2.220082477716465e-05
1.728041 4.663332549811112e-06 2.222302967025697e-05
1.7278126 4.668410935900541e-06 2.2245192075917384e-05
1.7275842 4.673494381727005e-06 2.2267403297587948e-05
1.7273558 4.678582905417792e-06 2.2289571795277826e-05
1.7271276 4.6836738251326665e-06 2.231175770810387e-05
1.7268993 4.688769817986013e-06 2.2333923203150006e-05
1.726671 4.6938708590879105e-06 2.2356081444030733e-05
1.7264428 4.698974304526418e-06 2.2378258375585577e-05
1.7262145 4.704085451644465e-06 2.2400246055605008e-05
1.7259864 4.709198938213973e-06 2.2422095801667878e-05
1.7257583 4.714314726544559e-06 2.2443953877110656e-05
1.7255301 4.71943821870243e-06 2.246625884926454e-05
1.7253021 4.724564204290569e-06 2.24892677271768e-05
1.725074 4.7296954514738306e-06 2.251221985848806e-05
1.724846 4.734831909421219e-06 2.253515747313409e-05
1.724618 4.7399736148177135e-06 2.2558044918477242e-05
1.72439 4.745117820485914e-06 2.258087749760932e-05
1.7241621 4.750267239249076e-06 2.260356487722851e-05
1.7239342 4.75542176078876e-06 2.2625829982565075e-05
1.7237064 4.760578665685819e-06 2.2648055707653274e-05
1.7234786 4.765740630965135e-06 2.267038250652387e-05
1.7232507 4.770907696463425e-06 2.2692690896183396e-05
1.7230229 4.776079822624387e-06 2.2714946952335976e-05
1.7227951 4.7812570344170715e-06 2.27372216911384e-05
1.7225674 4.786436595027928e-06 2.27594906335131e-05
1.7223397 4.791621241988121e-06 2.2781787134870756e-05
1.722112 4.796810930395519e-06 2.2803841639466476e-05
1.7218845 4.8020029269289704e-06 2.2825936022460335e-05
1.7216569 4.807199953526694e-06 2.284806392819125e-05
1.7214293 4.812402037827844e-06 2.287044263081878e-05
1.7212018 4.817609222795e-06 2.2892786360389524e-05
1.7209742 4.8228214865887404e-06 2.2915154765419698e-05
1.7207468 4.82803611338711e-06 2.2937482072223158e-05
1.7205193 4.833255819327144e-06 2.2959959530649473e-05
1.720292 4.838478041869318e-06 2.298374184592467e-05
1.7200645 4.843708444536584e-06 2.3007501399971294e-05
1.7198372 4.848941473436159e-06 2.30312826443726e-05
1.7196099 4.854179942563359e-06 2.3055028181897007e-05
1.7193825 4.859423770702042e-06 2.3078769603934988e-05
1.7191553 4.864670281710729e-06 2.3102521614291053e-05
1.718928 4.869924905811941e-06 2.3126246267109466e-05
1.7187009 4.875179437426569e-06 2.3149928612663047e-05
1.7184737 4.880442077145456e-06 2.3173652580592788e-05
1.7182465 4.885710142139053e-06 2.3197365512397792e-05
1.7180194 4.890980794977521e-06 2.3221107510862514e-05
1.7177923 4.896256871298698e-06 2.3244781770802418e-05
1.7175653 4.901535510961808e-06 2.326846094133567e-05
1.7173382 4.906822335402023e-06 2.3292065338469617e-05
1.7171112 4.912111673141714e-06 2.331541892885922e-05
1.7168843 4.917406347604974e-06 2.3338790340488e-05
1.7166573 4.922706287392242e-06 2.336210152825591e-05
1.7164304 4.928008771711197e-06 2.338552493519708e-05
1.7162036 4.933316541147605e-06 2.3408911817908193e-05
1.7159767 4.938629656682592e-06 2.3432495941880576e-05
1.7157499 4.943948101995696e-06 2.345601822597568e-05
1.7155231 4.94926909892114e-06 2.3479493492725244e-05
1.7152963 4.954598194438033e-06 2.3502908633184108e-05
1.7150695 4.959929815824864e-06 2.3526350502520946e-05
1.7148429 4.965263919683142e-06 2.354965898235856e-05
1.7146162 4.970606125684137e-06 2.357298440202524e-05
1.7143896 4.975950805443875e-06 2.359637440530549e-05
1.714163 4.981300798378905e-06 2.3619762128721804e-05
1.7139364 4.9866532595928485e-06 2.3643134176385474e-05
1.7137098 4.992013850984765e-06 2.3666551068687596e-05
1.7134833 4.997376906213627e-06 2.368987226208111e-05
1.7132568 5.002745256392114e-06 2.371325905640659e-05
1.7130303 5.008118903969416e-06 2.373669280978716e-05
1.712804 5.013495062219806e-06 2.3760474713562716e-05
1.7125776 5.018876668607914e-06 2.3784814446534467e-05
1.7123512 5.024263803366732e-06 2.380919030446244e-05
1.7121248 5.029656444194715e-06 2.3833582170069788e-05
1.7118986 5.035051771438857e-06 2.3857878146507586e-05
1.7116723 5.040452583243638e-06 2.3882247476322563e-05
1.711446 5.045858934125538e-06 2.3906675344646052e-05
1.7112198 5.051270845061306e-06 2.3931639815975017e-05
1.7109936 5.056685681542646e-06 2.395783802870816e-05
1.7107674 5.0621093013783755e-06 2.3983713039363977e-05
1.7105414 5.067533029615862e-06 2.4009560807245037e-05
1.7103152 5.072965467601362e-06 2.4035209594156368e-05
1.7100891 5.078403646460067e-06 2.4060480665705738e-05
1.7098631 5.083844638393794e-06 2.4085307631614932e-05
1.709637 5.0892912015799375e-06 2.4110048268259162e-05
1.7094111 5.094740512611784e-06 2.4134821840394813e-05
1.7091851 5.100198248859419e-06 2.4159309223430407e-05
1.7089592 5.105658644611829e-06 2.4183741292068184e-05
1.7087333 5.111124553802525e-06 2.420834213187725e-05
1.7085075 5.116593203647202e-06 2.4233398788241128e-05
1.7082816 5.122070397064885e-06 2.4258489981245495e-05
1.7080559 5.1275503744871825e-06 2.4283592074161198e-05
1.7078301 5.133036013130329e-06 2.4308711335348177e-05
1.7076043 5.138527328122616e-06 2.4333790325060694e-05
1.7073786 5.144021362749492e-06 2.435845371116263e-05
1.707153 5.149520901675154e-06 2.4382618179032006e-05
1.7069273 5.155025875437628e-06 2.44067045898039e-05
1.7067016 5.160536298930183e-06 2.443085901477124e-05
1.7064761 5.166049250081811e-06 2.4454986110126505e-05
1.7062505 5.171567643935251e-06 2.4479059146233606e-05
1.706025 5.177091456852874e-06 2.4503102467564235e-05
1.7057995 5.182620681389457e-06 2.452695678348471e-05
1.705574 5.1881523308710804e-06 2.4550606360647125e-05
1.7053486 5.193689316877009e-06 2.4574281710223246e-05
1.7051232 5.199231633830072e-06 2.459795548595489e-05
1.7048978 5.204779292476716e-06 2.462162055626768e-05
1.7046725 5.210329342742436e-06 2.4645272149550897e-05
1.7044472 5.215884733018028e-06 2.4668993760061015e-05
1.7042218 5.221445456911462e-06 2.4692600821627415e-05
1.7039965 5.227011456646675e-06 2.4715793531250475e-05
1.7037714 5.232579696128067e-06 2.4738670171817745e-05
1.703546 5.238156036634539e-06 2.4761569962367114e-05
1.703321 5.2437316249732254e-06 2.478443410432718e-05
1.7030958 5.2493153191754435e-06 2.4807326878302144e-05
1.7028707 5.25490120720911e-06 2.4830195525286813e-05
1.7026455 5.260495180842644e-06 2.485282343373943e-05
1.7024205 5.266091273466527e-06 2.487541410835656e-05
1.7021955 5.271689486114308e-06 2.4897946843844722e-05
1.7019705 5.277295731408266e-06 2.4920537187566872e-05
1.7017455 5.282904087747167e-06 2.4942979480470916e-05
1.7015206 5.288517518148222e-06 2.4966002793717163e-05
1.7012957 5.294133295680011e-06 2.4990043487908095e-05
1.7010708 5.299757436112111e-06 2.5013790057872747e-05
1.700846 5.305383926645617e-06 2.503762311920188e-05
1.7006211 5.3110157969731136e-06 2.506154927200466e-05
1.7003964 5.3166500354607025e-06 2.5085339701901748e-05
1.7001716 5.322292613968579e-06 2.5109069110269502e-05
1.6999469 5.327937520118061e-06 2.5132776865673143e-05
1.6997222 5.333587760961527e-06 2.5156476202938513e-05
1.6994975 5.3392432934478906e-06 2.517990442649493e-05
1.6992729 5.344901102927725e-06 2.5203555501573386e-05
1.6990483 5.350564307351e-06 2.5227950782194116e-05
1.6988237 5.356233004163629e-06 2.5252280482252453e-05
1.6985991 5.361907147030827e-06 2.5276651618800496e-05
1.6983746 5.367583760152853e-06 2.5300884571307585e-05
1.6981502 5.3732657576921835e-06 2.5324837573207473e-05
1.6979257 5.3789531509286846e-06 2.5348824072440883e-05
1.6977012 5.384645910408287e-06 2.5372773382678713e-05
1.6974769 5.390341020526909e-06 2.5396554314555484e-05
1.6972524 5.396044451860492e-06 2.5420115886018504e-05
1.6970282 5.401747121321725e-06 2.544372309655946e-05
1.6968038 5.40745811210677e-06 2.5467315008643412e-05
1.6965795 5.413174379407801e-06 2.5490616828033693e-05
1.6963552 5.418892816323063e-06 2.5513952249439533e-05
1.696131 5.424616514191902e-06 2.553743922522542e-05
1.6959069 5.4303424214093515e-06 2.55608968427975e-05
1.6956826 5.436076632339295e-06 2.5584178123827938e-05
1.6954585 5.441812914946258e-06 2.5606646412373842e-05
1.6952344 5.4475542064633595e-06 2.5628917596758148e-05
1.6950103 5.453300493208428e-06 2.5651222917344816e-05
1.6947863 5.459048714168111e-06 2.5673501695211907e-05
1.6945623 5.46480192624004e-06 2.5695769132335238e-05
1.6943383 5.4705601241915594e-06 2.5718050861151923e-05
1.6941143 5.476323315594762e-06 2.5740318733864623e-05
1.6938905 5.4820884267576775e-06 2.5762656003447407e-05
1.6936666 5.4878585522805636e-06 2.5785060986254825e-05
1.6934427 5.49363365420586e-06 2.5806983971080027e-05
1.6932188 5.49941364842195e-06 2.5828989645170525e-05
1.692995 5.5051985951977105e-06 2.5851109403150412e-05
1.6927712 5.51098540731445e-06 2.5873310769131685e-05
1.6925474 5.5167771997096055e-06 2.589545244141553e-05
1.6923238 5.522570839914943e-06 2.591761925695485e-05
1.6921 5.528372522534862e-06 2.5939425110603458e-05
1.6918764 5.534175937729688e-06 2.5961108780916232e-05
1.6916528 5.539984339600343e-06 2.5984238964777444e-05
1.6914291 5.5457980105356565e-06 2.6007852256960866e-05
1.6912056 5.551613851375584e-06 2.6031418160282925e-05
1.690982 5.557438068640767e-06 2.6054995294600787e-05
1.6907586 5.563261340209927e-06 2.607860603300799e-05
1.6905351 5.5690929970298195e-06 2.610212527021788e-05
1.6903116 5.574929894476187e-06 2.612557715232247e-05
1.6900882 5.580768931192806e-06 2.614909152236042e-05
1.6898648 5.586613191290792e-06 2.6172283972773298e-05
1.6896414 5.59246261483512e-06 2.6195417966247942e-05
1.6894181 5.598314086154005e-06 2.62185561407679e-05
1.6891948 5.604170722282181e-06 2.6241714430055908e-05
1.6889715 5.610032524042262e-06 2.626474901183637e-05
1.6887482 5.615899427198098e-06 2.628745298178292e-05
1.688525 5.621771396010043e-06 2.6310156373620664e-05
1.6883018 5.627645267644203e-06 2.633251060795036e-05
1.6880786 5.6335240881947046e-06 2.635455709486903e-05
1.6878555 5.639407832440099e-06 2.6376648935097474e-05
1.6876324 5.645293357913001e-06 2.6398752279158777e-05
1.6874094 5.6511838222743635e-06 2.6420898178296903e-05
1.6871864 5.65707922458736e-06 2.644306213687364e-05
1.6869633 5.662979573792859e-06 2.646522176889751e-05
1.6867403 5.668884862242786e-06 2.648738683903848e-05
1.6865174 5.6747919104051875e-06 2.6509240561231965e-05
1.6862944 5.6807038116623315e-06 2.653105768883568e-05
1.6860715 5.68662060298383e-06 2.6553012108190997e-05
1.6858487 5.692539103119004e-06 2.6574831295231555e-05
1.6856258 5.698465667813233e-06 2.6596999810687055e-05
1.685403 5.704394037425416e-06 2.6619524842838027e-05
1.6851803 5.710324267188631e-06 2.6642107482400896e-05
1.6849575 5.716262699056312e-06 2.6664658771529376e-05
1.6847348 5.722202992541129e-06 2.668740069351966e-05
1.6845121 5.728148357690367e-06 2.6710140775310866e-05
1.6842895 5.734098782981267e-06 2.6732923731176224e-05
1.6840668 5.740054293444516e-06 2.6755741363343745e-05
1.6838442 5.746011653139029e-06 2.677819902050549e-05
1.6836216 5.751974012529024e-06 2.6800751476245777e-05
1.6833991 5.757941397239856e-06 2.682325098173935e-05
1.6831766 5.76391058282922e-06 2.684578416740277e-05
1.6829541 5.769887990573851e-06 2.6868269576942357e-05
1.6827316 5.7758671856708254e-06 2.689077371031928e-05
1.6825092 5.781851403767402e-06 2.6913300081044894e-05
1.6822869 5.787837409676742e-06 2.6935840239753817e-05
1.6820645 5.793828505973686e-06 2.695906670254619e-05
1.6818422 5.799824820823937e-06 2.698288987940864e-05
1.6816199 5.805826440773603e-06 2.7006561261513545e-05
1.6813976 5.811833312273049e-06 2.703031409532894e-05
1.6811754 5.817842240981988e-06 2.7053834316040442e-05
1.6809531 5.823856320554491e-06 2.7076730758891583e-05
1.6807309 5.829875479319094e-06 2.7099593109599e-05
1.6805087 5.835899717063315e-06 2.7122539950494268e-05
1.6802866 5.841925820318135e-06 2.714536570391851e-05
1.6800646 5.847956965906198e-06 2.7168032823858325e-05
1.6798425 5.8539931486284e-06 2.7190663708785396e-05
1.6796204 5.8600343497589565e-06 2.721333618370264e-05
1.6793984 5.866077356934645e-06 2.7236046715719554e-05
1.6791764 5.87212539226418e-06 2.7258716313696003e-05
1.6789545 5.8781784643415784e-06 2.7281356488812498e-05
1.6787325 5.884236544145781e-06 2.7303884959260145e-05
1.6785107 5.890296345449015e-06 2.7326133319128532e-05
1.6782888 5.896361031993606e-06 2.7347915603882e-05
1.678067 5.902430541353147e-06 2.73697004857848e-05
1.6778451 5.908504883256417e-06 2.739146277815105e-05
1.6776234 5.914580785285899e-06 2.7413234909147683e-05
1.6774017 5.920661515341043e-06 2.7434986550012475e-05
1.6771799 5.92674706508491e-06 2.745673678468674e-05
1.6769582 5.9328374442956095e-06 2.7478542175299797e-05
1.6767366 5.93892938437033e-06 2.7500378013549293e-05
1.6765149 5.945029443408107e-06 2.7522181917075867e-05
1.6762933 5.951131055886902e-06 2.754405036864266e-05
1.6760718 5.9572342372838525e-06 2.7565933143598454e-05
1.6758502 5.9633455324447056e-06 2.7587650060446335e-05
1.6756287 5.969458337784021e-06 2.76092125987433e-05
1.6754072 5.975575904884451e-06 2.763070362046041e-05
1.6751857 5.981698235384979e-06 2.765221345892438e-05
1.6749643 5.987822030335987e-06 2.767370565446964e-05
1.6747429 5.993950580164841e-06 2.7695156878130317e-05
1.6745216 6.000083871630707e-06 2.771655768995873e-05
1.6743002 6.00622187805521e-06 2.7737655421048058e-05
1.674079 6.012361226338063e-06 2.775870968803526e-05
1.6738576 6.018508552283835e-06 2.777974766088681e-05
1.6736363 6.024657218874101e-06 2.7800870445954334e-05
1.6734152 6.030807259132397e-06 2.782201008252988e-05
1.6731939 6.0369652773053885e-06 2.7843131538630744e-05
1.6729728 6.043124656233383e-06 2.7864195883899185e-05
1.6727517 6.049288674962959e-06 2.7885231795390124e-05
1.6725305 6.055457381249053e-06 2.7906573644316646e-05
1.6723095 6.061627480364277e-06 2.7927886670775365e-05
1.6720884 6.067805682414461e-06 2.795001878284792e-05
1.6718674 6.073985529739282e-06 2.7972595433555932e-05
1.6716465 6.080167107078037e-06 2.7996388208391148e-05
1.6714255 6.0863573515350155e-06 2.802008966655703e-05
1.6712046 6.092549426291353e-06 2.8043737317426903e-05
1.6709837 6.0987467910213585e-06 2.8067454028585515e-05
1.6707628 6.104949333640422e-06 2.809112853497267e-05
1.6705419 6.111157164736762e-06 2.811483922482236e-05
1.6703211 6.117366824944515e-06 2.8138548671109598e-05
1.6701003 6.1235817778021245e-06 2.8162291435517072e-05
1.6698796 6.129801921991075e-06 2.8186083648391176e-05
1.6696589 6.136023979868226e-06 2.820949653340621e-05
1.6694381 6.142254490264753e-06 2.8232787918687746e-05
1.6692175 6.148486843140666e-06 2.825613919230843e-05
1.6689968 6.154724271374487e-06 2.8279293197594145e-05
1.6687763 6.160963478205416e-06 2.830234252189237e-05
1.6685556 6.167211085334055e-06 2.8325394647936513e-05
1.6683351 6.173460457759786e-06 2.834843162530182e-05
1.6681145 6.179714856405224e-06 2.8371523030211094e-05
1.6678941 6.185971026733339e-06 2.8394633096221782e-05
1.6676736 6.192235625515343e-06 2.841783817534474e-05
1.6674532 6.198502009127426e-06 2.844096525062845e-05
1.6672328 6.2047734225284476e-06 2.846405712008884e-05
1.6670125 6.211046584926818e-06 2.8487039481287695e-05
1.666792 6.217328119205209e-06 2.850973494606249e-05
1.6665717 6.223611303393244e-06 2.8532389202576086e-05
1.6663514 6.229899421310565e-06 2.8555067677736577e-05
1.6661313 6.236189188103934e-06 2.8577727756609327e-05
1.665911 6.242487297622616e-06 2.8600452846826912e-05
1.6656908 6.2487870640534316e-06 2.8623165423060538e-05
1.6654706 6.255091750561344e-06 2.864561517951042e-05
1.6652504 6.261401426633121e-06 2.8668060297122073e-05
1.6650304 6.267712571287882e-06 2.8690475817014893e-05
1.6648103 6.2740286652974e-06 2.8712521486222415e-05
1.6645902 6.280349546591587e-06 2.8734577403987104e-05
1.6643702 6.286675349761609e-06 2.875666423481174e-05
1.6641502 6.293002518760603e-06 2.8778723196664414e-05
1.6639302 6.299338039740299e-06 2.88008512478643e-05
1.6637104 6.305671500881468e-06 2.8823007609902835e-05
1.6634904 6.3120133314413525e-06 2.884513304978739e-05
1.6632705 6.318359967419443e-06 2.8867308822141196e-05
1.6630507 6.324708118477405e-06 2.8889629367568004e-05
1.6628308 6.331061118426435e-06 2.891198295905123e-05
1.662611 6.337419091702795e-06 2.8934310628782907e-05
1.6623913 6.343778462176427e-06 2.895666903350544e-05
1.6621716 6.350142785713299e-06 2.8978774206791764e-05
1.6619518 6.356515329380325e-06 2.9000597412034644e-05
1.6617322 6.362885811802678e-06 2.9022460520732484e-05
1.6615125 6.369264497603092e-06 2.904429947895362e-05
1.6612929 6.3756445596287474e-06 2.9065994993233507e-05
1.6610733 6.38202940453394e-06 2.908878960245187e-05
1.6608537 6.3884194245151e-06 2.911210746929699e-05
1.6606342 6.39481448519577e-06 2.9135467687254363e-05
1.6604147 6.401211285858092e-06 2.9158831396749976e-05
1.6601952 6.407613129970925e-06 2.9182184005358838e-05
1.6599758 6.41402015157606e-06 2.920520635133321e-05
1.6597564 6.420428645963239e-06 2.9228210120537708e-05
1.659537 6.426845764250638e-06 2.9251186706710024e-05
1.6593176 6.433264333788108e-06 2.927407927537519e-05
1.6590983 6.4396879994950456e-06 2.9296783127578484e-05
1.658879 6.446113116720521e-06 2.932037702048222e-05
1.6586597 6.452547032090343e-06 2.9343753607321264e-05
1.6584405 6.458982430174899e-06 2.9367071431503953e-05
1.6582212 6.465423083851181e-06 2.9390455925499728e-05
1.6580021 6.471865217909417e-06 2.9413782783532365e-05
1.6577829 6.478316110148616e-06 2.9437165817702545e-05
1.6575638 6.484768485190758e-06 2.9460560790762683e-05
1.6573447 6.4912261266881794e-06 2.948401868057513e-05
1.6571256 6.497688771315391e-06 2.950741010434841e-05
1.6569066 6.5041531498914e-06 2.9530798438497993e-05
1.6566876 6.510622520871486e-06 2.9554195163578578e-05
1.6564686 6.517097141549154e-06 2.9577544635888914e-05
1.6562496 6.5235767305356685e-06 2.9600716820637425e-05
1.6560308 6.530057961639635e-06 2.9623616440864538e-05
1.6558119 6.536544068300592e-06 2.964650583672316e-05
1.655593 6.54303529848719e-06 2.966916085522415e-05
1.6553742 6.549531343769835e-06 2.9691822800372697e-05
1.6551553 6.556032487714805e-06 2.9714423659370637e-05
1.6549366 6.562534887680268e-06 2.9737020562794238e-05
1.6547178 6.569042372920803e-06 2.975956614661727e-05
1.654499 6.5755546130826744e-06 2.9781721448573335e-05
1.6542804 6.5820682490137e-06 2.9803590998347597e-05
1.6540618 6.588586519854777e-06 2.982544297982479e-05
1.653843 6.595113278336674e-06 2.9847388150088924e-05
1.6536245 6.601637575786987e-06 2.9869349239506466e-05
1.6534059 6.6081703762084e-06 2.9891264900867943e-05
1.6531874 6.614704258275194e-06 2.991320588501573e-05
1.6529689 6.621243075101958e-06 2.9935062338362578e-05
1.6527504 6.62778650779547e-06 2.99567951441757e-05
1.6525319 6.634334816477932e-06 2.997834013293662e-05
1.6523135 6.640884089633882e-06 2.9999686992942607e-05
1.6520951 6.647438167672805e-06 3.002102593524455e-05
1.6518767 6.653996758031808e-06 3.0042352322053816e-05
1.6516583 6.660560151159242e-06 3.0063667127305204e-05
1.65144 6.667124473584281e-06 3.008507869429002e-05
1.6512218 6.6736936104247765e-06 3.010635993947799e-05
1.6510035 6.680267235362204e-06 3.0127625077248915e-05
1.6507852 6.686845623830476e-06 3.0148527209368718e-05
1.650567 6.693424804496851e-06 3.0169326788133685e-05
1.6503489 6.7000086839204585e-06 3.0190122684361823e-05
1.6501307 6.70659693918891e-06 3.0210960269313322e-05
1.6499126 6.713189901859952e-06 3.0231748056002337e-05
1.6496946 6.719783630117655e-06 3.0252585446577072e-05
1.6494765 6.726382075062147e-06 3.0273449468034863e-05
1.6492585 6.73298497518273e-06 3.029534187779797e-05
1.6490405 6.73959289078566e-06 3.031742707814363e-05
1.6488225 6.746201794986333e-06 3.0339351459262635e-05
1.6486045 6.752819268841666e-06 3.036108535863027e-05
1.6483866 6.759437642934659e-06 3.038259454485461e-05
1.6481688 6.766057267046422e-06 3.0404065146468338e-05
1.6479509 6.7726849958923495e-06 3.0425490889194268e-05
1.6477331 6.7793139602768725e-06 3.0446958207584133e-05
1.6475153 6.7859474090325905e-06 3.0468424995625986e-05
1.6472975 6.792585725819121e-06 3.0489909632040978e-05
1.6470797 6.799228533738467e-06 3.051142573189946e-05
1.646862 6.80587258069878e-06 3.0532936480870625e-05
1.6466444 6.812521114897567e-06 3.0554389557167434e-05
1.6464267 6.819174513080743e-06 3.057591259318001e-05
1.6462091 6.825828746671996e-06 3.0597208089375875e-05
1.6459914 6.832491442291866e-06 3.061856088631667e-05
1.6457739 6.8391550229628005e-06 3.064082481901622e-05
1.6455563 6.845823673047687e-06 3.066307319539848e-05
1.6453389 6.85249327879298e-06 3.068508193107699e-05
1.6451215 6.859167869929047e-06 3.0707117315687725e-05
1.6449039 6.865850716926467e-06 3.0729186614892705e-05
1.6446866 6.8725312407085326e-06 3.075129556122485e-05
1.6444691 6.879220028406559e-06 3.077327770082705e-05
1.6442517 6.885913763246758e-06 3.079499288356524e-05
1.6440344 6.89260833975331e-06 3.0816663010714585e-05
1.6438171 6.899307808523941e-06 3.083811706145955e-05
1.6435999 6.906008031651389e-06 3.0859300678148284e-05
1.6433825 6.912716745953042e-06 3.088063264486204e-05
1.6431653 6.919426221412691e-06 3.0902026762299994e-05
1.6429482 6.926140545556845e-06 3.0923444714424535e-05
1.642731 6.9328593102765335e-06 3.094467816063878e-05
1.6425139 6.939579160599534e-06 3.096564056279452e-05
1.6422968 6.9463033415011064e-06 3.0986347533327675e-05
1.6420797 6.9530322019746634e-06 3.100702027073254e-05
1.6418626 6.959765348318188e-06 3.1027578108328034e-05
1.6416456 6.966503144265327e-06 3.104813246706536e-05
1.6414286 6.973241507956307e-06 3.1068662889919187e-05
1.6412116 6.9799845198516446e-06 3.1089244913931576e-05
1.6409947 6.986731806978874e-06 3.110978576427759e-05
1.6407778 6.993480023230436e-06 3.113030012678406e-05
1.640561 7.000232495821099e-06 3.1150745824476605e-05
1.640344 7.0069932964414425e-06 3.1171145400544635e-05
1.6401273 7.013750898222476e-06 3.119151247721064e-05
1.6399105 7.020516790481336e-06 3.1211540002290344e-05
1.6396937 7.027283107580238e-06 3.1231623184637655e-05
1.639477 7.0340539702692004e-06 3.1251599056086545e-05
1.6392603 7.040828955999062e-06 3.127157203151121e-05
1.6390436 7.047608465129216e-06 3.1291423123589953e-05
1.638827 7.05438833267583e-06 3.131125341552632e-05
1.6386104 7.061172708256519e-06 3.133111127581795e-05
1.6383938 7.067961139418983e-06 3.135046230147381e-05
1.6381772 7.074753933046086e-06 3.136969490822408e-05
1.6379607 7.081546954506204e-06 3.138890451576365e-05
1.6377441 7.08834806153214e-06 3.140799461859703e-05
1.6375277 7.095145608170704e-06 3.142702389497856e-05
1.6373112 7.101951214054769e-06 3.144601174447978e-05
1.6370947 7.1087607894989765e-06 3.1465839122331195e-05
1.6368784 7.115571221865951e-06 3.148643481734337e-05
1.636662 7.122385908589991e-06 3.150707120802643e-05
1.6364456 7.129205257612488e-06 3.152760049890059e-05
1.6362294 7.136025065324008e-06 3.154795169955381e-05
1.6360132 7.142849478571544e-06 3.156833724942894e-05
1.6357969 7.149678088184843e-06 3.158859942572843e-05
1.6355807 7.156511247778905e-06 3.1608551012022244e-05
1.6353644 7.163348520803716e-06 3.162862415296368e-05
1.6351483 7.170186593597823e-06 3.1648859542584324e-05
1.6349322 7.177028829600872e-06 3.166907338823664e-05
1.634716 7.183875622824054e-06 3.1689076202447666e-05
1.6345 7.190722729556315e-06 3.170885489688087e-05
1.6342839 7.197578087575066e-06 3.1728576074848596e-05
1.6340679 7.204433712471617e-06 3.174826361747877e-05
1.6338519 7.21129379428917e-06 3.1767915664507964e-05
1.633636 7.2181541175066435e-06 3.178749048545105e-05
1.63342 7.2250226636116315e-06 3.180706909760781e-05
1.6332041 7.231891435817403e-06 3.182661340363108e-05
1.6329882 7.238764684019248e-06 3.1846717939990145e-05
1.6327723 7.2456420909246836e-06 3.186688736645366e-05
1.6325566 7.252520193046005e-06 3.188651624345579e-05
1.6323408 7.259402309934293e-06 3.190597665113416e-05
1.632125 7.266288815559878e-06 3.192533094770598e-05
1.6319093 7.273179283466726e-06 3.1944579591887076e-05
1.6316936 7.280070300692825e-06 3.196387737902446e-05
1.6314778 7.286969089624622e-06 3.198315355155421e-05
1.6312622 7.293868399296688e-06 3.2002174712071405e-05
1.6310467 7.300767775091448e-06 3.202104923459571e-05
1.630831 7.307675234035575e-06 3.203986829260778e-05
1.6306155 7.3145827242986035e-06 3.205869395512318e-05
1.6304 7.3214944687672526e-06 3.2077396290933545e-05
1.6301844 7.328410017612713e-06 3.2095890235226584e-05
1.629969 7.335325911928961e-06 3.211423366134206e-05
1.6297535 7.342249382904844e-06 3.21326415773712e-05
1.629538 7.349173184748567e-06 3.215086161186548e-05
1.6293226 7.356100692322284e-06 3.21690734266642e-05
1.6291074 7.36302850334551e-06 3.218726180275242e-05
1.628892 7.369963854930481e-06 3.2205519061878915e-05
1.6286767 7.376899512015526e-06 3.222367954837697e-05
1.6284614 7.383838848195563e-06 3.224175527520618e-05
1.6282462 7.390778443631696e-06 3.2259747342051014e-05
1.6280309 7.397725516427746e-06 3.22775039327371e-05
1.6278157 7.40467276237463e-06 3.229512983825745e-05
1.6276006 7.411623581071553e-06 3.231274510195959e-05
1.6273854 7.418578413794254e-06 3.233041804774974e-05
1.6271703 7.425532971023346e-06 3.234800488863784e-05
1.6269553 7.432491463749399e-06 3.2364938112063e-05
1.6267402 7.439453345662583e-06 3.2381660643980175e-05
1.6265252 7.446419041178744e-06 3.239828754679926e-05
1.6263102 7.45338421811924e-06 3.24149307003875e-05
1.6260952 7.460357074355985e-06 3.243161298983246e-05
1.6258802 7.4673294155053375e-06 3.2448247244575255e-05
1.6256653 7.474305544395671e-06 3.24646935810231e-05
1.6254505 7.48128110308023e-06 3.248119028500317e-05
1.6252357 7.488260445004931e-06 3.24976721748687e-05
1.6250209 7.4952430909831216e-06 3.251420223267314e-05
1.624806 7.5022295540357585e-06 3.253099624721739e-05
1.6245912 7.509219480862047e-06 3.254902472913407e-05
1.6243765 7.51620968050026e-06 3.256686308756812e-05
1.6241618 7.523203426657998e-06 3.258470595935481e-05
1.6239471 7.530201287949732e-06 3.2602554123949996e-05
1.6237324 7.537202697384443e-06 3.262039968223948e-05
1.6235179 7.544204327158398e-06 3.2638187001663654e-05
1.6233033 7.551209484490448e-06 3.2655929597328854e-05
1.6230887 7.558218724334546e-06 3.267358020374375e-05
1.6228741 7.565231450015185e-06 3.269103654859312e-05
1.6226596 7.572248187041627e-06 3.270836274164302e-05
1.6224451 7.579264446415385e-06 3.272555809873359e-05
1.6222306 7.586284683886629e-06 3.2742876636972065e-05
1.6220163 7.593304450320021e-06 3.276014680411191e-05
1.6218019 7.600332096980262e-06 3.2777382832907236e-05
1.6215875 7.607359249772084e-06 3.279456248488763e-05
1.6213732 7.614390315307274e-06 3.2811248045607364e-05
1.6211588 7.621424657555129e-06 3.282784731943286e-05
1.6209445 7.6284628478650115e-06 3.284446169143937e-05
1.6207303 7.635500399079478e-06 3.286114378148558e-05
1.6205161 7.6425418098988e-06 3.2877759064496165e-05
1.6203018 7.649586533328917e-06 3.2895029399415075e-05
1.6200877 7.656631366552002e-06 3.2912347883311045e-05
1.6198735 7.663683524199337e-06 3.2929757442114824e-05
1.6196594 7.670735795836167e-06 3.2947078595782885e-05
1.6194453 7.67779146116297e-06 3.2964470805158603e-05
1.6192313 7.684847222153821e-06 3.298163118600242e-05
1.6190172 7.691910229126651e-06 3.29983882979544e-05
1.6188033 7.698973171303067e-06 3.3014855682114655e-05
1.6185893 7.706039316075403e-06 3.3031396507571645e-05
1.6183753 7.713109334270855e-06 3.3047979203295777e-05
1.6181614 7.720178631675458e-06 3.3064529959231346e-05
1.6179476 7.727251793923838e-06 3.308109265100337e-05
1.6177337 7.734328171016943e-06 3.309761936365538e-05
1.6175199 7.741408414291574e-06 3.31142466971501e-05
1.617306 7.748491888859005e-06 3.313080655614201e-05
1.6170923 7.755575270788238e-06 3.314737048501665e-05
1.6168785 7.762661881870136e-06 3.316400490057292e-05
1.6166648 7.769752370431367e-06 3.3180661260451687e-05
1.6164511 7.776842143799846e-06 3.319731223991701e-05
1.6162374 7.783939744037539e-06 3.321388272688236e-05
1.6160238 7.791036595251212e-06 3.323033282055016e-05
1.6158102 7.79813725226052e-06 3.3246518361865096e-05
1.6155967 7.805237060124768e-06 3.326247321366576e-05
1.615383 7.812344547552479e-06 3.327834691498194e-05
1.6151695 7.819451124975527e-06 3.329406190271164e-05
1.614956 7.826561359543113e-06 3.3309652896533396e-05
1.6147426 7.833670631174363e-06 3.332525818076651e-05
1.6145291 7.840787531910362e-06 3.334090181857019e-05
1.6143157 7.84790347518535e-06 3.335653179137174e-05
1.6141024 7.85502307186076e-06 3.3372133040196486e-05
1.613889 7.862145685462382e-06 3.338786620523068e-05
1.6136757 7.869267996125712e-06 3.340351636167893e-05
1.6134624 7.876393324141313e-06 3.341929788555672e-05
1.6132492 7.883522357280239e-06 3.343511139764352e-05
1.6130359 7.890654425404923e-06 3.345086395294125e-05
1.6128227 7.897790184056026e-06 3.346662939384512e-05
1.6126095 7.90492498252098e-06 3.348236176079225e-05
1.6123964 7.912063445425044e-06 3.349790889412843e-05
1.6121832 7.919204886995775e-06 3.351345386479757e-05
1.6119701 7.926350116110557e-06 3.353056751069933e-05
1.611757 7.933494708231167e-06 3.354758144551365e-05
1.611544 7.940643186498678e-06 3.356445127645385e-05
1.611331 7.947794968719119e-06 3.358119783720672e-05
1.611118 7.954950560391025e-06 3.359757851143732e-05
1.610905 7.962105342890687e-06 3.361392519956604e-05
1.6106921 7.969263884065455e-06 3.3630161471742656e-05
1.6104792 7.976425559060267e-06 3.3645973191905786e-05
1.6102663 7.983590854837941e-06 3.366160526825162e-05
1.6100535 7.990755179407995e-06 3.367720270910223e-05
1.6098406 7.997927124431961e-06 3.369284621969123e-05
1.6096278 8.005098100319924e-06 3.3708474904040047e-05
1.6094152 8.012268656202559e-06 3.37240307194975e-05
1.6092024 8.019446260912813e-06 3.373961687933457e-05
1.6089897 8.02662343399973e-06 3.375509925966293e-05
1.608777 8.033803614878868e-06 3.377060864588118e-05
1.6085644 8.0409873819195e-06 3.37861135608001e-05
1.6083517 8.048174159381893e-06 3.380163070662681e-05
1.6081392 8.055360499074328e-06 3.3817196893900996e-05
1.6079266 8.062549854348286e-06 3.383267862533484e-05
1.607714 8.069742859821166e-06 3.384902993232971e-05
1.6075015 8.076939090236562e-06 3.3865419398918814e-05
1.6072891 8.084135017867686e-06 3.3881763068622554e-05
1.6070766 8.091334154420579e-06 3.389801750927767e-05
1.6068642 8.098536984524432e-06 3.391414408312431e-05
1.6066518 8.105742988100936e-06 3.393035141360498e-05
1.6064395 8.112948664248346e-06 3.3946708144017393e-05
1.606227 8.120161602907151e-06 3.3963022508995434e-05
1.6060147 8.127374211778044e-06 3.3979357650182664e-05
1.6058025 8.134585976777062e-06 3.399558141307895e-05
1.6055902 8.141805476648261e-06 3.4011712866277764e-05
1.605378 8.149024095399042e-06 3.40278716450999e-05
1.6051658 8.156246354062012e-06 3.404354909869383e-05
1.6049536 8.163471642488905e-06 3.405885317482157e-05
1.6047415 8.170700423620689e-06 3.407409657997767e-05
1.6045294 8.177928111330587e-06 3.40892455930824e-05
1.6043173 8.185159260478009e-06 3.410434427989478e-05
1.6041052 8.192393348344704e-06 3.4119351888549695e-05
1.6038932 8.199630879131182e-06 3.4134451888619374e-05
1.6036812 8.206867281172059e-06 3.4149404629167426e-05
1.6034693 8.214107093218636e-06 3.416432963972853e-05
1.6032573 8.221349822561543e-06 3.417925834700996e-05
1.6030453 8.228595963751063e-06 3.419419914034227e-05
1.6028335 8.235840939946508e-06 3.4209026496385595e-05
1.6026216 8.24309333979407e-06 3.4223433874175195e-05
1.6024097 8.250344451483121e-06 3.4237795098390885e-05
1.602198 8.25759477744777e-06 3.425214032239795e-05
1.6019862 8.26485195930133e-06 3.4266359667599855e-05
1.6017745 8.272108319274975e-06 3.428060475854368e-05
1.6015627 8.279367442644489e-06 3.4294835650112815e-05
1.601351 8.286629825566367e-06 3.4309019943511455e-05
1.6011393 8.29389496085337e-06 3.4323232324563325e-05
1.6009277 8.301159265223684e-06 3.4337428318481655e-05
1.6007161 8.308426325307002e-06 3.435170101865578e-05
1.6005045 8.315696667491593e-06 3.436602442473918e-05
1.6002929 8.322969783099766e-06 3.4380306397103984e-05
1.6000814 8.330242067488175e-06 3.4394521075436464e-05
1.59987 8.337517088977254e-06 3.4408549539292476e-05
1.5996585 8.344795343872896e-06 3.442281287890058e-05
1.599447 8.352076430744802e-06 3.4437879375780685e-05
1.5992357 8.359356867378507e-06 3.4452784409808e-05
1.5990242 8.366644288027613e-06 3.4467691598563216e-05
1.5988128 8.373931022043383e-06 3.4482557431709406e-05
1.5986016 8.381216511715029e-06 3.4497449293362116e-05
1.5983902 8.388509541718694e-06 3.45123746955207e-05
1.598179 8.395801332426303e-06 3.452727419399056e-05
1.5979677 8.403096535985764e-06 3.4542054567919914e-05
1.5977565 8.41039458549467e-06 3.455689221626636e-05
1.5975453 8.417696055093393e-06 3.457175831794456e-05
1.5973341 8.424996265725439e-06 3.45866911029779e-05
1.597123 8.432299919990871e-06 3.4601691650785076e-05
1.5969119 8.439606457171946e-06 3.4616660430940745e-05
1.5967008 8.4469164366403e-06 3.463165196099632e-05
1.5964898 8.454225165326885e-06 3.46465348394736e-05
1.5962788 8.461537279999036e-06 3.4661108722344894e-05
1.5960678 8.468852067546515e-06 3.4674028533547114e-05
1.5958568 8.476169761307403e-06 3.468673787547346e-05
1.5956458 8.4834899050598e-06 3.46994960097445e-05
1.5954349 8.490808842216368e-06 3.471226657895126e-05
1.595224 8.498130232684812e-06 3.472497956329292e-05
1.5950131 8.505454469874264e-06 3.4736931323060623e-05
1.5948024 8.512776819102848e-06 3.4748800655122056e-05
1.5945915 8.520106066640659e-06 3.476063391617217e-05
1.5943807 8.527433319229773e-06 3.477124087128405e-05
1.59417 8.534762926131946e-06 3.478098199618262e-05
1.5939593 8.542090172094945e-06 3.4790420230458745e-05
1.5937486 8.54942379196446e-06 3.479994653484874e-05
1.5935379 8.55675502322956e-06 3.4809262599617607e-05
1.5933273 8.564088400715723e-06 3.481815317407241e-05
1.5931168 8.571419248298717e-06 3.4826883773198587e-05
1.5929061 8.57875614899349e-06 3.48336881086714e-05
1.5926956 8.586090030188598e-06 3.484053006213372e-05
1.5924851 8.59342563027812e-06 3.4847072411774866e-05
1.5922745 8.6007622698502e-06 3.485328009160032e-05
1.5920641 8.608096221615214e-06 3.4857935918807056e-05
1.5918536 8.615434959092452e-06 3.486269547722764e-05
1.5916432 8.622770899662832e-06 3.486739946564523e-05
1.5914329 8.63010331951112e-06 3.4872221303641334e-05
1.5912225 8.637441277097406e-06 3.487702239653744e-05
1.5910122 8.644775717014075e-06 3.488178186751175e-05
1.5908018 8.652115686103302e-06 3.488659758671408e-05
1.5905917 8.659447977123399e-06 3.4891283525168534e-05
1.5903814 8.66678570121848e-06 3.489518775865257e-05
1.5901712 8.67411960970239e-06 3.489781398756816e-05
1.5899609 8.681458357114755e-06 3.48982350164754e-05
1.5897508 8.688792536512589e-06 3.489755982404019e-05
1.5895407 8.696122764686538e-06 3.4896755560860906e-05
1.5893306 8.70345660267765e-06 3.489601506557426e-05
1.5891205 8.710786505306915e-06 3.4895172846383653e-05
1.5889105 8.718115845426466e-06 3.489442622136903e-05
1.5887004 8.725445428913103e-06 3.489371245835118e-05
1.5884904 8.732774461033248e-06 3.489289944034731e-05
1.5882804 8.740099556705906e-06 3.489213090856518e-05
1.5880705 8.747424077538601e-06 3.489103044111435e-05
1.5878606 8.754748596426151e-06 3.488828617727082e-05
1.5876508 8.762067932066947e-06 3.4885366576909766e-05
1.5874408 8.769391227276078e-06 3.4882296660091596e-05
1.587231 8.776709369876928e-06 3.488044266009887e-05
1.5870212 8.784027552006665e-06 3.487778179912737e-05
1.5868114 8.791344608668921e-06 3.487424313465864e-05
1.5866017 8.798657228414388e-06 3.487073831656503e-05
1.586392 8.805968624550624e-06 3.486703476573366e-05
1.5861824 8.813279678506476e-06 3.486298825884209e-05
1.5859727 8.82058934601631e-06 3.4858110507952755e-05
1.585763 8.827898338504156e-06 3.485222015591548e-05
1.5855534 8.835201456698318e-06 3.484632922142788e-05
1.5853438 8.84250360536985e-06 3.483792771755603e-05
1.5851343 8.84980337812993e-06 3.4828913725074565e-05
1.5849248 8.85709765170056e-06 3.4819908973395115e-05
1.5847152 8.864393638308627e-06 3.481090184320611e-05
1.5845058 8.87168414017026e-06 3.480190622270368e-05
1.5842963 8.878972185887698e-06 3.479260007628872e-05
1.5840869 8.886258805267953e-06 3.478316532958144e-05
1.5838776 8.893538733063222e-06 3.4773364275052614e-05
1.5836682 8.900817019414321e-06 3.476225498656118e-05
1.5834589 8.908092404299e-06 3.4751158833241223e-05
1.5832496 8.915366061869656e-06 3.474026806810756e-05
1.5830404 8.922632687806746e-06 3.47287676309336e-05
1.582831 8.929901469720964e-06 3.471596093376399e-05
1.5826218 8.93716283538313e-06 3.470308270280497e-05
1.5824126 8.944422098532092e-06 3.46902425688878e-05
1.5822035 8.951673949764112e-06 3.467737209534884e-05
1.5819943 8.958927833850965e-06 3.466454602780371e-05
1.5817852 8.96617426613511e-06 3.4650986280426946e-05
1.5815761 8.97341832294591e-06 3.463641850112911e-05
1.5813671 8.980654622262309e-06 3.4622020953472296e-05
1.581158 8.987892733361065e-06 3.4608659329639765e-05
1.5809491 8.99512336160358e-06 3.4595302842413016e-05
1.5807401 9.002351768735734e-06 3.458201288468551e-05
1.5805311 9.009576833872692e-06 3.456868896031958e-05
1.5803223 9.016795549315164e-06 3.455528745429894e-05
1.5801134 9.024010895108853e-06 3.454180772615719e-05
1.5799046 9.031223970819435e-06 3.452814493670652e-05
1.5796957 9.038433499249378e-06 3.451268868121623e-05
1.5794868 9.04564022433269e-06 3.449665237955162e-05
1.5792781 9.05283890263394e-06 3.447975902262198e-05
1.5790694 9.060034506643824e-06 3.4462520244114494e-05
1.5788606 9.067225907380132e-06 3.444389884124379e-05
1.5786519 9.074413789676434e-06 3.442449478063227e-05
1.5784433 9.081593015181758e-06 3.440485730988909e-05
1.5782347 9.088768576809655e-06 3.438473548641648e-05
1.578026 9.09593944523552e-06 3.436462723207913e-05
1.5778174 9.103106477517081e-06 3.4342927352868444e-05
1.5776088 9.110268395165938e-06 3.432071743095518e-05
1.5774003 9.117422091903551e-06 3.429822940449111e-05
1.5771918 9.124570551939996e-06 3.4275707544771124e-05
1.5769833 9.131714863598322e-06 3.425322555900669e-05
1.576775 9.138849817131245e-06 3.423008306031871e-05
1.5765665 9.145984532904126e-06 3.420691146218146e-05
1.5763581 9.153109824729169e-06 3.4183792712732303e-05
1.5761497 9.16023076353315e-06 3.4160000488332754e-05
1.5759414 9.16734195276853e-06 3.413367151092266e-05
1.5757331 9.17445214064721e-06 3.410736477273867e-05
1.5755248 9.18155230023653e-06 3.4080670972348977e-05
1.5753165 9.188647321044788e-06 3.405381477494176e-05
1.5751084 9.195732205049197e-06 3.402637620203779e-05
1.5749002 9.202815677736764e-06 3.39969847760983e-05
1.574692 9.209888457256834e-06 3.396717094984322e-05
1.5744839 9.216955407945413e-06 3.39362912972769e-05
1.5742757 9.224015248266732e-06 3.390297671322311e-05
1.5740676 9.231068457607859e-06 3.386868939745521e-05
1.5738596 9.238110004469177e-06 3.383400462682003e-05
1.5736516 9.24514470721823e-06 3.379849750941557e-05
1.5734435 9.252171504975575e-06 3.3762397623520616e-05
1.5732355 9.259191299491402e-06 3.372698306122651e-05
1.5730276 9.266199282874578e-06 3.3691671839398994e-05
1.5728197 9.27320026323021e-06 3.365521412090807e-05
1.5726118 9.28019301090887e-06 3.361620398178926e-05
1.5724039 9.287178006889086e-06 3.357736716070169e-05
1.5721961 9.294150549113092e-06 3.3538539006232994e-05
1.5719882 9.301119353549736e-06 3.34991891663044e-05
1.5717804 9.308075526815621e-06 3.345893388281923e-05
1.5715728 9.315019695817112e-06 3.341864703581987e-05
1.571365 9.321959019189629e-06 3.337701617174454e-05
1.5711573 9.328885819963594e-06 3.333313152716519e-05
1.5709497 9.335802901013288e-06 3.3286256367270145e-05
1.570742 9.342710372200302e-06 3.3237995374752335e-05
1.5705343 9.349607448628814e-06 3.31893186893118e-05
1.5703268 9.356490747240398e-06 3.3140192891975116e-05
1.5701191 9.36336736542939e-06 3.308983914224564e-05
1.5699116 9.370229871636415e-06 3.303950223451119e-05
1.5697042 9.377077702735183e-06 3.2989334431716e-05
1.5694966 9.383919147984463e-06 3.2936607319813374e-05
1.5692892 9.39074534509744e-06 3.288409153092214e-05
1.5690818 9.397561070172947e-06 3.283174428676092e-05
1.5688744 9.404365434516555e-06 3.277788142876417e-05
1.5686669 9.411158887717335e-06 3.272334808702676e-05
1.5684596 9.417936779532158e-06 3.266904037156548e-05
1.5682523 9.424703687869418e-06 3.261352305794865e-05
1.568045 9.431458646549938e-06 3.255766876377739e-05
1.5678377 9.438202417670645e-06 3.2501715140994254e-05
1.5676305 9.44493030664251e-06 3.2445714088993596e-05
1.5674233 9.451646883211658e-06 3.238838508323773e-05
1.5672162 9.45835102699354e-06 3.232957076109327e-05
1.567009 9.465043334440623e-06 3.2270451001082117e-05
1.5668019 9.471719129916177e-06 3.221117975759275e-05
1.5665947 9.478386780583388e-06 3.215065335333581e-05
1.5663877 9.485037616124713e-06 3.209011496398132e-05
1.5661806 9.49167635039226e-06 3.202946932830154e-05
1.5659736 9.498298043864558e-06 3.196561245929892e-05
1.5657667 9.5049067356693e-06 3.190097757021263e-05
1.5655596 9.51150541814277e-06 3.1835367501192126e-05
1.5653527 9.518086951298556e-06 3.176873090716729e-05
1.5651459 9.524650550003887e-06 3.170217508147365e-05
1.5649389 9.531204384710198e-06 3.163396034405637e-05
1.5647321 9.537739806033053e-06 3.156421287948895e-05
1.5645252 9.544261079212445e-06 3.149370001554963e-05
1.5643184 9.550767367411063e-06 3.142313594677165e-05
1.5641117 9.557255763599688e-06 3.1353132723031055e-05
1.563905 9.56372930996733e-06 3.128311347777757e-05
1.5636983 9.570188634368198e-06 3.121163172129898e-05
1.5634916 9.576632761882605e-06 3.114025576869878e-05
1.5632849 9.583062571487525e-06 3.1068907765575716e-05
1.5630783 9.589473499374923e-06 3.099749392495573e-05
1.5628717 9.595869939559983e-06 3.0924222588628116e-05
1.5626651 9.602250751464227e-06 3.0850950953234666e-05
1.5624585 9.608616933789201e-06 3.0777870361728266e-05
1.5622519 9.614967447732798e-06 3.070353925892355e-05
1.5620455 9.621299277386092e-06 3.062812517050911e-05
1.561839 9.627614996755698e-06 3.055186072762783e-05
1.5616325 9.633915393975073e-06 3.0475446612303108e-05
1.5614262 9.640195781275289e-06 3.039684675146314e-05
1.5612198 9.646460176836023e-06 3.0316938897243094e-05
1.5610133 9.652711232218607e-06 3.0236511542495313e-05
1.5608071 9.658938844674562e-06 3.0155646947136703e-05
1.5606008 9.66515287956661e-06 3.0073853520665042e-05
1.5603945 9.671346607701002e-06 2.99893960292267e-05
1.5601882 9.677525996940063e-06 2.9904920571226298e-05
1.559982 9.683684746191506e-06 2.9818827237973114e-05
1.5597758 9.68982159008934e-06 2.9731915033037355e-05
1.5595696 9.69594439911852e-06 2.964313291077412e-05
1.5593635 9.702044609892098e-06 2.955168443377127e-05
1.5591574 9.708126286952994e-06 2.945880061679499e-05
1.5589513 9.714188295449581e-06 2.9366071016417485e-05
1.5587453 9.720228178893396e-06 2.927262766648163e-05
1.5585392 9.726251662754697e-06 2.9178217024576333e-05
1.5583332 9.73225268774972e-06 2.9083253241629997e-05
1.5581272 9.738233565347236e-06 2.8987874076582237e-05
1.5579213 9.744191821450786e-06 2.8891790071312123e-05
1.5577153 9.750133116614214e-06 2.8795015036965354e-05
1.5575094 9.756051200943273e-06 2.869374018054771e-05
1.5573035 9.761947683031689e-06 2.8591743169950334e-05
1.5570977 9.767823807475234e-06 2.8489458492082843e-05
1.5568919 9.7736746845971e-06 2.838551668025302e-05
1.556686 9.779507625865519e-06 2.827545260347719e-05
1.5564803 9.785313458608308e-06 2.816173337881775e-05
1.5562745 9.791096308618461e-06 2.804534133177308e-05
1.5560689 9.796850894289042e-06 2.7926286555402467e-05
1.5558631 9.802584623705163e-06 2.7803100204206398e-05
1.5556575 9.808288679306987e-06 2.767731949283156e-05
1.5554519 9.813967231447414e-06 2.7547498498250944e-05
1.5552464 9.819614727484406e-06 2.7414841914533083e-05
1.5550407 9.825238649931964e-06 2.7278543217260476e-05
1.5548352 9.830830017731501e-06 2.7136828548691898e-05
1.5546297 9.836392605837787e-06 2.699175621294503e-05
1.5544242 9.841924427218442e-06 2.684507156920582e-05
1.5542188 9.847423573379698e-06 2.6697246131358125e-05
1.5540133 9.852894577607912e-06 2.6547647364698585e-05
1.5538079 9.858332420066757e-06 2.639800225404268e-05
1.5536025 9.863738578482853e-06 2.624584979541475e-05
1.5533972 9.869110943130779e-06 2.6092864634212454e-05
1.5531918 9.87445420049799e-06 2.5938714815517573e-05
1.5529865 9.879763306390976e-06 2.578369781195775e-05
1.5527812 9.885039803209798e-06 2.5627663959466977e-05
1.552576 9.890284811411604e-06 2.5470181457329853e-05
1.5523708 9.895493693182983e-06 2.5312079836500608e-05
1.5521656 9.900670642013823e-06 2.5151717917415332e-05
1.5519605 9.90581391036722e-06 2.499142623322021e-05
1.5517553 9.910924935197679e-06 2.4829410557022534e-05
1.5515501 9.916001652871368e-06 2.4664159733974345e-05
1.5513451 9.921041901279166e-06 2.4495177642608335e-05
1.5511401 9.926046492835384e-06 2.4324131796090164e-05
1.550935 9.931016646489478e-06 2.415158073849994e-05
1.55073 9.935950325208498e-06 2.3975423896170413e-05
1.5505251 9.940845304764582e-06 2.379460090701666e-05
1.55032 9.945705022637099e-06 2.3611714074103177e-05
1.5501151 9.950525082535016e-06 2.3427130385138665e-05
1.5499103 9.955303392084974e-06 2.3238686091309637e-05
1.5497054 9.96004620534133e-06 2.3046257078426312e-05
1.5495006 9.964745934332785e-06 2.2853256557004295e-05
1.5492958 9.969406987638956e-06 2.2660318978771886e-05
1.549091 9.974027669798781e-06 2.2467349281912133e-05
1.5488862 9.978609624144673e-06 2.227366814517071e-05
1.5486815 9.983148351990104e-06 2.207936982455941e-05
1.5484767 9.987650805627111e-06 2.1885489559036008e-05
1.5482721 9.992107534289702e-06 2.16916789680207e-05
1.5480675 9.996527874095506e-06 2.149619528955214e-05
1.5478628 1.0000907285571604e-05 2.130024335436216e-05
1.5476582 1.0005244921771596e-05 2.110426021434915e-05
1.5474536 1.000954146075204e-05 2.0906336403674773e-05
1.5472491 1.0013798204003296e-05 2.0707444343754947e-05
1.5470446 1.0018010982558914e-05 2.0508771660880347e-05
1.5468401 1.002218640483392e-05 2.0309909943667922e-05
1.5466356 1.0026317870229052e-05 2.0110684060133393e-05
1.5464312 1.0030409291418896e-05 1.9909858001003008e-05
1.5462267 1.0034458708647288e-05 1.9708134405008548e-05
1.5460224 1.0038465389789241e-05 1.9506424612732557e-05
1.5458181 1.0042429996357868e-05 1.9304691485543426e-05
1.5456138 1.0046354250803027e-05 1.9103069305199593e-05
1.5454094 1.0050236474236064e-05 1.890173335804585e-05
1.5452051 1.0054078431994605e-05 1.870043856238015e-05
1.5450009 1.005787613284183e-05 1.8498374005058933e-05
1.5447967 1.0061633321264e-05 1.8295534280153316e-05
1.5445925 1.0065348221458266e-05 1.809255777894289e-05
1.5443883 1.006902252594805e-05 1.788960796882671e-05
1.5441842 1.0072652331242849e-05 1.7685382337189934e-05
1.5439801 1.007624111046213e-05 1.747965256737382e-05
1.543776 1.0079787038377176e-05 1.7273798066685933e-05
1.543572 1.0083291823445869e-05 1.706817185288461e-05
1.5433679 1.0086753798149645e-05 1.6862535569488296e-05
1.5431639 1.0090172659512701e-05 1.6656975340045004e-05
1.5429599 1.0093548754030097e-05 1.6451509227659025e-05
1.542756 1.009688378284118e-05 1.624595012475742e-05
1.5425521 1.0100173835617328e-05 1.603631419907654e-05
1.5423481 1.0103422928790111e-05 1.5817732899188764e-05
1.5421443 1.0106624563739822e-05 1.5599180642552204e-05
1.5419405 1.010978266064601e-05 1.5380746484160024e-05
1.5417366 1.0112895172833956e-05 1.5161485371579386e-05
1.5415329 1.0115962118430604e-05 1.4941781386892622e-05
1.5413291 1.0118983316427119e-05 1.4722146646914075e-05
1.5411254 1.0121960771989816e-05 1.4502601851373253e-05
1.5409217 1.0124892500496597e-05 1.4282940953509152e-05
1.540718 1.0127780065513569e-05 1.405859203246204e-05
1.5405143 1.0130618579949119e-05 1.3826295388664227e-05
1.5403107 1.0133410377002585e-05 1.3592173087498603e-05
1.5401071 1.0136152946873173e-05 1.334886995408671e-05
1.5399035 1.0138846423617473e-05 1.3105312859992529e-05
1.5397 1.0141488115284735e-05 1.2861452066284417e-05
1.5394964 1.0144082320288191e-05 1.2617734164386716e-05
1.5392929 1.0146624828160993e-05 1.237426733508634e-05
1.5390896 1.0149116952168926e-05 1.2130872218990508e-05
1.5388861 1.0151560392709689e-05 1.1887498695834805e-05
1.5386827 1.015395356662611e-05 1.1644563746090299e-05
1.5384793 1.0156296770848824e-05 1.140227350768175e-05
1.538276 1.0158591326834085e-05 1.1159822084211182e-05
1.5380726 1.016083566629126e-05 1.0913326650234175e-05
1.5378693 1.016302840406411e-05 1.0659545315356707e-05
1.5376661 1.0165168749207399e-05 1.040485921358614e-05
1.5374628 1.0167258040173572e-05 1.0150260553399683e-05
1.5372596 1.0169294517893464e-05 9.89050463445451e-06
1.5370563 1.0171278041372391e-05 9.623516164869441e-06
1.5368532 1.0173205432315404e-05 9.357199689042491e-06
1.5366501 1.01750793949595e-05 9.089194322051955e-06
1.5364469 1.0176898044008937e-05 8.821008926371882e-06
1.5362438 1.0178663056887932e-05 8.5526983715152e-06
1.5360408 1.0180371693359755e-05 8.284142824851842e-06
1.5358378 1.01820259653438e-05 8.007516190511868e-06
1.5356348 1.0183622916785469e-05 7.730251358356884e-06
1.5354317 1.0185164678284625e-05 7.453134256669178e-06
1.5352288 1.01866482413351e-05 7.176289238363829e-06
1.5350258 1.0188077566155501e-05 6.899424715503809e-06
1.534823 1.0189448750527055e-05 6.621938862241881e-06
1.5346202 1.0190763952633488e-05 6.344892117279058e-06
1.5344173 1.019202262065945e-05 6.067322406331085e-06
1.5342145 1.0193225306099202e-05 5.789776835459134e-06
1.5340116 1.0194371339586028e-05 5.512329506737126e-06
1.533809 1.0195459533502183e-05 5.219102718223253e-06
1.5336062 1.019648691365608e-05 4.920143877785741e-06
1.5334034 1.0197455001126104e-05 4.621296117103004e-06
1.5332007 1.019836053312794e-05 4.3221516310018155e-06
1.5329981 1.0199206684349951e-05 4.021314582022525e-06
1.5327954 1.0199990399701216e-05 3.720198190257466e-06
1.5325929 1.0200713996857298e-05 3.4177884456390927e-06
1.5323902 1.0201375227330169e-05 3.11522796598563e-06
1.5321877 1.0201976184968292e-05 2.811492879316181e-06
1.5319852 1.0202514093235982e-05 2.5078411140871718e-06
1.5317827 1.0202990922059463e-05 2.1941951379536076e-06
1.5315802 1.0203402474771743e-05 1.8784525005486655e-06
1.5313778 1.0203751677625195e-05 1.5628821755204796e-06
1.5311754 1.020403519841818e-05 1.2475287660497334e-06
1.530973 1.0204256526783398e-05 9.2992050334496e-07
1.5307707 1.0204411533641452e-05 6.116701151768625e-07
1.5305682 1.0204503838298074e-05 2.9066057397548994e-07
1.530366 1.0204528616942055e-05 -3.890903338542339e-08
1.5301636 1.0204488268859629e-05 -3.6817689643979467e-07
1.5299615 1.0204379418509161e-05 -7.019787118268285e-07
1.5297592 1.0204203876240955e-05 -1.0418869931070464e-06
1.529557 1.0203958027360856e-05 -1.3817760205134946e-06
1.5293548 1.0203645213562388e-05 -1.7208776917744003e-06
1.5291526 1.0203262189159339e-05 -2.0597971404925153e-06
1.5289506 1.0202812617699234e-05 -2.3983201844716342e-06
1.5287484 1.0202292721116679e-05 -2.736060734523499e-06
1.5285463 1.0201706578636298e-05 -3.074090129033677e-06
1.5283444 1.020105069956697e-05 -3.413830741495708e-06
1.5281423 1.0200326669020102e-05 -3.76223629626268e-06
1.5279403 1.019952999261888e-05 -4.115302782151936e-06
1.5277383 1.0198664188417091e-05 -4.468371226739655e-06
1.5275364 1.0197725281554374e-05 -4.821743234026373e-06
1.5273346 1.0196717388363156e-05 -5.175039712259733e-06
1.5271326 1.0195635805185652e-05 -5.527810006480023e-06
1.5269308 1.0194485481626885e-05 -5.8805802391087845e-06
1.526729 1.0193261614030648e-05 -6.241350964547476e-06
1.5265272 1.019196606721218e-05 -6.6053751213857856e-06
1.5263253 1.0190594865728291e-05 -6.977385318280493e-06
1.5261236 1.0189150474687122e-05 -7.351943515624645e-06
1.525922 1.018762904846014e-05 -7.726681864163384e-06
1.5257202 1.0186033497072277e-05 -8.101473161231632e-06
1.5255185 1.0184360894407414e-05 -8.47604824255257e-06
1.5253168 1.0182614248933643e-05 -8.8502751685784e-06
1.5251153 1.0180791757373134e-05 -9.224254650286623e-06
1.5249137 1.0178895354432625e-05 -9.598113374826625e-06
1.5247121 1.0176922097902702e-05 -9.972390406204337e-06
1.5245106 1.017487528025914e-05 -1.0355829343585198e-05
1.524309 1.0172748102472062e-05 -1.074050289060543e-05
1.5241076 1.017054639699276e-05 -1.1125219196488083e-05
1.5239061 1.0168265427988184e-05 -1.1510218657612104e-05
1.5237046 1.0165908567919402e-05 -1.1895831984669506e-05
1.5235033 1.0163473442201619e-05 -1.2285581612338001e-05
1.523302 1.016096121100601e-05 -1.267725838917339e-05
1.5231006 1.0158368450876527e-05 -1.3068921366623914e-05
1.5228993 1.015569848016917e-05 -1.3460822611960811e-05
1.5226979 1.0152947211202918e-05 -1.3863373435900562e-05
1.5224967 1.0150117678029916e-05 -1.4266327379030664e-05
1.5222955 1.0147205840124693e-05 -1.4667483427676293e-05
1.5220942 1.014421373364909e-05 -1.5080293044294778e-05
1.521893 1.014113667647659e-05 -1.5494459722557302e-05
1.5216919 1.0137979848930394e-05 -1.5908973836125266e-05
1.5214907 1.013473593307318e-05 -1.6323955560703422e-05
1.5212896 1.0131412216002958e-05 -1.6739249912805287e-05
1.5210885 1.0128002983309826e-05 -1.7157832503375463e-05
1.5208875 1.0124512646849643e-05 -1.7583701073274596e-05
1.5206864 1.012093264487072e-05 -1.8009901488030007e-05
1.5204854 1.0117271074323878e-05 -1.8435492421271607e-05
1.5202844 1.0113522060356048e-05 -1.8861097767206868e-05
1.5200835 1.0109691659158857e-05 -1.9287034025128157e-05
1.5198826 1.0105771304328872e-05 -1.971506832034131e-05
1.5196817 1.0101768927506147e-05 -2.0145530017294086e-05
1.5194808 1.0097678076522566e-05 -2.0576840802057746e-05
1.51928 1.009350157960522e-05 -2.1019124611874608e-05
1.5190792 1.0089236466515242e-05 -2.146180019366145e-05
1.5188783 1.0084882065145966e-05 -2.1905551468487403e-05
1.5186776 1.0080438634552672e-05 -2.2352964814274364e-05
1.5184768 1.0075907411274676e-05 -2.2801261175595268e-05
1.5182761 1.0071283940752813e-05 -2.325043543064909e-05
1.5180755 1.0066574985660001e-05 -2.3702786838928988e-05
1.5178748 1.0061773011342354e-05 -2.415492085001333e-05
1.5176742 1.0056882664349953e-05 -2.460647020360962e-05
1.5174736 1.0051898826851624e-05 -2.5067438999408324e-05
1.517273 1.0046823197895512e-05 -2.55415873748378e-05
1.5170724 1.0041653136182175e-05 -2.6015662046601115e-05
1.5168719 1.0036390420246659e-05 -2.6489484455534692e-05
1.5166714 1.0031030433771716e-05 -2.6961625794345873e-05
1.5164709 1.002557826921045e-05 -2.7433408438740955e-05
1.5162705 1.0020032371930656e-05 -2.7905526403909325e-05
1.51607 1.0014390913314107e-05 -2.837745324637948e-05
1.5158696 1.0008655873987377e-05 -2.8849232332699643e-05
1.5156693 1.0002832047238766e-05 -2.9322176931344943e-05
1.515469 9.996907492381574e-06 -2.979585380513113e-05
1.5152687 9.990893999451163e-06 -3.0269634080196272e-05
1.5150684 9.984783142737677e-06 -3.074421061977988e-05
1.5148681 9.978578828090019e-06 -3.1228371153699646e-05
1.5146679 9.972274758165452e-06 -3.171361706835889e-05
1.5144676 9.965876021306709e-06 -3.220067042378142e-05
1.5142674 9.959380734313818e-06 -3.2689843799561004e-05
1.5140673 9.952789863451362e-06 -3.318257540102356e-05
1.5138671 9.946097438718272e-06 -3.3677571657361594e-05
1.5136671 9.939312625488313e-06 -3.4172940683753336e-05
1.513467 9.932421880926145e-06 -3.466830812192797e-05
1.5132669 9.925438842392891e-06 -3.5164337376731516e-05
1.5130669 9.918353718290558e-06 -3.566177846660106e-05
1.512867 9.911175344022683e-06 -3.616797359153642e-05
1.512667 9.90388804360727e-06 -3.667949256988159e-05
1.512467 9.89650492448257e-06 -3.719916204945491e-05
1.5122671 9.889014780304545e-06 -3.771880650839312e-05
1.5120672 9.88142375633329e-06 -3.8240064220433184e-05
1.5118673 9.87372522606954e-06 -3.8762934771238204e-05
1.5116675 9.865929667613686e-06 -3.928902446991344e-05
1.5114677 9.858025412869003e-06 -3.982006129254254e-05
1.5112679 9.850018009947106e-06 -4.035181333571574e-05
1.5110681 9.841901256483537e-06 -4.088346517835297e-05
1.5108684 9.833686443443133e-06 -4.1413554931879974e-05
1.5106688 9.825362595619704e-06 -4.194532623509711e-05
1.5104691 9.816935292342373e-06 -4.248030286317852e-05
1.5102694 9.808397521895423e-06 -4.3023059356700786e-05
1.5100697 9.799753829225098e-06 -4.35692564769073e-05
1.5098702 9.791003288234151e-06 -4.411603371462587e-05
1.5096706 9.782146367965329e-06 -4.466529394144451e-05
1.509471 9.773176467315427e-06 -4.521958724607638e-05
1.5092715 9.764098584801853e-06 -4.5775747564157944e-05
1.509072 9.754906682591065e-06 -4.633344811923814e-05
1.5088725 9.745611774307114e-06 -4.6892722601491126e-05
1.5086731 9.736202192905298e-06 -4.745482362006233e-05
1.5084736 9.726683288092304e-06 -4.8017210636647926e-05
1.5082743 9.717054373371733e-06 -4.859100226325781e-05
1.5080749 9.707307233674632e-06 -4.916841061899117e-05
1.5078756 9.697447521313432e-06 -4.9757025988201315e-05
1.5076762 9.687472401715023e-06 -5.0346713766544433e-05
1.5074769 9.677377364598178e-06 -5.093868472682018e-05
1.5072777 9.66717216884762e-06 -5.1535445487534144e-05
1.5070785 9.656845564917059e-06 -5.2135366463904356e-05
1.5068793 9.64640147453256e-06 -5.2737094024893774e-05
1.5066801 9.635835181561474e-06 -5.333972224749265e-05
1.5064809 9.625150992617281e-06 -5.394340794135777e-05
1.5062819 9.614350654983828e-06 -5.4548443222968595e-05
1.5060828 9.603431927022295e-06 -5.5155150518895155e-05
1.5058837 9.59238994745171e-06 -5.576465558174051e-05
1.5056846 9.581228045261523e-06 -5.638291721300198e-05
1.5054855 9.569939842619194e-06 -5.7012278169807144e-05
1.5052866 9.558534719880073e-06 -5.7646414502993774e-05
1.5050876 9.547000825827171e-06 -5.828539541327505e-05
1.5048887 9.535341729610888e-06 -5.892572041327968e-05
1.5046898 9.523560169558813e-06 -5.956561983768017e-05
1.5044909 9.51164636874059e-06 -6.020585009781177e-05
1.504292 9.499610255340142e-06 -6.084596468555973e-05
1.5040932 9.487448812356002e-06 -6.148853749689169e-05
1.5038943 9.475156760396813e-06 -6.214014307788566e-05
1.5036956 9.462744131974362e-06 -6.279482959203132e-05
1.5034968 9.450191778470508e-06 -6.344997905619532e-05
1.503298 9.437518679570061e-06 -6.410678026646412e-05
1.5030993 9.424712923985856e-06 -6.476377822575531e-05
1.5029007 9.411785910946453e-06 -6.54277500279332e-05
1.502702 9.39871640888829e-06 -6.609790481908519e-05
1.5025034 9.385523672795652e-06 -6.676877124056395e-05
1.5023048 9.372195508724484e-06 -6.743945337315098e-05
1.5021062 9.358736396911881e-06 -6.81096755923195e-05
1.5019077 9.34515006154823e-06 -6.878126601438086e-05
1.5017092 9.331432335059355e-06 -6.945530003352083e-05
1.5015106 9.317570177597772e-06 -7.013071716747114e-05
1.5013123 9.303592778394794e-06 -7.080722942746333e-05
1.5011138 9.289470338483311e-06 -7.148522124647773e-05
1.5009153 9.275215433246695e-06 -7.216434972383439e-05
1.5007169 9.260832124438439e-06 -7.284363686817229e-05
1.5005186 9.246316063465174e-06 -7.352571807736612e-05
1.5003202 9.231662358639834e-06 -7.420803726643986e-05
1.500122 9.216884564375372e-06 -7.488976872288923e-05
1.4999237 9.20196915980152e-06 -7.557374375762542e-05
1.4997253 9.186911154508405e-06 -7.62595277151649e-05
1.4995271 9.171723125775416e-06 -7.695817137527796e-05
1.499329 9.15640744917239e-06 -7.765673917557229e-05
1.4991307 9.14094221954956e-06 -7.835497903863738e-05
1.4989326 9.125349850480823e-06 -7.905322922854048e-05
1.4987345 9.109616810967345e-06 -7.975804815553146e-05
1.4985363 9.093745218865362e-06 -8.046867691298056e-05
1.4983383 9.077740600088639e-06 -8.117949091304897e-05
1.4981402 9.061587291404004e-06 -8.18909894118647e-05
1.4979422 9.045300867626808e-06 -8.260415081627219e-05
1.4977442 9.028874730936253e-06 -8.332041057294871e-05
1.4975463 9.01231480607672e-06 -8.403763534614659e-05
1.4973483 8.995604696661492e-06 -8.475494799671572e-05
1.4971504 8.978760840094663e-06 -8.547291758093055e-05
1.4969525 8.961776482335308e-06 -8.619334338290767e-05
1.4967546 8.944647558140596e-06 -8.691568556429331e-05
1.4965568 8.927377500217935e-06 -8.76377041405471e-05
1.496359 8.90997319486886e-06 -8.836074656895045e-05
1.4961612 8.892427431522072e-06 -8.908619382638246e-05
1.4959635 8.874736198184988e-06 -8.981410249859008e-05
1.4957657 8.85690271866472e-06 -9.054206711751077e-05
1.495568 8.838934376536432e-06 -9.126986383413656e-05
1.4953703 8.820812713628202e-06 -9.200111423690995e-05
1.4951726 8.802554890614471e-06 -9.274331387859979e-05
1.494975 8.784151633906883e-06 -9.348576313948164e-05
1.4947774 8.76561148471901e-06 -9.422628235271836e-05
1.4945798 8.746915200339154e-06 -9.496835829460616e-05
1.4943823 8.728081654623233e-06 -9.571661669132052e-05
1.4941847 8.709101296929418e-06 -9.64678641923221e-05
1.4939872 8.68997111480155e-06 -9.721891086345744e-05
1.4937898 8.67070558225006e-06 -9.79710561674693e-05
1.4935923 8.651278156600274e-06 -9.872578924675198e-05
1.4933949 8.631714539672926e-06 -9.948451028197245e-05
1.4931974 8.611999545089006e-06 -0.0001002435514229765
1.4930001 8.592147954906277e-06 -0.00010100645120651017
1.4928027 8.572131868654136e-06 -0.00010177197082445887
1.4926054 8.551978366242574e-06 -0.00010253848743346272
1.4924082 8.531671808083398e-06 -0.00010330714639137804
1.4922109 8.511215160207016e-06 -0.000104076073049877
1.4920137 8.490617499388326e-06 -0.00010484733880491709
1.4918164 8.469856609056735e-06 -0.0001056197097940339
1.4916192 8.448954229843545e-06 -0.00010639522211509697
1.491422 8.427900251984522e-06 -0.00010717152077918876
1.491225 8.406704570231482e-06 -0.0001079480206599635
1.4910278 8.385344404181291e-06 -0.00010872428880650211
1.4908308 8.363842081534217e-06 -0.00010951124916427048
1.4906337 8.342185409155633e-06 -0.00011029999456016664
1.4904367 8.320371995243587e-06 -0.00011109188260990709
1.4902396 8.298403468083309e-06 -0.00011188407574417107
1.4900427 8.276290598333447e-06 -0.00011268575643062904
1.4898458 8.254020321572302e-06 -0.00011348808775406119
1.4896488 8.231591246453157e-06 -0.00011429166299667787
1.4894519 8.209004616137957e-06 -0.00011509467097752845
1.4892551 8.18627314890978e-06 -0.00011589510729342306
1.4890581 8.163370967189772e-06 -0.00011669625775529729
1.4888613 8.140324158031016e-06 -0.00011749897059086279
1.4886645 8.117119942066806e-06 -0.00011830227021474634
1.4884678 8.09377106976036e-06 -0.00011910616647382344
1.488271 8.070250275812696e-06 -0.00011991218421590391
1.4880743 8.046584348072467e-06 -0.00012072057685043445
1.4878776 8.022759662741014e-06 -0.00012153277427956742
1.4876809 7.998774328602447e-06 -0.00012234743840653658
1.4874843 7.974643915720166e-06 -0.000123163207233634
1.4872876 7.9503376176479e-06 -0.00012398010928862116
1.4870911 7.925886059614936e-06 -0.00012479807757204817
1.4868945 7.901273031679794e-06 -0.00012561514222040015
1.486698 7.876515226464796e-06 -0.00012643189042846765
1.4865015 7.851581097502744e-06 -0.0001272480222019993
1.486305 7.826501816787989e-06 -0.0001280735838162591
1.4861085 7.801258971329077e-06 -0.00012890292013859785
1.4859121 7.775853451294863e-06 -0.0001297406932525831
1.4857157 7.750297316291523e-06 -0.00013058265167107576
1.4855193 7.724560915455926e-06 -0.00013142936912389743
1.485323 7.698672608222018e-06 -0.00013227646492938424
1.4851266 7.672619177603092e-06 -0.00013312401595234864
1.4849303 7.646398086862143e-06 -0.0001339714932567693
1.484734 7.620027917203616e-06 -0.00013481872046840993
1.4845378 7.5934899926827834e-06 -0.00013566962542908292
1.4843416 7.566786092788206e-06 -0.0001365218066012695
1.4841454 7.539913684650123e-06 -0.00013737552272468726
1.4839492 7.512874872929366e-06 -0.00013822933102020378
1.4837531 7.485684063318387e-06 -0.0001390810891516337
1.483557 7.458327456584337e-06 -0.00013993271342683839
1.4833609 7.430802286885893e-06 -0.00014078998890559952
1.4831648 7.4031094908553125e-06 -0.0001416525128396
1.4829687 7.375246264515422e-06 -0.0001425167579063046
1.4827727 7.347231615426631e-06 -0.00014338204177148767
1.4825767 7.319046139183089e-06 -0.0001442485439197894
1.4823807 7.290691834449175e-06 -0.00014511652566260916
1.4821848 7.262166094284869e-06 -0.00014598681268813832
1.4819889 7.23348817963015e-06 -0.00014685887551125815
1.481793 7.20463717929679e-06 -0.00014774779830309626
1.4815972 7.175612183518604e-06 -0.00014863974365529937
1.4814013 7.146411522696264e-06 -0.0001495353280249178
1.4812055 7.117035669229725e-06 -0.0001504350149320679
1.4810097 7.087500846506689e-06 -0.00015133494952101594
1.480814 7.057789961457724e-06 -0.0001522424220168362
1.4806182 7.027900251156916e-06 -0.00015315343099917968
1.4804225 6.997832949142042e-06 -0.0001540651829515275
1.4802268 6.967586330609093e-06 -0.0001549765592877686
1.4800311 6.937180783688079e-06 -0.00015588745489578316
1.4798355 6.9065961008312204e-06 -0.00015679926909345406
1.4796399 6.875833640251933e-06 -0.00015771409997562325
1.4794444 6.844909905739813e-06 -0.00015863252917186518
1.4792488 6.813788208462901e-06 -0.00015955317938982794
1.4790533 6.78250445824346e-06 -0.00016047653296166024
1.4788578 6.751040850350162e-06 -0.00016140047669969328
1.4786623 6.719395770053785e-06 -0.00016232526801125206
1.4784669 6.6875899693998144e-06 -0.00016325101693911686
1.4782714 6.655582623577667e-06 -0.00016418181072820403
1.478076 6.623413460530406e-06 -0.00016511342833759246
1.4778806 6.591061490662442e-06 -0.00016604631587968308
1.4776853 6.5585470364404545e-06 -0.00016698790642899746
1.47749 6.525827199896554e-06 -0.00016793839920234118
1.4772947 6.4929414283087715e-06 -0.000168899523060101
1.4770994 6.459866753747716e-06 -0.0001698633734797634
1.4769042 6.4266044787174114e-06 -0.000170831072534839
1.4767089 6.3931519882909575e-06 -0.00017180137526126595
1.4765137 6.3595314874824634e-06 -0.00017277234254441484
1.4763186 6.325720500450841e-06 -0.00017374266431763845
1.4761235 6.291721147931116e-06 -0.00017471410715517286
1.4759283 6.257530991694983e-06 -0.0001756874751826611
1.4757333 6.223172481147292e-06 -0.0001766661368628281
1.4755381 6.188600427359267e-06 -0.00017764947667276982
1.4753431 6.153858713574239e-06 -0.00017863342109322822
1.4751481 6.118923937950506e-06 -0.00017961777710607567
1.4749532 6.08381947155413e-06 -0.00018060598160702296
1.4747581 6.048499366847269e-06 -0.00018159649972035466
1.4745632 6.013008793390842e-06 -0.0001825894365454508
1.4743683 5.977323193829034e-06 -0.0001835852300430729
1.4741734 5.941444349681789e-06 -0.00018458506316506616
1.4739786 5.905391239829524e-06 -0.00018558688407254822
1.4737837 5.869121992450892e-06 -0.00018658894965725722
1.473589 5.83267855463692e-06 -0.0001875903303401996
1.4733942 5.796040668522475e-06 -0.00018859959711908098
1.4731995 5.759226863312072e-06 -0.00018961478542000844
1.4730047 5.722193212923069e-06 -0.000190638989223268
1.47281 5.684981137637183e-06 -0.0001916657308834272
1.4726154 5.647570478200458e-06 -0.0001926939846366286
1.4724207 5.609958219669205e-06 -0.0001937209883257817
1.472226 5.5721475894668584e-06 -0.00019474821748528476
1.4720315 5.534158712031499e-06 -0.00019577558361491277
1.4718369 5.49597138042828e-06 -0.00019680432867102767
1.4716424 5.457582135204572e-06 -0.00019783593439027112
1.4714478 5.418993343329805e-06 -0.00019887118279910004
1.4712533 5.380201588789442e-06 -0.0001999055673220247
1.4710588 5.341234155501958e-06 -0.00020093990847175813
1.4708644 5.302063906281742e-06 -0.00020197495340173725
1.47067 5.26269373879287e-06 -0.00020301373738186812
1.4704756 5.223119558192618e-06 -0.0002040568508779765
1.4702812 5.183368482713349e-06 -0.00020510035453486173
1.4700869 5.143412848585975e-06 -0.0002061460872340926
1.4698926 5.103255117337141e-06 -0.00020719726954919525
1.4696983 5.062891086077288e-06 -0.0002082529200547741
1.469504 5.0223232116427445e-06 -0.0002093117280637476
1.4693098 4.9815726802086554e-06 -0.00021037419941390828
1.4691156 4.940617381469541e-06 -0.00021143609914300824
1.4689214 4.8994540154187655e-06 -0.0002125025612991254
1.4687272 4.858084511451267e-06 -0.00021357369135233735
1.468533 4.816505380536788e-06 -0.00021464573435973883
1.468339 4.7747451366951655e-06 -0.0002157191698601237
1.4681449 4.7327746854884324e-06 -0.0002167969080582358
1.4679508 4.690596336308799e-06 -0.0002178763044496213
1.4677567 4.648206890976312e-06 -0.00021895718186525922
1.4675628 4.605635316470469e-06 -0.0002200378849777891
1.4673688 4.56285281080965e-06 -0.00022111613362386687
1.4671749 4.5198627412492e-06 -0.00022219483366881426
1.4669809 4.476661659010375e-06 -0.00022327689673355306
1.466787 4.4332518667405805e-06 -0.00022436211059549726
1.4665931 4.389656551652608e-06 -0.00022545189311007534
1.4663993 4.345851117030851e-06 -0.00022654427452261898
1.4662055 4.301832406102856e-06 -0.00022763730022338656
1.4660116 4.257602937351728e-06 -0.00022873471414009227
1.4658178 4.213158864232057e-06 -0.00022983635747028775
1.4656241 4.16852988624211e-06 -0.00023094115189875762
1.4654304 4.123685032050505e-06 -0.0002320498833735286
1.4652367 4.0786259295914625e-06 -0.00023316959416168898
1.4650431 4.033375922087428e-06 -0.00023429012217596843
1.4648494 3.987882453632371e-06 -0.0002354141599244892
1.4646558 3.942196385855186e-06 -0.00023655578116182026
1.4644622 3.896289112209184e-06 -0.00023771209350463
1.4642686 3.850156083314974e-06 -0.0002388705626069481
1.464075 3.8038006888358994e-06 -0.0002400258718652991
1.4638815 3.7572485290806362e-06 -0.00024118445803347289
1.463688 3.710473526820445e-06 -0.00024234414515595501
1.4634945 3.663472726859504e-06 -0.00024350262995383382
1.4633011 3.6162490048452996e-06 -0.00024466537263318736
1.4631077 3.5688276520764028e-06 -0.0002458320048480568
1.4629142 3.5211526023415614e-06 -0.00024700093101652867
1.4627209 3.4732791376692046e-06 -0.0002481732255576951
1.4625275 3.4251802008010357e-06 -0.0002493476870995771
1.4623343 3.3768824943062728e-06 -0.00025052191047879524
1.4621409 3.3283289522787005e-06 -0.0002517020030645493
1.4619477 3.2795755377083508e-06 -0.00025288411200260585
1.4617544 3.2305949709350496e-06 -0.00025406939658025637
1.4615612 3.1813836147394244e-06 -0.00025525578761133875
1.4613681 3.131974958388269e-06 -0.0002564443297104377
1.4611748 3.082304156213529e-06 -0.00025763624954192965
1.4609817 3.0324347328123145e-06 -0.0002588368402661511
1.4607886 2.9823311614817437e-06 -0.0002600428030805227
1.4605955 2.9319953702887294e-06 -0.00026126133364529053
1.4604025 2.88145322301425e-06 -0.0002624814385722999
1.4602095 2.830677098803376e-06 -0.00026370846660763537
1.4600165 2.779661565706523e-06 -0.0002649396893772602
1.4598235 2.7284105015671664e-06 -0.0002661712311264212
1.4596305 2.6769190948403267e-06 -0.0002674098775738936
1.4594376 2.6252224507996484e-06 -0.0002686485103002795
1.4592446 2.5732526256489513e-06 -0.0002698895545646013
1.4590517 2.521077181370011e-06 -0.000271133982291262
1.4588588 2.468659708303258e-06 -0.0002723773894843839
1.4586661 2.416036930091763e-06 -0.00027362261485171544
1.4584733 2.3631717592211178e-06 -0.00027487065495669877
1.4582804 2.3100348098894226e-06 -0.0002761235751302173
1.4580877 2.256686588762798e-06 -0.00027738278443001927
1.457895 2.2031301486640995e-06 -0.00027864857736100925
1.4577023 2.149294082541953e-06 -0.00027991800265414447
1.4575096 2.0952488347880746e-06 -0.00028118785925289146
1.457317 2.0409553378990455e-06 -0.00028248011298833423
1.4571244 1.9864134524300257e-06 -0.000283779221719871
1.4569317 1.9316196018382692e-06 -0.0002850786107094144
1.4567392 1.8766105701501988e-06 -0.00028638560151468453
1.4565465 1.8213135283483001e-06 -0.00028769564026485044
1.456354 1.765800495962318e-06 -0.0002890037590254002
1.4561616 1.7100682258140984e-06 -0.00029031357927640055
1.4559691 1.6540505076483179e-06 -0.000291629073355496
1.4557767 1.5978122685438388e-06 -0.00029294785093940623
1.4555842 1.5412864616315106e-06 -0.0002942733085491054
1.4553918 1.48453863590696e-06 -0.00029559954039374994
1.4551995 1.4275727936609796e-06 -0.00029692672085047863
1.4550071 1.3703144099111083e-06 -0.00029825178325835827
1.4548148 1.3128390609921098e-06 -0.00029957416421006963
1.4546225 1.2551071091275402e-06 -0.00030090137101519677
1.4544302 1.1971215662856634e-06 -0.00030223079624215203
1.4542379 1.1388787816348936e-06 -0.000303555185376653
1.4540458 1.0804205674099235e-06 -0.0003048699511269474
1.4538535 1.0216719635918174e-06 -0.00030617646714005924
1.4536613 9.627110146673148e-07 -0.0003074825719348191
1.4534693 9.035335002549181e-07 -0.00030879192322700075
1.4532771 8.440690860388808e-07 -0.0003101072095965066
1.4530851 7.84386774016352e-07 -0.0003114233593995034
1.4528929 7.244165269424509e-07 -0.00031273999616659315
1.4527009 6.642317259490559e-07 -0.0003140071005584957
1.4525089 6.038498303505272e-07 -0.00031522062266091036
1.4523169 5.4319518012405e-07 -0.0003164373473671358
1.452125 4.823463944326894e-07 -0.00031765564546459813
1.451933 4.212617399757409e-07 -0.0003188750882638292
1.4517411 3.599445165301488e-07 -0.00032010005062889396
1.4515492 2.983920984921993e-07 -0.00032129343921789074
1.4513574 2.3665813744362818e-07 -0.00032241815378251514
1.4511654 1.7467219536732426e-07 -0.00032349250182494487
1.4509736 1.1252708093842613e-07 -0.000324504462379169
1.4507818 5.018732720926693e-08 -0.000325515379898831
1.4505901 -1.2306754336845184e-08 -0.00032652565783312086
1.4503983 -7.503416225013774e-08 -0.0003275363322481242
1.4502066 -1.3791572357134943e-07 -0.0003285477844098713
1.450015 -2.0099194558837012e-07 -0.00032956071849549846
1.4498233 -2.6425808601844393e-07 -0.00033052810072865314
1.4496317 -3.276652321340055e-07 -0.0003314308054992236
1.44944 -3.912830028966901e-07 -0.00033233813769318113
1.4492484 -4.550367604423433e-07 -0.00033325169377941257
1.4490569 -5.18965070758632e-07 -0.00033417237528753427
1.4488654 -5.830311950314848e-07 -0.0003350928486113367
1.4486738 -6.473088093122472e-07 -0.0003359707334778855
1.4484824 -7.117052614718218e-07 -0.0003367045515388191
1.448291 -7.76234654681185e-07 -0.0003374296249146701
1.4480995 -8.409074161576069e-07 -0.0003381590215384278
1.447908 -9.057157971067853e-07 -0.0003388890007502184
1.4477167 -9.70628265938221e-07 -0.0003396287036402306
1.4475253 -1.035719658147391e-06 -0.0003403751738087127
1.4473339 -1.1009123140654031e-06 -0.000341042291632299
1.4471427 -1.1661824206721695e-06 -0.00034168857913198064
1.4469514 -1.2316235844597451e-06 -0.0003423471412260927
1.4467602 -1.2971450605862567e-06 -0.00034301211626366424
1.4465688 -1.3628413477538503e-06 -0.00034369222003339395
1.4463776 -1.4286219271836933e-06 -0.00034437526626652663
1.4461865 -1.494497490442812e-06 -0.0003450596722252514
1.4459953 -1.5605349113160808e-06 -0.00034568388015913715
1.4458042 -1.626650698804179e-06 -0.00034625876140627376
1.4456131 -1.6928628031754815e-06 -0.00034673586400322983
1.445422 -1.7591681211486843e-06 -0.0003472159077425219
1.445231 -1.8255637424767893e-06 -0.00034769953883217287
1.44504 -1.8920124892833737e-06 -0.0003481879750857299
1.4448489 -1.9585948341927257e-06 -0.00034868174638533276
1.4446579 -2.0252279734430294e-06 -0.0003491150931670297
1.444467 -2.0919380653170776e-06 -0.0003495353671335734
1.4442761 -2.1586902281789708e-06 -0.00034995766490438196
1.4440851 -2.2255617649135315e-06 -0.0003503837618864314
1.4438943 -2.2924768686372225e-06 -0.000350818893466588
1.4437034 -2.3594724545496704e-06 -0.0003512591624694118
1.4435126 -2.426553259963688e-06 -0.0003516664666770166
1.4433218 -2.493659783686395e-06 -0.00035200828737574924
1.443131 -2.560877485511233e-06 -0.0003523772604733075
1.4429402 -2.6281239779796554e-06 -0.000352763620533847
1.4427495 -2.6954430358953346e-06 -0.00035310143652394647
1.4425589 -2.762776575825846e-06 -0.00035339433484384464
1.4423681 -2.8302102875640187e-06 -0.0003536889762481202
1.4421775 -2.8976499151135747e-06 -0.0003539068549698685
1.4419869 -2.9651310049020245e-06 -0.0003541301495147073
1.4417963 -3.0326556975284256e-06 -0.000354358081840982
1.4416057 -3.1002242866195692e-06 -0.00035459996920398924
1.4414152 -3.167799062114523e-06 -0.0003548578066318447
1.4412246 -3.235465174898935e-06 -0.0003551198424498411
1.4410341 -3.3031353869360464e-06 -0.000355330735965982
1.4408437 -3.3707997824826735e-06 -0.00035551793106140567
1.4406532 -3.438544956815018e-06 -0.0003557272631576824
1.4404628 -3.5062877064141037e-06 -0.0003559489857178538
1.4402723 -3.5741174444662543e-06 -0.00035618416437332187
1.440082 -3.641949475093278e-06 -0.0003564289773273772
1.4398917 -3.7097854758231165e-06 -0.00035665818064377044
1.4397013 -3.7776956464640804e-06 -0.00035672147219423565
1.4395111 -3.845569788469294e-06 -0.0003567962217659365
1.4393208 -3.913463480401217e-06 -0.0003568890127488684
1.4391305 -3.981371791992949e-06 -0.0003569854789014758
1.4389403 -4.04930288941541e-06 -0.00035709304377250906
1.43875 -4.117251225450174e-06 -0.0003572002822412066
1.4385599 -4.185178337303812e-06 -0.0003572696297820418
1.4383698 -4.253111612242236e-06 -0.00035731545376440764
1.4381796 -4.3210586971152105e-06 -0.00035738146375985434
1.4379895 -4.389016236181966e-06 -0.00035745708227116903
1.4377995 -4.456949220516657e-06 -0.0003575359467247601
1.4376094 -4.5248940447328255e-06 -0.00035761710264524296
1.4374194 -4.5928553464486125e-06 -0.00035766049632429675
1.4372294 -4.660816908949487e-06 -0.00035766924725432326
1.4370394 -4.728782003032228e-06 -0.0003576515030350895
1.4368495 -4.796691269044865e-06 -0.0003575702843707873
1.4366596 -4.864588427882226e-06 -0.0003575040109847153
1.4364697 -4.9324724558835955e-06 -0.0003574518319915087
1.4362798 -5.000349118365534e-06 -0.0003574028122240699
1.4360899 -5.068209584463551e-06 -0.0003572944664215077
1.4359001 -5.136006560951295e-06 -0.00035717515239381046
1.4357103 -5.203779875133919e-06 -0.0003570541247472272
1.4355205 -5.271530924186386e-06 -0.00035693381477876505
1.4353307 -5.339258231409819e-06 -0.0003568098997764603
1.4351411 -5.406919983782382e-06 -0.0003566854798047955
1.4349514 -5.474553452975308e-06 -0.0003565087371460557
1.4347616 -5.542193988801288e-06 -0.0003563195341798599
1.4345721 -5.609715370671422e-06 -0.0003561450689530231
1.4343824 -5.677246167376303e-06 -0.00035597511664576934
1.4341928 -5.744738982928535e-06 -0.00035572664057679707
1.4340032 -5.812137770438631e-06 -0.0003554519823799934
1.4338137 -5.879481123785652e-06 -0.00035511420423242087
1.4336241 -5.946756595307177e-06 -0.00035477903322407415
1.4334347 -6.013931100452234e-06 -0.00035445256859945355
1.4332452 -6.081082339390801e-06 -0.00035412899810543846
1.4330558 -6.148133747241272e-06 -0.0003538017328327976
1.4328663 -6.215118093411081e-06 -0.00035345832217845055
1.4326769 -6.282038678367028e-06 -0.00035308960883745
1.4324876 -6.348844033854217e-06 -0.00035273703115512806
1.4322982 -6.4156302931475766e-06 -0.00035239116012606705
1.4321089 -6.482305359109161e-06 -0.0003520599767104097
1.4319196 -6.5489224123750896e-06 -0.00035172090124382276
1.4317304 -6.615424818026888e-06 -0.0003513304439950914
1.4315411 -6.6818950345597676e-06 -0.00035090130087830386
1.4313519 -6.748234265641646e-06 -0.00035042381648611466
1.4311627 -6.814486567771307e-06 -0.0003499565375598932
1.4309735 -6.880647447224988e-06 -0.0003494896823014942
1.4307843 -6.9467202681525195e-06 -0.0003489872599997426
1.4305953 -7.0126533697355155e-06 -0.0003485019565126287
1.4304061 -7.078542745038336e-06 -0.0003480361620162011
1.430217 -7.144298536325924e-06 -0.00034757162685435615
1.4300281 -7.209925674142626e-06 -0.0003470618379955639
1.429839 -7.2754921681316565e-06 -0.0003465505379546861
1.4296501 -7.340926310809752e-06 -0.0003460403988212638
1.429461 -7.406298259423091e-06 -0.00034550616746395816
1.429272 -7.4715337169810025e-06 -0.00034498831122071745
1.4290832 -7.5366251220507706e-06 -0.0003444564673318142
1.4288943 -7.601651960864169e-06 -0.00034381375905979516
1.4287055 -7.666507002246698e-06 -0.000343136771737613
1.4285165 -7.731278542481251e-06 -0.00034243241372130097
1.4283278 -7.79582983737646e-06 -0.0003417503662940454
1.428139 -7.860303244554202e-06 -0.00034109480972741154
1.4279501 -7.924647374885602e-06 -0.0003404609737538263
1.4277614 -7.988839088970027e-06 -0.00033982625275336007
1.4275727 -8.052900904487636e-06 -0.00033915102653911183
1.427384 -8.11684050849525e-06 -0.0003384700346606819
1.4271953 -8.180645240368625e-06 -0.00033779091304075816
1.4270067 -8.244288685411062e-06 -0.0003371184309268029
1.426818 -8.307839259271322e-06 -0.00033644852124007843
1.4266294 -8.37122987820109e-06 -0.0003357790954052097
1.426441 -8.434444882015517e-06 -0.00033506254607325813
1.4262524 -8.497563970259756e-06 -0.00033428297192343527
1.4260638 -8.56053015790237e-06 -0.0003335198420731504
1.4258753 -8.62332309528871e-06 -0.0003327908184267361
1.4256868 -8.685972969824716e-06 -0.00033207319472139667
1.4254984 -8.74849518004983e-06 -0.0003313640899336914
1.42531 -8.810838451283722e-06 -0.0003306649287733626
1.4251215 -8.873096706625353e-06 -0.0003299706265580259
1.4249332 -8.93517956422816e-06 -0.000329297712606816
1.4247448 -8.997144029306228e-06 -0.0003286344310260548
1.4245565 -9.058976421326968e-06 -0.00032796823237275763
1.4243683 -9.120651134427554e-06 -0.00032730240004678397
1.42418 -9.182193745773883e-06 -0.00032663826664467474
1.4239917 -9.243657582183471e-06 -0.0003259790056558838
1.4238036 -9.304906968303494e-06 -0.00032522581064639593
1.4236153 -9.366054685811868e-06 -0.0003244595767972132
1.4234271 -9.42705579316188e-06 -0.00032372242238982177
1.423239 -9.487885211749526e-06 -0.0003229856231027702
1.4230509 -9.54857093699164e-06 -0.00032224935830070734
1.4228628 -9.60912366227838e-06 -0.00032151755205635674
1.4226747 -9.669534267533628e-06 -0.0003207944302248757
1.4224867 -9.729776636618758e-06 -0.00032007862670100734
1.4222987 -9.78988122843166e-06 -0.0003193922168560271
1.4221107 -9.849864795539397e-06 -0.0003187259908309168
1.4219227 -9.909717378044614e-06 -0.0003180534287466371
1.4217347 -9.96944877357616e-06 -0.0003173834980401343
1.4215468 -1.00290114662209e-05 -0.00031671491274628334
1.4213588 -1.0088490211823016e-05 -0.0003160316164938805
1.421171 -1.0147791243156203e-05 -0.0003152508747041572
1.4209832 -1.0206911702014612e-05 -0.00031450458500549485
1.4207953 -1.0265928648387798e-05 -0.00031376760904713077
1.4206076 -1.0324771740665691e-05 -0.00031303176598934017
1.4204197 -1.0383512284688539e-05 -0.000312296664742319
1.4202319 -1.0442081148326071e-05 -0.0003115852414428358
1.4200443 -1.05004787804228e-05 -0.00031088087406377284
1.4198565 -1.0558785043616981e-05 -0.0003102079746117373
1.4196689 -1.0616931458486883e-05 -0.0003095932728088298
1.4194813 -1.0674966419808918e-05 -0.00030899072605654223
1.4192936 -1.0732888141464225e-05 -0.000308411651602034
1.419106 -1.0790705010502584e-05 -0.0003078460404124687
1.4189184 -1.084841461114269e-05 -0.0003072935708217897
1.4187309 -1.0905983546478641e-05 -0.00030670288372899233
1.4185433 -1.0963437460920065e-05 -0.0003061014459424747
1.4183558 -1.1020783346004576e-05 -0.0003055213624077592
1.4181683 -1.107802069109172e-05 -0.00030498635028755887
1.4179809 -1.1135127588445483e-05 -0.000304470488340673
1.4177935 -1.1192137860251281e-05 -0.00030400993709255877
1.4176061 -1.124907053947687e-05 -0.0003035841248490429
1.4174187 -1.1305922240672928e-05 -0.00030320425793909977
1.4172313 -1.1362713176145742e-05 -0.0003028783803112955
1.417044 -1.141940802776325e-05 -0.0003026305387569103
1.4168568 -1.1476069610473833e-05 -0.0003024556209510484
1.4166694 -1.1532730788935775e-05 -0.00030228520140719605
1.4164822 -1.1589292756112628e-05 -0.0003021222834030954
1.4162949 -1.1645851399757009e-05 -0.000301880062474257
1.4161078 -1.1702326620942016e-05 -0.00030160876957665477
1.4159205 -1.1758785062078349e-05 -0.0003013436618959634
1.4157335 -1.1815125396872839e-05 -0.0003010879741893227
1.4155463 -1.1871452722839181e-05 -0.00030085105076608636
1.4153591 -1.1927737970414154e-05 -0.00030060329006761336
1.4151721 -1.1983937927483586e-05 -0.00030035617858479885
1.4149851 -1.204009548064748e-05 -0.00030011741491009
1.414798 -1.2096206857636647e-05 -0.0002999008264659562
1.414611 -1.2152283025622202e-05 -0.0002997017420165541
1.414424 -1.2208319147378806e-05 -0.0002995064514131746
1.414237 -1.2264286566251431e-05 -0.00029931492548821706
1.4140501 -1.2320215249827184e-05 -0.0002991251163338473
1.4138632 -1.237610651314749e-05 -0.0002988702929984006
1.4136763 -1.2431942576159875e-05 -0.0002985761868203237
1.4134895 -1.24876913806257e-05 -0.00029828213313114334
1.4133027 -1.2543381626289984e-05 -0.00029799255668299984
1.4131159 -1.2599021995060611e-05 -0.0002977042534385185
1.412929 -1.2654605340476758e-05 -0.0002974294371403828
1.4127423 -1.2710142597503443e-05 -0.00029716245662547437
1.4125556 -1.276559016425773e-05 -0.0002968915884013636
1.4123688 -1.2821026821166774e-05 -0.00029662456791901417
1.4121821 -1.2876374476262648e-05 -0.0002963597741352176
1.4119954 -1.2931677434204917e-05 -0.00029610424673975883
1.4118088 -1.2986894210707633e-05 -0.0002958567687961517
1.4116222 -1.3042105898371133e-05 -0.0002956319155283768
1.4114356 -1.3097236952934565e-05 -0.00029540393448412297
1.411249 -1.315232058761125e-05 -0.0002950733316633525
1.4110625 -1.3207336156398759e-05 -0.0002947417604989934
1.410876 -1.3262260462439549e-05 -0.0002944028196449147
1.4106895 -1.3317150251491485e-05 -0.0002940661781955212
1.410503 -1.337194887201634e-05 -0.00029372972235442124
1.4103166 -1.342667854645752e-05 -0.0002933997800227393
1.4101301 -1.3481354161731187e-05 -0.00029307668382333696
1.4099438 -1.3535928284901138e-05 -0.0002927577544081943
1.4097574 -1.3590484986119556e-05 -0.0002924432081310916
1.409571 -1.3644942468401995e-05 -0.00029214224860006155
1.4093847 -1.369935160736228e-05 -0.00029184813501465315
1.4091985 -1.3753664727975628e-05 -0.0002915594315248224
1.4090122 -1.3807966131786972e-05 -0.00029127429010634715
1.408826 -1.3862171866967515e-05 -0.0002909728662765067
1.4086398 -1.3916320955099866e-05 -0.00029058655107755074
1.4084536 -1.3970389438970838e-05 -0.00029020478621635186
1.4082674 -1.4024395859147989e-05 -0.0002898211920250362
1.4080813 -1.40782875048558e-05 -0.0002894428658588552
1.4078951 -1.4132154733950973e-05 -0.0002890918298428913
1.407709 -1.4185914383579223e-05 -0.0002887517081337698
1.4075229 -1.4239620109913378e-05 -0.0002884169503423578
1.407337 -1.4293219800259689e-05 -0.00028806968571554094
1.4071509 -1.4346796585225553e-05 -0.0002877138796293512
1.4069649 -1.4400264790576297e-05 -0.0002873641401892097
1.4067789 -1.4453677840932894e-05 -0.0002870291274051573
1.406593 -1.4507020976536966e-05 -0.0002867035724962746
1.406407 -1.4560312724685736e-05 -0.0002863846672237062
1.4062212 -1.4613497592509293e-05 -0.0002859822587095598
1.4060353 -1.4666608993645436e-05 -0.00028554006876935266
1.4058495 -1.471963146171553e-05 -0.00028510067873087233
1.4056636 -1.4772579665855121e-05 -0.00028466566273527993
1.4054778 -1.4825440887370872e-05 -0.00028424262243475454
1.405292 -1.4878197889458354e-05 -0.000283830219023438
1.4051063 -1.493087242702496e-05 -0.0002834350091264957
1.4049206 -1.4983482442445094e-05 -0.00028305462121289013
1.4047348 -1.5036015277907418e-05 -0.0002826819256780946
1.4045491 -1.508848698559991e-05 -0.00028231863233440325
1.4043635 -1.5140851515102376e-05 -0.000281969340002532
1.4041779 -1.519316122540155e-05 -0.0002816514961364353
1.4039923 -1.5245406215791216e-05 -0.00028134451868110376
1.4038067 -1.5297598345924805e-05 -0.00028100153885547203
1.4036212 -1.534968175891188e-05 -0.00028059810199399285
1.4034356 -1.540172877925485e-05 -0.0002801944708320906
1.4032501 -1.5453662326477286e-05 -0.0002798035320640089
1.4030646 -1.5505530263046917e-05 -0.0002794171744674028
1.4028791 -1.555732050963497e-05 -0.0002790338697965546
1.4026937 -1.560901406689158e-05 -0.0002786673016286124
1.4025084 -1.5660634907978425e-05 -0.0002783175458301398
1.4023229 -1.5712230530888698e-05 -0.00027796618857435377
1.4021376 -1.576368918269436e-05 -0.0002776277096267752
1.4019523 -1.5815128125989158e-05 -0.00027732760441912446
1.4017669 -1.586650735029605e-05 -0.00027705159065721097
1.4015816 -1.5917810209804067e-05 -0.00027678996524659077
1.4013964 -1.596905771346723e-05 -0.00027651209449669283
1.4012111 -1.602025403245965e-05 -0.0002761714852326056
1.4010259 -1.6071380610781227e-05 -0.0002758418776836141
1.4008408 -1.612242094871156e-05 -0.00027551031931932296
1.4006556 -1.6173391793848733e-05 -0.0002751724652671435
1.4004705 -1.622430812061851e-05 -0.0002748423688839363
1.4002854 -1.6275156334874692e-05 -0.0002745169312186847
1.4001002 -1.6325953076114276e-05 -0.000274207979608566
1.3999152 -1.6376651987189183e-05 -0.0002738820922439461
1.3997301 -1.6427328916848307e-05 -0.000273550407068187
1.3995451 -1.647790665242626e-05 -0.0002732408480150644
1.3993602 -1.652840233632139e-05 -0.0002729337117505964
1.3991752 -1.6578865770446714e-05 -0.0002726136521589375
1.3989903 -1.6629239986685793e-05 -0.00027224016417708234
1.3988053 -1.6679564297901732e-05 -0.0002717883043360896
1.3986204 -1.672977775357348e-05 -0.00027134015141201006
1.3984356 -1.6779870694461463e-05 -0.0002709016121820593
1.3982507 -1.6829921394610546e-05 -0.0002704651509994736
1.3980659 -1.687985367340872e-05 -0.0002700390012755272
1.397881 -1.692974687336349e-05 -0.0002696243698782481
1.3976963 -1.697952548032282e-05 -0.0002692141961144828
1.3975116 -1.7029200976339248e-05 -0.0002687838786618147
1.3973268 -1.7078823034396757e-05 -0.0002683676602012956
1.3971422 -1.7128346289381094e-05 -0.0002679845775733659
1.3969575 -1.7177792652974384e-05 -0.00026760371356634175
1.3967729 -1.7227175433148016e-05 -0.00026722743649473037
1.3965882 -1.7276477167514416e-05 -0.00026676428241483794
1.3964036 -1.7325695530623497e-05 -0.00026630042977844154
1.396219 -1.7374792179454152e-05 -0.00026582360107084494
1.3960345 -1.742380188462708e-05 -0.0002653221817068109
1.39585 -1.7472715788297383e-05 -0.0002648310219686019
1.3956654 -1.7521545052722317e-05 -0.00026436094952649996
1.395481 -1.7570253200579318e-05 -0.00026390192860577125
1.3952965 -1.7618913004961394e-05 -0.0002634534372410848
1.395112 -1.7667455904697832e-05 -0.0002630179939517528
1.3949276 -1.771592315557562e-05 -0.00026258890838966087
1.3947433 -1.776427396349749e-05 -0.0002621228695330158
1.3945589 -1.7812570104323387e-05 -0.00026163015669663006
1.3943746 -1.786073566038974e-05 -0.000261053896359268
1.3941903 -1.790879315655519e-05 -0.00026045904208403135
1.394006 -1.7956740251263186e-05 -0.0002598749627927093
1.3938217 -1.8004583308806353e-05 -0.00025931272951900536
1.3936375 -1.8052292026583368e-05 -0.00025877056765601845
1.3934532 -1.809993357055401e-05 -0.0002582268031982405
1.3932691 -1.8147440881349628e-05 -0.0002576577908552383
1.3930849 -1.8194844707880048e-05 -0.0002570987797027712
1.3929008 -1.824211542043466e-05 -0.0002565574719151439
1.3927166 -1.8289318940457223e-05 -0.0002560221230014259
1.3925326 -1.8336392995174847e-05 -0.00025549637245875185
1.3923485 -1.83833721424275e-05 -0.0002549765716584904
1.3921645 -1.843024922765868e-05 -0.0002543702260248443
1.3919805 -1.8476977719812007e-05 -0.00025371426075550865
1.3917965 -1.8523614492145815e-05 -0.00025303713028953297
1.3916125 -1.8570096780981612e-05 -0.00025237650596104927
1.3914286 -1.8616459586113506e-05 -0.0002517299414451855
1.3912446 -1.8662704446582496e-05 -0.00025110304331508126
1.3910607 -1.8708836502972224e-05 -0.00025049516545463545
1.3908769 -1.8754828992892453e-05 -0.00024992030649062427
1.3906931 -1.8800717725802218e-05 -0.0002493480460954281
1.3905092 -1.884649655045455e-05 -0.00024873557786155205
1.3903254 -1.8892160376670533e-05 -0.0002480764763399332
1.3901416 -1.893769863264718e-05 -0.0002473935162781182
1.3899579 -1.898307830065766e-05 -0.00024663302687753726
1.3897742 -1.9028314328511117e-05 -0.00024588272776464364
1.3895905 -1.9073417777598867e-05 -0.0002451555214462585
1.3894068 -1.9118387531987873e-05 -0.000244463222904994
1.3892231 -1.9163234800411728e-05 -0.00024377893202579974
1.3890395 -1.9207923093447455e-05 -0.00024308909912745054
1.3888559 -1.9252484151939068e-05 -0.00024232802319726308
1.3886724 -1.9296900204216877e-05 -0.00024158982291531055
1.3884888 -1.9341188060365315e-05 -0.0002408627085445932
1.3883053 -1.938530931011578e-05 -0.00024015751045900497
1.3881217 -1.9429336299598734e-05 -0.00023944545023244385
1.3879383 -1.9473189608213063e-05 -0.00023863911985562674
1.3877548 -1.951689961927214e-05 -0.00023783893568399457
1.3875713 -1.9560455528822043e-05 -0.00023699531129919285
1.387388 -1.9603828765091512e-05 -0.00023611153421684999
1.3872045 -1.9647064836487138e-05 -0.00023524594563872724
1.3870212 -1.9690120049122518e-05 -0.00023440266443827603
1.3868378 -1.9733019135564876e-05 -0.00023358608898247057
1.3866546 -1.977574775359095e-05 -0.0002328075455330207
1.3864713 -1.9818359883482595e-05 -0.0002320479417312823
1.386288 -1.9860809222871166e-05 -0.00023128715563843313
1.3861048 -1.9903110485544252e-05 -0.00023046806580416594
1.3859216 -1.994526174121578e-05 -0.000229610455845611
1.3857384 -1.998725189653329e-05 -0.00022875576020726013
1.3855551 -2.002908926177514e-05 -0.000227903076211562
1.385372 -2.007074060877154e-05 -0.0002270624039079572
1.3851889 -2.011224168385416e-05 -0.00022621659149926277
1.3850058 -2.0153582365412657e-05 -0.000225353584519514
1.3848227 -2.019476624681864e-05 -0.00022445151003278242
1.3846397 -2.023575635659812e-05 -0.00022359520876334598
1.3844568 -2.027659661640531e-05 -0.00022274988280632113
1.3842736 -2.0317306261855844e-05 -0.00022194703230254677
1.3840908 -2.0357820806245277e-05 -0.00022110392557009266
1.3839078 -2.0398198421257e-05 -0.00022026062044725548
1.3837248 -2.0438430739187868e-05 -0.00021942715968780206
1.383542 -2.047847510684087e-05 -0.00021857566309153222
1.3833591 -2.051837186727398e-05 -0.00021773323863316828
1.3831762 -2.0558107902633384e-05 -0.00021689688164914012
1.3829935 -2.0597672706805993e-05 -0.00021606126184958415
1.3828106 -2.0637105803763096e-05 -0.0002152617163684943
1.3826278 -2.0676374719571737e-05 -0.0002144467645516034
1.3824451 -2.0715484656040744e-05 -0.0002136218834035509
1.3822623 -2.07544524412952e-05 -0.00021279447105380765
1.3820796 -2.0793258153704145e-05 -0.00021194077780434603
1.381897 -2.0831891074910596e-05 -0.0002110935006193189
1.3817142 -2.087038597525139e-05 -0.00021023794475175128
1.3815316 -2.0908708210169986e-05 -0.0002093999236331562
1.3813491 -2.0946844118866334e-05 -0.00020854167187477597
1.3811665 -2.0984854612747778e-05 -0.00020768291187260056
1.3809838 -2.1022702738756773e-05 -0.0002068363561217779
1.3808013 -2.1060380087567836e-05 -0.00020601580463889014
1.3806188 -2.109790436682441e-05 -0.00020522632580864322
1.3804363 -2.1135291914300773e-05 -0.00020444258219917775
1.3802539 -2.1172506104783787e-05 -0.0002036686692988615
1.3800714 -2.1209612486755666e-05 -0.00020292779846600722
1.379889 -2.1246558114203527e-05 -0.0002022420547691062
1.3797066 -2.1283390006348918e-05 -0.0002016151414382309
1.3795242 -2.132010605707651e-05 -0.00020103533405020613
1.379342 -2.1356700373885715e-05 -0.00020046426052496865
1.3791596 -2.139320694791651e-05 -0.00019988680485440768
1.3789773 -2.1429591633779173e-05 -0.00019931341713391016
1.378795 -2.1465865222868997e-05 -0.00019874289787056337
1.3786128 -2.150204196423963e-05 -0.0001981756202266156
1.3784305 -2.153810856589263e-05 -0.00019760907047975383
1.3782483 -2.157405300617273e-05 -0.00019700539398350979
1.3780662 -2.1609876315652868e-05 -0.00019636755829117956
1.377884 -2.164559051467138e-05 -0.00019573138353200882
1.3777019 -2.1681183849503866e-05 -0.0001951204030791574
1.3775197 -2.1716673894841717e-05 -0.00019451462127447578
1.3773377 -2.175202235624584e-05 -0.0001939003588768829
1.3771557 -2.1787266057345676e-05 -0.00019328272341050332
1.3769736 -2.182238937367662e-05 -0.00019265795055675331
1.3767916 -2.1857405627942243e-05 -0.00019202528383795823
1.3766096 -2.1892297271810707e-05 -0.00019136704889178164
1.3764277 -2.1927050632218804e-05 -0.00019067061854448447
1.3762457 -2.1961668122206904e-05 -0.00018996352777892953
1.3760638 -2.199616439302411e-05 -0.00018925559484033784
1.3758819 -2.2030524156495914e-05 -0.0001885446880230242
1.3757 -2.2064762264271107e-05 -0.00018783825405097184
1.3755182 -2.209884163976945e-05 -0.0001871227478007889
1.3753364 -2.2132798479766817e-05 -0.00018641658460005143
1.3751546 -2.2166621734001787e-05 -0.00018572810056133546
1.3749728 -2.220032704833565e-05 -0.00018503956237912278
1.3747911 -2.223387763883011e-05 -0.00018434690880491376
1.3746094 -2.2267330928393065e-05 -0.00018364645249603376
1.3744277 -2.2300629160719335e-05 -0.0001829664497011917
1.374246 -2.2333812772050086e-05 -0.00018230295648659242
1.3740643 -2.236687183650855e-05 -0.00018168123557492884
1.3738828 -2.2399805139177758e-05 -0.0001810613835710514
1.3737011 -2.243263902192762e-05 -0.00018044411084242517
1.3735195 -2.2465348381158454e-05 -0.00017983262288416538
1.373338 -2.2497938893070093e-05 -0.00017922985777240285
1.3731564 -2.253042961304196e-05 -0.00017864050026221185
1.372975 -2.25627857086589e-05 -0.00017807567587321667
1.3727934 -2.2595069761450763e-05 -0.0001775124456992583
1.372612 -2.2627221077347437e-05 -0.00017694538767917356
1.3724306 -2.265927855307588e-05 -0.0001763795363637748
1.3722492 -2.2691204005532465e-05 -0.00017582093128567998
1.3720678 -2.2723058426798385e-05 -0.00017526555292359734
1.3718865 -2.2754782607821267e-05 -0.00017471494980033904
1.3717052 -2.27864169220739e-05 -0.00017417756767014139
1.3715239 -2.2817946203228794e-05 -0.00017365305599796108
1.3713425 -2.284939176433798e-05 -0.00017316536734230824
1.3711612 -2.2880743190326877e-05 -0.00017270123404585256
1.37098 -2.2911999510308298e-05 -0.00017225105141882937
1.3707988 -2.2943166741922828e-05 -0.0001718091386072529
1.3706176 -2.2974263956394587e-05 -0.00017139142252386384
1.3704364 -2.3005280619472166e-05 -0.00017100863440110223
1.3702552 -2.3036238915976132e-05 -0.00017066019549643333
1.3700742 -2.3067107955641034e-05 -0.00017033246591305923
1.3698931 -2.309792686024343e-05 -0.00017001646959636675
1.369712 -2.3128682745183322e-05 -0.00016972924858157096
1.3695309 -2.3159399052788965e-05 -0.00016949862785793976
1.36935 -2.3190050820405135e-05 -0.00016931927724088162
1.3691689 -2.322070085784828e-05 -0.00016916815417401408
1.3689879 -2.325129607506638e-05 -0.00016902059978973598
1.368807 -2.3281872977691464e-05 -0.00016887777451966198
1.3686261 -2.3312398421786943e-05 -0.00016876675085922106
1.3684452 -2.3342933317952106e-05 -0.0001686640913460139
1.3682643 -2.3373420933123364e-05 -0.00016856049192675812
1.3680835 -2.340389903653957e-05 -0.00016846676551536516
1.3679026 -2.343435339374161e-05 -0.0001683914202663665
1.3677218 -2.3464804337960132e-05 -0.00016833810519957944
1.367541 -2.349523784150507e-05 -0.00016828597615849633
1.3673602 -2.3525650182739204e-05 -0.00016823489567949643
1.3671795 -2.3556045092398714e-05 -0.0001681839823954565
1.3669988 -2.35864389545101e-05 -0.0001681317478040074
1.3668181 -2.3616815372295742e-05 -0.00016808334367592292
1.3666375 -2.364717254166284e-05 -0.0001680539720560159
1.3664567 -2.3677537704395373e-05 -0.00016803515715310577
1.3662761 -2.370788778081555e-05 -0.0001680198426939816
1.3660955 -2.3738227524992938e-05 -0.00016800996497736578
1.365915 -2.3768574968185767e-05 -0.00016802153595375796
1.3657345 -2.3798896763297234e-05 -0.0001680266620768162
1.365554 -2.3829224914730796e-05 -0.0001679998944226066
1.3653734 -2.385956044299575e-05 -0.0001679860125950945
1.365193 -2.3889865801679148e-05 -0.0001680335690820472
1.3650125 -2.392019520451227e-05 -0.00016809912881374898
1.364832 -2.395054416299336e-05 -0.00016817030682673986
1.3646517 -2.3980877995404154e-05 -0.0001682309854126829
1.3644713 -2.4011229684754148e-05 -0.00016829182500311912
1.364291 -2.4041585753987617e-05 -0.00016835668873527393
1.3641106 -2.407196114090302e-05 -0.00016843152308225085
1.3639303 -2.4102325667982437e-05 -0.00016853695182111582
1.36375 -2.413273777454119e-05 -0.00016865628719344865
1.3635697 -2.4163144073129494e-05 -0.00016877294690558408
1.3633895 -2.419357850289137e-05 -0.00016888887074815258
1.3632092 -2.422402784576881e-05 -0.0001690207697819149
1.3630291 -2.4254488795414848e-05 -0.00016915834451265415
1.362849 -2.428496748629911e-05 -0.00016930062884620912
1.3626688 -2.43155005676405e-05 -0.00016945865082042077
1.3624887 -2.434601511644813e-05 -0.0001696210367409058
1.3623086 -2.437658665086779e-05 -0.00016978726523666536
1.3621285 -2.440718197009828e-05 -0.00016996637908415113
1.3619485 -2.4437797520845686e-05 -0.00017015676470001604
1.3617685 -2.446844239305471e-05 -0.0001703752329187272
1.3615885 -2.4499136375603132e-05 -0.00017062229832043101
1.3614085 -2.4529868153574127e-05 -0.00017087075165950108
1.3612286 -2.4560631565367358e-05 -0.00017112001517141393
1.3610486 -2.4591453264127836e-05 -0.00017137246135622705
1.3608687 -2.462230730449753e-05 -0.00017162551674022134
1.3606888 -2.4653199715164537e-05 -0.0001718802602442888
1.3605089 -2.4684145609446453e-05 -0.0001721403202170276
1.3603292 -2.4715110725648837e-05 -0.0001724014414518536
1.3601494 -2.474612985708205e-05 -0.00017266021260779751
1.3599695 -2.4777210138769843e-05 -0.00017293698662028062
1.3597897 -2.4808328290301004e-05 -0.00017322880505199722
1.3596101 -2.4839471535512273e-05 -0.0001735264903523721
1.3594303 -2.487069693358693e-05 -0.00017383120217605237
1.3592507 -2.4901949769790383e-05 -0.00017414447787577074
1.359071 -2.493326654002601e-05 -0.00017445861791237372
1.3588914 -2.4964632352147946e-05 -0.00017477504383385883
1.3587117 -2.499606260681677e-05 -0.00017509066444718527
1.3585321 -2.5027542190442983e-05 -0.00017541042310360118
1.3583525 -2.5059066311250743e-05 -0.00017573416336450772
1.358173 -2.509064110784649e-05 -0.000176059999699047
1.3579935 -2.5122283698548832e-05 -0.00017641205462784855
1.357814 -2.5153984382398526e-05 -0.00017678336301945116
1.3576345 -2.5185738047479584e-05 -0.0001771530558050759
1.357455 -2.5217571646908265e-05 -0.0001775233643874609
1.3572756 -2.5249457983014948e-05 -0.00017789157298766202
1.3570962 -2.528140288535893e-05 -0.0001782619665402005
1.3569168 -2.5313422403545487e-05 -0.00017864021664849953
1.3567375 -2.5345481696777486e-05 -0.000179026174650564
1.3565582 -2.5377618078507647e-05 -0.00017941534065210802
1.3563788 -2.5409838320108122e-05 -0.00017980752799905285
1.3561995 -2.544211548771563e-05 -0.00018020548705121532
1.3560203 -2.547443531273003e-05 -0.0001806065416711237
1.355841 -2.550685642913246e-05 -0.00018101206518450364
1.3556619 -2.5539320367732286e-05 -0.0001814060495316298
1.3554827 -2.55718624588831e-05 -0.00018180705248645401
1.3553035 -2.560446708707889e-05 -0.00018217479458859548
1.3551244 -2.5637143045779024e-05 -0.00018253419526663355
1.3549452 -2.566987769591266e-05 -0.0001829017728916387
1.3547661 -2.5702663241184388e-05 -0.00018327662660899504
1.3545871 -2.5735510483717574e-05 -0.00018366056338489693
1.354408 -2.576843344609301e-05 -0.0001840527808395411
1.354229 -2.5801420426538634e-05 -0.00018444366834447054
1.3540499 -2.5834485333653797e-05 -0.00018486376482131114
1.353871 -2.586760015070569e-05 -0.00018530590475429254
1.353692 -2.5900800200413248e-05 -0.00018575021211159897
1.3535131 -2.5934073846058465e-05 -0.000186194352623057
1.3533342 -2.5967432860866814e-05 -0.00018663811459332797
1.3531553 -2.6000865713068786e-05 -0.00018708685116934206
1.3529764 -2.6034362491507563e-05 -0.00018753379758520763
1.3527976 -2.606793340611411e-05 -0.00018798556453912839
1.3526188 -2.6101591747822058e-05 -0.00018844369896592463
1.35244 -2.6135326187388958e-05 -0.00018890395048201062
1.3522612 -2.616914926011769e-05 -0.00018936747531276004
1.3520825 -2.620302660982931e-05 -0.0001898308729872599
1.3519038 -2.6236992927534845e-05 -0.00019029624320777833
1.3517251 -2.62710366801147e-05 -0.00019076472037035032
1.3515464 -2.6305170218272738e-05 -0.00019123309041204335
1.3513677 -2.633938169429019e-05 -0.00019170582479338056
1.3511891 -2.637366076976239e-05 -0.00019217524645435657
1.3510106 -2.6408017442197814e-05 -0.0001926462146928323
1.350832 -2.6442465020602942e-05 -0.00019312482924064946
1.3506534 -2.647699240405027e-05 -0.0001936080437324403
1.3504748 -2.6511613094941915e-05 -0.0001941040327470038
1.3502964 -2.6546293530221837e-05 -0.00019460048253717915
1.3501179 -2.6581068032492297e-05 -0.00019508971801545207
1.3499395 -2.6615923179858244e-05 -0.00019557305410060357
1.349761 -2.6650872177123157e-05 -0.0001960842100381922
1.3495826 -2.6685907900439185e-05 -0.00019659814371570305
1.3494042 -2.672101722964135e-05 -0.0001971149329735575
1.3492259 -2.6756213905691878e-05 -0.00019763498194211762
1.3490475 -2.6791508514335662e-05 -0.00019815483199801467
1.3488692 -2.6826890271795486e-05 -0.00019866996555721562
1.3486909 -2.686236904645047e-05 -0.00019918650639158276
1.3485126 -2.6897911095689826e-05 -0.0001997022248195453
1.3483343 -2.6933573845675e-05 -0.00020021684103532013
1.3481561 -2.6969299846402067e-05 -0.00020073753875543852
1.347978 -2.7005099871002944e-05 -0.00020125752201716557
1.3477998 -2.7041011188963043e-05 -0.00020177633660234005
1.3476217 -2.7076996213313536e-05 -0.00020229740167152408
1.3474435 -2.711309168666209e-05 -0.0002027994266588488
1.3472654 -2.7149255655723703e-05 -0.00020327935078238174
1.3470873 -2.7185496628165815e-05 -0.00020371954161108169
1.3469093 -2.7221795577869614e-05 -0.00020415768516328557
1.3467312 -2.7258193385774427e-05 -0.00020460403746844016
1.3465532 -2.729464982538684e-05 -0.0002050378244083835
1.3463752 -2.7331178713867845e-05 -0.00020547295565511323
1.3461972 -2.7367790225536693e-05 -0.00020591594914276545
1.3460193 -2.74044764176399e-05 -0.0002063616285278242
1.3458414 -2.7441221994024834e-05 -0.00020680963415742893
1.3456635 -2.7478042514964555e-05 -0.0002072536576845183
1.3454857 -2.7514946312836846e-05 -0.00020769664247283836
1.3453078 -2.7551924462002248e-05 -0.00020813925571774644
1.34513 -2.7588986030942847e-05 -0.00020858713677003693
1.3449521 -2.7626123317726842e-05 -0.00020903781811243294
1.3447744 -2.7663320078693265e-05 -0.00020948787429584634
1.3445966 -2.7700592504410134e-05 -0.0002099378342463688
1.3444189 -2.7737949290291677e-05 -0.00021038896064650187
1.3442411 -2.7775382024724393e-05 -0.0002108404616267697
1.3440635 -2.7812874293513533e-05 -0.00021129468858286824
1.3438859 -2.78504432722186e-05 -0.00021175146949841114
1.3437083 -2.7888098171897113e-05 -0.00021221683125680676
1.3435307 -2.7925831967837963e-05 -0.0002126840235066663
1.343353 -2.7963652416211943e-05 -0.0002131442920476764
1.3431754 -2.8001550051580545e-05 -0.00021360212197446313
1.3429979 -2.8039507756106248e-05 -0.00021406054635387134
1.3428204 -2.8077542237369882e-05 -0.000214513258513924
1.3426429 -2.8115660588597272e-05 -0.0002149574338903854
1.3424654 -2.8153853111892737e-05 -0.0002153979053125984
1.342288 -2.8192102374411517e-05 -0.0002158402038580854
1.3421105 -2.8230451124104878e-05 -0.000216273515025766
1.3419331 -2.8268854503905657e-05 -0.00021670191029971354
1.3417557 -2.830732985912131e-05 -0.00021713048761654884
1.3415785 -2.8345859420690626e-05 -0.00021756132519410907
1.3414011 -2.8384487566871203e-05 -0.00021799356102772508
1.3412238 -2.842317035644463e-05 -0.00021842691102485072
1.3410466 -2.8461926278728877e-05 -0.00021886273391011072
1.3408693 -2.8500763227625368e-05 -0.00021929537449401928
1.340692 -2.853967157982474e-05 -0.0002197119236529025
1.3405148 -2.8578657595779936e-05 -0.00022013265369173697
1.3403376 -2.861768838706585e-05 -0.0002205514415839996
1.3401605 -2.865679673820045e-05 -0.00022096969927354473
1.3399833 -2.8695975721926553e-05 -0.0002213875340386386
1.3398062 -2.8735231892895913e-05 -0.00022180133411519454
1.339629 -2.877455324410109e-05 -0.00022215368545332458
1.339452 -2.8813912255634657e-05 -0.00022250678308704318
1.339275 -2.885333234227914e-05 -0.00022286304193193423
1.339098 -2.889281684531507e-05 -0.00022321210419489108
1.338921 -2.893236096449939e-05 -0.00022356002310417144
1.3387439 -2.897196865450244e-05 -0.0002239084089715877
1.338567 -2.9011609621169894e-05 -0.00022426019683040126
1.3383901 -2.9051315420427197e-05 -0.00022462141509189889
1.3382132 -2.9091083631924485e-05 -0.00022498448080467733
1.3380363 -2.9130917969002702e-05 -0.00022534886155365806
1.3378594 -2.9170814898527055e-05 -0.00022571178055132816
1.3376826 -2.921074991376033e-05 -0.00022605907622175823
1.3375058 -2.9250744063038396e-05 -0.00022640847577703354
1.337329 -2.929080266585756e-05 -0.000226765165334879
1.3371522 -2.933092241143595e-05 -0.00022712208389508073
1.3369755 -2.9371107336519197e-05 -0.00022747958516798047
1.3367988 -2.9411326153515752e-05 -0.00022783511787627438
1.336622 -2.945163686682397e-05 -0.0002281892644353186
1.3364453 -2.9491980507439258e-05 -0.00022853791906546667
1.3362687 -2.9532387657582502e-05 -0.00022888725639445357
1.3360921 -2.9572827760374544e-05 -0.00022924186626418168
1.3359154 -2.96133600398416e-05 -0.0002295998625805161
1.3357389 -2.9653926658624792e-05 -0.00022996281359558113
1.3355623 -2.9694560224471574e-05 -0.00023033929307981652
1.3353858 -2.973525998908175e-05 -0.00023073217897281377
1.3352093 -2.9776031472036648e-05 -0.00023112842555405287
1.3350328 -2.9816843470460344e-05 -0.00023152666609709146
1.3348564 -2.9857727597992123e-05 -0.0002319205079521881
1.33468 -2.9898679121545682e-05 -0.00023231749120149954
1.3345035 -2.9939703107555484e-05 -0.00023271574578704997
1.3343271 -2.998079538083479e-05 -0.00023311828904377761
1.3341507 -3.0021959761507352e-05 -0.00023349787742734374
1.3339744 -3.00631593052879e-05 -0.0002338707251189589
1.333798 -3.01044271443489e-05 -0.00023423737106926425
1.3336217 -3.014575656003616e-05 -0.00023460577600008934
1.3334454 -3.0187154295179932e-05 -0.00023497773847709814
1.3332692 -3.0228586062872778e-05 -0.00023534272691369423
1.3330929 -3.0270113037348663e-05 -0.00023570704020602746
1.3329167 -3.0311673721672297e-05 -0.00023607811921195636
1.3327405 -3.035330315651802e-05 -0.00023645405587067396
1.3325645 -3.0394968088953833e-05 -0.00023683467047247556
1.3323883 -3.0436731615444315e-05 -0.00023721920732094103
1.3322122 -3.04785286077273e-05 -0.00023756205463295815
1.3320361 -3.052038786632211e-05 -0.00023790728138592428
1.3318601 -3.056230655255835e-05 -0.00023825658241703005
1.331684 -3.060428887492926e-05 -0.00023861139395877514
1.3315079 -3.0646332309781754e-05 -0.00023896904129492758
1.331332 -3.068841213020415e-05 -0.00023933008864773103
1.331156 -3.073055367471483e-05 -0.00023968795312934754
1.3309801 -3.077275958531608e-05 -0.00024004357999653613
1.3308041 -3.081502638574345e-05 -0.0002403984526197736
1.3306282 -3.085735723448006e-05 -0.00024075390334182218
1.3304523 -3.0899720641963546e-05 -0.0002411132768835665
1.3302765 -3.0942148713732155e-05 -0.00024146925197596103
1.3301007 -3.0984637307459376e-05 -0.00024182184784188318
1.3299248 -3.1027189632283325e-05 -0.00024217544705381258
1.329749 -3.1069802971599744e-05 -0.00024253545845213102
1.3295733 -3.111245259544919e-05 -0.00024289699264172114
1.3293974 -3.115519258371373e-05 -0.00024325325288014526
1.3292217 -3.119796745884934e-05 -0.00024360353143195406
1.3290461 -3.124077300739797e-05 -0.00024395466685177503
1.3288704 -3.128367116719044e-05 -0.0002443061908911481
1.3286947 -3.1326629526117885e-05 -0.00024466104866658565
1.3285191 -3.1369623205249434e-05 -0.00024502017502668714
1.3283435 -3.141267827316283e-05 -0.0002453798449072254
1.3281679 -3.145579830495878e-05 -0.00024573973418888105
1.3279924 -3.1498951032728225e-05 -0.0002461078962097196
1.3278168 -3.154219948152047e-05 -0.0002464711436208499
1.3276414 -3.1585478991414014e-05 -0.0002468199952942462
1.3274659 -3.162882141295291e-05 -0.0002471675750411357
1.3272904 -3.1672222035437e-05 -0.00024750196647293224
1.3271149 -3.171568234725313e-05 -0.00024782933514989403
1.3269396 -3.175916862778579e-05 -0.00024815422985749274
1.3267641 -3.180274297529646e-05 -0.00024847783249999276
1.3265887 -3.184634210051856e-05 -0.00024879137206989936
1.3264134 -3.1889997256081946e-05 -0.0002491002740126685
1.326238 -3.193370523889888e-05 -0.0002494116749685977
1.3260628 -3.1977439237419794e-05 -0.00024971693282505806
1.3258876 -3.2021224713750995e-05 -0.0002500190313400237
1.3257122 -3.206509489795865e-05 -0.00025032687484536395
1.325537 -3.210898873236822e-05 -0.0002506469374474424
1.3253618 -3.215291046378693e-05 -0.0002509653798910886
1.3251866 -3.2196915950955465e-05 -0.0002512827529210616
1.3250115 -3.224094869596787e-05 -0.0002515968658301907
1.3248364 -3.2285030673988645e-05 -0.0002518585444218608
1.3246613 -3.232915898686209e-05 -0.00025212259960652916
1.3244861 -3.2373333480559685e-05 -0.00025238949475611124
1.324311 -3.2417554726098605e-05 -0.0002526500287140946
1.324136 -3.246179074612103e-05 -0.00025290986312997374
1.323961 -3.250607278220282e-05 -0.0002531694931744937
1.323786 -3.255039970771984e-05 -0.0002534294039821227
1.323611 -3.259477273570794e-05 -0.00025369011999354623
1.323436 -3.263919079121304e-05 -0.0002539499924832347
1.3232611 -3.26836242719039e-05 -0.0002542050947319975
1.3230861 -3.272813194187711e-05 -0.0002544598696340133
1.3229113 -3.277265464313359e-05 -0.0002547174109965864
1.3227365 -3.281719177808284e-05 -0.0002549788785177818
1.3225616 -3.286180504364831e-05 -0.0002552291482143348
1.3223867 -3.2906461096456704e-05 -0.000255482035228232
1.322212 -3.295113204653987e-05 -0.00025573605784337446
1.3220372 -3.2995846358370485e-05 -0.0002559900174003426
1.3218625 -3.3040606137643084e-05 -0.00025624471575900814
1.3216877 -3.30854093803983e-05 -0.0002564988941237351
1.321513 -3.313022694671868e-05 -0.0002567443597895762
1.3213384 -3.3175084828111014e-05 -0.00025697369360003057
1.3211638 -3.321998399566342e-05 -0.00025721072891559294
1.3209891 -3.3264924230102293e-05 -0.00025744942714499974
1.3208145 -3.3309907090316105e-05 -0.00025769376484170866
1.3206398 -3.335493290170298e-05 -0.0002579469562228856
1.3204653 -3.3399972746650946e-05 -0.0002581981695057347
1.3202908 -3.3445056448346e-05 -0.00025846028692627957
1.3201163 -3.3490187163685984e-05 -0.00025872580667324124
1.3199418 -3.353536347131294e-05 -0.0002589937337336392
1.3197674 -3.3580556876112396e-05 -0.00025926493626870405
1.3195928 -3.362582774248518e-05 -0.00025953792270606374
1.3194184 -3.367111644736403e-05 -0.00025981380200799985
1.319244 -3.371645262438081e-05 -0.0002600926346095138
1.3190696 -3.376183874455701e-05 -0.00026037711660024287
1.3188953 -3.3807243227152466e-05 -0.0002606691071254134
1.3187209 -3.385273086072623e-05 -0.00026096314717293623
1.3185467 -3.389823697694189e-05 -0.00026124748221529833
1.3183724 -3.394379333496703e-05 -0.000261531295999275
1.3181981 -3.3989398654947794e-05 -0.00026181838056517923
1.3180239 -3.4035023802418616e-05 -0.000262108977823099
1.3178496 -3.408073072863339e-05 -0.00026240732257365695
1.3176755 -3.4126457248543544e-05 -0.00026267064233021723
1.3175013 -3.417222618054455e-05 -0.0002629202103615601
1.3173271 -3.42180402577187e-05 -0.00026317205509568343
1.317153 -3.426389691210713e-05 -0.0002634261410629223
1.3169789 -3.4309768243702154e-05 -0.00026368535965116426
1.3168049 -3.435568347330378e-05 -0.00026394600804374393
1.3166308 -3.44016453438467e-05 -0.00026420388228204887
1.3164568 -3.4447650083740044e-05 -0.0002644554875405688
1.3162827 -3.449369922175418e-05 -0.00026469453629550334
1.3161088 -3.453975579363324e-05 -0.00026492364077775006
1.3159348 -3.45858849613055e-05 -0.0002651481689673706
1.3157609 -3.46320195739961e-05 -0.00026536731514305046
1.3155869 -3.4678193365735224e-05 -0.00026558065888353423
1.315413 -3.472440231086882e-05 -0.00026578985943716927
1.3152392 -3.4770617627807046e-05 -0.00026600322709231734
1.3150654 -3.481686920285327e-05 -0.0002662225603890724
1.3148915 -3.486319174995048e-05 -0.0002664350755246396
1.3147177 -3.490951633043613e-05 -0.00026662883273430386
1.314544 -3.4955843317334354e-05 -0.0002668117339270854
1.3143702 -3.500223234822914e-05 -0.0002669957718227408
1.3141965 -3.504862325846914e-05 -0.0002671838725665233
1.3140228 -3.5095045883527116e-05 -0.0002673770159411084
1.3138491 -3.514150382616367e-05 -0.00026757441135543574
1.3136754 -3.51879948876994e-05 -0.0002677742082453575
1.3135017 -3.5234522187627715e-05 -0.00026797512656462894
1.3133281 -3.528105118415696e-05 -0.0002681785227169371
1.3131545 -3.5327649043578535e-05 -0.00026838298216038623
1.3129809 -3.537424903036674e-05 -0.000268588751952102
1.3128074 -3.542085421131803e-05 -0.00026879430899020353
1.3126339 -3.546752680228371e-05 -0.0002690168587258133
1.3124604 -3.55142080390786e-05 -0.0002692409344749669
1.3122869 -3.556095832907462e-05 -0.00026946529778653906
1.3121134 -3.5607716735043176e-05 -0.0002696782419589065
1.31194 -3.565450951879347e-05 -0.0002698898797250105
1.3117666 -3.5701308965914846e-05 -0.0002700994236453578
1.3115932 -3.574817412593409e-05 -0.00027030248044593346
1.3114198 -3.579504435834905e-05 -0.0002705048158711797
1.3112465 -3.584194751218286e-05 -0.00027070730838834163
1.3110732 -3.588888822447147e-05 -0.0002709151031782455
1.3108999 -3.593586366964355e-05 -0.0002711317597278291
1.3107266 -3.59828466111301e-05 -0.0002713487823611416
1.3105533 -3.6029892819006874e-05 -0.0002715042325770607
1.3103801 -3.607693396819171e-05 -0.00027165811308500824
1.3102069 -3.612400128873725e-05 -0.0002718126411660105
1.3100337 -3.6171096088612114e-05 -0.0002719704001560747
1.3098606 -3.6218185450472996e-05 -0.00027212894528700265
1.3096874 -3.626533500672093e-05 -0.00027228473957753823
1.3095143 -3.631247842002177e-05 -0.00027243944909867266
1.3093412 -3.635964913735262e-05 -0.00027259438702365767
1.3091681 -3.640684575118428e-05 -0.0002727435015578866
1.3089951 -3.6454035934179704e-05 -0.0002728916253393807
1.308822 -3.6501283821016516e-05 -0.0002730386606191973
1.3086491 -3.654852484002513e-05 -0.0002731840936711162
1.3084761 -3.659579060339126e-05 -0.00027332939665843293
1.3083031 -3.664308067101552e-05 -0.00027345383377183873
1.3081303 -3.6690357641805896e-05 -0.0002735679961891666
1.3079573 -3.673768715124718e-05 -0.0002736735686078176
1.3077844 -3.678500118765254e-05 -0.0002737784615409615
1.3076116 -3.6832335110999655e-05 -0.00027389799692420047
1.3074387 -3.6879689629056806e-05 -0.00027402047615303674
1.3072659 -3.69270658066526e-05 -0.00027414145296377303
1.3070931 -3.697442976144154e-05 -0.0002742651619635857
1.3069203 -3.702184846270658e-05 -0.00027438840886143725
1.3067476 -3.706925420073869e-05 -0.0002745001847321718
1.3065748 -3.7116680026188695e-05 -0.0002746187447122071
1.3064022 -3.71640937361061e-05 -0.000274740722225786
1.3062295 -3.72115616982542e-05 -0.00027486514810857635
1.3060569 -3.725901831895931e-05 -0.00027499143413166387
1.3058841 -3.73065299033934e-05 -0.0002751192925432779
1.3057115 -3.735403068409252e-05 -0.00027524902872485933
1.305539 -3.740152134348594e-05 -0.00027537897773871763
1.3053664 -3.744906700991474e-05 -0.0002755094292559222
1.3051939 -3.7496602614075815e-05 -0.00027563945848864846
1.3050213 -3.7544193399649e-05 -0.000275772214985036
1.3048488 -3.759177454222147e-05 -0.000275903984140052
1.3046764 -3.763934521798922e-05 -0.00027603750562303235
1.3045039 -3.7686971786219865e-05 -0.00027616229477796207
1.3043315 -3.7734586203848173e-05 -0.0002762884175353452
1.304159 -3.778225603480036e-05 -0.0002764140237570965
1.3039867 -3.782991328827473e-05 -0.00027653264094963274
1.3038143 -3.7877591387568524e-05 -0.0002766481570788717
1.303642 -3.792525200879044e-05 -0.00027671220606139443
1.3034697 -3.797295546106094e-05 -0.00027676958204032724
1.3032974 -3.802063650790104e-05 -0.00027682948017836335
1.3031251 -3.806832706898656e-05 -0.00027688491962822733
1.3029529 -3.811602691083565e-05 -0.00027693165505469485
1.3027806 -3.816373408797662e-05 -0.00027697759439248654
1.3026085 -3.821141674741934e-05 -0.00027702289453938016
1.3024362 -3.825913966444366e-05 -0.0002770698746723608
1.3022641 -3.830683847166097e-05 -0.0002771181799915515
1.302092 -3.835454354060838e-05 -0.0002771423816343069
1.3019198 -3.8402251785303404e-05 -0.0002771578917157245
1.3017478 -3.8449929415520224e-05 -0.0002771732088963993
1.3015757 -3.8497642879096834e-05 -0.00027718756970514024
1.3014036 -3.854532813997487e-05 -0.00027724771750598924
1.3012316 -3.859302785020837e-05 -0.0002773340414153722
1.3010596 -3.864074066512576e-05 -0.00027740420785318494
1.3008877 -3.868842955760216e-05 -0.0002774318869489419
1.3007157 -3.8736154753302915e-05 -0.00027746030209568873
1.3005438 -3.878385356919672e-05 -0.0002774916157755768
1.3003719 -3.883155625032314e-05 -0.0002775228424010423
1.3002 -3.887926572521932e-05 -0.00027755291113542967
1.3000282 -3.892694558386078e-05 -0.00027758028012530656
1.2998563 -3.897466506217698e-05 -0.0002776132334493596
1.2996845 -3.902235611010611e-05 -0.0002776515467528167
1.2995127 -3.907005524320894e-05 -0.00027768938763414984
1.299341 -3.9117759008487177e-05 -0.00027772032595944776
1.2991692 -3.916546911709997e-05 -0.0002777492000292022
1.2989975 -3.9213149658395545e-05 -0.0002777767400232351
1.2988257 -3.9260869248981266e-05 -0.0002778032218809639
1.2986541 -3.930855898568424e-05 -0.0002778305343224328
1.2984824 -3.935625509288852e-05 -0.00027786222153638383
1.2983108 -3.9403955592178976e-05 -0.00027789711372917846
1.2981392 -3.9451631095183455e-05 -0.0002779428514687872
1.2979676 -3.94993465401116e-05 -0.0002779880729766251
1.297796 -3.9547037679329626e-05 -0.00027803448984971345
1.2976245 -3.959473626619035e-05 -0.0002780887756968667
1.2974529 -3.964244653239739e-05 -0.0002781579589766931
1.2972815 -3.969013497407467e-05 -0.0002782312374889655
1.29711 -3.9737870202551845e-05 -0.00027830609470765646
1.2969385 -3.978558420533638e-05 -0.0002783801179595822
1.2967671 -3.983330876936265e-05 -0.0002784130901031751
1.2965957 -3.9881037269064686e-05 -0.0002784507977530933
1.2964243 -3.992877453485081e-05 -0.0002784900746486288
1.296253 -3.9976483387724615e-05 -0.00027853175975043985
1.2960817 -4.002420168046195e-05 -0.0002785750146633846
1.2959104 -4.007192545025768e-05 -0.00027862131166157513
1.295739 -4.011965960183217e-05 -0.0002786706106538684
1.2955678 -4.0167399981788654e-05 -0.00027871799728232166
1.2953964 -4.021515030115492e-05 -0.00027876252974691116
1.2952253 -4.026287333838577e-05 -0.00027881506148320456
1.2950541 -4.031061024200354e-05 -0.00027890123421611814
1.2948829 -4.035836267371861e-05 -0.0002790255851709141
1.2947117 -4.0406139705759926e-05 -0.00027915382856967975
1.2945406 -4.045390314255136e-05 -0.00027928413160822874
1.2943695 -4.050172448701357e-05 -0.00027941226225136634
1.2941984 -4.0549532086915456e-05 -0.0002795429196827803
1.2940273 -4.059736499879642e-05 -0.0002796784060438672
1.2938563 -4.064521914022796e-05 -0.0002798225443160929
1.2936853 -4.069306802789108e-05 -0.0002799757793496552
1.2935143 -4.074097144468314e-05 -0.00028008293525953043
1.2933433 -4.078886069856969e-05 -0.00028019642294453966
1.2931724 -4.0836768183324765e-05 -0.0002803056159395033
1.2930014 -4.088469491174965e-05 -0.00028041251207277563
1.2928305 -4.093263917680609e-05 -0.00028052170582238046
1.2926596 -4.0980569832388765e-05 -0.00028063378965858805
1.2924887 -4.1028552040684637e-05 -0.00028074221458193556
1.2923179 -4.10765202600764e-05 -0.00028085431779347776
1.292147 -4.112450723630336e-05 -0.0002809707419151663
1.2919763 -4.117248127878597e-05 -0.0002810851313211039
1.2918055 -4.122050758456967e-05 -0.0002812001736199387
1.2916348 -4.126852094259206e-05 -0.00028131643986769553
1.291464 -4.1316586918982885e-05 -0.00028143311538095407
1.2912934 -4.1364606773214856e-05 -0.00028155329993655463
1.2911227 -4.141268014727389e-05 -0.0002816761293749637
1.290952 -4.1460774916834707e-05 -0.0002817934779780471
1.2907814 -4.150885519646697e-05 -0.0002819111517301281
1.2906107 -4.155699029488224e-05 -0.00028203127164797215
1.2904401 -4.160511141228446e-05 -0.0002821518710244536
1.2902696 -4.165322040826248e-05 -0.0002822730302195569
1.290099 -4.1701380637481284e-05 -0.0002823555345301819
1.2899284 -4.1749554041253085e-05 -0.0002824362266188762
1.289758 -4.1797707808164354e-05 -0.00028251873782220014
1.2895875 -4.184587596882763e-05 -0.0002826071663038988
1.289417 -4.18940597149565e-05 -0.00028269957608286807
1.2892466 -4.194225945240786e-05 -0.0002827969629612257
1.2890762 -4.1990442543001284e-05 -0.0002828971014296776
1.2889059 -4.20386433836877e-05 -0.00028300971603278344
1.2887354 -4.2086902231398536e-05 -0.0002832013111990779
1.288565 -4.2135162951495215e-05 -0.00028339589225676823
1.2883948 -4.218342167048815e-05 -0.0002835943356627484
1.2882245 -4.2231749911310474e-05 -0.00028379531905830467
1.2880542 -4.2280077136048723e-05 -0.00028399998550787756
1.287884 -4.232844069371804e-05 -0.0002842005919179343
1.2877138 -4.2376836299477297e-05 -0.00028439658045539416
1.2875435 -4.242526586976065e-05 -0.00028457788503490246
1.2873733 -4.2473724398657234e-05 -0.00028476306403862434
1.2872032 -4.252218265746226e-05 -0.00028494649582954095
1.287033 -4.257070363797638e-05 -0.00028512664625287345
1.2868629 -4.26192230892489e-05 -0.00028530218379738375
1.2866927 -4.2667769998952454e-05 -0.00028547611742572854
1.2865227 -4.271631446602149e-05 -0.0002856467929855733
1.2863526 -4.276491635122301e-05 -0.0002857591574608044
1.2861826 -4.28135039718843e-05 -0.00028588317059833007
1.2860126 -4.286211236389828e-05 -0.00028600808731343256
1.2858427 -4.291074282364862e-05 -0.00028613912137868096
1.2856727 -4.295939590210935e-05 -0.00028627999121332893
1.2855028 -4.300803949214261e-05 -0.0002864218984232063
1.2853328 -4.305674077135017e-05 -0.00028656178531660147
1.2851629 -4.310543219508994e-05 -0.000286704051674367
1.284993 -4.315414740786974e-05 -0.00028684535611464367
1.2848232 -4.320288601524425e-05 -0.00028697405629810003
1.2846534 -4.325161196530582e-05 -0.00028710900380792996
1.2844836 -4.3300396753750095e-05 -0.0002872548529327746
1.2843138 -4.334917122257962e-05 -0.0002873951930795179
1.284144 -4.339796992493492e-05 -0.0002875371184907686
1.2839743 -4.3446793572561034e-05 -0.00028769996410139034
1.2838045 -4.349564653570479e-05 -0.00028786921562482545
1.2836349 -4.3544492466812035e-05 -0.0002880261968955667
1.2834651 -4.3593396863000295e-05 -0.00028814452311976517
1.2832955 -4.364228515546832e-05 -0.00028825684294497155
1.2831259 -4.369119689446566e-05 -0.0002884137552647243
1.2829564 -4.374010286063556e-05 -0.00028860733151770686
1.2827867 -4.378907822949438e-05 -0.00028880859310765657
1.2826172 -4.383805276819034e-05 -0.0002890163601974515
1.2824477 -4.388706376687177e-05 -0.00028922502408977206
1.2822782 -4.393610916602123e-05 -0.00028943519596536356
1.2821087 -4.398519128296215e-05 -0.0002896449422990776
1.2819391 -4.4034307971481595e-05 -0.00028985694427973547
1.2817698 -4.408342760642996e-05 -0.0002900741801436446
1.2816004 -4.413258284631587e-05 -0.0002902884581686328
1.2814308 -4.4181809288694906e-05 -0.00029049396961336097
1.2812616 -4.4230999997002896e-05 -0.0002906980943647937
1.2810922 -4.4280261205534764e-05 -0.00029090394000554445
1.2809228 -4.4329556420419805e-05 -0.0002911144771019594
1.2807535 -4.4378853997478265e-05 -0.0002913262668330719
1.2805842 -4.4428186220422684e-05 -0.00029153829689266224
1.2804149 -4.447755548418969e-05 -0.0002917491920486978
1.2802457 -4.45269587949497e-05 -0.00029195308502041526
1.2800765 -4.457636257006382e-05 -0.0002921542596461678
1.2799073 -4.462580004228775e-05 -0.00029236957650045204
1.2797381 -4.4675309278973425e-05 -0.0002925671187558479
1.2795689 -4.472481258055539e-05 -0.00029272124194813077
1.2793999 -4.477430737351651e-05 -0.0002928770797510686
1.2792307 -4.482386280616727e-05 -0.0002930352802381588
1.2790617 -4.4873412896470394e-05 -0.0002932216369137599
1.2788925 -4.492303206332487e-05 -0.000293454695707194
1.2787235 -4.497265766083137e-05 -0.0002936878792723139
1.2785544 -4.5022321873454576e-05 -0.00029393055765054437
1.2783855 -4.5071993933022674e-05 -0.00029417525040263985
1.2782165 -4.512174082246845e-05 -0.0002944190824419048
1.2780476 -4.51714965871727e-05 -0.0002946810095305592
1.2778786 -4.522129586200173e-05 -0.0002949475987368328
1.2777097 -4.527114123804199e-05 -0.0002952124148622296
1.2775408 -4.532103025097546e-05 -0.0002954786949585539
1.277372 -4.5370929947932985e-05 -0.00029574083123425727
1.2772031 -4.5420905356996616e-05 -0.00029595890776975376
1.2770343 -4.5470881748311494e-05 -0.0002961766638019348
1.2768655 -4.552089466675065e-05 -0.00029639190252499583
1.2766967 -4.557094367844263e-05 -0.00029660399311290235
1.276528 -4.5620992541650065e-05 -0.00029680771242909104
1.2763592 -4.567111072886885e-05 -0.00029700868564634924
1.2761905 -4.572122839471575e-05 -0.00029722621389812696
1.2760218 -4.5771384699380274e-05 -0.0002974620875441086
1.2758532 -4.58215816580494e-05 -0.00029771173793789475
1.2756845 -4.5871820955918184e-05 -0.0002979576728114861
1.2755159 -4.592206352879297e-05 -0.0002981631742021189
1.2753474 -4.5972339510464155e-05 -0.0002983696025878183
1.2751788 -4.602265092462656e-05 -0.0002985738649044353
1.2750102 -4.6072995737241855e-05 -0.00029877552319568554
1.2748417 -4.6123375092703465e-05 -0.00029897371109815845
1.2746731 -4.617378653356683e-05 -0.00029916578565965533
1.2745047 -4.6224195208158025e-05 -0.0002993555539117371
1.2743362 -4.6274641082782744e-05 -0.0002996306636675807
1.2741678 -4.632513708624818e-05 -0.0002999176429722889
1.2739993 -4.637567909130189e-05 -0.0003002086735168307
1.2738309 -4.642627275768998e-05 -0.00030049501442972485
1.2736626 -4.6476875598125296e-05 -0.00030077969793861845
1.2734942 -4.6527529874763373e-05 -0.0003010737590361106
1.2733259 -4.6578230950919095e-05 -0.0003013663746397086
1.2731576 -4.662898453150772e-05 -0.00030166902200194797
1.2729893 -4.667978681276014e-05 -0.0003019720021006024
1.2728211 -4.673060623362174e-05 -0.000302270437814921
1.2726527 -4.678150974415831e-05 -0.0003025751048229256
1.2724845 -4.68324326031904e-05 -0.000302905678754964
1.2723163 -4.688340941073944e-05 -0.00030323556782841553
1.2721481 -4.693444388975193e-05 -0.0003035695042877357
1.27198 -4.698549704588371e-05 -0.00030391067919293156
1.271812 -4.7036609685154706e-05 -0.00030425332924287243
1.2716438 -4.708781287069734e-05 -0.0003045767403524898
1.2714757 -4.713903324144107e-05 -0.00030485825001048744
1.2713076 -4.719029446650854e-05 -0.0003050934256626401
1.2711396 -4.724156026758374e-05 -0.00030533031153828083
1.2709715 -4.729290085835982e-05 -0.0003055650105675977
1.2708036 -4.734424649236396e-05 -0.0003058143202945356
1.2706356 -4.739563444910105e-05 -0.00030607862431768554
1.2704676 -4.744706889002977e-05 -0.0003063583499017045
1.2702997 -4.749854952795499e-05 -0.0003066351001163027
1.2701318 -4.755004055410338e-05 -0.000306907656730345
1.269964 -4.760157784556507e-05 -0.00030720020643509773
1.269796 -4.7653203045227034e-05 -0.00030750663716977607
1.2696283 -4.770481022413801e-05 -0.0003078799995867884
1.2694604 -4.7756519732074904e-05 -0.00030825497407924944
1.2692926 -4.7808289068884986e-05 -0.0003086258845223378
1.2691249 -4.7860086492242275e-05 -0.000308995417198425
1.2689571 -4.7911944858235823e-05 -0.0003093897830845552
1.2687894 -4.7963872928525086e-05 -0.0003097860255026822
1.2686217 -4.8015864019285684e-05 -0.0003101813297458646
1.268454 -4.806792476897573e-05 -0.00031057629137526134
1.2682863 -4.812001123559441e-05 -0.0003109699640715822
1.2681186 -4.8172204759943924e-05 -0.0003113746693560002
1.267951 -4.822442788761467e-05 -0.0003118048027321213
1.2677834 -4.827672662609007e-05 -0.00031223040469308426
1.2676159 -4.8329055328232546e-05 -0.0003126537060295391
1.2674483 -4.838149589087672e-05 -0.0003130736860697852
1.2672808 -4.843396709020944e-05 -0.00031351646311738213
1.2671132 -4.8486554629938896e-05 -0.0003139624522459526
1.2669457 -4.8539171928067436e-05 -0.0003143645336176181
1.2667783 -4.859182202451092e-05 -0.0003147607113741361
1.2666109 -4.864457295137865e-05 -0.0003151640232894307
1.2664435 -4.869735715193018e-05 -0.0003155617315466546
1.266276 -4.875024141145913e-05 -0.00031595528614021713
1.2661086 -4.88031574136067e-05 -0.00031634632277249814
1.2659413 -4.8856133916239705e-05 -0.0003167202565624511
1.265774 -4.8909138311701965e-05 -0.0003170913655382948
1.2656066 -4.89622390588816e-05 -0.00031745984074956244
1.2654394 -4.9015367070972655e-05 -0.0003178323226812938
1.2652721 -4.906855483372312e-05 -0.0003182122653523254
1.2651049 -4.912181055813587e-05 -0.0003186116466740378
1.2649376 -4.91751340566573e-05 -0.0003190612068280228
1.2647705 -4.9228498667805335e-05 -0.00031950722396993333
1.2646033 -4.9281971758006255e-05 -0.0003199553020586603
1.2644361 -4.933548614689042e-05 -0.0003204070177964151
1.264269 -4.9389071925290164e-05 -0.0003208595809586349
1.2641019 -4.944273766633422e-05 -0.0003213135765602392
1.2639349 -4.9496436673201953e-05 -0.00032176630494471815
1.2637677 -4.9550252622306244e-05 -0.000322196754862731
1.2636007 -4.960409643996393e-05 -0.00032261985275012584
1.2634337 -4.965801871440813e-05 -0.0003231000703992137
1.2632667 -4.97120185662724e-05 -0.00032357460685227576
1.2630997 -4.9766100665064105e-05 -0.0003240514292330829
1.2629328 -4.9820221471659006e-05 -0.000324535520562692
1.2627658 -4.987446453750915e-05 -0.000325014713547297
1.2625989 -4.992874262392854e-05 -0.0003254507712395044
1.262432 -4.9983095370152286e-05 -0.00032588539782490755
1.2622651 -5.003751852473803e-05 -0.0003263185342548368
1.2620983 -5.009197698712421e-05 -0.00032675148740636
1.2619314 -5.0146544636608325e-05 -0.0003271838631828174
1.2617646 -5.020114711001537e-05 -0.0003276119946552866
1.2615979 -5.025581901880026e-05 -0.0003280420585981029
1.2614311 -5.0310564813954095e-05 -0.00032847325182411313
1.2612643 -5.036538049539151e-05 -0.0003289048431200975
1.2610977 -5.042023113226449e-05 -0.0003293390462749208
1.260931 -5.0475152732951354e-05 -0.0003297812275986907
1.2607642 -5.053018972981e-05 -0.00033022598727371733
1.2605976 -5.05852599862031e-05 -0.00033067940431789515
1.260431 -5.064037165658444e-05 -0.0003311851474360357
1.2602644 -5.069560693668288e-05 -0.0003316920258843847
1.2600979 -5.075088743490154e-05 -0.00033218744538035544
1.2599313 -5.08062479600123e-05 -0.0003326676909839915
1.2597648 -5.0861689591691746e-05 -0.00033315298432472164
1.2595983 -5.091721165848418e-05 -0.00033364195148251065
1.2594317 -5.09728162635179e-05 -0.000334136279161125
1.2592653 -5.1028463062033135e-05 -0.0003346352802534365
1.2590988 -5.108423393769129e-05 -0.0003351397362752695
1.2589324 -5.114004756564674e-05 -0.0003356343607360205
1.2587659 -5.119594386702244e-05 -0.000336128235639867
1.2585996 -5.125188165107112e-05 -0.0003366196996996184
1.2584332 -5.130793899362914e-05 -0.0003370624951228693
1.2582669 -5.136402684807849e-05 -0.00033749713867474565
1.2581005 -5.142022878732422e-05 -0.0003379324207937618
1.2579343 -5.1476420062922034e-05 -0.00033835348140153675
1.257768 -5.1532721923967594e-05 -0.0003387587734235006
1.2576017 -5.1589088894592666e-05 -0.00033915685278465704
1.2574356 -5.164548303951561e-05 -0.00033955617706904164
1.2572693 -5.170198270968836e-05 -0.0003399549970995718
1.2571031 -5.175850969470896e-05 -0.00034035825676614195
1.2569369 -5.181510289284341e-05 -0.0003407659977154545
1.2567708 -5.187172463416524e-05 -0.0003411762874165144
1.2566047 -5.1928454465546855e-05 -0.00034159292447555377
1.2564386 -5.198521415392403e-05 -0.00034200932588264384
1.2562726 -5.204204205404735e-05 -0.0003424322202094738
1.2561065 -5.209894210725282e-05 -0.0003428616458644809
1.2559404 -5.215591646865275e-05 -0.0003433531256303061
1.2557744 -5.221297613739134e-05 -0.0003438552626745778
1.2556084 -5.2270075683941596e-05 -0.0003443600382953361
1.2554425 -5.2327261734969854e-05 -0.0003448620801177409
1.2552766 -5.2384528014502474e-05 -0.00034536306606619213
1.2551106 -5.244188023115557e-05 -0.0003458615910731014
1.2549447 -5.2499311873204636e-05 -0.00034635639256787624
1.2547789 -5.2556787005990335e-05 -0.0003468476945960554
1.2546129 -5.2614380542784995e-05 -0.0003473186113483737
1.2544471 -5.267201320096944e-05 -0.000347789522881356
1.2542813 -5.2729718420265026e-05 -0.00034821529393592744
1.2541156 -5.278745383759472e-05 -0.0003486406732466263
1.2539498 -5.284530360211688e-05 -0.0003491157881306409
1.2537841 -5.290319331655691e-05 -0.0003495961891571683
1.2536182 -5.2961202057857144e-05 -0.00035007676680046476
1.2534525 -5.301925093032816e-05 -0.0003505544914362644
1.253287 -5.3077334662679405e-05 -0.00035103217207232463
1.2531213 -5.313554203524486e-05 -0.00035151375612187976
1.2529556 -5.319382704169717e-05 -0.0003519972088140357
1.25279 -5.325215244875349e-05 -0.0003524788209425554
1.2526244 -5.3310555116046917e-05 -0.0003529599692504578
1.2524588 -5.336904031970182e-05 -0.0003534491839996078
1.2522932 -5.342760448883516e-05 -0.00035393909940716875
1.2521278 -5.348620796243856e-05 -0.0003543962606086871
1.2519622 -5.3544925491996036e-05 -0.00035484901847807824
1.2517967 -5.360367890620349e-05 -0.0003553066510005359
1.2516313 -5.366250881158943e-05 -0.000355815662592471
1.2514658 -5.372142869611503e-05 -0.0003563518471193271
1.2513005 -5.3780391811026335e-05 -0.00035689039050102345
1.251135 -5.383949015092849e-05 -0.00035742908871483174
1.2509696 -5.3898631340188304e-05 -0.00035796714023478976
1.2508043 -5.395786487361702e-05 -0.00035850146475275587
1.250639 -5.40171829420037e-05 -0.00035903475025066166
1.2504736 -5.407659264236697e-05 -0.0003595643406845842
1.2503084 -5.4136039867865544e-05 -0.0003600456544880963
1.2501432 -5.4195569183351864e-05 -0.0003605291528744952
1.2499778 -5.4255219201240975e-05 -0.0003610149864746795
1.2498126 -5.431490922114248e-05 -0.00036150641549089017
1.2496475 -5.437463499111083e-05 -0.0003619960364003141
1.2494823 -5.443448707327959e-05 -0.0003624864830295537
1.2493172 -5.4494374254190596e-05 -0.00036297005641357217
1.249152 -5.455438654295916e-05 -0.00036345211449710033
1.2489868 -5.46144336213498e-05 -0.000363943223525954
1.2488217 -5.467456435643113e-05 -0.0003644383626479345
1.2486567 -5.4734730431909864e-05 -0.0003649226210269531
1.2484916 -5.479502222015779e-05 -0.000365412853332434
1.2483267 -5.485534939026141e-05 -0.0003658994656238621
1.2481617 -5.4915758472810605e-05 -0.000366384672671006
1.2479967 -5.49762459346725e-05 -0.00036687119979940337
1.2478317 -5.5036814489442775e-05 -0.00036734031247409946
1.2476667 -5.50974582441837e-05 -0.00036781381843633404
1.2475019 -5.5158138552289693e-05 -0.000368286253903777
1.247337 -5.5218897814046895e-05 -0.0003688091816656894
1.2471721 -5.5279747939129444e-05 -0.0003693478986499518
1.2470073 -5.5340684074460606e-05 -0.00036989135392264104
1.2468424 -5.5401713351589835e-05 -0.00037043600168653056
1.2466775 -5.546282916234181e-05 -0.000370983110414466
1.2465128 -5.552399150834743e-05 -0.00037147715901968473
1.246348 -5.55852260137449e-05 -0.00037191957768244654
1.2461833 -5.564653731164987e-05 -0.0003723685432380873
1.2460185 -5.570791959010781e-05 -0.00037282174511380433
1.2458539 -5.576933548177339e-05 -0.0003732739314079435
1.2456892 -5.583086694185459e-05 -0.0003737277203504414
1.2455245 -5.589243222464653e-05 -0.00037418353732500875
1.2453599 -5.5954069272304994e-05 -0.00037464176072838485
1.2451953 -5.6015785098771494e-05 -0.0003750963795907517
1.2450306 -5.607757215885539e-05 -0.00037555215241217075
1.2448661 -5.6139393248229545e-05 -0.00037601046087271936
1.2447016 -5.6201288037227844e-05 -0.00037649570252673174
1.244537 -5.626331319863085e-05 -0.0003770047721100434
1.2443726 -5.6325329150426194e-05 -0.00037751808887458724
1.2442081 -5.6387478235501094e-05 -0.0003780293843471405
1.2440436 -5.644970747019881e-05 -0.0003785399689572154
1.2438792 -5.65119791673844e-05 -0.00037904636828629595
1.2437148 -5.657432998518494e-05 -0.00037955122576682684
1.2435504 -5.663676753673017e-05 -0.00038005272407778
1.243386 -5.669928369809829e-05 -0.00038055759861736315
1.2432216 -5.676188856523903e-05 -0.000381091683364146
1.2430573 -5.682458186031582e-05 -0.000381677428552191
1.242893 -5.688733077155874e-05 -0.00038226582077320446
1.2427287 -5.695017155164752e-05 -0.0003828514763258013
1.2425644 -5.7013110230779065e-05 -0.0003833846334677281
1.2424002 -5.707613025472785e-05 -0.0003839249009857281
1.242236 -5.7139199010755096e-05 -0.0003844578234130387
1.2420717 -5.720239501582457e-05 -0.00038499631082047523
1.2419076 -5.726564004845226e-05 -0.0003855344637928058
1.2417434 -5.7328966907792945e-05 -0.00038607277446838406
1.2415793 -5.739238860862762e-05 -0.0003866101374092941
1.2414153 -5.745584510630491e-05 -0.00038713695640077005
1.2412511 -5.7519440397945416e-05 -0.0003876621212686676
1.2410871 -5.75830691075805e-05 -0.0003881846767452113
1.240923 -5.764678816502177e-05 -0.000388677343344823
1.240759 -5.771057956093519e-05 -0.00038915563202534517
1.240595 -5.777445618067533e-05 -0.00038963536374498524
1.240431 -5.78384052267448e-05 -0.00039012045190330757
1.240267 -5.790239439992858e-05 -0.0003906111080326352
1.2401031 -5.7966457675027895e-05 -0.0003911051200099393
1.2399392 -5.8030608443707376e-05 -0.0003915953126197486
1.2397753 -5.8094832887449876e-05 -0.0003920885819396068
1.2396114 -5.8159145182948146e-05 -0.0003925833672392946
1.2394476 -5.822348526008869e-05 -0.00039308358239755105
1.2392837 -5.82879615990013e-05 -0.0003935911306822959
1.2391199 -5.8352468516089484e-05 -0.0003941145479917525
1.2389561 -5.841707074737164e-05 -0.00039468001117726984
1.2387924 -5.8481708730250666e-05 -0.00039518364879451314
1.2386286 -5.8546480369156804e-05 -0.0003956801829639267
1.238465 -5.861128150565873e-05 -0.0003961787600140551
1.2383012 -5.8676215936931725e-05 -0.00039667168708403477
1.2381375 -5.874117871734046e-05 -0.00039716328546299267
1.2379738 -5.880622732587595e-05 -0.0003976641039772725
1.2378103 -5.8871306208572156e-05 -0.0003981682601550566
1.2376466 -5.893651951053255e-05 -0.0003986677253527602
1.237483 -5.9001761659784884e-05 -0.00039916097728116904
1.2373195 -5.906708917694471e-05 -0.0003996542340194429
1.2371559 -5.9132492783886256e-05 -0.00040014908523269545
1.2369924 -5.9197982176151054e-05 -0.000400646004925036
1.2368289 -5.9263500477399884e-05 -0.0004011441864760071
1.2366654 -5.932915283215953e-05 -0.00040164329714592785
1.2365019 -5.939483423466439e-05 -0.0004021428174839661
1.2363385 -5.946060188950956e-05 -0.00040264016832041854
1.2361751 -5.9526446059724475e-05 -0.00040313825297468595
1.2360116 -5.959237570692913e-05 -0.00040362279132684153
1.2358483 -5.965833120748613e-05 -0.0004041099021087377
1.235685 -5.972437161360184e-05 -0.00040459879004878203
1.2355216 -5.9790535751123636e-05 -0.0004050994707359803
1.2353582 -5.985673971671355e-05 -0.00040561507042997843
1.235195 -5.992297455611755e-05 -0.00040612994565628063
1.2350317 -5.99893464851e-05 -0.0004066359198214227
1.2348685 -6.0055745555117114e-05 -0.00040711965565492185
1.2347052 -6.012227706466151e-05 -0.0004076065956957084
1.234542 -6.0188834835722355e-05 -0.00040809344394175906
1.2343789 -6.025542760677452e-05 -0.00040857216682585847
1.2342157 -6.032214269114101e-05 -0.0004090582185361899
1.2340525 -6.038894225754101e-05 -0.00040954567320621813
1.2338895 -6.045576722795375e-05 -0.00041002925952054526
1.2337264 -6.0522675632518486e-05 -0.0004105058395904903
1.2335633 -6.058965674739871e-05 -0.0004109857847478314
1.2334002 -6.065672117716618e-05 -0.00041146226746422506
1.2332373 -6.0723808649008494e-05 -0.00041193573738158363
1.2330742 -6.079102765887098e-05 -0.0004124089151368606
1.2329112 -6.0858269185695434e-05 -0.00041287952948884134
1.2327483 -6.0925592650684486e-05 -0.0004133509304326859
1.2325853 -6.099298791707705e-05 -0.00041382461170082435
1.2324224 -6.106046552993559e-05 -0.0004142966486449813
1.2322595 -6.112796564614361e-05 -0.00041477330535668943
1.2320966 -6.119559833935414e-05 -0.0004152508996376211
1.2319337 -6.126325433001943e-05 -0.0004157344601764329
1.2317709 -6.133099408832083e-05 -0.0004162076818537583
1.231608 -6.139880501622333e-05 -0.00041668262811397065
1.2314453 -6.146664954054465e-05 -0.0004171586658499067
1.2312825 -6.153461571268487e-05 -0.0004176387263252322
1.2311198 -6.160261637894419e-05 -0.00041812206768830504
1.230957 -6.167069006525397e-05 -0.0004186081940805717
1.2307943 -6.173884810693365e-05 -0.0004190815587723828
1.2306316 -6.180707545118237e-05 -0.0004195363430513569
1.230469 -6.187533269130442e-05 -0.0004199939298338876
1.2303064 -6.194365791353528e-05 -0.00042044034794205544
1.2301437 -6.201211001218007e-05 -0.00042086324783952223
1.2299811 -6.208057416364881e-05 -0.00042128343459279675
1.2298186 -6.214906253203932e-05 -0.0004217066610628342
1.229656 -6.221766390744632e-05 -0.00042212674424744036
1.2294935 -6.228628830278154e-05 -0.00042253332936290674
1.2293309 -6.235502285771464e-05 -0.0004229404182510874
1.2291684 -6.242377957872702e-05 -0.0004233523315240838
1.2290059 -6.249259648525164e-05 -0.00042375254880389155
1.2288436 -6.256143399928037e-05 -0.0004241606844206979
1.2286811 -6.263038322979096e-05 -0.00042457210522087115
1.2285187 -6.269935451424668e-05 -0.00042498897219007536
1.2283562 -6.276843917898199e-05 -0.0004254106793800176
1.2281939 -6.283754647345451e-05 -0.0004258200546349452
1.2280316 -6.290666307221893e-05 -0.00042622404027598573
1.2278693 -6.297590173605204e-05 -0.00042662737775644473
1.2277069 -6.30452000016086e-05 -0.0004270287715624521
1.2275447 -6.311451848849235e-05 -0.00042743571803608615
1.2273824 -6.31838997205595e-05 -0.000427874798659955
1.2272202 -6.325335971563477e-05 -0.00042833471594803187
1.2270579 -6.332288950467028e-05 -0.0004288054031771007
1.2268958 -6.339245084509882e-05 -0.0004292800031101257
1.2267336 -6.346213495323047e-05 -0.0004297630686914457
1.2265714 -6.353185534605805e-05 -0.0004303006928585485
1.2264093 -6.36016587051028e-05 -0.0004308354785939346
1.2262472 -6.367155432618277e-05 -0.0004313867074047816
1.2260852 -6.374148404480562e-05 -0.00043194094340819115
1.2259231 -6.381155944754451e-05 -0.00043249592068667975
1.225761 -6.388166899677175e-05 -0.00043305197967011933
1.225599 -6.395187343147554e-05 -0.00043361626684824495
1.225437 -6.40221648111734e-05 -0.0004341738983187471
1.225275 -6.409254971299493e-05 -0.0004347172360441
1.225113 -6.416301762686115e-05 -0.0004352534923856096
1.2249511 -6.42335230535491e-05 -0.0004357603740435095
1.2247893 -6.430410612077542e-05 -0.00043628072717762805
1.2246274 -6.437477664640871e-05 -0.0004367626208959806
1.2244655 -6.444551658253524e-05 -0.00043721858253933146
1.2243036 -6.451633655612988e-05 -0.0004376854742458347
1.2241418 -6.45871754215875e-05 -0.00043816287725380174
1.22398 -6.46581495055043e-05 -0.0004386418516679646
1.2238182 -6.472914256369393e-05 -0.00043911110768798034
1.2236564 -6.480021776909867e-05 -0.0004395967221473847
1.2234946 -6.487137024594098e-05 -0.0004401329050869152
1.223333 -6.494256299044272e-05 -0.0004406648283705083
1.2231712 -6.501388786585656e-05 -0.00044119683436392667
1.2230096 -6.508525307729543e-05 -0.0004417389637002541
1.2228479 -6.515669866059411e-05 -0.0004422614616145065
1.2226863 -6.522823420749585e-05 -0.000442783005435427
1.2225246 -6.529984938893547e-05 -0.000443318224330394
1.2223631 -6.53715041428344e-05 -0.00044385338388881274
1.2222015 -6.54432918969108e-05 -0.00044438176348673075
1.2220399 -6.551511823034183e-05 -0.00044491827515038694
1.2218784 -6.558702631291493e-05 -0.0004454620864412775
1.2217169 -6.565902896346684e-05 -0.00044602471716722133
1.2215555 -6.573106292985478e-05 -0.00044656649491857847
1.221394 -6.580324204262625e-05 -0.0004471038854190045
1.2212325 -6.587545036274116e-05 -0.0004476500448205248
1.2210711 -6.594775126699189e-05 -0.0004481848753252716
1.2209097 -6.602012860257411e-05 -0.0004486542856097863
1.2207483 -6.609258514615714e-05 -0.0004491210473455009
1.220587 -6.616506059714117e-05 -0.0004496002053653957
1.2204256 -6.623767121181738e-05 -0.0004500839772290677
1.2202643 -6.631030205524421e-05 -0.0004505626413811034
1.220103 -6.638301302878885e-05 -0.0004510258310413283
1.2199417 -6.645579451044463e-05 -0.0004514917348250527
1.2197804 -6.652865427935335e-05 -0.00045193707359488054
1.2196193 -6.660152639074765e-05 -0.0004523749065024281
1.2194581 -6.667447378661104e-05 -0.0004528148819384633
1.2192968 -6.6747541547167e-05 -0.00045325423752102986
1.2191356 -6.682063085700574e-05 -0.0004536979151546438
1.2189746 -6.689373350227864e-05 -0.0004541457375044247
1.2188134 -6.696696699050074e-05 -0.00045459413104247137
1.2186524 -6.704021371677527e-05 -0.0004550380399709268
1.2184912 -6.711359226951934e-05 -0.00045551276972917616
1.2183301 -6.718699199191911e-05 -0.00045601971296415316
1.2181691 -6.726047762771905e-05 -0.00045652310019883276
1.2180082 -6.733398472589338e-05 -0.000457018372599858
1.2178471 -6.74076323614044e-05 -0.0004575501589341611
1.2176862 -6.748130835573102e-05 -0.00045808482123808924
1.2175252 -6.755507334665229e-05 -0.0004586097302875025
1.2173643 -6.762891452991666e-05 -0.00045906879863578384
1.2172034 -6.770283128430296e-05 -0.00045952267036901786
1.2170424 -6.77768193813557e-05 -0.00045998369837736306
1.2168816 -6.785083009333947e-05 -0.00046046318138021124
1.2167207 -6.792497159569604e-05 -0.00046094718469625137
1.2165599 -6.799913791955356e-05 -0.0004614313776039297
1.2163991 -6.807338049546079e-05 -0.0004619196644057481
1.2162384 -6.814764865021414e-05 -0.00046241088702054524
1.2160776 -6.822204839872986e-05 -0.0004628926984663667
1.2159169 -6.829647202913304e-05 -0.00046337389816536077
1.215756 -6.837102738660282e-05 -0.0004638669122421603
1.2155954 -6.844560875698971e-05 -0.0004643617955523242
1.2154348 -6.852021251421762e-05 -0.0004648586299901326
1.2152741 -6.859495400929379e-05 -0.0004653654033169182
1.2151134 -6.866977444534774e-05 -0.000465858572195889
1.2149528 -6.874461983664381e-05 -0.00046635059751897433
1.2147923 -6.881954176086031e-05 -0.00046682610731978917
1.2146317 -6.889454007475577e-05 -0.00046728508186075007
1.2144711 -6.89696103571992e-05 -0.0004677418491520569
1.2143106 -6.904470028631453e-05 -0.00046821339495954596
1.2141501 -6.911992186492778e-05 -0.0004686974768483924
1.2139896 -6.919516461496743e-05 -0.0004691464640075328
1.2138292 -6.927047069611546e-05 -0.0004695044251099741
1.2136687 -6.934583483082239e-05 -0.0004698790897998305
1.2135082 -6.942126110962749e-05 -0.00047026991191492746
1.2133479 -6.949669531278578e-05 -0.0004706906305223622
1.2131875 -6.957225522099456e-05 -0.0004711204227188758
1.2130271 -6.964782748521648e-05 -0.00047155870481030903
1.2128668 -6.972347080124354e-05 -0.0004719903785392052
1.2127064 -6.979918299426701e-05 -0.0004724396440603566
1.2125462 -6.987491373416258e-05 -0.0004729022012205206
1.2123859 -6.995077369856227e-05 -0.00047336631054974344
1.2122257 -7.002665319263603e-05 -0.00047383269474474745
1.2120655 -7.010260627350277e-05 -0.0004743028051286046
1.2119052 -7.017863711304368e-05 -0.0004747872150670388
1.211745 -7.025474529796345e-05 -0.00047528636519028996
1.2115848 -7.033093500858999e-05 -0.00047578416929924876
1.2114247 -7.04071470595272e-05 -0.00047629733921886744
1.2112646 -7.048344383629403e-05 -0.00047681744551731796
1.2111045 -7.055982241510471e-05 -0.0004773421973335651
1.2109444 -7.063628931579745e-05 -0.00047790308160185094
1.2107843 -7.071284896264688e-05 -0.00047853561049803536
1.2106242 -7.078951393041449e-05 -0.00047917283144272775
1.2104642 -7.08662155315863e-05 -0.0004797058967619106
1.2103043 -7.094299863380026e-05 -0.00048020458642099024
1.2101443 -7.101986099352541e-05 -0.0004807086678601159
1.2099843 -7.109680459745984e-05 -0.00048120639398838155
1.2098244 -7.117376951960372e-05 -0.0004817084280231952
1.2096645 -7.125087094537673e-05 -0.0004821725036242538
1.2095046 -7.132798705459965e-05 -0.00048264102185945616
1.2093447 -7.140518008826014e-05 -0.0004831028339119319
1.2091849 -7.148244322375168e-05 -0.0004835432939424553
1.209025 -7.155977836715798e-05 -0.00048398171138967473
1.2088652 -7.163718093751155e-05 -0.0004844091078093307
1.2087054 -7.171459672731751e-05 -0.0004848521235413311
1.2085457 -7.179208282942338e-05 -0.0004853121278010252
1.208386 -7.186964514231466e-05 -0.0004857825175860796
1.2082262 -7.194728175228344e-05 -0.000486265911284422
1.2080665 -7.202499819032896e-05 -0.00048675765290523177
1.2079068 -7.21027340952149e-05 -0.00048726142845689264
1.2077471 -7.218060921671896e-05 -0.0004877430894233195
1.2075875 -7.225849941966603e-05 -0.0004882042587525531
1.2074279 -7.233646450750355e-05 -0.0004886576924551802
1.2072682 -7.241449898595771e-05 -0.0004890974134710213
1.2071087 -7.249254299761682e-05 -0.0004894765592437127
1.2069491 -7.257070404262356e-05 -0.0004898870957721696
1.2067896 -7.264887935071246e-05 -0.0004903341897837346
1.2066301 -7.272712221116444e-05 -0.0004907732302219179
1.2064706 -7.280543837013222e-05 -0.0004912161822826312
1.2063111 -7.288382243339224e-05 -0.0004916641432973903
1.2061517 -7.296222227226026e-05 -0.0004921083649039341
1.2059922 -7.304074825493152e-05 -0.0004925503444386691
1.2058328 -7.311928858166566e-05 -0.0004929841896541534
1.2056735 -7.319789624613918e-05 -0.0004934476605607605
1.2055141 -7.32765810631096e-05 -0.0004938918430430441
1.2053548 -7.335527279931298e-05 -0.0004943307215799743
1.2051954 -7.343409760449983e-05 -0.0004947655021519163
1.2050362 -7.351292737081275e-05 -0.0004951879920309729
1.2048769 -7.359182805936438e-05 -0.0004956020490026297
1.2047176 -7.367078856685718e-05 -0.0004959868848153358
1.2045584 -7.374981399788028e-05 -0.0004963750762187279
1.2043991 -7.382889731187015e-05 -0.0004967588873817287
1.20424 -7.390798599333831e-05 -0.0004971420291398444
1.2040807 -7.398719207510268e-05 -0.0004975389357999887
1.2039216 -7.406640595378866e-05 -0.0004979326501882193
1.2037624 -7.414567401977874e-05 -0.0004982426184250522
1.2036034 -7.422493241349864e-05 -0.0004985483192920656
1.2034442 -7.430429738308642e-05 -0.0004988619183448231
1.2032852 -7.438365636288675e-05 -0.0004991962760156524
1.2031262 -7.446306891995787e-05 -0.0004995678535470488
1.202967 -7.454261049674866e-05 -0.0005000495065922404
1.2028081 -7.462210884926428e-05 -0.0005005135603439417
1.2026491 -7.47017381708293e-05 -0.0005009558145972978
1.2024901 -7.478143796132538e-05 -0.0005013966774692317
1.2023312 -7.48611472826231e-05 -0.0005018298741678544
1.2021723 -7.49409246094196e-05 -0.0005022461847501867
1.2020134 -7.502076577744281e-05 -0.0005026386351206471
1.2018545 -7.510066797973646e-05 -0.0005030083149217271
1.2016957 -7.518056810807394e-05 -0.000503377362971708
1.2015368 -7.526058776167135e-05 -0.0005037542275487151
1.201378 -7.534061009383826e-05 -0.000504177164782514
1.2012192 -7.542070068318802e-05 -0.000504592370839386
1.2010604 -7.550085430672652e-05 -0.0005049912743940766
1.2009016 -7.558107180117523e-05 -0.0005053759624775359
1.200743 -7.56612810277724e-05 -0.0005056512401595813
1.2005842 -7.574159193506907e-05 -0.0005059062831361021
1.2004255 -7.582188344258026e-05 -0.0005061615671823927
1.2002668 -7.59022140870884e-05 -0.0005064037974205458
1.2001082 -7.59825818156042e-05 -0.0005066231849565303
1.1999495 -7.606298178411716e-05 -0.0005068116979722012
1.199791 -7.614335020725675e-05 -0.0005069890256320756
1.1996323 -7.62238070732195e-05 -0.0005071718016262508
1.1994737 -7.630423523653409e-05 -0.0005073870674245616
1.1993152 -7.638470099290464e-05 -0.0005076618629305511
1.1991568 -7.646516019045425e-05 -0.0005080635107912759
1.1989982 -7.654574627981145e-05 -0.0005084756888506781
1.1988397 -7.662639598402252e-05 -0.000508887268170799
1.1986812 -7.670705168999488e-05 -0.0005092919387228647
1.1985228 -7.678776880126777e-05 -0.0005096869120230496
1.1983644 -7.686855038745143e-05 -0.0005100851659471433
1.198206 -7.694939369149465e-05 -0.0005104867415826227
1.1980476 -7.703024080043164e-05 -0.0005108758493691799
1.1978892 -7.711120739282088e-05 -0.000511252316420669
1.1977309 -7.719217024041796e-05 -0.0005115506766555961
1.1975726 -7.727317107843366e-05 -0.0005117815661442733
1.1974143 -7.735421067947188e-05 -0.000512016781526146
1.1972561 -7.743522512476102e-05 -0.0005122591592095957
1.1970978 -7.751634177496106e-05 -0.0005125150914779665
1.1969396 -7.759743647398782e-05 -0.0005127737532793045
1.1967813 -7.767863490742423e-05 -0.0005130301772020492
1.1966231 -7.775981120622283e-05 -0.0005132916025636669
1.196465 -7.784096883655642e-05 -0.0005135378199345594
1.1963068 -7.792222426794356e-05 -0.0005137874981625247
1.1961488 -7.800346058668979e-05 -0.0005140407077961024
1.1959906 -7.808479601761903e-05 -0.0005142957088497208
1.1958325 -7.816611357978625e-05 -0.0005145640292482321
1.1956744 -7.824747171634891e-05 -0.0005148330230407039
1.1955163 -7.832887807112358e-05 -0.0005151706526803446
1.1953584 -7.841028039331466e-05 -0.0005155600012810933
1.1952003 -7.84918075456259e-05 -0.0005159531176413575
1.1950424 -7.857333269531625e-05 -0.0005163294562889749
1.1948844 -7.865491995053686e-05 -0.0005167352222971453
1.1947265 -7.873656224356887e-05 -0.0005170026686396909
1.1945685 -7.881824377307501e-05 -0.0005172757391198124
1.1944107 -7.889991171058228e-05 -0.0005175706060132965
1.1942528 -7.898162322316433e-05 -0.0005178635825931811
1.1940949 -7.906344605194428e-05 -0.0005181646587188401
1.1939371 -7.914525319610471e-05 -0.0005184878287529567
1.1937792 -7.92271152007686e-05 -0.000518816478697648
1.1936215 -7.930896308451303e-05 -0.0005191250270016606
1.1934637 -7.939092348419936e-05 -0.0005194285347390517
1.193306 -7.947286795147077e-05 -0.0005197470325353465
1.1931483 -7.955486674493605e-05 -0.0005200778825950033
1.1929905 -7.963691447661526e-05 -0.0005203994715499344
1.1928328 -7.9719015375597e-05 -0.0005207219559123727
1.1926751 -7.980116509938259e-05 -0.0005210530407440958
1.1925175 -7.988330772919176e-05 -0.0005213841220377882
1.1923599 -7.996549892194937e-05 -0.0005216980289191816
1.1922023 -8.004774103733305e-05 -0.0005220030682593041
1.1920447 -8.013002780733309e-05 -0.0005222905059591681
1.1918871 -8.021236080283792e-05 -0.000522564649023308
1.1917295 -8.02947302662243e-05 -0.0005227558816885068
1.1915721 -8.037706561766495e-05 -0.0005229313521466644
1.1914146 -8.045942746913722e-05 -0.0005230968520771406
1.1912571 -8.054181737282646e-05 -0.0005232893836435613
1.1910996 -8.062423951956601e-05 -0.0005235116681194207
1.1909422 -8.070669850943317e-05 -0.0005237496457427415
1.1907848 -8.078913345352677e-05 -0.0005240057603931441
1.1906273 -8.087167460927249e-05 -0.0005243028272806439
1.19047 -8.095419632232729e-05 -0.0005245184824607599
1.1903126 -8.103674677000338e-05 -0.0005247122227691332
1.1901553 -8.111933077149245e-05 -0.0005249239022409613
1.189998 -8.120188438309396e-05 -0.0005251403474806593
1.1898407 -8.128453705297418e-05 -0.0005253686261271689
1.1896834 -8.136716019714676e-05 -0.0005255743805059759
1.1895262 -8.144981623394371e-05 -0.0005257734844333666
1.189369 -8.153250255897145e-05 -0.0005259746049709519
1.1892117 -8.16152215935314e-05 -0.0005261751497762147
1.1890545 -8.16979673740864e-05 -0.0005263200078642421
1.1888974 -8.178066059413745e-05 -0.0005262307575087875
1.1887403 -8.186333189759243e-05 -0.0005261563758101672
1.1885831 -8.194599739599064e-05 -0.0005260760304633854
1.188426 -8.202864434839285e-05 -0.0005260034129411496
1.1882689 -8.21112882418885e-05 -0.0005259651283651152
1.1881118 -8.219392430676094e-05 -0.0005259786339566118
1.1879548 -8.227650457320673e-05 -0.0005259497699060847
1.1877978 -8.235907152419611e-05 -0.0005259189974554277
1.1876408 -8.244164049999524e-05 -0.0005258652574601735
1.1874838 -8.25241888354097e-05 -0.0005257619301237879
1.1873268 -8.260672658742894e-05 -0.0005256256865889545
1.1871699 -8.268917400691078e-05 -0.0005255255373153181
1.1870129 -8.277167814227706e-05 -0.0005254373539778883
1.186856 -8.285409865056848e-05 -0.0005253726690499385
1.1866992 -8.2936521660515e-05 -0.0005253691307018765
1.1865423 -8.30189366017458e-05 -0.0005253585560319595
1.1863855 -8.310129536482663e-05 -0.0005253563655501657
1.1862286 -8.318370603043491e-05 -0.0005253076724997876
1.1860719 -8.326604183227586e-05 -0.0005250513950679645
1.1859151 -8.334832016865856e-05 -0.0005247504691265422
1.1857584 -8.343056071719867e-05 -0.0005244282543268478
1.1856016 -8.351273635682374e-05 -0.0005240590936474571
1.1854448 -8.359486460691589e-05 -0.0005237024244527544
1.1852882 -8.367686532499989e-05 -0.0005233477209595635
1.1851315 -8.375881892461187e-05 -0.0005229717626197335
1.1849749 -8.38407022895408e-05 -0.000522581104504919
1.1848183 -8.392253263822152e-05 -0.0005221608232317766
1.1846616 -8.400429229879983e-05 -0.0005218329131031499
1.1845051 -8.408595220604176e-05 -0.00052152193561818
1.1843485 -8.416760959917505e-05 -0.0005211537817845153
1.184192 -8.424915924025667e-05 -0.0005208052807062585
1.1840354 -8.433064507092609e-05 -0.0005204716409239294
1.1838789 -8.44120891855985e-05 -0.000520131022394365
1.1837224 -8.449346738482859e-05 -0.0005197680459157504
1.183566 -8.457473674655934e-05 -0.0005193943084226646
1.1834095 -8.465598945475245e-05 -0.0005188796883538523
1.183253 -8.473710285373807e-05 -0.0005182875867157926
1.1830966 -8.481811056299549e-05 -0.0005176502565621765
1.1829402 -8.489902733104669e-05 -0.0005170281571998485
1.182784 -8.497977819954849e-05 -0.000516411347028942
1.1826276 -8.506050161244111e-05 -0.0005157898628006781
1.1824713 -8.514105773954035e-05 -0.000515156048834943
1.182315 -8.522152167296462e-05 -0.000514510811122851
1.1821587 -8.530187553209591e-05 -0.000513845118244651
1.1820024 -8.538213052725054e-05 -0.0005131401116281258
1.1818463 -8.546220524387717e-05 -0.0005124317367127922
1.18169 -8.554223969785774e-05 -0.0005117461338829381
1.1815338 -8.562209380143303e-05 -0.0005109834932311955
1.1813776 -8.570183437823992e-05 -0.0005102219782289122
1.1812215 -8.57814559913405e-05 -0.00050954384443663
1.1810653 -8.586098245136026e-05 -0.0005089251565344282
1.1809092 -8.594040654598284e-05 -0.0005083000651177108
1.1807531 -8.601967391268604e-05 -0.0005075882516370004
1.1805971 -8.609880952089097e-05 -0.0005067020485597161
1.180441 -8.617780874940528e-05 -0.0005057818401180738
1.180285 -8.62566587300597e-05 -0.0005048516229619656
1.1801289 -8.633536718915407e-05 -0.0005039085908700243
1.179973 -8.641386064395956e-05 -0.0005029187907777913
1.179817 -8.649226287454492e-05 -0.0005019258815084391
1.179661 -8.657045320112214e-05 -0.0005010298072796868
1.1795051 -8.664850994005298e-05 -0.0005001369620731577
1.1793492 -8.67264216666608e-05 -0.0004992448085095044
1.1791934 -8.680414022367775e-05 -0.0004983426497585407
1.1790375 -8.688176907730512e-05 -0.0004974071867700542
1.1788816 -8.695919446703486e-05 -0.0004964001252134733
1.1787258 -8.703645060908741e-05 -0.000495328657366323
1.17857 -8.711354512490917e-05 -0.0004942527901157283
1.1784142 -8.719047032194298e-05 -0.0004932389025198468
1.1782584 -8.72672449481471e-05 -0.0004922275529433288
1.1781027 -8.734379649772506e-05 -0.0004912204366366539
1.1779469 -8.742025709413049e-05 -0.0004902147150308227
1.1777912 -8.749648836730773e-05 -0.0004891003020889316
1.1776356 -8.757254625326138e-05 -0.0004879032850679129
1.17748 -8.764835411685538e-05 -0.0004867377000988159
1.1773243 -8.772404683506479e-05 -0.0004855897720046466
1.1771687 -8.779949468772957e-05 -0.00048441519125705466
1.177013 -8.787482430476596e-05 -0.000483254070723897
1.1768575 -8.794991021380832e-05 -0.00048209560939240507
1.1767019 -8.802482607778548e-05 -0.0004810211311675688
1.1765465 -8.809951719870851e-05 -0.0004799811183782625
1.1763909 -8.817411043665464e-05 -0.0004789822809984423
1.1762354 -8.824848595503415e-05 -0.00047794608316729107
1.1760799 -8.832275382942816e-05 -0.0004767961568879571
1.1759244 -8.83967809189691e-05 -0.00047567236990993657
1.1757691 -8.84705834636147e-05 -0.0004745629991971033
1.1756136 -8.854426403117519e-05 -0.0004734433613557265
1.1754582 -8.861777259636518e-05 -0.00047225856780262873
1.1753029 -8.869103630977568e-05 -0.0004711277125000466
1.1751475 -8.876413263091528e-05 -0.00046999250380569304
1.1749922 -8.883703081991814e-05 -0.00046865422415653035
1.1748369 -8.890971824976583e-05 -0.000467195645703746
1.1746815 -8.898217148823229e-05 -0.00046574301224631596
1.1745263 -8.905435066262599e-05 -0.00046429764602804797
1.174371 -8.912635121652104e-05 -0.00046280332563652097
1.1742158 -8.919806918461241e-05 -0.00046129687148026836
1.1740606 -8.926954791177113e-05 -0.0004597949777912741
1.1739054 -8.934080514950496e-05 -0.00045840814128398873
1.1737503 -8.941179906214484e-05 -0.0004571401587404161
1.1735951 -8.948265231215081e-05 -0.00045579214062212674
1.17344 -8.955323047283343e-05 -0.00045440050439294965
1.1732849 -8.962359540389488e-05 -0.0004529310716660721
1.1731298 -8.969372424687212e-05 -0.00045148403702398364
1.1729747 -8.976364117176141e-05 -0.00045010067320134904
1.1728197 -8.983328348675845e-05 -0.00044872105136493543
1.1726646 -8.990276890796473e-05 -0.0004472619734241333
1.1725097 -8.997196506705018e-05 -0.00044581711352281543
1.1723547 -9.004094746863469e-05 -0.0004443751546092266
1.1721997 -9.010969333541075e-05 -0.0004428839752384316
1.1720448 -9.017820870328284e-05 -0.0004412366306587257
1.1718899 -9.02463993535814e-05 -0.0004395547811145569
1.1717349 -9.031439050388646e-05 -0.0004378130392391798
1.1715801 -9.038204951053924e-05 -0.00043613152482800086
1.1714252 -9.044946486813127e-05 -0.00043448740301715855
1.1712704 -9.051661453302958e-05 -0.000432878383087482
1.1711155 -9.058352752892588e-05 -0.00043122564394678753
1.1709608 -9.065011525256875e-05 -0.0004295479334854628
1.1708059 -9.071650221503715e-05 -0.0004277262758914307
1.1706512 -9.07825351174605e-05 -0.0004258984996677294
1.1704965 -9.084830732063534e-05 -0.0004241374818104147
1.1703417 -9.091378723677437e-05 -0.00042231900130510673
1.1701871 -9.097895407706977e-05 -0.00042055935783433246
1.1700324 -9.104388552550747e-05 -0.0004187983703879881
1.1698778 -9.110850538587198e-05 -0.0004169731068029798
1.1697232 -9.117282753692276e-05 -0.0004151638462317727
1.1695685 -9.123688630352671e-05 -0.00041335955964903466
1.1694139 -9.130065001656031e-05 -0.0004115524786642659
1.1692593 -9.13641459099028e-05 -0.0004096616598609317
1.1691048 -9.14272626490627e-05 -0.0004074761737280266
1.1689502 -9.149010647494973e-05 -0.000405405342154187
1.1687957 -9.155257858079595e-05 -0.00040337445648163035
1.1686412 -9.161474801394311e-05 -0.0004013954687994861
1.1684868 -9.167655554670276e-05 -0.00039938489091648866
1.1683323 -9.173810583992377e-05 -0.0003973639701515648
1.1681778 -9.179933523262651e-05 -0.0003953102613248591
1.1680235 -9.186020350680195e-05 -0.0003932083608121691
1.1678691 -9.192073665184146e-05 -0.00039105808273264756
1.1677147 -9.198094039256858e-05 -0.00038884756239937485
1.1675603 -9.204079332627514e-05 -0.00038661242242220463
1.1674061 -9.210026066249254e-05 -0.0003843539478826129
1.1672517 -9.215941518684157e-05 -0.0003820557270924198
1.1670974 -9.22181733805126e-05 -0.00037971060951392117
1.1669432 -9.227656339810444e-05 -0.0003773916628750176
1.1667889 -9.233460174723966e-05 -0.0003750316389548031
1.1666347 -9.239227339480356e-05 -0.00037278191471787684
1.1664805 -9.244956862078707e-05 -0.00037058739306349833
1.1663263 -9.250655542283961e-05 -0.00036832730914794574
1.1661721 -9.256315370911431e-05 -0.0003659664565899722
1.166018 -9.26193705547036e-05 -0.00036353439579552357
1.1658639 -9.26752202986865e-05 -0.0003610622939122979
1.1657097 -9.273067637756782e-05 -0.00035857072036501607
1.1655557 -9.278571249146398e-05 -0.0003560064767296519
1.1654017 -9.284033359110884e-05 -0.00035333563399865856
1.1652476 -9.289459674879335e-05 -0.00035070309535288136
1.1650935 -9.294840998775419e-05 -0.00034815570602639425
1.1649395 -9.300184174108126e-05 -0.00034561267539312985
1.1647856 -9.305482819527857e-05 -0.00034303636435115224
1.1646316 -9.310746755080438e-05 -0.00034044222400523167
1.1644777 -9.315965211152954e-05 -0.0003377761050241425
1.1643238 -9.321143052626098e-05 -0.0003350326595473527
1.1641699 -9.326277143980127e-05 -0.00033222406563294607
1.164016 -9.331368789491074e-05 -0.00032940251193463413
1.1638621 -9.336416200806343e-05 -0.00032659403049412153
1.1637083 -9.341417978096626e-05 -0.0003238925926541293
1.1635544 -9.346380968332719e-05 -0.00032110081781697375
1.1634007 -9.351296490633958e-05 -0.0003180918820344481
1.1632469 -9.356164987052144e-05 -0.0003151617254298817
1.1630931 -9.360989274587925e-05 -0.00031216737946705047
1.1629394 -9.365762106297184e-05 -0.00030912907167159515
1.1627856 -9.370493298643146e-05 -0.000306122074874454
1.162632 -9.375173580692787e-05 -0.0003031238720989477
1.1624783 -9.379808888564857e-05 -0.00030011402692574265
1.1623247 -9.38439617731431e-05 -0.00029701533968734995
1.162171 -9.388936735196895e-05 -0.00029390209515739116
1.1620173 -9.393428347680473e-05 -0.0002907743629896244
1.1618638 -9.3978689153826e-05 -0.0002875487152152214
1.1617103 -9.402258553688677e-05 -0.0002843139322630105
1.1615567 -9.40659965141804e-05 -0.00028106637290996447
1.1614032 -9.41088963747893e-05 -0.00027781773302062513
1.1612496 -9.415131318314081e-05 -0.000274638024551164
1.1610961 -9.419322746775015e-05 -0.00027138436253354296
1.1609427 -9.42346171462234e-05 -0.00026810136262192156
1.1607893 -9.427548721605289e-05 -0.0002647222702879384
1.1606357 -9.43158752477492e-05 -0.00026130778094156983
1.1604824 -9.435566903566903e-05 -0.0002578935564592075
1.160329 -9.439497624357294e-05 -0.0002544546310826556
1.1601756 -9.44337471966407e-05 -0.00025101291125216395
1.1600223 -9.447196713214807e-05 -0.00024754287450379377
1.159869 -9.45096421391514e-05 -0.00024401560202462082
1.1597155 -9.454681091482128e-05 -0.00024045421498871525
1.1595623 -9.45833653298225e-05 -0.0002368539587699363
1.159409 -9.461939379185626e-05 -0.00023306758638519617
1.1592557 -9.46548239450677e-05 -0.00022922310367821683
1.1591026 -9.46896481417155e-05 -0.0002253810743426371
1.1589494 -9.472387982563389e-05 -0.00022163857989554282
1.1587962 -9.475755579006977e-05 -0.0002179882528858474
1.158643 -9.479066293919641e-05 -0.00021433308284121713
1.1584898 -9.482321718943259e-05 -0.00021061185210301017
1.1583368 -9.485516187650649e-05 -0.00020686297972801525
1.1581836 -9.488656832938317e-05 -0.00020311272311944887
1.1580305 -9.491735906165663e-05 -0.00019926753367772212
1.1578774 -9.494756827941541e-05 -0.00019538879833788796
1.1577244 -9.497716793959465e-05 -0.00019141886374402138
1.1575713 -9.500616408877675e-05 -0.00018738732419772676
1.1574184 -9.503450914877412e-05 -0.00018331971445671383
1.1572653 -9.50622623443251e-05 -0.00017926910294787561
1.1571124 -9.508936389399963e-05 -0.00017516415851737176
1.1569594 -9.511584802123886e-05 -0.00017114811037816723
1.1568065 -9.514171778415471e-05 -0.00016716896129438316
1.1566536 -9.516695941596584e-05 -0.00016310186800105606
1.1565007 -9.519158869337232e-05 -0.00015900460141117322
1.1563479 -9.521557803377518e-05 -0.00015489096721536306
1.156195 -9.52389330337694e-05 -0.00015079714818195546
1.1560422 -9.526166567776052e-05 -0.0001466267657199013
1.1558894 -9.528374778803392e-05 -0.00014240806544140984
1.1557366 -9.530518823995158e-05 -0.00013809441561622973
1.1555839 -9.532594095193609e-05 -0.00013376815158159237
1.155431 -9.534605151102565e-05 -0.0001293040842154732
1.1552783 -9.536544054414121e-05 -0.0001246962712790575
1.1551256 -9.538413955165903e-05 -0.0001201676043485935
1.154973 -9.540212794893768e-05 -0.00011566300157231973
1.1548203 -9.541944907201124e-05 -0.00011112979164343772
1.1546676 -9.543606134151136e-05 -0.00010647803499946678
1.154515 -9.5451950484228e-05 -0.0001017049701897797
1.1543624 -9.546709660999047e-05 -9.686561614295182e-05
1.1542099 -9.548150778361252e-05 -9.195273083248316e-05
1.1540573 -9.549515709023152e-05 -8.700523401529865e-05
1.1539048 -9.550804743571858e-05 -8.201327113080339e-05
1.1537522 -9.552017066786018e-05 -7.693675428912026e-05
1.1535997 -9.553152147658101e-05 -7.193061401524342e-05
1.1534473 -9.554210203831313e-05 -6.68911523041975e-05
1.1532948 -9.555191028080267e-05 -6.167838612670719e-05
1.1531423 -9.556089333878359e-05 -5.6167386559142165e-05
1.1529899 -9.556903934046453e-05 -5.068638386059623e-05
1.1528375 -9.55763514759059e-05 -4.533154477422365e-05
1.1526852 -9.558283960172984e-05 -3.9736221202770314e-05
1.1525328 -9.55884547094261e-05 -3.402425639480644e-05
1.1523805 -9.559319362101656e-05 -2.8053628853593287e-05
1.1522281 -9.559700232198974e-05 -2.202656600985984e-05
1.1520758 -9.559990481373052e-05 -1.5994015299098935e-05
1.1519235 -9.560186397472983e-05 -9.799221014707502e-06
1.1517713 -9.560287974101326e-05 -3.4359590599809108e-06
1.151619 -9.560292871131045e-05 2.6671241665462635e-06
1.1514668 -9.560206653314387e-05 8.812523984135113e-06
1.1513146 -9.56002433954128e-05 1.501359830429392e-05
1.1511624 -9.559749566212894e-05 2.1211186351933153e-05
1.1510103 -9.559378499416818e-05 2.746160305188425e-05
1.1508582 -9.558913389828553e-05 3.385672133079958e-05
1.1507059 -9.558347439064073e-05 4.0377848711817625e-05
1.150554 -9.557685196899945e-05 4.6881821231890956e-05
1.1504018 -9.556922226385059e-05 5.330201132827653e-05
1.1502497 -9.556063675648748e-05 5.971356169906967e-05
1.1500977 -9.555105695936509e-05 6.622893194859455e-05
1.1499457 -9.554049924480298e-05 7.284292607521948e-05
1.1497937 -9.552891512845778e-05 7.945721606796908e-05
1.1496418 -9.551634759346407e-05 8.603111702868177e-05
1.1494898 -9.550276713676242e-05 9.25327592822216e-05
1.1493378 -9.548821132825816e-05 9.918866795182237e-05
1.1491859 -9.547262251329686e-05 0.00010595722489758167
1.149034 -9.54560224568564e-05 0.00011282190801443709
1.1488822 -9.543835030996374e-05 0.00011975453997232048
1.1487303 -9.541964281755994e-05 0.00012678129916783283
1.1485784 -9.539982680753166e-05 0.00013405260048666615
1.1484265 -9.53789083961586e-05 0.00014165139486944925
1.1482748 -9.535680688072661e-05 0.00014949609527486717
1.148123 -9.533353086814983e-05 0.00015742852571812692
1.1479713 -9.530903415776183e-05 0.00016525333679469283
1.1478195 -9.528337254484441e-05 0.00017313354436857714
1.1476678 -9.525647474876615e-05 0.00018121763152981473
1.1475161 -9.52283839978088e-05 0.00018949968140389632
1.1473644 -9.519898085230447e-05 0.00019784569802877978
1.1472127 -9.516834843553949e-05 0.00020643493009624129
1.1470611 -9.513637095088918e-05 0.0002151486253834589
1.1469095 -9.510309343445661e-05 0.00022400505922784143
1.146758 -9.506845891936574e-05 0.00023298017244406915
1.1466063 -9.503245644655574e-05 0.00024212370378901376
1.1464548 -9.499505326417545e-05 0.0002514053073681259
1.1463032 -9.495623686840528e-05 0.00026079600943752616
1.1461517 -9.491597410413758e-05 0.0002705192509846191
1.1460003 -9.487429697489861e-05 0.0002801922171814242
1.1458488 -9.483108859885819e-05 0.00029004012629455466
1.1456972 -9.478639247466431e-05 0.000300158083950361
1.1455458 -9.474016583576537e-05 0.0003103672327414663
1.1453944 -9.469239611145842e-05 0.00032096816322372656
1.145243 -9.464296481138457e-05 0.0003318782598781639
1.1450917 -9.459191723404896e-05 0.000342568942021197
1.1449403 -9.453921266744196e-05 0.0003536143517383568
1.144789 -9.44848569272177e-05 0.00036529242223843305
1.1446376 -9.442865490571093e-05 0.00037698819594033636
1.1444863 -9.437074237820216e-05 0.0003889134410806039
1.144335 -9.431096295761966e-05 0.00040128234589728037
1.1441838 -9.424933948900012e-05 0.00041352513652031706
1.1440326 -9.418588760523949e-05 0.00042593573311920413
1.1438813 -9.412048769056739e-05 0.0004390079919878587
1.1437302 -9.405313598458244e-05 0.00045191847985928733
1.143579 -9.398385164342544e-05 0.0004651152472403215
1.1434278 -9.391249303422155e-05 0.00047887338319758027
1.1432767 -9.383909801222175e-05 0.0004922969722621982
1.1431255 -9.376360540633325e-05 0.000506590284860306
1.1429745 -9.368600832341754e-05 0.0005209133745147519
1.1428233 -9.360615825299018e-05 0.0005356964308021331
1.1426723 -9.352411239541236e-05 0.0005507185100667332
1.1425213 -9.343977825396812e-05 0.0005661239299633159
1.1423702 -9.33530693015947e-05 0.0005821340666485582
1.1422193 -9.326397783331306e-05 0.0005986152289326824
1.1420683 -9.317225518395128e-05 0.000616221736046247
1.1419173 -9.307787462046734e-05 0.0006345580861955427
1.1417664 -9.298068162105381e-05 0.0006536869672997411
1.1416155 -9.288047412412511e-05 0.0006744529927324388
1.1414646 -9.277711704772927e-05 0.0006950020293225124
1.1413137 -9.267077044658787e-05 0.0007143262629756815
1.1411629 -9.256157615522848e-05 0.0007339853919490665
1.141012 -9.244930872638205e-05 0.0007537658231205502
1.1408612 -9.233413427262664e-05 0.0007739084752226356
1.1407104 -9.221587715837397e-05 0.0007944635072921528
1.1405596 -9.209450306120813e-05 0.0008154446394417247
1.1404089 -9.197001490785071e-05 0.0008368810668597089
1.1402581 -9.184217403435514e-05 0.000858798312436347
1.1401074 -9.171101038692884e-05 0.0008823262275286008
1.1399567 -9.157624501977224e-05 0.0009064558090232445
1.139806 -9.143781322825592e-05 0.0009311301497763036
1.1396554 -9.129564575547058e-05 0.0009556624601110012
1.1395047 -9.11498053930721e-05 0.0009802994153967105
1.1393541 -9.100028919548921e-05 0.0010059590126105667
1.1392034 -9.084671279103929e-05 0.0010326847039262702
1.1390529 -9.068916780085534e-05 0.0010601212625158789
1.1389023 -9.052748013269868e-05 0.0010878020222143162
1.1387517 -9.036159993502616e-05 0.0011156027622550193
1.1386013 -9.019167841838143e-05 0.0011434811275823815
1.1384507 -9.001737192805276e-05 0.0011720370581296948
1.1383003 -8.983879607196601e-05 0.0012022737907374172
1.1381499 -8.965556497086022e-05 0.0012337413342799748
1.1379994 -8.946759378785022e-05 0.0012652789324544317
1.137849 -8.927482132959213e-05 0.0012976371490372287
1.1376985 -8.907709077055988e-05 0.0013311876647441455
1.1375482 -8.887439189632412e-05 0.0013658841599015728
1.1373978 -8.866625005290402e-05 0.0014012636023424205
1.1372474 -8.845287630692442e-05 0.0014379868748572908
1.1370971 -8.82338739585913e-05 0.0014758043850715832
1.1369469 -8.800933419340968e-05 0.0015141542892532901
1.1367966 -8.777872539560102e-05 0.001554248971901533
1.1366463 -8.754187933506743e-05 0.0015978636282851038
1.1364961 -8.729828793981068e-05 0.0016460174669605321
1.1363459 -8.70471628198306e-05 0.0016989782120822021
1.1361957 -8.67878446602587e-05 0.0017538212603002408
1.1360455 -8.65202259384839e-05 0.0018101818380501932
1.1358953 -8.624396099873304e-05 0.001868309926005663
1.1357452 -8.595911931937129e-05 0.001928033969657506
1.1355951 -8.566509201296418e-05 0.001990213177267831
1.1354449 -8.536147182532052e-05 0.0020524925359271195
1.1352948 -8.504863400325306e-05 0.0021167500211613007
1.1351448 -8.472628209438582e-05 0.0021822976832234233
1.1349947 -8.439374458979411e-05 0.00224950344151126
1.1348448 -8.405120096493802e-05 0.0023191800954122876
1.1346947 -8.369757104318352e-05 0.002394145918613837
1.1345447 -8.333269590900002e-05 0.002472074954493148
1.1343948 -8.295592804010754e-05 0.002553684051067877
1.1342448 -8.256660168966789e-05 0.002638619543488756
1.134095 -8.216465782716355e-05 0.0027272325979179543
1.133945 -8.174869511475358e-05 0.0028207300789859337
1.1337951 -8.131872693539497e-05 0.002919203380633933
1.1336453 -8.087357287569568e-05 0.0030228798245856272
1.1334955 -8.041242125149406e-05 0.0031335601073246176
1.1333456 -7.99340855744493e-05 0.0032519267416622863
1.1331958 -7.94373813635121e-05 0.0033792455887646893
1.133046 -7.892133794326843e-05 0.0035151273112694905
1.1328962 -7.838372243339276e-05 0.0036625490911383024
1.1327465 -7.782327640653808e-05 0.00382746232413983
1.1325967 -7.72368511750403e-05 0.004007495307831547
1.132447 -7.662250010574302e-05 0.00420189225935328
1.1322974 -7.597824684511836e-05 0.004412745588506674
1.1321477 -7.530048451960676e-05 0.00464586609186234
1.1319981 -7.45867367353203e-05 0.004897177130133908
1.1318485 -7.38344989993312e-05 0.005162025142734438
1.1316988 -7.304154619578282e-05 0.005439743366662945
1.1315492 -7.220633416537138e-05 0.005727693548433492
1.1313996 -7.132707304712239e-05 0.006028269289550779
1.1312501 -7.040260717098459e-05 0.0063432816290513025
1.1311005 -6.942884591618065e-05 0.006676537746509097
1.130951 -6.840475501389509e-05 0.00702891221586227
1.1308016 -6.732631914930609e-05 0.0074019347576209735
1.1306521 -6.61906648164737e-05 0.00779668545894285
1.1305027 -6.499486494879314e-05 0.008217998883082365
1.1303532 -6.373315732068891e-05 0.008668637599020798
1.1302038 -6.240275246941276e-05 0.00914845398184198
1.1300545 -6.099871344890587e-05 0.00965736681773747
1.1299051 -5.9516426060908265e-05 0.010192977086177614
1.1297557 -5.7952040593937795e-05 0.010761494766592352
1.1296064 -5.629958286971671e-05 0.011368257999251664
1.129457 -5.45540010837993e-05 0.012013251640188934
1.1293077 -5.271003795009191e-05 0.012701303899263479
1.1291585 -5.076047893171296e-05 0.013433216862189144
1.1290092 -4.869824270702742e-05 0.014205726597359625
1.12886 -4.6517944005503354e-05 0.015020941176802614
1.1287107 -4.421240262005151e-05 0.015878274567760798
1.1285616 -4.17783188308636e-05 0.016774255788017653
1.1284125 -3.9207364584836915e-05 0.017709025860477887
1.1282632 -3.649187283951983e-05 0.018690768532901053
1.1281141 -3.3628409208349305e-05 0.019714858853260128
1.127965 -3.060921774515929e-05 0.02078861520464321
1.127816 -2.7427693070160094e-05 0.021917780713651996
1.1276668 -2.407201812064778e-05 0.02309700403067973
1.1275178 -2.053906857012052e-05 0.024326484474090786
1.1273688 -1.681911821480707e-05 0.025617223653906188
1.1272198 -1.2901495953791823e-05 0.02696926124967767
1.1270708 -8.778355425036695e-06 0.028387672254063332
1.1269218 -4.43772824101554e-06 0.02987705509300836
1.1267729 1.254157215731711e-07 0.031434871082440946
1.1266239 4.931134507743571e-06 0.033073929174433137
1.126475 9.982812400897894e-06 0.03480713700686462
1.1263261 1.5300140239295012e-05 0.03662343172411872
1.1261772 2.0893762465664066e-05 0.03854144377771926
1.1260283 2.678216152170273e-05 0.040559825048767664
1.1258795 3.297148029103085e-05 0.04267129490708196
1.1257306 3.948791820643198e-05 0.044863496656887804
1.1255819 4.632974891326693e-05 0.04713889654787951
1.1254331 5.351810059418501e-05 0.04949864310478334
1.1252843 6.106285073852191e-05 0.05195839602373123
1.1251355 6.898271332673162e-05 0.0545120302341487
1.1249869 7.72805205732129e-05 0.05715678678690857
1.1248382 8.598082740923451e-05 0.059900046337744664
1.1246895 9.510139013582318e-05 0.06273904591102847
1.1245408 0.00010464642444757911 0.06568551971754051
1.1243922 0.00011463556667133372 0.06873993432727743
1.1242436 0.0001250803913085052 0.07190393417890818
1.124095 0.0001360104256004559 0.07518024523591964
1.1239464 0.00014742823079332037 0.07856487876611244
1.1237978 0.00015936470116848742 0.08205862265844263
1.1236492 0.000171820538296227 0.08566497053135888
1.1235007 0.00018481825599812025 0.08937432453235133
1.1233523 0.00019836635882047166 0.09320688634798988
1.1232038 0.0002125018129897307 0.09714922842276072
1.1230553 0.00022721941537431252 0.10119113019873609
1.1229068 0.00024255640510805265 0.10534472443778777
1.1227584 0.000258507085568298 0.1096139664712668
1.12261 0.0002750999310150925 0.11401840189883154
1.1224617 0.00029234419923700476 0.11855998155838225
1.1223133 0.00031028502597457567 0.12323438956334842
1.122165 0.0003289171362267649 0.12806654566914147
1.1220165 0.0003482905890930075 0.13302615845387944
1.1218683 0.00036839359413045784 0.13811336242000818
1.12172 0.00038925999870204135 0.14332182024057752
1.1215718 0.00041089048622874977 0.14865390518532473
1.1214235 0.00043333865317238826 0.15411313438713423
1.1212753 0.00045658588644900987 0.15968311807369986
1.121127 0.00048068576761738676 0.1653513644619117
1.1209788 0.0005056139373878248 0.17113796099397083
1.1208307 0.0005314090048680743 0.17704130485359282
1.1206825 0.0005580862384732853 0.18305463406827932
1.1205344 0.0005856406281978714 0.18916728242490802
1.1203862 0.0006141304259319269 0.1953943620672912
1.1202382 0.0006435274341919709 0.20171548076593465
1.1200901 0.0006738659122502488 0.2081266467854992
1.1199421 0.0007051614890475641 0.2146279940101116
1.119794 0.0007374252065793403 0.2212209383689792
1.119646 0.0007706730620192926 0.22790589773915354
1.119498 0.0008048879957847642 0.23467203857664765
1.1193501 0.0008401114569408046 0.24152397245837842
1.1192021 0.0008763537796127116 0.24846261048369578
1.1190542 0.0009136298776460804 0.25548109062230207
1.1189063 0.0009519491015679432 0.2625841373559904
1.1187583 0.0009913260654636684 0.2697574092457125
1.1186105 0.0010317344116007345 0.27699072815478626
1.1184626 0.0010732527733375555 0.28430193306943996
1.1183147 0.0011158228205512565 0.29169701262703085
1.1181669 0.0011594931013338148 0.29915909919886724
1.1180191 0.0012042695333234928 0.30669307418546976
1.1178714 0.0012501295090100327 0.31429056130567046
1.1177236 0.0012971521126484808 0.32195006598758796
1.1175759 0.0013452744703193152 0.3296694294234092
1.1174282 0.0013945395471700159 0.33744885596957136
1.1172805 0.0014449598441331527 0.3452846001068951
1.1171328 0.0014965395841778592 0.3531763290784882
1.1169851 0.0015492909100328774 0.3611200449713052
1.1168375 0.0016031746038736338 0.3691316931333815
1.1166898 0.0016582929631248585 0.3772182833641474
1.1165422 0.001714562640173551 0.3853682367419224
1.1163946 0.0017720424931142618 0.3935872206868873
1.116247 0.0018307372948751853 0.40186208475970203
1.1160995 0.0018906596336561363 0.41019073740264994
1.115952 0.0019517633324159748 0.4185743864905152
1.1158046 0.0020141106193535493 0.4270280481162522
1.115657 0.002077759679444319 0.4355627871585893
1.1155095 0.002142623073230888 0.4441664584721353
1.115362 0.0022087570029217522 0.45281901696598387
1.1152147 0.0022761179376064606 0.46152129669604935
1.1150672 0.0023448194574366256 0.47028807348520996
1.1149199 0.0024147625422232654 0.4791003306853059
1.1147724 0.0024860631191265486 0.4879570559208432
1.1146251 0.0025586158909126876 0.49685630053696933
1.1144779 0.002632421122526504 0.5057911834186913
1.1143305 0.0027076072505023627 0.5147604202023619
1.1141832 0.0027841156287569573 0.5237700268469886
1.114036 0.002861892855750879 0.5328081296217875
1.1138887 0.002941001580448054 0.5418897010599418
1.1137414 0.0030215179463070744 0.5510120973825374
1.1135943 0.003103245637043001 0.5601657241445024
1.1134471 0.0031863928557223594 0.5693576282460878
1.1132998 0.0032708925828293964 0.5785774911594612
1.1131527 0.003356685448345036 0.5878367112392989
1.1130055 0.0034439120872913637 0.5971414638560516
1.1128584 0.003532442119523698 0.6064895207327079
1.1127113 0.003622348746151928 0.615884818495245
1.1125643 0.0037135688264802067 0.6253274775184006
1.1124172 0.0038062541376190063 0.6348237675303369
1.1122702 0.0039002653778401892 0.644369668855636
1.1121231 0.003995758519865031 0.6539513789791552
1.1119761 0.004092586071631072 0.6635607176161862
1.1118292 0.004190827524028478 0.6732097078711076
1.1116822 0.0042904919332700945 0.6829062761840189
1.1115353 0.004391501734198048 0.6926493229109734
1.1113883 0.00449403014869471 0.7024293794825005
1.1112415 0.004597912810485561 0.712252046462742
1.1110946 0.004703242995689131 0.7221126103312587
1.1109477 0.004810022312324825 0.7320158884911901
1.1108009 0.004918261298237939 0.7419609239827465
1.110654 0.005027961286655738 0.7519395418624324
1.1105072 0.005139041300151261 0.7619584482128307
1.1103604 0.00525168470535611 0.7720233211307165
1.1102136 0.005365717969800788 0.7821249358596263
1.1100669 0.005481235074943986 0.7922676870984579
1.1099201 0.0055982453457886 0.8024540917182964
1.1097735 0.005716655919168916 0.8126875617965357
1.1096268 0.0058366695172487925 0.822960324270024
1.1094801 0.0059580916647988605 0.8332599521300901
1.1093335 0.006081028899916301 0.843597604574786
1.1091869 0.0062054816240383346 0.8539570745060588
1.1090403 0.0063314573109914335 0.8643442744061968
1.1088936 0.006458957081909847 0.8747747542813554
1.108747 0.0065879910190923775 0.8852413817494871
1.1086005 0.006718454445014071 0.8957527853968075
1.108454 0.0068504634345670406 0.9063079133669825
1.1083075 0.006984019183093251 0.9168985207328259
1.108161 0.0071191310656725714 0.9275158123173712
1.1080145 0.007255799151607425 0.9381810270351701
1.1078681 0.007393922996269983 0.9488906247426476
1.1077216 0.007533728623784962 0.9596321688403177
1.1075752 0.0076749973635140386 0.9704070853325876
1.1074288 0.00781784455373068 0.9812243501159722
1.1072824 0.007962280189566968 0.9920805785377362
1.107136 0.008108306048448137 1.0029791088127797
1.1069897 0.008255812044454431 1.0139201475896726
1.1068434 0.008405040821234007 1.0248938926693312
1.1066971 0.008555757383572093 1.0359088361146864
1.1065508 0.00870808724325544 1.046967922516242
1.1064045 0.00886203888324637 1.0580665115211438
1.1062583 0.00901761583337768 1.0692097502990672
1.106112 0.009174827026864448 1.0803930786267353
1.1059659 0.009333546047320961 1.0916177979491375
1.1058197 0.009493910597059568 1.1028919846376655
1.1056734 0.009656056552259528 1.1142027315678744
1.1055273 0.009819726837037437 1.1255452955293923
1.1053813 0.009984921181889558 1.1369188801326002
1.1052351 0.010151917362452167 1.1483424905359871
1.1050891 0.010320446787479847 1.1597979801454847
1.1049429 0.010490791844137521 1.1712848144326207
1.1047969 0.010662676523328064 1.1828129533315463
1.1046509 0.010836249233908992 1.1943773754310796
1.1045048 0.011011510403116553 1.2059608725783741
1.1043588 0.011188466810352425 1.2175712303069515
1.1042129 0.011366973400426432 1.2292156611455174
1.104067 0.011547182936951797 1.2408822263867008
1.1039209 0.011729243432483074 1.2525805977030613
1.103775 0.011912865427688695 1.2642916731136151
1.1036291 0.012098195429752276 1.276022417633847
1.1034833 0.012285087694896281 1.2877719044300189
1.1033374 0.01247384718358286 1.299547811905183
1.1031916 0.012664172715014061 1.3113481892659125
1.1030458 0.01285621964546225 1.3231849318517472
1.1029 0.013049996638020225 1.3350594125554254
1.1027542 0.013245505401970122 1.34696178954843
1.1026084 0.013442753174329285 1.3588940132576541
1.1024626 0.013641740687727139 1.3708475406652434
1.102317 0.01384231016959394 1.3828326826272899
1.1021713 0.014044626517462785 1.394842297374455
1.1020256 0.014248696082588073 1.4068947785174264
1.10188 0.014454523444759408 1.418982777548374
1.1017343 0.014662114514933723 1.4310982086230586
1.1015886 0.014871471901404565 1.443244756512834
1.101443 0.015082428926109764 1.455426250640025
1.1012975 0.015295161058976258 1.4676392678833587
1.1011518 0.015509849813955437 1.4798906613399283
1.1010063 0.01572614745802584 1.4921682723635246
1.1008608 0.015944056115136034 1.5044752499884892
1.1007153 0.016163937219069852 1.5168205360151985
1.1005697 0.01638561750424384 1.529189537549934
1.1004243 0.01660891640578245 1.5415860060366067
1.1002789 0.016834021325892314 1.5540172078174024
1.1001334 0.01706093585108467 1.56647904625173
1.099988 0.017289665596088345 1.5789713589736203
1.0998427 0.017520024783080727 1.591496070132353
1.0996972 0.01775239807374544 1.6040558152708753
1.0995519 0.017986406384477252 1.6166358339875855
1.0994065 0.01822243942921908 1.6292395612645072
1.0992612 0.018460111047479317 1.6418753961249597
1.099116 0.018699425972132616 1.6545393045287098
1.0989707 0.018940778230212355 1.6672287782710917
1.0988253 0.019183977464554705 1.679939570862965
1.0986801 0.01942882329036581 1.692681074267306
1.098535 0.01967552296709692 1.7054507502689997
1.0983897 0.019924077180667552 1.7182511219941925
1.0982445 0.0201744940866217 1.7310844785386745
1.0980994 0.02042677521383829 1.7439538959289886
1.0979542 0.020680928400760582 1.7568411669570514
1.0978091 0.020936742297426 1.7697581749952447
1.097664 0.021194435087031973 1.78271217544698
1.0975189 0.021454007057748397 1.7956932554339866
1.0973738 0.021715466771435914 1.8087070763875719
1.0972288 0.021978814829740772 1.8217545824310186
1.0970837 0.02224406002085795 1.8348292496953535
1.0969387 0.022510982166698043 1.847931832617761
1.0967938 0.022779809309674156 1.8610848442627346
1.0966487 0.023050766534922523 1.8742723003365795
1.0965037 0.023323416632204965 1.887492338460397
1.0963589 0.02359775817646326 1.9007458432455646
1.0962139 0.023874251348710105 1.914035917817524
1.096069 0.024152671510495462 1.9273610665441687
1.0959241 0.024432796848342837 1.9407200084391125
1.0957793 0.0247148581950284 1.9541160571784637
1.0956345 0.024998863619437834 1.9675373543079873
1.0954896 0.02528481327819274 1.9809913540630368
1.0953448 0.025572715796841155 1.9944749237187167
1.0952001 0.025862332452707887 2.0079847365867693
1.0950553 0.02615390838078226 2.021519116129171
1.0949105 0.026447684887472064 2.0350868165199416
1.0947658 0.02674318722768426 2.048685392849511
1.0946211 0.02704065790782146 2.0623125237996467
1.0944765 0.027339857766942543 2.075969463534483
1.0943317 0.02764128214023488 2.0896654161637698
1.0941871 0.027944442446182934 2.103399086991547
1.0940425 0.02824959033893088 2.1171680374396575
1.0938978 0.02855698632062829 2.130973158809134
1.0937533 0.02886587071782887 2.1448025138958937
1.0936087 0.02917701411914698 2.1586691230716095
1.0934641 0.029490162752930125 2.172560521377072
1.0933197 0.029805064210139832 2.18649216316489
1.093175 0.030122241579499425 2.2004541557509802
1.0930306 0.030441177389673602 2.2144466744211404
1.0928861 0.030762137018092047 2.2284740959169147
1.0927417 0.031084859270239098 2.242530170983308
1.0925972 0.03140988062827664 2.256610916856906
1.0924528 0.031736938742446236 2.2707268477109834
1.0923084 0.03206576688342604 2.2848691583640566
1.092164 0.032396638909445254 2.2990440116826827
1.0920197 0.0327295592248998 2.313243784012308
1.0918753 0.03306453095597145 2.3274640210925637
1.091731 0.03340155833242929 2.3417267431005055
1.0915867 0.033740366886023214 2.3560191759370035
1.0914425 0.03408123968497417 2.370347813764347
1.0912981 0.03442446541565894 2.384708400644736
1.0911539 0.03476948079369793 2.3991015386265557
1.0910096 0.035116575650334075 2.413533308603871
1.0908655 0.03546546500853494 2.42799309093958
1.0907212 0.03581673150120252 2.442473759072949
1.0905771 0.03616979519194687 2.4569852353810226
1.090433 0.03652495439450269 2.471531275881842
1.0902888 0.03688250647449671 2.4861102403573114
1.0901448 0.037241569484142284 2.500708374345622
1.0900006 0.03760303534550933 2.515342001450109
1.0898565 0.03796661346802121 2.5300074002973876
1.0897125 0.03833200421817489 2.544708626948566
1.0895684 0.0386998203345638 2.559445877783102
1.0894244 0.039069455010018586 2.574214947540787
1.0892804 0.03944122048411269 2.589013991387183
1.0891365 0.03981480808640845 2.6038485203920034
1.0889925 0.040190846452500234 2.6187192405303295
1.0888485 0.04056902596391603 2.633619851029833
1.0887046 0.04094904120818384 2.6485623327295738
1.0885607 0.041331207646467735 2.6635433709709435
1.0884168 0.04171553376206413 2.678553512758477
1.0882729 0.04210201965487575 2.69359221739364
1.088129 0.04249067358694813 2.708661640209749
1.0879853 0.04288117161457172 2.7237546194910403
1.0878415 0.0432738436350889 2.7388734420101573
1.0876976 0.04366901679084524 2.7540255162043255
1.0875539 0.04406604448222221 2.7692008016100833
1.0874101 0.04446525346197776 2.784393578358588
1.0872664 0.044866317615220905 2.799623167126203
1.0871227 0.04526990525714953 2.81487890483648
1.086979 0.04567535191799989 2.830156357035234
1.0868353 0.04608333388176056 2.845476514898027
1.0866916 0.04649318098495388 2.860830924742945
1.086548 0.04690523531586785 2.876207650161388
1.0864044 0.04731915647611132 2.8916112289233626
1.0862608 0.04773563625792516 2.9070381771622804
1.0861173 0.048153985989978346 2.9224975154642943
1.0859736 0.04857490717795609 2.9379846715037963
1.0858301 0.04899770223297646 2.9534972973745806
1.0856866 0.04942272775725718 2.9690434723402737
1.085543 0.04984998557412182 2.984624509067708
1.0853996 0.050279126188924626 3.000229890124013
1.0852561 0.0507108641114352 3.015858450173563
1.0851127 0.051144487460942516 3.031518415432579
1.0849693 0.051580358154933684 3.047206764015734
1.0848259 0.052018481072839094 3.062921398705535
1.0846825 0.05245885902818492 3.078662387701719
1.084539 0.052901496783009705 3.0944304842724177
1.0843958 0.05334602709325427 3.1102246289627566
1.0842524 0.05379319534770527 3.126047297487897
1.0841091 0.054242260124251734 3.1419061199897884
1.0839658 0.05469360061531274 3.157784133525616
1.0838225 0.05514721644700163 3.173689562396493
1.0836792 0.05560311526365063 3.1896251140378076
1.083536 0.05606091687795152 3.205601959089765
1.0833927 0.05652139373543865 3.2216049096208854
1.0832496 0.056983777894391824 3.237642056344874
1.0831064 0.05744846349665219 3.253706001152251
1.0829632 0.05791544823596538 3.2698080824995013
1.08282 0.058384744450344056 3.285947136982226
1.0826769 0.058856350330171725 3.3021201908475866
1.0825338 0.05932988212378749 3.318316978539336
1.0823908 0.05980572987863983 3.3345440832848907
1.0822476 0.06028430328991392 3.350808175015275
1.0821046 0.060764803432273085 3.367104836318704
1.0819616 0.061247238784915864 3.3834382042885816
1.0818186 0.06173241262447478 3.3998095221046527
1.0816755 0.0622199338625748 3.416215531942621
1.0815326 0.06270939278594347 3.4326555619205523
1.0813897 0.06320120765741125 3.4491318225996666
1.0812467 0.06369537663170881 3.4656433035858902
1.0811038 0.06419191217894764 3.482200749107179
1.0809609 0.06469081383705699 3.498796527720985
1.080818 0.06519167494742378 3.515425295765679
1.0806751 0.06569533111352706 3.532095273452567
1.0805323 0.06620095304035835 3.5488027244522873
1.0803895 0.06670896147163813 3.565550709767984
1.0802467 0.06721936759317072 3.582348365861522
1.0801039 0.06773217385035833 3.5991977145531755
1.0799611 0.06824739125310506 3.6160765430293837
1.0798184 0.06876458680435511 3.6329956436844104
1.0796757 0.06928420265526881 3.649951959619813
1.0795329 0.06980667383399816 3.6669431100098198
1.0793902 0.07033113862801896 3.6839729088828745
1.0792476 0.07085759380226475 3.7010527979370695
1.0791049 0.0713869330734616 3.7181787225287217
1.0789622 0.07191871606416425 3.735351848660128
1.0788196 0.07245250888258144 3.752556229777423
1.078677 0.07298875397676417 3.7697965340121886
1.0785345 0.07352746272030111 3.787070677585724
1.0783919 0.07406863387836113 3.804385837719111
1.0782493 0.07461227987032233 3.821739564483989
1.0781069 0.07515794314803644 3.8391462538705894
1.0779643 0.07570655309180487 3.856607800364126
1.0778219 0.07625719076415932 3.8741198374524095
1.0776794 0.0768103321700202 3.891692420271873
1.077537 0.07736597623533545 3.9093191080570375
1.0773945 0.07792414002093918 3.927005906924591
1.0772521 0.07848435339646605 3.9447502510817447
1.0771097 0.0790475718296158 3.962531091899024
1.0769674 0.07961284701041973 3.9803527836146633
1.076825 0.0801806676457164 3.9982147557565275
1.0766827 0.0807510277191758 4.016114321290825
1.0765404 0.08132394434271731 4.034059691801088
1.076398 0.08189941262829886 4.0520459963011435
1.0762558 0.08247696569427306 4.070082357070808
1.0761135 0.08305756827975452 4.088157117319191
1.0759712 0.08364026148814867 4.106260574813766
1.075829 0.08422552785329826 4.124408143188628
1.0756868 0.08481338329365286 4.142607553004096
1.0755446 0.08540382594246074 4.16085576879708
1.0754025 0.08599637505500007 4.17916211490007
1.0752603 0.08659202511156816 4.197527792870022
1.0751182 0.08718979438774124 4.215971112058026
1.0749761 0.08779018512648744 4.234462999943896
1.074834 0.08839321069744799 4.253020238850276
1.0746919 0.08899887470089617 4.271634166678484
1.0745499 0.0896066797715357 4.290306047769308
1.0744078 0.09021765144767149 4.309051582326225
1.0742658 0.09083077818172783 4.3278556715504966
1.0741239 0.09144657649372362 4.346705763495292
1.0739819 0.09206505642553256 4.365611850060892
1.0738399 0.09268622269185751 4.384564757760797
1.0736979 0.09331008526392287 4.403578658836924
1.0735561 0.0939361240475586 4.422653949112513
1.0734141 0.09456540281021515 4.4417783054617965
1.0732722 0.09519686743183395 4.460954573416554
1.0731304 0.09583105808590754 4.480173069165528
1.0729885 0.09646797595784241 4.499440772420758
1.0728467 0.09710763358140932 4.51876399753746
1.0727049 0.09774949373535362 4.538147365771975
1.072563 0.0983946513460392 4.557594298320376
1.0724213 0.09904202295155529 4.577084818923298
1.0722796 0.09969216326022425 4.596609725497813
1.0721378 0.10034506996634127 4.6161659310316585
1.0719961 0.10100075498988365 4.635769143895033
1.0718545 0.10165866424655547 4.655417886204555
1.0717127 0.10231991843213413 4.6750910378956245
1.0715711 0.10298340034220924 4.694800201968762
1.0714295 0.10364968095063319 4.714543289046026
1.0712879 0.10431875555370855 4.734328182313851
1.0711462 0.1049906395525135 4.754146273636758
1.0710046 0.10566532803026724 4.774007555058216
1.0708631 0.10634226781554726 4.793924767952939
1.0707215 0.10702259738005297 4.813882579259324
1.07058 0.10770518446948366 4.833873917589096
1.0704385 0.10839059913882308 4.8539009230961385
1.070297 0.10907885453883218 4.873973958042491
1.0701555 0.10976994936752928 4.894083600616145
1.0700141 0.11046331177272593 4.914242576592281
1.0698726 0.11116011204926365 4.934450015404502
1.0697312 0.11185918735090399 4.954694932511622
1.0695899 0.1125611254130601 4.974978372353565
1.0694485 0.11326593611051461 4.995299661647216
1.0693071 0.11397362006910051 5.01565350397998
1.0691657 0.11468418872899847 5.036084368522924
1.0690244 0.11539704768977675 5.056603095161561
1.0688832 0.11611281572433917 5.077229738355042
1.0687418 0.11683211043615424 5.097993327964725
1.0686005 0.11755374101631111 5.118837857956696
1.0684594 0.11827770531060088 5.139722714620698
1.0683181 0.1190052368614708 5.160648585109047
1.0681769 0.1197357247681641 5.1816163268940745
1.0680357 0.12046856209082363 5.2026430628821645
1.0678946 0.12120436878303252 5.223721682950662
1.0677534 0.12194315532243388 5.24483490765754
1.0676123 0.1226849233950335 5.266007730645832
1.0674711 0.12342968616437713 5.28723002917247
1.06733 0.12417744524709093 5.308503920530759
1.067189 0.12492757943028436 5.329835772543813
1.0670478 0.12568136065832639 5.351222980611948
1.0669068 0.1264375263739882 5.3726606604044145
1.0667658 0.12719671729285695 5.394142305127556
1.0666248 0.12795894194020496 5.415668788648744
1.0664839 0.12872355733044172 5.437248745093619
1.0663428 0.12949186932890322 5.458887509622338
1.0662019 0.13026258140212668 5.480566778070995
1.066061 0.13103635427164523 5.502297016238356
1.0659201 0.13181319111181497 5.524095450297251
1.0657792 0.13259310564341953 5.54593872510623
1.0656383 0.13337609922758573 5.567843870647115
1.0654974 0.13416218747711242 5.58982131431607
1.0653566 0.13495070557229005 5.611853141657555
1.0652158 0.13574233238305786 5.633937815947413
1.065075 0.13653706839075594 5.6560607268667065
1.0649343 0.1373349253355813 5.678237801555963
1.0647935 0.1381359062577715 5.700482906508976
1.0646527 0.13894002747088274 5.72280732810073
1.064512 0.1397466096201408 5.7451962405428105
1.0643712 0.1405570343537241 5.767632207649114
1.0642306 0.14136992887392927 5.790128334695083
1.0640899 0.14218599631586576 5.812681046040298
1.0639492 0.14300523615056385 5.8352949772194815
1.0638087 0.14382696782116755 5.857959368847944
1.063668 0.14465258464878114 5.880672905758926
1.0635275 0.14548070158811277 5.903453466830804
1.0633868 0.14631272726794411 5.926293870120146
1.0632463 0.14714726331954173 5.949180987501885
1.0631057 0.14798501764705632 5.972118191434123
1.0629653 0.1488252886193973 5.9951200238706415
1.0628247 0.1496695084407661 6.018169647494652
1.0626842 0.1505169720748219 6.041275555845459
1.0625437 0.151366964544789 6.064437102522972
1.0624033 0.15222021414477838 6.087646221657131
1.0622629 0.15307672537555336 6.110904380790724
1.0621225 0.15393650736833192 6.134214554868294
1.061982 0.15479956511329424 6.1575707982106875
1.0618417 0.15566517116811532 6.180971493622939
1.0617014 0.15653406371689185 6.204427215922618
1.061561 0.1574069935189952 6.227944149328249
1.0614207 0.1582824845613431 6.251521532635563
1.0612804 0.1591612894499819 6.275153165436649
1.0611402 0.16004266218931784 6.298836564072672
1.0609999 0.16092811365247797 6.32257344210676
1.0608597 0.16181614078063492 6.346353728131064
1.0607194 0.16270826612435202 6.3701811144433425
1.0605792 0.16360297352133288 6.394056834601589
1.060439 0.16450103586347992 6.417988725431964
1.0602988 0.16540245285217303 6.441964566018877
1.0601587 0.16630646785614497 6.46598199531745
1.0600185 0.16721462046632196 6.490058237720894
1.0598785 0.16812537975728575 6.514193335221159
1.0597384 0.16903952032986075 6.538368401161137
1.0595983 0.16995705132597197 6.5625707221836915
1.0594583 0.17087797227514767 6.586803424310115
1.0593182 0.17180229223485274 6.611072849784934
1.0591781 0.17273001215623027 6.635382537257268
1.0590382 0.17366035031173996 6.659743919312069
1.0588982 0.17459409836393397 6.684129182821793
1.0587581 0.17553206102247312 6.708546280414936
1.0586183 0.17647184107776032 6.732997535143178
1.0584784 0.1774158497630829 6.757475522977452
1.0583384 0.17836328278705654 6.781979355123923
1.0581986 0.17931334053719988 6.806518484892867
1.0580586 0.18026764373275858 6.83111381399823
1.0579188 0.18122457827507946 6.855745228369381
1.057779 0.18218495778604635 6.880421911710507
1.0576391 0.18314879381214869 6.905148657766948
1.0574993 0.18411608787928654 6.929912739051137
1.0573596 0.1850860222562787 6.954722314819413
1.0572197 0.18606025584781302 6.979586937157889
1.05708 0.18703713839283362 7.004520792609201
1.0569403 0.18801750778139378 7.029513311109395
1.0568006 0.18900137424555655 7.054570425870816
1.0566609 0.18998874589966885 7.079707407194101
1.0565213 0.19097878890048925 7.104894176825893
1.0563816 0.19197320014127842 7.130142908505166
1.056242 0.19297029241311175 7.15546436323926
1.0561024 0.1939709236815011 7.180841400873432
1.0559628 0.19497510088212502 7.206273339771755
1.0558232 0.19598283318428053 7.231775856063809
1.0556836 0.19699413095677626 7.257358771578542
1.0555441 0.19800813722107638 7.282997057202501
1.0554045 0.19902659450053328 7.3087094798180505
1.0552651 0.20004777237349777 7.334493145732732
1.0551256 0.20107255155414075 7.360331631910536
1.0549861 0.2021009374314506 7.386223481659659
1.0548466 0.20313294034440926 7.412189475042376
1.0547073 0.20416768279865974 7.4382112039966
1.0545678 0.20520694479707602 7.464285463295599
1.0544285 0.20624895425250042 7.490418524045536
1.0542891 0.20729461311075145 7.516634051935546
1.0541497 0.20834392743549193 7.542897949326248
1.0540104 0.2093969059597776 7.569203682956582
1.053871 0.2104535518284972 7.595546143861376
1.0537318 0.21151296572168313 7.621936554735667
1.0535924 0.21257696762315484 7.648374915479868
1.0534532 0.21364374336594003 7.67486135972553
1.053314 0.21471421114732422 7.70140307804596
1.0531747 0.21578837792922412 7.72799816983718
1.0530355 0.2168662527135535 7.7546674972019245
1.0528964 0.21794691703173985 7.781361921605623
1.0527571 0.2190322276342386 7.808098496036111
1.052618 0.2201203305503569 7.834878810103301
1.0524789 0.22121216267879365 7.861693600915322
1.0523398 0.2223077268745465 7.888551152846364
1.0522007 0.22340703163090211 7.915452046333102
1.0520616 0.22451008075316808 7.942399220253618
1.0519226 0.22561593409358474 7.969388175107761
1.0517834 0.2267264934500583 7.996426499414836
1.0516444 0.22783986327039044 8.023526230096978
1.0515054 0.22895700433814584 8.050679819007756
1.0513664 0.23007792199431495 8.07786549050508
1.0512275 0.23120262181313866 8.105104681115662
1.0510886 0.23233014423426648 8.132416707517093
1.0509496 0.23346243703621106 8.15979780697582
1.0508107 0.2345975642883568 8.18724896239098
1.0506718 0.2357365109868166 8.214769135660207
1.0505329 0.23687928172235653 8.242342183893724
1.050394 0.23802588776584416 8.269980549493877
1.0502552 0.2391763357531709 8.297697801550568
1.0501164 0.2403296491855929 8.325491214461227
1.0499775 0.241487817696485 8.353356933137196
1.0498388 0.24264886247089512 8.38127153425339
1.0497 0.24381378403593088 8.409236937081793
1.0495613 0.24498259007609835 8.437258828710625
1.0494225 0.24615528854484756 8.465344901514204
1.0492839 0.24733087866199266 8.493507314485957
1.0491451 0.24851139194718344 8.521711589987918
1.0490065 0.24969480255041093 8.549967516867007
1.0488678 0.2508821358087698 8.578267298063924
1.0487292 0.25207339341044777 8.606611147739535
1.0485905 0.2532685854573105 8.634990102340671
1.0484519 0.25446771327731055 8.663426302211777
1.0483134 0.25566975420160687 8.691902128881202
1.0481747 0.25687677813048365 8.720413129785666
1.0480362 0.2580867172470878 8.748958260538558
1.0478977 0.2593006124091024 8.777548079704218
1.0477592 0.2605184725395093 8.80618857118654
1.0476208 0.2617392491870541 8.834856233494166
1.0474823 0.26296505273111453 8.863554218530039
1.0473437 0.26419483195468907 8.892296365605915
1.0472053 0.2654275354503097 8.921081589550335
1.0470669 0.26666422411356067 8.94990359951182
1.0469285 0.26790490613406476 8.978765347579582
1.0467901 0.2691495831824746 9.00765536633803
1.0466517 0.2703982628074719 9.036586668713182
1.0465134 0.2716498686696501 9.06555389651161
1.0463752 0.2729054848179182 9.094568007112079
1.0462368 0.2741662018407815 9.12363877276153
1.0460985 0.2754298572438606 9.152769355626239
1.0459602 0.2766975446792775 9.181953051916244
1.045822 0.27796817439095023 9.211180795991861
1.0456837 0.2792439468208658 9.240470398100234
1.0455455 0.2805237729400937 9.269821227452136
1.0454073 0.28180655555685347 9.299229245072292
1.0452691 0.28309340505578684 9.328695671069628
1.045131 0.2843843304387507 9.358227333454677
1.0449928 0.2856793394197277 9.38780600886493
1.0448546 0.28697843903933906 9.417446392241125
1.0447166 0.2882805130292102 9.447143606596457
1.0445786 0.289586691348608 9.476901769367974
1.0444404 0.29089811395965626 9.506728685657682
1.0443023 0.29221252611444243 9.536616582488707
1.0441643 0.2935310689721099 9.56656529813983
1.0440264 0.2948526070845922 9.5965727037291
1.0438883 0.2961794356775068 9.626639279982639
1.0437503 0.29751041670059625 9.656765763512016
1.0436124 0.29884440895152986 9.686949289419134
1.0434744 0.30018256666946014 9.71718575626129
1.0433365 0.3015248994749721 9.747466307735333
1.0431986 0.3028714102011564 9.777792845330554
1.0430607 0.3042221090320518 9.808175444007366
1.0429229 0.3055758296411524 9.838616078811958
1.0427849 0.3069349274758131 9.86913644637262
1.0426471 0.3082970581562531 9.899717418329194
1.0425093 0.3096634100726007 9.930359801703299
1.0423715 0.31103398519324055 9.96104679508205
1.0422337 0.31240879665485644 9.991814364928787
1.042096 0.3137866569568316 10.022637760074565
1.0419582 0.31516996519866647 10.053524127124804
1.0418205 0.3165563303277548 10.084476168276947
1.0416828 0.31794696502510644 10.115487979175228
1.0415452 0.3193418694483659 10.146550226258595
1.0414075 0.32074105807101694 10.177665083763225
1.0412698 0.3221445313016196 10.208843034792032
1.0411322 0.32355108520023945 10.240064456779834
1.0409945 0.32496315656027364 10.271329105023234
1.040857 0.3263783119934155 10.302639696851857
1.0407194 0.32779777666493715 10.334014809592883
1.0405818 0.3292215642296987 10.36544946869998
1.0404443 0.3306496771463551 10.396934411218721
1.0403067 0.33208212839878914 10.42849080997398
1.0401692 0.33351767805427585 10.460114203946725
1.0400317 0.33495883145773453 10.491813646517613
1.0398942 0.3364030943783373 10.52358558042649
1.0397568 0.3378517323417508 10.555416078321898
1.0396193 0.3393047453900834 10.58730568630785
1.039482 0.3407608851833709 10.619258162308773
1.0393445 0.34222268263875194 10.65127602571728
1.0392072 0.3436876145018979 10.683332335094665
1.0390698 0.3451582264741533 10.715456919823925
1.0389324 0.346631979901311 10.747633699940875
1.0387951 0.34811015427772407 10.779861881712447
1.0386578 0.3495927600919244 10.812148963889056
1.0385206 0.35107851127950496 10.84449421527497
1.0383832 0.3525700023925964 10.876905025699893
1.038246 0.3540646468413187 10.909376797605331
1.0381088 0.35556375327035494 10.941895070658898
1.0379716 0.3570673219158678 10.974469280163486
1.0378344 0.3585753683107782 11.007122745729196
1.0376972 0.3600878983125161 11.039865951006254
1.03756 0.3616049275696014 11.07264640122178
1.0374229 0.3631251320988831 11.105482778279448
1.0372858 0.3646498465700785 11.1383734654753
1.0371486 0.36618039986929224 11.171329797664033
1.0370115 0.3677141492971907 11.204352563851614
1.0368745 0.3692510888821321 11.237433472469377
1.0367374 0.37079390936738466 11.270562695832673
1.0366004 0.37234127027093206 11.303749792666656
1.0364634 0.3738918395807349 11.33699878539013
1.0363264 0.37544696363150304 11.370309908913391
1.0361894 0.37700665714912485 11.40365080280943
1.0360525 0.3785709158391705 11.437041381330461
1.0359155 0.38013975692681856 11.47049662215536
1.0357785 0.3817131793655077 11.503997625575712
1.0356417 0.3832898253654258 11.537570107785207
1.0355047 0.38487244605452114 11.571225803138509
1.0353678 0.3864583039017565 11.60498451212041
1.035231 0.3880487867399618 11.638836432224842
1.0350941 0.38964391140198174 11.672805486234465
1.0349574 0.391242299524945 11.706919253519054
1.0348206 0.3928467610063917 11.741154001226736
1.0346838 0.3944545081101139 11.775467903829817
1.034547 0.39606836227251263 11.809853280419635
1.0344102 0.397685512467601 11.844319597498714
1.0342735 0.3993073859689278 11.878864935559266
1.0341369 0.4009325655485499 11.913505198906343
1.0340002 0.4025639125129242 11.948233685293799
1.0338634 0.4042000062111366 11.983037084287924
1.0337268 0.4058394395484166 12.017921939287264
1.0335902 0.40748363775092755 12.05287218748853
1.0334536 0.40913262225480485 12.087916002566356
1.033317 0.41078639431143266 12.123034295677042
1.0331804 0.41244497360356613 12.158211272917885
1.0330439 0.41410690504108905 12.193442850273087
1.0329072 0.41577511255547894 12.228745970971422
1.0327708 0.4174466816906103 12.264138667966003
1.0326343 0.41912309352761745 12.29959206093736
1.0324978 0.42080434228033026 12.335127631790169
1.0323613 0.4224904548086543 12.370747718995016
1.0322248 0.42418142690086974 12.406442439427977
1.0320884 0.4258758038555025 12.442248884267142
1.0319519 0.42757655002172223 12.47814221550946
1.0318155 0.4292807171277837 12.514136671269616
1.0316792 0.43098979339497867 12.550189737016803
1.0315428 0.4327037960704607 12.58632807953039
1.0314064 0.4344227282783963 12.622537211895724
1.0312701 0.43614510153981556 12.658862725984966
1.0311338 0.4378739419418983 12.69529859730457
1.0309975 0.43960624378758206 12.731845131134666
1.0308613 0.441343531286372 12.768477011902574
1.030725 0.44308581714266704 12.805209768900905
1.0305887 0.4448331130730555 12.842013432315037
1.0304525 0.44658543003436413 12.878916817307845
1.0303162 0.44834278050308224 12.915883057895204
1.0301801 0.4501036305222742 12.952940371321214
1.030044 0.4518695324632062 12.990071382913252
1.0299078 0.45364049266975537 13.027275580676111
1.0297717 0.45541652423292567 13.064550954642318
1.0296355 0.45719763428707905 13.101913137388976
1.0294994 0.45898383806292975 13.13935263066336
1.0293634 0.4607735733266203 13.17687773722751
1.0292273 0.46256999476866356 13.214485087297458
1.0290912 0.4643699613518215 13.252207593752548
1.0289552 0.4661750701753944 13.290013728228093
1.0288192 0.46798532313017605 13.32792660544671
1.0286832 0.4698007445142623 13.365926959471631
1.0285473 0.4716197383702586 13.404007087767974
1.0284113 0.47344552103449966 13.442191213832123
1.0282754 0.4752748923803751 13.480483464175803
1.0281395 0.47710948133853076 13.518855047726555
1.0280036 0.4789492836609407 13.557328164082536
1.0278677 0.48079432815603834 13.595879014389446
1.0277318 0.4826446100236287 13.634535485348385
1.027596 0.48449853383882446 13.673307681668103
1.0274601 0.48635935373886574 13.71216757589977
1.0273243 0.4882238296246058 13.751116892715519
1.0271885 0.49009359399496144 13.79015640418393
1.0270528 0.491968671623591 13.82929002802161
1.026917 0.49384906211446 13.868497588321786
1.0267812 0.49573478589637227 13.907761354646276
1.0266455 0.49762417880626664 13.947094732410964
1.0265099 0.4995189197895671 13.986506274237502
1.0263741 0.5014206766338407 14.025997738071636
1.0262384 0.5033261321908433 14.06557766549246
1.0261028 0.5052369586783698 14.105258991438257
1.0259672 0.5071514951477047 14.145021017773786
1.0258316 0.5090731125507499 14.184891931682177
1.025696 0.510998455918316 14.224861220991414
1.0255604 0.5129309180923651 14.264915057708803
1.0254248 0.5148671190964198 14.305063381550625
1.0252893 0.5168087674386963 14.345327588725715
1.0251538 0.5187558829506275 14.385700757801763
1.0250183 0.5207067585620236 14.426196612112385
1.0248828 0.5226648512260791 14.466791306515105
1.0247474 0.5246267202353271 14.507465487930494
1.0246118 0.5265958399820441 14.548223384660686
1.0244764 0.5285687471398247 14.589064884037857
1.024341 0.5305471965359274 14.629983378100134
1.0242057 0.5325294420790012 14.671038370818344
1.0240703 0.5345190108919134 14.712214320394839
1.0239348 0.5365141546536756 14.753500508462905
1.0237995 0.5385131439116708 14.794894944780639
1.0236642 0.54051773430049 14.836415794074094
1.0235289 0.5425279593037082 14.878062914881935
1.0233936 0.5445438175322074 14.919790074586075
1.0232583 0.5465653345996276 14.961605829238106
1.0231231 0.5485907213403152 15.003511969697467
1.0229878 0.5506235811540541 15.045542174684588
1.0228527 0.5526603288863735 15.087666296924459
1.0227175 0.5547027885869579 15.129912006884705
1.0225823 0.5567509575831732 15.172264011524266
1.0224471 0.5588048669196515 15.214705719806274
1.0223119 0.560864511614056 15.257252399978071
1.0221769 0.5629281023975136 15.299901858482109
1.0220417 0.564999281108027 15.342689339774285
1.0219066 0.5670744314403009 15.385655565325855
1.0217716 0.5691553865753688 15.428740944169862
1.0216365 0.5712421753476192 15.471943026629107
1.0215014 0.5733348010706543 15.51527198409407
1.0213665 0.5754314416094198 15.558725653289983
1.0212314 0.5775358055548502 15.602274207313942
1.0210965 0.579644198404432 15.645915970481402
1.0209614 0.5817603526548085 15.689662075685524
1.0208265 0.5838805515100283 15.733517641000303
1.0206916 0.5860047968250333 15.777525500334896
1.0205567 0.588136871872188 15.821650871841483
1.0204217 0.5902749027998705 15.865846742927651
1.0202869 0.5924170116774978 15.91011882557661
1.020152 0.5945669931890851 15.95448525326625
1.0200171 0.5967210648958038 15.998950309671622
1.0198823 0.5988811361522534 16.043491157853758
1.0197475 0.6010472192543402 16.0881236889277
1.0196128 0.6032174055350664 16.1328742159929
1.019478 0.6053955547916132 16.177710325677722
1.0193433 0.6075778191961795 16.222615630910504
1.0192084 0.6097680791959863 16.26760842961867
1.0190737 0.6119624639984842 16.312686431257504
1.018939 0.6141629323190697 16.357849704536683
1.0188044 0.6163675309602873 16.403082401691876
1.0186697 0.6185801873999633 16.448401333015575
1.018535 0.6207989476211221 16.493803212291116
1.0184004 0.623021866856522 16.539291038168685
1.0182658 0.6252509109213843 16.58492443345939
1.0181313 0.6274861119870836 16.630676298666376
1.0179967 0.6297274719410842 16.676554341632702
1.0178621 0.63197502064964 16.722530742827967
1.0177276 0.6342267592048402 16.76860338499049
1.017593 0.6364867099281405 16.81476362910765
1.0174586 0.6387508615270783 16.86100494210441
1.0173241 0.641021246176498 16.90731329789638
1.0171896 0.6432978541226764 16.953727141248667
1.0170552 0.6455807204075371 17.000233528137308
1.0169207 0.647869836826072 17.046856516321473
1.0167862 0.6501652406877235 17.09357771351478
1.0166519 0.6524648801145231 17.140374761770264
1.0165175 0.6547708225230908 17.18722836371784
1.0163832 0.6570830527482486 17.23415707974824
1.0162488 0.6594016044196639 17.28115417771321
1.0161145 0.6617264640678747 17.32824945127403
1.0159801 0.6640576687258218 17.375417769380892
1.0158459 0.6663931283374267 17.422668403188265
1.0157115 0.6687370294783309 17.469990730350336
1.0155773 0.6710851928060256 17.517394109970972
1.0154431 0.6734397405007079 17.564878501909856
1.0153089 0.6758006514767472 17.612434484895225
1.0151746 0.6781679653845356 17.660050724486076
1.0150405 0.6805395502083379 17.707724759333626
1.0149063 0.6829196642696864 17.755468518341473
1.0147722 0.6853040537384638 17.80327874429286
1.0146381 0.6876948784132388 17.851158842280444
1.014504 0.6900921104841011 17.899102209005317
1.0143698 0.6924957945161314 17.94710784610066
1.0142357 0.694905902909264 17.995180134751465
1.0141016 0.6973224819313405 18.043336924981702
1.0139676 0.6997433526465826 18.091587219283415
1.0138336 0.702170713763632 18.13992429351035
1.0136995 0.7046067053515076 18.188356073258397
1.0135655 0.7070470450977419 18.236895499477964
1.0134317 0.7094917012269089 18.285549416170806
1.0132977 0.7119450799056407 18.334309218577246
1.0131637 0.7144049793004262 18.38316977563311
1.0130298 0.7168692564338386 18.432120579648636
1.012896 0.7193400733516262 18.48113948272485
1.0127621 0.7218174749753526 18.53022594339898
1.0126282 0.7243014350481561 18.57939206178221
1.0124943 0.726792001315132 18.628650507414665
1.0123605 0.7292891506596547 18.678018223796304
1.0122267 0.7317907046226052 18.72749344973948
1.0120928 0.7343011018979794 18.77707000632636
1.0119591 0.7368159170406667 18.826751587761155
1.0118253 0.7393373689807837 18.876539527521818
1.0116916 0.7418655031326129 18.926441974949654
1.0115578 0.7444003043122667 18.976462158671225
1.0114242 0.7469395525399914 19.02658087210404
1.0112904 0.749487761493084 19.07677359068093
1.0111568 0.7520404245378608 19.127057290860165
1.0110232 0.7545998002009467 19.177414645996222
1.0108895 0.757165921741469 19.22783892581319
1.0107559 0.7597387749204119 19.278345485926703
1.0106223 0.7623183941175004 19.328914723027058
1.0104886 0.7649047638263042 19.37956487341161
1.0103551 0.7674956069682256 19.430304009028077
1.0102216 0.7700932188360212 19.48113163392172
1.0100881 0.7726976333950719 19.532029355926706
1.0099546 0.7753088365472491 19.582995402748455
1.009821 0.7779268598207967 19.634017399091608
1.0096875 0.7805516882944689 19.68511422724745
1.0095541 0.7831810039962913 19.736257099331212
1.0094206 0.7858194918733172 19.787469123949784
1.0092872 0.7884624689174203 19.838741015359844
1.0091538 0.7911122799861099 19.890072726880824
1.0090204 0.793768952601137 19.941477996710184
1.008887 0.7964324772764622 19.992941697612295
1.0087537 0.7991028798575414 20.044462843945215
1.0086204 0.8017777566981206 20.096044576283127
1.008487 0.8044619218215244 20.147687018373894
1.0083537 0.8071505634152083 20.199398858371044
1.0082204 0.8098461140799142 20.251180965633488
1.0080872 0.8125485593816237 20.30305093886791
1.007954 0.8152555107998785 20.35498186325698
1.0078207 0.8179718010104605 20.406985793309165
1.0076874 0.8206950363246498 20.459052590141162
1.0075543 0.8234227622522439 20.511195546060957
1.0074211 0.826157447840693 20.563399623280993
1.007288 0.8288990778691089 20.61568153574925
1.0071548 0.8316476855113025 20.66801734226876
1.0070217 0.8344032542226374 20.72042241069219
1.0068886 0.8371633441619645 20.772895444631573
1.0067555 0.8399328880645252 20.825423562145136
1.0066224 0.8427069549946478 20.878035788942846
1.0064894 0.8454880174072751 20.93071942624047
1.0063564 0.8482761013655983 20.983460444901574
1.0062233 0.8510711969654484 21.036257899338395
1.0060903 0.8538733281543989 21.0890962904414
1.0059574 0.8566799653395267 21.1419842913713
1.0058243 0.8594961717230319 21.194957286463698
1.0056914 0.8623168897284752 21.248017490425646
1.0055585 0.8651446768650712 21.301138984469176
1.0054256 0.867979516291502 21.35430313063291
1.0052927 0.8708214380086006 21.40753879512103
1.0051597 0.8736704285361707 21.46083305087127
1.0050269 0.8765239561842041 21.514189695044347
1.004894 0.8793871341353423 21.56764576578751
1.0047612 0.8822548577481074 21.621185507512962
1.0046284 0.8851296885383836 21.674819976513795
1.0044956 0.8880116576314045 21.728553807043408
1.0043628 0.8909007604939989 21.782398500630755
1.0042301 0.8937944303893197 21.83635874954127
1.0040973 0.8966978653983476 21.89041061511501
1.0039647 0.8996058782456012 21.944569102565264
1.003832 0.9025210783250325 21.998834652500882
1.0036993 0.9054434904389205 22.05319581290307
1.0035666 0.9083731157533498 22.107648908505777
1.003434 0.9113099788051112 22.162216930665004
1.0033013 0.9142540831476474 22.216879949816672
1.0031687 0.917202799450346 22.271638053558195
1.0030361 0.9201587776532232 22.326519975476042
1.0029035 0.9231247120386008 22.381564308052905
1.0027709 0.9260952783947017 22.436693305079196
1.0026383 0.9290731629482579 22.491884730012337
1.0025059 0.9320556777025821 22.54715279458583
1.0023733 0.9350482154159699 22.602486108635937
1.0022409 0.9380453863172284 22.657889323068645
1.0021083 0.941052614740043 22.713382111474363
1.0019759 0.9440644830576436 22.76895492851268
1.0018435 0.9470837273514323 22.824596854626126
1.001711 0.9501103354917763 22.88032111656698
1.0015787 0.9531416078369666 22.936112696015964
1.0014462 0.9561829966635905 22.991987904959785
1.0013139 0.9592290560617088 23.047966504059552
1.0011816 0.9622825215737738 23.10404731599919
1.0010492 0.9653461799306351 23.16021899670108
1.0009168 0.9684145093319424 23.21647993328199
1.0007846 0.9714875289556565 23.272837876475815
1.0006523 0.9745707756095 23.32929653306833
1.00052 0.9776615072081419 23.385859936885915
1.0003878 0.9807569294712426 23.442506682726194
1.0002556 0.9838598562494141 23.49926580290509
1.0001234 0.986970285024429 23.55611685385534
0.9999911 0.9900896474217388 23.613020889418298
0.999859 0.9932137124059239 23.66998687627524
0.99972683 0.996345319570276 23.727020402159063
0.9995947 0.9994844590414972 23.784138262429195
0.99946254 1.002631162203013 23.841349347726528
0.9993304 1.0057854205718422 23.898627543312866
0.9991983 1.0089458355842365 23.95598455084998
0.99906623 1.0121138232765403 24.0134128463059
0.9989342 1.0152879781563195 24.070960093608655
0.9988022 1.0184697319556673 24.128646180171764
0.99867016 1.021659119026615 24.18647587503899
0.99853814 1.0248561419440219 24.24443378464314
0.9984062 1.028059385330456 24.302513775371526
0.9982742 1.031270295704772 24.36074566849625
0.99814224 1.0344889074137116 24.419115202198277
0.9980103 1.037715223195148 24.47761819802545
0.9978784 1.040947812835522 24.536227507738737
0.99774647 1.0441881332946656 24.59492485692504
0.9976146 1.0474347392915198 24.65370356057521
0.9974827 1.0506905674370017 24.712575822125725
0.9973509 1.053952697901947 24.771559308763845
0.9972191 1.0572211292576887 24.830651496651445
0.99708724 1.060498843941784 24.889880730105947
0.99695545 1.063782885079235 24.9492363267314
0.99682367 1.0670747640109794 25.00874091517539
0.9966919 1.070374489948107 25.068416934837416
0.99656016 1.0736806035882573 25.12830616136389
0.99642843 1.0769946135662964 25.188368584827586
0.99629676 1.0803150450961256 25.24856688717827
0.99616504 1.0836449171333524 25.308934049095853
0.9960334 1.0869812434078656 25.36944683970341
0.9959017 1.0903255443578632 25.430112984967003
0.9957701 1.0936763269272445 25.4909074241825
0.99563843 1.0970366396936406 25.55186010672099
0.9955069 1.100401941835713 25.613001413704385
0.9953753 1.103776829233909 25.674386095100278
0.99524367 1.1071598111995904 25.735974440995356
0.9951121 1.1105493736273568 25.797782659747753
0.99498063 1.1139455498364708 25.859890838246795
0.9948491 1.1173514541038174 25.92231972488538
0.9947176 1.1207640469423208 25.985070014504608
0.9945861 1.1241849071454735 26.048081374485935
0.9944546 1.1276140676921018 26.111303652272667
0.9943232 1.1310499951636759 26.174726876623183
0.99419177 1.1344942722831495 26.238341582234057
0.99406034 1.13794692054167 26.302120131158865
0.99392897 1.1414063961406307 26.36613667187789
0.9937976 1.1448742978330315 26.430386600757004
0.99366623 1.1483506538338117 26.494861704081664
0.99353486 1.151835495487229 26.559558727548524
0.99340355 1.155327261754899 26.62443218290843
0.99327224 1.1588275592258792 26.689467255966832
0.99314094 1.162336407766876 26.754716741768675
0.9930097 1.1658522432505998 26.820182744768708
0.99287844 1.169376686668161 26.885911326501837
0.9927472 1.172909772799419 26.951836345579462
0.992616 1.1764499163249258 27.018027086040142
0.99248475 1.1800003761340827 27.08445209146147
0.99235356 1.1835579443825428 27.15105306931961
0.9922224 1.1871226449717196 27.217797152437207
0.99209124 1.1906977279701112 27.284717228588764
0.9919601 1.1942799793446477 27.351843586946348
0.991829 1.1978710421853291 27.419162511192724
0.9916979 1.2014693128735334 27.486688781445398
0.99156684 1.2050764450622253 27.554419710837706
0.99143577 1.2086924695123356 27.622316046434783
0.9913047 1.2123174013727411 27.69040054743153
0.9911737 1.2159496186126266 27.758649408139195
0.9910427 1.219590787959359 27.827109247108492
0.99091166 1.2232409438794307 27.895791943591124
0.9907807 1.2268984417220705 27.9646512517144
0.99064976 1.2305649716010458 28.03367563378165
0.9905188 1.2342405490436252 28.10290028992697
0.99038786 1.2379252080174905 28.172310280189816
0.99025697 1.2416172799791234 28.241858089347456
0.9901261 1.2453184684252805 28.311523490475764
0.9899952 1.249028777858407 28.38131037077597
0.98986435 1.2527465422973447 28.451262556444807
0.98973346 1.2564751627068051 28.52134240624416
0.9896027 1.260209560396557 28.59150566372331
0.98947185 1.2639548448096638 28.66178718398323
0.9893411 1.2677076237635978 28.73219739309808
0.9892103 1.271469616940204 28.802722967454564
0.98907954 1.2752408409113336 28.873339331106123
0.9889488 1.2790195808074512 28.944058571290906
0.9888181 1.2828075747585315 29.014897203089426
0.9886874 1.2866048331409419 29.08584472631481
0.9885567 1.2904113762203322 29.156935308537737
0.988426 1.2942254789458736 29.22816970019193
0.9882954 1.298048900329776 29.299530217502056
0.9881647 1.301881650205324 29.37101987273229
0.9880341 1.3057219994832865 29.442666428364532
0.98790354 1.3095717150673458 29.5144815963612
0.98777294 1.3134308209619607 29.586445053833344
0.9876424 1.317297564374664 29.6585164147104
0.9875119 1.3211737255410199 29.730698315090297
0.98738134 1.325059312403622 29.8029731171326
0.9872508 1.328954342944987 29.875352777634387
0.98712033 1.3328570407378928 29.94780759069575
0.98698986 1.3367692023536897 30.020370702024074
0.9868594 1.3406908342339008 30.093020147235595
0.9867289 1.3446219542522184 30.165764043741348
0.9865985 1.3485607706495792 30.23865535673121
0.9864681 1.352509106305951 30.31168581117741
0.9863377 1.3564651592618058 30.384804366138724
0.9862073 1.3604325688112446 30.45802661162506
0.98607695 1.3644077111216708 30.53135730135992
0.98594666 1.3683906023691175 30.604794680218394
0.9858163 1.3723848904516207 30.678324219951953
0.985686 1.3763869417585188 30.751931674460003
0.9855557 1.3803985857542909 30.825619742738002
0.9854255 1.3844180001138446 30.89940208248642
0.9852952 1.388448871697596 30.973276559409456
0.98516494 1.392487527425165 31.047237308869594
0.9850347 1.3965358194891686 31.121272698367115
0.9849045 1.4005919030297018 31.195405092754328
0.98477435 1.404657642089995 31.26961141766482
0.9846442 1.4087330464263248 31.343898209281516
0.98451406 1.4128162565033124 31.41828989997574
0.9843839 1.416911029356968 31.492782898431713
0.98425376 1.4210136234411772 31.56736145282762
0.9841237 1.4251240447177511 31.642015869465652
0.9839936 1.4292460676825374 31.716755948185273
0.98386353 1.433375928152584 31.791559835760403
0.9837335 1.4375155225255345 31.86645776931661
0.9836035 1.441662963113599 31.941454563594355
0.9834734 1.4458220643707222 32.01652020033164
0.9833434 1.4499890221482183 32.091675128922645
0.9832135 1.4541638436108 32.16694983467862
0.9830835 1.4583503711871135 32.24229325505271
0.98295355 1.4625447725657796 32.31771831115355
0.9828236 1.4667489830630271 32.39323936821748
0.98269373 1.470961076911216 32.468857190812614
0.98256385 1.4751830004968518 32.54455288531447
0.982434 1.4794147575279462 32.62033926659121
0.9823041 1.4836563668775544 32.69621303799512
0.9821743 1.4879058800945082 32.772153076181496
0.98204446 1.4921652618458063 32.84818953837113
0.98191464 1.496434517357675 32.924328944480656
0.9817848 1.5007136680774833 33.000579813994435
0.98165506 1.5050007504693534 33.076925814552965
0.9815253 1.5092977510230818 33.15337476313417
0.9813956 1.5136026938683156 33.229917215435904
0.98126584 1.517919559659637 33.30655733372653
0.98113614 1.5222443827629233 33.38330496751447
0.98100644 1.5265791737179364 33.46015791731504
0.9808768 1.530921936259681 33.53713124763588
0.98074716 1.5352746922029061 33.614202408459995
0.9806175 1.5396374393946655 33.691401458150104
0.9804879 1.5440102103364692 33.76870844681281
0.9803583 1.5483909879628144 33.846160839437616
0.9802287 1.5527818213833555 33.923753627791
0.98009914 1.5571827091246564 34.00150700753144
0.97996956 1.561593691238471 34.07938086174807
0.97984004 1.566012726652647 34.15737717028023
0.9797105 1.5704418851296402 34.23551582985001
0.97958106 1.5748791192609546 34.31381136226925
0.97945154 1.5793285609706096 34.39227153132523
0.9793221 1.5837861095013008 34.470897626535184
0.9791927 1.5882518024873238 34.5496681965236
0.9790632 1.592729747117665 34.62858025501938
0.9789338 1.5972158635647244 34.70766881076416
0.9788044 1.6017122152938668 34.78692576869726
0.978675 1.6062188419061911 34.86628822267955
0.97854567 1.610733651843911 34.94575987190056
0.9784163 1.6152587625170445 35.025379631167354
0.978287 1.619794169713039 35.10516398054039
0.9781577 1.624337825937658 35.18516069268826
0.9780284 1.6288918273746134 35.2653621275522
0.97789913 1.6334562202044034 35.345742368816424
0.97776985 1.6380310063399859 35.42632342672705
0.9776406 1.6426141207386356 35.5071422243812
0.9775114 1.6472076860940805 35.58820558406974
0.9773822 1.6518117517407696 35.66951560562403
0.977253 1.6564242006427736 35.7510433426993
0.97712386 1.6610472046168419 35.832806811072224
0.9769947 1.6656807745620035 35.9147943111748
0.97686553 1.6703249586612903 35.99701638176914
0.9767364 1.6749776249153037 36.07955751936873
0.9766073 1.6796409797150584 36.16245088094655
0.9764782 1.684315048624101 36.24567754577567
0.9763492 1.6889977265532292 36.32918066374887
0.9762201 1.6936933575496496 36.41296287374408
0.976091 1.698397657079887 36.49700730762118
0.97596204 1.7031106321784308 36.58129328949253
0.97583306 1.70783450294338 36.665812893037064
0.9757041 1.7125692821594418 36.75057892821334
0.9755751 1.7173150217538131 36.835637143920955
0.9754461 1.722071743617449 36.92099262581854
0.9753172 1.7268372965144403 37.00660353220472
0.97518826 1.731613891969515 37.09240441808509
0.9750594 1.7363993546407268 37.17839070631928
0.97493047 1.741198122525292 37.264563106234
0.9748016 1.7460057919246994 37.35088299929371
0.9746728 1.7508223635800044 37.43742126628638
0.9745439 1.7556523370370556 37.52416430634871
0.9744151 1.7604912550293552 37.61113474359431
0.9742863 1.7653413999632979 37.69835753700073
0.9741576 1.7702005355213806 37.78579441718465
0.97402877 1.7750732071605395 37.873449648028945
0.9739 1.7799549107625645 37.96129318933431
0.97377133 1.7848456819081844 38.049360309024244
0.9736426 1.7897500650738247 38.13769205699838
0.9735139 1.794663567985794 38.2262603706558
0.9733852 1.7995884741861028 38.31502218075031
0.9732565 1.804524821814642 38.40394387569997
0.9731279 1.8094703235977565 38.49306165276751
0.9729993 1.8144273105329607 38.5823779057183
0.97287065 1.81939578880347 38.67188434872202
0.9727421 1.824373492793944 38.76156994654159
0.9726135 1.8293627312827674 38.85144994371573
0.97248495 1.8343635525829203 38.94165800122868
0.9723564 1.8393759820306204 39.032107516806946
0.9722279 1.8443977270459784 39.1227023121236
0.97209936 1.8494311172917892 39.21343158680368
0.97197086 1.8544761821882005 39.30429594257461
0.9718424 1.8595305803659237 39.39530722914781
0.97171396 1.8645966860915157 39.486472575307765
0.9715855 1.869674502574617 39.57776005303691
0.97145706 1.874764059441974 39.66915591494069
0.9713287 1.8798629865616518 39.76064079929406
0.9712003 1.8849736736440508 39.85221228748385
0.9710719 1.8900961146969673 39.943879700776094
0.97094357 1.8952279544908457 40.035641383857595
0.9708152 1.9003739598065723 40.127517525899044
0.97068685 1.9055293788489724 40.21950041549922
0.9705586 1.9106942042609518 40.311606984295494
0.9704303 1.9158708579936379 40.40382205215075
0.97030205 1.9210593417895585 40.49617703673412
0.9701738 1.926259685905549 40.588627990986744
0.9700455 1.9314718883701538 40.68120204458904
0.9699173 1.936693553103636 40.77390863444954
0.9697891 1.9419271060467975 40.866752262694796
0.96966094 1.9471701388877625 40.95975643996792
0.9695327 1.9524275402258402 41.05291024557959
0.9694046 1.9576944463948855 41.14618612366381
0.9692764 1.9629733153407665 41.239662716906125
0.96914834 1.968261721599062 41.33343875263556
0.96902025 1.9735621607243916 41.427541067767244
0.96889216 1.978874668468223 41.52183263591884
0.96876407 1.98419926237271 41.616296474161885
0.96863604 1.9895334867144312 41.71094404540026
0.968508 1.9948798417301874 41.80582768278705
0.96838 2.0002383602322586 41.90090620290695
0.968252 2.0056065582246037 41.99614363855473
0.968124 2.0109894642923476 42.091530387002614
0.967996 2.016382074103856 42.18705055282125
0.9678681 2.021784404226186 42.28271310484558
0.9677401 2.0272014986858493 42.37851055139485
0.9676122 2.032628333882721 42.474413473982445
0.96748435 2.0380649067475347 42.57045377692189
0.96735644 2.0435163134876624 42.66664294339865
0.9672286 2.0489774796246643 42.76294869247056
0.96710074 2.0544509735002046 42.85939853425164
0.9669729 2.0599368008335612 42.95596605958076
0.9668451 2.065432423121056 43.052660667856316
0.9667173 2.0709404092588515 43.14951289625222
0.9665895 2.076460787001651 43.24654196922748
0.9664617 2.0819935729175425 43.343759711063704
0.966334 2.0875362097429018 43.441164981879844
0.96620625 2.0930912954658836 43.53868575611453
0.9660786 2.098656249317254 43.636352936170766
0.96595085 2.1042362885555472 43.734203154422104
0.9658232 2.109826226223345 43.8322244037484
0.9656955 2.115428688383196 43.930357552068656
0.9655679 2.1210410624460745 44.028612040765225
0.9654402 2.1266686143468045 44.12698497250833
0.9653126 2.132306095628935 44.225493565886474
0.96518505 2.1379535223505512 44.324115719862895
0.96505743 2.1436161787155803 44.422891015644346
0.9649299 2.149288802582042 44.52181513142972
0.9648023 2.1549740514529563 44.62090871603536
0.96467483 2.1606692902579625 44.720140707733194
0.96454734 2.1663771890637085 44.81957021083632
0.96441984 2.172097782647848 44.919223247088915
0.96429235 2.1778310907758867 45.01908107569547
0.96416485 2.183577143841006 45.11908470183437
0.9640374 2.189333258873934 45.2192418544804
0.96391 2.195102153570415 45.31955287646869
0.9637826 2.200881130205514 45.4200237579917
0.96365523 2.206672920893589 45.52063239837924
0.96352786 2.2124775277080295 45.62136514866992
0.9634005 2.218294980814455 45.722235673426454
0.9632731 2.224125282765053 45.823208425426884
0.9631458 2.2299657254318648 45.92430789873814
0.9630185 2.2358190435160266 46.02555713046461
0.9628912 2.241682517299442 46.12690076244534
0.9627639 2.247561642674446 46.22835002341781
0.96263665 2.2534509383190167 46.3299561340266
0.96250945 2.2593504059932497 46.43173299603283
0.9623822 2.2652656051255935 46.533662911530186
0.962255 2.271191005674309 46.63582806890303
0.9621278 2.277129421020698 46.7381560744214
0.9620006 2.2830808552671153 46.84066740573243
0.9618735 2.2890425507683494 46.9433132733198
0.96174634 2.295017299517996 47.046140638787044
0.9616192 2.301005141947327 47.14916201335455
0.9614921 2.307003273706075 47.25244288021457
0.961365 2.3130173757236667 47.355926313685984
0.96123797 2.319038982412677 47.459611257137205
0.9611109 2.325076617131697 47.563483975938915
0.9609839 2.331124611100547 47.667565235638556
0.9608568 2.3371886987012873 47.77183915471496
0.96072984 2.3432603281710525 47.87626658244278
0.9606028 2.349348101811431 47.980858719983864
0.96047586 2.3554462890461796 48.08563505828172
0.9603489 2.361557812852366 48.19063296288235
0.96022195 2.367682663031406 48.29590267741739
0.96009505 2.37381803147852 48.401401570149034
0.95996815 2.3799667824057815 48.507112280086595
0.95984125 2.3861289808759283 48.61305383852392
0.95971435 2.3923046197146856 48.71923822319573
0.9595875 2.3984908603781023 48.825683872462726
0.9594607 2.404690601860091 48.932401924816205
0.95933384 2.4109039127684264 49.039360036487224
0.95920706 2.417127859266563 49.146530627519816
0.9590803 2.423365426441252 49.25394159371613
0.9589535 2.4296166067084823 49.361558290337015
0.9588267 2.435881462180554 49.469403546179635
0.9587 2.44215703411133 49.57749197435921
0.9585733 2.4484463423643814 49.6858843513921
0.95844656 2.4547493868308816 49.794608614775626
0.9583199 2.4610632822492824 49.90374603002201
0.95819324 2.467391003895154 50.013201855755774
0.9580666 2.4737326263456723 50.12297061905464
0.9579399 2.4800881531174763 50.233016193675354
0.9578133 2.48645465557862 50.34335774872906
0.9576867 2.492835130407165 50.45399255182006
0.9575601 2.499229648118247 50.56496721987204
0.9574335 2.5056382214847273 50.67628613356418
0.957307 2.512057898193883 50.787906134342975
0.95718044 2.518491704253173 50.899810325954405
0.95705396 2.5249366641571136 51.01200651448936
0.9569274 2.5313988657732938 51.12448939145893
0.95680094 2.5378722790496204 51.23726760498935
0.95667446 2.544359966405473 51.35036736818016
0.95654804 2.5508589255170477 51.46379679545045
0.95642155 2.557375308227995 51.57756268074641
0.95629513 2.5639030301908394 51.69164764754595
0.9561688 2.5704420973369007 51.80595442892331
0.95604235 2.5769987254639766 51.920547017836
0.955916 2.583566750912772 52.035422053396246
0.9557896 2.590149323115437 52.150627271628515
0.9556633 2.5967433510042266 52.26617584625322
0.955537 2.6033520068960643 52.3820666671329
0.9554107 2.609975311555748 52.49833710388124
0.9552844 2.61661333642499 52.61495949111379
0.9551581 2.62326610234624 52.73197263194497
0.9550319 2.6299305402992768 52.84941591719973
0.9549056 2.63660981962979 52.96728595002228
0.95477945 2.643300850991421 53.08548051051307
0.9546532 2.6500099758518276 53.204017819128424
0.954527 2.6567309252055646 53.322981110997006
0.9544009 2.66346372323291 53.44241953644122
0.9542747 2.6702148128121146 53.562272893660506
0.9541486 2.6769778414170493 53.6825056915004
0.95402247 2.6837560708455452 53.80311454581684
0.95389634 2.6905495232625545 53.92409714568439
0.9537703 2.6973550495307848 54.04540744489633
0.9536442 2.7041758800118205 54.16708225982022
0.95351815 2.711012081194143 54.28907074494545
0.9533921 2.7178636667312017 54.4113217859201
0.9532661 2.724727441080201 54.533801010790455
0.9531401 2.731606655896122 54.65653620765171
0.9530141 2.7385013572334542 54.77946419050957
0.95288813 2.745408281705031 54.90260997096596
0.9527622 2.7523307416670186 55.02597907210653
0.95263624 2.7592687456288303 55.14965522687396
0.9525103 2.7662223561856867 55.273598495251385
0.9523844 2.7731882819483613 55.39782446229818
0.9522585 2.7801698760324247 55.522282222818056
0.95213264 2.7871671379632077 55.64697675150535
0.9520068 2.7941768061233376 55.77193425632685
0.951881 2.8012022027874695 55.89717725474806
0.95175517 2.808243388262843 56.02270217530627
0.95162934 2.8153003700334516 56.14842842287324
0.9515036 2.822369846017058 56.274412591492904
0.9513778 2.8294551736140523 56.40065672597189
0.95125204 2.836556401536587 56.52711407524851
0.95112634 2.843670164238704 56.65379339096671
0.9510006 2.85080325966781 56.780743105461916
0.95087487 2.857948938246009 56.90798169849113
0.9507492 2.865107243031582 57.035448129791064
0.9506235 2.8722849715665486 57.163162568783825
0.95049787 2.8794753677857026 57.29110195020375
0.9503722 2.8866818460542825 57.41929776899204
0.95024663 2.893901029910876 57.547753384443546
0.950121 2.9011397881260863 57.6764374296
0.9499954 2.9083912936679743 57.80536399608012
0.9498699 2.9156555506275557 57.934530099636206
0.9497443 2.9229394989313335 58.06390630747297
0.94961876 2.930236234554319 58.193468346103856
0.9494932 2.9375492539016945 58.323222373402565
0.94936776 2.9448750833061825 58.45317806194508
0.94924223 2.9522207270466025 58.583280136555416
0.94911677 2.9595792035310673 58.71354205938028
0.9489913 2.966954046834212 58.84394101696023
0.9488659 2.974341733815403 58.974494460010405
0.9487405 2.981745822441858 59.10526256981383
0.9486151 2.9891663073449464 59.23622250603517
0.94848967 2.996603242866018 59.36737431691709
0.9483643 3.004053077540342 59.498676624177236
0.94823897 3.011519396158259 59.63012780178526
0.9481136 3.019002186568121 59.761741079654364
0.9479883 3.0265014990751724 59.89349381352678
0.947863 3.0340137455687253 60.02543430178473
0.9477377 3.0415425528343416 60.15752420383822
0.9476124 3.0490879011873884 60.289793557189455
0.9474872 3.0566462530769307 60.422233137352855
0.94736195 3.064221185120474 60.55489699259425
0.9472367 3.0718127619578395 60.68774927094006
0.9471115 3.0794209700833837 60.820830651587
0.9469863 3.0870422449083743 60.954070066003716
0.94686115 3.0946801884961257 61.087465229752524
0.946736 3.1023348559420145 61.22098817239787
0.94661087 3.110002571346348 61.35465989093617
0.9464857 3.1176907067798534 61.48854459857665
0.9463606 3.125391918181936 61.622578270285885
0.94623554 3.133106252779977 61.75674170567365
0.9461104 3.140841037563352 61.89103202821219
0.9459854 3.1485889573273043 62.025455842300666
0.9458603 3.1563536761859643 62.15999942571743
0.94573534 3.1641315377910915 62.29469940718375
0.94561034 3.1719262284438017 62.42954758219892
0.94548535 3.1797377991147506 62.56453368745907
0.94536036 3.187566234366345 62.699667601857925
0.9452354 3.19541158470247 62.834923118896675
0.94511044 3.2032700806398076 62.97031697166813
0.9449855 3.211145519178093 63.10581290598201
0.94486064 3.2190341055645346 63.24143794855857
0.9447357 3.226943432808094 63.37718678744761
0.94461083 3.2348659205217043 63.51306515498225
0.944486 3.2428016170210023 63.64902588796137
0.94436115 3.25075806513254 63.78510914155467
0.94423634 3.258727727941756 63.92127609745341
0.9441115 3.2667143686082696 64.05750849422958
0.9439867 3.274718039082039 64.1938208375265
0.94386196 3.282734874340928 64.33022873814623
0.9437372 3.290768759171749 64.46674416168055
0.94361246 3.2988196569648625 64.60336488553752
0.9434877 3.3068876300287053 64.74010385579219
0.943363 3.3149687795130665 64.876964020953
0.9432383 3.3230670289872446 65.01393373634913
0.9431136 3.33118233949954 65.15105718800041
0.942989 3.3393108954555064 65.2882912892591
0.94286436 3.3474565359815314 65.42563361595472
0.9427397 3.3556193268028185 65.56308430578693
0.9426151 3.3637992289318914 65.70063697992504
0.9424905 3.371992385000998 65.83827950652046
0.94236594 3.380202670277759 65.97601135673787
0.9422414 3.388430142815968 66.11385052736087
0.9421168 3.396674771060424 66.25181820942434
0.9419923 3.4049326621311713 66.38988283727707
0.94186777 3.413207729872066 66.5280892250035
0.94174325 3.4215000366732617 66.66640734565556
0.9416188 3.42980557077469 66.80482330474014
0.94149435 3.4381283609263598 66.94332299569017
0.9413699 3.4464683699847174 67.08191561946944
0.94124544 3.454825658625061 67.22063083041033
0.94112104 3.4631961812822905 67.35945515446512
0.94099665 3.471584007478468 67.49840140709007
0.94087225 3.479989099336382 67.63745942450969
0.9407479 3.48840748570501 67.77664302194974
0.9406236 3.4968431625013614 67.915987380336
0.94049925 3.5052961962556877 68.05542579095172
0.9403749 3.513766549266622 68.19498949400669
0.94025064 3.5222502196292163 68.3346879303364
0.9401263 3.5307553115351475 68.47447357623533
0.9400021 3.539269638793946 68.61435690289532
0.9398778 3.547805421859823 68.75432122618034
0.9397536 3.5563545215933163 68.89440630277163
0.9396294 3.5649210131161007 69.03460307949801
0.93950516 3.5735049420535705 69.17490799122925
0.939381 3.5821021618329043 69.31536637665819
0.9392568 3.5907209858287916 69.45596440452935
0.93913263 3.599353117688437 69.59672687251185
0.93900853 3.6079986054468347 69.73762597266429
0.9388844 3.6166657273295066 69.87865235175093
0.9387603 3.6253462153772595 70.01980263904008
0.93863624 3.634040026881997 70.16102831649123
0.93851215 3.642755571696997 70.30240744000369
0.9383881 3.6514844527610864 70.44392103954172
0.9382641 3.6602309164189237 70.5855207047218
0.93814003 3.668994926549156 70.7271999691194
0.93801606 3.677772316499969 70.86896811064176
0.9378921 3.6865672675423724 71.0108253573183
0.9377681 3.695379831042287 71.15275797058577
0.9376441 3.704209976725272 71.29480353774329
0.9375202 3.713053507296494 71.43696968113878
0.9373963 3.7219146421868263 71.57924653459641
0.93727237 3.7307934324528453 71.7216021893405
0.93714845 3.7396898504524416 71.86408282812457
0.9370246 3.7485996627393434 72.00667254675275
0.93690073 3.757527126366303 72.14939359010896
0.9367769 3.7664722910998134 72.29220780766117
0.9366531 3.7754308161432477 72.4351004645123
0.9365293 3.784407059527758 72.57812296769485
0.9364055 3.7934009962505355 72.72125996876979
0.9362817 3.802412680897375 72.86452836095208
0.93615794 3.811437741422664 73.00791535690128
0.9360342 3.8204805734963663 73.15142520965027
0.93591046 3.829541150475281 73.29506012258108
0.9357868 3.8386151556206825 73.43883701891984
0.9356631 3.8477069348993935 73.58276789050517
0.9355394 3.856816543774173 73.7268739409856
0.93541574 3.8659439675056357 73.87112367197712
0.9352921 3.8750848493041667 74.015519555012
0.9351685 3.8842435739176127 74.16003608842999
0.9350449 3.893420188155998 74.30471526626802
0.93492126 3.9026146807162347 74.44950591778914
0.9347977 3.911822652158599 74.59443818437137
0.93467414 3.921048526999737 74.73948636516147
0.9345506 3.930292344522931 74.88468251026323
0.9344271 3.939549629483861 75.03002618337203
0.9343035 3.9488293691608947 75.17558066548177
0.93418 3.9581226029494885 75.32131518786154
0.9340566 3.967429371380724 75.46727133885774
0.9339331 3.976758658752634 75.61343528128279
0.93380964 3.986101511094934 75.75980804941943
0.93368626 3.9954579138056783 75.90643699478433
0.9335628 4.004836964316786 76.05325604792274
0.93343943 4.0142295959019885 76.20026792604561
0.93331605 4.023640397212765 76.34750374200486
0.9331927 4.0330693634092745 76.49500530816319
0.9330693 4.042516561286859 76.64274546979588
0.93294597 4.05197741080858 76.79076453015377
0.93282264 4.0614565537686875 76.93904805473557
0.9326994 4.070949383890977 77.08756380311387
0.93257606 4.080465161891925 77.23637103997667
0.9324528 4.089994673527621 77.38544369290159
0.93232954 4.099542603298551 77.53478248347349
0.93220633 4.1091043064227115 77.6844348734095
0.93208313 4.118684494187136 77.83438037345488
0.9319599 4.128283144899241 77.98459769639679
0.9318367 4.1379003464709605 78.135075494714
0.9317135 4.147536077347291 78.28584969248988
0.9315904 4.157185756482351 78.43688278028318
0.93146724 4.166854027530412 78.58822614373227
0.93134415 4.176536288852155 78.73985131109072
0.931221 4.186241906251709 78.89178885021573
0.9310979 4.195961568973109 79.04405579188933
0.93097484 4.2056999732084765 79.19668811552461
0.9308518 4.215452488713725 79.34978989627741
0.9307288 4.225223848371043 79.50338305430708
0.93060577 4.235014161608988 79.6575933680256
0.93048275 4.24482346253514 79.81240676972311
0.9303598 4.254647107158378 79.96788440808223
0.93023676 4.2644946662313385 80.12407941488868
0.9301138 4.274356718348099 80.28091763729843
0.9299909 4.284233286876867 80.43838826943508
0.9298679 4.294134071224984 80.59657152438699
0.929745 4.304049519897458 80.7554573975069
0.9296222 4.313979744966178 80.91508758223634
0.92949927 4.323934441047908 81.0756023434071
0.9293764 4.3339041002230045 81.23697772070905
0.9292536 4.343893618034614 81.39922838688054
0.92913073 4.353903144735678 81.56243451493583
0.92900795 4.363927885711302 81.72647923028765
0.9288851 4.373977719553654 81.89138813253064
0.9287623 4.384042952216362 82.05708138633413
0.9286396 4.394123703877059 82.22356246228803
0.9285168 4.404229823110583 82.39083273751912
0.9283941 4.4143516271951375 82.55883891208309
0.9282714 4.424489152766762 82.72761099475684
0.9281487 4.43465237955194 82.89706278155758
0.928026 4.444831478865384 83.06725503184803
0.92790335 4.45503152478053 83.23819664213326
0.9277807 4.4652525683572435 83.41003035334971
0.9276581 4.47548978887669 83.58268782544664
0.9275354 4.485753193129075 83.75615894513624
0.9274128 4.496032941461744 83.93028858542817
0.92729026 4.5063290543045476 84.10517742313105
0.92716765 4.516651681565336 84.28067056275468
0.9270451 4.526990806440497 84.45676394555832
0.92692256 4.537351579549402 84.63352954985834
0.9268001 4.547728974166703 84.81088032382394
0.9266776 4.5581281597775325 84.98890010050327
0.9265551 4.5685491677747025 85.1676584321519
0.9264326 4.578992143728127 85.34713580737265
0.9263101 4.589457115883933 85.52724584980149
0.9261877 4.599939108297683 85.70796534744225
0.92606527 4.610443244504194 85.88938702065117
0.9259429 4.620964533043226 86.07151923455935
0.92582047 4.631513267174317 86.25435905323855
0.9256981 4.642079304897815 86.43797303023887
0.92557573 4.65266783677796 86.62228391429788
0.9254534 4.663273807107427 86.80717954789279
0.92533106 4.673907593022883 86.9926399213363
0.92520875 4.684558933204024 87.17876018083987
0.9250865 4.695227861283243 87.36552666613481
0.9249642 4.705924890920286 87.55296406977335
0.92484194 4.716639642051796 87.7410002159075
0.9247197 4.727377435744201 87.92964543691402
0.92459744 4.738138312158724 88.11889882098528
0.92447525 4.748917117373092 88.30874155068537
0.92435306 4.759719141772348 88.49918473264188
0.9242309 4.770544482913764 88.690142043493
0.9241087 4.78139317879479 88.88172740162106
0.92398655 4.792260031498317 89.07386897056303
0.9238644 4.803150370656868 89.26658503755829
0.9237423 4.814064292041451 89.45979476671855
0.9236202 4.824996487356381 89.653581434572
0.9234981 4.8359577424131865 89.8478949235311
0.9233761 4.846932015463271 90.04274159971267
0.923254 4.857935493090032 90.23810432609918
0.92313194 4.8689628237738996 90.43397000202194
0.92300993 4.880008722947711 90.63033426058941
0.9228879 4.891078587091102 90.8272272607542
0.922766 4.902167111594816 91.02462355558852
0.92264396 4.913285146819244 91.22247032621462
0.922522 4.924421929595972 91.42086544844575
0.9224001 4.935577460166884 91.61973626391837
0.92227817 4.946762748094149 91.81904625044858
0.9221563 4.957966865273993 92.01879136271272
0.9220344 4.9691953796814685 92.2189263876626
0.9219125 4.980448288336594 92.4194582720797
0.92179066 4.9917201723298055 92.62036382888765
0.92166877 5.003022066663802 92.82176547404981
0.921547 5.014337477819005 93.02357029918902
0.92142516 5.025683022536121 93.22575461813462
0.9213034 5.037047670685524 93.42828110288204
0.92118156 5.0484425671835815 93.63117464527286
0.92105985 5.059851040695604 93.83448388587787
0.9209381 5.071289876293481 94.0381366049961
0.92081636 5.0827479231014285 94.2421541082162
0.92069465 5.094230822838192 94.4465338194639
0.92057294 5.105738626605211 94.65138915301137
0.9204513 5.11726573961349 94.8566467140262
0.9203296 5.128823515816707 95.06241491747049
0.9202079 5.140400689760294 95.26867918797237
0.9200863 5.151997300312256 95.47530688570703
0.9199647 5.163624752163317 95.68225647192008
0.9198431 5.175271688461695 95.88953508444546
0.9197215 5.186943848350789 96.0971232814474
0.91959995 5.1986355335665175 96.30504325922904
0.91947836 5.210358257841303 96.51324495605448
0.9193568 5.222100545025519 96.7216675472143
0.91923535 5.233862413648515 96.93036041261053
0.9191138 5.245655431872324 97.13937216896424
0.91899234 5.257468079926475 97.34877445899532
0.91887087 5.2693061827456384 97.55845127276383
0.9187494 5.281169775180882 97.76845983910594
0.918628 5.293053065737832 97.97880111530993
0.91850656 5.304961915656665 98.18950192136272
0.91838515 5.316896367793929 98.40050782425924
0.91826373 5.328856456427253 98.61181247965058
0.9181424 5.340836335234334 98.82342902643438
0.918021 5.352841922292167 99.03552683629508
0.91789967 5.364873278745138 99.24809328400518
0.9177783 5.376930449893762 99.46092897465685
0.917657 5.389007530281159 99.67407710054944
0.9175357 5.401110483469487 99.88746781395733
0.9174144 5.4132393291255365 100.10107387509488
0.9172932 5.425388129831707 100.31491802752103
0.91717196 5.4375628654652015 100.52897514743283
0.9170507 5.4497635720844535 100.74331083682637
0.9169295 5.461990275665557 100.95787777730786
0.9168083 5.4742369841415925 101.17269632687494
0.91668713 5.48650974396522 101.38785127468608
0.91656595 5.498808595406079 101.60332200162202
0.9164448 5.5111335774700505 101.81915551297404
0.91632366 5.523478656999796 102.03530263240374
0.91620255 5.535849933710395 102.25174100689534
0.9160814 5.548247440126993 102.46841798183982
0.9159603 5.560671201619428 102.68530203198543
0.91583925 5.573115119355295 102.90243348345865
0.9157182 5.585585341920581 103.11989348553726
0.91559714 5.598081906303879 103.33760477876538
0.91547614 5.610598669359037 103.55550049796446
0.91535515 5.623141814976575 103.77362687622117
0.91523415 5.635711362759469 103.99196933584298
0.91511315 5.648307346871727 104.21054257674047
0.9149922 5.660923570924793 104.42938305285793
0.9148713 5.673566276036315 104.64835193046693
0.91475034 5.686235464515095 104.86747277022671
0.9146294 5.698931165260986 105.0866433458144
0.9145085 5.711647099993391 105.30595274126469
0.91438764 5.724389560647776 105.52534216481352
0.91426677 5.737158533027545 105.7447886153439
0.91414595 5.749947734768025 105.96429522189125
0.9140251 5.762763456941287 106.18393268215483
0.9139043 5.7756057294179115 106.40363276589558
0.9137835 5.788474539711437 106.62340341529578
0.91366273 5.801363550278757 106.84318614898608
0.9135419 5.814285471196864 107.06299077468404
0.9134212 5.827221174252393 107.28281048497833
0.91330045 5.84018981604529 107.50266085397546
0.91317976 5.853178590991742 107.72256028723325
0.91305906 5.866193912906983 107.94245555711329
0.91293836 5.879235772018962 108.16236480986532
0.91281766 5.89230418017803 108.38229623001584
0.912697 5.905392661265543 108.6022491079425
0.9125764 5.918507686924489 108.82220889743316
0.91245574 5.931649240943052 109.04215945274663
0.91233516 5.944810827408584 109.26206942380075
0.9122145 5.958005444863837 109.4819304481065
0.912094 5.971213516503922 109.70173823086115
0.9119734 5.984454629449492 109.92150761229547
0.91185284 5.997722234340684 110.14131452274972
0.9117323 6.011009779905786 110.3611245636811
0.9116118 6.024323808246321 110.58090055527184
0.91149133 6.037657730249753 110.80066030260738
0.9113708 6.051024733420315 111.02042834159346
0.91125035 6.064411597829817 111.24015863827483
0.91112995 6.077818293302419 111.45988711446256
0.9110095 6.091258098590884 111.67957684344816
0.9108891 6.1047176912556615 111.89918290328315
0.9107687 6.1182037280477735 112.11873012819981
0.9106483 6.131716188978349 112.33823222858834
0.91052794 6.14524837785234 112.55762441022195
0.91040754 6.1588136762257 112.77700667118616
0.9102872 6.172398663160018 112.99636740885298
0.9101669 6.186003297640642 113.21565765270482
0.9100466 6.199641067717802 113.4348664036478
0.9099263 6.213298436436223 113.65404565660795
0.909806 6.226982176104882 113.8731341448697
0.9096858 6.240685453747758 114.09210985681358
0.90956557 6.254415063826557 114.3109748724029
0.9094453 6.268177789987254 114.52975824514506
0.9093251 6.281953166099336 114.74846865712938
0.9092049 6.295761667033626 114.967151272379
0.90908474 6.309589598011395 115.18580397995277
0.9089646 6.323443797405698 115.40435658385285
0.9088444 6.337324253392232 115.622817318374
0.9087243 6.351224052822829 115.8411337473491
0.90860415 6.365156982287801 116.0593675448091
0.9084841 6.379102271885731 116.27744038041764
0.908364 6.3930806778814135 116.49536616450185
0.9082439 6.407085239580493 116.7131828754168
0.90812385 6.421109000716195 116.93090874957281
0.9080038 6.435158882468743 117.14848076904728
0.9078838 6.4492278937406065 117.36593635107806
0.90776384 6.463322984478847 117.58332657717258
0.9076438 6.477451180469353 117.80063260727474
0.9075239 6.491591382661165 118.01780121489215
0.9074039 6.505764679933822 118.23481651012912
0.90728396 6.5199569298940645 118.45165852468904
0.90716404 6.534175196670872 118.6683329542349
0.9070441 6.5484194170983345 118.88486584622774
0.90692425 6.562682524418617 119.10125740182727
0.9068043 6.5769786495394404 119.3175321238617
0.90668446 6.59129360126087 119.53367191407523
0.90656465 6.605627305865557 119.74968709138854
0.9064448 6.61999404473926 119.96550836919252
0.906325 6.634379461131522 120.1811527478844
0.9062052 6.6487907257116055 120.39665191708292
0.90608543 6.663220593423738 120.61198528616512
0.9059656 6.677683456611764 120.82712491902258
0.9058459 6.692164847966158 121.04210438923164
0.90572613 6.7066719998297755 121.25687611775842
0.90560645 6.721197594092198 121.471474415887
0.90548676 6.735748892238268 121.68589062223597
0.9053671 6.750325811373925 121.90011638557684
0.9052474 6.764928392943303 122.11424291051547
0.9051277 6.779556567123236 122.32825207492853
0.9050081 6.794203079096621 122.5421253037145
0.90488845 6.808875135754527 122.75581394428227
0.9047689 6.823565448352082 122.96930481498862
0.90464926 6.838288585771424 123.18260391536236
0.9045297 6.85302990226194 123.39568709706548
0.9044101 6.867796662719631 123.60859788090939
0.90429056 6.882588896302742 123.8213859998887
0.90417105 6.897399151789391 124.03400679375639
0.90405154 6.912234828758986 124.24641846698444
0.90393203 6.927095852121844 124.458588494906
0.9038126 6.941974815950417 124.67048016429177
0.9036931 6.956886488179794 124.8821246309003
0.90357363 6.97181601023883 125.09351542778555
0.9034542 6.986770744840621 125.30463897822142
0.9033348 7.001743228051847 125.51553067336995
0.9032154 7.016740858016853 125.7262010726138
0.903096 7.031763645720522 125.93665398797408
0.90297663 7.046811526940875 126.14689154440912
0.90285724 7.061884515760148 126.35694912639343
0.9027379 7.076975016977537 126.56686421127291
0.9026186 7.092090574163204 126.77656573689181
0.9024993 7.107223562917511 126.9861147733227
0.90238 7.122389132792094 127.19546871410628
0.9022607 7.137572058429775 127.40463027648907
0.90214145 7.152779942316352 127.61356010996155
0.90202224 7.168005093597621 127.82228762940757
0.901903 7.183262769311583 128.03079949445805
0.90178376 7.1985376319254595 128.2391017587946
0.9016646 7.21382969546372 128.44722878329407
0.9015454 7.2291541786543325 128.6551172628798
0.90142626 7.244495781074243 128.86279048567562
0.9013071 7.259862088148411 129.0701975754497
0.90118796 7.27525311796609 129.2773802554422
0.9010688 7.290668797401889 129.48435585453493
0.9009497 7.3061014234278066 129.69106939244247
0.9008306 7.321558620901343 129.89740852707385
0.9007116 7.337032647042357 130.1034708229189
0.9005925 7.352538927076535 130.3092614186518
0.9004735 7.36806194050761 130.51475476741925
0.90035444 7.38360938303895 130.7199871224612
0.9002354 7.399181253341351 130.92490198996208
0.90011644 7.4147696679444 131.12951665706106
0.8999975 7.430382427579994 131.33386854967588
0.8998785 7.446019468484074 131.53800722233115
0.8997596 7.461672954465838 131.74192191427233
0.8996406 7.47735851475578 131.94555676431486
0.8995217 7.493060427386923 132.14889834349583
0.8994028 7.508786489517402 132.35196506891174
0.89928395 7.524528799838702 132.55476646899942
0.8991651 7.540295186162309 132.75728276234113
0.89904624 7.55608563518807 132.95947268282427
0.8989274 7.571900084004159 133.16136199090903
0.89880854 7.587738525603346 133.36302809935643
0.89868975 7.6035929513953135 133.5643939757719
0.89857095 7.619471289474362 133.76542215700562
0.89845216 7.6353734731660605 133.9660479543052
0.89833343 7.651291490888563 134.16635344907496
0.8982147 7.667233262770975 134.36637522355161
0.89809597 7.683198776440573 134.56606987323372
0.89797723 7.699187971257568 134.7654871963249
0.89785856 7.7151927985435265 134.96462130454248
0.8977399 7.731221227999854 135.16339913564778
0.8976212 7.747273239741889 135.36190499685813
0.8975026 7.763340707956886 135.56012256313272
0.8973839 7.779439768047064 135.75802656107268
0.8972653 7.795554178571158 135.95554018458682
0.8971467 7.811692009269322 136.15272837805202
0.89702815 7.8278450753660245 136.34954783123712
0.8969096 7.844021463211329 136.5459610618463
0.89679104 7.860221102310588 136.74200848292085
0.8966725 7.876443972443696 136.9376500342669
0.89655393 7.892690001817045 137.13293103408685
0.89643544 7.908950991755889 137.32782420540192
0.89631695 7.925235039115046 137.52227381852606
0.8961985 7.9415339110937175 137.71633853382397
0.89608 7.957863946360933 137.90991621633069
0.8959616 7.974208676172642 138.1031643695873
0.89584315 7.990576269267459 138.2960394679408
0.8957247 8.006966684696557 138.4885231788557
0.89560634 8.023371609197438 138.68056665593988
0.89548796 8.039799243800802 138.87219497795425
0.8953696 8.056249534162665 139.06336603450697
0.8952513 8.072714132931097 139.2540843526259
0.8951329 8.08920958220659 139.44444164149604
0.8950146 8.105719218428593 139.63433431513008
0.89489627 8.122251294885169 139.8237087149507
0.894778 8.138797404794857 140.01260193640888
0.89465976 8.155365828965794 140.20103576013423
0.8945415 8.171956504801715 140.3890014367433
0.89442325 8.18856937816654 140.57636098268733
0.894305 8.2052043690327 140.7631406740168
0.8941868 8.221853028212625 140.94944711271282
0.8940686 8.23852366940388 141.13513637617837
0.8939504 8.255216223887437 141.320205283221
0.89383227 8.271922186162172 141.50473715449735
0.89371413 8.288649924427398 141.68873460782723
0.893596 8.30539936519488 141.87228163888568
0.89347786 8.322170466544673 142.0552951726043
0.8933598 8.338954676717544 142.2378321886609
0.8932417 8.35576041863071 142.4197998939015
0.8931236 8.372587604019333 142.601247043824
0.89300555 8.389436191203737 142.78208976960443
0.89288753 8.406297574491871 142.96246311442
0.8927695 8.423180230756083 143.14236324444548
0.8926515 8.440084072514088 143.32168269921652
0.8925335 8.457009052564496 143.50038543276452
0.8924155 8.473946513399499 143.6784580698569
0.89229757 8.490904959078666 143.8559405076687
0.8921796 8.507884296530657 144.03295007439485
0.8920617 8.52487590933183 144.2094643600416
0.8919438 8.541888283347266 144.3853845284345
0.8918259 8.55892137899338 144.56074270236766
0.891708 8.575975101613825 144.7355432325046
0.8915901 8.593049408786152 144.90966938317547
0.8914723 8.610135548969067 145.0830929974143
0.89135444 8.627242101569403 145.25593538159757
0.89123666 8.644360313755843 145.42827503518276
0.8911188 8.66150748193886 145.60005938896342
0.89100105 8.67866615414904 145.77118921681785
0.89088327 8.695844961722436 145.9416758955945
0.8907655 8.71304379656563 146.11157265438018
0.89064777 8.730253911461078 146.2809105219198
0.89053005 8.747483909688208 146.44969884548044
0.89041233 8.764733764959718 146.6179607201433
0.8902947 8.781994634047184 146.78564689693897
0.89017695 8.799283967977575 146.952701001789
0.8900593 8.816584150622878 147.1192155397293
0.88994163 8.83390391426372 147.2851932089296
0.88982403 8.851234368690216 147.45062473007258
0.88970643 8.868584262683925 147.6153794961372
0.8895888 8.885962274013552 147.7794520446988
0.88947123 8.90334194711704 147.94294193906742
0.88935363 8.920749611299762 148.10587481609082
0.8892361 8.938167583460103 148.26821590239467
0.88911855 8.955604585721622 148.42996235900367
0.889001 8.973060582560944 148.5911388158706
0.88888353 8.990526612643164 148.75169792008353
0.88876605 9.00801148573099 148.9117090165173
0.88864857 9.025515112076913 149.0711958705577
0.8885311 9.04303745494378 149.23008712489667
0.88841367 9.060569513736192 149.3883626919697
0.8882962 9.078129048509634 149.54605664446873
0.8881788 9.095689220718965 149.70321773261256
0.8880614 9.113276757676212 149.85985019317687
0.88794404 9.130873695800002 150.01597871046184
0.8878266 9.148497895756273 150.17151882814872
0.8877093 9.166122382043964 150.32647808553125
0.88759196 9.18377401528488 150.48090964078466
0.88747466 9.201434729084752 150.63473941304747
0.88735735 9.219113484503334 150.78792666235134
0.88724005 9.23681014035322 150.94055994355693
0.88712275 9.254524708015719 151.0927187162407
0.8870055 9.272248044595319 151.24431910126296
0.88688827 9.289989157305397 151.39529709350498
0.886771 9.307747898607586 151.54566728530145
0.88665384 9.325515233284962 151.69544392498102
0.8865366 9.343309094981617 151.8445622636848
0.8864194 9.361111379379274 151.9930912473267
0.8863023 9.378921940291113 152.1410294913457
0.8861851 9.396758896705263 152.28835509245914
0.886068 9.4146039685153 152.43511078921347
0.88595086 9.432466225619988 152.5812341848303
0.88583374 9.450345527329798 152.72675004024214
0.8857167 9.468232761595264 152.8716322492023
0.8855996 9.486136887405257 153.01588632758512
0.88548255 9.50405789218793 153.15944535015927
0.8853655 9.5219956277672 153.30225973213666
0.8852485 9.539940928005498 153.44435123134596
0.8851314 9.55791193414643 153.58574651548832
0.8850145 9.575881157851828 153.726408959351
0.8848975 9.59387593518965 153.8663411242098
0.8847805 9.61187788340148 154.00548870802766
0.8846636 9.629896036319138 154.14384011599896
0.88454664 9.647930344099612 154.28141069723242
0.8844297 9.665980667106453 154.41804767461227
0.8843128 9.68403772575232 154.5537845395584
0.8841959 9.702110584518799 154.6887054817805
0.88407904 9.720199181376326 154.82276576363813
0.88396215 9.738303385227056 154.95610534657823
0.8838453 9.756413908755627 155.08865266211586
0.8837285 9.774539851037856 155.22045683582306
0.8836117 9.792681170456023 155.35151411917997
0.8834949 9.81082847321864 155.48182550260853
0.88337815 9.828990970033068 155.61143319800263
0.8832614 9.847168534959271 155.74022926423586
0.8831446 9.865361114554405 155.86831455550578
0.88302785 9.883568589947023 155.99567781443585
0.88291115 9.901781610413213 156.12231738824292
0.88279444 9.920009350369842 156.2481830105008
0.88267773 9.938251751879944 156.37332657365653
0.8825611 9.95649937225212 156.4976677284682
0.88244444 9.974761466510888 156.6212484698532
0.8823278 9.993037916183674 156.74405732515498
0.88221115 10.011328659503791 156.86606687070437
0.88209456 10.029624219150866 156.98721400460533
0.881978 10.047933871939856 157.10765982510864
0.8818614 10.066257508371065 157.22724797973424
0.8817448 10.084595045658116 157.34597280735005
0.8816283 10.102936982882897 157.46385823037298
0.88151175 10.121292625505975 157.58101328248208
0.8813952 10.139661868816003 157.69749729312622
0.8812787 10.158044654662799 157.81323075972026
0.8811622 10.176431464183441 157.92831510812474
0.88104576 10.194831650190899 158.0426819115424
0.8809293 10.213245097743947 158.15628162920376
0.8808128 10.231671743797431 158.26908750719215
0.8806964 10.250102033283984 158.38108683887177
0.88058 10.268545324006745 158.49228837431858
0.8804636 10.287001501653476 158.6026799712585
0.88034725 10.305461038119015 158.71230196204507
0.8802309 10.323933279381471 158.82125690266636
0.88011456 10.342418171292337 158.9295862129985
0.8799982 10.360915622574204 159.03735602711328
0.87988186 10.379425587241409 159.1444651417057
0.87976557 10.39793847160172 159.25085806086045
0.8796493 10.416463693724639 159.356456746086
0.879533 10.435001136112039 159.46121471571294
0.87941676 10.453541220109383 159.56521242947056
0.87930053 10.472093335064164 159.6684490045648
0.8791843 10.490657420964462 159.77100132389725
0.8790681 10.509233372559507 159.87282463442187
0.8789519 10.52781159198837 159.97384452854556
0.8788357 10.546411027873317 160.07403563843621
0.8787195 10.565012519628375 160.17329524812644
0.8786034 10.583615934752885 160.27173652204132
0.8784872 10.602240300320574 160.36938211256245
0.8783711 10.620866389105064 160.46622195148026
0.878255 10.639503687402316 160.56228300350594
0.87813896 10.658142509286044 160.65751123278176
0.87802285 10.676801924932281 160.75195131387989
0.8779068 10.695462661670854 160.84552560107923
0.87779075 10.714134215972463 160.93821872654405
0.87767476 10.73280687043353 161.03004870602246
0.8775587 10.751499743192676 161.12108566358026
0.8774427 10.77019351860203 161.21143371829805
0.8773268 10.788888135062814 161.30102107834824
0.8772108 10.807602698671142 161.38989441742856
0.87709486 10.826317920311109 161.47805533457347
0.87697893 10.845043301653133 161.56539546914945
0.876863 10.863778778464747 161.65200399960875
0.8767471 10.882524240310643 161.73788437713208
0.8766312 10.901269988118369 161.82303590227696
0.8765153 10.920025546679357 161.9074986034378
0.87639946 10.938790870747278 161.99132700367568
0.87628365 10.957556198708081 162.07456587468965
0.8761678 10.976340811087423 162.15716283301464
0.87605196 10.995125266820033 162.2390316231075
0.8759362 11.01390950461013 162.32012143569807
0.8758204 11.032712746190724 162.40045394690398
0.87570465 11.05151558357146 162.48009251904224
0.8755889 11.07032757632335 162.55891300937122
0.87547314 11.089148663279364 162.63696273409894
0.87535745 11.107969033265743 162.7142927527973
0.87524176 11.126798320480757 162.79089855167885
0.87512606 11.145636419283443 162.86689105331925
0.8750104 11.164483290148569 162.9422724891135
0.87489474 11.18332911734799 163.01707007135656
0.87477905 11.20219329357984 163.09123334800552
0.8746634 11.221056267114536 163.1646360281087
0.87454784 11.239917976471451 163.23734676643377
0.8744322 11.258797766884346 163.30936499522716
0.87431663 11.277676120251872 163.38064796528974
0.87420106 11.296562657691402 163.4513080693508
0.87408555 11.315447594374906 163.52121625730467
0.87397 11.334350299875393 163.59048696273084
0.87385446 11.353251239916245 163.6591404522387
0.87373894 11.372160054824542 163.7271705610519
0.8736235 11.391066945196009 163.79447259674828
0.873508 11.409991313538525 163.86110543261023
0.8733925 11.428913588076128 163.9270508354298
0.87327707 11.447843418588693 163.99226448958706
0.8731617 11.466770976237942 164.05678587387143
0.8730462 11.485715706282615 164.12061218944913
0.8729308 11.504657987437565 164.18362055745902
0.8728155 11.5235976946186 164.24585717955998
0.8727001 11.542554335085246 164.3072212718299
0.87258476 11.561508200789152 164.3677986915849
0.8724694 11.580469027713479 164.42770931129846
0.8723541 11.599436708785019 164.48690081417774
0.87223876 11.618411193732236 164.54546310291693
0.8721235 11.637382572785544 164.60339502036396
0.8720082 11.656360606527517 164.66064960173338
0.8718929 11.675345185136349 164.71718221937303
0.8717777 11.694326429147658 164.77291639851595
0.87166244 11.713323859667824 164.82786869526046
0.8715472 11.732317770893571 164.8821436274647
0.87143207 11.751308053736535 164.9356949117781
0.87131685 11.770314307019675 164.9885562706222
0.8712017 11.789316756038692 165.0405294804885
0.87108654 11.808325143355434 165.09156384972147
0.8709714 11.827339345358084 165.14165283915185
0.8708563 11.84634942579971 165.19083357729545
0.8707411 11.865374961479501 165.23926803955283
0.87062603 11.884396190395591 165.28694944178764
0.870511 11.903413009219411 165.33406766602857
0.8703959 11.92244508288757 165.38058084580325
0.87028086 11.941472605460467 165.42654983826137
0.8701658 11.960505396346951 165.4719359621448
0.8700508 11.979543360669936 165.51674822760708
0.8699358 11.998576595124701 165.56096492246954
0.86982083 12.017614860700206 165.60452342281596
0.86970586 12.036658113056687 165.64745334805235
0.8695909 12.055706248237568 165.68970121609453
0.86947596 12.074749338582862 165.73127623519926
0.86936104 12.09379715602248 165.77217617619254
0.8692461 12.112849644267756 165.81235177305223
0.8691312 12.131906696292893 165.85181175750037
0.86901635 12.150958367454013 165.89056334413274
0.8689015 12.170014433810193 165.92858745968653
0.86878663 12.18907484289877 165.9659503093644
0.8686718 12.20813948661876 166.0025250136283
0.868557 12.227198404935855 166.03833723282494
0.8684422 12.246261380395726 166.07348154601797
0.8683274 12.265328363767324 166.10787479683614
0.8682126 12.284399238191847 166.14155824298552
0.86809784 12.303464056972084 166.17464887979452
0.8679831 12.322532622027024 166.20711449037157
0.86786836 12.341604889719205 166.23892939401983
0.8677536 12.3606807596333 166.2701928562041
0.86763895 12.37975028842062 166.3008675232441
0.86752427 12.398823278313476 166.33085105552752
0.8674096 12.417899689561253 166.3602580833895
0.8672949 12.436979422309125 166.3890675200927
0.8671803 12.456052520198481 166.4171856331203
0.86706567 12.47512878689246 166.4447326577905
0.86695105 12.494208203457537 166.47178838257977
0.8668365 12.513280745546266 166.49829839063875
0.86672187 12.53236622724369 166.52400576795478
0.8666073 12.551444666060654 166.54902687496366
0.86649275 12.570525960154262 166.57343367319547
0.86637825 12.589600061459537 166.59722831591495
0.86626375 12.60867686985321 166.62028487025927
0.8661492 12.627766191803758 166.64276377071107
0.86603475 12.646838214304966 166.6646954470124
0.86592025 12.66592262934128 166.68608295803912
0.8658058 12.68499954766269 166.70693554525366
0.86569136 12.70407879878929 166.7272632388514
0.8655769 12.72316036610936 166.74698967790692
0.86546254 12.742234196724139 166.7661960444843
0.8653481 12.761320157428758 166.78483168610612
0.8652337 12.78039825220042 166.80290541764177
0.8651194 12.799468465191964 166.8204262948467
0.865005 12.818550570163126 166.8374260219338
0.8648907 12.837624666276664 166.8538293334807
0.8647764 12.856700578595206 166.86970539499956
0.86466205 12.875778304292526 166.8850463734377
0.8645478 12.894847781093727 166.89986717858486
0.86443347 12.91392889428958 166.91413992603418
0.8643192 12.93300162874212 166.92775572013167
0.864205 12.952065961007738 166.94086661129114
0.86409074 12.971141689378848 166.95347692200338
0.86397654 12.990208901628476 166.965583526154
0.86386234 13.00927744401304 166.97715208291476
0.86374813 13.02834729871588 166.98818547097966
0.863634 13.047408405935515 166.99863571384003
0.86351985 13.066470695815063 167.0085825150667
0.8634057 13.08553406880484 167.01795039601475
0.86329156 13.104598502160195 167.02684284258547
0.8631775 13.123653946998331 167.03514255448917
0.86306334 13.142720277513453 167.04289937962525
0.86294925 13.16177749167934 167.0501139730571
0.8628352 13.180825548355246 167.05666701674193
0.86272115 13.199884256322937 167.0625307980289
0.8626071 13.218933652861036 167.06775419541634
0.8624931 13.23798359387592 167.0722995546727
0.8623791 13.257034019741285 167.07601469727436
0.8622651 13.276074855420589 167.07901340680436
0.86215115 13.295116016933274 167.08154634127473
0.8620372 13.314157424602481 167.0835711997113
0.8619232 13.33319904259477 167.0849817876515
0.8618093 13.352230820731013 167.08585925304314
0.8616954 13.371262681752302 167.08627720318148
0.8615815 13.390294551489829 167.08619473878352
0.8614676 13.40932639874743 167.0857176841139
0.86135375 13.428348198116277 167.08479518968244
0.8612399 13.447369875483506 167.08340187680005
0.86112607 13.466391361693804 167.0816270427682
0.8610122 13.48541263573382 167.07948722160148
0.86089844 13.504423676365807 167.07698546928444
0.86078465 13.523434420905124 167.07412131234335
0.86067086 13.54244480695009 167.07085736640352
0.8605571 13.561454810018025 167.06722118918566
0.86044335 13.580454410067803 167.06309768839262
0.86032957 13.599463472242109 167.0584428324844
0.8602159 13.618452056101239 167.05334139358126
0.8601022 13.637450005097005 167.04788410273778
0.8599885 13.65643734729143 167.0420512973977
0.8598748 13.675433966923157 167.03578754863025
0.8597612 13.69440993308884 167.02915247239628
0.8596475 13.713395087769895 167.02213895148805
0.8595339 13.73236946304675 167.01479096445604
0.8594203 13.751342991126526 167.00710552769888
0.8593067 13.770315617670917 166.9990527468929
0.8591931 13.789287318325743 166.99068059288126
0.85907954 13.808248090241062 166.9819157845724
0.858966 13.827207849579109 166.97284689155467
0.85885245 13.846166558013403 166.96342768164604
0.8587389 13.865124179256771 166.95367820330662
0.8586254 13.88407072436419 166.9436363705107
0.8585119 13.903016115836172 166.9333140678102
0.85839844 13.921960317101364 166.92267846011765
0.85828495 13.940903296197058 166.9117641314935
0.8581715 13.959835075522937 166.90066753501046
0.8580581 13.978765579053178 166.8892238963209
0.85794467 13.997694767220782 166.8775588140581
0.85783124 14.016622621212242 166.8656034511688
0.8577179 14.035539157435178 166.85338668642686
0.8576045 14.054454291498757 166.84086182451753
0.85749114 14.073367984436741 166.82796354211558
0.8573778 14.092270252523377 166.81473467331503
0.85726446 14.111180945018111 166.80117133156602
0.85715115 14.130080141643445 166.78731770233938
0.85703784 14.148977752020018 166.77313727233246
0.8569246 14.16786379468632 166.75862469523116
0.8568113 14.18675811397927 166.74372993983937
0.85669804 14.205640782232548 166.7284332145477
0.8565848 14.224521698390351 166.71279975700142
0.8564716 14.243390891914208 166.69684128372384
0.8563584 14.262258255773775 166.68052123467095
0.8562452 14.281123754084458 166.66382464201928
0.85613203 14.299987340357266 166.6468050621252
0.85601884 14.318848985923706 166.62946507584903
0.8559057 14.337698714733724 166.6117746011062
0.8557926 14.356546425182954 166.5937240424727
0.85567945 14.375392069019572 166.5752780415014
0.8555663 14.39423560425846 166.55640197026813
0.85545325 14.413067053424305 166.53715887016193
0.8553402 14.431896310769734 166.5176185599924
0.8552271 14.450723338539847 166.49776931664516
0.8551141 14.46953818661928 166.47762864164778
0.85500103 14.488360663909665 166.45726657040748
0.854888 14.507170907860834 166.4366389583501
0.854775 14.52597879525278 166.4156634503224
0.85466206 14.544774379958982 166.3943463174974
0.8545491 14.563567532873464 166.37267674308515
0.8544361 14.582368137769851 166.35066319068164
0.8543232 14.601146405991264 166.328385355016
0.85421026 14.619932063186539 166.30585690172148
0.85409737 14.638705243963477 166.28304014245836
0.8539845 14.657475836772552 166.25996910518808
0.8538716 14.676243804651271 166.23657860618678
0.8537587 14.695009117672559 166.2128978771141
0.85364586 14.713761834098404 166.1888661522767
0.853533 14.732511817705555 166.16454506016075
0.8534202 14.751259045448437 166.1399808925975
0.8533074 14.769993583999053 166.11517119434137
0.8531946 14.788735213079322 166.09012076729866
0.8530818 14.807464104419823 166.06488311688946
0.85296905 14.826190141724707 166.03947130525546
0.85285634 14.84490340465104 166.01385897083222
0.8527436 14.863613768501923 165.98804925255348
0.8526309 14.882321212856414 165.9620331600719
0.8525182 14.9010257115368 165.93579515878434
0.8524055 14.919727239584041 165.9093009235171
0.85229284 14.938415882483714 165.88255998846975
0.8521802 14.957101494891093 165.85558247728818
0.85206753 14.97578405812593 165.82837085691776
0.8519549 14.994463541331122 165.80096192226443
0.8518423 15.013130046335917 165.77333908232154
0.8517297 15.031793423917359 165.7454445485478
0.8516171 15.050453650152884 165.71731719107387
0.85150456 15.069100816560919 165.6889382861313
0.851392 15.08775465385084 165.66037303727674
0.85127944 15.106395386271059 165.63150321366246
0.85116696 15.125022984893974 165.60239633053297
0.85105443 15.143657166728866 165.57307535422075
0.85094196 15.162278169936183 165.5435357453135
0.8508295 15.180895832973516 165.51372124982737
0.850717 15.199510127619147 165.48360811063938
0.85060453 15.218121020173514 165.45326899184417
0.8504921 15.236718631022036 165.42275466909703
0.8503797 15.255312797952964 165.3920063745196
0.8502673 15.273903495846328 165.3610049311957
0.85015494 15.292480842202899 165.32984652061413
0.8500425 15.311064533116502 165.29851928108138
0.84993017 15.329634839857025 165.26701470060385
0.8498178 15.348201595076425 165.2353268733319
0.8497055 15.366754935353423 165.2034523485065
0.84959316 15.385314530115727 165.17142565131113
0.84948087 15.403860674103974 165.13915936601967
0.84936863 15.422393336538638 165.1067613466204
0.84925634 15.440932202439573 165.07419986643407
0.8491441 15.459457554903137 165.04143530242163
0.84903187 15.47797922687247 165.0084731133347
0.84891963 15.496497181717045 164.97533524001113
0.8488074 15.515011410633159 164.94192420579174
0.8486952 15.533512041130818 164.9083537396212
0.84858304 15.55200890324453 164.8745938351718
0.84847087 15.570501957514821 164.84062021190655
0.8483587 15.588991197591968 164.80643307649166
0.8482466 15.607466764708438 164.7720536466788
0.84813446 15.625938469420642 164.73746863155068
0.84802234 15.644406279672298 164.70266749523432
0.8479103 15.662860365666482 164.66766152484405
0.84779817 15.68132032381116 164.63239371988325
0.8476861 15.699766508846244 164.59692149615435
0.84757406 15.718208702253014 164.5612068641368
0.84746206 15.736637076988513 164.52527253864642
0.84735 15.755071218005071 164.48916110537309
0.847238 15.773491500800581 164.45279659214066
0.847126 15.791907689346655 164.41618757188695
0.84701407 15.81030997612691 164.3793623726381
0.8469021 15.828717916655126 164.34231744960368
0.84679013 15.847111908284338 164.30500809524267
0.8466782 15.865501697886815 164.26743135278784
0.8465663 15.883877488739206 164.22961667145563
0.84645444 15.902249023459193 164.19151032988805
0.8463425 15.920626077136623 164.15321797559312
0.8462307 15.93897925968002 164.11471390134557
0.8461188 15.957337911457943 164.075979319144
0.846007 15.97568243239359 164.0370141205103
0.8458951 15.994032361525495 163.99774177101744
0.84578335 16.01235832546395 163.95822131537903
0.84567153 16.030689642023763 163.91844815462193
0.8455598 16.04900671862662 163.8784159744528
0.84544796 16.067329081790316 163.83811755815174
0.84533626 16.085627385058704 163.7975959171182
0.8452245 16.103930927502645 163.75691614611478
0.8451128 16.1222201448738 163.71611675584154
0.84500104 16.14051456673174 163.67518043211953
0.8448894 16.158784883307487 163.63406500347202
0.8447777 16.177060363362305 163.59278012980724
0.84466606 16.19532146193575 163.55131052794076
0.84455436 16.213587678009326 163.50967049713967
0.8444427 16.231839478886 163.46784298497985
0.84433115 16.250076868329096 163.425856980848
0.8442195 16.268319294197706 163.38371502827863
0.8441079 16.286547276710547 163.34135346976376
0.84399635 16.304770510180752 163.29882623726124
0.8438848 16.32297926918046 163.2561034221753
0.84377325 16.341192968682932 163.21321189837718
0.8436617 16.359392159886607 163.17010790225245
0.8435502 16.37758651777685 163.12679621003034
0.84343874 16.395766326360928 163.0832578472537
0.8433272 16.413950975696093 163.0395630516946
0.84321576 16.432121043376853 162.9956938731112
0.8431043 16.450286191401005 162.95164357055694
0.84299284 16.468446439786177 162.90742200809547
0.84288144 16.486592026073403 162.86304936237516
0.84277004 16.504732675307128 162.81852695308726
0.84265864 16.522868339389408 162.7738286782397
0.84254724 16.540999027671255 162.72890973545762
0.8424359 16.559114988716107 162.68384169228045
0.8423245 16.57723563419411 162.63860088041608
0.8422132 16.595331830298257 162.59320756836325
0.8421019 16.613432672606425 162.54767684394798
0.84199053 16.631528423396645 162.50201819319565
0.84187925 16.649609414309108 162.4562429020537
0.84176797 16.66768528776873 162.410358807376
0.8416567 16.685756065966252 162.36435341717288
0.84154546 16.70381202701806 162.31819023981163
0.84143424 16.721862856886116 162.27189075430178
0.841323 16.739908518622627 162.22549512257925
0.8412118 16.757949028302132 162.1790090874294
0.84110063 16.77597468396787 162.1324074352487
0.8409894 16.794004827317593 162.08569914470922
0.84087825 16.812020099839188 162.03890877628555
0.84076715 16.83002052156512 161.99203197274642
0.840656 16.848025371963768 161.94507089160678
0.8405449 16.866015355393987 161.89794511150689
0.8404338 16.884000078862165 161.85067216119162
0.8403227 16.9019795601268 161.80329897903323
0.84021163 16.919944117086715 161.75582044828923
0.8401005 16.937913047108612 161.70822034959042
0.8399895 16.9558670332845 161.66049736748766
0.8398785 16.973806089319098 161.61265386328887
0.83976746 16.991749447386844 161.56467515453537
0.8396565 17.00967785460969 161.51657065429742
0.8395455 17.027600903965286 161.46830841762224
0.8394345 17.045518598183936 161.41988095167665
0.8393235 17.063430899975447 161.37133421547122
0.8392126 17.081328202744075 161.32269033731598
0.8391017 17.09922008951614 161.27393304652767
0.83899075 17.11710657599196 161.2250718252471
0.8388799 17.13497801918892 161.17611618528878
0.83876896 17.152853644371277 161.1270645699857
0.8386581 17.170714211299934 161.0779009947874
0.8385472 17.188569329042096 161.02863601519755
0.8384364 17.206409373141547 160.9792193802017
0.8383256 17.224243942873823 160.9297056727322
0.8382148 17.242073012391057 160.88005269550587
0.838104 17.259896581300772 160.83032060485996
0.8379932 17.277714627012863 160.78045208183522
0.83788246 17.29551756454526 160.73048493734026
0.8377717 17.313314955136153 160.68040830191603
0.83766097 17.33110680113821 160.63022188337442
0.8375502 17.348893076224503 160.57993448993008
0.83743954 17.366664215678597 160.52953166927335
0.83732885 17.384429759160295 160.47900755246607
0.83721817 17.402189713590303 160.42835309884066
0.8371075 17.41994404422754 160.3775827319191
0.83699685 17.437683203053147 160.32671541088212
0.8368862 17.455416716727687 160.27568880506158
0.8367756 17.47314458330276 160.22444891140168
0.836665 17.49086676167976 160.17302709888935
0.8365544 17.508573706712557 160.12144076288635
0.83644384 17.526274926540417 160.06969973135915
0.8363333 17.543970432209303 160.01785387339652
0.8362227 17.56166018595414 159.96588197204372
0.8361122 17.57933466746665 159.91377512849303
0.83600163 17.59701290001146 159.86155738463643
0.8358912 17.61466631126351 159.80919357067117
0.8357807 17.632323441452534 159.75673740600234
0.8356702 17.649974783850674 159.704129648216
0.8355597 17.667610770658126 159.65137323088737
0.8354493 17.68524093813995 159.59844271084114
0.8353389 17.702855726434297 159.54542622049573
0.83522844 17.720474180749108 159.49229719614235
0.83511806 17.738077240569638 159.439055537154
0.83500767 17.75567442973955 159.3856778461361
0.8348973 17.77326570385599 159.33216728897716
0.83478695 17.79084158497778 159.27850193485628
0.83467656 17.80842101285981 159.22469559003392
0.83456624 17.825985021168513 159.17073447803872
0.83445597 17.84353356394825 159.11665279401998
0.83434564 17.861085639278496 159.0624729020979
0.83423537 17.87862223405867 159.00820426788218
0.8341251 17.896152858167632 158.95383202557335
0.83401483 17.91367746198605 158.89935108404129
0.8339046 17.931186600922192 158.84474778406556
0.83379436 17.948699161970474 158.79002775877234
0.83368415 17.96619623890803 158.73516346262096
0.833574 17.983677783498297 158.68015328544925
0.8334638 18.0011627336517 158.62498289765207
0.83335364 18.018632127065743 158.56970038634606
0.8332435 18.036095438871282 158.51426865239932
0.83313334 18.053552621223254 158.45873361989524
0.8330232 18.07100369624677 158.40304119143582
0.8329131 18.088439170547492 158.34717857846042
0.832803 18.105868505207262 158.29119977691812
0.8326929 18.123291654113334 158.2351131605087
0.83258283 18.14070863977275 158.17892148149772
0.8324728 18.15810999215547 158.12266541216258
0.8323628 18.175505164780873 158.0663038525977
0.83225274 18.192894111973132 158.00980744289186
0.8321428 18.21026743716534 157.95316518387924
0.83203274 18.2276439226192 157.89644716830523
0.83192277 18.245004772555365 157.83961980138025
0.8318128 18.262359343408068 157.78265591191942
0.8317029 18.27969826096872 157.72553696318676
0.8315929 18.297040270056396 157.66831620644862
0.831483 18.314366607537742 157.61094405922302
0.8313731 18.331686607054642 157.55340677916504
0.8312632 18.349000295260378 157.49567555481408
0.83115333 18.3662982189617 157.4377355003487
0.8310435 18.38358978970482 157.37964926256433
0.83093363 18.400874949793412 157.32142265643765
0.8308238 18.41815372718664 157.2630380655515
0.830714 18.435416694664777 157.20455296331545
0.8306042 18.452673251237492 157.1459332501426
0.8304944 18.46992334713687 157.08722211634162
0.8303846 18.487167012197965 157.02843017026723
0.8302748 18.504404199123666 156.9695810567109
0.8301651 18.5216255877818 156.91067142475455
0.83005536 18.53884048849386 156.85168628304174
0.8299456 18.55604893193457 156.7926237888382
0.82983595 18.57324152630018 156.73346816254235
0.8297263 18.59042764702275 156.6742481313181
0.8296166 18.607607250093476 156.61495811938465
0.82950693 18.6247803649093 156.55557769211646
0.82939726 18.64194694229846 156.49607775443016
0.82928765 18.659097680932046 156.4364328453578
0.82917804 18.67624185205861 156.37663906403935
0.8290684 18.693379484524435 156.31674407156933
0.82895887 18.710501210897984 156.25677010496346
0.82884926 18.72762569518165 156.19672284804597
0.8287397 18.744734264211825 156.1365712396835
0.82863015 18.761836258397533 156.07634164190995
0.82852066 18.77892232831138 156.01597734716927
0.82841116 18.796001793798958 155.9554025645866
0.8283016 18.813083896950967 155.89471216665555
0.8281922 18.83014078115103 155.83391504826903
0.8280827 18.84720027678023 155.77297702522836
0.82797325 18.864243826105984 155.7119402008126
0.8278638 18.881280671593874 155.65074118091553
0.8277544 18.898310829307785 155.5894438042161
0.82764494 18.915334257998822 155.52804355396356
0.82753557 18.932341708103223 155.4665163290163
0.82742614 18.949351667088017 155.40480493264874
0.8273168 18.96633635365794 155.34281584225613
0.82720745 18.983323497053735 155.28075582708644
0.8270981 19.000303869971077 155.21864063098312
0.82698876 19.017268177711763 155.15649750958173
0.82687944 19.03422570790852 155.0942994728135
0.8267702 19.051167178565 155.0320692451358
0.8266609 19.06811110078519 154.9697635047208
0.8265516 19.08503895868558 154.90740141807547
0.82644236 19.101960014616253 154.8450007827643
0.8263331 19.118874235390084 154.7825556657154
0.8262239 19.135772423618622 154.72008878645522
0.82611465 19.15267299258174 154.65757903345516
0.82600546 19.1695575280247 154.59498655628258
0.8258963 19.186425999050087 154.53238003538684
0.8257871 19.203296859981137 154.46973391140514
0.825678 19.220151655778785 154.4069883930824
0.82556885 19.236999612722887 154.3441831757494
0.8254597 19.253840697696294 154.28130117134754
0.82535064 19.27066573947189 154.21838919100398
0.8252415 19.287493092467223 154.15543436816577
0.8251324 19.304304400331514 154.092420134709
0.82502335 19.321108814269905 154.0293534201941
0.82491434 19.337897183608693 153.9662026199025
0.82480526 19.354687820874723 153.90296986774172
0.82469624 19.371462403663994 153.83965587748392
0.8245872 19.388230062442936 153.77626304900454
0.82447827 19.404981659787158 153.71279432179665
0.82436925 19.42173547772876 153.6492136416308
0.8242603 19.43847322181375 153.58554891308052
0.82415134 19.455204003553007 153.52178387320313
0.82404244 19.471918702140723 153.45784747006962
0.8239335 19.488635553852824 153.39378117842472
0.8238246 19.50533630426941 153.32968495054052
0.8237157 19.5220300480229 153.26554454012793
0.82360685 19.53870769521976 153.20134376403212
0.82349795 19.555387455767658 153.13708623830928
0.8233891 19.57205111396915 153.07272119153976
0.8232803 19.58870773684799 153.00828449347603
0.82317144 19.60535736835658 152.94376821680166
0.82306266 19.62199083372607 152.8791756538732
0.8229539 19.638617293602604 152.8145116272239
0.8228451 19.65523668845772 152.74974428923215
0.8227363 19.671849056519072 152.68484648719823
0.82262754 19.688454332054643 152.61980172066347
0.8225188 19.70504345895943 152.5546746203157
0.8224101 19.721625474893173 152.4895069836654
0.8223014 19.738200429256047 152.4242405759406
0.8221927 19.754759171186667 152.35887254316378
0.822084 19.771319911642657 152.29340048443464
0.82197535 19.787864424013414 152.22777986185952
0.82186675 19.804392755507973 152.16204607808174
0.8217581 19.82092297868834 152.09610871841767
0.8216495 19.837436993521884 152.03006136640508
0.82154083 19.853952864857288 151.96398611994076
0.8214323 19.870443471187855 151.89784657662156
0.8213237 19.886935919498434 151.83169309708524
0.82121515 19.903412164185188 151.76548818319185
0.8211066 19.91988118869961 151.6992661409148
0.8209981 19.936343056383958 151.63299349828938
0.82088953 19.95279769118315 151.56657227264859
0.82078105 19.96923610829169 151.5000054324261
0.8206725 19.985676295518676 151.43340374955847
0.82056403 20.002100263947217 151.36678094235043
0.8204556 20.018507948955428 151.30010886855754
0.82034713 20.034917452333087 151.2333990177135
0.8202387 20.051310672388105 151.16665944615022
0.8201303 20.067696686916758 151.09990081156047
0.82002187 20.084075430050447 151.03313521892812
0.8199135 20.1004379688999 150.96636466942044
0.81980515 20.11679323513996 150.89956292294542
0.8196968 20.133141296357316 150.83272574100653
0.8195884 20.1494820780871 150.76586895515337
0.81948006 20.165815649788883 150.69898931887863
0.81937176 20.18213295475614 150.6320225103753
0.81926346 20.198443040831403 150.5650464773491
0.81915516 20.214745838420505 150.49806440435862
0.8190469 20.231032447111073 150.43106366646933
0.8189386 20.24732072941735 150.36400009642452
0.8188304 20.263592822752823 150.2969218961433
0.8187221 20.279857617228146 150.22983178422243
0.81861395 20.296106235367237 150.1627090686666
0.8185057 20.312356500024247 150.09556084864818
0.8183975 20.32859059030778 150.02838696693524
0.81828934 20.34481736998914 149.96118376125182
0.8181812 20.36102798313254 149.89394103979697
0.81807303 20.377240213700155 149.82666816198744
0.8179649 20.3934362805211 149.75938285245158
0.8178568 20.409625029335817 149.6920773166559
0.81774867 20.42580654094486 149.6247364109181
0.8176406 20.44197181176732 149.55736425741642
0.81753254 20.45812984052045 149.4899516195962
0.8174245 20.474280540511096 149.4224967788784
0.8173164 20.490423991373447 149.3550193614316
0.8172084 20.506551210711013 149.2875175117762
0.81710035 20.52268007161296 149.21998334719072
0.81699234 20.538792702377613 149.15237669725877
0.8168844 20.554889176583476 149.08474135237813
0.8167764 20.570987195123664 149.01707740563887
0.81666845 20.587069060170506 148.94934048283037
0.8165605 20.60314357228689 148.88153072813492
0.81645256 20.619210793333167 148.81354394500738
0.8163446 20.635270632567916 148.74548335497337
0.81623673 20.651314300158813 148.67743319860824
0.81612885 20.667350585145865 148.60938907552756
0.81602097 20.683379570390393 148.54133881994835
0.8159131 20.69940117091954 148.4732422479452
0.81580526 20.71540661810687 148.40512132220562
0.81569743 20.73140467581494 148.33697625618612
0.8155896 20.747395427927067 148.26881553825638
0.8154818 20.763378787324545 148.20065579436195
0.815374 20.779346009100216 148.1324877746346
0.81526625 20.795305839700056 148.06425350204267
0.8151585 20.811258356735216 147.99599349791654
0.8150507 20.82720347485223 147.92770741443812
0.814943 20.843132460384183 147.8594160195587
0.81483525 20.859062859269375 147.79114016926985
0.81472754 20.87497713725428 147.72286107447192
0.8146199 20.890875214555646 147.65455687137373
0.8145122 20.90677477917863 147.58624552666353
0.81440455 20.92265815055635 147.5179394321305
0.8142969 20.938534209473985 147.44964086781584
0.81418926 20.954402874979333 147.3813351444381
0.8140816 20.970264227529814 147.31300681290287
0.813974 20.986109404782784 147.24466747471024
0.81386644 21.001947270015002 147.17630831808935
0.81375885 21.017777739090402 147.10793926393433
0.8136513 21.033592126863034 147.0395501477615
0.81354374 21.049407879728026 146.97114377313935
0.8134362 21.065207557308092 146.90272376258136
0.8133287 21.08099983186427 146.8342961829154
0.8132212 21.09677604625323 146.76587550202524
0.8131137 21.112553606707667 146.69745550173243
0.8130062 21.128315116584854 146.62904996360587
0.81289876 21.144069226132196 146.5606449086396
0.8127913 21.15981603265604 146.49222342256684
0.8126839 21.17554670712191 146.42379201332616
0.8125765 21.19127007983179 146.35534021691893
0.81246907 21.20698605178729 146.2869089679143
0.81236166 21.22269472332367 146.21847357697163
0.81225425 21.238395994350842 146.1500287231477
0.8121469 21.25408125460584 146.08159162479055
0.81203955 21.269759115665273 146.01313041675942
0.8119322 21.285429678625825 145.94466853086416
0.8118249 21.30108414770071 145.87621228471073
0.8117176 21.31673131807717 145.80773339175036
0.8116103 21.332379783737576 145.73926231527452
0.81150305 21.348003578070383 145.67080941058833
0.81139576 21.363628663141487 145.60237224889832
0.81128854 21.37923778112097 145.53394702936532
0.81118125 21.394848182359006 145.46551338576975
0.8110741 21.410433958392982 145.3970817548088
0.81096685 21.426021011567965 145.3286680364494
0.8108597 21.441592124203687 145.26027025750605
0.81075245 21.457164507228413 145.19184983546916
0.8106453 21.472720955733585 145.12342056913428
0.8105382 21.48826137019098 145.0550010409708
0.810431 21.50380315355059 144.9866015580524
0.8103239 21.51932891412901 144.91816638066385
0.8102168 21.534847394011514 144.84974127680198
0.8101097 21.550358495089995 144.78133624490602
0.8100026 21.565853693018585 144.7129331451736
0.8098956 21.581341518273412 144.64452797175798
0.8097885 21.59682207112952 144.57613120496003
0.8096815 21.612295252343745 144.50773705710145
0.8095744 21.627761161698388 144.43933830709076
0.80946743 21.64321109197382 144.3709387797246
0.80936044 21.658653752450377 144.3025331980121
0.80925345 21.67408904514259 144.23414998598102
0.80914646 21.689517071083333 144.16574763982706
0.80903953 21.70492914081152 144.09733601890275
0.8089326 21.720333940362362 144.0289304630015
0.8088257 21.735731379424205 143.96053826384082
0.80871874 21.75112155068294 143.892118209571
0.80861187 21.766495785092072 143.82371937344146
0.808505 21.781862757989803 143.75533360240635
0.8083981 21.79722237459278 143.68692298517257
0.80829126 21.812574726156985 143.61850787669763
0.8081844 21.82791971982883 143.5501009238834
0.8080776 21.843248894680816 143.48167598332103
0.80797076 21.8585707111625 143.41323934024544
0.80786395 21.87388526676777 143.34479992056828
0.8077572 21.889183924637265 143.276366324188
0.80765045 21.904475322483673 143.2079452429006
0.8075437 21.919759370314353 143.13951840063677
0.80743694 21.935036159187494 143.07109524320956
0.8073302 21.950305597376136 143.00264903614695
0.8072235 21.965559252535616 142.93420841130168
0.8071168 21.98080556062395 142.8657474068563
0.8070101 21.996044607792633 142.7972780672764
0.8069034 22.011276304926056 142.72878513836915
0.8067968 22.026492232074126 142.66027877237076
0.80669016 22.041700807840556 142.5917674698751
0.8065835 22.056902122239297 142.52321391521002
0.8064769 22.072096078552015 142.45462701311234
0.8063703 22.087274278220203 142.3860003912531
0.8062637 22.102453598439542 142.3172951713631
0.8061571 22.117617153758555 142.24850070530624
0.8060506 22.132764850200278 142.17967146493245
0.805944 22.147913735123456 142.1108295106473
0.8058375 22.163046766360697 142.04196082419935
0.805731 22.178172508306364 141.9730730517889
0.8056245 22.19329086430375 141.90415757579498
0.805518 22.208401924581214 141.83519612658617
0.8054115 22.22349713830402 141.76618705179362
0.80530506 22.238585048939818 141.69713437083757
0.8051986 22.253665557288343 141.6279725122403
0.8050922 22.268730309530266 141.55880641212525
0.80498576 22.283796092317726 141.48964944286894
0.80487937 22.29884612956885 141.42051141793607
0.804773 22.313888762852123 141.3513865197774
0.8046666 22.32892409184539 141.28229124235958
0.80456024 22.343943603756514 141.21321513923664
0.8044539 22.35895581990565 141.1441712998437
0.8043476 22.373960648179732 141.0751569603521
0.80424124 22.388958186690612 141.00616305359824
0.80413496 22.40393994040824 140.9372055727697
0.80402863 22.418922811836186 140.86825622816056
0.80392236 22.43388991184962 140.799330698372
0.80381614 22.44884134450755 140.73041877947688
0.80370986 22.463793797062092 140.66153594142406
0.80360365 22.47873059760581 140.59268329038454
0.80349743 22.493660034937285 140.523831805381
0.8033912 22.508582209909804 140.45499539262445
0.803285 22.523497024245863 140.38617722959637
0.80317885 22.53839621513318 140.31738222557806
0.8030727 22.553288053884376 140.2485981563553
0.80296654 22.56817264175179 140.17983962899189
0.8028604 22.583049881587886 140.11109131994698
0.8027543 22.5979115250331 140.04237014108503
0.8026481 22.612774172245082 139.9736500355702
0.80254203 22.627621235322906 139.90495008477112
0.802436 22.64245262441113 139.83627108056845
0.8023299 22.657285113569667 139.76761155501106
0.80222386 22.67210194281813 139.69898058761828
0.8021178 22.686911542230657 139.63035645741735
0.8020118 22.70171381754165 139.56174940294392
0.8019058 22.716500550873466 139.49315283009474
0.8017998 22.73128827833877 139.42458206116598
0.8016938 22.746060477834035 139.35602212249503
0.8015878 22.76082536252177 139.2874784992188
0.8014819 22.775574734105742 139.21895580318574
0.8013759 22.79032509385665 139.1504542212665
0.80127 22.80505995551054 139.08198317471852
0.8011641 22.819787512495843 139.01352929247437
0.80105823 22.83449959124059 138.9450966809095
0.8009523 22.84921265248198 138.87669734866398
0.80084646 22.86391025066737 138.8083307110058
0.8007406 22.87860055599037 138.73998816444018
0.80063474 22.893283684638813 138.6716618422477
0.80052894 22.907951261324463 138.6033418546038
0.80042315 22.92261166712783 138.5350474775943
0.8003173 22.937273046376742 138.46677105307762
0.80021155 22.9519107556039 138.39851190797455
0.80010575 22.966549435134855 138.33027790945175


==> anc/Data_JCP/Figure_002/ML/WCA-rho-0.6.txt <==
3.0 0 -0.0017957460461116017
2.9996035 -7.122358632365451e-07 -0.00179695837976512
2.999207 -1.4249511817069815e-06 -0.0017981618550204814
2.9988105 -2.1381443589070563e-06 -0.0017993745218992758
2.998414 -2.8518189084976106e-06 -0.0018005828119205345
2.9980178 -3.5655419415339967e-06 -0.0018017934689949573
2.9976215 -4.279746784501021e-06 -0.0018030079367072325
2.9972253 -4.994430614329091e-06 -0.0018042160824233427
2.996829 -5.709595518077657e-06 -0.001805435066876325
2.996433 -6.424812040568494e-06 -0.0018066483768512831
2.996037 -7.140509560986603e-06 -0.001807865959055592
2.995641 -7.856689665359046e-06 -0.0018090831134531843
2.995245 -8.57335194361948e-06 -0.0018103042650567413
2.994849 -9.290498062385037e-06 -0.0018115223227138778
2.9944532 -1.0007694019105962e-05 -0.001812743784246454
2.9940574 -1.072537353720333e-05 -0.001813958397313572
2.9936616 -1.1443532454471419e-05 -0.0018151752425912744
2.9932659 -1.21621750396493e-05 -0.0018163935536126192
2.9928703 -1.2880865290400868e-05 -0.001817613907615652
2.9924748 -1.3600039576167944e-05 -0.0018188317226580707
2.9920793 -1.4319692830016686e-05 -0.0018200431162562016
2.9916837 -1.5039825822991807e-05 -0.0018212505557068728
2.9912882 -1.5760436416772974e-05 -0.0018224710965514706
2.990893 -1.64810973075619e-05 -0.0018236869469081614
2.9904976 -1.720223646073776e-05 -0.0018249056073422658
2.9901023 -1.792386076581021e-05 -0.0018261267511601818
2.989707 -1.8645964448595485e-05 -0.0018273434521928384
2.9893117 -1.9368551275099654e-05 -0.0018285593680410364
2.9889166 -2.0091179473330275e-05 -0.001829770836508427
2.9885216 -2.081428898267211e-05 -0.001830985833254463
2.9881265 -2.1537877263892345e-05 -0.001832207170102189
2.9877317 -2.226151233258084e-05 -0.001833419692402031
2.9873366 -2.2986060965855296e-05 -0.0018346360156847761
2.9869418 -2.3710654392626274e-05 -0.001835843740545824
2.986547 -2.443572110518267e-05 -0.0018370530094895074
2.9861522 -2.5161269759387044e-05 -0.0018382658739698905
2.9857576 -2.5886854799456525e-05 -0.0018394759493669316
2.9853628 -2.6613360213588437e-05 -0.0018406904385352473
2.9849682 -2.7339904196007364e-05 -0.0018419153855265854
2.9845736 -2.806693372800057e-05 -0.0018431269381978415
2.9841793 -2.8793998057381685e-05 -0.0018443484122163025
2.9837847 -2.9521988332858886e-05 -0.001845559953088466
2.9833903 -3.0250011042706165e-05 -0.001846778771786911
2.982996 -3.09785214446236e-05 -0.0018479971510214192
2.9826016 -3.170750417503479e-05 -0.0018492063251259656
2.9822075 -3.243653011280524e-05 -0.0018504236999639925
2.9818132 -3.316647095645414e-05 -0.0018516372167902198
2.981419 -3.38964541214693e-05 -0.0018528515478416475
2.981025 -3.46269107657321e-05 -0.0018540682684561926
2.980631 -3.535741083786674e-05 -0.0018552879870891235
2.980237 -3.608882857666048e-05 -0.0018565080979666658
2.9798431 -3.6820290346488615e-05 -0.001857732392675571
2.9794493 -3.755222918476289e-05 -0.001858954820542503
2.9790554 -3.828465483736959e-05 -0.0018601810701582558
2.9786618 -3.901711478295355e-05 -0.0018614039476039443
2.978268 -3.9750505010214504e-05 -0.0018626309024076257
2.9778743 -4.0483930576161314e-05 -0.0018638618084065922
2.9774806 -4.121784466365688e-05 -0.0018650892042137612
2.977087 -4.195223683246163e-05 -0.0018663138369383909
2.9766936 -4.26866698601942e-05 -0.001867535115577212
2.9763002 -4.342157937810229e-05 -0.0018687626399359664
2.9759066 -4.4157422568540026e-05 -0.0018699879267702068
2.9755135 -4.489285158184953e-05 -0.0018712211589470447
2.97512 -4.562921744952379e-05 -0.0018724502956041845
2.974727 -4.636561374148354e-05 -0.0018736787357384378
2.9743335 -4.710294812191686e-05 -0.0018749183757975272
2.9739404 -4.7840317218894045e-05 -0.0018761578425351149
2.9735475 -4.8577731755063085e-05 -0.0018773962588854074
2.9731543 -4.931607525140915e-05 -0.0018786372300023397
2.9727614 -5.005446256820005e-05 -0.0018798663419297744
2.9723685 -5.0793327709792665e-05 -0.001881107580708076
2.9719756 -5.153268913042457e-05 -0.001882353030850521
2.9715827 -5.2272532302618864e-05 -0.001883595533065811
2.97119 -5.3012420886584685e-05 -0.0018848348298390399
2.970797 -5.375323953514736e-05 -0.0018860819960708837
2.9704044 -5.449410565342962e-05 -0.001887325545096959
2.970012 -5.523500255069725e-05 -0.0018885735776603657
2.9696193 -5.597684733925019e-05 -0.001889816788320426
2.9692268 -5.671872143270473e-05 -0.0018910641807622485
2.9688342 -5.746154602544715e-05 -0.0018923164514899307
2.968442 -5.820395131897303e-05 -0.0018935713810184411
2.9680495 -5.894731020344913e-05 -0.0018948306055366173
2.967657 -5.96911534054362e-05 -0.001896080854353456
2.967265 -6.043504363396687e-05 -0.0018973363114073768
2.9668727 -6.117941810842767e-05 -0.0018985887846814393
2.9664805 -6.19242916869268e-05 -0.0018998438645136866
2.9660883 -6.266965088569722e-05 -0.0019011048099339073
2.9656963 -6.341505919247802e-05 -0.0019023655643894408
2.9653044 -6.416095352507431e-05 -0.0019036238550446465
2.9649124 -6.49073489971272e-05 -0.0019048843703302128
2.9645205 -6.565423212030642e-05 -0.0019061532349782513
2.9641287 -6.640116479077586e-05 -0.0019074131523017738
2.9637368 -6.714903758196307e-05 -0.0019086744628060523
2.963345 -6.789695879343525e-05 -0.00190993986593117
2.9629533 -6.864536719435842e-05 -0.0019112027967340003
2.9625618 -6.939382280220879e-05 -0.0019124682586198047
2.9621701 -7.014322232539549e-05 -0.001913734759972236
2.9617786 -7.089266973783699e-05 -0.0019150036904043474
2.9613872 -7.164260605170026e-05 -0.0019162712966931984
2.9609957 -7.239304673731212e-05 -0.0019175423593352746
2.9606044 -7.314351969070575e-05 -0.001918807940031165
2.960213 -7.389495314544283e-05 -0.0019200791420785255
2.9598217 -7.464641976143864e-05 -0.001921351153698491
2.9594305 -7.539839054048946e-05 -0.0019226217470604578
2.9590392 -7.615085321550081e-05 -0.0019239045529532773
2.9586482 -7.690336754744142e-05 -0.0019251913325266559
2.9582572 -7.765637802028965e-05 -0.0019264797678236324
2.957866 -7.841035973451341e-05 -0.0019277720811905139
2.9574752 -7.916392039901831e-05 -0.0019290645607212477
2.9570842 -7.991845347759243e-05 -0.0019303573739196313
2.9566934 -8.067302402030223e-05 -0.001931647005284756
2.9563024 -8.142856631786391e-05 -0.0019329375012342846
2.9559116 -8.218414691892716e-05 -0.0019342417036979944
2.955521 -8.293978380409738e-05 -0.001935542948880427
2.9551303 -8.369638295215873e-05 -0.0019368481645834575
2.9547398 -8.445303956955473e-05 -0.0019381593989581374
2.9543493 -8.52101992946329e-05 -0.0019394628485671105
2.9539587 -8.596787693697203e-05 -0.0019407766644492785
2.9535682 -8.672606032908004e-05 -0.0019420861717050015
2.953178 -8.748429894313337e-05 -0.001943399938430644
2.9527874 -8.824350677696694e-05 -0.0019447066428124268
2.952397 -8.900276777670145e-05 -0.00194602133479187
2.9520068 -8.976253583578384e-05 -0.0019473279079908305
2.9516168 -9.052235406288236e-05 -0.0019486376084372125
2.9512265 -9.128314278166441e-05 -0.001949939803247361
2.9508364 -9.204397879719634e-05 -0.0019512468359189684
2.9504464 -9.28053206711028e-05 -0.001952549103514802
2.9500566 -9.356670932364503e-05 -0.001953861158636004
2.9496665 -9.432907147462607e-05 -0.001955160381600952
2.9492767 -9.509147686112473e-05 -0.0019564706266201673
2.9488869 -9.585439321100084e-05 -0.0019577884149708266
2.948497 -9.661782457333482e-05 -0.0019591050664964256
2.9481072 -9.738176683399392e-05 -0.0019604138812719203
2.9477177 -9.814575340726351e-05 -0.00196172983132308
2.947328 -9.89102512927399e-05 -0.001963036878724502
2.9469385 -9.967525944059382e-05 -0.0019643546514480693
2.946549 -0.000100440781980271 -0.001965671954366417
2.9461594 -0.00010120681725600401 -0.001966993400288605
2.94577 -0.00010197290000248293 -0.001968318638440328
2.9453807 -0.00010273949599548136 -0.0019696329676369383
2.9449914 -0.00010350660465345602 -0.0019709519273171487
2.944602 -0.00010427422690148244 -0.0019722706724112447
2.9442127 -0.0001050423619618744 -0.0019735843588199247
2.9438236 -0.00010581053837862286 -0.001974904599105283
2.9434345 -0.0001065792289379059 -0.001976222437841377
2.9430454 -0.00010734843026636152 -0.001977534000966928
2.9426565 -0.00010811767196260593 -0.0019788552690812216
2.9422674 -0.00010888789898575239 -0.0019801704148170005
2.9418786 -0.00010965816546272594 -0.00198149103629004
2.9414897 -0.00011042894709595556 -0.001982813544881925
2.9411008 -0.00011120024073073017 -0.0019841258255962136
2.9407122 -0.00011197157291373586 -0.0019854476939188876
2.9403234 -0.00011274389190492496 -0.0019867628595060765
2.9399347 -0.00011351624781744972 -0.0019880810591630296
2.939546 -0.00011428911650666631 -0.0019893950584450584
2.9391577 -0.0001150620216811799 -0.0019907196669686276
2.938769 -0.00011583591695773299 -0.0019920344675574664
2.9383807 -0.00011660984577040175 -0.001993354361257314
2.9379923 -0.00011738429025423602 -0.001994673890389129
2.937604 -0.00011815924398792457 -0.0019959927668078536
2.9372156 -0.00011893471345591563 -0.001997314962264519
2.9368274 -0.00011971021671816338 -0.0019986335799702386
2.9364393 -0.00012048623508446257 -0.0019999562376217944
2.9360511 -0.00012126276327944698 -0.002001271592835347
2.935663 -0.00012203980501203459 -0.0020025943391922176
2.935275 -0.00012281688011061612 -0.0020039104755613913
2.934887 -0.00012359494573415986 -0.0020052327765597696
2.934499 -0.0001243730450250088 -0.0020065513451361728
2.934111 -0.00012515165687869428 -0.002007873506028501
2.9337234 -0.00012593030022385195 -0.0020091814773867027
2.9333355 -0.0001267099303031801 -0.0020104965720095258
2.9329479 -0.00012748959184880878 -0.0020118101890768095
2.9325602 -0.00012826976176520452 -0.002013124923518669
2.9321725 -0.00012905044277954658 -0.0020144414326006936
2.9317849 -0.00012983163385241382 -0.002015763115211984
2.9313974 -0.00013061285787089387 -0.002017084073538479
2.93101 -0.000131394591992711 -0.002018401513935671
2.9306226 -0.0001321768394433342 -0.002019731541009643
2.9302351 -0.00013295960101235413 -0.0020210538812433913
2.929848 -0.00013374239250266243 -0.0020223776118447503
2.9294605 -0.0001345261778162771 -0.0020236893113183226
2.9290733 -0.00013530998768569258 -0.0020250055484952287
2.9286861 -0.0001360943089764102 -0.002026323675730589
2.9282992 -0.0001368786548902206 -0.002027634578150282
2.927912 -0.0001376639937388551 -0.00202895351430178
2.927525 -0.00013844935889287092 -0.002030271546016983
2.927138 -0.0001392352338894523 -0.0020315847907440574
2.9267511 -0.00014002161687211683 -0.0020329025503512256
2.9263642 -0.00014080851146242569 -0.0020342253727910734
2.9259775 -0.00014159543235915602 -0.002035549435900396
2.9255908 -0.00014238286595593565 -0.0020368711519183486
2.925204 -0.0001431708105654039 -0.0020381995698046467
2.9248173 -0.0001439592693229746 -0.002039519284981609
2.9244308 -0.0001447477506133653 -0.0020408453868585256
2.9240441 -0.00014553723247630527 -0.0020421614314706567
2.9236577 -0.00014632673242811865 -0.0020434765674402456
2.9232712 -0.0001471167440438296 -0.0020447933755630182
2.922885 -0.00014790677344431627 -0.0020461071496813295
2.9224985 -0.0001486978018832715 -0.0020474259020088594
2.9221122 -0.0001494888480492464 -0.0020487379061680934
2.921726 -0.00015028040338697167 -0.0020500517647550494
2.9213398 -0.00015107246348873267 -0.002051361334216586
2.9209538 -0.00015186454196926732 -0.0020526716861658046
2.9205675 -0.00015265761473352477 -0.0020539852732368797
2.9201815 -0.0001534507067996332 -0.0020552992067045563
2.9197955 -0.00015424430371940677 -0.0020566090175817148
2.9194095 -0.00015503840784038337 -0.0020579198958627846
2.9190238 -0.0001558325257195887 -0.002059230629321415
2.9186378 -0.0001566276426994134 -0.002060547980943428
2.918252 -0.00015742277531531518 -0.002061862135836158
2.9178662 -0.0001582184159397444 -0.00206317804315101
2.9174807 -0.00015901407035990206 -0.0020644868325555158
2.917095 -0.00015981072211323377 -0.002065795607289366
2.9167094 -0.00016060738546756683 -0.0020671036007561794
2.916324 -0.00016140455400907316 -0.002068416141906334
2.9159384 -0.00016220222742822696 -0.002069721001928217
2.915553 -0.00016299990958488708 -0.0020710244941859876
2.9151676 -0.00016379858835703341 -0.0020723281693342407
2.9147823 -0.00016459727556736325 -0.0020736365748484
2.914397 -0.00016539646820524145 -0.0020749466264707904
2.9140117 -0.00016619616522798762 -0.0020762595538464474
2.9136267 -0.00016699587328759105 -0.002077568729759049
2.9132414 -0.00016779658021282497 -0.0020788805049413005
2.9128563 -0.0001685972970267721 -0.002080186269703386
2.9124713 -0.00016939851627370873 -0.0020815021224459876
2.9120865 -0.00017019974855852945 -0.002082818829508557
2.9117014 -0.00017100198161938213 -0.002084131538628981
2.9113166 -0.0001718042239579097 -0.0020854391580369517
2.9109318 -0.00017260696827427094 -0.002086754852544401
2.910547 -0.00017341022193883388 -0.002088070810947466
2.9101624 -0.00017421348071172433 -0.0020893831115563746
2.9097776 -0.00017501774592533292 -0.00209070129829264
2.909393 -0.00017582201761087794 -0.0020920207142730595
2.9090085 -0.00017662680115365444 -0.0020933522779216264
2.908624 -0.00017743209417325458 -0.0020946761449267904
2.9082396 -0.00017823739822353418 -0.002096004144117184
2.907855 -0.00017904371190175368 -0.0020973327023241436
2.9074707 -0.00017985003779895096 -0.0020986662174151734
2.9070864 -0.00018065687524029285 -0.0020999956656199983
2.9067023 -0.00018146372351623196 -0.0021013289732528437
2.906318 -0.00018227158521259184 -0.002102662159793549
2.9059339 -0.00018307945710914486 -0.0021039923512625766
2.9055498 -0.00018388784067158257 -0.0021053288386322718
2.9051657 -0.00018469673727918078 -0.00210665938701316
2.9047816 -0.00018550614417533697 -0.0021079905202258595
2.9043977 -0.00018631556055823196 -0.0021093222574963964
2.9040139 -0.0001871254869782064 -0.002110650396299105
2.90363 -0.00018793592223719955 -0.002111970269406616
2.9032462 -0.0001887468642539079 -0.0021132988400650848
2.9028623 -0.0001895583173684212 -0.002114622987099323
2.9024787 -0.0001903697729981617 -0.002115951097382794
2.902095 -0.00019118173911450204 -0.0021172709488181556
2.9017115 -0.00019199420870861725 -0.00211858994866697
2.9013278 -0.0001928071865996646 -0.0021199068279685552
2.9009445 -0.0001936201616882462 -0.0021212261416008707
2.9005609 -0.00019443415134577513 -0.0021225447350058154
2.9001775 -0.00019524813778655986 -0.002123864696187605
2.899794 -0.00019606263436009534 -0.002125190707936719
2.899411 -0.00019687712926993344 -0.0021265136876745323
2.8990276 -0.00019769263994694121 -0.002127831449018288
2.8986444 -0.00019850814638687286 -0.0021291576350171175
2.8982613 -0.00019932416489340456 -0.0021304840312818024
2.8978782 -0.00020014068777701 -0.002131808460295268
2.8974953 -0.00020095721267306366 -0.002133130740891912
2.8971121 -0.00020177474808009087 -0.002134444767621061
2.8967292 -0.00020259228272841991 -0.002135772620077755
2.8963463 -0.00020341032369133058 -0.0021371003484057945
2.8959634 -0.00020422887405395493 -0.0021384213043705914
2.8955808 -0.0002050474177242902 -0.0021397417475728935
2.895198 -0.00020586646821082896 -0.0021410570402961345
2.8948152 -0.00020668653092999109 -0.002142379137542126
2.8944328 -0.00020750608015710859 -0.002143695538249406
2.8940501 -0.00020832664126103873 -0.0021450151600525733
2.8936675 -0.00020914771159560942 -0.002146339412838594
2.893285 -0.00020996877367551687 -0.002147664645206208
2.8929026 -0.000210790346395966 -0.002148992530638026
2.8925202 -0.0002116124238826388 -0.0021503210477106394
2.892138 -0.0002124344988327122 -0.0021516438774038895
2.8917556 -0.0002132575893578252 -0.0021529689496794075
2.8913734 -0.00021408067677112212 -0.0021542941946295943
2.8909912 -0.00021490426742016834 -0.002155622169319874
2.890609 -0.00021572836974788727 -0.002156951934776696
2.890227 -0.00021655246084756232 -0.002158270123884864
2.889845 -0.00021737757381334543 -0.0021595956856970107
2.889463 -0.00021820267384818707 -0.0021609049488753194
2.889081 -0.00021902827640976331 -0.0021622243684870797
2.8886993 -0.00021985386625738142 -0.002163542697097322
2.8883173 -0.00022068047557418684 -0.0021648576772670225
2.8879356 -0.0002215070700789803 -0.002166175286087222
2.887554 -0.00022233417005058947 -0.0021674997179395366
2.8871722 -0.00022316177331259363 -0.002168812963273021
2.8867905 -0.00022398987629304365 -0.002170117888828566
2.886409 -0.00022481796122326048 -0.002171439597693197
2.8860273 -0.00022564706986729778 -0.0021727566958893133
2.8856459 -0.00022647616116049167 -0.002174076018366308
2.8852646 -0.00022730523920310575 -0.0021753923391394808
2.8848832 -0.00022813533518234333 -0.0021767067866788944
2.884502 -0.00022896541513083918 -0.002178017626271129
2.8841205 -0.0002297965110312466 -0.0021793228082032314
2.8837392 -0.00023062758706868675 -0.0021806284513249605
2.8833582 -0.0002314586386438196 -0.002181934719982595
2.882977 -0.0002322907111254582 -0.0021832442031161194
2.882596 -0.000233122759161885 -0.002184547355380417
2.882215 -0.0002339553056062915 -0.002185852216230362
2.881834 -0.0002347883467066839 -0.002187150603238961
2.881453 -0.0002356218848629789 -0.0021884573792574887
2.8810723 -0.0002364553971443203 -0.0021897561209195736
2.8806913 -0.00023728992773960043 -0.0021910642416460395
2.8803105 -0.00023812443359638068 -0.002192366251553752
2.8799298 -0.00023895943454242558 -0.0021936691830029362
2.8795493 -0.00023979440909901447 -0.002194971794892884
2.8791685 -0.0002406304026985872 -0.002196278191155294
2.878788 -0.00024146637031657165 -0.0021975807536120688
2.8784075 -0.0002423028320282519 -0.002198881400534571
2.878027 -0.0002431397904918121 -0.002200188634271676
2.8776467 -0.00024397672017072785 -0.0022014891000735194
2.8772662 -0.0002448146693061361 -0.0022027866613586015
2.876886 -0.00024565258743767436 -0.0022040916515512917
2.8765056 -0.0002464910027088731 -0.0022053952478834227
2.8761256 -0.0002473293872353538 -0.002206703397741863
2.8757453 -0.000248168795714742 -0.0022080035907537337
2.8753653 -0.00024900816994787045 -0.0022093053618309688
2.8749852 -0.0002498480402174818 -0.002210600942807021
2.8746052 -0.000250688401355078 -0.0022119039827923977
2.8742251 -0.0002515292614197589 -0.002213213019881807
2.873845 -0.00025237061477081403 -0.0022145106408532392
2.8734653 -0.00025321193472489686 -0.0022158055429768457
2.8730855 -0.00025405374343641395 -0.0022170950914473914
2.8727057 -0.000254896041529951 -0.0022183675919219873
2.8723261 -0.0002557382910043172 -0.0022196436602051565
2.8719463 -0.0002565815572017729 -0.0022209184980354598
2.8715668 -0.0002574247725708699 -0.0022221806240395625
2.8711872 -0.00025826847107561805 -0.0022234544909725583
2.8708076 -0.00025911264947615735 -0.00222471485396808
2.8704283 -0.00025995677619563445 -0.0022259718923741656
2.8700488 -0.0002608019087242936 -0.002227224526235954
2.8696694 -0.00026164698550783217 -0.002228470947252879
2.86929 -0.000262492532863318 -0.002229711908089919
2.8689108 -0.00026333855100529326 -0.002230947047875608
2.8685317 -0.00026418450414610284 -0.0022321811439228035
2.8681526 -0.0002650309266151773 -0.0022334185463178803
2.8677733 -0.0002658783494432277 -0.002234651860094329
2.8673944 -0.00026672517457471633 -0.0022358849172451982
2.8670154 -0.00026757300020349267 -0.0022371208406621766
2.8666363 -0.00026842129503423996 -0.0022383578104114774
2.8662574 -0.0002692695241397349 -0.002239592633200408
2.8658786 -0.00027011822152501666 -0.002240827279033001
2.8654997 -0.0002709673858286859 -0.0022420599368256832
2.865121 -0.0002718170160753554 -0.0022432813134536382
2.8647423 -0.0002726665704599689 -0.002244489349165206
2.8643637 -0.0002735165831295277 -0.0022457030422193868
2.863985 -0.00027436705665901474 -0.0022469231240320573
2.8636065 -0.0002752179923837695 -0.0022481433438681867
2.8632278 -0.0002760693893025839 -0.0022493600101769267
2.8628495 -0.00027692071041405354 -0.002250575824584882
2.862471 -0.00027777249167828215 -0.0022517935912343065
2.8620927 -0.00027862473345871964 -0.002253007225099874
2.8617144 -0.00027947743520537194 -0.0022542298970283587
2.8613362 -0.0002803300631485823 -0.002255453750448121
2.8609579 -0.00028118368895341104 -0.0022566652766045333
2.8605797 -0.0002820372344854947 -0.002257872233835727
2.8602016 -0.00028289123652047547 -0.0022590826571694386
2.8598237 -0.00028374515609861885 -0.002260277957056299
2.8594456 -0.0002846000650092235 -0.0022614764305852234
2.8590677 -0.00028545488896747795 -0.0022626716965208717
2.8586898 -0.0002863101618843091 -0.0022638618571374034
2.858312 -0.0002871658862036284 -0.002265053419898415
2.857934 -0.0002880220591005131 -0.0022662426539151693
2.8575563 -0.00028887814251676283 -0.002267433875499587
2.8571784 -0.00028973521568744696 -0.0022686265562502825
2.8568008 -0.00029059219886592394 -0.0022698123464123293
2.8564234 -0.0002914490866010152 -0.0022709977374716756
2.8560457 -0.00029230696336028075 -0.0022721700402942575
2.8556683 -0.0002931647384421209 -0.002273345155864896
2.8552907 -0.00029402350122948833 -0.002274514389576806
2.8549132 -0.0002948821612486159 -0.0022756930514810816
2.854536 -0.00029574072655653375 -0.002276866388331539
2.8541586 -0.00029660027302270145 -0.0022780390210742703
2.8537815 -0.0002974597222640684 -0.002279207307653952
2.8534043 -0.00029831960857875246 -0.00228038116265593
2.853027 -0.00029917994143025044 -0.002281548208525001
2.85265 -0.0003000407089436866 -0.0022827137282836986
2.8522727 -0.0003009019202188788 -0.0022838727311417467
2.8518958 -0.000301763016773847 -0.002285021090566866
2.8515189 -0.0003026245520542351 -0.002286178765342534
2.851142 -0.00030348651789810483 -0.00228732373539453
2.850765 -0.000304348920154729 -0.002288480792840323
2.8503883 -0.00030521120918842575 -0.0022896289279382
2.8500116 -0.000306073932535402 -0.0022907744741613363
2.849635 -0.00030693708647421876 -0.0022919292019441618
2.8492582 -0.0003078006779299035 -0.002293081190269711
2.8488815 -0.00030866469936280996 -0.002294227782051557
2.848505 -0.0003095286081781741 -0.002295374010603244
2.8481283 -0.0003103934917423549 -0.002296510409798195
2.8477519 -0.00031125825582002767 -0.0022976320829835553
2.8473756 -0.0003121228922526054 -0.002298762258379891
2.8469992 -0.0003129885053545369 -0.0022998906481450526
2.846623 -0.00031385399162549104 -0.002301022531058126
2.8462467 -0.00031471990812516066 -0.002302159087771641
2.8458705 -0.00031558624707569895 -0.002303284233727145
2.8454943 -0.00031645301166277845 -0.0023044056888110952
2.845118 -0.0003173201953795233 -0.0023055293755089848
2.844742 -0.00031818725491468376 -0.0023066513775765853
2.844366 -0.00031905473052191833 -0.0023077567010647425
2.84399 -0.00031992262410620865 -0.002308863973739853
2.843614 -0.00032079093081989197 -0.002309963417569287
2.8432384 -0.0003216591013596744 -0.002311061762404756
2.8428624 -0.00032252823410546937 -0.002312159414570604
2.8424866 -0.000323397232218486 -0.0023132783294850102
2.8421109 -0.00032426665018831505 -0.0023143899194662844
2.8417354 -0.0003251359329334884 -0.0023154961477133743
2.8413596 -0.0003260061824549347 -0.002316598178226628
2.840984 -0.0003268762946913756 -0.0023177114023980173
2.8406086 -0.00032774682563045643 -0.0023188202633308767
2.840233 -0.0003286177709122939 -0.0023199231239023695
2.8398576 -0.00032948913291626375 -0.002321037855332191
2.8394823 -0.00033036035855838695 -0.0023221430713077948
2.839107 -0.0003312319972726205 -0.002323241157640369
2.8387318 -0.00033210404750240213 -0.002324335555513413
2.8383565 -0.0003329765076722665 -0.002325426676719095
2.8379812 -0.0003338493773948907 -0.002326519107722506
2.8376062 -0.00033472210220982375 -0.0023276101862250644
2.8372312 -0.00033559523481938144 -0.0023286925245603633
2.8368561 -0.0003364687720760777 -0.0023297700765500325
2.836481 -0.00033734271446948024 -0.0023308562297429457
2.836106 -0.00033821706360890496 -0.0023319330491310404
2.8357313 -0.00033909125889722736 -0.00233300554550052
2.8353565 -0.0003399658560143101 -0.002334073238779156
2.8349817 -0.0003408408520710293 -0.0023351397574938705
2.834607 -0.0003417162462834662 -0.002336190025909136
2.8342323 -0.000342591472911241 -0.0023372244901449855
2.8338578 -0.00034346708867245043 -0.002338264919341105
2.833483 -0.0003443436490323566 -0.0023392905895235723
2.8331087 -0.00034521947607747574 -0.0023403067701344396
2.832734 -0.0003460962413763383 -0.00234132426837574
2.8323596 -0.0003469733884205597 -0.0023423426477599107
2.8319852 -0.0003478503580602797 -0.0023433627475692703
2.831611 -0.00034872771047246364 -0.0023443849145381
2.8312366 -0.0003496054450582262 -0.0023454072159619557
2.8308625 -0.0003504830036572894 -0.002346430306931803
2.8304882 -0.0003513615028473123 -0.002347442905336567
2.8301141 -0.0003522398208542529 -0.00234845686606056
2.82974 -0.0003531185176925776 -0.0023494646085386772
2.829366 -0.0003539975898989005 -0.002350467732143028
2.828992 -0.000354877039249406 -0.0023514828183226998
2.828618 -0.00035575630718602124 -0.002352491246888218
2.8282442 -0.00035663595139170354 -0.0023534985211355035
2.8278704 -0.0003575159726821527 -0.0023545061455003294
2.8274965 -0.0003583963704013081 -0.0023555155567711226
2.8271227 -0.0003592771453418935 -0.0023565199038878067
2.826749 -0.00036015773254099325 -0.002357522129106164
2.8263755 -0.0003610386955928576 -0.0023585286245965164
2.826002 -0.00036192003295751574 -0.002359526054309782
2.8256283 -0.0003628017438126929 -0.002360530606783796
2.825255 -0.00036368326719552933 -0.0023615318268924816
2.8248813 -0.00036456572797893616 -0.002362541102274704
2.824508 -0.000365448002206558 -0.0023635390325122438
2.8241346 -0.0003663306470230802 -0.0023645387123626426
2.8237615 -0.0003672131021490591 -0.00236553071410117
2.823388 -0.00036809648840621157 -0.0023665191946464653
2.823015 -0.0003689796820124559 -0.0023675121560049503
2.8226418 -0.00036986324404252355 -0.0023685018219923915
2.8222687 -0.0003707471767063268 -0.002369489710066444
2.8218956 -0.00037163147830006864 -0.0023704909488834625
2.8215227 -0.00037251559056599874 -0.0023714915474112373
2.8211496 -0.00037340063818129456 -0.002372487020178738
2.8207767 -0.0003742854948931523 -0.0023734929099070382
2.820404 -0.00037517015930801467 -0.0023744971818131498
2.8200312 -0.00037605576539995346 -0.0023754992932348905
2.8196583 -0.0003769417440741482 -0.0023765057671440966
2.8192856 -0.0003778275337107962 -0.0023775153373308267
2.818913 -0.000378713697683428 -0.0023785240403876957
2.8185403 -0.0003796002386184573 -0.0023795272439637353
2.818168 -0.00038048658361420127 -0.0023805302229459517
2.8177953 -0.00038137387258996394 -0.002381538452741487
2.8174229 -0.00038226096729163827 -0.0023825440636778723
2.8170505 -0.00038314843739400544 -0.002383542587705829
2.816678 -0.0003840362787213353 -0.0023845527482807003
2.8163059 -0.0003849239317103593 -0.0023855732009470426
2.8159335 -0.00038581253105445966 -0.002386590562402077
2.8155613 -0.000386700941737249 -0.002387605262525682
2.8151891 -0.00038758972998576723 -0.0023886335552528812
2.8148172 -0.0003884783339894381 -0.0023896586792739923
2.814445 -0.00038936788583268287 -0.002390683924804796
2.814073 -0.00039025725070069905 -0.0023916960734517586
2.8137012 -0.00039114698730934136 -0.002392706456702915
2.8133292 -0.00039203710366814197 -0.0023937173704239377
2.8129573 -0.0003929275920581685 -0.002394727505164459
2.8125854 -0.00039381846018524515 -0.002395739464902746
2.8122137 -0.0003947091305409001 -0.002396756802356611
2.811842 -0.00039560018273682325 -0.002397770334781965
2.8114703 -0.0003964916055289196 -0.0023987735241599085
2.8110986 -0.00039738340563342823 -0.0023997820765374023
2.8107271 -0.0003982750037620011 -0.0024007824240938414
2.8103557 -0.0003991669791606652 -0.002401805568515929
2.8099842 -0.0004000593348443298 -0.002402835024660429
2.8096128 -0.00040095207846369636 -0.002403894333643486
2.8092413 -0.00040184521681561615 -0.002404955678057671
2.80887 -0.0004027381767137852 -0.0024060215763052856
2.8084986 -0.00040363210724639694 -0.002407093883506885
2.8081274 -0.0004045258627379415 -0.0024081690177109416
2.8077564 -0.00040541944573917063 -0.002409262311737079
2.8073852 -0.0004063140104447426 -0.0024103573759095215
2.807014 -0.00040720898217812474 -0.0024114635174263335
2.806643 -0.0004081037912259174 -0.002412568969486744
2.806272 -0.0004089990122371766 -0.0024136983781203407
2.805901 -0.00040989465916441674 -0.002414856534635038
2.8055303 -0.0004107901626723974 -0.002416037748089885
2.8051593 -0.000411686683991863 -0.0024172238391164296
2.8047886 -0.00041258306772181666 -0.002418420014477205
2.8044178 -0.0004134798977558193 -0.0024196117780247686
2.804047 -0.000414377165059225 -0.0024207984986653946
2.8036766 -0.00041527429934216334 -0.0024219923923649144
2.803306 -0.00041617187334405084 -0.0024231873100517536
2.8029354 -0.00041707047274634014 -0.0024243954476459864
2.8025649 -0.0004179689418099344 -0.0024256159872603463
2.8021946 -0.0004188672873580336 -0.002426834209335793
2.801824 -0.0004197666596726611 -0.0024280534294691307
2.8014538 -0.0004206659092033414 -0.002429283768784774
2.8010836 -0.0004215656102551902 -0.002430501288660377
2.8007133 -0.00042246576450958185 -0.002431724625241167
2.800343 -0.0004233663708871646 -0.0024329499580807677
2.7999728 -0.00042426743263584873 -0.0024341771490347204
2.7996027 -0.00042516836704355735 -0.0024354049149482022
2.7992327 -0.0004260697556927161 -0.002436621562309203
2.7988627 -0.00042697159290795434 -0.0024378428270440053
2.7984927 -0.000427873884538421 -0.0024390660180014538
2.798123 -0.0004287760444488318 -0.002440285106645682
2.797753 -0.00042967865893645706 -0.002441519816113013
2.7973833 -0.0004305817275863352 -0.0024427414590764505
2.7970135 -0.0004314852483543279 -0.002443965453447588
2.7966437 -0.0004323892213440204 -0.0024451859896512202
2.7962742 -0.0004332930625496067 -0.0024464097567221334
2.7959044 -0.0004341979410253314 -0.0024476391595882243
2.7955348 -0.00043510269038856195 -0.002448871210867381
2.7951653 -0.0004360078958733627 -0.002450104113591402
2.794796 -0.0004369129719473536 -0.0024513354784135295
2.7944264 -0.00043781908905482037 -0.0024525748830693346
2.7940571 -0.00043872507828314803 -0.002453806470943513
2.7936878 -0.00043963152232066904 -0.0024550424243074283
2.7933185 -0.0004405384232686838 -0.002456276432021097
2.7929494 -0.00044144519455310057 -0.002457518165180195
2.7925801 -0.00044235301101777733 -0.0024587552860339
2.792211 -0.0004432606985695076 -0.00246000823692514
2.791842 -0.0004441688517170629 -0.002461265852266307
2.791473 -0.00044507746618966266 -0.0024625191565755813
2.791104 -0.00044598595704185606 -0.0024637656301849118
2.790735 -0.00044689549393725253 -0.0024650200864278124
2.7903662 -0.0004478049097197509 -0.002466283199239543
2.7899973 -0.0004487147902696482 -0.002467550790733382
2.7896285 -0.0004496251398500266 -0.002468810758294793
2.78926 -0.0004505353620948751 -0.0024700701280031814
2.788891 -0.0004514466401301869 -0.00247132594156803
2.7885225 -0.00045235778882016725 -0.0024725828975163174
2.788154 -0.0004532694039969609 -0.0024738393880844624
2.7877853 -0.00045418148003016726 -0.0024751023845156817
2.787417 -0.0004550934354152197 -0.0024763679897309484
2.7870483 -0.00045600644448471467 -0.002477636165644557
2.78668 -0.00045691933340555763 -0.002478901232785354
2.7863116 -0.0004578326845198492 -0.0024801672769842894
2.7859435 -0.00045874591531050256 -0.00248144122446516
2.7855752 -0.00045966020267473867 -0.002482707864537231
2.785207 -0.000460574366899372 -0.002483971034445053
2.784839 -0.00046148899585372936 -0.002485252194981262
2.7844708 -0.0004624040988218857 -0.0024865194436971454
2.7841027 -0.0004633196646751757 -0.002487798233693612
2.7837346 -0.00046423570667280986 -0.002489074859629964
2.7833667 -0.00046515161895268296 -0.0024903505159789906
2.7829988 -0.00046606800508387823 -0.0024916167745787582
2.782631 -0.0004669848526544432 -0.002492897308059282
2.782263 -0.00046790217759237724 -0.0024941706491712176
2.7818954 -0.00046881936855770284 -0.002495445167515056
2.7815278 -0.00046973703626354823 -0.0024967239024164824
2.7811599 -0.0004706557627584107 -0.0024980056640473824
2.7807925 -0.0004715737761872796 -0.0024992826412783184
2.7804248 -0.0004724928471766119 -0.002500561164649382
2.7800572 -0.00047341239647794394 -0.002501843205211151
2.7796898 -0.00047433181185653896 -0.0025031184914721862
2.7793224 -0.00047525170277155367 -0.0025043903674255475
2.778955 -0.0004761720550007093 -0.0025056736509109553
2.7785878 -0.00047709228809571496 -0.0025069463553229953
2.7782204 -0.00047801357902863125 -0.0025082310943642617
2.7778533 -0.0004789347557311921 -0.0025095354656059694
2.777486 -0.00047985640359661313 -0.0025108397235374625
2.777119 -0.00048077853972753844 -0.00251215284318635
2.7767518 -0.00048170114854864004 -0.0025134532117987154
2.7763848 -0.0004826236435507533 -0.0025147622910488146
2.776018 -0.00048354661213128843 -0.0025160682943307063
2.775651 -0.00048447006656250136 -0.0025173766639231513
2.775284 -0.00048539399394178525 -0.0025186785605613208
2.7749171 -0.0004863184058288583 -0.0025199885835741117
2.7745504 -0.00048724269072067335 -0.0025212882795920834
2.7741838 -0.00048816745837169793 -0.0025225985494247596
2.7738168 -0.0004890933042294582 -0.0025239095938520317
2.7734504 -0.0004900184321950267 -0.0025252248022466176
2.7730837 -0.0004909446407153039 -0.002526542254459911
2.7727172 -0.0004918707338997229 -0.0025278595017610922
2.7723505 -0.0004927979075025624 -0.0025291699557919603
2.771984 -0.0004937249646063368 -0.0025305009680750418
2.771618 -0.0004946519031640841 -0.0025318246517589942
2.7712514 -0.0004955799344473161 -0.00253316574608919
2.7708852 -0.0004965078514143041 -0.0025344995677959335
2.7705188 -0.0004974368614854567 -0.002535829445323933
2.7701526 -0.0004983657540255542 -0.0025371659509842354
2.7697866 -0.0004992945318613116 -0.0025384990041736892
2.7694204 -0.000500224400107935 -0.002539823993097675
2.7690544 -0.0005011541494173945 -0.002541153761198349
2.7686884 -0.0005020843852792896 -0.002542486409318812
2.7683225 -0.0005030151100118447 -0.0025438216835967135
2.7679565 -0.0005039463223233161 -0.0025451536964039238
2.7675905 -0.0005048780224632044 -0.0025464846416641796
2.7672248 -0.0005058096023137192 -0.00254781882457309
2.766859 -0.000506741670579047 -0.0025491499518900933
2.7664933 -0.0005076742263122769 -0.0025504924957816194
2.7661276 -0.0005086072752217214 -0.0025518387211457723
2.765762 -0.0005095402064543484 -0.002553184746078728
2.7653964 -0.0005104742411312683 -0.0025545390302041
2.7650309 -0.0005114081619287482 -0.0025558992662277364
2.7646654 -0.0005123425816768438 -0.002557261602868176
2.7642999 -0.0005132774987407093 -0.0025586287328015667
2.7639346 -0.000514212306463459 -0.0025599916328580634
2.763569 -0.0005151482205711914 -0.002561355040238809
2.7632039 -0.000516084024731914 -0.002562724274378085
2.7628386 -0.0005170203267185452 -0.0025640872165385536
2.7624736 -0.0005179565169084132 -0.002565456106186175
2.7621083 -0.0005188938171709718 -0.002566819299867293
2.7617433 -0.0005198310040894958 -0.0025681870384919934
2.7613783 -0.0005207686908333046 -0.0025695577977670964
2.7610133 -0.0005217068784275844 -0.00257093072453956
2.7606483 -0.0005226455667218277 -0.00257230096735202
2.7602835 -0.0005235841435922468 -0.0025736880757640176
2.7599185 -0.0005245238423358248 -0.002575077153654574
2.7595537 -0.0005254634313024354 -0.00257645421955172
2.759189 -0.0005264035233667364 -0.0025778350762922743
2.7588243 -0.0005273435040306187 -0.0025792155974906665
2.7584596 -0.0005282846040169944 -0.002580600341923937
2.758095 -0.0005292255943068087 -0.0025819911581401143
2.7577305 -0.000530167090177992 -0.002583368103413975
2.757366 -0.0005311090874149293 -0.0025847512778563466
2.7570014 -0.000532051591351287 -0.0025861381455199754
2.756637 -0.0005329939826714933 -0.002587525657154972
2.7562726 -0.0005339374973504479 -0.0025889077231580787
2.7559083 -0.0005348808978808102 -0.0025903016158615425
2.755544 -0.0005358248071722343 -0.00259168127775258
2.75518 -0.0005367685973016709 -0.0025930609517958348
2.7548156 -0.000537713510462245 -0.0025944312442968847
2.7544515 -0.0005386582998315807 -0.00259580252063593
2.7540874 -0.000539603593730479 -0.0025971788782003288
2.7537234 -0.0005405493847954913 -0.0025985570716122574
2.7533593 -0.0005414956829776362 -0.002599942234951063
2.7529955 -0.0005424418606245851 -0.0026013193425249016
2.7526314 -0.0005433891650293088 -0.0026027111610584224
2.7522676 -0.0005443363520076046 -0.002604095550349054
2.751904 -0.0005452834256829437 -0.0026054946284635025
2.7515402 -0.000546231628398686 -0.002606893993547588
2.7511764 -0.0005471803419520807 -0.0026082979941472327
2.7508128 -0.0005481289436429519 -0.0026097033213912445
2.7504492 -0.0005490780566049697 -0.002611104297629389
2.7500856 -0.0005500276773356836 -0.002612501448071283
2.7497222 -0.0005509771840974604 -0.0026139008852722905
2.7493587 -0.000551927822685239 -0.0026153055686856837
2.7489953 -0.0005528783495622468 -0.002616711454341294
2.748632 -0.000553829387463621 -0.0026181256931357235
2.7482686 -0.0005547809392528587 -0.0026195296923451623
2.7479053 -0.0005557330006884969 -0.0026209456232108275
2.7475421 -0.000556684953868571 -0.002622356930119733
2.747179 -0.000557637417396054 -0.002623775259519711
2.746816 -0.0005585903992994446 -0.002625192018390787
2.7464528 -0.000559543892846626 -0.002626614451156018
2.7460897 -0.0005604979071652453 -0.0026280386704832376
2.7457268 -0.0005614518093495293 -0.002629472783390415
2.7453637 -0.0005624068641292607 -0.0026309096416025244
2.7450008 -0.0005633618087331529 -0.0026323448317195713
2.7446382 -0.000564316649039026 -0.0026337704099351255
2.7442753 -0.0005652726307754239 -0.0026352043208889868
2.7439125 -0.0005662291380740725 -0.0026366371510073926
2.7435498 -0.0005671855314407977 -0.002638071990907846
2.7431872 -0.0005681424508833128 -0.0026395083263283676
2.7428246 -0.0005690998862447463 -0.00264094798113733
2.7424622 -0.0005700572202304483 -0.0026423925330087686
2.7420995 -0.0005710157024213376 -0.002643834079577964
2.7417371 -0.0005719740820939536 -0.0026452788542737195
2.7413747 -0.0005729329798402513 -0.0026467172968424046
2.7410123 -0.0005738924034351232 -0.002648158347171147
2.7406502 -0.0005748517124710723 -0.002649590886651395
2.7402878 -0.0005758121772256912 -0.0026510335155829744
2.7399256 -0.0005767725301101101 -0.002652482495479164
2.7395635 -0.0005777334121020303 -0.002653934871180615
2.7392013 -0.0005786948167021617 -0.002655387328958235
2.7388391 -0.0005796567508660036 -0.002656840756965452
2.7384772 -0.000580618574097808 -0.0026582923894192504
2.7381153 -0.000581580925470082 -0.0026597400996533752
2.7377534 -0.0005825437973520922 -0.0026611891019615447
2.7373915 -0.0005835071974585428 -0.00266263866740171
2.7370296 -0.0005844711192868414 -0.002664094371130422
2.7366679 -0.0005854349359614509 -0.002665544444606047
2.7363062 -0.0005863992732840316 -0.0026669991471952362
2.7359445 -0.0005873641415334627 -0.0026684538226594908
2.7355828 -0.0005883295319436076 -0.002669914197163684
2.7352211 -0.0005892954556807851 -0.0026713743542024944
2.7348597 -0.0005902612652715723 -0.0026728329683239718
2.7344983 -0.0005912276071316436 -0.0026742927912322884
2.7341368 -0.0005921944730991438 -0.002675763335326622
2.7337754 -0.0005931618770894226 -0.0026772385962359115
2.733414 -0.0005941298089557934 -0.0026787125465164738
2.7330527 -0.0005950976407160672 -0.002680192846055858
2.7326915 -0.0005960660025044186 -0.002681673189601695
2.7323303 -0.0005970349044500966 -0.002683158712961215
2.731969 -0.0005980043382455844 -0.0026846411714541974
2.731608 -0.0005989743112009284 -0.002686121025899344
2.731247 -0.0005999441755978046 -0.002687616343110462
2.730886 -0.0006009145838688127 -0.0026891008819022216
2.730525 -0.0006018855223871061 -0.0026905879916680536
2.730164 -0.0006028570044495745 -0.0026920790031734823
2.729803 -0.0006038290178875913 -0.0026935618793471976
2.7294424 -0.0006048009302704719 -0.0026950510350900307
2.7290814 -0.0006057740172639896 -0.0026965366025786725
2.7287207 -0.0006067470031961913 -0.002698030817391039
2.7283602 -0.0006077198796754937 -0.0026995179548568167
2.7279994 -0.0006086939390316608 -0.0027010010929834254
2.727639 -0.000609667885865154 -0.00270249018669789
2.7272782 -0.0006106430176923447 -0.0027039725854373247
2.7269177 -0.0006116180336226337 -0.002705448279797188
2.7265575 -0.0006125929422731026 -0.0027069342329971344
2.726197 -0.0006135690269995343 -0.002708412217556714
2.7258368 -0.000614545003906642 -0.002709905061223308
2.7254763 -0.0006155221620851556 -0.0027113942184669457
2.725116 -0.000616499213909907 -0.0027128932657083196
2.724756 -0.0006174761579654142 -0.002714398309720215
2.7243958 -0.0006184542938712828 -0.002715906923633985
2.7240355 -0.0006194329724296729 -0.0027174238312104426
2.7236755 -0.0006204115517955108 -0.0027189395895501783
2.7233155 -0.0006213906751452775 -0.002720460522351767
2.7229555 -0.0006223703491313276 -0.0027219833758303567
2.7225957 -0.0006233499193297426 -0.0027235040942107016
2.7222357 -0.000624330688944657 -0.002725026773661706
2.721876 -0.0006253113537445191 -0.0027265442823960363
2.7215161 -0.0006262925689164581 -0.0027280774518485353
2.7211564 -0.0006272743336370201 -0.002729603991793929
2.7207968 -0.000628255997794009 -0.0027311342326784473
2.720437 -0.0006292388622636457 -0.0027326584042054987
2.7200775 -0.0006302216229287765 -0.002734180522392335
2.719718 -0.000631204931047919 -0.0027357063756548276
2.7193584 -0.0006321887878284973 -0.0027372287512814676
2.7189991 -0.000633172538772011 -0.0027387536704605317
2.7186396 -0.0006341574926584174 -0.0027402846103004096
2.7182803 -0.0006351423438347707 -0.00274182386295404
2.717921 -0.0006361277488057123 -0.0027433586646591446
2.7175617 -0.0006371137054103818 -0.0027449065240444438
2.7172027 -0.0006380995643247909 -0.0027464430747621603
2.7168434 -0.0006390866289556075 -0.0027479941060598997
2.7164843 -0.0006400735965137707 -0.0027495254160455943
2.7161252 -0.0006410611112463039 -0.0027510734923015447
2.7157662 -0.0006420491872377997 -0.0027526165032388003
2.7154071 -0.0006430378116354291 -0.0027541623850017996
2.7150483 -0.000644026339606893 -0.0027557024088089455
2.7146895 -0.0006450154134009842 -0.002757240266546213
2.7143307 -0.0006460050470236769 -0.0027587894901147493
2.7139719 -0.0006469952317653093 -0.0027603464636504873
2.713613 -0.0006479859816845914 -0.002761904165686212
2.7132545 -0.0006489766253655491 -0.0027634588887487715
2.7128959 -0.0006499678330234552 -0.0027650173339447163
2.712537 -0.0006509602539609222 -0.0027665820665380776
2.7121787 -0.0006519519220108205 -0.0027681400169345684
2.7118201 -0.0006529448024642736 -0.002769701276999343
2.7114618 -0.0006539375906263656 -0.0027712741568727112
2.7111032 -0.000654931598169341 -0.0027728524967706603
2.7107449 -0.0006559255150135872 -0.002774420022143009
2.7103865 -0.0006569199876225363 -0.0027759940356063746
2.7100284 -0.0006579143687814304 -0.002777563067790624
2.70967 -0.0006589099672857586 -0.002779134616511203
2.709312 -0.0006599054748451177 -0.0027807148798340373
2.7089539 -0.0006609015416634084 -0.002782297238710825
2.7085958 -0.000661898181772984 -0.0027838766660615707
2.708238 -0.000662894717478964 -0.002785465531649202
2.7078798 -0.0006638924929800169 -0.0027870460644189676
2.707522 -0.0006648901622992413 -0.0027886344220652516
2.707164 -0.0006658884102231325 -0.002790229443218857
2.7068062 -0.0006668872194534369 -0.0027918161723515405
2.7064483 -0.0006678866033480539 -0.0027933966011840267
2.7060907 -0.0006688858788072505 -0.002794982924377019
2.7057328 -0.0006698863975301733 -0.0027965709987495787
2.7053752 -0.0006708868088379374 -0.002798160060421477
2.7050178 -0.0006718871319143073 -0.0027997609583914353
2.7046602 -0.0006728886861447037 -0.002801357143862846
2.7043025 -0.0006738908196002587 -0.002802958188300321
2.7039452 -0.0006748928505371122 -0.0028045672752937617
2.7035878 -0.0006758954640586659 -0.002806171107436915
2.7032304 -0.0006768986425212738 -0.002807776007325752
2.7028732 -0.0006779017338927471 -0.002809384194305874
2.7025158 -0.000678906062534007 -0.0028110009574033408
2.7021587 -0.0006799103076679738 -0.002812619371039335
2.7018015 -0.0006809151226233826 -0.0028142397108558296
2.7014444 -0.000681920524641276 -0.002815858427706277
2.7010872 -0.0006829264964553768 -0.00281747972350439
2.7007303 -0.0006839323842524564 -0.002819101517141983
2.7003732 -0.000684939515166824 -0.0028207282766988047
2.7000163 -0.0006859465633947679 -0.0028223551164375795
2.6996593 -0.0006869541840998452 -0.002823987458845889
2.6993027 -0.0006879617244911826 -0.0028256282272857897
2.6989458 -0.0006889705162465235 -0.0028272755457153277
2.698589 -0.0006899792306263561 -0.0028289222939675888
2.6982324 -0.0006909885241512719 -0.002830575651907969
2.6978757 -0.000691998417315876 -0.002832231343773693
2.697519 -0.0006930088918017141 -0.0028338872562585337
2.6971626 -0.0006940192917438831 -0.0028355526562394316
2.696806 -0.0006950309523364096 -0.002837213012215177
2.6964495 -0.000696042536509702 -0.002838872744947432
2.696093 -0.0006970547043339177 -0.0028405353221453364
2.6957366 -0.000698067473777441 -0.002842201189772119
2.6953804 -0.0006990801509437203 -0.002843868554101551
2.6950243 -0.0007000934305857967 -0.0028455357858741637
2.6946678 -0.0007011079745752916 -0.0028472057606828945
2.6943119 -0.00070212176541207 -0.0028488825136271027
2.6939557 -0.0007031368234688074 -0.0028505505736879694
2.6935995 -0.000704152482807418 -0.0028522181064585005
2.6932435 -0.0007051680495405446 -0.002853895872907258
2.6928875 -0.0007061842236200036 -0.002855584817635414
2.6925316 -0.000707200990373973 -0.0028572652792640384
2.6921756 -0.0007082183630461318 -0.0028589523743910755
2.69182 -0.0007092356479659549 -0.0028606410057249953
2.691464 -0.0007102542241629543 -0.0028623398760040607
2.6911082 -0.0007112727161326204 -0.0028640382682223395
2.6907525 -0.0007122918192736483 -0.0028657416879390154
2.6903968 -0.0007133115231997226 -0.002867451672776951
2.6900413 -0.0007143311572358587 -0.0028691565802910764
2.6896856 -0.0007153520753017673 -0.0028708631026329525
2.68933 -0.0007163729212140517 -0.0028725622434552824
2.6889746 -0.0007173943656775673 -0.0028742736225005603
2.6886191 -0.0007184164248089464 -0.002875973541399089
2.688264 -0.0007194383939295758 -0.0028776728647990388
2.6879086 -0.0007204609762418377 -0.0028793805379389976
2.6875532 -0.0007214848448870313 -0.0028810937200600597
2.687198 -0.0007225086446189379 -0.0028828143939769835
2.686843 -0.0007235323598875341 -0.002884529876415203
2.6864877 -0.0007245573816975141 -0.0028862616571170264
2.6861327 -0.0007255823241361726 -0.002887995303978026
2.6857774 -0.0007266085759172943 -0.002889718442159425
2.6854224 -0.0007276347450915737 -0.0028914563586942116
2.6850677 -0.0007286608492320898 -0.00289318715911348
2.6847126 -0.0007296882499849321 -0.0028949273013103064
2.684358 -0.0007307155886877283 -0.00289667625428227
2.6840029 -0.0007317442292170894 -0.0028984165851094522
2.683648 -0.000732772804037279 -0.002900157378893759
2.6832933 -0.0007338019890508454 -0.0029019020883524213
2.6829388 -0.0007348311082112175 -0.0029036404154019466
2.682584 -0.000735861528464518 -0.002905384444321022
2.6822295 -0.0007368918826396858 -0.002907123666980504
2.681875 -0.000737922844903535 -0.0029088672822539493
2.6815205 -0.0007389544338272907 -0.0029106046364826693
2.6811662 -0.0007399859363152288 -0.0029123540322047096
2.6808116 -0.0007410187657634478 -0.002914115837725643
2.6804574 -0.000742051513505472 -0.0029158640887284185
2.680103 -0.0007430848906825689 -0.0029176224068659536
2.6797488 -0.0007441188842213257 -0.002919395445807417
2.6793945 -0.0007451535142447524 -0.002921159539201615
2.6790404 -0.0007461880628986542 -0.0029229251814462255
2.6786864 -0.0007472232475300726 -0.0029246960545775236
2.6783323 -0.0007482590487899057 -0.002926461120689139
2.6779783 -0.0007492954843933692 -0.0029282279930347385
2.6776242 -0.0007503325369848824 -0.0029300003013997067
2.6772704 -0.000751369528038893 -0.002931773064107342
2.6769164 -0.0007524078361972166 -0.0029335462293661376
2.6765625 -0.0007534460809451701 -0.002935313189083453
2.6762087 -0.0007544849409274143 -0.0029370787584617115
2.6758552 -0.0007555237327321948 -0.0029388305248653343
2.6755013 -0.0007565638354395336 -0.002940590844773239
2.6751478 -0.0007576038698465826 -0.002942345209713872
2.6747942 -0.0007586445155742443 -0.0029441176599007118
2.6744406 -0.0007596857992679392 -0.0029458803609450275
2.674087 -0.0007607276933169053 -0.002947641865204526
2.6737335 -0.0007617702231658692 -0.002949405623535677
2.6733801 -0.0007628126600812807 -0.002951165578300092
2.6730268 -0.0007638557317596583 -0.0029529288201404756
2.6726735 -0.0007648994139294546 -0.002954690016464119
2.6723201 -0.0007659437306646147 -0.002956452342557996
2.671967 -0.0007669879523621759 -0.0029582102226625375
2.6716137 -0.0007680335133713409 -0.002959976956719979
2.6712606 -0.0007690789809333778 -0.002961741207808707
2.6709075 -0.0007701250810488648 -0.0029634942111289786
2.6705546 -0.0007711710837943169 -0.0029652679124280578
2.6702015 -0.0007722184322649108 -0.0029670331169422554
2.6698487 -0.0007732656821132311 -0.002968794722143809
2.6694956 -0.0007743142768499558 -0.0029705673931551073
2.6691427 -0.0007753627765568647 -0.002972345628097866
2.66879 -0.0007764112083418467 -0.002974122877987501
2.6684372 -0.0007774609630894704 -0.0029759033034799103
2.6680846 -0.0007785106507110683 -0.002977688785153166
2.667732 -0.000779560954946708 -0.0029794759307128827
2.6673794 -0.0007806119029261571 -0.0029812646548212406
2.6670268 -0.0007816634677565598 -0.002983047373760656
2.6666741 -0.0007827156752966196 -0.002984839823815064
2.6663218 -0.0007837677912592065 -0.0029866366155312843
2.6659691 -0.0007848212643335988 -0.002988426109490415
2.6656168 -0.0007858746435621777 -0.002990223820003055
2.6652646 -0.0007869279558078437 -0.002992013600836394
2.6649122 -0.000787982598480415 -0.0029938081740477
2.66456 -0.0007890371730302428 -0.0029955970238291097
2.6642077 -0.0007900930767526448 -0.002997379910669786
2.6638556 -0.0007911489082458731 -0.002999165876982236
2.6635034 -0.0007922053530865303 -0.0030009374072642774
2.6631515 -0.0007932617206292517 -0.003002722656138186
2.6627994 -0.000794319419974467 -0.0030045042379197337
2.6624475 -0.0007953770419432549 -0.0030062860940548108
2.6620955 -0.0007964352792228188 -0.003008068680165966
2.6617436 -0.0007974941552477987 -0.0030098482543072843
2.6613917 -0.0007985536457964441 -0.0030116305652547904
2.66104 -0.0007996130565493167 -0.003013405720193764
2.6606884 -0.000800673079710539 -0.0030151878981335436
2.6603367 -0.0008017337417913938 -0.003016962495835984
2.659985 -0.0008027950147657841 -0.0030187401675324473
2.6596334 -0.0008038569277009055 -0.0030205247070180193
2.6592817 -0.0008049194547571487 -0.0030223081323233103
2.6589303 -0.000805981901481549 -0.00302409211353566
2.6585789 -0.0008070449622507687 -0.0030258778191190024
2.6582274 -0.0008081086634967589 -0.0030276613166037927
2.657876 -0.0008091729781112367 -0.003029444182099506
2.6575248 -0.0008102372100454027 -0.00303122747282267
2.6571734 -0.0008113027781347481 -0.0030330115601947868
2.6568222 -0.0008123682634576621 -0.0030347988387516888
2.656471 -0.0008134343630639459 -0.003036581669062939
2.65612 -0.000814500378108014 -0.0030383716617847435
2.6557689 -0.0008155677338644552 -0.0030401611644395414
2.655418 -0.0008166350045722483 -0.0030419479557411543
2.655067 -0.0008177028908237392 -0.0030437404105961158
2.654716 -0.0008187714185393352 -0.003045530842837055
2.654365 -0.0008198405618215325 -0.003047320054902424
2.654014 -0.0008209103462365623 -0.003049113817221132
2.6536634 -0.0008219800207873674 -0.0030509086609192175
2.6533127 -0.0008230503345038298 -0.003052684347007085
2.652962 -0.0008241212576652352 -0.003054461800408021
2.6526113 -0.0008251928176406104 -0.003056237628789579
2.6522605 -0.000826264987354743 -0.0030580190068347545
2.65191 -0.0008273370678166244 -0.003059808403247282
2.6515594 -0.0008284104905044122 -0.0030615874478933797
2.6512089 -0.0008294838198964714 -0.0030633696905747105
2.6508586 -0.0008305570316332073 -0.003065159130725712
2.6505082 -0.0008316316136879496 -0.003066944008088659
2.650158 -0.0008327060780394333 -0.0030687421656854803
2.6498075 -0.0008337819185002354 -0.003070539327233896
2.6494572 -0.0008348576433099063 -0.0030723461886030994
2.649107 -0.0008359340158512093 -0.00307415102975737
2.648757 -0.0008370102725895735 -0.00307595837921743
2.6484067 -0.0008380879107254395 -0.0030777649608752723
2.6480567 -0.0008391654319679764 -0.0030795697347498624
2.6477067 -0.0008402435990739226 -0.003081366917556727
2.6473567 -0.0008413223803041597 -0.003083171408733457
2.6470068 -0.0008424018087864103 -0.003084971125764718
2.646657 -0.0008434811159871111 -0.003086780751851363
2.646307 -0.0008445618094797334 -0.003088587985197931
2.6459572 -0.0008456423806094049 -0.0030903880730999873
2.6456075 -0.0008467235983656899 -0.0030921890374886163
2.645258 -0.0008478046914932803 -0.0030939894991268337
2.6449082 -0.0008488871684686065 -0.0030957873199250253
2.6445587 -0.0008499695193570876 -0.003097591217902218
2.6442091 -0.0008510525186740353 -0.0030993958852131315
2.6438596 -0.0008521361303865261 -0.003101193924170544
2.64351 -0.0008532203891596752 -0.003103002838757291
2.6431606 -0.0008543052627066556 -0.0031048040446208123
2.6428113 -0.0008553900403305424 -0.00310659891531144
2.642462 -0.0008564754290474831 -0.0031083986034584716
2.6421127 -0.0008575614622473655 -0.0031101919381585756
2.6417634 -0.0008586481049896982 -0.0031119869653511763
2.6414142 -0.0008597353919996203 -0.0031137827524536903
2.6410651 -0.0008608225472865035 -0.003115586182683375
2.640716 -0.0008619103505189388 -0.003117392977324118
2.640367 -0.0008629987682021625 -0.003119210947839406
2.640018 -0.0008640878379328743 -0.0031210221616375074
2.639669 -0.0008651775215542971 -0.003122835446331779
2.6393201 -0.0008662671118660643 -0.003124647482085831
2.6389713 -0.0008673573151854101 -0.00312645706592518
2.6386223 -0.0008684489139505838 -0.003128266688707534
2.6382737 -0.0008695396334307025 -0.003130077170168844
2.637925 -0.0008706317491833807 -0.0031318848160566065
2.637576 -0.0008717244765334431 -0.003133695301119245
2.6372275 -0.0008728171067071686 -0.003135500114605389
2.636879 -0.0008739103461232671 -0.003137302953252388
2.6365304 -0.0008750042336117259 -0.003139107198657917
2.6361818 -0.0008760987301201291 -0.0031409075680782442
2.6358335 -0.0008771931261757588 -0.0031427220560252492
2.6354852 -0.0008782881348141289 -0.0031445263139027488
2.6351368 -0.0008793837897786927 -0.003146333820578685
2.6347885 -0.0008804800568360551 -0.0031481410819195364
2.6344402 -0.0008815769715436489 -0.003149952907111218
2.6340919 -0.0008826745003852581 -0.0031517667068776505
2.6337438 -0.0008837719251267829 -0.0031535692506804193
2.6333957 -0.0008848699618017998 -0.0031553935377801913
2.6330476 -0.0008859686519675116 -0.0031572077689225593
2.6326995 -0.0008870679551691988 -0.003159034082877274
2.6323516 -0.0008881671594933163 -0.0031608455272215206
2.6320035 -0.0008892677267107164 -0.0031626595884733637
2.6316557 -0.0008903681926444087 -0.0031644735586874866
2.6313078 -0.0008914692691252171 -0.00316629599617337
2.63096 -0.0008925710012264043 -0.0031681150880436106
2.6306124 -0.0008936725876409041 -0.0031699283636679025
2.6302645 -0.0008947755829811497 -0.0031717474348328467
2.629917 -0.0008958784333355824 -0.003173569337504567
2.6295693 -0.0008969819401379717 -0.0031753994061986847
2.6292217 -0.0008980860607741997 -0.003177221095934378
2.628874 -0.0008991908362455826 -0.003179049445665985
2.6285267 -0.0009002954679490458 -0.003180871735093354
2.6281793 -0.0009014007532779597 -0.003182698861649069
2.627832 -0.0009025066530823698 -0.0031845226131585413
2.6274846 -0.0009036132057348774 -0.00318634484863488
2.6271372 -0.0009047203719616276 -0.0031881696696364984
2.62679 -0.0009058274314391599 -0.003189992618044809
2.6264427 -0.0009069358653554648 -0.0031918219311305967
2.6260955 -0.0009080441954892464 -0.0031936621777071783
2.6257484 -0.0009091531448906784 -0.0031955023568168758
2.6254013 -0.0009102627529901931 -0.003197345064881526
2.6250544 -0.0009113722187753474 -0.0031991882382931235
2.6247075 -0.0009124823428522289 -0.0032010265925867957
2.6243603 -0.0009135938493010764 -0.003202873926192995
2.6240134 -0.0009147052524549488 -0.0032047126073913215
2.6236668 -0.0009158165090177427 -0.0032065562635116
2.6233199 -0.0009169291912098637 -0.003208403940015966
2.6229732 -0.0009180417269775093 -0.003210240013979875
2.6226265 -0.0009191549210052075 -0.0032120894206463025
2.62228 -0.0009202687374342234 -0.003213945073769607
2.6219332 -0.0009213832166029385 -0.0032157971239098002
2.6215866 -0.0009224983165802541 -0.003217638631669771
2.6212401 -0.0009236133067004017 -0.0032194803309798853
2.6208937 -0.0009247289161319866 -0.0032213273652524385
2.6205473 -0.0009258451836061794 -0.003223163430887674
2.6202009 -0.0009269620682096065 -0.00322501098630396
2.6198545 -0.0009280796132343616 -0.0032268525878730147
2.6195083 -0.0009291970045994375 -0.003228688216988043
2.6191618 -0.0009303158243392406 -0.0032305376778879527
2.6188157 -0.0009314344937818087 -0.0032323853138813657
2.6184695 -0.0009325538221967184 -0.003234226921175677
2.6181235 -0.0009336729965379932 -0.003236070919259465
2.6177773 -0.0009347936021506856 -0.0032379202353655535
2.6174314 -0.0009359140546543018 -0.0032397642293285275
2.6170855 -0.0009370351658227608 -0.003241613349733998
2.6167395 -0.000938156895634507 -0.003243452445804095
2.6163936 -0.0009392792821504031 -0.0032453015943696207
2.6160479 -0.0009404015156109953 -0.003247150052418525
2.615702 -0.000941525180920157 -0.0032489965099746086
2.6153562 -0.000942648691035435 -0.0032508409801248438
2.6150105 -0.0009437728584844353 -0.0032526918672911476
2.6146648 -0.0009448976469776848 -0.003254539218036337
2.6143193 -0.0009460223155763345 -0.003256383811677714
2.6139736 -0.0009471483795970167 -0.003258226600183374
2.6136281 -0.0009482743212982629 -0.0032600670623367982
2.6132827 -0.0009494008808401404 -0.003261908823427233
2.6129372 -0.0009505280946283997 -0.003263748729844526
2.612592 -0.0009516551472109969 -0.003265587420384336
2.6122465 -0.0009527836320743292 -0.003267428941900224
2.6119013 -0.000953911957451675 -0.0032692862214201306
2.611556 -0.0009550409421508283 -0.00327113329454057
2.6112108 -0.0009561705445116698 -0.003272978127499608
2.6108658 -0.0009573000222530179 -0.003274819535738249
2.6105206 -0.0009584308959583799 -0.003276655415824103
2.6101756 -0.0009595616415089796 -0.0032784938070880404
2.6098306 -0.0009606930015949014 -0.003280326894693058
2.6094856 -0.0009618250143803222 -0.0032821716171225527
2.6091406 -0.0009629576453030399 -0.0032840148951972046
2.608796 -0.0009640901478173879 -0.003285864887767289
2.608451 -0.0009652240530458533 -0.003287704327546083
2.6081061 -0.0009663578258981007 -0.0032895478722804873
2.6077614 -0.0009674922176129204 -0.0032913899018123445
2.6074166 -0.0009686272609511671 -0.0032932331632011327
2.607072 -0.0009697621373997783 -0.003295071429525273
2.6067274 -0.0009708984493347536 -0.003296911849404241
2.6063828 -0.0009720345929644491 -0.003298748809198649
2.6060383 -0.0009731713850129662 -0.0033005839168381208
2.6056938 -0.0009743087950385804 -0.0033024346745692407
2.6053495 -0.00097544607171965 -0.003304280183988785
2.605005 -0.0009765847546024456 -0.003306124906274715
2.6046607 -0.0009777233014264899 -0.0033079690330868714
2.6043165 -0.0009788624667516226 -0.003309818164089126
2.6039722 -0.0009800022840935664 -0.003311653431553849
2.6036282 -0.0009811419277300797 -0.0033135100550275133
2.603284 -0.000982283018506039 -0.0033153530222424375
2.6029398 -0.0009834239338096344 -0.0033172053137574668
2.6025958 -0.000984565509078319 -0.0033190678815766973
2.6022518 -0.0009857077025880218 -0.0033209109401123715
2.6019077 -0.0009868505510508766 -0.003322769577043866
2.601564 -0.0009879932263479113 -0.0033246120950462823
2.6012201 -0.000989136552284739 -0.0033264563669324334
2.600876 -0.0009902812893060294 -0.0033283080508268166
2.6005323 -0.0009914258845722366 -0.0033301405225701006
2.6001887 -0.0009925702977670037 -0.003331980156642227
2.599845 -0.0009937161561139388 -0.0033338135289663453
2.5995014 -0.0009948618294000663 -0.003335640888905955
2.5991578 -0.0009960081489096403 -0.003337462982036473
2.5988142 -0.0009971550754966046 -0.0033392908165175436
2.5984707 -0.000998302649900774 -0.0033411170481008686
2.5981271 -0.0009994508318731422 -0.0033429445633458717
2.5977838 -0.0010005988660150842 -0.0033447826907853657
2.5974405 -0.0010017475108441485 -0.003346611746025507
2.5970972 -0.0010028968043470491 -0.0033484558350915464
2.5967538 -0.0010040467127294108 -0.003350297547281656
2.5964105 -0.0010051972713636416 -0.0033521405730811077
2.5960674 -0.0010063476454689336 -0.003353982988687707
2.595724 -0.0010074994697867096 -0.003355828456048552
2.595381 -0.001008651109613405 -0.0033576734555333587
2.595038 -0.0010098033995504033 -0.0033595146462283244
2.594695 -0.0010109555027573477 -0.003361362038480586
2.594352 -0.0010121090593767674 -0.003363208542083374
2.5940092 -0.0010132624290575434 -0.003365056014349747
2.5936663 -0.0010144164507086496 -0.003366903091071772
2.5933235 -0.001015571086956401 -0.00336874925900717
2.5929806 -0.0010167263752400742 -0.003370599630261757
2.592638 -0.0010178814749751675 -0.0033724441770702014
2.5922952 -0.0010190380289979981 -0.003374289024968553
2.5919526 -0.001020194392497453 -0.00337613325584811
2.59161 -0.001021351404437518 -0.0033779659042526733
2.5912673 -0.0010225090251309416 -0.0033797962652872483
2.590925 -0.0010236664855263991 -0.0033816264457021887
2.5905824 -0.0010248253608467267 -0.0033834607018603737
2.59024 -0.001025984076279037 -0.0033852928960899273
2.5898976 -0.001027143398590394 -0.0033871125334949954
2.5895553 -0.0010283033620227036 -0.003388933808199266
2.589213 -0.0010294639302710837 -0.0033907501110496826
2.5888708 -0.0010306243299619674 -0.0033925699444871766
2.5885286 -0.0010317853356765227 -0.003394398202823523
2.5881865 -0.0010329469841665107 -0.003396219401622384
2.5878444 -0.001034109237710339 -0.0033980441671758927
2.5875022 -0.0010352721348268013 -0.0033998725694292155
2.58716 -0.0010364356388568 -0.0034016991997668695
2.5868182 -0.001037598975768334 -0.003403532723163139
2.5864763 -0.0010387629210968899 -0.003405360720838189
2.5861344 -0.0010399275100788686 -0.0034071980325282654
2.5857925 -0.0010410927099955246 -0.0034090331254072385
2.585451 -0.0010422577419880474 -0.0034108744969438033
2.585109 -0.0010434241988003645 -0.0034127037420770526
2.5847673 -0.001044590483153379 -0.003414538396689384
2.5844257 -0.0010457573787937243 -0.003416371674534623
2.584084 -0.00104692491565747 -0.003418202296934421
2.5837426 -0.0010480922479194487 -0.0034200382701238385
2.583401 -0.001049261038574895 -0.003421873864328262
2.5830595 -0.0010504296241068815 -0.0034237071425678063
2.5827181 -0.0010515988520993361 -0.0034255456706892336
2.5823767 -0.001052768691364434 -0.0034273761220414353
2.5820353 -0.001053939171226353 -0.003429212421273413
2.5816941 -0.0010551094461875177 -0.0034310562469819883
2.581353 -0.0010562803650278098 -0.0034328945434631063
2.5810115 -0.0010574527149122422 -0.003434739732618073
2.5806706 -0.0010586240723224458 -0.003436582726252532
2.5803294 -0.0010597968617458342 -0.003438425347946357
2.5799882 -0.0010609702968478899 -0.0034402767971040142
2.5796473 -0.0010621435266893386 -0.0034421183133833797
2.5793064 -0.0010633173976239071 -0.0034439510466903814
2.5789654 -0.0010644918788162644 -0.0034457899395245817
2.5786245 -0.001065667002839621 -0.0034476292887249908
2.5782835 -0.001066842738971894 -0.003449474090103125
2.5779428 -0.0010680182965112836 -0.003451311936833957
2.5776021 -0.0010691944639805615 -0.0034531495413621417
2.5772614 -0.0010703712734210816 -0.0034549851908052846
2.5769207 -0.0010715486912942398 -0.003456814862235862
2.57658 -0.0010727267484266047 -0.003458645270097503
2.5762396 -0.0010739045885088453 -0.003460478203788131
2.575899 -0.0010750838936040715 -0.0034623059513880653
2.5755584 -0.0010762629786791732 -0.003464131278479673
2.575218 -0.0010774427033747097 -0.0034659673499484994
2.5748777 -0.0010786222097587245 -0.003467796647287905
2.5745373 -0.0010798031801730488 -0.0034696192492944555
2.574197 -0.001080983928522584 -0.003471451738825798
2.5738568 -0.0010821653160945118 -0.003473274655759881
2.5735166 -0.0010833473074289095 -0.0034751058658371373
2.5731764 -0.001084529939281425 -0.003476932952868209
2.5728362 -0.0010857131751841706 -0.0034787645684746997
2.5724962 -0.001086896222236443 -0.0034805903956134578
2.5721562 -0.0010880798712238939 -0.0034824133731014718
2.5718162 -0.0010892641589407986 -0.0034842412307220117
2.5714762 -0.001090449049047109 -0.0034860602901854386
2.5711362 -0.0010916345761819413 -0.0034878882871299576
2.5707965 -0.0010928198765067232 -0.003489723064649258
2.5704567 -0.0010940058175823674 -0.003491554001870221
2.570117 -0.0010951923626644708 -0.0034933834149992083
2.5697773 -0.0010963795479311134 -0.003495219199384967
2.5694375 -0.0010975673390930018 -0.0034970516487070756
2.569098 -0.0010987549351104474 -0.0034988781406294204
2.5687582 -0.0010999439682503652 -0.003500704479631503
2.5684187 -0.0011011328042888535 -0.003502530691235459
2.5680792 -0.0011023222436262559 -0.003504362648636978
2.5677397 -0.0011035123224846048 -0.0035061925142340204
2.5674005 -0.0011047021683334836 -0.0035080199568881514
2.567061 -0.0011058934894336255 -0.0035098542086578243
2.5667217 -0.0011070845780242632 -0.0035116816832173724
2.5663824 -0.0011082763046640436 -0.0035135169552147163
2.5660431 -0.001109468636297705 -0.003515343127156506
2.565704 -0.0011106607649849082 -0.003517169722922575
2.5653648 -0.0011118543355705275 -0.003518994502126525
2.5650258 -0.0011130477014215422 -0.0035208169131880998
2.5646868 -0.0011142416696250745 -0.0035226424322995615
2.5643477 -0.0011154362738879837 -0.003524475278211553
2.564009 -0.00111663064252389 -0.003526300470834053
2.56367 -0.0011178264859866426 -0.0035281288590007487
2.5633311 -0.0011190220920509265 -0.0035299508574012602
2.5629923 -0.0011202183307853926 -0.0035317783706546577
2.5626535 -0.001121415173299527 -0.003533598155883048
2.5623147 -0.0011226126461612435 -0.0035354177716476628
2.561976 -0.001123810722612984 -0.0035372478935190364
2.5616374 -0.0011250085893065981 -0.0035390696859975298
2.5612988 -0.001126207057969289 -0.0035408932659071516
2.5609603 -0.001127406159340655 -0.003542718036348781
2.5606217 -0.0011286058632342768 -0.0035445408603795793
2.5602832 -0.0011298061989348585 -0.0035463622985584457
2.5599449 -0.0011310062900228332 -0.0035481806620362177
2.5596066 -0.0011322070109736704 -0.003549996852147495
2.5592682 -0.0011334083319525874 -0.0035518194011187306
2.55893 -0.0011346102841540574 -0.0035536345169384018
2.5585916 -0.0011358128339793042 -0.0035554447904640623
2.5582535 -0.0011370151629883994 -0.0035572490018081367
2.5579152 -0.0011382189345617644 -0.003559054183853394
2.5575771 -0.0011394224849206806 -0.003560866290091822
2.557239 -0.0011406266335174506 -0.003562688507620484
2.5569012 -0.0011418305645795107 -0.0035645083412488374
2.5565631 -0.001143035943609866 -0.0035663209781982637
2.5562253 -0.0011442411016193035 -0.0035681424760219457
2.5558875 -0.0011454468604032446 -0.0035699681135226264
2.5555496 -0.0011466532530037903 -0.0035718053323784615
2.5552118 -0.001147860249625577 -0.003573624637655022
2.554874 -0.001149067873527702 -0.0035754404969795253
2.5545363 -0.0011502752444936366 -0.003577258763778481
2.5541985 -0.0011514840983901926 -0.0035790890900086574
2.553861 -0.0011526927019999366 -0.003580906138588484
2.5535233 -0.0011539019315727904 -0.003582723015124605
2.553186 -0.0011551109080891787 -0.0035845475473205873
2.5528483 -0.0011563213666315759 -0.0035863582002491974
2.552511 -0.001157531567316214 -0.003588172250509962
2.5521736 -0.0011587423951379863 -0.0035899907639399867
2.5518363 -0.0011599538224626594 -0.0035918109881589964
2.551499 -0.0011611658775412769 -0.003593626569206284
2.5511618 -0.0011623776739647076 -0.0035954461797162787
2.5508244 -0.0011635909563477024 -0.0035972660643288704
2.5504873 -0.0011648039799887265 -0.00359908760704245
2.5501502 -0.0011660176327489282 -0.003600907659675888
2.549813 -0.0011672318839576164 -0.003602728236320809
2.5494761 -0.0011684459049255077 -0.003604549159859193
2.549139 -0.0011696613840409037 -0.0036063710343852556
2.5488021 -0.001170876634359565 -0.0036082075492213854
2.5484653 -0.0011720924868744698 -0.0036100224189181624
2.5481284 -0.001173308964015462 -0.0036118442533203034
2.5477915 -0.0011745260419253835 -0.003613661468580969
2.5474548 -0.0011757428814834566 -0.003615472955282637
2.5471182 -0.001176960318053123 -0.00361728166854757
2.5467813 -0.0011781792400194756 -0.0036191010094660976
2.5464447 -0.001179397898296329 -0.003620906339163792
2.5461082 -0.0011806163099492986 -0.00362269994012221
2.5457716 -0.0011818361768554258 -0.0036244901149069912
2.5454352 -0.0011830557935958905 -0.003626281845223102
2.5450988 -0.0011842760024647198 -0.003628079366778505
2.5447624 -0.0011854968264976156 -0.003629867618918639
2.544426 -0.001186718239750587 -0.003631653691594979
2.5440896 -0.001187940265674508 -0.003633438944159895
2.5437534 -0.0011891620140183337 -0.003635229170226588
2.543417 -0.001190385244452183 -0.0036370239694290224
2.5430808 -0.001191608197142457 -0.003638802726663886
2.5427446 -0.0011928317603318336 -0.0036405917394823056
2.5424087 -0.0011940550447763494 -0.0036423715407959793
2.5420725 -0.0011952798053015302 -0.003644146647167142
2.5417366 -0.001196504283424215 -0.0036459281868132234
2.5414007 -0.001197729370934475 -0.003647706670719689
2.5410647 -0.001198955044623957 -0.003649485852294693
2.5407288 -0.0012001813268407628 -0.003651261011291536
2.5403929 -0.0012014081932073932 -0.003653031079736944
2.5400572 -0.0012026347934198211 -0.0036547954901150264
2.5397215 -0.0012038619750686607 -0.0036565657654202364
2.5393858 -0.0012050897617944343 -0.0036583274210391973
2.53905 -0.0012063181273710988 -0.0036600873418431126
2.5387144 -0.001207547097146767 -0.0036618559832859716
2.538379 -0.001208775775200441 -0.00366362234430199
2.5380433 -0.0012100059298586934 -0.003665378569397842
2.5377078 -0.0012112357878049016 -0.0036671378417000517
2.5373724 -0.0012124662471788858 -0.0036688860377788253
2.5370371 -0.0012136964033762586 -0.0036706219619929404
2.5367017 -0.0012149280298926464 -0.003672362959381273
2.5363665 -0.001216159350668504 -0.003674090320487452
2.5360312 -0.0012173912631935823 -0.0036758276709570265
2.535696 -0.0012186237457433669 -0.003677554211400796
2.5353608 -0.0012198568184220904 -0.0036792887277066633
2.5350256 -0.0012210904609050225 -0.0036810095704283654
2.5346906 -0.0012223238119310601 -0.003682734610743185
2.5343556 -0.0012235577313439011 -0.0036844549319968527
2.5340204 -0.0012247931141080306 -0.0036861744267576483
2.5336857 -0.0012260273062292932 -0.0036878938237354525
2.5333507 -0.0012272629630811034 -0.0036896186079869485
2.5330157 -0.0012284991886241461 -0.0036913384868058857
2.532681 -0.0012297351173272187 -0.0036930535198451526
2.5323462 -0.0012309716121263281 -0.003694771760513004
2.5320115 -0.0012322086894224473 -0.0036964807790925655
2.5316768 -0.0012334463296214623 -0.003698188646003744
2.5313423 -0.0012346836683943257 -0.003699895522306308
2.5310075 -0.001235922451549511 -0.00370160286611755
2.530673 -0.0012371609324947444 -0.0037033106649581884
2.5303385 -0.001238399976453044 -0.00370502512056216
2.530004 -0.0012396396022533584 -0.0037067310218812104
2.5296698 -0.0012408789048007575 -0.0037084362925543183
2.5293353 -0.001242119672242244 -0.0037101464397073817
2.529001 -0.0012433601165108166 -0.0037118492597811668
2.5286667 -0.001244601137924452 -0.003713544008327215
2.5283325 -0.0012458427156702286 -0.0037152343889252618
2.5279982 -0.0012470848672702145 -0.0037169212881085155
2.5276642 -0.0012483266878229131 -0.0037186195765647303
2.52733 -0.0012495699714645619 -0.003720305023126964
2.526996 -0.0012508129197473003 -0.003721988062751897
2.5266619 -0.0012520564420105023 -0.003723675860780134
2.5263278 -0.0012533005163180104 -0.0037253561320624707
2.525994 -0.001254544271581292 -0.0037270209415725085
2.52566 -0.0012557894608387604 -0.0037286920965960706
2.5253263 -0.0012570343302796408 -0.0037303597283290563
2.5249925 -0.0012582797435980004 -0.0037320186312864594
2.5246587 -0.0012595257217043762 -0.003733677637283427
2.5243251 -0.0012607713525993006 -0.0037353430783981186
2.5239913 -0.0012620184412594456 -0.003737005505846131
2.5236578 -0.0012632651812755685 -0.0037386642642329108
2.5233243 -0.0012645124869133165 -0.00374032756404422
2.5229907 -0.0012657603367176062 -0.0037419987952502626
2.5226572 -0.0012670087551826508 -0.0037436632576651153
2.5223236 -0.0012682577165671284 -0.0037453282967649477
2.5219903 -0.0012695063511506545 -0.003746983980806034
2.521657 -0.0012707555250417782 -0.0037486415234813416
2.5213237 -0.0012720052633615146 -0.0037502921966907645
2.5209904 -0.0012732555391986452 -0.0037519480120797926
2.520657 -0.0012745063799105931 -0.0037535988550310676
2.520324 -0.0012757568623551917 -0.0037552539963151966
2.519991 -0.0012770079097444342 -0.003756905126294216
2.5196576 -0.0012782603882651679 -0.0037585515131406573
2.5193248 -0.001279511636257924 -0.0037601955653823933
2.5189917 -0.0012807643127132182 -0.003761825077524148
2.5186586 -0.0012820175448885268 -0.0037634575394722048
2.5183258 -0.0012832704108143172 -0.00376509361123838
2.517993 -0.0012845238347332971 -0.003766730893781495
2.5176601 -0.0012857777905335114 -0.0037683679622692134
2.5173273 -0.001287032303593744 -0.0037700005088121998
2.5169945 -0.0012882873469841404 -0.003771635222389107
2.516662 -0.0012895420471770148 -0.0037732610750213333
2.5163293 -0.0012907972748135842 -0.003774891089888301
2.5159967 -0.0012920530566534665 -0.0037765063678783417
2.515664 -0.0012933093622069568 -0.003778133336174394
2.5153315 -0.0012945662233543418 -0.0037797508373234633
2.5149992 -0.001295822705865606 -0.0037813750624339218
2.5146666 -0.0012970806458578378 -0.0037829942185358236
2.5143342 -0.0012983382059187545 -0.003784617482401534
2.5140018 -0.0012995963225296296 -0.003786240399900493
2.5136695 -0.001300854959889905 -0.0037878487787694633
2.5133374 -0.0013021132435152105 -0.0037894512575037714
2.513005 -0.0013033729457919312 -0.0037910464600721277
2.512673 -0.0013046322900960201 -0.0037926427279040232
2.5123408 -0.0013058921487758507 -0.003794239600561518
2.5120087 -0.0013071525541395834 -0.003795839695880488
2.5116768 -0.0013084125692967967 -0.003797434655828512
2.5113447 -0.0013096740334443346 -0.00379901937614899
2.5110128 -0.0013109351036133846 -0.0038006215595542416
2.510681 -0.001312196722003403 -0.003802214376435014
2.510349 -0.00131345885084142 -0.0038038034638820484
2.5100172 -0.0013147215234726296 -0.0038053850091257935
2.5096853 -0.0013159847026486657 -0.003806963263701488
2.5093536 -0.0013172475157698582 -0.0038085438674685156
2.509022 -0.001318510835517286 -0.0038101253092158705
2.5086904 -0.0013197746978632567 -0.0038117096538619064
2.5083587 -0.0013210390666056513 -0.003813280502735745
2.508027 -0.001322303975576567 -0.0038148719521829922
2.5076957 -0.0013235684854859358 -0.0038164506630807664
2.5073643 -0.001324833534015607 -0.003818034347746032
2.5070329 -0.0013260990928067953 -0.00381961951847579
2.5067015 -0.0013273651915280224 -0.0038212028048549875
2.50637 -0.0013286317990733258 -0.0038227774447791582
2.5060387 -0.0013298989421869425 -0.00382434861834569
2.5057075 -0.0013311656803190275 -0.0038259299788093557
2.5053763 -0.0013324329567781686 -0.0038275035336868685
2.5050452 -0.0013337007389357454 -0.0038290807165349628
2.504714 -0.0013349690594723878 -0.0038306576647004543
2.5043828 -0.0013362378866172738 -0.0038322382342213554
2.504052 -0.0013375063392141449 -0.0038338157216879377
2.503721 -0.0013387752969882584 -0.0038353894467368656
2.50339 -0.0013400447902118075 -0.003836952568936011
2.5030591 -0.0013413147846805865 -0.0038385227992857444
2.5027282 -0.0013425853160005331 -0.0038400917213072135
2.5023975 -0.0013438554340822922 -0.0038416659823581815
2.5020666 -0.0013451270064230982 -0.003843238575157285
2.501736 -0.001346398164091337 -0.0038448039199594926
2.5014052 -0.0013476698560599173 -0.0038463649466972272
2.5010746 -0.0013489420459631902 -0.0038479201632121264
2.500744 -0.0013502138488821927 -0.0038494699997778234
2.5004134 -0.0013514870650442499 -0.003851025466926936
2.500083 -0.00135275989442959 -0.0038525758552112517
2.4997525 -0.0013540332186584003 -0.0038541306110267282
2.499422 -0.0013553070744069448 -0.0038556812428982034
2.4990916 -0.001356581424029082 -0.0038572309521677697
2.4987614 -0.0013578553847413595 -0.003858784207913041
2.4984312 -0.0013591298394281233 -0.0038603307087064676
2.498101 -0.0013604048237265177 -0.0038618867852820205
2.4977708 -0.0013616803040757952 -0.003863438343591553
2.4974406 -0.0013629563137156472 -0.0038649901962965593
2.4971104 -0.0013642328185017544 -0.003866539577559481
2.4967804 -0.0013655089298764995 -0.0038680903813048087
2.4964504 -0.0013667855366158064 -0.0038696441874320237
2.4961205 -0.0013680626734216513 -0.003871201055520053
2.4957905 -0.00136934030737226 -0.003872758888022819
2.4954605 -0.0013706184713341547 -0.00387431096409844
2.4951308 -0.001371896206223774 -0.0038758621938245735
2.4948008 -0.0013731753940725805 -0.003877413323737009
2.494471 -0.0013744541529652425 -0.003878974985519653
2.4941413 -0.0013757334449136258 -0.003880535826634138
2.4938116 -0.001377013233231978 -0.0038820934196364945
2.493482 -0.0013782926285784167 -0.0038836621155077487
2.4931524 -0.0013795734497356563 -0.00388522927176011
2.492823 -0.0013808538765577626 -0.0038867861412472046
2.4924934 -0.0013821347998836428 -0.0038883528094103372
2.492164 -0.001383416256703017 -0.0038899116511951068
2.4918346 -0.001384697281540067 -0.00389147529216504
2.4915051 -0.0013859797675805263 -0.0038930345328721137
2.491176 -0.0013872618200174048 -0.003894595118315202
2.4908466 -0.001388544406194509 -0.0038961599551785232
2.4905174 -0.0013898274886817582 -0.0038977254601786585
2.4901881 -0.0013911111052407978 -0.003899287827754479
2.489859 -0.0013923942879704055 -0.0039008596000714717
2.4895298 -0.0013936789367997302 -0.003902420200887437
2.4892008 -0.001394963147754832 -0.003903976859549267
2.4888718 -0.0013962478903310036 -0.0039055262872208876
2.4885428 -0.0013975331212621102 -0.003907070516504615
2.4882138 -0.001398818880411263 -0.003908612579223514
2.487885 -0.0014001041937387155 -0.003910151313333798
2.4875562 -0.0014013900337172158 -0.003911692007912808
2.4872274 -0.0014026763594943228 -0.00391323008827652
2.4868987 -0.001403963211995793 -0.003914773914476077
2.48657 -0.001405250551252427 -0.003916310280048572
2.486241 -0.0014065384154963582 -0.0039178500785373395
2.4859126 -0.001407825832468901 -0.0039193913303843305
2.485584 -0.001409113774862971 -0.003920928684368741
2.4852555 -0.0014104022034520825 -0.0039224734987464
2.484927 -0.0014116911597838718 -0.003924017508601203
2.4845984 -0.0014129806032708678 -0.003925561911032226
2.48427 -0.0014142696375769937 -0.00392710213466196
2.4839416 -0.0014155600928373064 -0.003928634171797481
2.4836133 -0.0014168501363122702 -0.0039301820539115375
2.483285 -0.00141814066819555 -0.003931721593780798
2.482957 -0.0014194307861226615 -0.0039332613001368385
2.4826286 -0.0014207223296669946 -0.003934808434164128
2.4823005 -0.0014220134607524826 -0.003936349108673394
2.4819725 -0.0014233050779742854 -0.003937887710763907
2.4816444 -0.0014245972194296536 -0.00393943045937173
2.4813163 -0.0014258898483661415 -0.003940974101645497
2.4809883 -0.0014271830015363059 -0.00394251050257288
2.4806604 -0.0014284757002865592 -0.003944055416516153
2.4803324 -0.0014297698655821578 -0.003945597161142606
2.4800045 -0.0014310635758627264 -0.003947139634301315
2.4796767 -0.0014323578115881049 -0.003948679471091011
2.4793491 -0.0014336515910064235 -0.003950227325649653
2.4790213 -0.0014349468395283233 -0.003951767886385041
2.4786937 -0.0014362416303938732 -0.003953316990620418
2.478366 -0.0014375378934802948 -0.0039548662705644775
2.4780383 -0.00143883370092727 -0.003956428006925482
2.477711 -0.0014401290980086824 -0.003957979691778113
2.4773834 -0.0014414259249451798 -0.003959540276837861
2.4770558 -0.0014427232842342454 -0.003961082958082267
2.4767284 -0.0014440201799736927 -0.003962625953799049
2.476401 -0.001445317605971304 -0.003964174778163533
2.4760737 -0.0014466155140760463 -0.003965715972420089
2.4757464 -0.001447913950492773 -0.003967259824505258
2.4754193 -0.001449211923225215 -0.003968808250366776
2.475092 -0.001450511372693906 -0.003970355678909352
2.4747648 -0.0014518103586713003 -0.003971909403373213
2.4744377 -0.0014531098765178392 -0.003973456669503879
2.4741106 -0.0014544098761224069 -0.003975006340023527
2.4737837 -0.0014557094579971859 -0.0039765451299309485
2.4734566 -0.0014570104661168427 -0.003978086451347113
2.4731297 -0.0014583110548820606 -0.003979625139103318
2.4728029 -0.0014596121221914216 -0.00398117334285446
2.472476 -0.0014609137206867207 -0.003982713452503506
2.4721491 -0.0014622157965609812 -0.003984256923591312
2.4718225 -0.0014635174529624435 -0.0039857964397126446
2.4714956 -0.0014648205372655044 -0.003987347466283346
2.471169 -0.0014661232033889207 -0.0039888846445070465
2.4708424 -0.0014674263454661407 -0.003990439508878877
2.4705157 -0.0014687300246342269 -0.003991992244472783
2.470189 -0.0014700341829796606 -0.0039935555087565995
2.4698627 -0.0014713379290108113 -0.003995114311737442
2.4695363 -0.0014726421550110456 -0.003996682523953859
2.46921 -0.0014739469228865186 -0.00399824640217528
2.4688835 -0.0014752521716300826 -0.003999819598374436
2.4685571 -0.0014765579644414818 -0.0040013871789286405
2.4682307 -0.0014778642374111935 -0.004002953913271067
2.4679046 -0.0014791700984810243 -0.004004521011567661
2.4675784 -0.0014804764394782115 -0.0040060883091035905
2.4672523 -0.00148178332264606 -0.004007653812449962
2.466926 -0.0014830906857073785 -0.004009224984912474
2.4666 -0.0014843985915094567 -0.0040107851790908535
2.466274 -0.0014857060184230162 -0.004012353717950283
2.4659479 -0.0014870149447740707 -0.00401391098660276
2.465622 -0.0014883233886415989 -0.004015469620941651
2.465296 -0.0014896323732570037 -0.004017023159472531
2.46497 -0.0014909418311530598 -0.004018582901601403
2.4646444 -0.0014922508739510843 -0.00402014741161619
2.4643185 -0.0014935613517939727 -0.004021716751570381
2.4639928 -0.0014948714159412878 -0.0040232850773540794
2.4636672 -0.0014961819562199412 -0.004024845824875449
2.4633415 -0.0014974930382351448 -0.004026408279779782
2.463016 -0.0014988036356586648 -0.004027972563536997
2.4626904 -0.0015001157367657623 -0.0040295395497089
2.462365 -0.0015014273514740017 -0.004031085691833839
2.4620395 -0.0015027395049869148 -0.004032659064077863
2.461714 -0.0015040521378168958 -0.004034216199427192
2.4613886 -0.001505365306671413 -0.004035770586846551
2.4610631 -0.0015066789514958893 -0.004037328092872566
2.460738 -0.0015079921721155103 -0.004038894422987252
2.4604127 -0.0015093058716223837 -0.004040456035010659
2.4600875 -0.0015106201091904035 -0.004042022277655431
2.4597623 -0.0015119348258033594 -0.00404358084510434
2.4594371 -0.001513250078601831 -0.004045143021567059
2.4591122 -0.0015145648467254113 -0.004046712935923909
2.458787 -0.0015158811198166299 -0.004048284307453655
2.458462 -0.0015171969082919455 -0.004049847570269564
2.458137 -0.0015185132332375356 -0.004051408312570218
2.457812 -0.0015198300363795717 -0.00405296985406014
2.4574873 -0.0015211464095163498 -0.004054531497830709
2.4571624 -0.0015224642282949932 -0.004056099262543967
2.4568377 -0.0015237816189112804 -0.004057668369757361
2.456513 -0.0015250994890746055 -0.004059229084357442
2.4561882 -0.0015264178952262655 -0.004060795639833335
2.4558635 -0.0015277367808870475 -0.004062353990875379
2.455539 -0.001529055232353601 -0.004063918883621853
2.4552143 -0.0015303751333054186 -0.004065483094367928
2.4548898 -0.0015316946002532671 -0.004067049844120357
2.4545653 -0.0015330145482039391 -0.004068614475713298
2.4542408 -0.0015343350309827807 -0.0040701801224602265
2.4539165 -0.00153565502457383 -0.0040717491470363175
2.453592 -0.0015369765251420373 -0.004073317620396372
2.4532678 -0.0015382975357399631 -0.004074883787177589
2.4529436 -0.0015396190817189425 -0.004076452538155655
2.4526193 -0.0015409411090149302 -0.0040780186617022885
2.452295 -0.0015422636713638945 -0.004079587643578861
2.451971 -0.0015435857422125383 -0.004081152897291472
2.4516468 -0.001544909320727123 -0.004082722109861498
2.4513228 -0.0015462324082833035 -0.004084296150859682
2.4509988 -0.0015475560319439473 -0.004085862100749042
2.4506748 -0.0015488801367514354 -0.004087438900446328
2.450351 -0.0015502038054934389 -0.004089011866833882
2.450027 -0.0015515289296978904 -0.0040905771779438166
2.4497032 -0.0015528536135526656 -0.004092146442074912
2.4493794 -0.0015541787772419787 -0.004093708342399316
2.4490557 -0.00155550447358635 -0.004095270951840864
2.448732 -0.001556830648921308 -0.004096834305430906
2.4484081 -0.001558157358426803 -0.004098404478196237
2.4480846 -0.0015594835719237342 -0.004099971710303304
2.447761 -0.0015608103194806116 -0.004101541987165177
2.4474375 -0.0015621375482163275 -0.0041031082325389745
2.447114 -0.001563465310852448 -0.0041046824038673295
2.4467905 -0.0015647935570853382 -0.0041062573018750695
2.4464672 -0.001566121359292593 -0.0041078313813895755
2.4461436 -0.0015674506231494873 -0.004109395482454153
2.4458203 -0.0015687794393631268 -0.004110969908380371
2.445497 -0.0015701087395292585 -0.004112539406460413
2.4451737 -0.0015714385731512167 -0.004114123164281425
2.4448507 -0.001572767913715921 -0.0041157026159354395
2.4445274 -0.0015740987691199558 -0.004117281174247876
2.4442043 -0.0015754291290787767 -0.004118855304497606
2.4438813 -0.0015767600211555998 -0.004120432844380764
2.4435582 -0.0015780914000971607 -0.004122013095801615
2.4432352 -0.0015794233122809985 -0.004123589253087847
2.4429123 -0.0015807547291076891 -0.004125186485384832
2.4425893 -0.0015820876700356136 -0.004126780175995306
2.4422665 -0.0015834201159264912 -0.00412836585074846
2.4419436 -0.0015847530976867896 -0.004129948597280713
2.4416208 -0.0015860865665696321 -0.004131539197923345
2.4412982 -0.0015874195885023112 -0.00413312678056714
2.4409754 -0.0015887540827254057 -0.004134711441967489
2.4406528 -0.001590088127532811 -0.004136297471920638
2.4403303 -0.0015914226590202976 -0.004137881880926254
2.4400077 -0.0015927577263627347 -0.004139467173646922
2.439685 -0.0015940932807592706 -0.004141055283157843
2.4393628 -0.0015954283829686879 -0.004142629851512913
2.4390402 -0.0015967649561335893 -0.0041442130218133965
2.4387178 -0.0015981010779328446 -0.004145797410362797
2.4383955 -0.0015994376846844738 -0.004147382037023659
2.4380732 -0.0016007748296189993 -0.004148978457854931
2.437751 -0.001602111474939995 -0.0041505786091737265
2.4374287 -0.0016034496490214259 -0.00415216381782319
2.4371066 -0.0016047873185412122 -0.004153757912317443
2.4367845 -0.001606125527342709 -0.004155342032557864
2.4364624 -0.00160746421944778 -0.0041569300486397455
2.4361403 -0.0016088034501742466 -0.004158513867868724
2.4358182 -0.0016101431634000815 -0.0041600990419106134
2.4354963 -0.001611482425443611 -0.004161702645143461
2.4351745 -0.0016128221755276402 -0.004163293227891151
2.4348524 -0.0016141634568288606 -0.004164889830373332
2.4345307 -0.001615503239593661 -0.004166479978237934
2.4342089 -0.0016168445551774165 -0.004168088682370551
2.433887 -0.0016181863637547411 -0.004169695072977825
2.4335654 -0.0016195277194851407 -0.004171302260653544
2.4332438 -0.0016208695679180436 -0.004172911027964744
2.4329221 -0.0016222119589613324 -0.004174524866982576
2.4326005 -0.0016235548444143526 -0.004176134510109265
2.4322789 -0.001624898271111101 -0.004177741786866318
2.4319575 -0.0016262411939745793 -0.004179345505980369
2.431636 -0.0016275846543250204 -0.004180935148995172
2.4313145 -0.0016289295986756309 -0.0041825329254804025
2.4309933 -0.0016302730855110375 -0.0041841152243284295
2.430672 -0.0016316180535864862 -0.004185710553770161
2.4303505 -0.0016329635603169288 -0.004187296835148867
2.4300294 -0.0016343085521306098 -0.0041888950858270215
2.4297082 -0.0016356540851374809 -0.004190488654760478
2.429387 -0.0016370001004957942 -0.004192072509580896
2.429066 -0.0016383466538149544 -0.004193669091319468
2.4287448 -0.0016396936920637093 -0.004195259783648427
2.428424 -0.0016410402676170787 -0.004196851699575574
2.4281027 -0.0016423883281720326 -0.004198443756393973
2.4277818 -0.0016437359250923392 -0.004200033050457914
2.427461 -0.0016450840055444078 -0.004201626067064484
2.42714 -0.0016464326235638667 -0.004203212820362958
2.4268193 -0.0016477807216022289 -0.0042048052214223456
2.4264984 -0.0016491303611003729 -0.004206398604906643
2.4261777 -0.0016504794819016736 -0.004208000378886163
2.425857 -0.0016518291450504411 -0.00420960278747241
2.4255364 -0.00165317929326602 -0.004211200399381282
2.4252157 -0.0016545299823594796 -0.004212803114107136
2.4248953 -0.0016558801523815175 -0.004214401739050732
2.4245746 -0.0016572318682190124 -0.004216006615869181
2.4242542 -0.001658583065608534 -0.004217610425754345
2.4239337 -0.0016599348043582556 -0.004219212970653708
2.4236133 -0.0016612870295007935 -0.004220820212078775
2.423293 -0.001662638790243323 -0.0042224207307122235
2.4229727 -0.0016639920426339773 -0.004224024766753229
2.4226525 -0.0016653448299604277 -0.004225628087060227
2.4223323 -0.0016666981025129609 -0.004227233620461381
2.422012 -0.0016680519173117609 -0.004228836128631432
2.421692 -0.0016694062177305877 -0.0042304495966458315
2.4213717 -0.0016707610639632269 -0.004232060393005229
2.4210517 -0.0016721153872007544 -0.004233670048421947
2.4207318 -0.001673470254354955 -0.004235275549526066
2.4204118 -0.0016748256060107344 -0.00423688498985349
2.4200919 -0.0016761815020954773 -0.004238491054233738
2.419772 -0.001677537882417593 -0.004240100548118497
2.4194522 -0.0016788937964232154 -0.00424170755913143
2.4191322 -0.0016802512057838578 -0.004243316985885515
2.4188125 -0.0016816081476214693 -0.004244919566274822
2.4184928 -0.0016829655716619682 -0.004246525241232497
2.418173 -0.0016843235404764435 -0.004248135859405723
2.4178536 -0.001685680980451895 -0.004249743173321932
2.4175339 -0.0016870399790204049 -0.004251361529973493
2.4172144 -0.0016883984510477977 -0.004252976186444519
2.416895 -0.0016897574679675584 -0.004254587803087611
2.4165754 -0.0016911169697281755 -0.004256196559854743
2.416256 -0.0016924770161469147 -0.004257814212442259
2.4159365 -0.0016938375506229274 -0.004259435222595163
2.4156172 -0.0016951976177218729 -0.004261064605742051
2.415298 -0.0016965581764987884 -0.004262695600635187
2.4149787 -0.0016979192834108254 -0.004264316534984933
2.4146595 -0.0016992808801383058 -0.00426595276077345
2.4143403 -0.0017006430298773156 -0.004267590155161003
2.4140213 -0.0017020046536332476 -0.004269220368990659
2.413702 -0.0017033678456070665 -0.004270852993213567
2.413383 -0.0017047305103749194 -0.0042724855018973105
2.413064 -0.0017060937253544073 -0.004274113511596042
2.412745 -0.001707457429127298 -0.004275738099200158
2.4124262 -0.0017088206609954346 -0.004277359252662647
2.4121072 -0.001710185399788841 -0.004278982456607626
2.4117885 -0.0017115496669235547 -0.004280611384115096
2.4114697 -0.0017129144220755295 -0.00428222800037996
2.411151 -0.0017142797228010707 -0.004283854496516467
2.4108322 -0.0017156455134081392 -0.00428548242535762
2.4105136 -0.0017170108291639213 -0.004287105274858608
2.4101949 -0.0017183776559016705 -0.0042887347081684455
2.4098763 -0.0017197440071589451 -0.004290352100679611
2.4095578 -0.0017211108438000727 -0.004291969179134444
2.4092393 -0.0017224782259118699 -0.004293591123594144
2.4089208 -0.0017238460952172638 -0.0042952135526936825
2.4086025 -0.0017252134870362752 -0.004296840279617278
2.4082842 -0.0017265813673407562 -0.004298465348282251
2.4079657 -0.001727950819694786 -0.004300096474132139
2.4076474 -0.0017293197371070752 -0.004301725711767847
2.4073293 -0.0017306881775122531 -0.00430336558133149
2.407011 -0.0017320581373349872 -0.00430500306313092
2.406693 -0.0017334276204380378 -0.00430664690802476
2.4063747 -0.0017347986250492561 -0.004308283172905729
2.4060566 -0.0017361691508040367 -0.004309926102105723
2.4057386 -0.0017375401716425195 -0.004311562880515595
2.4054205 -0.0017389117398400856 -0.004313203218238911
2.4051027 -0.0017402827747393758 -0.00431484238206509
2.404785 -0.0017416543569439833 -0.004316481703502594
2.4044669 -0.0017430274634023968 -0.004318123431896306
2.404149 -0.0017444000888832347 -0.004319766204827989
2.4038312 -0.001745773210288889 -0.004321409390224481
2.4035137 -0.001747145849983368 -0.004323055926023465
2.4031959 -0.0017485200177699567 -0.004324704100251629
2.4028783 -0.0017498937029287944 -0.00432634426911753
2.4025607 -0.0017512678829537376 -0.004327986237225444
2.4022431 -0.0017526426098303683 -0.004329621136226991
2.4019256 -0.001754017829827487 -0.0043312615880313305
2.401608 -0.0017553935978369304 -0.004332901581674286
2.4012907 -0.0017567688268262836 -0.0043345457742576185
2.4009733 -0.0017581446051904877 -0.004336191794229792
2.4006557 -0.0017595219126262062 -0.004337834826443682
2.4003384 -0.0017608987334995353 -0.0043394734948969055
2.4000213 -0.0017622750112562108 -0.004341100763828046
2.399704 -0.00176365286826576 -0.004342741529796216
2.399387 -0.0017650301852717165 -0.004344390208195905
2.3990695 -0.0017664090876342046 -0.004346038634551328
2.3987525 -0.0017677874503145249 -0.004347687783505627
2.3984356 -0.001769165324564382 -0.004349328455772132
2.3981185 -0.0017705447298415635 -0.0043509766975723925
2.3978014 -0.001771924684783753 -0.0043526218564071675
2.3974845 -0.0017733040962298935 -0.004354270529472891
2.3971677 -0.00177468405686978 -0.00435591032662093
2.3968508 -0.0017760645093169885 -0.004357554649043928
2.396534 -0.0017774455111570513 -0.004359197178120895
2.396217 -0.0017788270053338063 -0.004360844208048588
2.3959005 -0.0017802080103664982 -0.004362490993360849
2.3955839 -0.0017815895076691887 -0.004364135029882428
2.395267 -0.0017829725965494874 -0.004365791639077652
2.3949506 -0.0017843540999367454 -0.004367448378807359
2.394634 -0.001785737197788562 -0.0043691088176283106
2.3943174 -0.0017871207931139156 -0.0043707681423551
2.394001 -0.0017885038998723243 -0.004372429804112494
2.3936846 -0.001789887504987967 -0.004374095338956228
2.393368 -0.0017912727075742884 -0.0043757564167076725
2.3930519 -0.0017926563209638994 -0.0043774177440362464
2.3927355 -0.001794041532271503 -0.004379083706782755
2.392419 -0.0017954272428951153 -0.004380750833146459
2.392103 -0.0017968124631530125 -0.004382410032398328
2.3917868 -0.001798198180277001 -0.004384074522762854
2.3914707 -0.0017995844514500819 -0.004385732773582006
2.3911545 -0.0018009712188948497 -0.004387399285618084
2.3908384 -0.0018023585426808128 -0.004389065712268824
2.3905225 -0.0018037453177128994 -0.004390735853371086
2.3902063 -0.001805133696891317 -0.004392404540926849
2.3898904 -0.0018065215268052244 -0.004394076713131031
2.3895745 -0.001807909911994225 -0.004395726173214404
2.3892589 -0.0018092977398947035 -0.004397385525743534
2.388943 -0.0018106871730328648 -0.004399050888959672
2.388627 -0.0018120771005671382 -0.004400713984828008
2.3883114 -0.001813466536175605 -0.004402383554944976
2.3879957 -0.0018148564680047768 -0.00440405321334551
2.38768 -0.0018162469572899351 -0.004405719669759429
2.3873644 -0.0018176379421620717 -0.004407391177707704
2.387049 -0.0018190284346376244 -0.004409060447312941
2.3867335 -0.0018204194220676343 -0.004410725975949911
2.3864179 -0.0018218120177240006 -0.004412393102671731
2.3861024 -0.0018232040565757067 -0.004414061875836866
2.385787 -0.0018245966541711733 -0.004415739060341203
2.3854718 -0.0018259886960105816 -0.004417406224923709
2.3851564 -0.0018273823478897793 -0.0044190822169923845
2.3848412 -0.0018287754440277782 -0.004420751333528566
2.384526 -0.0018301690968846698 -0.0044224303045469066
2.3842108 -0.0018315632498114261 -0.004424108127935069
2.3838956 -0.001832957959576974 -0.0044257790509886815
2.3835804 -0.0018343531667308042 -0.004427450323350187
2.3832655 -0.0018357478750770072 -0.0044291282922157785
2.3829503 -0.0018371441378148433 -0.004430793148026786
2.3826354 -0.0018385398979383525 -0.0044324686688976
2.3823204 -0.0018399361585814719 -0.004434147314197541
2.3820057 -0.001841331918438337 -0.00443582802145663
2.3816907 -0.0018427292384973583 -0.004437517450396565
2.381376 -0.0018441260600041039 -0.004439203001995519
2.381061 -0.0018455244432592835 -0.004440894832120418
2.3807464 -0.001846922327829246 -0.004442579594788854
2.3804317 -0.0018483207144755606 -0.004444267578529993
2.3801172 -0.00184971860075839 -0.004445951762316054
2.3798025 -0.0018511180473287068 -0.0044476280251852214
2.379488 -0.0018525169886392274 -0.004449302563318525
2.3791735 -0.0018539164274180774 -0.004450970077717315
2.378859 -0.0018553164191014082 -0.004452642722946443
2.3785446 -0.0018567169084379423 -0.0044543097097493965
2.37823 -0.0018581179503025591 -0.004455984263480923
2.3779159 -0.0018595184289378508 -0.004457657646643644
2.3776014 -0.0018609205247108193 -0.004459340317088579
2.3772871 -0.0018623220588840806 -0.00446101669673077
2.376973 -0.0018637241464168994 -0.004462695176236152
2.3766587 -0.001865126733909018 -0.00446436209016374
2.3763447 -0.0018665288066137418 -0.004466034824782028
2.3760304 -0.0018679324439457967 -0.00446770405117694
2.3757164 -0.0018693355654874682 -0.0044693746482350515
2.3754025 -0.0018707391860287245 -0.004471037778188608
2.3750885 -0.0018721433541554306 -0.004472709862901145
2.3747745 -0.0018735480226400954 -0.004474374784828348
2.3744607 -0.0018749521706613072 -0.004476042526567397
2.3741467 -0.0018763578859473321 -0.004477709780442442
2.373833 -0.0018777630806226708 -0.0044793800742449355
2.3735192 -0.0018791687762746655 -0.004481051420058528
2.3732054 -0.001880575019729701 -0.0044827236697011575
2.3728917 -0.0018819817649980673 -0.00448439917801429
2.3725781 -0.001883387991099946 -0.004486082757184668
2.3722644 -0.0018847957912389603 -0.004487759263707418
2.3719509 -0.0018862030695463092 -0.004489436614000334
2.3716373 -0.0018876108522358343 -0.004491120878208654
2.3713238 -0.0018890191840303526 -0.004492792036004426
2.3710105 -0.0018904269439065401 -0.004494453873201576
2.370697 -0.0018918363193163657 -0.004496117943029423
2.3703837 -0.001893245121285883 -0.0044977824726147335
2.3700705 -0.001894654467533061 -0.004499444159329961
2.3697572 -0.0018960643106933782 -0.004501101640326835
2.369444 -0.0018974746971881717 -0.004502768166152988
2.3691306 -0.0018988855830232188 -0.004504432585791838
2.3688176 -0.00190029593828128 -0.004506095395353089
2.3685045 -0.0019017067904540943 -0.004507747646611461
2.3681912 -0.0019031192586977796 -0.0045094164196918946
2.3678784 -0.0019045300776802407 -0.004511084397818369
2.3675654 -0.0019059425159096003 -0.004512755716727907
2.3672523 -0.0019073554565528208 -0.004514430851529448
2.3669395 -0.0019087678670445952 -0.004516110069498893
2.3666267 -0.001910180781815708 -0.004517789180960493
2.3663137 -0.0019115953193099408 -0.004519462325635011
2.3660011 -0.001913008204624239 -0.004521143193464522
2.3656883 -0.0019144227149725422 -0.004522821288894158
2.3653755 -0.0019158377286300342 -0.00452450056761813
2.365063 -0.001917252209517325 -0.004526173484228552
2.3647504 -0.001918667190961824 -0.0045278425116551104
2.3644378 -0.0019200827158391111 -0.004529512448994274
2.3641253 -0.001921498740621064 -0.004531178772340771
2.3638127 -0.0019229153067600582 -0.004532838311587405
2.3635004 -0.0019243312898599158 -0.004534508054015892
2.3631878 -0.0019257488984314698 -0.004536176900395711
2.3628755 -0.0019271659236182626 -0.0045378391649822806
2.3625631 -0.0019285834904406828 -0.004539504229829864
2.3622508 -0.0019300015551394864 -0.004541168898293973
2.3619387 -0.0019314190782721424 -0.00454282825905734
2.3616264 -0.0019328381798985877 -0.004544484170789323
2.3613143 -0.0019342567382074824 -0.004546149148188034
2.3610022 -0.0019356757935186785 -0.004547803605582192
2.36069 -0.001937095385449338 -0.004549454793197613
2.360378 -0.0019385154732254964 -0.0045511220849144265
2.3600662 -0.001939935018546558 -0.004552790862351629
2.359754 -0.0019413561471548692 -0.004554449880418528
2.3594422 -0.0019427767295682238 -0.004556117794491088
2.3591304 -0.0019441978116687476 -0.004557787283861542
2.3588185 -0.0019456194356757518 -0.004559460873701085
2.3585067 -0.0019470415604644022 -0.00456112827777976
2.358195 -0.0019484631390781148 -0.004562807193671341
2.3578832 -0.0019498863084829344 -0.004564476986923829
2.3575716 -0.0019513089287400511 -0.004566145534949207
2.35726 -0.001952732051427101 -0.004567829838204552
2.3569484 -0.0019541557183958913 -0.004569506866791812
2.3566368 -0.0019555798881758777 -0.004571189394647358
2.3563254 -0.0019570035128221325 -0.004572871009914134
2.3560138 -0.001958428731376501 -0.004574556294466039
2.3557024 -0.0019598534046430124 -0.004576238906963618
2.355391 -0.0019612785812153097 -0.004577922148897293
2.3550797 -0.001962704302149141 -0.004579601623173845
2.3547685 -0.001964129433032301 -0.004581283346657637
2.3544571 -0.0019655562016464446 -0.004582969795797599
2.354146 -0.001966982379659533 -0.004584640044032783
2.3538349 -0.0019684090969281386 -0.00458630700533042
2.3535237 -0.0019698363120202057 -0.004587970822232536
2.3532126 -0.001971264065041025 -0.004589634616648491
2.3529015 -0.0019726923154564212 -0.004591299071019539
2.3525906 -0.0019741200097732644 -0.004592967500545693
2.3522797 -0.0019755482025429183 -0.00459463516938085
2.3519688 -0.001976976935112789 -0.004596312142350316
2.3516579 -0.001978406169695107 -0.004597992040742751
2.351347 -0.001979835946529494 -0.004599672633668918
2.351036 -0.0019812662264085466 -0.004601356368166542
2.3507254 -0.0019826959525685744 -0.004603040657216889
2.3504148 -0.0019841261824748023 -0.004604727098682544
2.3501039 -0.0019855580541071386 -0.004606412829966058
2.3497934 -0.0019869882329102027 -0.004608097917958839
2.3494828 -0.0019884200537407743 -0.004609784446954259
2.349172 -0.0019898523798737586 -0.004611481372827065
2.3488617 -0.001991284152582243 -0.004613168138898127
2.3485513 -0.001992716429567979 -0.004614867013210365
2.3482409 -0.001994149255493923 -0.004616566282383681
2.3479304 -0.0019955825882829086 -0.004618270997032428
2.34762 -0.001997016471534509 -0.004619973172428673
2.3473098 -0.0019984497606062262 -0.004621682887184114
2.3469994 -0.001999884703607066 -0.004623386370621642
2.3466892 -0.0020013190511233123 -0.004625096919457052
2.346379 -0.0020027539518674862 -0.004626804331175084
2.3460689 -0.0020041893585469647 -0.0046285055651882874
2.3457587 -0.0020056253151987647 -0.004630204655432741
2.3454487 -0.002007060671794815 -0.004631903062267838
2.3451388 -0.0020084965772197727 -0.004633597525097351
2.3448286 -0.0020099340893247786 -0.004635288729981012
2.344519 -0.002011369939559924 -0.004636990647162449
2.344209 -0.002012807399437354 -0.004638685169298046
2.343899 -0.0020142454074000772 -0.004640387077817928
2.3435893 -0.0020156828131005027 -0.0046420766749953836
2.3432794 -0.002017121870662945 -0.004643770769497668
2.3429697 -0.0020185603262548165 -0.004645479548484924
2.34266 -0.0020199993327131125 -0.00464718225547175
2.3423502 -0.002021438845071433 -0.0046488930153331266
2.3420408 -0.0020228778011947197 -0.004650600877799537
2.341731 -0.0020243183727272 -0.004652314979289826
2.3414216 -0.0020257583873204907 -0.00465401664787652
2.3411121 -0.00202719890546861 -0.004655725401817416
2.3408027 -0.0020286399769635305 -0.004657435770956275
2.3404932 -0.0020300815525951536 -0.004659135499846303
2.340184 -0.00203152256775499 -0.004660845532836881
2.3398745 -0.0020329652003783193 -0.004662556429996346
2.3395653 -0.0020344072723052506 -0.00466425823520791
2.339256 -0.0020358498480133793 -0.004665966904353915
2.3389468 -0.002037292975170632 -0.004667670722289531
2.3386376 -0.002038736605557777 -0.004669375874808166
2.3383286 -0.002040179672526575 -0.004671073178698022
2.3380196 -0.0020416232394699137 -0.004672766975712682
2.3377104 -0.0020430684686177864 -0.004674466561226832
2.3374014 -0.0020445130846856825 -0.004676163768387523
2.3370924 -0.002045958248403338 -0.004677858111117281
2.3367836 -0.002047402796776274 -0.004679556391857803
2.3364747 -0.0020488490099371485 -0.0046812576055548704
2.336166 -0.0020502946082745477 -0.00468295689050773
2.3358572 -0.0020517407549131023 -0.004684654743160923
2.3355484 -0.0020531874021338936 -0.004686355738455179
2.3352396 -0.0020546345982240606 -0.004688052725199798
2.334931 -0.002056082294153884 -0.004689751812822354
2.3346224 -0.0020575294217831347 -0.004691458452681021
2.3343136 -0.002058978170674591 -0.004693164267742456
2.334005 -0.0020604263510107727 -0.0046948711276859935
2.3336966 -0.002061875032616539 -0.004696561447191431
2.333388 -0.0020633242590513278 -0.004698259539037268
2.3330798 -0.0020647728660482885 -0.004699954911471158
2.3327713 -0.00206622313862287 -0.004701647195909358
2.332463 -0.0020676727897960094 -0.004703344998454454
2.3321548 -0.002069122988069076 -0.004705044818263685
2.3318465 -0.0020705736863458153 -0.004706735594929349
2.3315382 -0.002072024928870475 -0.004708431361265323
2.3312302 -0.0020734755486266224 -0.004710123847625398
2.330922 -0.0020749278350421104 -0.004711815547567299
2.3306139 -0.002076379497392009 -0.004713511461797537
2.3303058 -0.0020778317037793196 -0.00471519875461277
2.3299978 -0.00207928440693779 -0.004716887053732665
2.3296897 -0.002080737652394831 -0.0047185682033394185
2.3293817 -0.0020821913912683803 -0.004720240195742507
2.329074 -0.002083644544143533 -0.004721926391739291
2.328766 -0.002085098192848808 -0.004723601583064105
2.3284583 -0.0020865523796910084 -0.004725287014777006
2.3281505 -0.0020880070644922286 -0.004726973861484307
2.3278427 -0.002089462289412575 -0.004728659477927909
2.3275352 -0.00209091688410096 -0.004730344085914703
2.3272274 -0.0020923731471295553 -0.004732035497797569
2.3269198 -0.002093828780962345 -0.004733723868044706
2.3266122 -0.0020952849555807024 -0.004735416580252545
2.3263047 -0.0020967416302889257 -0.004737111164143186
2.325997 -0.0020981988457725725 -0.004738795859734685
2.3256898 -0.002099655428623077 -0.004740486521828916
2.3253822 -0.002101113682372932 -0.004742169411330314
2.325075 -0.0021025713013046302 -0.004743858390281834
2.3247676 -0.0021040294612615805 -0.00474554186179378
2.3244603 -0.0021054881167505966 -0.004747234787656683
2.3241532 -0.002106946183170884 -0.004748921363613992
2.3238459 -0.002108405876676844 -0.004750610020386077
2.3235388 -0.0021098649775594556 -0.004752280539544305
2.3232317 -0.002111324568132363 -0.004753961043319544
2.3229246 -0.002112784699477735 -0.004755638667673607
2.3226175 -0.00211424532137288 -0.004757319789366357
2.3223104 -0.002115706484028617 -0.004758995202793711
2.3220036 -0.002117167000241135 -0.004760666809468883
2.3216965 -0.0021186291898484776 -0.0047623364909248735
2.3213897 -0.002120090731219733 -0.004764010187404394
2.3210828 -0.002121552813423456 -0.004765692592317613
2.320776 -0.0021230153851730465 -0.004767363440989122
2.3204694 -0.002124477358656028 -0.004769044266549976
2.3201625 -0.0021259409601842986 -0.004770722543751333
2.319856 -0.0021274039621020833 -0.004772393268303669
2.3195493 -0.002128867451889442 -0.004774065555973168
2.3192427 -0.002130331479224812 -0.004775739013436692
2.318936 -0.002131795994914874 -0.004777410778840428
2.3186295 -0.002133261047912115 -0.004779084877911477
2.3183231 -0.002134725450371658 -0.004780761030574375
2.3180168 -0.0021361903899787316 -0.0047824290298631705
2.3177102 -0.0021376569566675815 -0.004784103277601062
2.317404 -0.002139121780710376 -0.004785779221935307
2.3170977 -0.002140588234460416 -0.004787461629629416
2.3167913 -0.0021420552285618343 -0.004789137207184348
2.3164852 -0.0021435215678900278 -0.004790813499215381
2.3161788 -0.0021449895883951338 -0.004792484341968753
2.3158727 -0.0021464569518718107 -0.004794160216605688
2.3155665 -0.0021479248554205285 -0.00479583559788815
2.3152606 -0.002149392100625356 -0.004797504538406311
2.3149545 -0.002150861026605452 -0.004799171281686861
2.3146486 -0.0021523292927390445 -0.004800849753838358
2.3143425 -0.002153799243696137 -0.004802518404798076
2.3140366 -0.0021552685306080246 -0.004804171780680647
2.3137307 -0.0021567383508448008 -0.004805830222115573
2.313425 -0.002158207504341037 -0.0048074801423531105
2.3131192 -0.002159678335894758 -0.004809135901722122
2.3128135 -0.002161148500565664 -0.004810792211360093
2.3125076 -0.0021626203455226956 -0.004812449132031615
2.312202 -0.0021640915226392634 -0.004814103306402281
2.3118963 -0.0021655632307718293 -0.004815747066736254
2.311591 -0.002167034266314252 -0.004817398956775024
2.3112853 -0.0021685069823129508 -0.004819043207980367
2.3109798 -0.0021699790238532387 -0.004820692656858758
2.3106744 -0.0021714515977961373 -0.004822339997706302
2.310369 -0.0021729246465673592 -0.0048239921587040985
2.3100636 -0.0021743982292255037 -0.004825645433836976
2.3097582 -0.002175872287942081 -0.0048272996622941025
2.3094528 -0.0021773468807643574 -0.0048289525998633995
2.3091476 -0.0021788207977794845 -0.004830606230153047
2.3088424 -0.0021802952481910502 -0.004832255734513774
2.3085372 -0.002181770174658181 -0.004833925991387745
2.308232 -0.002183245640153281 -0.004835582709613467
2.307927 -0.0021847215793208597 -0.004837232257892156
2.307622 -0.0021861968989931725 -0.004838881575811071
2.3073168 -0.0021876738450326816 -0.004840533419488475
2.3070118 -0.0021891501715697935 -0.004842183953450918
2.306707 -0.0021906269703390394 -0.004843830820065736
2.306402 -0.002192104301710216 -0.004845477574650742
2.3060973 -0.002193580949446496 -0.004847129293153062
2.3057923 -0.0021950592879943958 -0.004848783932720435
2.3054876 -0.0021965369427175358 -0.004850428653817736
2.305183 -0.0021980151292073057 -0.004852074236021835
2.3048782 -0.002199493786644675 -0.004853721141477092
2.3045735 -0.002200972976633506 -0.004855368412030687
2.3042688 -0.002202452637986982 -0.004857016525993878
2.3039644 -0.0022039316740937167 -0.0048586653815329535
2.3036597 -0.0022054123400566117 -0.004860311962101929
2.3033552 -0.002206892377421926 -0.004861945911546062
2.3030508 -0.002208372881956684 -0.004863587313541937
2.3027463 -0.002209853919232314 -0.004865239526940002
2.302442 -0.0022113342673707095 -0.004866881211655162
2.3021376 -0.002212816305821415 -0.004868523823313081
2.3018334 -0.002214297653546286 -0.004870172340564625
2.3015292 -0.0022157795321017157 -0.004871807254239628
2.301225 -0.0022172618773567535 -0.004873450102791705
2.3009207 -0.0022187447547807305 -0.004875095260116531
2.3006165 -0.002220228100349108 -0.004876734681592765
2.3003125 -0.002221710812704436 -0.004878372052717635
2.3000085 -0.0022231939919432064 -0.004880014699759622
2.2997043 -0.0022246788649893925 -0.004881649724577601
2.2994006 -0.0022261618745635175 -0.004883279035876811
2.2990966 -0.0022276465753229115 -0.004884908108373318
2.2987926 -0.0022291317393308956 -0.004886537173627102
2.2984889 -0.002230616264754062 -0.004888162335801384
2.2981849 -0.0022321024166150447 -0.004889779706880558
2.2978811 -0.002233587926060144 -0.004891401524621081
2.2975774 -0.0022350738969450805 -0.00489302581018679
2.2972736 -0.0022365603919874675 -0.004894643549593201
2.2969701 -0.0022380461792173545 -0.004896260998496863
2.2966664 -0.002239533656766773 -0.004897876800668122
2.2963629 -0.002241020424158398 -0.004899485093517902
2.2960594 -0.0022425077117780305 -0.004901095681882593
2.2957559 -0.002243995456590961 -0.004902707511764444
2.2954524 -0.0022454837222665855 -0.0049043178404718155
2.295149 -0.0022469712758791272 -0.0049059363340615775
2.2948456 -0.002248460521926468 -0.004907546070062008
2.2945423 -0.00224994905420245 -0.0049091661997750025
2.294239 -0.0022514381120444455 -0.004910787915470219
2.2939358 -0.0022529276269775823 -0.004912398423788256
2.2936325 -0.0022544176637302104 -0.0049140141692993085
2.2933295 -0.0022559069855207004 -0.004915626249727509
2.2930262 -0.002257398001550535 -0.0049172459557423895
2.2927232 -0.002258888303092049 -0.0049188580524556205
2.2924201 -0.0022603791250492772 -0.004920471090647269
2.292117 -0.0022618704032695003 -0.004922078205739643
2.291814 -0.0022633622006806276 -0.00492369084763477
2.2915113 -0.0022648532811061876 -0.00492530188671064
2.2912083 -0.0022663460541506456 -0.004926904852855465
2.2909055 -0.0022678381057804273 -0.004928503463076096
2.2906027 -0.0022693306742167614 -0.004930111015176717
2.2903 -0.0022708236979777107 -0.004931716242813141
2.289997 -0.0022723172390455046 -0.004933323367294394
2.2896945 -0.002273810059152824 -0.004934930997884006
2.2893918 -0.0022753045722154093 -0.004936526271367736
2.2890892 -0.0022767983600888893 -0.004938130957860979
2.2887866 -0.0022782926659899116 -0.0049397331933063214
2.288484 -0.002279787424198364 -0.004941337097818167
2.2881815 -0.0022812827007111652 -0.00494294329780749
2.2878792 -0.002282777250808857 -0.004944539634054868
2.2875767 -0.002284273494432272 -0.004946134547484782
2.2872744 -0.0022857690085348616 -0.004947727828376878
2.286972 -0.0022872650372164393 -0.004949325467633695
2.2866697 -0.0022887615166193127 -0.004950922029938494
2.2863674 -0.0022902585114171333 -0.004952523767531166
2.2860653 -0.0022917547776422757 -0.004954126093217809
2.285763 -0.002293252740776719 -0.004955724717144953
2.285461 -0.002294749972907578 -0.004957320118332643
2.2851589 -0.0022962477196717774 -0.004958920341916286
2.2848568 -0.0022977459166342302 -0.004960507086542766
2.2845547 -0.002299244623064023 -0.004962088532111745
2.284253 -0.0023007425920807123 -0.004963668002805984
2.2839508 -0.0023022422529752435 -0.004965246773941292
2.283649 -0.0023037411748263207 -0.004966823485728387
2.2833471 -0.0023052406027599735 -0.004968388103161826
2.2830453 -0.0023067404717833774 -0.004969963495390952
2.2827435 -0.002308240848642953 -0.004971532962262914
2.2824419 -0.0023097404805788816 -0.00497310232564237
2.28214 -0.0023112418055862187 -0.004974677139783286
2.2818384 -0.0023127423860492113 -0.004976245494623018
2.2815368 -0.002314243470966795 -0.004977805474895993
2.2812352 -0.0023157449936449435 -0.0049793690161426575
2.2809339 -0.002317245833712477 -0.004980931411029277
2.2806323 -0.002318748299323359 -0.004982495442336886
2.280331 -0.0023202500816745094 -0.004984058477241845
2.2800293 -0.0023217534900946166 -0.004985619122631699
2.279728 -0.0023232562138145335 -0.004987183712687084
2.2794266 -0.002324759376206609 -0.004988746909558932
2.2791255 -0.0023262618527603016 -0.004990312060097243
2.278824 -0.002327765958001426 -0.004991875395070176
2.278523 -0.0023292693757950332 -0.004993435247421655
2.2782218 -0.0023307732311015194 -0.004994995474659382
2.2779207 -0.002332277588382588 -0.004996554864460769
2.2776196 -0.0023337823833019518 -0.004998117872446766
2.2773185 -0.002335287680694945 -0.004999674915779068
2.2770174 -0.0023367934149548654 -0.005001239723203663
2.2767165 -0.002338298460522641 -0.005002799349721029
2.2764156 -0.0023398039422765004 -0.005004362622585293
2.2761147 -0.002341309926008099 -0.005005909085907236
2.2758138 -0.002342816340908868 -0.005007458891638459
2.275513 -0.0023443232570645864 -0.005009010443450478
2.2752123 -0.002345829410075596 -0.005010552463050179
2.2749114 -0.0023473372554984177 -0.005012095294184655
2.2746108 -0.0023488443367126522 -0.005013646945745204
2.27431 -0.0023503519175203285 -0.005015184149281452
2.2740095 -0.0023518599261929296 -0.005016731556376017
2.2737088 -0.0023533684362106746 -0.0050182793248715035
2.2734084 -0.0023548761782143123 -0.005019821331886526
2.2731078 -0.0023563856155611627 -0.005021358151359487
2.2728074 -0.002357894281825576 -0.005022899695582389
2.272507 -0.0023594034468927437 -0.005024433281368725
2.2722065 -0.002360913036829475 -0.005025977150068329
2.2719061 -0.002362423127445502 -0.005027515081028814
2.271606 -0.0023639324433178018 -0.005029051087284014
2.2713058 -0.0023654422575889143 -0.005030585284854748
2.2710054 -0.0023669536954224264 -0.00503212989920786
2.2707052 -0.002368464433415356 -0.005033656881977808
2.270405 -0.0023699755907269854 -0.005035183488029544
2.2701051 -0.0023714860440219028 -0.005036705790600783
2.269805 -0.0023729981159506365 -0.005038229640661605
2.269505 -0.002374509483339395 -0.005039755245678238
2.2692049 -0.0023760224700914608 -0.005041271808956703
2.268905 -0.0023775347492661705 -0.00504279604729125
2.2686052 -0.0023790462456484054 -0.0050443284763096235
2.2683053 -0.002380559443681841 -0.005045865761996679
2.2680054 -0.002382073063778064 -0.005047395472189483
2.2677057 -0.0023835859762789424 -0.00504892210769596
2.267406 -0.00238509930808338 -0.00505044496281267
2.2671063 -0.0023866131341048107 -0.005051970004401255
2.2668066 -0.002388127379816971 -0.0050534969396035375
2.266507 -0.002389642121685561 -0.005055030782839257
2.2662072 -0.002391157285637055 -0.005056561553859107
2.2659078 -0.002392671738640626 -0.0050580844344409355
2.2656083 -0.002394186610668604 -0.0050596128242590376
2.2653089 -0.0023957019783049927 -0.005061140862627103
2.2650094 -0.002397217765249823 -0.005062664712965686
2.26471 -0.002398734045548397 -0.005064184510281281
2.2644107 -0.0024002495353876267 -0.005065703295096504
2.2641113 -0.002401766724379553 -0.005067213467362898
2.263812 -0.0024032831195214517 -0.005068729163443778
2.2635128 -0.00240480000679785 -0.00507024305363554
2.2632136 -0.0024063173085404534 -0.005071758772671049
2.2629144 -0.0024078351022913686 -0.005073271682848274
2.2626154 -0.0024093520998508438 -0.005074785194170963
2.2623162 -0.002410870798582766 -0.005076292805523452
2.2620173 -0.002412388699398534 -0.005077811301898963
2.2617183 -0.002413907093710655 -0.00507932137792284
2.2614193 -0.002415425898883006 -0.005080831288126472
2.2611203 -0.002416945195242473 -0.005082334536819016
2.2608216 -0.002418463687912754 -0.005083835246570812
2.2605226 -0.0024199838820827455 -0.005085336593973397
2.2602239 -0.002421503271553149 -0.0050868377593825224
2.2599251 -0.00242302315122894 -0.005088345714443959
2.2596264 -0.002424543440784701 -0.005089853474963608
2.2593277 -0.0024260642211556523 -0.005091359779644546
2.2590292 -0.0024275841964744456 -0.005092863116945141
2.2587304 -0.002429105876510731 -0.005094374944684562
2.258432 -0.002430626752462174 -0.005095879040618482
2.2581334 -0.002432148117771244 -0.005097388619246745
2.257835 -0.0024336698930927506 -0.005098887428726558
2.2575364 -0.0024351921543290236 -0.00510038461679604
2.2572381 -0.002436713607212815 -0.005101884625709778
2.2569396 -0.0024382367630331903 -0.0051033798125573624
2.2566414 -0.0024397591075768854 -0.005104866003505189
2.2563431 -0.0024412819361161976 -0.005106364416270155
2.2560449 -0.002442805170730823 -0.0051078414892388995
2.2557466 -0.002444328885985805 -0.005109342341857381
2.2554486 -0.0024458517923712114 -0.005110826576059538
2.2551503 -0.002447376395072642 -0.0051123103404175025
2.2548523 -0.002448900186007566 -0.005113799848773879
2.2545543 -0.0024504244560598167 -0.005115280944382076
2.2542562 -0.0024519491309536127 -0.005116761882166658
2.2539582 -0.002453474282643456 -0.005118234044530751
2.2536604 -0.0024549986165676592 -0.005119715979927899
2.2533624 -0.002456524650436393 -0.005121198412687868
2.2530646 -0.0024580498667453017 -0.005122674199860346
2.2527668 -0.002459575559528286 -0.005124148946705721
2.252469 -0.002461101654737961 -0.005125628985312582
2.2521713 -0.0024626282288661558 -0.005127113341958403
2.2518737 -0.0024641539843953224 -0.005128593580495041
2.251576 -0.0024656814391338737 -0.005130061372547901
2.2512784 -0.0024672080699239805 -0.005131533259039472
2.2509809 -0.0024687351782344464 -0.005133012971444626
2.2506833 -0.0024702626883763364 -0.005134487915736587
2.2503858 -0.0024717906749891693 -0.005135962719179731
2.2500882 -0.002473319062777985 -0.005137438559311527
2.249791 -0.0024748467023078253 -0.005138913130059556
2.2494936 -0.00247637474268489 -0.005140391125516258
2.249196 -0.0024779044869772285 -0.005141873414365555
2.2488987 -0.0024794334079490366 -0.005143352604534933
2.2486017 -0.002480961580796782 -0.0051448386426387275
2.2483044 -0.0024824913830762373 -0.00514631047047071
2.2480073 -0.0024840204321697713 -0.005147782660095957
2.24771 -0.0024855511097963646 -0.005149258163840488
2.247413 -0.0024870810350730017 -0.005150733401076798
2.2471159 -0.002488611361658345 -0.0051522054501489814
2.2468188 -0.002490142163364038 -0.005153689072335348
2.246522 -0.0024916721397704534 -0.00515516356625158
2.2462249 -0.0024932038191537013 -0.005156641569410089
2.245928 -0.0024947346731233515 -0.005158128138101931
2.2456312 -0.002496266004385538 -0.005159611097896655
2.2453344 -0.002497797739634617 -0.005161095230473239
2.2450376 -0.0024993299509814253 -0.005162572540327333
2.2447407 -0.0025008625636338097 -0.005164044871137068
2.2444441 -0.002502394417014195 -0.005165507104935553
2.2441473 -0.002503927899818577 -0.005166978015439541
2.2438507 -0.002505460623518838 -0.0051684402479738566
2.243554 -0.0025069937436917353 -0.005169907783711732
2.2432575 -0.002508527336831925 -0.005171371876350673
2.2429612 -0.0025100600934050725 -0.00517284138524712
2.2426646 -0.0025115945576447145 -0.00517431104980876
2.2423682 -0.0025131281854189513 -0.005175781344151922
2.2420719 -0.0025146622875321027 -0.00517725062233858
2.2417755 -0.0025161967871934914 -0.005178727947744242
2.2414792 -0.00251773176200755 -0.0051801896522817815
2.2411828 -0.002519267130334563 -0.005181653109571678
2.2408867 -0.002520801736203871 -0.005183113407565945
2.2405903 -0.0025223379701622083 -0.00518457083302029
2.2402942 -0.002523873440479289 -0.005186036508282763
2.239998 -0.002525409305483744 -0.005187500584232863
2.239702 -0.0025269456422673696 -0.005188958151564331
2.239406 -0.002528481134671654 -0.005190423628876823
2.23911 -0.0025300183386894478 -0.005191891378202537
2.238814 -0.002531554697912614 -0.005193342734362931
2.238518 -0.0025330927652544495 -0.005194808148477703
2.2382221 -0.002534629988722725 -0.005196265894984264
2.2379265 -0.002536166442977383 -0.005197730144009198
2.2376306 -0.00253770453120096 -0.0051991861949468475
2.2373347 -0.0025392430870208984 -0.00520064147238667
2.237039 -0.002540780795734698 -0.005202092810729526
2.2367435 -0.002542318970232403 -0.0052035417689700394
2.2364478 -0.002543857536012754 -0.005204991091481527
2.2361522 -0.0025453965669531126 -0.0052064366382120145
2.2358565 -0.0025469359881959597 -0.00520788490740926
2.235561 -0.0025484758752392076 -0.005209334056731504
2.2352655 -0.0025500149106984617 -0.005210781708820621
2.23497 -0.002551554411462046 -0.005212229307512043
2.2346747 -0.0025530943031132447 -0.005213685862328252
2.2343793 -0.002554634663866471 -0.0052151469474297175
2.234084 -0.0025561754170839142 -0.005216594753845689
2.2337885 -0.002557716637190931 -0.005218061682043335
2.2334933 -0.0025592570096552446 -0.005219524816104776
2.2331982 -0.00256079784822802 -0.005220973062337539
2.232903 -0.002562339077772015 -0.0052224252990971595
2.2326078 -0.002563880773131297 -0.0052238774260240225
2.2323127 -0.002565422859527558 -0.005225324620172294
2.2320175 -0.0025669654102902875 -0.005226775739897968
2.2317226 -0.002568507105880762 -0.005228222211963712
2.2314277 -0.002570049265498617 -0.005229676626549222
2.2311327 -0.0025715918173024755 -0.005231124157534025
2.2308378 -0.0025731348314904003 -0.00523257088730056
2.230543 -0.0025746782366881747 -0.005234018782541096
2.230248 -0.0025762221041455537 -0.00523546159319513
2.2299533 -0.0025777651128938268 -0.005236909832286829
2.2296584 -0.002579309832874039 -0.005238349057671655
2.2293637 -0.0025808536901034502 -0.005239778720079651
2.229069 -0.0025823980069347393 -0.005241222444974923
2.2287745 -0.0025839414619725706 -0.005242651929483617
2.2284799 -0.0025854866239248537 -0.005244088333596279
2.2281852 -0.002587032173320825 -0.005245516509984768
2.2278907 -0.0025885769269316677 -0.005246942588871528
2.2275963 -0.002590122064714499 -0.005248358848624254
2.2273018 -0.002591667653118027 -0.005249771532647453
2.2270074 -0.0025932136233199083 -0.005251187276633093
2.2267132 -0.002594758792955102 -0.005252603712654354
2.2264187 -0.0025963055969214035 -0.0052540158973412385
2.2261245 -0.002597851600339464 -0.005255447372444714
2.2258303 -0.0025993979919674125 -0.0052568800025589646
2.225536 -0.002600944839660889 -0.005258324322379023
2.225242 -0.002602492079084269 -0.005259761888564077
2.2249477 -0.0026040397731438574 -0.0052611965974757886
2.2246535 -0.002605587856127967 -0.005262622831022926
2.2243595 -0.0026071351353421602 -0.005264048566368777
2.2240655 -0.002608682801888608 -0.005265473374648107
2.2237716 -0.0026102309195957392 -0.005266903712433447
2.2234776 -0.002611779425810267 -0.00526832808002465
2.2231836 -0.002613328382424025 -0.005269758426695628
2.22289 -0.00261487647153536 -0.005271183027186627
2.222596 -0.0026164262681924928 -0.005272621527926346
2.2223022 -0.002617975199297973 -0.005274048040255505
2.2220085 -0.002619524578940308 -0.005275478076333025
2.2217147 -0.002621074350031446 -0.005276914589473542
2.2214212 -0.0026226233147327443 -0.005278353476633947
2.2211275 -0.002624173930827597 -0.005279790114966986
2.220834 -0.002625723738773167 -0.005281224618987219
2.2205403 -0.002627275198793707 -0.00528266876050098
2.2202468 -0.002628825852416504 -0.005284106533728774
2.2199533 -0.0026303768980621375 -0.00528554196695386
2.21966 -0.00263192713427255 -0.005286979291265856
2.2193666 -0.002633479022578197 -0.0052884095800765935
2.2190733 -0.002635030098087161 -0.005289836738922028
2.2187798 -0.0026365828245161816 -0.005291265257018976
2.2184865 -0.0026381347380426945 -0.005292697054688027
2.2181933 -0.002639687042964821 -0.00529413153886578
2.2179003 -0.002641238534618748 -0.005295562408407421
2.217607 -0.002642791679645115 -0.005296996507640481
2.2173138 -0.0026443452744598947 -0.005298431080074317
2.2170208 -0.002645897996901047 -0.0052998608091933555
2.2167277 -0.0026474511679615586 -0.00530129747201229
2.2164347 -0.002649004730790706 -0.005302728075497063
2.2161417 -0.002650558740933287 -0.005304158364723688
2.215849 -0.0026521118762223134 -0.005305580399910605
2.215556 -0.0026536667214225817 -0.005307007626513819
2.2152631 -0.002655220691606988 -0.005308435526275641
2.2149704 -0.0026567751077664933 -0.0053098629935379536
2.2146776 -0.002658329913861322 -0.005311289244247166
2.2143848 -0.002659885165292218 -0.005312715275830422
2.214092 -0.0026614408061685934 -0.005314138879699565
2.2137995 -0.002662995624293737 -0.0053155635076948095
2.2135067 -0.0026645520991955686 -0.0053169881618133005
2.2132142 -0.002666107751314056 -0.005318417317415779
2.2129216 -0.0026676637940589447 -0.005319841864947599
2.212629 -0.0026692202813814003 -0.005321276004314406
2.2123368 -0.0026707758925011977 -0.005322705384997204
2.2120442 -0.002672333216785324 -0.005324134961390771
2.211752 -0.0026738896646088055 -0.005325576515087215
2.2114596 -0.0026754465606811436 -0.005327015609911366
2.2111673 -0.0026770038501968065 -0.005328452546805174
2.210875 -0.0026785615873636606 -0.0053298960113282775
2.2105827 -0.0026801197191600365 -0.005331332040665131
2.2102904 -0.002681678297807262 -0.005332776844792164
2.2099984 -0.0026832360019867735 -0.005334228904054011
2.2097063 -0.0026847941560913867 -0.005335675101707601
2.2094142 -0.0026863527064792387 -0.005337125694592736
2.2091222 -0.0026879117075614576 -0.005338577800644227
2.20883 -0.0026894711054889155 -0.005340023790281471
2.208538 -0.0026910309526715086 -0.005341475668456204
2.2082462 -0.0026925899229558663 -0.005342918912322198
2.2079544 -0.0026941493406694274 -0.005344364937292748
2.2076626 -0.0026957091547782108 -0.005345813763476653
2.2073708 -0.0026972694163374363 -0.005347250917829202
2.207079 -0.002698830069743582 -0.0053486779645112534
2.206787 -0.002700391165269844 -0.005350103729011117
2.2064955 -0.0027019513752967986 -0.005351532993629232
2.206204 -0.002703512028826244 -0.005352965008706003
2.205912 -0.0027050743503478207 -0.005354397883511503
2.2056208 -0.002706634562371512 -0.0053558292374676
2.2053292 -0.0027081964424447865 -0.0053572610595338235
2.2050376 -0.0027097587661843773 -0.0053586933121800755
2.2047462 -0.0027113202040996306 -0.005360131290154464
2.2044547 -0.0027128833654751078 -0.005361566430179504
2.2041633 -0.002714445640047069 -0.005363001697871499
2.203872 -0.002716008359585363 -0.005364435740867163
2.2035806 -0.0027175714699688596 -0.005365868964356519
2.2032895 -0.0027191337457284355 -0.005367307563792175
2.2029982 -0.002720697693226706 -0.0053687418112326035
2.202707 -0.002722260805267861 -0.005370182373810857
2.202416 -0.0027238243109119786 -0.005371622216398843
2.2021248 -0.0027253882613505667 -0.005373062121517042
2.2018337 -0.002726952604750941 -0.0053744962801845165
2.2015426 -0.002728517391343813 -0.0053759342644676645
2.2012515 -0.002730082572276115 -0.005377381675968194
2.2009606 -0.002731646917993774 -0.0053788278582026575
2.2006698 -0.002733211659899841 -0.0053802865588641925
2.200379 -0.0027347768513569506 -0.0053817342870504945
2.200088 -0.0027363424368902546 -0.005383179856399044
2.1997972 -0.0027379084697676604 -0.0053846271685751195
2.1995065 -0.0027394736132867656 -0.005386078191574715
2.1992157 -0.0027410404904296107 -0.005387533649184848
2.198925 -0.0027426064792582853 -0.0053889871320674234
2.1986344 -0.0027441729162029993 -0.0053904314406138
2.1983438 -0.0027457397461631192 -0.005391880008699096
2.1980531 -0.0027473070236203306 -0.005393320542758342
2.1977625 -0.002748874691098108 -0.005394751892674579
2.197472 -0.0027504415154909205 -0.00539618612185872
2.1971817 -0.002752008729880581 -0.005397625298416958
2.1968913 -0.0027535763887557812 -0.0053990580700752095
2.196601 -0.0027551444366367976 -0.005400495599673027
2.1963105 -0.0027567129296379184 -0.0054019314942733215
2.1960201 -0.002758281811715949 -0.005403366708906164
2.19573 -0.0027598498500325435 -0.005404803279307252
2.1954396 -0.002761419566078073 -0.005406236552488362
2.1951494 -0.0027629884377990796 -0.005407680994347559
2.1948593 -0.0027645577009005533 -0.0054091161386342545
2.194569 -0.002766127406792832 -0.005410553081656316
2.1942792 -0.002767696213011812 -0.005411989372404759
2.193989 -0.0027692667524946016 -0.0054134250703039575
2.1936991 -0.002770836391343842 -0.005414862800042937
2.1934092 -0.0027724064749166263 -0.005416309225916663
2.1931193 -0.0027739769510867793 -0.005417750530147127
2.1928294 -0.002775547871475479 -0.00541919580827528
2.1925395 -0.002777119185728635 -0.005420647971563612
2.1922498 -0.0027786896532307347 -0.005422089013909256
2.1919599 -0.002780261804987609 -0.005423535061547824
2.1916702 -0.002781833109509592 -0.005424980308387366
2.1913805 -0.002783404806618968 -0.005426430900992411
2.1910908 -0.0027849769507844453 -0.005427880478938634
2.1908011 -0.0027865494877721522 -0.005429328021587588
2.1905117 -0.002788121175546038 -0.00543077055121194
2.190222 -0.0027896945485004735 -0.005432209021209572
2.1899326 -0.002791267069201032 -0.0054336457692702265
2.1896431 -0.0027928399776453064 -0.005435068796761431
2.1893537 -0.002794413324258996 -0.00543649593573188
2.1890643 -0.002795987058573332 -0.005437928819191022
2.1887748 -0.0027975612348201543 -0.005439368816308803
2.1884856 -0.002799134504104733 -0.005440800771111493
2.1881964 -0.002800708215542144 -0.005442253623715279
2.1879072 -0.0028022823219053064 -0.005443699474453638
2.187618 -0.0028038568702665927 -0.0054451436243482965
2.1873288 -0.0028054318116699554 -0.005446584689685032
2.1870396 -0.002807007194408855 -0.005448029810733241
2.1867507 -0.0028085816711562717 -0.0054494687666157525
2.1864614 -0.002810157887414851 -0.005450911227356123
2.1861725 -0.002811733197095327 -0.005452352902916481
2.1858835 -0.0028133089466295153 -0.005453788974788269
2.1855946 -0.0028148850863165538 -0.0054552178517575335
2.1853056 -0.002816461664486264 -0.0054566632001828526
2.1850169 -0.0028180373358959077 -0.0054581060179794885
2.1847281 -0.0028196134464808205 -0.005459546948305426
2.1844392 -0.00282119125261703 -0.005460993401750428
2.1841505 -0.0028227681980847324 -0.005462442767996402
2.1838617 -0.00282434553935833 -0.005463895715152755
2.1835732 -0.0028259220207059585 -0.005465350542092787
2.1832845 -0.0028275002018342175 -0.005466803070499924
2.182996 -0.002829077522621935 -0.005468265444857351
2.1827073 -0.002830656545444681 -0.005469711170673977
2.1824188 -0.002832234702648021 -0.0054711598826188155
2.1821303 -0.0028338132567335968 -0.0054726074443344295
2.181842 -0.002835390944554215 -0.005474058253682251
2.1815536 -0.0028369703344233005 -0.005475500536988052
2.181265 -0.002838550161229087 -0.005476949008637898
2.1809769 -0.002840129078690705 -0.005478387277955156
2.1806886 -0.002841708430247551 -0.005479824478141282
2.1804004 -0.0028432881762638523 -0.005481261676593619
2.1801121 -0.002844868357654591 -0.005482709651980281
2.179824 -0.002846447628479518 -0.0054841451909589545
2.1795359 -0.002848028639460038 -0.0054855845276757355
2.1792479 -0.0028496087389953254 -0.0054870284086165205
2.1789598 -0.0028511892727422655 -0.0054884663773447475
2.1786716 -0.0028527715103740478 -0.005489905944311895
2.1783838 -0.0028543515647348485 -0.005491351567231696
2.1780958 -0.002855933324808564 -0.005492788398222913
2.1778078 -0.002857515517220841 -0.0054942276610606125
2.17752 -0.0028590967956828284 -0.005495667488568719
2.1772323 -0.0028606785065952494 -0.005497103220605639
2.1769445 -0.0028622606128807667 -0.005498547946480188
2.1766567 -0.0028638431540153487 -0.005499991000063972
2.176369 -0.0028654260914442804 -0.005501436019714793
2.1760812 -0.0028670094640901546 -0.005502881680474854
2.1757936 -0.0028685919213315655 -0.005504330556181018
2.175506 -0.002870174815213047 -0.005505780327904124
2.1752186 -0.0028717581069486026 -0.0055072371826575305
2.174931 -0.002873341837051709 -0.005508688053852309
2.1746435 -0.002874925963187063 -0.00551013023477481
2.174356 -0.0028765105240459196 -0.005511575470262193
2.1740687 -0.0028780941664722655 -0.005513021064969009
2.1737814 -0.0028796782437311196 -0.005514464406106761
2.1734939 -0.0028812640303994964 -0.0055159040069338566
2.1732066 -0.0028828489351547535 -0.005517342738648441
2.1729195 -0.002884432918769894 -0.005518790776602113
2.1726322 -0.002886018651853192 -0.005520217013456805
2.172345 -0.002887604774715375 -0.005521656729269709
2.1720579 -0.002889190015924191 -0.005523089350738154
2.1717708 -0.002890775645958831 -0.005524518100700813
2.1714838 -0.002892361707341803 -0.0055259422411907365
2.1711967 -0.00289394815560107 -0.005527367947505022
2.1709096 -0.002895535035544201 -0.005528795596986945
2.1706228 -0.0028971209845428552 -0.005530222432067917
2.1703358 -0.002898708682916814 -0.005531642121539733
2.170049 -0.0029002954473896507 -0.005533064750602713
2.1697621 -0.002901882643062195 -0.005534488692405058
2.1694753 -0.0029034702245985537 -0.0055359150094825334
2.1691885 -0.002905058237357905 -0.005537334507969918
2.168902 -0.0029066453143173437 -0.005538761881006601
2.168615 -0.0029082341441153668 -0.0055401819912975275
2.1683285 -0.002909822036784709 -0.005541610093456204
2.168042 -0.0029114103625518875 -0.005543030633826013
2.1677554 -0.0029129990704780365 -0.005544450731591571
2.1674688 -0.0029145882119299654 -0.005545884992062387
2.1671822 -0.0029161777389535757 -0.005547306072506843
2.1668959 -0.0029177663739489938 -0.0055487293908520535
2.1666093 -0.0029193567159750077 -0.005550149943962805
2.166323 -0.0029209461644969605 -0.005551568223282218
2.1660366 -0.0029225359968862905 -0.005552995075834177
2.1657503 -0.002924126260761991 -0.005554415597269293
2.1654642 -0.0029257155831678493 -0.005555839685003291
2.1651778 -0.0029273066632720906 -0.005557272563151006
2.1648917 -0.0029288968036032532 -0.005558695430954217
2.1646056 -0.002930487375254415 -0.005560125315186239
2.1643195 -0.002932078333040752 -0.005561557422847722
2.1640334 -0.002933669724114696 -0.005562991453674093
2.1637473 -0.002935261501840565 -0.005564420836789866
2.1634612 -0.0029368537121414106 -0.005565856706571351
2.1631753 -0.0029384449832429243 -0.005567291797458481
2.1628895 -0.002940036686961337 -0.0055687240777654865
2.1626034 -0.002941630105209709 -0.0055701563065512815
2.1623175 -0.00294322262871732 -0.0055715968905383105
2.162032 -0.002944814211970075 -0.005573026115484602
2.161746 -0.0029464075535541034 -0.005574451469715877
2.1614604 -0.002947999952365971 -0.005575889334307098
2.1611745 -0.0029495941125185395 -0.005577309862302303
2.160889 -0.002951187326633298 -0.005578746366643723
2.1606033 -0.002952780975544381 -0.005580178568393538
2.1603177 -0.0029543750084083235 -0.005581606335896473
2.1600323 -0.002955968142621688 -0.005583036314012686
2.1597466 -0.002957562992388798 -0.0055844710680067935
2.1594613 -0.002959156943467195 -0.0055858937899314265
2.1591756 -0.0029607526073621633 -0.005587314355247357
2.1588902 -0.002962347369220989 -0.005588732890458079
2.1586049 -0.0029639425101190514 -0.005590139779224688
2.1583197 -0.0029655367443201268 -0.005591554692610115
2.1580343 -0.0029671326915279724 -0.005592968383154594
2.1577492 -0.0029687277323585484 -0.005594384738872962
2.1574638 -0.002970324487518709 -0.0055957992338982404
2.1571786 -0.0029719203353699582 -0.005597215187284629
2.1568935 -0.002973516563441913 -0.005598627194119015
2.1566086 -0.0029751118822620194 -0.0056000414939732235
2.1563234 -0.0029767089167500676 -0.0056014573656183834
2.1560385 -0.0029783050417444955 -0.0056028700745807
2.1557534 -0.002979902882382236 -0.005604282956656133
2.1554685 -0.002981499812017541 -0.005605692709252831
2.1551836 -0.002983097121363375 -0.005607111043332593
2.1548986 -0.002984694857639093 -0.005608524857533373
2.154614 -0.002986291635573656 -0.005609937824420366
2.154329 -0.0029878901771541967 -0.005611350881656084
2.1540444 -0.0029894877596318282 -0.005612765152129894
2.1537595 -0.0029910871072734413 -0.005614181686256124
2.1534748 -0.0029926854949007668 -0.0056155871629839675
2.1531904 -0.002994282968037171 -0.005617003229442137
2.1529057 -0.002995882160156054 -0.005618415287721059
2.152621 -0.0029974817777834533 -0.00561983616097849
2.1523366 -0.0029990804371131945 -0.00562125147181668
2.1520522 -0.003000679519642922 -0.0056226570430921155
2.1517675 -0.0030022803201659692 -0.005624060552307604
2.151483 -0.0030038802012210286 -0.005625463177752497
2.1511989 -0.0030054791177846966 -0.005626868749404265
2.1509144 -0.0030070797974939964 -0.005628269229370101
2.1506302 -0.003008679511769334 -0.005629680736570065
2.1503458 -0.0030102809915938463 -0.0056310790707725334
2.1500616 -0.003011881505729091 -0.0056325118707492555
2.1497774 -0.003013482451942833 -0.005633930883332399
2.1494932 -0.0030150837758910506 -0.005635357395040278
2.1492093 -0.0030166841880168984 -0.0056367828194490485
2.148925 -0.0030182863214773922 -0.005638198764091631
2.148641 -0.0030198875407585445 -0.005639630980791346
2.148357 -0.0030214904859420994 -0.00564106100185427
2.148073 -0.003023092517059252 -0.00564248657340601
2.147789 -0.0030246949277595117 -0.005643912433848688
2.1475053 -0.0030262964230083054 -0.005645340017826895
2.1472213 -0.0030278996441150175 -0.005646765799503454
2.1469376 -0.003029501947098518 -0.005648178943998231
2.1466537 -0.003031105972387401 -0.005649593800892328
2.14637 -0.0030327090788296873 -0.005651015802730794
2.1460862 -0.003034312562884184 -0.005652432967836269
2.1458027 -0.0030359151261476983 -0.005653849553007343
2.145519 -0.0030375194142073848 -0.005655268244386413
2.1452353 -0.00303912412938882 -0.005656681367531483
2.1449518 -0.003040727870545055 -0.005658088147511831
2.1446683 -0.003042332036059196 -0.005659498185689686
2.1443849 -0.0030439365757572345 -0.00566090336752541
2.1441014 -0.0030455415390845766 -0.005662313278189333
2.143818 -0.003047146877105876 -0.005663719320080525
2.1435347 -0.003048751286348266 -0.005665116608211674
2.1432512 -0.003050357418093705 -0.005666520653103829
2.142968 -0.0030519626223430587 -0.005667928877192638
2.1426847 -0.0030535682006110018 -0.005669334432632258
2.1424015 -0.0030551742016094595 -0.00567074178049503
2.1421185 -0.0030567792241186094 -0.005672144427105066
2.1418352 -0.003058386019224511 -0.005673537940769457
2.141552 -0.0030599931843103387 -0.005674931304796572
2.141269 -0.0030615994144114417 -0.005676315224549578
2.140986 -0.0030632060118239613 -0.005677707472193805
2.140703 -0.003064813028547461 -0.005679096194517778
2.14042 -0.0030664204135499025 -0.005680495020201739
2.1401372 -0.0030680268655450225 -0.005681887668355729
2.1398542 -0.0030696350402534133 -0.00568328489262546
2.1395714 -0.003071242281868928 -0.0056846824931971
2.1392887 -0.0030728498931438205 -0.00568608797779327
2.139006 -0.0030744579282817124 -0.005687490144882847
2.1387231 -0.0030760663332085798 -0.005688893471961581
2.1384404 -0.003077675161886744 -0.0056902972654651945
2.1381576 -0.003079284360411097 -0.005691698293291659
2.137875 -0.0030808926249743475 -0.0056931042979229554
2.1375926 -0.0030825012607657285 -0.005694512426490366
2.13731 -0.0030841103193432113 -0.005695908648348091
2.1370275 -0.0030857197452518674 -0.005697301977965409
2.136745 -0.003087329590691695 -0.0056986886658459465
2.1364625 -0.0030889398017158605 -0.005700084389415725
2.1361802 -0.003090549074573769 -0.005701472017250642
2.1358979 -0.0030921587114624747 -0.005702861259112473
2.1356153 -0.0030937701283556772 -0.005704250614522041
2.135333 -0.0030953805495313107 -0.005705639231578149
2.135051 -0.0030969900301957907 -0.005707028502154573
2.1347687 -0.0030986012351822702 -0.005708412338947621
2.1344864 -0.0031002128581580435 -0.0057097953363537575
2.1342044 -0.003101823482374677 -0.0057111788056264995
2.1339223 -0.003103434524186364 -0.005712558037214295
2.1336403 -0.003105045927649848 -0.005713943463342185
2.1333582 -0.0031066577499004296 -0.0057153259135321365
2.1330762 -0.003108269933539289 -0.005716706684571888
2.1327944 -0.003109881171309048 -0.005718085236799602
2.1325123 -0.003111494133328152 -0.005719470008350644
2.1322305 -0.003113106150264343 -0.0057208502194204276
2.1319487 -0.003114718527429523 -0.005722228294061966
2.131667 -0.003116331321447286 -0.005723607375200703
2.131385 -0.003117944474993225 -0.005724978677795895
2.1311033 -0.0031195580421210117 -0.005726344027492045
2.1308217 -0.003121170601232478 -0.005727717702169036
2.1305401 -0.0031227835749484097 -0.005729084655535221
2.1302583 -0.0031243982713320168 -0.005730453560410173
2.1299767 -0.0031260120153006263 -0.005731819434311281
2.1296952 -0.0031276261155248277 -0.005733192053214527
2.1294138 -0.003129239264824131 -0.005734565726456994
2.1291323 -0.0031308541388075134 -0.005735938974925602
2.128851 -0.0031324680608031973 -0.005737312380306197
2.1285696 -0.0031340823402523214 -0.005738687476530486
2.128288 -0.003135698403987007 -0.005740060794864612
2.128007 -0.0031373120877222003 -0.00574143598952158
2.1277256 -0.0031389275565517037 -0.005742809886225906
2.1274443 -0.0031405433822727868 -0.005744183723679423
2.1271632 -0.003142158253703477 -0.005745551674551336
2.1268818 -0.0031437748509791533 -0.005746931368397619
2.1266007 -0.0031453904950054633 -0.005748297177933178
2.1263196 -0.0031470064935997786 -0.005749680353105197
2.1260386 -0.0031486229127055385 -0.0057510592995735615
2.1257577 -0.0031502383161948187 -0.005752437477150221
2.1254766 -0.003151855510082832 -0.005753814274808431
2.1251957 -0.0031534716878374018 -0.005755199724772002
2.124915 -0.0031550882872150563 -0.005756585583523516
2.124634 -0.0031567052425154154 -0.005757961349193371
2.1243532 -0.0031583226163763994 -0.005759341516825988
2.1240723 -0.0031599403465196563 -0.005760725258177895
2.1237915 -0.003161558497121275 -0.005762108074311903
2.1235108 -0.0031631756291351453 -0.005763477332236169
2.1232302 -0.003164793177074858 -0.005764854270806675
2.1229494 -0.0031664124556079177 -0.005766233645244797
2.1226687 -0.0031680307763023072 -0.005767603933637965
2.1223884 -0.003169648075102769 -0.00576897539637567
2.1221077 -0.0031712671652691098 -0.005770345479775077
2.1218271 -0.0031728866091269487 -0.005771722190617191
2.1215467 -0.003174505093932585 -0.005773090764836443
2.1212664 -0.0031761239302166484 -0.005774457596497885
2.120986 -0.003177743181525293 -0.00577582300920603
2.1207056 -0.003179362783388076 -0.005777186112414603
2.1204252 -0.003180982799317168 -0.005778549011958097
2.120145 -0.0031826017874293116 -0.005779909089275409
2.1198647 -0.0031842225674483093 -0.005781277968384187
2.1195846 -0.0031858423209303855 -0.005782642100697811
2.1193044 -0.003187462487666384 -0.005784007811060581
2.1190243 -0.003189083006972905 -0.005785384826750665
2.1187441 -0.0031907039429275945 -0.005786753437544655
2.1184642 -0.0031923238514033245 -0.0057881304982493045
2.118184 -0.0031939455572304867 -0.005789501217164197
2.1179042 -0.00319556623377158 -0.005790870276855298
2.1176243 -0.0031971873264447035 -0.005792242764890122
2.1173444 -0.0031988087711419494 -0.005793618056656369
2.1170645 -0.0032004306323739936 -0.005794984672734154
2.1167846 -0.003202052844904 -0.005796369664933559
2.1165047 -0.0032036754790536032 -0.005797752364393704
2.116225 -0.0032052970833038948 -0.005799130032151882
2.1159453 -0.0032069191082141884 -0.00580052250688178
2.1156657 -0.0032085414891250713 -0.0058019111765846105
2.115386 -0.003210164290500338 -0.005803293813176912
2.1151063 -0.0032117874466708733 -0.005804690343568782
2.1148267 -0.0032134110262093223 -0.0058060753818696955
2.1145473 -0.0032150335752385213 -0.005807468853838304
2.1142678 -0.003216656547953272 -0.005808859271987805
2.1139882 -0.003218281259848068 -0.005810249007339439
2.1137087 -0.0032199050098506 -0.005811643944517979
2.1134295 -0.003221527729154666 -0.005813033308366356
2.1131501 -0.0032231522563796436 -0.005814423254838627
2.1128707 -0.003224777138189617 -0.00581581719057065
2.1125915 -0.003226401057927597 -0.005817216783487398
2.1123123 -0.0032280253331017964 -0.005818603184988671
2.1120331 -0.0032296500288725434 -0.005819992719538473
2.111754 -0.003231275079484196 -0.0058213846784300055
2.1114748 -0.0032329005521388623 -0.0058227760274661205
2.1111956 -0.0032345263793499977 -0.005824162817863857
2.1109166 -0.003236151237425153 -0.005825543936926227
2.1106377 -0.003237776447089885 -0.005826923284896095
2.1103587 -0.003239402074952376 -0.005828303011213068
2.1100798 -0.003241028055083962 -0.00582969137792356
2.1098008 -0.003242654455563589 -0.005831071591259775
2.1095219 -0.0032442812075754 -0.005832459455615433
2.109243 -0.0032459083810766638 -0.005833844068737369
2.1089642 -0.003247534515251209 -0.0058352290564738915
2.1086855 -0.003249161069485317 -0.005836610656671916
2.1084068 -0.0032507879739045805 -0.005837990420970611
2.108128 -0.0032524152977583434 -0.0058393727221543994
2.1078494 -0.0032540429726909 -0.005840758517252693
2.107571 -0.003255669674953737 -0.0058421354527815736
2.1072922 -0.003257298118649527 -0.0058435116218712
2.1070137 -0.0032589255881094997 -0.005844893922257323
2.1067352 -0.0032605534076885043 -0.005846274368707504
2.1064568 -0.003262181644783087 -0.0058476426255352305
2.1061783 -0.0032638102290072526 -0.005849024121272663
2.1058998 -0.0032654392335272797 -0.00585040168097061
2.1056216 -0.00326706718924947 -0.005851764271061305
2.105343 -0.003268696954055199 -0.005853123461768086
2.1050649 -0.0032703256670296985 -0.005854492488506906
2.1047866 -0.0032719547962529513 -0.005855853434919204
2.1045084 -0.0032735842680385505 -0.005857217797091875
2.1042302 -0.0032752141564992257 -0.005858585680420389
2.1039522 -0.003276842991716313 -0.005859946807767744
2.103674 -0.0032784736390607037 -0.005861313291913486
2.103396 -0.0032801032328799175 -0.005862676309578065
2.103118 -0.003281733241241373 -0.005864041006729102
2.10284 -0.00328336359344007 -0.005865405881692911
2.102562 -0.003284994359893872 -0.00586676430953499
2.1022842 -0.0032866240695996044 -0.005868125896421549
2.1020062 -0.003288255593296332 -0.0058694917197526664
2.1017284 -0.0032898860600265724 -0.005870844496550025
2.1014504 -0.003291518337893279 -0.005872201063418838
2.1011727 -0.003293149557506194 -0.005873558883273133
2.100895 -0.003294781188255552 -0.005874904440330445
2.1006174 -0.003296411756128583 -0.0058762532794714275
2.1003397 -0.0032980441359046135 -0.005877602289672837
2.1000621 -0.0032996754517173378 -0.005878942832683594
2.0997844 -0.0033013085774817566 -0.005880285366621353
2.0995069 -0.003302940638039632 -0.005881628971368882
2.0992293 -0.003304573109018923 -0.005882984325289816
2.098952 -0.003306204516922574 -0.005884329361166517
2.0986745 -0.003307837737164211 -0.005885686817918621
2.098397 -0.0033094712987885642 -0.0058870374074996784
2.0981197 -0.003311103866189604 -0.005888391700766398
2.0978425 -0.003312736774450114 -0.005889743137346424
2.0975652 -0.0033143700925128486 -0.005891102163126571
2.097288 -0.003316003751946982 -0.0058924444507036065
2.0970106 -0.003317637816960987 -0.005893792245659023
2.0967333 -0.003319272222109869 -0.0058951324939335225
2.0964563 -0.0033209056261335316 -0.005896476859688707
2.0961792 -0.003322539370262254 -0.005897821179816803
2.0959022 -0.003324173518566373 -0.005899160370284564
2.0956252 -0.003325808004916621 -0.0059004952873122065
2.0953481 -0.00332744289355656 -0.005901831809610579
2.095071 -0.0033290781203556903 -0.005903170347729922
2.0947943 -0.0033307123411886177 -0.0059044949645663675
2.0945172 -0.0033323483048188396 -0.005905832237257158
2.0942404 -0.003333983263267313 -0.005907159132320398
2.0939636 -0.0033356185546495215 -0.005908481997875071
2.0936868 -0.003337254246915364 -0.005909813566344518
2.09341 -0.0033388902732996314 -0.005911133558525418
2.0931334 -0.0033405252889559074 -0.005912459598346826
2.0928566 -0.0033421620486610054 -0.005913785553690776
2.09258 -0.003343797796957121 -0.005915105048494729
2.0923035 -0.0033454338774247913 -0.005916427439286124
2.092027 -0.0033470703553042315 -0.005917736479851975
2.0917504 -0.003348707162302443 -0.005919054787864191
2.0914738 -0.003350344367110416 -0.005920362676497975
2.0911975 -0.0033519804880577536 -0.005921677267962197
2.0909212 -0.003353617007179238 -0.005922991295230624
2.0906446 -0.0033552552666158693 -0.005924301625631802
2.0903683 -0.0033568925102409764 -0.0059256116991507944
2.090092 -0.0033585300818283928 -0.005926927635074654
2.0898159 -0.003360166638807687 -0.005928244139881943
2.0895395 -0.0033618049375135303 -0.005929554346707307
2.0892634 -0.003363442218137631 -0.005930860257260893
2.088987 -0.0033650812383971746 -0.005932160037735921
2.088711 -0.0033667192382238103 -0.005933467118650193
2.088435 -0.0033683575652306177 -0.005934776520868053
2.0881588 -0.003369996287585254 -0.005936083947076007
2.087883 -0.0033716339217647524 -0.005937393817628284
2.087607 -0.003373273367487363 -0.005938706436297647
2.087331 -0.003374911725761954 -0.005940021604737349
2.0870552 -0.0033765504803007808 -0.005941331526629078
2.086779 -0.0033781909785512575 -0.005942638404774664
2.0865035 -0.0033798290370314807 -0.00594394388436063
2.0862277 -0.003381468839919219 -0.005945258951197744
2.0859518 -0.0033831090383617483 -0.005946562290003895
2.0856762 -0.0033847481449300943 -0.005947876385663401
2.0854003 -0.003386389065976523 -0.0059491800505082175
2.0851247 -0.003388028893456359 -0.005950493595761169
2.084849 -0.003389669118060805 -0.005951797023851613
2.0845735 -0.003391309665711104 -0.005953103329323268
2.0842981 -0.003392949191788491 -0.005954420992227598
2.0840225 -0.003394590463135299 -0.0059557232415488786
2.0837471 -0.0033962307080570883 -0.005957024777071835
2.0834718 -0.003397871275240463 -0.005958316185066383
2.0831962 -0.00339951365296069 -0.005959604591978698
2.082921 -0.00340115350887053 -0.005960895672156185
2.0826457 -0.003402795176532875 -0.0059621844154161985
2.0823703 -0.003404437163606159 -0.005963473659079058
2.0820951 -0.003406078118991794 -0.005964759476955355
2.0818198 -0.003407720814543999 -0.005966043051763428
2.0815446 -0.0034093624778251956 -0.005967338352327912
2.0812695 -0.0034110044622504454 -0.005968634060477475
2.0809944 -0.0034126468370253653 -0.0059699171292766605
2.0807195 -0.003414288107083108 -0.005971216199071278
2.0804443 -0.00341593119421461 -0.005972509451770382
2.0801694 -0.003417573176868766 -0.005973808825900811
2.0798943 -0.003419216977985624 -0.005975105248153673
2.0796194 -0.0034208596738909314 -0.0059764019699145975
2.0793445 -0.0034225027632130167 -0.005977696319422358
2.0790696 -0.003424146171050918 -0.005978990946507638
2.078795 -0.003425788545978304 -0.005980281764580951
2.07852 -0.003427432663626125 -0.005981568534455486
2.0782454 -0.003429075747812363 -0.005982872809739365
2.0779707 -0.003430719151886374 -0.0059841559972067596
2.077696 -0.0034323629454662496 -0.005985457573202789
2.0774214 -0.0034340070610762905 -0.005986749821708998
2.0771468 -0.0034356515660787746 -0.0059880464555049405
2.0768723 -0.0034372949648717095 -0.005989335278808839
2.0765977 -0.0034389401797028734 -0.005990632066946158
2.0763233 -0.0034405842889210273 -0.005991927076326892
2.0760489 -0.0034422287859166736 -0.0059932173534797085
2.0757744 -0.003443873603699662 -0.005994508025171473
2.0755 -0.0034455188099593477 -0.005995806895678562
2.0752256 -0.0034471643389101347 -0.00599709729094152
2.0749514 -0.0034488088241488952 -0.005998384883831825
2.074677 -0.003450455059423508 -0.00599966514960725
2.0744028 -0.003452100247705012 -0.0060009472244540885
2.0741286 -0.0034537457551354297 -0.006002227224820116
2.0738544 -0.0034553916454888173 -0.006003506615807867
2.0735805 -0.003457036423062263 -0.006004788314756899
2.0733063 -0.0034586830158254388 -0.006006068146412628
2.0730324 -0.0034603284933198094 -0.00600733159065497
2.0727582 -0.003461975780653868 -0.006008593481339742
2.0724843 -0.0034636219497234297 -0.006009860302265796
2.0722103 -0.00346526849785287 -0.006011124131669657
2.0719364 -0.003466915359173608 -0.006012380587557309
2.0716627 -0.003468561162947846 -0.006013636495505717
2.0713887 -0.0034702087122800754 -0.006014891356871623
2.071115 -0.0034718552033314717 -0.0060161484323681385
2.070841 -0.0034735034404748152 -0.006017398245239159
2.0705674 -0.0034751506182991534 -0.006018663869294522
2.0702937 -0.0034767981098151927 -0.0060199109823975885
2.0700202 -0.0034784445381557585 -0.0060211672857339625
2.0697465 -0.0034800927155485173 -0.006022417576616893
2.0694728 -0.0034817412644614896 -0.006023669550300502
2.0691993 -0.003483388690588105 -0.006024921418751163
2.0689259 -0.0034850364884073514 -0.0060261751245977956
2.0686524 -0.003486684599729972 -0.006027425675436724
2.068379 -0.0034883330825142803 -0.006028681834373917
2.0681055 -0.003489981880154915 -0.006029937939549285
2.0678322 -0.003491629611820221 -0.006031191555429329
2.0675588 -0.0034932790951813105 -0.00603244234849989
2.0672855 -0.0034949275112158206 -0.006033698368865415
2.0670123 -0.00349657624163117 -0.0060349488441774615
2.066739 -0.0034982253418609686 -0.006036201384113582
2.0664659 -0.0034998747550497845 -0.006037439404052225
2.0661929 -0.003501523095220958 -0.0060386885572984396
2.0659196 -0.003503173189372323 -0.006039935190483853
2.0656466 -0.0035048222101463963 -0.0060411794569355335
2.0653737 -0.003506471543456816 -0.006042421476266894
2.0651007 -0.0035081212414014404 -0.006043652937395428
2.0648277 -0.003509771247882362 -0.006044880764785353
2.0645547 -0.0035114216157392914 -0.006046100957408402
2.0642817 -0.003513072290269399 -0.00604733284788907
2.064009 -0.0035147218874045246 -0.006048563982011635
2.0637362 -0.0035163717922463817 -0.00604979401486531
2.0634632 -0.0035180235017324034 -0.006051012599287412
2.0631905 -0.003519674073295703 -0.006052239872094638
2.062918 -0.0035213235644158602 -0.006053456816684022
2.0626452 -0.003522974802027209 -0.006054682319274505
2.0623724 -0.0035246264027548307 -0.0060558983523366205
2.0621 -0.003526276861950612 -0.00605712624957977
2.0618274 -0.0035279276865134886 -0.006058350676221908
2.061555 -0.0035295788134649783 -0.0060595719497590975
2.0612824 -0.0035312303042822906 -0.006060795618412683
2.06101 -0.003532882098449756 -0.006062026219085065
2.0607374 -0.003534534259248595 -0.00606325735400823
2.060465 -0.0035361852780109427 -0.006064478219312505
2.0601926 -0.0035378381067048513 -0.0060657103404467665
2.0599203 -0.0035394897940045525 -0.006066933059600219
2.059648 -0.0035411418438265445 -0.00606815924240656
2.0593758 -0.00354279419870196 -0.0060693919943924125
2.0591037 -0.003544445472072434 -0.006070625792419919
2.0588315 -0.0035460984983824114 -0.00607185252579038
2.0585594 -0.003547750439778197 -0.006073077874966176
2.0582871 -0.0035494041335357436 -0.0060743047727238484
2.058015 -0.0035510567428963828 -0.006075537576905822
2.057743 -0.003552709657697629 -0.006076760108437731
2.057471 -0.0035543629340736302 -0.006077988875384698
2.0571992 -0.003556015067073662 -0.006079217068400835
2.0569272 -0.0035576690113012354 -0.006080440967957629
2.0566554 -0.0035593218111102383 -0.006081676787444253
2.0563836 -0.0035609749750387812 -0.006082902076906927
2.0561118 -0.003562628441121008 -0.006084113538324319
2.05584 -0.0035642822657248894 -0.006085329995242221
2.0555682 -0.0035659363918165835 -0.006086542360332201
2.0552964 -0.0035675908763367382 -0.006087758416874872
2.0550249 -0.003569244211164432 -0.006088970924975825
2.0547533 -0.003570897903341401 -0.00609018438782852
2.0544815 -0.0035725533490746143 -0.006091394423060712
2.05421 -0.0035742076993432364 -0.0060926094137759455
2.0539386 -0.0035758608992874637 -0.00609382364363631
2.053667 -0.003577515908931034 -0.006095036141056066
2.0533955 -0.003579171220194495 -0.006096249334696918
2.0531242 -0.0035808254361625125 -0.006097471501397874
2.0528529 -0.003582479955480337 -0.006098683479200774
2.0525815 -0.003584134829513157 -0.00609988877386621
2.0523102 -0.0035857900036791 -0.0061010971756567285
2.052039 -0.003587445533134418 -0.006102305982344204
2.0517676 -0.0035891013629594354 -0.006103511326845121
2.0514965 -0.003590756090768453 -0.0061047102471212455
2.0512252 -0.0035924125723473016 -0.006105914410018227
2.050954 -0.003594067952407565 -0.006107118905539864
2.050683 -0.0035957236307781804 -0.006108316091492439
2.050412 -0.003597379661337609 -0.006109518612505826
2.0501409 -0.0035990359902274963 -0.006110713647676618
2.04987 -0.0036006912128358896 -0.0061119110064484315
2.049599 -0.0036023481904835304 -0.006113106629105741
2.049328 -0.003604004060680684 -0.006114300364819725
2.0490572 -0.0036056602272787944 -0.006115491784090552
2.0487864 -0.0036073167438196133 -0.006116689458622158
2.0485156 -0.003608973557925925 -0.006117881613591045
2.0482447 -0.003610630721424282 -0.006119078729007871
2.047974 -0.003612286724181063 -0.006120273742128045
2.0477033 -0.003613944535303651 -0.006121468900248425
2.0474327 -0.00361560118403061 -0.00612265573634593
2.047162 -0.003617258180479849 -0.006123854588143705
2.0468915 -0.0036189154762821256 -0.006125050687985376
2.0466208 -0.0036205731211244535 -0.006126253363203787
2.0463502 -0.0036222310667879064 -0.006127453427938513
2.0460799 -0.003623887899890275 -0.006128649944269724
2.0458095 -0.003625545032976171 -0.006129855893676462
2.045539 -0.0036272039782982656 -0.006131057921490733
2.0452685 -0.0036288617617248596 -0.006132257654341432
2.0449982 -0.003630519894153451 -0.00613345465079388
2.044728 -0.0036321768623911502 -0.006134646780593195
2.0444577 -0.0036338356402125576 -0.00613584044359811
2.0441875 -0.0036354932532855233 -0.0061370372238985175
2.0439172 -0.0036371526775100015 -0.0061382301675262495
2.043647 -0.003638810936071031 -0.00613942908717262
2.043377 -0.003640469543463054 -0.006140624216276771
2.0431068 -0.0036421284489578727 -0.006141828538788112
2.042837 -0.0036437862403030353 -0.006143021839105089
2.0425668 -0.003645445792349902 -0.006144217374758522
2.042297 -0.0036471042293870935 -0.006145419118329397
2.0420268 -0.0036487644294844767 -0.006146613850407389
2.0417569 -0.0036504235129290624 -0.006147815763769002
2.041487 -0.00365208289380464 -0.006148998880790706
2.0412173 -0.0036537411520225008 -0.006150184612081132
2.0409474 -0.0036554011721819176 -0.006151369819332217
2.0406775 -0.0036570615342515315 -0.006152535748765828
2.040408 -0.0036587207192897053 -0.0061537074873564334
2.0401382 -0.0036603802451036413 -0.0061548719262995355
2.0398686 -0.003662040059096114 -0.0061560361798064425
2.039599 -0.003663700213554795 -0.006157207008060198
2.0393293 -0.003665360658531283 -0.00615838112835102
2.0390596 -0.003667021445306071 -0.006159550616811882
2.0387902 -0.003668681052974632 -0.006160719780540222
2.0385208 -0.0036703410006501073 -0.006161883596815207
2.0382514 -0.003672001236190391 -0.006163050572064924
2.037982 -0.003673661812611406 -0.006164220251569768
2.0377126 -0.0036753226783340534 -0.006165391727403279
2.0374432 -0.0036769838845347133 -0.006166552154115338
2.0371737 -0.0036786453773177273 -0.0061677182784256445
2.0369046 -0.003680305741326797 -0.006168890287161113
2.0366354 -0.0036819663935917335 -0.006170054848243227
2.0363662 -0.003683627385511098 -0.006171220608693115
2.036097 -0.003685288664395153 -0.006172378952250958
2.0358279 -0.0036869502816197107 -0.006173545142581915
2.0355587 -0.0036886121866472684 -0.006174704337479432
2.0352898 -0.0036902729563222736 -0.006175863501746177
2.0350206 -0.00369193548573668 -0.006177028157892655
2.0347517 -0.003693596881734719 -0.006178197708088446
2.0344827 -0.0036952585665619244 -0.006179359726896907
2.0342138 -0.0036969205886985376 -0.006180524216642122
2.0339448 -0.00369858289916941 -0.006181685834474764
2.0336761 -0.0037002440731029435 -0.006182852681470954
2.0334072 -0.0037019070097969015 -0.00618400961899002
2.0331385 -0.003703568807273682 -0.006185173229517915
2.0328698 -0.0037052308934942654 -0.00618633312816044
2.032601 -0.0037068933147196277 -0.006187493104799433
2.0323324 -0.003708556023782126 -0.0061886482535784305
2.0320637 -0.003710219066968501 -0.00618980919721645
2.031795 -0.0037118823980262067 -0.006190957482586197
2.0315266 -0.0037135445837406028 -0.006192106799388263
2.031258 -0.003715207055540596 -0.006193254573762866
2.0309896 -0.003716869858054917 -0.006194405619483686
2.0307212 -0.003718532947714085 -0.006195559365946001
2.0304527 -0.0037201963679464023 -0.006196700168386783
2.0301843 -0.0037218600721592196 -0.006197846862402568
2.0299158 -0.0037235241069373906 -0.00619898929631365
2.0296476 -0.0037251869465532946 -0.0062001278227055544
2.0293794 -0.0037268501157846057 -0.006201275714308312
2.0291111 -0.003728513568955608 -0.006202411049421624
2.028843 -0.003730177349572255 -0.006203554802886948
2.0285747 -0.0037318414156742737 -0.006204705214993608
2.0283065 -0.0037335058120628543 -0.006205850141619086
2.0280385 -0.0037351690131357776 -0.006206991014429766
2.0277705 -0.0037368325428567785 -0.006208140539565042
2.0275023 -0.003738497838568704 -0.006209280289075845
2.0272343 -0.003740161980860826 -0.006210425943615685
2.0269663 -0.003741826409521767 -0.006211575122679032
2.0266986 -0.0037434896859355367 -0.006212721002225833
2.0264306 -0.003745154728954318 -0.006213861808938479
2.0261629 -0.003746818618216102 -0.006215015813893375
2.0258949 -0.0037484842779988005 -0.006216167197253587
2.0256271 -0.003750148782489305 -0.006217304800954985
2.0253594 -0.0037518135717364994 -0.006218450629375214
2.0250916 -0.00375347868856798 -0.006219593598354263
2.024824 -0.003755144090939718 -0.006220743017778861
2.0245564 -0.0037568083384955666 -0.006221886169625742
2.0242887 -0.003758474353930835 -0.006223029312154013
2.0240211 -0.0037601392130368 -0.006224172754655653
2.0237536 -0.0037618043565051007 -0.006225314742085902
2.0234861 -0.003763469826763129 -0.006226456852526114
2.0232186 -0.0037651355811606575 -0.006227598215997529
2.0229514 -0.0037668001766849456 -0.006228734155727841
2.0226839 -0.0037684665397595273 -0.006229872363871342
2.0224166 -0.003770131742798863 -0.0062310051953432906
2.022149 -0.003771798714325527 -0.00623215685408517
2.0218818 -0.003773464529838635 -0.006233299661605009
2.0216146 -0.0037751306283661337 -0.006234450303124133
2.0213475 -0.003776795571510495 -0.006235600373712694
2.0210803 -0.0037784622839443587 -0.006236735889256842
2.020813 -0.0037801293224564475 -0.006237874663860241
2.020546 -0.003781795154206635 -0.0062389985182636455
2.020279 -0.003783461307068749 -0.006240118254606564
2.020012 -0.0037851277371859196 -0.00624124026548927
2.0197449 -0.0037867944888144794 -0.0062423604882417705
2.0194778 -0.003788461517605313 -0.006243482515060518
2.019211 -0.0037901273797467843 -0.006244606905378873
2.018944 -0.0037917950090012027 -0.006245733406341243
2.0186772 -0.003793461471515086 -0.00624685606095053
2.0184104 -0.003795128211161083 -0.006247976805606877
2.0181437 -0.0037967952720515934 -0.006249098958142209
2.0178769 -0.0037984626104470005 -0.006250223239897812
2.01761 -0.0038001302707581144 -0.0062513453820628815
2.0173435 -0.0038017967173825033 -0.006252463564481435
2.0170767 -0.003803464975090843 -0.006253584192305485
2.0168102 -0.003805132019453539 -0.006254713053646228
2.0165436 -0.003806799386524469 -0.006255836651207986
2.016277 -0.0038084670311135447 -0.006256966622653338
2.0160105 -0.0038101349995857034 -0.006258094045183049
2.015744 -0.0038118032458014273 -0.006259223365336265
2.0154777 -0.0038134703238565594 -0.006260353967567897
2.015211 -0.0038151391727124736 -0.006261482315247624
2.0149448 -0.0038168068503077702 -0.006262596056023328
2.0146785 -0.0038184748022534356 -0.006263721492724402
2.0144122 -0.003820143078264058 -0.006264849408169346
2.0141459 -0.0038218116307964247 -0.006265975564296837
2.0138798 -0.0038234790126176624 -0.0062671011228874265
2.0136135 -0.00382514816589632 -0.006268240271551634
2.0133474 -0.003826816152093038 -0.006269376974217141
2.0130813 -0.003828484416562365 -0.006270513964898233
2.012815 -0.0038301545031766506 -0.006271653180232963
2.0125492 -0.0038318218776815043 -0.006272786644443319
2.012283 -0.003833491075047064 -0.006273937874239235
2.012017 -0.0038351605542025938 -0.006275075533635633
2.0117512 -0.003836828864074937 -0.006276229180565303
2.011485 -0.003838498955725206 -0.00627738854467706
2.0112193 -0.0038401678814408233 -0.006278548986676607
2.0109534 -0.0038418370940054894 -0.0062797171895851486
2.0106876 -0.003843506639143914 -0.006280877989507393
2.010422 -0.0038451749732301686 -0.006282047848847383
2.0101562 -0.003846845138677406 -0.006283211534069289
2.0098906 -0.003848514092321105 -0.00628438133364688
2.0096247 -0.003850184879004742 -0.006285550673826832
2.0093591 -0.0038518544537404563 -0.006286717410114342
2.0090935 -0.0038535243620506994 -0.006287884347082465
2.008828 -0.003855194555733792 -0.006289041702297228
2.0085626 -0.0038568635801296074 -0.006290198023877363
2.008297 -0.00385853438832189 -0.006291358434667448
2.0080316 -0.003860204027471578 -0.0062925134097474925
2.007766 -0.003861875449300591 -0.0062936613844626
2.0075006 -0.0038635456991978298 -0.00629481629234866
2.0072353 -0.003865216232515838 -0.006295969410683269
2.00697 -0.0038668870947692227 -0.006297124117189737
2.0067048 -0.0038685567387996248 -0.006298272924815176
2.0064394 -0.003870228211918027 -0.0062994260015785146
2.0061743 -0.0038718984674574954 -0.006300587523366875
2.0059092 -0.00387356905415235 -0.0063017534372304335
2.005644 -0.003875239926733455 -0.00630291057561398
2.005379 -0.0038769111288509584 -0.0063040757599867525
2.0051138 -0.0038785826177612846 -0.006305236205197398
2.0048487 -0.0038802544360620407 -0.006306399745279585
2.0045838 -0.0038819250387163817 -0.006307571839623522
2.0043187 -0.003883597477094888 -0.006308739542309091
2.0040538 -0.0038852686995204965 -0.006309912928840924
2.003789 -0.003886940254760584 -0.006311084931232801
2.003524 -0.0038886120983828766 -0.006312257256787438
2.0032592 -0.0038902842746065735 -0.006313429228538388
2.0029945 -0.0038919552336379713 -0.006314601590791501
2.0027297 -0.0038936280309232506 -0.00631577377510381
2.002465 -0.003895299611045119 -0.00631695371968408
2.0022004 -0.0038969715266760764 -0.006318136306182449
2.0019357 -0.0038986437323947037 -0.0063193160638277904
2.001671 -0.0039003162733915477 -0.006320501452443253
2.0014064 -0.00390198910567733 -0.006321684993452847
2.001142 -0.003903660766661823 -0.006322874051547188
2.0008774 -0.0039053342271816115 -0.006324056431973558
2.000613 -0.003907006514958751 -0.0063252461968941335
2.0003486 -0.003908679096711709 -0.006326446703710715
2.0000842 -0.003910352018167407 -0.006327647383829911
1.9998198 -0.003912025234479383 -0.006328841334587168
1.9995553 -0.003913698789062217 -0.006330044451246301
1.9992911 -0.003915371884781658 -0.006331236066691422
1.9990268 -0.003917045317367098 -0.0063324401711476
1.9987626 -0.00391871829176929 -0.006333633226573956
1.9984984 -0.0039203916017344145 -0.006334830582177736
1.9982343 -0.003922065208686555 -0.006336033507261953
1.9979701 -0.003923739154201791 -0.00633724201991501
1.997706 -0.003925412643917681 -0.006338455860198004
1.997442 -0.003927086474194623 -0.006339667056832093
1.997178 -0.003928760604614425 -0.006340885833383098
1.9969139 -0.003930435078720139 -0.006342113974582125
1.99665 -0.003932109099536376 -0.006343328098465636
1.996386 -0.003933783460583401 -0.006344546288665468
1.9961222 -0.003935457366933351 -0.006345763062236536
1.9958583 -0.003937132370940473 -0.006346984039315611
1.9955945 -0.003938806920989199 -0.006348205440280502
1.9953308 -0.003940481057606944 -0.006349441037242261
1.995067 -0.003942156257109363 -0.0063506650805196935
1.9948033 -0.0039438310410998085 -0.006351894489225545
1.9945396 -0.003945506130317898 -0.006353114066750201
1.994276 -0.003947180801834198 -0.006354339761254358
1.9940124 -0.003948856536127027 -0.006355559670974571
1.9937488 -0.003950531848766512 -0.00635675631112357
1.9934853 -0.003952206701622799 -0.006357963973879898
1.9932218 -0.0039538826491235255 -0.006359166504695778
1.9929583 -0.003955558137261555 -0.006360379067575316
1.9926949 -0.0039572339645086866 -0.006361589544220218
1.9924315 -0.003958909332453109 -0.006362800729470875
1.9921682 -0.00396058503994813 -0.006364018211234167
1.9919049 -0.003962261048880834 -0.006365240526356954
1.9916415 -0.003963937398306157 -0.006366451066638543
1.9913783 -0.003965613287698506 -0.006367666487237042
1.9911151 -0.003967289517539356 -0.006368881798028196
1.9908519 -0.003968966047919892 -0.006370109602164246
1.9905887 -0.003970642921477337 -0.006371325881300204
1.9903256 -0.003972319334255431 -0.006372546947667859
1.9900625 -0.003973996091375596 -0.006373775787011927
1.9897995 -0.003975672389446857 -0.006374997814447004
1.9895364 -0.003977349792624773 -0.006376240227844858
1.9892734 -0.003979026741334867 -0.006377478429329461
1.9890106 -0.003980703276227837 -0.006378719688109229
1.9887476 -0.003982380877557996 -0.00637996220069172
1.9884847 -0.003984058065642003 -0.006381206065130302
1.9882219 -0.0039857355602382375 -0.006382448870687117
1.9879591 -0.0039874126407444645 -0.006383691621011638
1.9876964 -0.003989090028248641 -0.006384939466340549
1.9874337 -0.003990767764332417 -0.006386191187931928
1.9871709 -0.0039924458100980345 -0.006387452345241602
1.9869082 -0.003994124208390009 -0.006388718390349937
1.9866456 -0.0039958021572029205 -0.006389984696129239
1.9863831 -0.003997479697505569 -0.006391253043488553
1.9861205 -0.003999158312321876 -0.006392520732481935
1.985858 -0.004000836518739779 -0.006393793310018509
1.9855955 -0.004002515039556942 -0.006395070248007018
1.985333 -0.004004193915885857 -0.006396347171473936
1.9850706 -0.004005872344944687 -0.006397630134118143
1.9848082 -0.004007551130820956 -0.006398906233926455
1.9845458 -0.004009230231225098 -0.006400190092156803
1.9842836 -0.00401090892594838 -0.006401465804852647
1.9840212 -0.004012588697248733 -0.006402746499092824
1.983759 -0.004014267300194407 -0.006404030646111132
1.9834968 -0.00401594698085773 -0.0064053050565246765
1.9832346 -0.004017626254016761 -0.006406589150917558
1.9829725 -0.00401930584363661 -0.0064078788279510485
1.9827104 -0.004020985792138346 -0.006409166650384248
1.9824482 -0.004022666057717907 -0.006410459651130189
1.9821862 -0.004024345919452733 -0.006411755315125605
1.9819242 -0.004026026099586043 -0.006413046812697829
1.9816623 -0.00402770587376711 -0.006414337281406177
1.9814004 -0.004029385967150218 -0.006415647817865404
1.9811385 -0.004031066426015646 -0.006416962092435751
1.9808766 -0.004032747208266021 -0.006418281095877864
1.9806147 -0.004034428358212161 -0.006419606471327047
1.9803529 -0.004036109067684744 -0.006420919284878171
1.9800911 -0.0040377901391022335 -0.006422213025839135
1.9798294 -0.004039470761745301 -0.006423505482518016
1.9795678 -0.0040411517450338105 -0.006424804253796479
1.9793061 -0.004042833046562899 -0.006426100101257423
1.9790444 -0.004044514708254679 -0.006427395308648336
1.9787829 -0.0040461959211017026 -0.006428690069460698
1.9785213 -0.004047877494886449 -0.006429993051548355
1.9782598 -0.004049559388170332 -0.006431293345886327
1.9779983 -0.004051241643091513 -0.006432599807618911
1.9777368 -0.004052923451432093 -0.00643389707512794
1.9774754 -0.004054605617136333 -0.006435178285996138
1.9772141 -0.0040562873296304544 -0.006436461608670582
1.9769527 -0.004057970166046219 -0.006437743966769168
1.9766914 -0.004059652549059902 -0.006439029193902954
1.97643 -0.004061335290457608 -0.006440321827164902
1.9761689 -0.004063017580290558 -0.006441613524669277
1.9759077 -0.004064700227559879 -0.00644289286762619
1.9756465 -0.004066383188554532 -0.0064441895294982225
1.9753853 -0.004068066510793778 -0.006445481696524783
1.9751242 -0.004069749381283316 -0.006446797346064
1.9748632 -0.004071432620705967 -0.00644812255756078
1.9746021 -0.0040731161824075456 -0.006449445088265715
1.9743412 -0.0040747993462704616 -0.006450791960608074
1.9740801 -0.0040764836070227425 -0.006452122512032243
1.9738193 -0.004078166700802761 -0.0064534789046698056
1.9735583 -0.004079850897944337 -0.0064548443619132576
1.9732975 -0.004081534705749251 -0.006456234967586373
1.9730366 -0.004083218856231105 -0.0064576233767432295
1.9727758 -0.004084903389354627 -0.006459019170829694
1.9725151 -0.00408658749776348 -0.006460422785967661
1.9722543 -0.00408827276297019 -0.006461832801921597
1.9719937 -0.0040899568350807654 -0.006463235427536871
1.971733 -0.0040916420636371515 -0.006464652042864298
1.9714724 -0.004093326874349581 -0.006466092381553711
1.9712118 -0.004095012080831599 -0.006467534946451954
1.9709512 -0.004096697643502407 -0.006468974088883478
1.9706907 -0.004098382828947673 -0.006470412102263676
1.9704303 -0.004100068369710175 -0.006471851125133331
1.9701698 -0.004101754305265731 -0.006473295387791373
1.9699093 -0.004103440597525034 -0.006474735766368549
1.969649 -0.004105126512067058 -0.006476177335086989
1.9693886 -0.004106812784833477 -0.006477639279424914
1.9691283 -0.004108499459619303 -0.006479112384402538
1.968868 -0.004110185726691084 -0.006480593963477595
1.9686078 -0.004111872399336395 -0.00648207342829442
1.9683475 -0.004113559437658908 -0.0064835603624245845
1.9680874 -0.004115246110444555 -0.00648504883917765
1.9678272 -0.0041169339234955315 -0.0064865384626680836
1.9675671 -0.0041186213716570995 -0.006488033474522557
1.9673071 -0.004120308415116234 -0.006489526677770901
1.967047 -0.0041219966409419455 -0.006491025696203951
1.966787 -0.004123684462975111 -0.006492522371670187
1.966527 -0.004125372695121252 -0.006494032667020127
1.9662671 -0.004127060527548925 -0.006495555015293841
1.9660072 -0.004128748775857615 -0.006497078339049285
1.9657474 -0.004130437400541424 -0.006498603656168787
1.9654875 -0.00413212644121968 -0.006500127107874783
1.9652277 -0.004133815083532182 -0.00650165969807314
1.964968 -0.004135504145213168 -0.006503197271225129
1.9647082 -0.004137193586575021 -0.006504741368975891
1.9644486 -0.0041388826760688936 -0.006506302513457304
1.9641888 -0.004140572927097116 -0.006507866656685572
1.9639292 -0.004142262829418713 -0.006509439690209044
1.9636697 -0.00414395234358554 -0.006511002724870128
1.96341 -0.004145643061558235 -0.006512592803798243
1.9631505 -0.004147333397247284 -0.006514175375329643
1.9628911 -0.004149023382723125 -0.006515740752234594
1.9626316 -0.004150714533855269 -0.00651732016522487
1.9623722 -0.0041524053379715965 -0.006518906588332031
1.9621128 -0.004154096536075707 -0.006520507081835518
1.9618535 -0.004155787393258463 -0.0065221227727915495
1.9615941 -0.0041574794284199084 -0.0065237396375866265
1.9613348 -0.004159171126303796 -0.006525378886351769
1.9610755 -0.004160863231157761 -0.006527013392431608
1.9608164 -0.004162554999167197 -0.006528650973827622
1.9605572 -0.004164247174317505 -0.006530285009067199
1.9602981 -0.0041659397870604286 -0.006531894912435313
1.9600389 -0.004167632800522894 -0.006533520264149515
1.9597799 -0.00416932547645721 -0.006535159404686621
1.9595208 -0.004171018558601876 -0.0065367921012253515
1.9592618 -0.004172712081632714 -0.006538429687331308
1.9590029 -0.004174405232294672 -0.006540070677143972
1.9587439 -0.004176098825827152 -0.006541715357626946
1.958485 -0.004177792828694339 -0.006543369355082282
1.9582261 -0.004179487277524784 -0.006545021392607957
1.9579673 -0.0041811813555772985 -0.006546671827262053
1.9577085 -0.004182875880257149 -0.006548334784549193
1.9574497 -0.0041845708180231565 -0.006549999614454203
1.957191 -0.004186265424058046 -0.006551672622175731
1.9569323 -0.004187960445870327 -0.006553346867664829
1.9566736 -0.004189655919579103 -0.006555036010782672
1.9564149 -0.004191351813316274 -0.00655672045536592
1.9561564 -0.004193047377672914 -0.006558408061519088
1.9558978 -0.0041947433630170694 -0.00656010504749786
1.9556392 -0.0041964398038048705 -0.006561800915135566
1.9553808 -0.004198135884707473 -0.006563505807517924
1.9551224 -0.004199832424149139 -0.0065652140593088016
1.9548639 -0.004201529389043767 -0.006566934295745936
1.9546055 -0.004203226816270094 -0.006568653600449265
1.9543471 -0.004204923888048534 -0.006570386560561346
1.9540888 -0.0042066214252076874 -0.006572110252471067
1.9538305 -0.004208319390294994 -0.006573850940292458
1.9535723 -0.004210017040714309 -0.006575587117884393
1.9533141 -0.004211715120112386 -0.006577327336105361
1.9530559 -0.004213413669041568 -0.006579070067786938
1.9527977 -0.004215112647820775 -0.0065808080642440385
1.9525396 -0.004216811310893219 -0.0065825538420232164
1.9522815 -0.004218510405700304 -0.006584299607028205
1.9520234 -0.0042202099708599575 -0.006586054331169913
1.9517654 -0.0042219091835045105 -0.006587792112661885
1.9515074 -0.004223608863091148 -0.006589539161502318
1.9512495 -0.004225308975756702 -0.006591285930957577
1.9509915 -0.004227009555584178 -0.006593023270639471
1.9507337 -0.0042287097807269325 -0.006594773892976706
1.9504758 -0.004230410474514057 -0.006596509631477009
1.950218 -0.004232111597220467 -0.006598251453769228
1.9499602 -0.0042338124019181776 -0.006599994366747878
1.9497025 -0.004235513637197051 -0.00660174188159503
1.9494448 -0.00423721534238582 -0.006603491347642572
1.949187 -0.004238917480476237 -0.0066052540920036075
1.9489294 -0.004240619304693853 -0.0066070119426334655
1.9486718 -0.004242321561588292 -0.006608765961276621
1.9484143 -0.0042440235037352935 -0.006610536086243907
1.9481567 -0.004245726671701058 -0.006612315443805998
1.9478992 -0.004247429529478262 -0.006614097738783727
1.9476417 -0.004249132827978376 -0.006615890541553765
1.9473844 -0.0042508358197791835 -0.00661769050888112
1.9471269 -0.004252540045318329 -0.00661949890696683
1.9468695 -0.004254243966713414 -0.006621303903273451
1.9466122 -0.004255947543864593 -0.006623112217385276
1.9463549 -0.004257652395714492 -0.006624920407041299
1.9460976 -0.004259356903213314 -0.006626727879345443
1.9458404 -0.0042610618962762 -0.006628542993073019
1.9455832 -0.004262766547312168 -0.0066303668531057175
1.945326 -0.004264472477039764 -0.006632183033848152
1.9450688 -0.004266178064157331 -0.006634012078136512
1.9448118 -0.004267883350854459 -0.006635834381197277
1.9445547 -0.0042695898772679 -0.006637670311329619
1.9442977 -0.0042712961071233405 -0.006639514926611221
1.9440407 -0.004273002790124069 -0.0066413580314937815
1.9437838 -0.004274709176380747 -0.006643208454963557
1.9435267 -0.004276416809934038 -0.0066450618624599046
1.9432698 -0.004278124147781547 -0.0066469122899589774
1.9430131 -0.004279831148610707 -0.006648770017957572
1.9427562 -0.004281539439735589 -0.006650623412956237
1.9424994 -0.004283247393915726 -0.006652487912992616
1.9422426 -0.004284955848413667 -0.006654349684480982
1.941986 -0.004286663966898961 -0.006656226175005476
1.9417292 -0.004288373383282442 -0.0066581002799700586
1.9414725 -0.004290082464559866 -0.0066599773423828305
1.941216 -0.004291791256759031 -0.0066618562533998565
1.9409593 -0.004293501303115117 -0.006663742368675579
1.9407028 -0.004295211062725673 -0.006665633133227405
1.9404463 -0.004296921284815745 -0.0066675262147168155
1.9401898 -0.004298631221652854 -0.006669429702326767
1.9399333 -0.004300342418023509 -0.006671317083777252
1.9396769 -0.004302053322236716 -0.0066731836038070305
1.9394206 -0.004303763886975458 -0.006675053391956915
1.9391642 -0.004305475750028272 -0.0066769255440439846
1.9389079 -0.0043071872727904505 -0.006678781051551636
1.9386516 -0.0043088992924921726 -0.0066806308909480635
1.9383954 -0.004310610967695679 -0.006682486420626939
1.9381391 -0.004312323939090783 -0.006684352754254553
1.9378829 -0.00431403656960784 -0.006686220386134992
1.9376268 -0.004315748905140826 -0.006688099469656277
1.9373707 -0.004317462497668867 -0.006689983008175664
1.9371146 -0.004319175796749251 -0.006691861132932703
1.9368585 -0.004320889555129774 -0.006693747925205552
1.9366025 -0.004322603819375612 -0.00669563303308478
1.9363465 -0.004324317744598555 -0.0066975130700519525
1.9360906 -0.004326032174056445 -0.006699395247330735
1.9358346 -0.0043277470613462595 -0.006701263304201623
1.9355788 -0.004329461650098746 -0.0067031375409345026
1.935323 -0.004331176697269592 -0.0067050199362705815
1.9350672 -0.004332892248933407 -0.006706908527496755
1.9348114 -0.004334608263446136 -0.006708815151956591
1.9345556 -0.004336323988973941 -0.00671072295124172
1.9343 -0.004338040180267327 -0.0067126355627757095
1.9340442 -0.004339756882799775 -0.006714542475207944
1.9337887 -0.004341473249186505 -0.006716449330513665
1.933533 -0.004343190926693238 -0.006718353835408149
1.9332774 -0.004344908266119241 -0.006720250162427092
1.9330219 -0.00434662531331049 -0.006722159889801757
1.9327663 -0.004348343628274931 -0.006724079251142218
1.9325109 -0.004350061654404797 -0.006725992419860484
1.9322555 -0.004351779344955769 -0.006727911913630043
1.932 -0.004353498351284435 -0.006729832394747075
1.9317447 -0.004355217023356058 -0.006731761733930024
1.9314893 -0.004356936211643657 -0.006733688325967182
1.931234 -0.004358655868110308 -0.006735614676848268
1.9309788 -0.004360375237357333 -0.006737544411051684
1.9307235 -0.004362095076542189 -0.0067394816764660605
1.9304683 -0.004363815435775628 -0.006741436827872998
1.9302132 -0.004365535467944377 -0.006743400714439762
1.929958 -0.004367256830545369 -0.006745381370156944
1.9297029 -0.004368977872928121 -0.006747377181019188
1.9294479 -0.004370698645598239 -0.006749389933975477
1.9291928 -0.00437242071401267 -0.006751407899142059
1.9289378 -0.004374142516710798 -0.006753440034062691
1.9286828 -0.00437586481724153 -0.006755493813753753
1.9284279 -0.0043775868585410205 -0.006757538775993036
1.9281731 -0.004379309398511312 -0.006759591266730404
1.9279182 -0.0043810324859780685 -0.006761650653494623
1.9276633 -0.004382756075122693 -0.006763710006449684
1.9274086 -0.004384479406772802 -0.006765778509136838
1.9271537 -0.004386204050054039 -0.006767856462599777
1.9268991 -0.004387927633488493 -0.006769943774278493
1.9266443 -0.004389652533585686 -0.006772039121905866
1.9263897 -0.004391377182875168 -0.006774131017588405
1.9261351 -0.004393102341410239 -0.006776219835137315
1.9258804 -0.004394828054828082 -0.006778309088158822
1.9256259 -0.004396553469639515 -0.006780407551545392
1.9253713 -0.00439828025127481 -0.006782510911106472
1.9251169 -0.00440000592836561 -0.006784618877470741
1.9248624 -0.004401732974493496 -0.006786731034740379
1.924608 -0.004403459726290678 -0.006788849768062632
1.9243536 -0.0044051870400654974 -0.0067909613213092196
1.9240992 -0.0044069148678746485 -0.006793081649713463
1.9238449 -0.004408642449983741 -0.006795205643498631
1.9235905 -0.004410371359742088 -0.0067973461614502005
1.9233363 -0.0044121000279540015 -0.006799480470735363
1.9230821 -0.004413828402885877 -0.006801613330320471
1.922828 -0.004415557347157824 -0.006803765087680968
1.9225737 -0.004417287624311374 -0.006805909777397759
1.9223197 -0.004419016849871461 -0.006808070467177165
1.9220655 -0.004420747412489391 -0.006810234111014326
1.9218115 -0.004422477739187265 -0.006812418644504827
1.9215574 -0.004424208598803887 -0.006814614124959104
1.9213034 -0.004425940040919187 -0.006816820171663734
1.9210495 -0.004427671207934366 -0.006819028604798046
1.9207956 -0.004429402958890317 -0.006821237385109192
1.9205416 -0.004431135247894124 -0.006823449064253975
1.9202878 -0.004432867307672752 -0.006825657524649199
1.920034 -0.004434599905476134 -0.00682787125025807
1.9197803 -0.004436333088543184 -0.006830086613979803
1.9195265 -0.0044380668103858245 -0.006832297221381244
1.9192728 -0.004439800301572603 -0.006834510413446694
1.919019 -0.004441535146771193 -0.00683672811309384
1.9187654 -0.004443268946843759 -0.00683893996569854
1.9185117 -0.004445004096866373 -0.006841112090150727
1.9182582 -0.004446739001569032 -0.006843274338060688
1.9180046 -0.0044484744323229726 -0.006845429166791434
1.9177511 -0.00445021043028206 -0.006847581381092406
1.9174976 -0.004451946136624292 -0.0068497424731713925
1.9172442 -0.004453682411415002 -0.006851887809685103
1.9169908 -0.004455419207801018 -0.006854039996326024
1.9167373 -0.004457156571998307 -0.006856184929989342
1.916484 -0.004458893639564517 -0.006858338277384718
1.9162307 -0.004460631274450468 -0.0068604707153336495
1.9159774 -0.0044623694240172795 -0.006862594067174439
1.9157242 -0.004464107318203778 -0.006864724385876295
1.9154708 -0.0044658465461579495 -0.006866854128215483
1.9152178 -0.0044675847002624705 -0.006868984657381908
1.9149646 -0.004469324188233796 -0.006871113599599169
1.9147115 -0.004471063418294049 -0.006873225519480888
1.9144584 -0.004472803155607386 -0.006875305146053986
1.9142053 -0.0044745434401957315 -0.006877370485806265
1.9139522 -0.004476284223054394 -0.006879427788232193
1.9136993 -0.004478024726750784 -0.006881458999795585
1.9134463 -0.004479765720070771 -0.006883493842524086
1.9131935 -0.0044815064301307935 -0.006885509291728254
1.9129405 -0.004483248445048759 -0.0068875214393452336
1.9126877 -0.004484990174000602 -0.0068895437398414396
1.9124348 -0.00448673238969721 -0.006891568027820054
1.9121821 -0.004488474318577811 -0.006893576013498219
1.9119294 -0.004490216728726433 -0.006895571428217923
1.9116766 -0.004491959668121922 -0.006897572673575117
1.9114239 -0.004493703087767187 -0.006899560280517366
1.9111713 -0.004495446209319592 -0.006901536859439297
1.9109186 -0.0044971906273481585 -0.0069034957918162965
1.9106661 -0.004498933917997874 -0.006905460924964149
1.9104135 -0.004500678505161691 -0.006907427190495335
1.910161 -0.004502422789574261 -0.006909403103776066
1.9099085 -0.00450416755021964 -0.006911378645777671
1.909656 -0.004505912834992756 -0.006913380146892255
1.9094037 -0.004507657780505359 -0.006915398821655184
1.9091512 -0.004509404081700008 -0.006917406252959064
1.908899 -0.004511149216436115 -0.006919400287988616
1.9086466 -0.004512895700156188 -0.006921387262311259
1.9083943 -0.004514641838564087 -0.00692338576729964
1.9081421 -0.00451638850387657 -0.006925379586179855
1.9078898 -0.004518135645410431 -0.006927331578554855
1.9076376 -0.004519883300056126 -0.006929285181341507
1.9073855 -0.00452163060029547 -0.006931242370005229
1.9071333 -0.004523378415634127 -0.006933199817440248
1.9068813 -0.004525125876263332 -0.006935159017323631
1.9066292 -0.0045268746792612655 -0.006937116956946334
1.9063772 -0.004528623127195613 -0.006939078949678815
1.9061252 -0.004530372091680704 -0.006941038061061912
1.9058733 -0.004532120699496379 -0.006942993722375171
1.9056214 -0.0045338698223229956 -0.006944949768929078
1.9053695 -0.004535619416585824 -0.006946919006022762
1.9051176 -0.0045373695299972434 -0.006948887385479135
1.9048659 -0.004539119288120754 -0.006950859720253769
1.904614 -0.004540870394717532 -0.006952831498341013
1.9043623 -0.004542620315546532 -0.0069547877108568695
1.9041106 -0.004544371579191169 -0.006956736011373408
1.9038589 -0.004546122480506301 -0.006958678822660196
1.9036072 -0.00454787389460152 -0.006960631707316982
1.9033556 -0.004549625779300676 -0.006962602178294463
1.903104 -0.004551378183486565 -0.006964574493972251
1.9028524 -0.004553130230515439 -0.0069665482884599
1.9026009 -0.004554882798531287 -0.006968532840419942
1.9023495 -0.004556635012452136 -0.006970521369404082
1.902098 -0.004558388580905218 -0.006972514607979067
1.9018465 -0.004560141795833502 -0.006974497969750582
1.9015952 -0.004561894700636018 -0.006976488453901589
1.9013438 -0.0045636489181140345 -0.006978511509548013
1.9010925 -0.004565402838319071 -0.006980554220255718
1.9008412 -0.004567157249525498 -0.006982596219564585
1.90059 -0.004568912197058565 -0.006984647507026842
1.9003388 -0.004570666805454347 -0.0069867011465949026
1.9000876 -0.004572421950215726 -0.006988738934412657
1.8998364 -0.004574177584474861 -0.006990782362347573
1.8995852 -0.0045759337570059596 -0.006992843449852824
1.8993342 -0.004577689591923128 -0.006994912271699789
1.8990831 -0.0045794459686701785 -0.006996978553878326
1.8988321 -0.004581202843101833 -0.0069990637459815125
1.8985811 -0.004582959430314573 -0.007001149589552779
1.8983302 -0.004584716519156536 -0.007003250305203818
1.8980793 -0.004586474159736238 -0.007005357079062651
1.8978283 -0.004588232306507798 -0.007007474888207689
1.8975775 -0.0045899901745785595 -0.007009606112544103
1.8973267 -0.004591748553202411 -0.007011728049554898
1.8970759 -0.004593507488013472 -0.007013862777636808
1.8968252 -0.0045952660989240935 -0.007015987824762028
1.8965745 -0.004597025264384392 -0.007018113847691612
1.8963238 -0.00459878494185108 -0.007020249977146949
1.8960731 -0.004600545175687834 -0.007022370684779258
1.8958225 -0.004602305082291449 -0.0070245099137143064
1.8955718 -0.004604066387576063 -0.00702665625608288
1.8953214 -0.004605826532031865 -0.0070288034094369055
1.8950708 -0.004607588076692401 -0.007030959890627816
1.8948203 -0.00460934930011718 -0.007033114564121877
1.8945699 -0.0046111110865871 -0.007035272056631003
1.8943194 -0.004612873389613753 -0.007037419583176938
1.8940691 -0.004614635415572602 -0.007039583966742474
1.8938187 -0.0046163979622398914 -0.007041756161592175
1.8935684 -0.004618161073801322 -0.007043917283293374
1.893318 -0.004619924704961106 -0.0070460921411161885
1.8930678 -0.004621688063251236 -0.007048262087784245
1.8928176 -0.004623451942777922 -0.007050446703089777
1.8925674 -0.004625216391690396 -0.007052620589931835
1.8923172 -0.004626981360486065 -0.007054793797042292
1.8920671 -0.0046287460549503875 -0.007056959225069232
1.891817 -0.004630511266207246 -0.007059117968141323
1.891567 -0.0046322761969769055 -0.007061252041738687
1.8913169 -0.00463404247631107 -0.007063363104651022
1.8910669 -0.004635808465219991 -0.00706547733321564
1.8908169 -0.004637574959617601 -0.0070675998443717495
1.8905671 -0.004639341166352115 -0.007069725260456497
1.8903171 -0.004641108723359669 -0.007071852684348686
1.8900672 -0.004642875992521696 -0.007073975796869248
1.8898175 -0.004644642926289057 -0.007076117523612161
1.8895676 -0.0046464112633597746 -0.0070782547280325726
1.8893179 -0.004648179267403839 -0.007080415429027978
1.8890681 -0.004649947839039564 -0.007082589528939568
1.8888185 -0.004651716085062612 -0.007084779583859098
1.8885688 -0.004653485749347778 -0.007086973122760455
1.8883191 -0.004655255091032958 -0.007089174056766188
1.8880695 -0.004657025008304907 -0.007091371189317622
1.88782 -0.004658794601746676 -0.0070935686512610275
1.8875705 -0.0046605647707029805 -0.007095767978582795
1.887321 -0.004662335462347546 -0.007097975818296929
1.8870715 -0.004664106731248211 -0.007100174952877028
1.8868221 -0.004665877675444954 -0.007102384982568068
1.8865727 -0.00466764919924834 -0.0071045947208705044
1.8863233 -0.004669421246307369 -0.00710680939248686
1.886074 -0.004671193874822863 -0.007109029927720541
1.8858247 -0.004672966181946065 -0.007111257731347905
1.8855754 -0.0046747390724426845 -0.007113479671957533
1.8853261 -0.004676512488037984 -0.007115701131927149
1.885077 -0.004678285637747037 -0.007117924761947032
1.8848277 -0.00468006016377296 -0.007120174484811423
1.8845787 -0.004681833582259294 -0.00712241691310929
1.8843296 -0.004683608378193614 -0.007124658311863197
1.8840805 -0.004685382913834256 -0.007126906590200819
1.8838314 -0.004687158830080329 -0.00712916368636848
1.8835825 -0.004688933640989382 -0.007131440383521211
1.8833334 -0.004690709838721817 -0.0071337053236905194
1.8830845 -0.004692485779778802 -0.007135983864968281
1.8828356 -0.004694262259463114 -0.007138257276502308
1.8825867 -0.004696039334068023 -0.007140542940628905
1.8823379 -0.004697816101591642 -0.007142864148585653
1.8820891 -0.00469959347625417 -0.007145182240989725
1.8818403 -0.004701371398366154 -0.007147499498117196
1.8815916 -0.004703149926326859 -0.007149818605089139
1.8813429 -0.004704928150899155 -0.007152154761519006
1.8810942 -0.0047067069853248674 -0.007154476874031713
1.8808455 -0.004708486367429194 -0.007156809060130645
1.880597 -0.004710265507942032 -0.007159145980743378
1.8803483 -0.004712046051766087 -0.007161479127226
1.8800998 -0.004713826353493743 -0.007163822137962118
1.8798513 -0.0047156063523442135 -0.0071661571557266705
1.8796028 -0.004717387815847181 -0.007168494034494098
1.8793544 -0.004719168974694248 -0.007170821904638276
1.8791059 -0.004720950743087233 -0.007173164949898704
1.8788576 -0.0047227322085023615 -0.007175502279062409
1.8786093 -0.004724514282829465 -0.007177834688149244
1.8783609 -0.004726297761823747 -0.007180155014239349
1.8781127 -0.0047280801346755875 -0.007182485695781806
1.8778644 -0.00472986391369762 -0.007184810579889527
1.8776162 -0.004731647441124214 -0.007187135252172413
1.877368 -0.004733431517999383 -0.007189463954065454
1.8771199 -0.004735215343506071 -0.0071917916339138
1.8768717 -0.00473700057591731 -0.0071941189487839795
1.8766236 -0.00473878555595621 -0.007196444770463457
1.8763756 -0.0047405710858850515 -0.007198777030860924
1.8761276 -0.004742356365035025 -0.007201119691379592
1.8758795 -0.004744143058660758 -0.007203491170264289
1.8756316 -0.0047459295116802774 -0.0072058708979267855
1.8753837 -0.004747715671463815 -0.0072082985070851
1.8751358 -0.004749503322282844 -0.007210714709460808
1.874888 -0.004751290682597602 -0.007213140210775311
1.8746401 -0.004753078675039354 -0.007215563066871673
1.8743924 -0.004754866376480905 -0.0072179892933980925
1.8741446 -0.00475665557331264 -0.007220435629276981
1.8738968 -0.004758444484399795 -0.0072228783657282275
1.8736491 -0.004760234031072568 -0.007225317730994337
1.8734015 -0.004762023289361459 -0.007227756487761103
1.8731539 -0.004763813183351818 -0.007230202325897461
1.8729063 -0.004765603651715406 -0.007232643406251048
1.8726587 -0.004767394755027535 -0.0072350846728363285
1.8724113 -0.004769185569188398 -0.007237521402734336
1.8721638 -0.00477097701785974 -0.007239968955562551
1.8719163 -0.004772769042876306 -0.007242423651012539
1.8716688 -0.004774561706558798 -0.007244885901494355
1.8714215 -0.004776354085893169 -0.007247352310340089
1.8711741 -0.0047781471063571305 -0.007249822033584159
1.8709267 -0.004779940706937963 -0.007252285489291107
1.8706794 -0.0047817349471942815 -0.007254753108615449
1.8704321 -0.004783528902252025 -0.007257215100261544
1.8701849 -0.0047853234955601625 -0.007259674277510796
1.8699378 -0.00478711780057753 -0.007262124661012291
1.8696905 -0.004788913607115566 -0.0072645809582914545
1.8694434 -0.004790709126128263 -0.007267047328978322
1.8691963 -0.004792505287380123 -0.007269538794325408
1.8689493 -0.004794301168365038 -0.007272029806029002
1.8687022 -0.004796098561454909 -0.007274526449620113
1.8684552 -0.004797895674727734 -0.007277017947438771
1.8682083 -0.004799692561663197 -0.007279481580496497
1.8679613 -0.004801490894556568 -0.007281941139787423
1.8677144 -0.004803288995818399 -0.007284395957074393
1.8674675 -0.004805087673831816 -0.007286856912825665
1.8672206 -0.004806886989006721 -0.007289312143031318
1.8669739 -0.004808686010774282 -0.007291765088959474
1.8667271 -0.004810485669402703 -0.007294231549068599
1.8664804 -0.004812285905922135 -0.007296684419773226
1.8662336 -0.004814086777094758 -0.007299143032388932
1.865987 -0.004815887355201422 -0.007301597228964149
1.8657403 -0.004817688568045947 -0.007304055018162162
1.8654937 -0.0048194903582735 -0.00730651257202759
1.8652471 -0.004821291911549565 -0.007308964529673583
1.8650006 -0.004823094041467517 -0.00731142993259766
1.8647541 -0.004824896809961009 -0.0073139053877019815
1.8645076 -0.004826700159887662 -0.007316383798475521
1.8642612 -0.004828503277710706 -0.007318861937643937
1.8640147 -0.004830306975741947 -0.007321324227117901
1.8637683 -0.004832111308100088 -0.007323781295801854
1.8635219 -0.004833916217711599 -0.007326244436631561
1.8632756 -0.004835720888824294 -0.007328699461931991
1.8630294 -0.0048375261363802005 -0.007331162548406763
1.8627831 -0.004839332020913019 -0.0073336353599086565
1.8625369 -0.0048411376116027464 -0.007336115617438902
1.8622906 -0.004842944715891245 -0.007338583824445382
1.8620446 -0.0048447506491457164 -0.0073410645794625305
1.8617984 -0.004846558098323379 -0.007343539355725694
1.8615524 -0.004848365250615676 -0.007346018153447519
1.8613062 -0.004850173920443202 -0.007348502954788439
1.8610603 -0.004851981419452317 -0.007350996409729911
1.8608142 -0.004853790440965997 -0.007353504173598655
1.8605683 -0.004855599170789163 -0.007355997184216897
1.8603224 -0.004857408544413364 -0.007358496494980026
1.8600764 -0.0048592185028445995 -0.0073609963850264585
1.8598306 -0.004861028228767557 -0.007363501809809321
1.8595847 -0.004862839420230896 -0.007366023409036426
1.8593389 -0.004864650384936032 -0.007368553038300964
1.8590932 -0.004866461062234571 -0.007371072333674594
1.8588474 -0.004868273267010587 -0.007373595813193932
1.8586017 -0.004870085183925328 -0.007376123166214843
1.858356 -0.0048718977516041114 -0.0073786526104105115
1.8581104 -0.004873710030558228 -0.007381173097932166
1.8578649 -0.004875522958399659 -0.0073836992239840775
1.8576193 -0.004877336477834436 -0.007386229615031389
1.8573737 -0.004879150648926394 -0.007388768849769347
1.8571281 -0.0048809654145399745 -0.007391306506693498
1.8568827 -0.004882779951210305 -0.007393848867885103
1.8566372 -0.004884595083079547 -0.007396388042626847
1.8563919 -0.0048864099867583785 -0.007398947285374338
1.8561465 -0.004888226374236424 -0.007401522079672691
1.8559011 -0.0048900425404994514 -0.007404105310777044
1.8556558 -0.004891859312358514 -0.00740668319979106
1.8554106 -0.004893675861039852 -0.007409263457347172
1.8551652 -0.004895493900400293 -0.00741186643946532
1.85492 -0.004897311724704393 -0.007414483353886279
1.8546749 -0.0048991292771345014 -0.007417075861746388
1.8544297 -0.00490094837601915 -0.007419674234170685
1.8541846 -0.004902767201468308 -0.007422278429532852
1.8539395 -0.004904586692148428 -0.007424883979391835
1.8536944 -0.004906406795830126 -0.007427501732647909
1.8534495 -0.0049082266822557735 -0.007430113337399338
1.8532045 -0.004910047182211264 -0.007432737355570942
1.8529595 -0.00491186835598785 -0.007435390566952295
1.8527145 -0.004913690153274031 -0.007438045195422306
1.8524697 -0.004915511740656412 -0.007440700901531068
1.8522248 -0.004917333952353208 -0.007443359374245758
1.85198 -0.004919156841843039 -0.007446022790266549
1.8517352 -0.004920979469691764 -0.007448691031853691
1.8514905 -0.004922802777200854 -0.007451358388952984
1.8512458 -0.004924626711092664 -0.00745402831508912
1.851001 -0.004926451324904893 -0.007456695372461018
1.8507564 -0.004928275677333303 -0.00745938433301917
1.8505118 -0.004930100716819171 -0.00746208385158619
1.8502672 -0.004931926389775685 -0.0074647884475562325
1.8500226 -0.004933752753753241 -0.0074675109626996545
1.849778 -0.004935578868171087 -0.007470256815945571
1.8495336 -0.0049374056886173755 -0.007473061167890186
1.8492891 -0.004939233170283278 -0.007475880307489838
1.8490446 -0.00494106136851801 -0.007478706764836786
1.8488002 -0.004942889340930101 -0.007481546392808166
1.8485558 -0.004944718034013443 -0.007484382239809554
1.8483115 -0.004946546500646255 -0.007487216105692827
1.8480672 -0.004948376578671832 -0.007490046135181963
1.8478229 -0.004950206427446745 -0.007492867849680201
1.8475786 -0.004952036993173973 -0.007495699984297514
1.8473345 -0.004953867329712968 -0.0074985251231300485
1.8470902 -0.004955699276762114 -0.007501354367531264
1.8468461 -0.004957530994628168 -0.007504189467264673
1.846602 -0.004959363432212354 -0.007507031025462163
1.846358 -0.004961195641851761 -0.007509869124921183
1.8461139 -0.00496302857049715 -0.0075127114845997146
1.8458699 -0.0049648621678238195 -0.007515567328228822
1.8456259 -0.00496669649139791 -0.0075184480126116735
1.8453819 -0.0049685314922326956 -0.00752132700433831
1.845138 -0.004970366325075111 -0.007524212440505687
1.844894 -0.004972201835704695 -0.007527090993122002
1.8446503 -0.004974037171349479 -0.007529924386331998
1.8444064 -0.0049758740686969335 -0.007532758070161455
1.8441626 -0.004977710785844943 -0.007535591568521251
1.8439188 -0.004979548166929375 -0.007538424172478413
1.8436751 -0.004981385367217233 -0.007541264623629519
1.8434315 -0.004983223233566883 -0.007544111730995841
1.8431878 -0.004985061821689353 -0.007546969047352928
1.8429441 -0.00498690107906914 -0.0075498199919076595
1.8427005 -0.004988741056913951 -0.007552668292385446
1.8424569 -0.004990580801996929 -0.007555513110617356
1.8422134 -0.004992421267276483 -0.007558374479561395
1.84197 -0.004994261502809185 -0.0075612331058339845
1.8417264 -0.004996103362005372 -0.0075641033161100955
1.841483 -0.004997944993510028 -0.007566972238652289
1.8412396 -0.004999787347411747 -0.007569834385492439
1.8409963 -0.00500162947007691 -0.007572691369942698
1.8407528 -0.00500347321650743 -0.007575558443036862
1.8405095 -0.00500531673352708 -0.00757843027315663
1.8402663 -0.00500716007039382 -0.007581301036718527
1.840023 -0.005009004984617276 -0.0075841703332337
1.8397799 -0.005010849718008287 -0.007587048331567116
1.8395367 -0.005012695126259143 -0.007589918249501132
1.8392935 -0.005014541255658149 -0.007592781614860959
1.8390504 -0.0050163871517553 -0.007595644996822001
1.8388073 -0.00501823376816978 -0.00759850758312378
1.8385643 -0.005020081055477724 -0.00760136349797989
1.8383212 -0.005021929062040223 -0.007604230380422042
1.8380783 -0.005023776836987915 -0.007607120469160055
1.8378353 -0.0050256253389851105 -0.0076100097902763566
1.8375924 -0.005027474518348049 -0.00761289979274351
1.8373494 -0.005029324427002226 -0.007615814316545224
1.8371066 -0.005031174112818955 -0.007618735050358099
1.8368638 -0.005033024530366482 -0.007621644359312664
1.8366209 -0.005034875631105402 -0.007624563668246388
1.8363782 -0.0050367265568410724 -0.007627488080563548
1.8361355 -0.005038578167832396 -0.007630407797247965
1.8358928 -0.005040430511869656 -0.007633332825613473
1.8356501 -0.005042283542008835 -0.007636256766220092
1.8354075 -0.005044136396801593 -0.007639198551521903
1.8351649 -0.005045989941061103 -0.007642127907625419
1.8349223 -0.005047844216939085 -0.007645043003833254
1.8346797 -0.005049699178023278 -0.007647973966037602
1.8344373 -0.005051553962924513 -0.007650907955508341
1.8341948 -0.005053409434703886 -0.007653835027569348
1.8339523 -0.005055265640272346 -0.007656767089353672
1.83371 -0.005057121619976509 -0.007659694686018767
1.8334675 -0.0050589792468054414 -0.007662632501489028
1.8332251 -0.005060836650499964 -0.0076655851379574475
1.8329829 -0.005062693879745031 -0.007668537440097282
1.8327405 -0.005064552714111357 -0.00767147947167314
1.8324983 -0.005066411369287249 -0.0076744179046680456
1.8322561 -0.00506827071332362 -0.007677362993505371
1.832014 -0.005070129878782042 -0.007680302396120994
1.8317717 -0.005071990647799252 -0.0076832408088223945
1.8315296 -0.005073851237428317 -0.0076861921488140935
1.8312875 -0.005075712517956545 -0.007689139453278409
1.8310455 -0.005077573619635207 -0.007692099805823378
1.8308035 -0.0050794354151836255 -0.007695059141096087
1.8305615 -0.005081297949727961 -0.00769802318961646
1.8303195 -0.00508316117974498 -0.007700992138545366
1.8300775 -0.00508502515140362 -0.007703967708935171
1.8298357 -0.00508688890187498 -0.007706937531404753
1.8295938 -0.005088753392368246 -0.007709906070191572
1.829352 -0.005090617660603033 -0.0077128846497997
1.8291101 -0.005092483590572861 -0.007715858274401603
1.8288684 -0.005094349298824892 -0.00771885208210271
1.8286266 -0.0050962157546286845 -0.007721845995777245
1.828385 -0.005098081990480582 -0.007724845665272703
1.8281432 -0.005099949897165137 -0.007727855113283626
1.8279016 -0.005101817586473377 -0.007730864964897554
1.82766 -0.005103686026079143 -0.007733868111307085
1.8274184 -0.005105554245737923 -0.007736876773484969
1.8271769 -0.005107423215823796 -0.0077398812257938425
1.8269354 -0.005109292887513481 -0.007742889417680482
1.8266939 -0.005111163309998143 -0.007745894728133121
1.8264524 -0.005113034434044419 -0.0077489039906398155
1.826211 -0.005114905384733356 -0.00775190152450823
1.8259696 -0.005116777034852771 -0.007754913736144411
1.8257283 -0.00511864851389885 -0.007757928248908147
1.8254869 -0.005120521619915972 -0.007760946356258848
1.8252456 -0.005122394555386978 -0.007763969118946791
1.8250043 -0.0051242681956079235 -0.007767002080534023
1.8247632 -0.005126141668411175 -0.007770044029709133
1.8245219 -0.005128016776271683 -0.007773089355631309
1.8242807 -0.005129891718286375 -0.007776142887305187
1.8240397 -0.005131766443599341 -0.007779184286026161
1.8237985 -0.005133642853932178 -0.007782226394340611
1.8235575 -0.005135519047872669 -0.007785299542320541
1.8233165 -0.005137396008320753 -0.007788365899350403
1.8230754 -0.005139273682324804 -0.007791439534264158
1.8228345 -0.005141151195309603 -0.007794518823556339
1.8225936 -0.005143029424960229 -0.0077976080304709965
1.8223526 -0.0051449084261286715 -0.007800703847366487
1.8221117 -0.005146788147896176 -0.007803810629567185
1.8218709 -0.005148667714196053 -0.007806915120642256
1.8216301 -0.005150548001447911 -0.007810021762974382
1.8213893 -0.005152429063315783 -0.007813124495755323
1.8211485 -0.005154310846078895 -0.007816236978746385
1.8209078 -0.005156192475449425 -0.007819362305731938
1.8206671 -0.005158074829399489 -0.007822481101440338
1.8204265 -0.005159957960729629 -0.007825600086028131
1.8201859 -0.005161840879528966 -0.007828678143564208
1.8199452 -0.005163725498273674 -0.007831771884517176
1.8197047 -0.005165609904165576 -0.007834878834853214
1.8194642 -0.005167494148234802 -0.007837979393606906
1.8192236 -0.00516938004767066 -0.007841088559096753
1.8189832 -0.00517126578744034 -0.007844212268489309
1.8187428 -0.005173152253354855 -0.007847341104120848
1.8185024 -0.005175038563542736 -0.007850488012554934
1.818262 -0.005176926541623243 -0.007853638331435658
1.8180217 -0.0051788143669160526 -0.007856801657200468
1.8177813 -0.0051807029278909105 -0.007859964646970724
1.8175411 -0.0051825913362161385 -0.00786312648531305
1.8173008 -0.0051844814170875185 -0.007866287479771934
1.8170606 -0.005186371343633415 -0.007869444625127427
1.8168205 -0.005188261065531066 -0.007872598225775199
1.8165803 -0.005190152507279135 -0.007875749354371664
1.8163402 -0.005192043742161565 -0.007878897704304803
1.8161001 -0.005193935755618631 -0.00788203053903489
1.81586 -0.005195828496348441 -0.007885165162732466
1.8156201 -0.005197721074456902 -0.007888296539147036
1.8153801 -0.005199614379131556 -0.007891434972029548
1.8151401 -0.0052015084613176495 -0.007894558746786916
1.8149002 -0.005203403268278025 -0.007897700838435367
1.8146603 -0.005205297913166942 -0.007900825011602
1.8144205 -0.005207193281355512 -0.007903968882735583
1.8141806 -0.005209089431032463 -0.007907099218415653
1.8139408 -0.005210986302964833 -0.00791023431947827
1.813701 -0.005212883012664519 -0.007913367120729448
1.8134613 -0.005214780443712567 -0.007916496693725945
1.8132216 -0.005216678654740828 -0.007919631290465261
1.8129818 -0.00521857758979233 -0.00792278662072521
1.8127422 -0.005220476366860337 -0.00792593950022306
1.8125026 -0.005222375870636177 -0.007929110711129995
1.8122631 -0.005224275220354515 -0.007932283875892718
1.8120235 -0.005226176245965152 -0.00793546834563409
1.811784 -0.005228077119368111 -0.007938648498539093
1.8115445 -0.005229978723708532 -0.007941835493273333
1.811305 -0.005231881123187029 -0.00794502491500428
1.8110657 -0.0052337833068449285 -0.007948202843895025
1.8108263 -0.005235686282717406 -0.007951389437582567
1.8105869 -0.005237589990172552 -0.007954568867236314
1.8103476 -0.005239494490767193 -0.0079577670777722
1.8101083 -0.005241398778341873 -0.007960959280138753
1.809869 -0.0052433038598764525 -0.007964165563403267
1.8096298 -0.005245209680231346 -0.007967374097411835
1.8093907 -0.005247115346381372 -0.007970577885193179
1.8091514 -0.00524902270078092 -0.00797378645356528
1.8089123 -0.005250929900122463 -0.007976986761721594
1.8086733 -0.0052528368838368235 -0.007980177277693207
1.8084341 -0.0052547456110511 -0.007983376954639762
1.8081951 -0.005256654122970933 -0.00798657458725768
1.8079561 -0.005258563426737345 -0.007989766102517368
1.8077171 -0.005260473465944273 -0.007992972468328335
1.8074782 -0.005262383347501152 -0.007996172807137769
1.8072393 -0.005264293963288463 -0.00799936412565268
1.8070004 -0.005266205370915833 -0.008002559361021634
1.8067615 -0.0052681175130648294 -0.00800575807462126
1.8065227 -0.005270029495131616 -0.00800896719274129
1.806284 -0.005271942215329511 -0.00801218299585057
1.8060452 -0.005273855732652664 -0.00801540087852507
1.8058065 -0.005275769034497621 -0.008018628113107558
1.8055677 -0.005277684091674725 -0.008021850791441446
1.8053291 -0.005279598932369213 -0.0080250740346877
1.8050904 -0.00528151457410081 -0.008028320418107002
1.8048519 -0.005283430004742393 -0.008031563249917923
1.8046134 -0.005285346237149784 -0.008034808155730896
1.8043748 -0.005287263214943442 -0.00803804634337299
1.8041363 -0.005289180994058501 -0.00804129640038654
1.8038979 -0.005291098562391863 -0.008044548348454311
1.8036593 -0.005293017893855016 -0.008047810824250884
1.803421 -0.005294936056563757 -0.008051065823167992
1.8031826 -0.005296855983022934 -0.008054332651792355
1.8029443 -0.005298775700296528 -0.008057586566778139
1.8027059 -0.005300697180427889 -0.008060847515507967
1.8024677 -0.005302617489372302 -0.008064108735273388
1.8022294 -0.005304539563617664 -0.008067372494705786
1.8019912 -0.0053064614277511715 -0.008070643651746244
1.801753 -0.005308384097144125 -0.008073906827458286
1.8015149 -0.0053103075164934385 -0.00807716866618026
1.8012767 -0.005312231740883228 -0.008080441121504989
1.8010386 -0.005314155753877307 -0.00808370628970744
1.8008006 -0.005316080570160419 -0.008086966509714372
1.8005625 -0.00531800613564848 -0.008090223878063057
1.8003246 -0.005319931540235372 -0.008093499337725626
1.8000866 -0.005321857698404679 -0.008096777474131693
1.7998487 -0.005323784661440934 -0.008100042536334314
1.7996107 -0.005325712375538215 -0.008103317553722239
1.7993728 -0.005327640896955556 -0.00810660105796265
1.799135 -0.005329569207114696 -0.008109890505474506
1.7988971 -0.0053314983283883595 -0.008113201012548359
1.7986594 -0.005333427243683459 -0.008116510763248168
1.7984216 -0.005335357940387516 -0.008119830837319496
1.7981839 -0.005337288432599141 -0.00812314629907894
1.7979463 -0.00533921877052623 -0.008126470126593314
1.7977086 -0.0053411508412995225 -0.008129782861402056
1.797471 -0.005343082756056389 -0.008133112682322391
1.7972335 -0.005345015438396409 -0.008136448471330457
1.7969959 -0.005346948937689822 -0.008139784931280276
1.7967583 -0.005348883204531819 -0.008143109654914755
1.7965208 -0.005350817314907893 -0.008146443354098538
1.7962834 -0.005352752191756474 -0.008149757267015964
1.7960459 -0.005354687875938531 -0.008153050685692118
1.7958086 -0.005356623347434553 -0.00815635692972007
1.7955712 -0.005358559629178232 -0.008159673618084479
1.7953339 -0.00536049667386467 -0.0081629838800706
1.7950965 -0.005362434528567617 -0.008166303959087077
1.7948593 -0.005364372174594527 -0.008169625979194881
1.794622 -0.005366311606048802 -0.008172947422160633
1.7943848 -0.005368249854154081 -0.00817628260797292
1.7941476 -0.005370189892807129 -0.008179617063765014
1.7939105 -0.005372129723439216 -0.008182960811487968
1.7936733 -0.005374071347965256 -0.008186307330641471
1.7934363 -0.005376011789020772 -0.008189654294752808
1.7931992 -0.005377954025696366 -0.008193007144444283
1.7929622 -0.0053798960556566446 -0.008196364074429714
1.7927252 -0.005381838907503328 -0.008199729881572061
1.7924882 -0.00538378253202744 -0.008203095335267491
1.7922512 -0.00538572697876719 -0.008206457886607994
1.7920144 -0.005387671218988756 -0.008209822551553204
1.7917775 -0.0053896162811348375 -0.008213185548708153
1.7915406 -0.005391562114524033 -0.008216547106135166
1.7913039 -0.005393507790651641 -0.00821991746909262
1.7910671 -0.0053954542400875185 -0.008223293045978974
1.7908304 -0.005397401513802364 -0.008226666273884067
1.7905936 -0.0053993495618421174 -0.008230052784773876
1.790357 -0.005401297454948596 -0.008233424163010847
1.7901202 -0.005403247101977064 -0.00823680530203408
1.7898837 -0.005405195611730122 -0.008240182499341376
1.7896471 -0.005407145875915802 -0.008243557221378896
1.7894106 -0.005409095981798544 -0.008246928223687357
1.789174 -0.005411047843135822 -0.008250317009662115
1.7889376 -0.005412998566252411 -0.008253705877302266
1.788701 -0.005414951048425374 -0.008257099785888542
1.7884647 -0.005416903377058009 -0.00826050886456803
1.7882283 -0.00541885648531547 -0.008263919430193533
1.7879919 -0.005420810427179606 -0.008267339305354714
1.7877555 -0.005422765150604256 -0.008270748932071552
1.7875192 -0.005424719720014735 -0.008274165958008206
1.787283 -0.0054266750730235895 -0.008277600570167533
1.7870467 -0.005428631262622528 -0.008281024098190867
1.7868105 -0.005430587248241333 -0.008284458923635711
1.7865744 -0.005432544072257164 -0.008287896510141415
1.7863382 -0.005434501680602952 -0.008291324499473741
1.786102 -0.005436460125862861 -0.008294765047133654
1.7858659 -0.005438419355791254 -0.008298180337541474
1.7856299 -0.005440378426726495 -0.008301589748597344
1.7853938 -0.005442338276820535 -0.008304994452302754
1.7851579 -0.005444297965067654 -0.008308397989065202
1.7849219 -0.005446259422388727 -0.008311805891077386
1.784686 -0.005448220717539626 -0.008315208582307162
1.78445 -0.005450182791507647 -0.008318624907862627
1.7842143 -0.005452144704753676 -0.00832203499031396
1.7839783 -0.005454108389979 -0.008325461293404559
1.7837425 -0.0054560719175065515 -0.00832888888019635
1.7835068 -0.005458036227537998 -0.008332325835197767
1.7832711 -0.005460000381897393 -0.008335765257991377
1.7830354 -0.00546196532166086 -0.00833922677742717
1.7827996 -0.005463932099671312 -0.008342685535863118
1.782564 -0.005465897676723286 -0.008346162209167576
1.7823284 -0.005467865096252827 -0.008349625600576682
1.7820928 -0.005469832305871822 -0.008353079227198225
1.7818573 -0.005471800358863791 -0.008356538123117445
1.7816217 -0.005473769197812048 -0.008360002396979838
1.7813863 -0.005475737888726516 -0.008363499212341231
1.7811508 -0.005477707374657073 -0.008366997424824675
1.7809154 -0.005479677712862227 -0.008370497686678744
1.78068 -0.00548164884562608 -0.008373982852519227
1.7804445 -0.005483620827752432 -0.008377481850741358
1.7802092 -0.005485592608022016 -0.008380982295819647
1.7799739 -0.0054875652399090395 -0.008384493232768483
1.7797387 -0.005489537671321251 -0.008387999321121534
1.7795033 -0.005491511954412345 -0.00839151111571309
1.7792681 -0.005493486037301735 -0.008395026144892192
1.779033 -0.0054954609735708105 -0.00839854203004377
1.7787979 -0.005497435709075774 -0.008402059376079928
1.7785627 -0.005499412298637779 -0.00840556455098471
1.7783276 -0.005501388682670505 -0.00840906179206732
1.7780925 -0.005503365915694602 -0.008412562448171363
1.7778575 -0.0055053429417460005 -0.008416056360464772
1.7776226 -0.0055073208138256636 -0.008419542893103146
1.7773876 -0.005509299478900276 -0.008423031160972963
1.7771527 -0.00551127899008928 -0.008426520060617797
1.7769177 -0.00551325929498114 -0.008430013184772895
1.7766829 -0.005515239441126976 -0.008433496419423515
1.776448 -0.005517220378052811 -0.008436973900295843
1.7762132 -0.0055192021593068645 -0.008440463910040354
1.7759784 -0.005521183726804239 -0.008443942804903577
1.7757437 -0.005523166136794728 -0.008447427576898762
1.775509 -0.005525149338791658 -0.008450905760639595
1.7752743 -0.005527133381381321 -0.008454375097667414
1.7750397 -0.0055291172039295625 -0.008457830862380894
1.774805 -0.005531102870044076 -0.00846128451711907
1.7745703 -0.005533088313579418 -0.008464746773880585
1.7743359 -0.005535073586616477 -0.008468220387602773
1.7741013 -0.005537060659074347 -0.008471693035030392
1.7738668 -0.005539047559775003 -0.008475156597621892
1.7736323 -0.005541035247899782 -0.00847862096573235
1.7733979 -0.0055430227634489715 -0.008482098015290375
1.7731634 -0.005545012081240187 -0.00848557633965794
1.7729291 -0.005547001221832849 -0.008489002210794565
1.7726947 -0.0055489911391027776 -0.008492429549888414
1.7724605 -0.005550980871927275 -0.008495839342157106
1.7722262 -0.005552971375987698 -0.00849924663069671
1.771992 -0.00555496270618859 -0.008502662554986327
1.7717577 -0.00555695480902094 -0.008506069882372133
1.7715235 -0.005558947736910759 -0.008509482767949508
1.7712893 -0.005560940422328506 -0.008512883227090769
1.7710552 -0.0055629339258577715 -0.008516245510448092
1.7708211 -0.005564928188103214 -0.008519593244744815
1.7705871 -0.00556692224535618 -0.008522946561907708
1.770353 -0.005568918077733928 -0.008526308066420676
1.770119 -0.005570913707797082 -0.008529674067134825
1.7698851 -0.005572909081707562 -0.008533035510866168
1.769651 -0.005574906286040115 -0.008536402592963146
1.7694172 -0.005576903234741715 -0.008539775471223403
1.7691833 -0.005578900999268751 -0.008543153781329324
1.7689494 -0.005580899527231474 -0.008546525534853074
1.7687156 -0.0055828978504768685 -0.008549896182437507
1.7684819 -0.005584896936556271 -0.008553275963181464
1.7682481 -0.005586896838585122 -0.008556650552062202
1.7680143 -0.005588897503642503 -0.008560032108428236
1.7677807 -0.005590897964554154 -0.00856340550616396
1.767547 -0.005592899186911818 -0.008566784640051029
1.7673134 -0.005594901227228717 -0.008570172947061515
1.7670797 -0.005596904031889437 -0.008573557751553235
1.7668462 -0.005598906632325795 -0.008576943961220046
1.7666126 -0.005600909995966746 -0.008580323840990663
1.7663791 -0.0056029141763018426 -0.008583710600372767
1.7661456 -0.005604919120192335 -0.008587087282434062
1.7659122 -0.005606923856090189 -0.008590477749434803
1.7656788 -0.005608929357383063 -0.008593861880274096
1.7654454 -0.005610935673693382 -0.00859724605380201
1.765212 -0.005612941729283229 -0.008600627632195185
1.7649786 -0.005614949625640502 -0.008604020385682703
1.7647454 -0.005616957263085252 -0.008607414302401223
1.7645122 -0.0056189646912555595 -0.008610808993992311
1.7642789 -0.005620973912455057 -0.00861419876587537
1.7640457 -0.005622982923105446 -0.00861760192288085
1.7638125 -0.005624992702743784 -0.00862100146642148
1.7635794 -0.005627003297821068 -0.008624387730006119
1.7633463 -0.005629013629297934 -0.00862777228600383
1.7631133 -0.005631024774160102 -0.008631155147456436
1.7628802 -0.005633036682928331 -0.00863454136677322
1.7626472 -0.005635049405108143 -0.0086379203639121
1.7624141 -0.0056370628899378595 -0.008641303431307888
1.7621812 -0.005639076157819133 -0.008644681991402683
1.7619482 -0.005641090188263283 -0.008648077108144914
1.7617154 -0.005643104004603463 -0.008651465466835026
1.7614825 -0.0056451196150165694 -0.008654855761131874
1.7612497 -0.005647135009063926 -0.0086582391938479
1.7610168 -0.005649151163694655 -0.008661621401068787
1.7607841 -0.005651167101221124 -0.008665016624570197
1.7605513 -0.00565318483587695 -0.008668415332160511
1.7603186 -0.005655202354954557 -0.008671816324101125
1.7600859 -0.005657220638906111 -0.008675213610579022
1.7598534 -0.005659238705254517 -0.00867861320018123
1.7596207 -0.005661258571989264 -0.008682023286914739
1.7593881 -0.005663278222870313 -0.008685427179902469
1.7591555 -0.005665298638350939 -0.00868882677714763
1.758923 -0.005667318836312641 -0.00869223819181174
1.7586906 -0.005669339801009705 -0.00869565031503972
1.7584581 -0.005671361582924705 -0.008699038387095872
1.7582257 -0.005673384125672396 -0.008702433398178635
1.7579932 -0.005675407484613757 -0.00870582121010993
1.7577609 -0.0056774305651919686 -0.00870920902150451
1.7575285 -0.00567945446081875 -0.008712596599942446
1.7572962 -0.005681479115632552 -0.008715984184781377
1.757064 -0.00568350354648942 -0.008719375283786608
1.7568316 -0.005685529776717994 -0.008722764682110742
1.7565994 -0.005687555781627311 -0.008726151859351203
1.7563673 -0.005689581504642089 -0.008729533339294254
1.7561351 -0.005691609081449189 -0.008732922533485586
1.755903 -0.005693636377672817 -0.008736323432242999
1.7556709 -0.005695664490186632 -0.008739714524681388
1.7554388 -0.005697693362026872 -0.008743110315412226
1.7552068 -0.005699722007582655 -0.008746502861218348
1.7549748 -0.005701751412337931 -0.008749900186361138
1.7547429 -0.005703781634587885 -0.008753307075642118
1.7545109 -0.005705812619183338 -0.008756714005179253
1.754279 -0.005707843378980991 -0.00876013134635898
1.7540472 -0.005709874903858896 -0.008763554640773713
1.7538153 -0.005711907251396888 -0.008766986746512547
1.7535834 -0.00571394036701978 -0.008770417959734449
1.7533517 -0.005715973260321205 -0.00877385006710634
1.75312 -0.005718006921090318 -0.008777280550468166
1.7528882 -0.0057200414035671575 -0.008780701076837243
1.7526565 -0.005722076651293567 -0.008784130174317806
1.7524248 -0.00572411167386802 -0.008787548483583367
1.7521932 -0.00572614745973507 -0.00879096953956232
1.7519616 -0.005728184066429825 -0.00879438635160823
1.75173 -0.0057302214352905265 -0.008797799304266005
1.7514985 -0.0057322585748354644 -0.008801216781565813
1.751267 -0.005734296477835672 -0.008804649072434185
1.7510355 -0.0057363352051738375 -0.008808081788549941
1.750804 -0.0057383746984240435 -0.008811522633157832
1.7505726 -0.00574041396767348 -0.008814963468788743
1.7503412 -0.0057424540025755415 -0.008818396968808541
1.7501098 -0.005744494860068255 -0.008821816089238724
1.7498785 -0.005746535427876107 -0.008825251731319152
1.7496471 -0.005748577873551435 -0.008828685233758923
1.7494159 -0.005750620030919673 -0.008832131700003841
1.7491847 -0.005752661961430233 -0.008835549644689822
1.7489535 -0.005754705703730706 -0.008838978281209005
1.7487223 -0.005756749217064916 -0.00884239533491844
1.7484912 -0.005758793487100433 -0.008845818961296197
1.74826 -0.005760838583531803 -0.008849253069927343
1.748029 -0.005762883385404701 -0.008852687193811302
1.7477978 -0.005764930069050555 -0.008856116474170837
1.7475668 -0.005766976456387383 -0.008859553407496609
1.7473359 -0.005769022614198839 -0.008862978398473624
1.7471049 -0.0057710705843941855 -0.00886638960113628
1.746874 -0.0057731183201451056 -0.00886981505312896
1.7466431 -0.005775166813362088 -0.008873231973514188
1.7464122 -0.005777216126062022 -0.008876629529864961
1.7461814 -0.00577926513107435 -0.008880021134687867
1.7459506 -0.0057813149513386095 -0.008883408022696958
1.7457198 -0.005783365520168995 -0.00888679798350026
1.745489 -0.0057854169050682155 -0.008890190002208361
1.7452583 -0.005787467979807691 -0.00889358210602663
1.7450277 -0.005789519870599184 -0.0088969813993147
1.744797 -0.005791572512275375 -0.008900374303954534
1.7445663 -0.005793625970074078 -0.008903778765081498
1.7443358 -0.005795679118741959 -0.00890717361227487
1.7441052 -0.005797733082345558 -0.008910575128190646
1.7438747 -0.005799787798848963 -0.008913978399300406
1.7436441 -0.0058018433304895724 -0.008917370761622795
1.7434137 -0.005803898550211841 -0.008920778531452326
1.7431833 -0.0058059545879381134 -0.008924186233790715
1.7429528 -0.005808011378001377 -0.008927589602117144
1.7427224 -0.005810068984700532 -0.008930993698078604
1.7424921 -0.00581212627873443 -0.008934395267127047
1.7422618 -0.005814184386840452 -0.008937785218454118
1.7420315 -0.005816243243546692 -0.008941178082413877
1.7418011 -0.005818302914645779 -0.008944575486099903
1.741571 -0.005820362270098772 -0.008947982164010874
1.7413408 -0.005822422441816251 -0.008951379583179452
1.7411106 -0.005824483363391008 -0.008954788059393615
1.7408805 -0.005826544033692318 -0.008958177160953016
1.7406503 -0.005828606518376861 -0.008961574412894706
1.7404202 -0.005830668751784536 -0.008964979143484292
1.7401901 -0.005832731734226885 -0.008968384312037258
1.7399602 -0.005834794464712875 -0.008971783419578726
1.7397302 -0.005836857941209077 -0.008975170812850392
1.7395003 -0.0058389222305916645 -0.008978556954359253
1.7392703 -0.0058409872645431606 -0.008981946245130833
1.7390404 -0.0058430531117783435 -0.008985329143558981
1.7388105 -0.005845118630682371 -0.008988710801498597
1.7385807 -0.005847184961481766 -0.008992090423272875
1.7383509 -0.005849252033677421 -0.008995463294565676
1.7381212 -0.005851318842179366 -0.00899882786460098
1.7378914 -0.005853386389651742 -0.009002208173107335
1.7376617 -0.005855454750359675 -0.0090055956747442
1.737432 -0.005857523854336674 -0.00900899053175108
1.7372023 -0.005859593773642642 -0.009012381147957679
1.7369727 -0.005861663361416915 -0.009015767754634979
1.7367431 -0.00586373376268764 -0.009019162125233387
1.7365136 -0.005865803832564933 -0.009022553433790848
1.736284 -0.005867875791960606 -0.009025949920393822
1.7360545 -0.005869947419515326 -0.009029339364848996
1.7358251 -0.0058720198587726745 -0.009032721228608985
1.7355956 -0.005874093039470528 -0.009036107593775818
1.7353662 -0.005876165954837691 -0.009039491397148613
1.7351369 -0.005878239610487038 -0.00904287053662929
1.7349075 -0.005880314076964526 -0.009046255899506177
1.7346781 -0.00588238928380652 -0.009049627553716523
1.7344489 -0.005884464215871697 -0.009052962156429685
1.7342196 -0.0058865409550343094 -0.009056284829331846
1.7339903 -0.005888617411329053 -0.009059605205394526
1.7337612 -0.005890693510591903 -0.009062896516005484
1.733532 -0.0058927714791937045 -0.009066192731983258
1.7333028 -0.00589484908614718 -0.009069466941375825
1.7330737 -0.005896927476972494 -0.009072743266255841
1.7328447 -0.0058990055018315005 -0.009076005501036781
1.7326156 -0.005901085388833238 -0.009079266460114322
1.7323866 -0.005903164906665287 -0.009082522949074799
1.7321576 -0.0059052452041309465 -0.00908578753134755
1.7319287 -0.005907325131473198 -0.009089028479514876
1.7316997 -0.005909406915205639 -0.009092265522305262
1.7314708 -0.005911488324480142 -0.009095505617210176
1.731242 -0.005913570504062774 -0.009098711631027281
1.7310132 -0.005915652300164836 -0.009101929605524918
1.7307843 -0.00591773595097716 -0.009105139990316664
1.7305555 -0.005919819217019081 -0.009108352718621102
1.7303268 -0.0059219032525470875 -0.00911156732489217
1.7300981 -0.005923986901922914 -0.009114769186850237
1.7298694 -0.005926072405373604 -0.00911798900182338
1.7296407 -0.005928157524884025 -0.009121205833470335
1.7294122 -0.005930242325891627 -0.009124427631636296
1.7291836 -0.0059323289182188 -0.009127647677878577
1.728955 -0.005934415188617066 -0.009130842209263818
1.7287265 -0.005936502155080731 -0.009134035325280494
1.728498 -0.005938589885405178 -0.009137232461474118
1.7282695 -0.00594067831090562 -0.009140405974229753
1.728041 -0.005942766401889873 -0.009143556230594955
1.7278126 -0.0059448551774155065 -0.009146686488984654
1.7275842 -0.005946944699648007 -0.009149810565885532
1.7273558 -0.005949034902096445 -0.009152929461578436
1.7271276 -0.005951124757749839 -0.009156043096848898
1.7268993 -0.00595321529007466 -0.009159144346589333
1.726671 -0.005955306563121088 -0.009162248460791248
1.7264428 -0.0059573974207420485 -0.009165361466064087
1.7262145 -0.005959490113361367 -0.009168464454171533
1.7259864 -0.005961582387770689 -0.009171563919549623
1.7257583 -0.0059636743089180235 -0.009174665465900622
1.7255301 -0.005965767998479242 -0.009177768722602401
1.7253021 -0.005967861336274793 -0.009180887258929316
1.725074 -0.00596995535341383 -0.009184011017035757
1.724846 -0.005972050116353865 -0.009187144362479985
1.724618 -0.005974145561226199 -0.009190270375235536
1.72439 -0.005976240654658051 -0.009193394320239622
1.7241621 -0.005978336426921575 -0.009196503737206964
1.7239342 -0.005980432937997324 -0.009199600695556665
1.7237064 -0.005982529026644362 -0.00920270026150901
1.7234786 -0.005984625852965047 -0.0092057986412787
1.7232507 -0.005986723353900977 -0.009208904513168836
1.7230229 -0.005988821593008846 -0.00921199360780747
1.7227951 -0.005990920502721481 -0.009215077370920439
1.7225674 -0.0059930190480015815 -0.009218154486382904
1.7223397 -0.005995118261044248 -0.00922122812308569
1.722112 -0.005997218206575942 -0.00922430439955671
1.7218845 -0.005999317719195124 -0.009227365568655931
1.7216569 -0.006001417958226937 -0.009230409478189509
1.7214293 -0.0060035188559007645 -0.00923343251352965
1.7212018 -0.006005620472465787 -0.009236451819605616
1.7209742 -0.006007722743945945 -0.009239466359545338
1.7207468 -0.006009824630868803 -0.009242473373819256
1.7205193 -0.006011927169878119 -0.00924548450057544
1.720292 -0.006014029323417763 -0.009248491610080302
1.7200645 -0.006016133231203964 -0.009251502833801488
1.7198372 -0.006018236755023874 -0.009254531310291646
1.7196099 -0.0060203409364796255 -0.009257570153687385
1.7193825 -0.006022445841469745 -0.009260614262661365
1.7191553 -0.006024550302075347 -0.009263652631320687
1.718928 -0.006026656588251583 -0.009266682409706043
1.7187009 -0.006028761320937043 -0.009269710672948924
1.7184737 -0.006030867878579435 -0.00927273246173167
1.7182465 -0.006032975090572282 -0.00927576473340754
1.7180194 -0.006035081919725781 -0.009278800287087512
1.7177923 -0.006037189405078559 -0.009281841018850007
1.7175653 -0.006039296507175995 -0.00928487169164277
1.7173382 -0.006041405369317694 -0.00928789099435249
1.7171112 -0.006043513843461193 -0.00929091475454279
1.7168843 -0.006045622970135207 -0.009293931328529728
1.7166573 -0.006047732813423928 -0.009296938332243517
1.7164304 -0.006049842198677975 -0.009299962169252881
1.7162036 -0.006051952303745541 -0.00930298227008245
1.7159767 -0.006054063060937781 -0.009306017402756087
1.7157499 -0.006056174540351716 -0.009309038734691332
1.7155231 -0.006058285559998915 -0.009312054527273699
1.7152963 -0.006060398408258647 -0.00931506995238732
1.7150695 -0.006062510794579675 -0.009318077334145997
1.7148429 -0.006064622786714978 -0.009321092905253795
1.7146162 -0.006066736538455603 -0.009324094265684979
1.7143896 -0.006068849891033573 -0.009327083370156716
1.714163 -0.006070963886618293 -0.009330063802010796
1.7139364 -0.006073077480075129 -0.009333062155304727
1.7137098 -0.006075192832333825 -0.00933605404793274
1.7134833 -0.00607730778198083 -0.009339049401871706
1.7132568 -0.00607942337916806 -0.009342064383613626
1.7130303 -0.006081539693484699 -0.009345087306644687
1.712804 -0.006083655545388124 -0.009348104219754967
1.7125776 -0.006085772112858051 -0.009351127720646864
1.7123512 -0.006087889332241804 -0.009354143619738417
1.7121248 -0.006090007266250877 -0.009357163261683501
1.7118986 -0.006092124734745075 -0.009360157862157025
1.7116723 -0.006094242910418464 -0.009363145997893993
1.711446 -0.006096361731212715 -0.00936613273236043
1.7112198 -0.0060984812584126994 -0.009369117790636384
1.7109936 -0.006100600312371659 -0.009372093959365242
1.7107674 -0.006102721188067059 -0.009375078897333152
1.7105414 -0.00610484047211903 -0.009378055085130775
1.7103152 -0.006106961577852859 -0.009381033507415067
1.7100891 -0.0061090833262069846 -0.009384011554996654
1.7098631 -0.006111204661267611 -0.009387000515241248
1.709637 -0.006113326642082978 -0.009390001421839543
1.7094111 -0.0061154482116391054 -0.009392988474196359
1.7091851 -0.006117571545008582 -0.009395984674511653
1.7089592 -0.006119694467170165 -0.009398979100892142
1.7087333 -0.006121818033757899 -0.009401969656110402
1.7085075 -0.006123941185934425 -0.00940495536791179
1.7082816 -0.006126066102862208 -0.00940795356026532
1.7080559 -0.00612819060702292 -0.009410944732250586
1.7078301 -0.006130315754169344 -0.009413938209323413
1.7076043 -0.006132441610005356 -0.009416933209978775
1.7073786 -0.0061345669871370485 -0.009419928601435194
1.707153 -0.006136693071271 -0.009422912997715522
1.7069273 -0.006138819795105032 -0.00942588207439974
1.7067016 -0.006140947220903616 -0.009428853294983578
1.7064761 -0.0061430741603104785 -0.009431814982954007
1.7062505 -0.0061452017976621216 -0.00943475989149834
1.706025 -0.006147330065596288 -0.009437686639367704
1.7057995 -0.006149459024546275 -0.009440609885732193
1.705574 -0.006151587484173514 -0.009443515467348493
1.7053486 -0.006153716629714865 -0.00944642435625019
1.7051232 -0.006155846399715812 -0.00944932884627086
1.7048978 -0.006157976855804628 -0.00945224021760587
1.7046725 -0.0061601068107888304 -0.009455147642614486
1.7044472 -0.006162237450295431 -0.009458051607212435
1.7042218 -0.006164368714776295 -0.009460966380103866
1.7039965 -0.006166500666250335 -0.009463876391794301
1.7037714 -0.006168632113628994 -0.009466778814919346
1.703546 -0.006170765372992492 -0.00946967330530354
1.703321 -0.006172896994969623 -0.009472560482138978
1.7030958 -0.0061750304246715555 -0.00947542576120433
1.7028707 -0.006177163338609848 -0.009478293868081059
1.7026455 -0.006179298058891217 -0.009481152524168248
1.7024205 -0.006181432260882297 -0.009484015829408853
1.7021955 -0.0061835660092979736 -0.009486883978817065
1.7019705 -0.006185701502344751 -0.009489755757243024
1.7017455 -0.00618783654111578 -0.009492613758306465
1.7015206 -0.006189972190786293 -0.009495482732959814
1.7012957 -0.006192107385941533 -0.009498338965145585
1.7010708 -0.0061942443224294475 -0.009501199320936248
1.700846 -0.0061963808023255025 -0.009504049039757243
1.7006211 -0.006198517889309594 -0.009506903818795898
1.7003964 -0.006200654518102184 -0.009509749966499401
1.7001716 -0.00620279288533436 -0.009512588810561436
1.6999469 -0.0062049307904131655 -0.009515425820712095
1.6997222 -0.006207069297992418 -0.00951825527462394
1.6994975 -0.006209208472668438 -0.00952105567068063
1.6992729 -0.006211347106370932 -0.009523852948519235
1.6990483 -0.006213486402770823 -0.00952664923230078
1.6988237 -0.00621562629200462 -0.009529439995279445
1.6985991 -0.006217766841526067 -0.009532220588542117
1.6983746 -0.006219906843902287 -0.00953499997057079
1.6981502 -0.006222047505390372 -0.009537780541606223
1.6979257 -0.006224188756450911 -0.009540566173804782
1.6977012 -0.006226330667224754 -0.009543342945723092
1.6974769 -0.0062284720279352866 -0.009546119195830456
1.6972524 -0.0062306151860883905 -0.00954890551719081
1.6970282 -0.006232756654274904 -0.009551653568780002
1.6968038 -0.006234899910220552 -0.009554390466202071
1.6965795 -0.006237043744305044 -0.009557116484355258
1.6963552 -0.006239187084552588 -0.009559835787710838
1.696131 -0.006241330999496414 -0.009562556626961038
1.6959069 -0.006243474420327549 -0.009565284365120896
1.6956826 -0.006245619557001668 -0.009567998102786666
1.6954585 -0.0062477641959601425 -0.009570717235359464
1.6952344 -0.006249909410348345 -0.009573436574616087
1.6950103 -0.006252055267231731 -0.009576145880818482
1.6947863 -0.006254200553954441 -0.009578838566818062
1.6945623 -0.006256346477792557 -0.009581538146884394
1.6943383 -0.006258492973002086 -0.009584240243256865
1.6941143 -0.006260640107327735 -0.009586944635484046
1.6938905 -0.0062627866690112294 -0.009589619648233811
1.6936666 -0.006264933861375094 -0.009592298283990646
1.6934427 -0.006267081621630267 -0.009594979387811021
1.6932188 -0.0062692300149421185 -0.009597668143003479
1.692995 -0.006271378977505725 -0.009600344646746006
1.6927712 -0.006273527425293881 -0.009603016318293254
1.6925474 -0.006275676440293337 -0.009605698041126064
1.6923238 -0.006277824940933401 -0.009608368452998997
1.6921 -0.006279975150420886 -0.009611013535610733
1.6918764 -0.006282124836347096 -0.009613657587830796
1.6916528 -0.006284275082333229 -0.00961630346841395
1.6914291 -0.006286425951763119 -0.009618951950901816
1.6912056 -0.006288576235814023 -0.009621601854960925
1.690982 -0.0062907282892487705 -0.009624239455590468
1.6907586 -0.006292878604171307 -0.009626858818139723
1.6905351 -0.006295030682556496 -0.009629470321243998
1.6903116 -0.006297183312968054 -0.0096320833369738
1.6900882 -0.006299335410119336 -0.009634687735561484
1.6898648 -0.006301488057281937 -0.009637294984306462
1.6896414 -0.006303641319620597 -0.009639908069386196
1.6894181 -0.006305793983752759 -0.009642512709542849
1.6891948 -0.006307947261310745 -0.009645121742495585
1.6889715 -0.006310101089488122 -0.009647725583521952
1.6887482 -0.006312255530421424 -0.00965033078188958
1.688525 -0.006314410521134926 -0.009652927742517022
1.6883018 -0.006316564972262174 -0.009655529543257704
1.6880786 -0.006318719973103366 -0.009658132382623925
1.6878555 -0.006320875585528563 -0.009660731956379114
1.6876324 -0.006323030595495313 -0.009663336734145406
1.6874094 -0.006325186217404206 -0.009665935467272868
1.6871864 -0.006327342387250764 -0.00966853278240095
1.6869633 -0.006329499166884167 -0.00967111911510166
1.6867403 -0.006331656491526104 -0.009673706614592246
1.6865174 -0.006333813271909891 -0.009676293945293762
1.6862944 -0.006335970596636114 -0.00967887881254575
1.6860715 -0.0063381285293311485 -0.009681459784042284
1.6858487 -0.006340285850774743 -0.009684034906774842
1.6856258 -0.006342444931895843 -0.009686607141990624
1.685403 -0.0063446033992704855 -0.009689174305271395
1.6851803 -0.006346761314275384 -0.009691735331213619
1.6849575 -0.00634892092213012 -0.009694281311245176
1.6847348 -0.006351079973684434 -0.009696841426879169
1.6845121 -0.006353239564643093 -0.009699398939127192
1.6842895 -0.0063553997552734985 -0.00970195435793399
1.6840668 -0.0063575604848200955 -0.009704514431861625
1.6838442 -0.006359720657226063 -0.00970706492687178
1.6836216 -0.006361881366929738 -0.009709626637754962
1.6833991 -0.006364042678202846 -0.009712184243741291
1.6831766 -0.006366203369654143 -0.009714744948318895
1.6829541 -0.006368365820230634 -0.009717302416487578
1.6827316 -0.006370527649806817 -0.00971986026973856
1.6825092 -0.0063726900791342255 -0.009722409460931641
1.6822869 -0.006374851884226733 -0.009724957356900097
1.6820645 -0.0063770142865735915 -0.00972749170026318
1.6818422 -0.0063791772189012615 -0.009730012891882628
1.6816199 -0.006381340743521405 -0.009732534142396582
1.6813976 -0.0063835047961659196 -0.009735048514224033
1.6811754 -0.006385668279687783 -0.009737572773449608
1.6809531 -0.006387832292418013 -0.009740096339851755
1.6807309 -0.0063899968972616385 -0.009742617247732423
1.6805087 -0.00639216203124445 -0.009745147566177009
1.6802866 -0.006394326597477116 -0.009747672039019934
1.6800646 -0.006396491691628868 -0.009750192841387855
1.6798425 -0.006398657377580147 -0.00975271045106884
1.6796204 -0.00640082359076607 -0.00975523549528382
1.6793984 -0.006402989234272431 -0.009757758406481928
1.6791764 -0.006405155405145871 -0.009760280131940687
1.6789545 -0.006407322168080074 -0.009762800073066302
1.6787325 -0.006409489457403793 -0.009765314825209079
1.6785107 -0.006411656173886153 -0.009767839929249988
1.6782888 -0.00641382341715317 -0.009770349559336956
1.678067 -0.006415991247398916 -0.009772846399725393
1.6778451 -0.006418159599887405 -0.009775349796356816
1.6776234 -0.00642032737574256 -0.009777861031970625
1.6774017 -0.006422495675480302 -0.009780364797034312
1.6771799 -0.00642466456229586 -0.009782868066106346
1.6769582 -0.006426833971889909 -0.009785369338535688
1.6767366 -0.006429002800884533 -0.009787864651753684
1.6765149 -0.006431173317945212 -0.00979036396278598
1.6762933 -0.006433343253740586 -0.009792857582352753
1.6760718 -0.0064355125440824675 -0.009795377679983081
1.6758502 -0.006437683593694886 -0.00979788970085009
1.6756287 -0.006439853997574109 -0.009800395947188362
1.6754072 -0.006442024990453065 -0.00980290708678793
1.6751857 -0.006444196505360317 -0.009805408566937877
1.6749643 -0.006446367439408091 -0.009807920978454596
1.6747429 -0.006448538895801282 -0.00981042156157169
1.6745216 -0.00645071093862141 -0.009812928269041989
1.6743002 -0.00645288350440072 -0.009815439601540547
1.674079 -0.006455055486589975 -0.009817931096622748
1.6738576 -0.0064572291574228596 -0.009820422000154283
1.6736363 -0.006459402241334994 -0.009822907272048813
1.6734152 -0.006461574670570808 -0.00982538878891457
1.6731939 -0.0064637488516418855 -0.009827855989684926
1.6729728 -0.006465922371811062 -0.009830303816193483
1.6727517 -0.006468096465762013 -0.009832752309500464
1.6725305 -0.006470271069015269 -0.009835210973399318
1.6723095 -0.00647244507711825 -0.009837670663828851
1.6720884 -0.006474620768519382 -0.009840130354232977
1.6718674 -0.006476795863552226 -0.009842586605571801
1.6716465 -0.0064789702944468945 -0.00984504538134282
1.6714255 -0.006481146475338998 -0.009847495417383428
1.6712046 -0.006483321989411699 -0.00984994511839545
1.6709837 -0.006485498078405422 -0.009852388960725945
1.6707628 -0.006487674672720397 -0.009854831724289649
1.6705419 -0.006489851841450497 -0.009857279371257471
1.6703211 -0.006492028341211339 -0.009859724494446056
1.6701003 -0.006494205414586607 -0.009862167804820222
1.6698796 -0.006496382992931383 -0.009864607730955438
1.6696589 -0.006498559966829968 -0.00986703408347061
1.6694381 -0.006500738618074476 -0.0098694611408157
1.6692175 -0.006502916662204821 -0.009871880075712512
1.6689968 -0.006505095205303301 -0.009874302965459618
1.6687763 -0.006507273140034541 -0.0098767146959631
1.6685556 -0.006509452748420266 -0.0098791233591058
1.6683351 -0.006511631745787795 -0.009881532051879149
1.6681145 -0.006513811239575633 -0.009883947191642626
1.6678941 -0.006515990123931683 -0.009886370820406335
1.6676736 -0.006518170685513488 -0.009888786445196448
1.6674532 -0.006520350634936484 -0.009891196469016109
1.6672328 -0.006522531080879804 -0.00989361317436218
1.6670125 -0.006524710915681423 -0.009896029549806824
1.666792 -0.006526892429709321 -0.0098984798114336
1.6665717 -0.006529073341313891 -0.00990093376813727
1.6663514 -0.006531254757627497 -0.009903400169638216
1.6661313 -0.006533435572404364 -0.009905848675504217
1.665911 -0.006535618068744187 -0.009908287129262474
1.6656908 -0.006537799959366495 -0.009910738408168428
1.6654706 -0.006539982352702237 -0.009913187145403965
1.6652504 -0.006542165319876632 -0.009915614029171028
1.6650304 -0.006544347601733466 -0.009918041723247235
1.6648103 -0.006546530455732314 -0.009920474257108182
1.6645902 -0.006548713807175106 -0.009922900536057344
1.6643702 -0.0065508977299663885 -0.009925330777676069
1.6641502 -0.006553080966454548 -0.009927745276964118
1.6639302 -0.006555265952333864 -0.009930148530203423
1.6637104 -0.0065574490627731685 -0.009932558794230245
1.6634904 -0.006559633924138271 -0.009934962390519702
1.6632705 -0.006561819275850499 -0.009937354866757854
1.6630507 -0.006564004005696148 -0.00993974596554457
1.6628308 -0.006566189224212324 -0.009942136174932148
1.662611 -0.006568375005225031 -0.009944529055917736
1.6623913 -0.006570560089795414 -0.009946921132944259
1.6621716 -0.006572745737274269 -0.009949321664649657
1.6619518 -0.006574933061917487 -0.009951717140009881
1.6617322 -0.006577118575410143 -0.009954110030521317
1.6615125 -0.006579305766032028 -0.0099565045262779
1.6612929 -0.006581492330154955 -0.009958890726458773
1.6610733 -0.006583679382488718 -0.009961277840714525
1.6608537 -0.006585866994294464 -0.009963658665867313
1.6606342 -0.00658805509309905 -0.009966043573189271
1.6604147 -0.006590242563752065 -0.009968428967208589
1.6601952 -0.0065924305205949715 -0.009970797123195678
1.6599758 -0.006594619032432735 -0.00997316699635651
1.6597564 -0.006596806840279187 -0.009975542496716335
1.659537 -0.006598996394984292 -0.009977925210754414
1.6593176 -0.0066011852471665865 -0.009980303359557947
1.6590983 -0.00660337465665093 -0.00998268701543585
1.658879 -0.006605563363324438 -0.00998506024096856
1.6586597 -0.006607753815015565 -0.009987434510902048
1.6584405 -0.006609943562031772 -0.009989804303004978
1.6582212 -0.006612133863603249 -0.009992185277063515
1.6580021 -0.006614323461674596 -0.009994561788143293
1.6577829 -0.006616514805620133 -0.009996937572759917
1.6575638 -0.006618705445015792 -0.009999317276387617
1.6573447 -0.006620896639772175 -0.010001695390405676
1.6571256 -0.0066230883210232835 -0.0100040657733108
1.6569066 -0.006625279361769681 -0.010006428252161036
1.6566876 -0.006627470885095731 -0.010008783972758064
1.6564686 -0.006629662957013687 -0.010011126633501092
1.6562496 -0.006631855507525696 -0.010013470541212889
1.6560308 -0.006634047412744827 -0.01001582009220043
1.6558119 -0.006636239797275576 -0.010018164237293934
1.655593 -0.006638432729564673 -0.010020513416435577
1.6553742 -0.006640626139952855 -0.010022836465218333
1.6551553 -0.006642820091978582 -0.010025164672162317
1.6549366 -0.0066450133257430054 -0.010027498796828913
1.6547178 -0.006647207102595337 -0.010029822640721529
1.654499 -0.0066494013548193814 -0.01003215547403791
1.6542804 -0.006651594955035146 -0.010034484429738854
1.6540618 -0.006653789029914805 -0.010036811330093353
1.653843 -0.006655984844765786 -0.010039140261039782
1.6536245 -0.006658178739289328 -0.010041453624218323
1.6534059 -0.006660374370263676 -0.01004376034799021
1.6531874 -0.006662569273549449 -0.010046067842578978
1.6529689 -0.006664764715485836 -0.010048374430720841
1.6527504 -0.006666960627414188 -0.010050690016522168
1.6525319 -0.0066691570801509425 -0.010053001860874773
1.6523135 -0.006671352804865674 -0.010055322096981375
1.6520951 -0.006673549071807557 -0.010057638784941706
1.6518767 -0.006675745808582809 -0.010059949561014244
1.6516583 -0.006677943084444785 -0.010062250169505838
1.65144 -0.0066801396267514804 -0.010064545321970902
1.6512218 -0.006682336705758564 -0.01006684249254597
1.6510035 -0.0066845342505191235 -0.010069139852193763
1.6507852 -0.006686732332805858 -0.010071441580692177
1.650567 -0.00668892968115601 -0.010073736450168909
1.6503489 -0.006691127564824778 -0.010076032455585276
1.6501307 -0.006693325914714911 -0.01007833045218346
1.6499126 -0.0066955248003498 -0.010080623139593205
1.6496946 -0.006697722948836771 -0.010082911839157773
1.6494765 -0.006699921631800491 -0.01008520472550346
1.6492585 -0.006702120779460889 -0.010087492755274654
1.6490405 -0.006704320459360796 -0.010089767128710065
1.6488225 -0.0067065193975047385 -0.010092049554084853
1.6486045 -0.00670872007376856 -0.010094351333210452
1.6483866 -0.006710920013551929 -0.010096654678192941
1.6481688 -0.006713119286886263 -0.0100989605569444
1.6479509 -0.006715320231966483 -0.010101271448452735
1.6477331 -0.00671752051094421 -0.010103577283300197
1.6475153 -0.006719721256485156 -0.010105879985735361
1.6472975 -0.0067219225386069776 -0.010108180748369182
1.6470797 -0.006724124285450819 -0.01011046763750767
1.646862 -0.006726325360091046 -0.010112760243529013
1.6466444 -0.006728526898927173 -0.010115047895791353
1.6464267 -0.006730728968789212 -0.01011732273377223
1.6462091 -0.0067329302928092905 -0.01011959860506075
1.6459914 -0.006735133353014475 -0.01012186942759812
1.6457739 -0.0067373356657181045 -0.010124143416112933
1.6455563 -0.006739538508353415 -0.010126415787773688
1.6453389 -0.006741740602852212 -0.010128686872285082
1.6451215 -0.006743943225487669 -0.010130950967927325
1.6449039 -0.006746147512752609 -0.010133208626920695
1.6446866 -0.00674834990880304 -0.010135457843490089
1.6444691 -0.006750553967452366 -0.010137714721638009
1.6442517 -0.006752758552203869 -0.010139970096330383
1.6440344 -0.0067549623816232866 -0.010142208099632493
1.6438171 -0.0067571667320605894 -0.010144445129098721
1.6435999 -0.006759370324443719 -0.010146685343149798
1.6433825 -0.0067615756469313806 -0.010148910253930055
1.6431653 -0.00676378020715826 -0.010151134433545666
1.6429482 -0.006765985285791059 -0.010153355845033418
1.642731 -0.006768190811425257 -0.010155581832399344
1.6425139 -0.006770395645541292 -0.010157802671084654
1.6422968 -0.006772600923915307 -0.010160003059775616
1.6420797 -0.006774806714456307 -0.010162195200775557
1.6418626 -0.006777012943762041 -0.010164370968230283
1.6416456 -0.006779219680905773 -0.010166552153479145
1.6414286 -0.006781425643141728 -0.010168718312837294
1.6412116 -0.0067836321103044725 -0.010170888993032918
1.6409947 -0.006785839014367865 -0.010173066263893044
1.6407778 -0.006788045212104611 -0.01017523589757124
1.640561 -0.00679025184555585 -0.01017741221557461
1.640344 -0.006792460200067091 -0.010179588425891454
1.6401273 -0.006794666564167273 -0.01018177219258853
1.6399105 -0.00679687465192727 -0.010183955770103587
1.6396937 -0.006799081963266817 -0.01018614564397416
1.639477 -0.006801289785207566 -0.010188330994533985
1.6392603 -0.006803498044839517 -0.010190525772951247
1.6390436 -0.00680570681693702 -0.01019271714518576
1.638827 -0.0068079148121163585 -0.010194915881462204
1.6386104 -0.006810123320157524 -0.010197102550887635
1.6383938 -0.006812332263303987 -0.010199280069184254
1.6381772 -0.006814541715207023 -0.010201454493307588
1.6379607 -0.006816750383776049 -0.01020362441589947
1.6377441 -0.006818960776216165 -0.010205795036077409
1.6375277 -0.006821169168880984 -0.010207984141996895
1.6373112 -0.006823379291703493 -0.010210179004587759
1.6370947 -0.0068255898505155226 -0.010212367964032739
1.6368784 -0.006827799704769871 -0.010214562188534618
1.636662 -0.006830009994466981 -0.010216746773294212
1.6364456 -0.00683222079548522 -0.010218937570850404
1.6362294 -0.006834430813247881 -0.010221117315785018
1.6360132 -0.0068366413391917616 -0.010223287563605384
1.6357969 -0.006838852296860922 -0.010225464888887866
1.6355807 -0.006841063763353661 -0.01022763680135
1.6353644 -0.006843275660637646 -0.010229804084069599
1.6351483 -0.006845486846026139 -0.010231980435115057
1.6349322 -0.006847698463392022 -0.010234154732767425
1.634716 -0.006849910588813606 -0.010236329050000223
1.6345 -0.006852121926662475 -0.010238513361404529
1.6342839 -0.0068543349941147325 -0.010240683376696886
1.6340679 -0.0068565472697404845 -0.010242837767708346
1.6338519 -0.006858760046576927 -0.010244969961514505
1.633636 -0.00686097202329115 -0.010247098940414506
1.63342 -0.006863185719166532 -0.010249216338355077
1.6332041 -0.006865398611571262 -0.010251340782959776
1.6329882 -0.006867612001783454 -0.010253457219592062
1.6327723 -0.0068698258086194505 -0.010255569142158801
1.6325566 -0.006872038888024092 -0.010257677120302665
1.6323408 -0.0068742523828682865 -0.010259795429422701
1.632125 -0.006876466375068232 -0.010261909222817837
1.6319093 -0.006878680782456759 -0.010264019835780649
1.6316936 -0.006880894461540651 -0.010266122758104703
1.6314778 -0.006883109777295511 -0.010268225484134825
1.6312622 -0.00688532436408882 -0.010270337442218372
1.6310467 -0.006887538141567669 -0.010272454969547156
1.630831 -0.006889753640954021 -0.010274569376346335
1.6306155 -0.006891968330147472 -0.010276683539625978
1.6304 -0.006894183515740128 -0.010278791278979339
1.6301844 -0.006896399113392503 -0.010280887828061299
1.629969 -0.006898613978682918 -0.010282991760393536
1.6297535 -0.006900830482839326 -0.010285100833482627
1.629538 -0.006903046255210601 -0.010287198186982831
1.6293226 -0.006905262438662126 -0.01028930729276318
1.6291074 -0.006907477891605089 -0.010291410941058897
1.628892 -0.006909694983476903 -0.010293530798666309
1.6286767 -0.006911911346997049 -0.0102956428130189
1.6284614 -0.00691412812132104 -0.010297744435005356
1.6282462 -0.006916344162877874 -0.010299845427568337
1.6280309 -0.00691856184262671 -0.010301958532135365
1.6278157 -0.006920778792010717 -0.010304067061217224
1.6276006 -0.006922996152575137 -0.010306183167659218
1.6273854 -0.006925214012211521 -0.010308302338623976
1.6271703 -0.00692743105575264 -0.01031042328696836
1.6269553 -0.006929648598610635 -0.010312544313881268
1.6267402 -0.006931866554920424 -0.010314673950383315
1.6265252 -0.006934085011989224 -0.010316792543766608
1.6263102 -0.006936302651935242 -0.010318923812288466
1.6260952 -0.006938522024614874 -0.010321055422098012
1.6258802 -0.006940740580927262 -0.010323185633799538
1.6256653 -0.006942959639218714 -0.010325317095313822
1.6254505 -0.006945177882292455 -0.010327474441228335
1.6252357 -0.006947396634468878 -0.01032963133710098
1.6250209 -0.006949615805422844 -0.010331796349145597
1.624806 -0.006951835486661253 -0.01033395726860499
1.6245912 -0.006954055585480399 -0.010336103623447808
1.6243765 -0.0069562749582454874 -0.010338254717827686
1.6241618 -0.006958494747911487 -0.010340407896215445
1.6239471 -0.006960715045779392 -0.010342569257174255
1.6237324 -0.006962935762482013 -0.01034472587511943
1.6235179 -0.006965155753966806 -0.010346885861935419
1.6233033 -0.006967376163802016 -0.01034904073745732
1.6230887 -0.006969597081179962 -0.01035120303879506
1.6228741 -0.006971818418886021 -0.01035337466690602
1.6226596 -0.006974040266709569 -0.01035553866474945
1.6224451 -0.006976261299628585 -0.010357708087023314
1.6222306 -0.006978482842531315 -0.010359869512049535
1.6220163 -0.006980703568358374 -0.01036203272399756
1.6218019 -0.006982926036992724 -0.010364173221378756
1.6215875 -0.0069851476826260726 -0.01036631723703648
1.6213732 -0.006987369834794764 -0.010368463890855623
1.6211588 -0.00698959240047195 -0.010370611869212884
1.6209445 -0.006991815473499254 -0.01037276196216026
1.6207303 -0.006994037724199998 -0.010374908079366158
1.6205161 -0.00699626047953803 -0.010377043230545642
1.6203018 -0.006998483647622747 -0.010379204126084113
1.6200877 -0.007000706088500783 -0.010381359493484689
1.6198735 -0.007002930181083793 -0.010383515850151835
1.6196594 -0.007005153546693442 -0.010385689149774618
1.6194453 -0.007007377330950542 -0.01038786287641199
1.6192313 -0.0070096003880192916 -0.010390027856355606
1.6190172 -0.007011825100367526 -0.010392196003857155
1.6188033 -0.007014049084668859 -0.010394360502243159
1.6185893 -0.007016273485601562 -0.010396536745092463
1.6183753 -0.007018498399176701 -0.010398701470436523
1.6181614 -0.007020722488737958 -0.010400870236182726
1.6179476 -0.007022947089358105 -0.010403032375122705
1.6177337 -0.007025172104771937 -0.010405202035168202
1.6175199 -0.007027397633281633 -0.010407377826947072
1.617306 -0.007029623580020423 -0.010409569067166858
1.6170923 -0.007031848802587911 -0.010411752355984107
1.6168785 -0.007034074443141056 -0.01041393691830695
1.6166648 -0.007036300598670582 -0.010416112597558336
1.6164511 -0.0070385259282548015 -0.01041828942093336
1.6162374 -0.007040753013846584 -0.01042046133394165
1.6160238 -0.0070429792720373904 -0.010422636771614343
1.6158102 -0.007045206045005056 -0.010424817008438399
1.6155967 -0.007047431991046656 -0.010426987863204626
1.615383 -0.007049659692520677 -0.010429159779974323
1.6151695 -0.007051886565796906 -0.010431333920712261
1.614956 -0.00705411395157907 -0.010433500788639262
1.6147426 -0.007056340508065617 -0.010435686765931755
1.6145291 -0.007058568825018348 -0.010437865481853829
1.6143157 -0.007060796311709675 -0.010440037137565151
1.6141024 -0.007063024312975202 -0.010442219147771534
1.613889 -0.007065252729194553 -0.010444390333311133
1.6136757 -0.007067480413088172 -0.010446565136938162
1.6134624 -0.007069708511131175 -0.010448738624287688
1.6132492 -0.0070719371229381964 -0.010450920406327512
1.6130359 -0.0070741661497514905 -0.010453087185665533
1.6128227 -0.007076395688562414 -0.01045527053661169
1.6126095 -0.007078624398734299 -0.010457453568705971
1.6123964 -0.007080853621950349 -0.010459637734460363
1.6121832 -0.007083083263275126 -0.010461825624497012
1.6119701 -0.007085313419071733 -0.010464016108548493
1.611757 -0.007087542746499651 -0.010466207123664611
1.611544 -0.00708977258833214 -0.010468395707269885
1.611331 -0.007092002848231494 -0.010470580149119108
1.611118 -0.0070942336205626995 -0.010472758291846103
1.610905 -0.007096463560960093 -0.010474946201061602
1.6106921 -0.007098694015255997 -0.010477129649804965
1.6104792 -0.007100924887221678 -0.010479332143989295
1.6102663 -0.007103156276420188 -0.010481520387830751
1.6100535 -0.007105386832199991 -0.010483704380870408
1.6098406 -0.007107619151443208 -0.0104858838826573
1.6096278 -0.0071098506357835135 -0.010488074371233759
1.6094152 -0.007112081385508079 -0.01049026071940608
1.6092024 -0.007114313800488761 -0.010492441992362562
1.6089897 -0.007116545478608587 -0.010494625624461105
1.608777 -0.007118777571899005 -0.010496814390496828
1.6085644 -0.00712101018003975 -0.010498997613665056
1.6083517 -0.007123243202237964 -0.010501176833339365
1.6081392 -0.007125475486506253 -0.010503366076727166
1.6079266 -0.007127708185467738 -0.010505541680813418
1.607714 -0.007129941396928466 -0.010507730095222349
1.6075015 -0.007132175024580982 -0.010509915284476968
1.6072891 -0.0071344079134611745 -0.010512112262874093
1.6070766 -0.007136641221495311 -0.010514321127184676
1.6068642 -0.007138875048475182 -0.010516537780527952
1.6066518 -0.007141109296427297 -0.010518735021841575
1.6064395 -0.007143342804743502 -0.010520934133934148
1.606227 -0.007145577986640832 -0.010523134060855725
1.6060147 -0.007147812429984479 -0.010525345322432225
1.6058025 -0.007150046040133272 -0.010527548673013596
1.6055902 -0.007152281420739657 -0.010529762474504155
1.605378 -0.007154515968654011 -0.010531967353920386
1.6051658 -0.007156751030971819 -0.010534176953902291
1.6049536 -0.007158986516032239 -0.010536387955109833
1.6047415 -0.0071612225163929085 -0.010538597269493423
1.6045294 -0.00716345768291685 -0.010540803305570471
1.6043173 -0.00716569336338804 -0.010543013916126102
1.6041052 -0.007167929468250329 -0.010545242585933961
1.6038932 -0.007170166091474465 -0.010547460684601042
1.6036812 -0.007172401881000845 -0.01054968046887134
1.6034693 -0.007174638188126647 -0.010551902541383381
1.6032573 -0.007176874917817811 -0.010554100488782723
1.6030453 -0.007179112156807067 -0.010556275844673528
1.6028335 -0.007181348550664627 -0.010558438306805584
1.6026216 -0.0071835867072758105 -0.01056059799069839
1.6024097 -0.0071858240156549204 -0.010562751355895463
1.602198 -0.007188060566920371 -0.010564902487190919
1.6019862 -0.007190298787414692 -0.010567060666274648
1.6017745 -0.007192536250679487 -0.010569205501954006
1.6015627 -0.007194774121386149 -0.010571357791499546
1.601351 -0.007197012492918127 -0.01057348262261696
1.6011393 -0.0071992512659887 -0.01057560872837844
1.6009277 -0.007201489276096877 -0.010577726614187436
1.6007161 -0.007203727686215942 -0.010579850851575402
1.6005045 -0.007205966594659681 -0.010581974331156273
1.6002929 -0.00720820590315395 -0.010584091497312395
1.6000814 -0.007210444446548462 -0.010586212364319492
1.59987 -0.007212683389890678 -0.010588334725030393
1.5996585 -0.007214922831811396 -0.01059046838568652
1.599447 -0.0072171626757056625 -0.010592588994871945
1.5992357 -0.007219401753343344 -0.010594713345381104
1.5990242 -0.007221642495908729 -0.010596844292532838
1.5988128 -0.007223882473296971 -0.010598970560548473
1.5986016 -0.00722612158840193 -0.010601099711654972
1.5983902 -0.007228362465668345 -0.010603229580872349
1.598179 -0.007230602480030948 -0.010605352206840887
1.5979677 -0.007232842991413511 -0.010607480588297307
1.5977565 -0.0072350839036485984 -0.010609597983227234
1.5975453 -0.007237325311325875 -0.010611724189254235
1.5973341 -0.0072395658564106975 -0.01061386168660865
1.597123 -0.007241806899689729 -0.010615988378751622
1.5969119 -0.007244048344516522 -0.010618125307134928
1.5967008 -0.007246290289315387 -0.010620263658126136
1.5964898 -0.007248531372974659 -0.010622426010057839
1.5962788 -0.007250772961578428 -0.01062458162298217
1.5960678 -0.007253014955180159 -0.01062672810433867
1.5958568 -0.007255257450787663 -0.010628878952118304
1.5956458 -0.0072575003512375304 -0.010631026002495122
1.5954349 -0.007259742484903939 -0.010633163065058862
1.595224 -0.007261985020494606 -0.010635300441491477
1.5950131 -0.00726422805599238 -0.01063744229938607
1.5948024 -0.0072664702264707125 -0.010639587552416596
1.5945915 -0.007268714165640939 -0.010641723029993461
1.5943807 -0.0072709572371020825 -0.010643857823861456
1.59417 -0.007273200807893306 -0.01064599557576962
1.5939593 -0.007275443511358819 -0.010648135259699527
1.5937486 -0.007277687983502427 -0.010650269834975459
1.5935379 -0.007279931586216258 -0.010652397892072818
1.5933273 -0.007282175685953592 -0.010654526935653228
1.5931168 -0.00728441891513717 -0.010656657415435703
1.5929061 -0.007286663913250212 -0.010658798363895865
1.5926956 -0.00728890804317619 -0.010660942700010301
1.5924851 -0.007291152673332511 -0.010663085743693167
1.5922745 -0.00729339770573177 -0.010665227229051034
1.5920641 -0.007295641966100685 -0.01066736854934042
1.5918536 -0.007297887899785017 -0.01066950517042055
1.5916432 -0.007300133060164754 -0.010671647865128177
1.5914329 -0.007302377351299178 -0.010673795576429335
1.5912225 -0.007304623416122284 -0.010675955431249412
1.5910122 -0.007306868614472606 -0.010678113343525803
1.5908018 -0.007309115587824483 -0.010680274074044323
1.5905917 -0.007311360421223975 -0.010682435655028442
1.5903814 -0.007313607030145382 -0.010684592894211815
1.5901712 -0.007315852770618185 -0.010686750429928024
1.5899609 -0.00731810028629805 -0.010688900501954092
1.5897508 -0.00732034693100716 -0.010691048807253191
1.5895407 -0.007322592802041617 -0.01069320686991916
1.5893306 -0.007324840353061251 -0.010695364568951362
1.5891205 -0.007327087131144308 -0.010697529401171876
1.5889105 -0.007329334316176215 -0.0106996987180873
1.5887004 -0.007331582005721708 -0.01070187419290704
1.5884904 -0.0073338301039491734 -0.010704046141819292
1.5882804 -0.00733607743220953 -0.010706240466113525
1.5880705 -0.007338325173262751 -0.010708427094976361
1.5878606 -0.007340573420983645 -0.010710621956399788
1.5876508 -0.007342820806016526 -0.01071282064914948
1.5874408 -0.007345069976112809 -0.01071501402019286
1.587231 -0.0073473182820619955 -0.010717208142865824
1.5870212 -0.007349567097453778 -0.010719422635956285
1.5868114 -0.0073518163314306075 -0.010721643829348274
1.5866017 -0.007354064798732937 -0.010723850757293985
1.586392 -0.007356313681094665 -0.010726053789180918
1.5861824 -0.007358563072991812 -0.010728260835115064
1.5859727 -0.007360812881981309 -0.010730488761637853
1.585763 -0.007363063206247366 -0.01073271496306203
1.5855534 -0.007365312670551252 -0.010734946789174039
1.5853438 -0.007367562647323355 -0.01073714376860764
1.5851343 -0.00736981303608299 -0.01073934895970955
1.5849248 -0.007372062654651302 -0.01074153812996057
1.5847152 -0.007374313962718489 -0.010743729017516789
1.5845058 -0.0073765644987220155 -0.010745918330888636
1.5842963 -0.007378815443317392 -0.01074810395154773
1.5840869 -0.007381066895416117 -0.01075029201591637
1.5838776 -0.007383317474972178 -0.010752486252852977
1.5836682 -0.007385568562762251 -0.010754670048263184
1.5834589 -0.007387820058187836 -0.010756863559237528
1.5832496 -0.007390072063157008 -0.01075905345392837
1.5830404 -0.007392323193555027 -0.010761243495007055
1.582831 -0.007394576115280556 -0.010763431147190429
1.5826218 -0.007396828161121492 -0.010765618121808927
1.5824126 -0.0073990807146258105 -0.010767801742787003
1.5822035 -0.007401332390972947 -0.01076999266894903
1.5819943 -0.007403585860140649 -0.01077217808147422
1.5817852 -0.0074058384508333824 -0.010774361657924975
1.5815761 -0.007408091548174055 -0.010776530900772775
1.5813671 -0.0074103437624435855 -0.010778699873135393
1.581158 -0.007412597766446054 -0.010780863805511957
1.5809491 -0.0074148508857240555 -0.01078303070435515
1.5807401 -0.007417104509594708 -0.010785193328517238
1.5805311 -0.007419358533084546 -0.01078735632258858
1.5803223 -0.007421611774542318 -0.010789513085067991
1.5801134 -0.0074238654134669915 -0.010791668102929561
1.5799046 -0.007426119555778266 -0.010793829217693292
1.5796957 -0.0074283740954929674 -0.010795970698494578
1.5794868 -0.007430629134311073 -0.010798115416067528
1.5792781 -0.0074328832807076944 -0.01080024446902397
1.5790694 -0.0074351379241724665 -0.01080239008882778
1.5788606 -0.007437392964610719 -0.010804534092415677
1.5786519 -0.007439648503179606 -0.010806676996300498
1.5784433 -0.007441903149668774 -0.010808818138168926
1.5782347 -0.007444158293584265 -0.010810960087338296
1.578026 -0.007446413833950791 -0.010813107638151498
1.5778174 -0.007448669873174228 -0.01081525250672764
1.5776088 -0.007450926308958652 -0.010817399942315798
1.5774003 -0.007453181954822595 -0.010819551068051088
1.5771918 -0.007455437997494516 -0.010821696892619904
1.5769833 -0.007457694539272697 -0.01082385028600363
1.576775 -0.0074599501888073 -0.01082600659543832
1.5765665 -0.007462207629284117 -0.010828159922278667
1.5763581 -0.007464464176224457 -0.010830309328498018
1.5761497 -0.007466721222793784 -0.010832464835243891
1.5759414 -0.007468977375989323 -0.010834619893361423
1.5757331 -0.00747123532037995 -0.010836769906874665
1.5755248 -0.007473492369453242 -0.010838920174158148
1.5753165 -0.00747574991698077 -0.010841062989159161
1.5751084 -0.007478006567243043 -0.01084320799099052
1.5749002 -0.007480265008202791 -0.0108453547105824
1.574692 -0.007482522551427123 -0.010847493957737769
1.5744839 -0.00748478059108437 -0.010849637962372143
1.5742757 -0.007487039025888638 -0.010851778590808025
1.5740676 -0.007489297957902328 -0.010853930350135694
1.5738596 -0.007491555992947582 -0.010856077226558198
1.5736516 -0.007493814524820049 -0.010858222658968986
1.5734435 -0.007496073452765616 -0.010860370092450618
1.5732355 -0.007498332877044222 -0.010862507839646002
1.5730276 -0.007500591400783201 -0.010864655400771491
1.5728197 -0.007502850417444528 -0.010866747085251692
1.5726118 -0.007505109815789852 -0.010868838365927357
1.5724039 -0.007507369701977993 -0.010870928874988982
1.5721961 -0.007509628673297434 -0.010873010027551066
1.5719882 -0.007511889425484221 -0.010875088863072915
1.5717804 -0.007514149259748092 -0.010877154104529151
1.5715728 -0.007516408277705631 -0.01087921450975952
1.571365 -0.007518668968476892 -0.010881277383463232
1.5711573 -0.007520928843127283 -0.010883342384439844
1.5709497 -0.007523189094985859 -0.010885412893266888
1.570742 -0.007525449828312135 -0.010887474364612975
1.5705343 -0.007527710937449387 -0.01088953902013471
1.5703268 -0.007529971230167999 -0.010891608667473842
1.5701191 -0.007532233197935471 -0.010893670342594109
1.5699116 -0.007534494346633111 -0.010895726370403263
1.5697042 -0.007536754571314471 -0.010897790486286875
1.5694966 -0.0075390165759806164 -0.010899852750294276
1.5692892 -0.007541277656233731 -0.01090191191860155
1.5690818 -0.007543539215494495 -0.010903964481398104
1.5688744 -0.007545801148446768 -0.010906028373455261
1.5686669 -0.007548063563662129 -0.01090810073024403
1.5684596 -0.007550325055283342 -0.010910174120993604
1.5682523 -0.007552587030481851 -0.010912253452209036
1.568045 -0.007554849384130662 -0.010914336793332724
1.5678377 -0.007557112223702373 -0.01091643108268643
1.5676305 -0.007559374143151377 -0.010918524486114236
1.5674233 -0.007561636549322948 -0.0109206224702176
1.5672162 -0.007563899337892711 -0.010922724657978307
1.567009 -0.007566162613774355 -0.010924815103265158
1.5668019 -0.007568424968457619 -0.010926918650100354
1.5665947 -0.007570689114524946 -0.010929017855790427
1.5663877 -0.007572952339692837 -0.010931125396364772
1.5661806 -0.007575216054878383 -0.010933231244480568
1.5659736 -0.007577478849551983 -0.010935347350472704
1.5657667 -0.00757974213589122 -0.010937455573362682
1.5655596 -0.007582007108520443 -0.010939573081372146
1.5653527 -0.007584271270102029 -0.010941686120915456
1.5651459 -0.007586534510938324 -0.01094382038319049
1.5649389 -0.007588799553818211 -0.010945951472273778
1.5647321 -0.007591063676207033 -0.010948074107041234
1.5645252 -0.0075933282941159485 -0.01095020944783679
1.5643184 -0.007595593297993759 -0.010952338062070969
1.5641117 -0.007597857491078414 -0.01095446256121588
1.563905 -0.007600122067826554 -0.010956584789171633
1.5636983 -0.007602387138317873 -0.010958705208244332
1.5634916 -0.007604652592072492 -0.010960829557194154
1.5632849 -0.007606918540460133 -0.010962953802740798
1.5630783 -0.007609183564261964 -0.010965060673977836
1.5628717 -0.007611449077823823 -0.01096716559039919
1.5626651 -0.007613714971675522 -0.0109692760559616
1.5624585 -0.007615981356366192 -0.010971381939352773
1.5622519 -0.0076182481196462835 -0.010973470843450605
1.5620455 -0.007620514060196752 -0.01097555539756435
1.561839 -0.0076227803763614325 -0.010977644076484348
1.5616325 -0.007625047179232115 -0.010979734777548872
1.5614262 -0.007627313048932523 -0.010981808834761068
1.5612198 -0.007629579400303558 -0.010983883028038077
1.5610133 -0.007631847434955697 -0.010985951097883664
1.5608071 -0.007634113330344659 -0.010988018365246165
1.5606008 -0.00763638090811803 -0.010990080231692994
1.5603945 -0.00763864765479771 -0.010992147005819566
1.5601882 -0.0076409160849623264 -0.010994212356522766
1.559982 -0.0076431836828922345 -0.01099626939558176
1.5597758 -0.007645450339883439 -0.010998312344380406
1.5595696 -0.007647718781828657 -0.011000356697265911
1.5593635 -0.007649986281749718 -0.011002409759666496
1.5591574 -0.007652254257280758 -0.011004455093105965
1.5589513 -0.00765452260143013 -0.011006505966756178
1.5587453 -0.007656790109789075 -0.011008555103371452
1.5585392 -0.007659059299339943 -0.011010607572770916
1.5583332 -0.007661327650738929 -0.011012633596483886
1.5581272 -0.00766359636490772 -0.01101466449680921
1.5579213 -0.007665864240456841 -0.011016708107378648
1.5577153 -0.007668133795212332 -0.0110187462820457
1.5575094 -0.00767040251058635 -0.011020786590185315
1.5573035 -0.007672671592234712 -0.011022830679155214
1.5570977 -0.0076749411492995625 -0.011024879008987373
1.5568919 -0.0076772097593324085 -0.011026922915676229
1.556686 -0.007679480158644783 -0.011028970275180695
1.5564803 -0.007681749609481826 -0.011030998116321574
1.5562745 -0.007684019530724909 -0.011033032530394095
1.5560689 -0.007686288501865262 -0.011035054679040722
1.5558631 -0.007688559256754917 -0.01103708171897114
1.5556575 -0.007690829060949105 -0.011039109611862438
1.5554519 -0.007693099334387407 -0.011041141159950025
1.5552464 -0.007695368656825647 -0.011043166392397547
1.5550407 -0.0076976397644315025 -0.011045199380817146
1.5548352 -0.007699909920794133 -0.011047219381375688
1.5546297 -0.007702180542026798 -0.011049223733195218
1.5544242 -0.00770445152311279 -0.011051222450916057
1.5542188 -0.0077067216492367535 -0.011053226442430992
1.5540133 -0.007708993452931696 -0.011055222038792792
1.5538079 -0.007711264399984015 -0.011057223106343397
1.5536025 -0.007713535707093549 -0.011059224392333877
1.5533972 -0.007715806160303048 -0.011061253186518929
1.5531918 -0.007718078299382557 -0.011063291256622327
1.5529865 -0.007720349589392422 -0.01106533974027774
1.5527812 -0.007722621249537627 -0.011067384650611847
1.552576 -0.007724893378237309 -0.011069415909449916
1.5523708 -0.0077271645540204405 -0.011071451607258182
1.5521656 -0.007729436198362114 -0.011073488501949454
1.5519605 -0.007731708209157126 -0.011075513287503709
1.5517553 -0.007733980685748035 -0.011077542838648506
1.5515501 -0.007736253528881751 -0.011079575181788032
1.5513451 -0.00773852551847475 -0.011081611014429367
1.5511401 -0.0077407978751746435 -0.0110836453303648
1.550935 -0.007743070699352384 -0.011085682256398874
1.55073 -0.00774534389144459 -0.011087724138413451
1.5505251 -0.007747616230117331 -0.011089757572139007
1.55032 -0.007749890257567114 -0.01109179705411891
1.5501151 -0.007752163430772657 -0.011093827461066193
1.5499103 -0.0077544356467050095 -0.011095865993567157
1.5497054 -0.0077567096535787515 -0.011097891015391527
1.5495006 -0.007758982700872221 -0.01109992562769707
1.5492958 -0.007761256218663699 -0.011101972744200774
1.549091 -0.00776353010251981 -0.011104002635812817
1.5488862 -0.00776580445466711 -0.011106049355451349
1.5486815 -0.007768077850775644 -0.011108093403706117
1.5484767 -0.007770353041279127 -0.011110147283075382
1.5482721 -0.00777262595234585 -0.011112199034168553
1.5480675 -0.007774900660715364 -0.011114272563376939
1.5478628 -0.007777175743219886 -0.011116348710564898
1.5476582 -0.007779449975641836 -0.011118418270516538
1.5474536 -0.0077817245803750105 -0.011120488260141349
1.5472491 -0.007783999659047152 -0.011122551206332192
1.5470446 -0.0077862737823706125 -0.011124615971797947
1.5468401 -0.007788549705667296 -0.011126680605920274
1.5466356 -0.0077908246734304555 -0.011128748685155117
1.5464312 -0.007793100115197423 -0.01113080848389894
1.5462267 -0.007795375926469622 -0.01113287387307302
1.5460224 -0.007797650884077587 -0.011134928464499866
1.5458181 -0.007799926208568311 -0.011136982002709071
1.5456138 -0.007802202006032312 -0.01113904246091694
1.5454094 -0.007804478171465927 -0.011141096237153753
1.5452051 -0.00780675480911671 -0.01114315404705321
1.5450009 -0.007809030486537331 -0.011145206531644835
1.5447967 -0.0078113066358882054 -0.011147274769543034
1.5445925 -0.00781358315574418 -0.011149332446096862
1.5443883 -0.00781586014703124 -0.011151397876897763
1.5441842 -0.007818136179857372 -0.011153461118596992
1.5439801 -0.007820412683423051 -0.01115551287428399
1.543776 -0.007822689554018542 -0.011157553190885796
1.543572 -0.007824966889697754 -0.011159573979695048
1.5433679 -0.007827244584158973 -0.011161559034040671
1.5431639 -0.007829521401870624 -0.011163538021197838
1.5429599 -0.007831798572062645 -0.011165505812870881
1.542756 -0.007834076193872698 -0.011167478516540466
1.5425521 -0.007836352837930634 -0.011169462244880062
1.5423481 -0.007838631268111863 -0.011171446422353125
1.5421443 -0.00784090872172977 -0.011173438099320487
1.5419405 -0.00784318663130969 -0.011175427022171636
1.5417366 -0.007845464895777693 -0.011177411825630035
1.5415329 -0.007847742282149805 -0.011179394584802759
1.5413291 -0.007850020022907992 -0.011181384068450357
1.5411254 -0.00785229821962731 -0.011183376948053098
1.5409217 -0.007854576771855354 -0.01118536438629607
1.540718 -0.007856855779132088 -0.011187355348956266
1.5405143 -0.007859133808288364 -0.011189345641394555
1.5403107 -0.007861412292967523 -0.011191341659315351
1.5401071 -0.007863691133870985 -0.011193330825167448
1.5399035 -0.007865970429044333 -0.011195318657817489
1.5397 -0.007868248744934855 -0.01119730271837274
1.5394964 -0.007870528848977288 -0.01119929394292936
1.5392929 -0.00787280797440787 -0.01120128245445675
1.5390896 -0.00787508621781643 -0.011203275870816995
1.5388861 -0.007877366154120945 -0.011205271990191423
1.5386827 -0.007879645210130463 -0.011207279485500758
1.5384793 -0.007881924626696107 -0.011209287928965962
1.538276 -0.00788420450045444 -0.011211307118976931
1.5380726 -0.007886484737095807 -0.011213321598470523
1.5378693 -0.007888764094081457 -0.011215340364873295
1.5376661 -0.00789104381328802 -0.01121734812264402
1.5374628 -0.007893323987726507 -0.011219360126972517
1.5372596 -0.00789560452455105 -0.011221376219297167
1.5370563 -0.007897885518742846 -0.011223398812884887
1.5368532 -0.007900165538883893 -0.011225410814747813
1.5366501 -0.007902446014137737 -0.011227430838329498
1.5364469 -0.0079047268519719 -0.01122942122026587
1.5362438 -0.007907008137364181 -0.011231399864994438
1.5360408 -0.007909288440241706 -0.011233375765531725
1.5358378 -0.007911569189268578 -0.011235348891492794
1.5356348 -0.007913850294845124 -0.011237340206191935
1.5354317 -0.007916131850165641 -0.01123932330445978
1.5352288 -0.007918412421816325 -0.011241305552405618
1.5350258 -0.007920694782543047 -0.011243293107740106
1.534823 -0.007922976158693607 -0.011245258114636494
1.5346202 -0.007925256635958755 -0.011247199639052461
1.5344173 -0.007927538802181557 -0.011249147973393906
1.5342145 -0.00792982006859617 -0.011251091767614251
1.5340116 -0.007932103022084545 -0.011253005388564026
1.533809 -0.007934383723514956 -0.01125489666333463
1.5336062 -0.007936666101943811 -0.011256759750165898
1.5334034 -0.007938948902517756 -0.011258618025881162
1.5332007 -0.00794123069013616 -0.011260444902983323
1.5329981 -0.00794351289117795 -0.011262263394099125
1.5327954 -0.007945795415627694 -0.011264074581727937
1.5325929 -0.007948077009132425 -0.011265894015106737
1.5323902 -0.007950360268183732 -0.011267683350383412
1.5321877 -0.007952642584892344 -0.011269423954156733
1.5319852 -0.007954925210358798 -0.011271180853502356
1.5317827 -0.00795720689374004 -0.011272936234829929
1.5315802 -0.007959490231255419 -0.011274697117910962
1.5313778 -0.00796177262485356 -0.011276431958458918
1.5311754 -0.007964055321254401 -0.01127814481180104
1.530973 -0.007966338409790228 -0.011279853642449532
1.5307707 -0.00796862045296675 -0.011281560779724835
1.5305682 -0.007970904231602063 -0.011283253859640846
1.530366 -0.007973186960552912 -0.011284941565196225
1.5301636 -0.00797547007243657 -0.011286567437497454
1.5299615 -0.007977752118793733 -0.011288193217438222
1.5297592 -0.007980035887905072 -0.011289811915553045
1.529557 -0.007982318589712833 -0.011291435872794
1.5293548 -0.007984601669260377 -0.011293060834846956
1.5291526 -0.007986885028180473 -0.011294688075028547
1.5289506 -0.007989167418597905 -0.011296308301258794
1.5287484 -0.0079914514332513 -0.011297923998166625
1.5285463 -0.007993734473999566 -0.01129950461636357
1.5283444 -0.007996016435626474 -0.01130107809866833
1.5281423 -0.007998300111063452 -0.01130262998673581
1.5279403 -0.008000584048719908 -0.011304182018982277
1.5277383 -0.008002867003255202 -0.011305729442840235
1.5275364 -0.008005150219263011 -0.011307280434830157
1.5273346 -0.008007432452097087 -0.011308834522941466
1.5271326 -0.00800971629515815 -0.011310382337112446
1.5269308 -0.008011999153688271 -0.011311935330093182
1.526729 -0.008014282272279901 -0.011313453883298642
1.5265272 -0.008016565745780638 -0.011314961991602103
1.5263253 -0.008018849473424244 -0.011316470338615017
1.5261236 -0.008021132205959415 -0.011317968505800718
1.525922 -0.00802341518814936 -0.011319441221209776
1.5257202 -0.008025698516488702 -0.01132090876667928
1.5255185 -0.008027982092028908 -0.011322396086550446
1.5253168 -0.008030266017694347 -0.011323871470225821
1.5251153 -0.008032548839057537 -0.011325338121661348
1.5249137 -0.008034832006603983 -0.011326799207979547
1.5247121 -0.008037115417904205 -0.011328266577676912
1.5245106 -0.00803939782622413 -0.011329737302798936
1.524309 -0.008041681830075528 -0.011331204674558525
1.5241076 -0.008043964827359407 -0.011332641871807972
1.5239061 -0.008046248058579775 -0.011334030815618013
1.5237046 -0.008048531620013899 -0.011335425193935858
1.5235033 -0.008050814060564553 -0.011336814368294127
1.523302 -0.00805309683094074 -0.011338209079987983
1.5231006 -0.008055379831978477 -0.01133959728513261
1.5228993 -0.008057663161883125 -0.011340985105136503
1.5226979 -0.008059946722135086 -0.011342379350905993
1.5224967 -0.008062229260109154 -0.011343766585084375
1.5222955 -0.008064512027712455 -0.011345156507821067
1.5220942 -0.008066795124656318 -0.011346544283953769
1.521893 -0.008069078451128874 -0.01134793404111915
1.5216919 -0.008071360754583028 -0.011349326608835414
1.5214907 -0.008073644639154113 -0.011350687912788197
1.5212896 -0.008075927492080508 -0.011352040880170753
1.5210885 -0.008078210567529996 -0.011353391637839513
1.5208875 -0.008080492611091556 -0.011354748032226704
1.5206864 -0.00808277623168287 -0.011356102069667846
1.5204854 -0.008085058820012748 -0.01135745981365298
1.5202844 -0.008087341631452399 -0.011358807839227106
1.5200835 -0.008089623408238362 -0.011360155057837796
1.5198826 -0.008091906760521694 -0.011361493843962834
1.5196817 -0.008094189076532792 -0.011362840553325239
1.5194808 -0.008096471615287794 -0.011364192885226118
1.51928 -0.008098754474941891 -0.011365555183028356
1.5190792 -0.008101036204811663 -0.01136691201433892
1.5188783 -0.008103319606207337 -0.011368223089715792
1.5186776 -0.008105601867185092 -0.011369549195979127
1.5184768 -0.008107884443761135 -0.011370866271914543
1.5182761 -0.008110167234510088 -0.011372184505144956
1.5180755 -0.008112448984992495 -0.011373505635601492
1.5178748 -0.008114730950013343 -0.011374827498514064
1.5176742 -0.008117013230934072 -0.011376150448368913
1.5174736 -0.008119295726166006 -0.011377465097417445
1.517273 -0.008121578535735911 -0.011378785024296699
1.5170724 -0.008123860203529551 -0.011380107143933872
1.5168719 -0.008126142187056325 -0.011381431518709444
1.5166714 -0.008128424385265462 -0.011382745914388247
1.5164709 -0.008130706897253672 -0.011384066638271422
1.5162705 -0.008132988264543005 -0.01138534714795956
1.51607 -0.008135271294148197 -0.011386636833380339
1.5158696 -0.00813755317385272 -0.011387880857880986
1.5156693 -0.008139833991363756 -0.011389129736650122
1.515469 -0.008142116370367351 -0.011390376403062634
1.5152687 -0.008144397687133691 -0.011391620093487343
1.5150684 -0.008146679206378285 -0.011392862265867592
1.5148681 -0.008148961020755904 -0.01139410372983941
1.5146679 -0.008151243038529718 -0.011395363700801377
1.5144676 -0.008153525356906543 -0.011396634106341324
1.5142674 -0.00815580652408329 -0.011397902611765032
1.5140673 -0.00815808799230006 -0.011399174336685459
1.5138671 -0.008160369668400284 -0.01140044625564677
1.5136671 -0.008162650287592643 -0.01140173019416807
1.513467 -0.008164932476339905 -0.011403009321536754
1.5132669 -0.008167213607662652 -0.011404288676846204
1.5130669 -0.00816949494840781 -0.011405564959279262
1.512867 -0.008171775230092283 -0.011406829651593182
1.512667 -0.00817405707912738 -0.011408111813501673
1.512467 -0.00817633787112185 -0.011409383725113832
1.5122671 -0.008178618869500514 -0.011410652424513022
1.5120672 -0.00818090016989974 -0.011411931636813442
1.5118673 -0.008183181678167678 -0.01141320114959502
1.5116675 -0.008185462125765099 -0.011414464525148374
1.5114677 -0.00818774277926832 -0.011415732733636373
1.5112679 -0.008190023732602272 -0.01141699344651842
1.5110681 -0.008192304891011014 -0.011418260666438258
1.5108684 -0.008194584989339906 -0.01141953338511915
1.5106688 -0.00819686529384469 -0.011420799383137033
1.5104691 -0.008199145898228852 -0.011422064400471298
1.5102694 -0.008201426708107742 -0.011423332697320873
1.5100697 -0.00820370781908237 -0.011424605412017008
1.5098702 -0.008205987775558652 -0.011425881848334324
1.5096706 -0.00820826803369609 -0.011427158155989178
1.509471 -0.008210548498400775 -0.011428417641001476
1.5092715 -0.008212829258327756 -0.011429649636644444
1.509072 -0.008215110216551373 -0.011430878744055666
1.5088725 -0.00821739010469117 -0.011432110385485443
1.5086731 -0.00821967019173956 -0.011433344892548377
1.5084736 -0.0082219505717544 -0.011434575790003296
1.5082743 -0.008224229786253092 -0.011435797814111128
1.5080749 -0.008226510654880318 -0.011437024851665922
1.5078756 -0.00822879035758042 -0.011438246594736785
1.5076762 -0.008231070350785479 -0.011439474965061137
1.5074769 -0.008233350541027955 -0.011440682634523658
1.5072777 -0.008235629653153349 -0.011441884142327306
1.5070785 -0.008237908957759528 -0.011443075341605862
1.5068793 -0.008240188546427881 -0.01144427999406512
1.5066801 -0.008242468328872344 -0.011445472531182157
1.5064809 -0.008244748393546346 -0.011446663819393233
1.5062819 -0.00824702728596927 -0.011447857957546496
1.5060828 -0.008249306461099577 -0.01144904703631192
1.5058837 -0.00825158582758842 -0.011450236466930457
1.5056846 -0.008253865476076806 -0.01145142354332924
1.5054855 -0.008256145314656353 -0.011452599232957925
1.5052866 -0.00825842406712161 -0.01145377850455558
1.5050876 -0.008260703009320127 -0.011454962571938378
1.5048887 -0.008262982232403977 -0.011456144846315151
1.5046898 -0.008265260280042928 -0.011457328778490155
1.5044909 -0.00826753997440221 -0.011458516067753638
1.504292 -0.008269818493910201 -0.011459703047000017
1.5040932 -0.008272097295583291 -0.01146090517729591
1.5038943 -0.008274376292735502 -0.011462121726418086
1.5036956 -0.008276654210856422 -0.01146334258312122
1.5034968 -0.008278933693411152 -0.011464563580273937
1.503298 -0.008281212097045462 -0.01146578785756573
1.5030993 -0.008283490699513233 -0.011467011643906205
1.5029007 -0.008285768222130006 -0.011468231238008048
1.502702 -0.008288047310525957 -0.011469463975368887
1.5025034 -0.0082903253216076 -0.011470695830017547
1.5023048 -0.00829260353237407 -0.011471931177085984
1.5021062 -0.008294882033703937 -0.011473164720795615
1.5019077 -0.008297159365593852 -0.011474372980590498
1.5017092 -0.008299436979833836 -0.011475568313643917
1.5015106 -0.008301716155306877 -0.011476766582978606
1.5013123 -0.00830399287620801 -0.011477960604493857
1.5011138 -0.008306271157017382 -0.011479141625169817
1.5009153 -0.008308549715838557 -0.011480320031695268
1.5007169 -0.008310827095477199 -0.011481494567475652
1.5005186 -0.008313104751795653 -0.011482663811167125
1.5003202 -0.008315382596680595 -0.01148384616825912
1.500122 -0.008317659351365343 -0.011485022193359225
1.4999237 -0.008319936294079941 -0.011486198255659245
1.4997253 -0.008322214884295256 -0.01148737146838882
1.4995271 -0.008324492292190674 -0.011488539893992867
1.499329 -0.008326768607251315 -0.011489709339390464
1.4991307 -0.008329046478902907 -0.011490879854329415
1.4989326 -0.008331323258009825 -0.011492055027976135
1.4987345 -0.00833360022448466 -0.011493222447262984
1.4985363 -0.008335877467427777 -0.011494397185611193
1.4983383 -0.00833815352753716 -0.011495561070025301
1.4981402 -0.008340431233045844 -0.011496730467367251
1.4979422 -0.0083427077555974 -0.011497899902553772
1.4977442 -0.008344984553772151 -0.011499067774549015
1.4975463 -0.008347260167389597 -0.01150022602675379
1.4973483 -0.008349537425090084 -0.011501384042748825
1.4971504 -0.008351813496990317 -0.011502544736583487
1.4969525 -0.008354089842875837 -0.011503706732614801
1.4967546 -0.008356366374657025 -0.011504870662268638
1.4965568 -0.00835864318114512 -0.011506035901065397
1.496359 -0.00836091880320289 -0.011507208334184555
1.4961612 -0.008363194701020607 -0.01150837902776828
1.4959635 -0.0083654707862539 -0.0115095494020686
1.4957657 -0.008367747146540143 -0.01151071390954788
1.495568 -0.008370022320928164 -0.011511886243811527
1.4953703 -0.008372299143570953 -0.011513049261347087
1.4951726 -0.00837457477886975 -0.011514217508371572
1.494975 -0.008376850690936296 -0.011515388944795986
1.4947774 -0.00837912541604366 -0.011516555079874353
1.4945798 -0.00838140178786366 -0.011517700851154928
1.4943823 -0.00838367696564087 -0.011518823164514103
1.4941847 -0.008385952410982264 -0.011519960988319795
1.4939872 -0.008388228036049127 -0.011521092160730722
1.4937898 -0.008390502555249525 -0.011522220455027193
1.4935923 -0.008392778626035517 -0.011523342016005562
1.4933949 -0.008395053589078574 -0.011524470147002691
1.4931974 -0.00839732873033755 -0.011525591433760874
1.4930001 -0.008399602762060303 -0.011526706432945759
1.4928027 -0.008401878343540333 -0.011527815303016532
1.4926054 -0.008404152814203304 -0.011528935335309244
1.4924082 -0.008406427462221325 -0.011530048104352089
1.4922109 -0.00840870237327502 -0.011531169561181737
1.4920137 -0.00841097608812382 -0.011532291570187094
1.4918164 -0.008413251442248892 -0.011533417518766246
1.4916192 -0.008415525600379779 -0.011534538182985141
1.491422 -0.008417800021477892 -0.011535652852600595
1.491225 -0.008420073245228905 -0.01153677579340534
1.4910278 -0.008422348107734833 -0.01153788948150703
1.4908308 -0.008424621771153298 -0.011539001387169233
1.4906337 -0.00842689569654898 -0.011540113416137475
1.4904367 -0.008429169797565935 -0.011541217814480389
1.4902396 -0.0084314441588511 -0.011542322371817588
1.4900427 -0.008433717318242636 -0.011543416533750973
1.4898458 -0.008435990735838027 -0.011544513802737098
1.4896488 -0.008438264327153704 -0.01154561164188571
1.4894519 -0.008440538176768337 -0.011546705372442238
1.4892551 -0.008442810822266236 -0.01154779437569625
1.4890581 -0.008445085103216721 -0.011548907789651222
1.4888613 -0.008447358184890728 -0.011550021286996297
1.4886645 -0.008449631524078908 -0.011551094890714835
1.4884678 -0.008451903654939098 -0.011552169813720118
1.488271 -0.008454177417003106 -0.011553242806774808
1.4880743 -0.008456449970241508 -0.011554317542987982
1.4878776 -0.008458722777037585 -0.01155538486318965
1.4876809 -0.008460995751109842 -0.011556458928516982
1.4874843 -0.00846326760008923 -0.01155750808122899
1.4872876 -0.008465540988705222 -0.011558552232573124
1.4870911 -0.008467813248330224 -0.011559593286452457
1.4868945 -0.008470085668558848 -0.011560630170071206
1.486698 -0.008472356958147163 -0.011561669670852393
1.4865015 -0.008474629786835802 -0.011562710218987297
1.486305 -0.008476901485497406 -0.011563754847189842
1.4861085 -0.00847917334627095 -0.011564807596930309
1.4859121 -0.008481445458956391 -0.011565873158357302
1.4857157 -0.008483716359356642 -0.011566943091344858
1.4855193 -0.008485988891861126 -0.011568010144166585
1.485323 -0.008488260212563216 -0.011569092641347605
1.4851266 -0.008490531790203077 -0.011570180004233788
1.4849303 -0.008492803537398196 -0.011571263948842466
1.484734 -0.008495074161018195 -0.011572342740040636
1.4845378 -0.008497344953090421 -0.01157342571282507
1.4843416 -0.008499616002586424 -0.011574523599194416
1.4841454 -0.008501887223487305 -0.01157560815865348
1.4839492 -0.008504158699067621 -0.01157668505511354
1.4837531 -0.008506428963035108 -0.011577767253231789
1.483557 -0.008508699482468192 -0.011578848314478508
1.4833609 -0.008510970172096037 -0.011579953297267541
1.4831648 -0.008513241122825414 -0.011581056789672774
1.4829687 -0.008515512246297822 -0.01158216860067966
1.4827727 -0.00851778224963332 -0.011583253477920248
1.4825767 -0.008520052419422485 -0.011584329522173295
1.4823807 -0.008522322845755713 -0.011585411811731328
1.4821848 -0.00852459343995219 -0.01158650706969986
1.4819889 -0.008526862913671803 -0.011587608793856462
1.481793 -0.008529132558140402 -0.011588709122050274
1.4815972 -0.008531402463148137 -0.011589811309510702
1.4814013 -0.008533672538531522 -0.011590903364826249
1.4812055 -0.008535942871940809 -0.011591992882179651
1.4810097 -0.008538211992280031 -0.011593084925703365
1.480814 -0.008540481368103316 -0.011594140555237737
1.4806182 -0.00854275090508214 -0.011595203629887979
1.4804225 -0.008545020696457921 -0.011596266505187785
1.4802268 -0.008547290649354049 -0.01159732450195656
1.4800311 -0.008549559472823558 -0.011598380981022411
1.4798355 -0.008551828456705882 -0.011599438692899554
1.4796399 -0.008554097694487579 -0.011600503622432074
1.4794444 -0.008556365710452152 -0.011601554020612205
1.4792488 -0.00855863536127078 -0.01160261507347424
1.4790533 -0.008560903790632056 -0.01160367066080648
1.4788578 -0.00856317247213942 -0.011604731699197039
1.4786623 -0.00856544131640879 -0.011605799397884961
1.4784669 -0.008567709033160339 -0.0116068909583688
1.4782714 -0.00856997830302951 -0.011607992258738688
1.478076 -0.008572246448318527 -0.011609081263905807
1.4778806 -0.008574514760296552 -0.011610160670560593
1.4776853 -0.008576781943531874 -0.011611231070780938
1.47749 -0.008579050675036266 -0.011612307998019272
1.4772947 -0.008581318278299844 -0.011613385031125316
1.4770994 -0.008583586045906932 -0.011614460244907759
1.4769042 -0.008585854068981387 -0.011615532509023163
1.4767089 -0.008588122255371868 -0.011616602039967816
1.4765137 -0.008590389312236104 -0.011617681467579664
1.4763186 -0.00859265653380561 -0.011618749533857853
1.4761235 -0.00859492400908669 -0.011619825423886718
1.4759283 -0.008597191649806425 -0.011620902246907068
1.4757333 -0.008599458159013059 -0.011621969295018124
1.4755381 -0.008601726217420006 -0.011623042187447372
1.4753431 -0.008603993144415205 -0.011624113173434763
1.4751481 -0.008606260234932089 -0.011625181756261533
1.4749532 -0.008608526192628729 -0.01162624285420194
1.4747581 -0.008610793697169333 -0.011627293562946102
1.4745632 -0.008613060065597372 -0.01162834830215027
1.4743683 -0.00861532659402554 -0.011629395487435771
1.4741734 -0.008617593370534594 -0.011630433556670958
1.4739786 -0.008619858917068469 -0.011631464557933346
1.4737837 -0.008622126095506595 -0.011632488053556591
1.473589 -0.00862439204155641 -0.011633517058369545
1.4733942 -0.00862665823402818 -0.011634546868607166
1.4731995 -0.008628923194303162 -0.011635575745781153
1.4730047 -0.008631189786672981 -0.011636592008353881
1.47281 -0.008633455143635957 -0.01163760874798613
1.4726154 -0.008635720743493324 -0.011638612175402218
1.4724207 -0.008637986492564769 -0.011639622824260329
1.472226 -0.008640252485719495 -0.011640638399324194
1.4720315 -0.008642517243294519 -0.011641664905537459
1.4718369 -0.00864478224691697 -0.01164268737005753
1.4716424 -0.00864704740304331 -0.011643714860534818
1.4714478 -0.008649312805648854 -0.01164473735323078
1.4712533 -0.008651578359184208 -0.011645745526526781
1.4710588 -0.008653842766686314 -0.011646751815225898
1.4708644 -0.008656107323208331 -0.011647754427936662
1.47067 -0.008658372121370125 -0.011648763029797183
1.4704756 -0.008660637068847942 -0.011649760752282133
1.4702812 -0.00866290086738306 -0.011650763239732903
1.4700869 -0.008665164815056468 -0.011651768170424598
1.4698926 -0.008667429002187386 -0.011652751550010342
1.4696983 -0.008669693332558726 -0.011653715635733104
1.469504 -0.008671957896656757 -0.011654688859401527
1.4693098 -0.008674221214645684 -0.011655654955754883
1.4691156 -0.008676484765897882 -0.011656630019814516
1.4689214 -0.008678748461713742 -0.011657605762559737
1.4687272 -0.008681012391649194 -0.011658578729876416
1.468533 -0.00868327646611171 -0.01165955982774306
1.468339 -0.008685539386667824 -0.011660544288284017
1.4681449 -0.008687802453484092 -0.011661529216518753
1.4679508 -0.008690065756312863 -0.011662514330993171
1.4677567 -0.008692329204859269 -0.011663489705510104
1.4675628 -0.008694591494553964 -0.011664440825533168
1.4673688 -0.00869685392195393 -0.011665371654711891
1.4671749 -0.008699116574061454 -0.011666298745343836
1.4669809 -0.008701379360476725 -0.011667216805714857
1.466787 -0.008703642370074934 -0.011668142771273928
1.4665931 -0.008705904124803984 -0.01166907655777874
1.4663993 -0.008708166102848068 -0.011669986747224474
1.4662055 -0.00871042821384103 -0.011670920159702102
1.4660116 -0.008712690551321367 -0.011671846850514233
1.4658178 -0.00871495302214234 -0.011672768295875905
1.4656241 -0.008717214326114017 -0.011673695425360215
1.4654304 -0.008719475764764633 -0.011674628805709342
1.4652367 -0.008721737430865328 -0.01167557474657161
1.4650431 -0.00872399784242731 -0.01167651030810052
1.4648494 -0.008726259871647 -0.011677443364312564
1.4646558 -0.008728520644705804 -0.011678379660431747
1.4644622 -0.00873078164405504 -0.011679315825836948
1.4642686 -0.008733042779471976 -0.011680251067560739
1.464075 -0.00873530414185227 -0.011681196706028286
1.4638815 -0.008737564249694733 -0.011682131303923619
1.463688 -0.008739824582641319 -0.011683073367898714
1.4634945 -0.008742085054293835 -0.011684018156947602
1.4633011 -0.00874434575232549 -0.01168495941640883
1.4631077 -0.00874660519547629 -0.011685902955100904
1.4629142 -0.008748866258658443 -0.011686848542156557
1.4627209 -0.008751126067144267 -0.011687791869526702
1.4625275 -0.008753386102334547 -0.011688734854329343
1.4623343 -0.008755644881256726 -0.0116896648009761
1.4621409 -0.008757905274870206 -0.011690566574125932
1.4619477 -0.008760164404335124 -0.01169146816157761
1.4617544 -0.008762423752546815 -0.01169236766588462
1.4615612 -0.008764683228704492 -0.011693251827732067
1.4613681 -0.00876694152320271 -0.011694100369231951
1.4611748 -0.00876920132986282 -0.011694944245976627
1.4609817 -0.008771459950199567 -0.011695782437960777
1.4607886 -0.008773718687287189 -0.011696630870532928
1.4605955 -0.008775977634817076 -0.011697483282165643
1.4604025 -0.00877823530653617 -0.011698338024486176
1.4602095 -0.008780493191334797 -0.011699215024904978
1.4600165 -0.008782751199145329 -0.011700079405644203
1.4598235 -0.008785009418322023 -0.011700940211758229
1.4596305 -0.008787267759308994 -0.011701813780189304
1.4594376 -0.008789524919437701 -0.011702685446048189
1.4592446 -0.008791783596855464 -0.01170355126997885
1.4590517 -0.008794041091363888 -0.011704416174920804
1.4588588 -0.008796298707246603 -0.011705284481651956
1.4586661 -0.008798555141185676 -0.011706152958241308
1.4584733 -0.008800811696145222 -0.011707014221332905
1.4582804 -0.008803069859116986 -0.011707883471269316
1.4580877 -0.008805326747778248 -0.011708742272634878
1.457895 -0.00880758245112863 -0.011709601773260327
1.4577023 -0.008809839671235175 -0.011710467552920342
1.4575096 -0.00881209570828778 -0.011711341455825643
1.457317 -0.008814351868674236 -0.011712212611308016
1.4571244 -0.0088166082388697 -0.01171304987621562
1.4569317 -0.008818864724858022 -0.011713892443873554
1.4567392 -0.008821120023252202 -0.01171474124470479
1.4565465 -0.00882337683596166 -0.011715591941002463
1.456354 -0.008825632462056855 -0.01171644653634179
1.4561616 -0.008827886810585014 -0.011717304343136649
1.4559691 -0.008830142767376526 -0.011718170150077614
1.4557767 -0.008832397447782626 -0.011719025287064267
1.4555842 -0.008834653734537219 -0.011719878217539946
1.4553918 -0.00883690874227681 -0.01172071758599561
1.4551995 -0.00883916255948838 -0.011721567951152548
1.4550071 -0.008841417891774965 -0.01172239580919089
1.4548148 -0.008843672028468069 -0.011723215257411188
1.4546225 -0.008845926279067232 -0.011724034436941082
1.4544302 -0.008848180730982643 -0.011724855733134363
1.4542379 -0.008850435297253328 -0.01172567703246537
1.4540458 -0.008852688666447566 -0.01172649064652746
1.4538535 -0.00885494354550129 -0.01172729252827707
1.4536613 -0.008857197225528513 -0.011728116476420036
1.4534693 -0.00885944962228395 -0.011728923120813176
1.4532771 -0.00886170361444768 -0.011729738713413844
1.4530851 -0.008863956323301796 -0.01173055188316957
1.4528929 -0.008866210628425587 -0.011731367846874277
1.4527009 -0.008868463650381277 -0.011732183415241978
1.4525089 -0.008870715470624894 -0.011732987460696186
1.4523169 -0.008872968801983707 -0.011733788355995185
1.452125 -0.008875220929150374 -0.011734580000154881
1.451933 -0.008877473167177252 -0.011735380708682675
1.4517411 -0.00887972560131792 -0.011736185715977012
1.4515492 -0.008881978149246052 -0.01173700783652659
1.4513574 -0.008884229499571366 -0.01173784599916212
1.4511654 -0.008886482368419312 -0.01173868678778619
1.4509736 -0.00888873404012879 -0.011739516512943955
1.4507818 -0.008890985828755896 -0.011740347546149686
1.4505901 -0.008893236419219953 -0.011741171850329392
1.4503983 -0.008895488525183664 -0.011742001186713369
1.4502066 -0.008897739432675666 -0.01174282423378178
1.450015 -0.008899990453931458 -0.0117436337982606
1.4498233 -0.008902241674314854 -0.011744461468055464
1.4496317 -0.008904491611383807 -0.011745294795130893
1.44944 -0.008906743149898982 -0.011746116713016808
1.4492484 -0.00890899340376726 -0.01174695282572204
1.4490569 -0.008911243860897434 -0.011747782219053477
1.4488654 -0.008913493031570192 -0.011748591651966785
1.4486738 -0.008915743799118223 -0.011749384590996982
1.4484824 -0.008917993274643942 -0.011750181525236563
1.448291 -0.008920242946440383 -0.011750980109376174
1.4480995 -0.008922492727596822 -0.011751779364662311
1.447908 -0.008924742705039733 -0.011752574420058701
1.4477167 -0.008926991389801731 -0.011753361331355808
1.4475253 -0.008929241670016618 -0.011754158245833934
1.4473339 -0.008931490656228022 -0.011754915067357747
1.4471427 -0.008933738426439262 -0.011755670717371726
1.4469514 -0.00893598770133528 -0.011756430407889071
1.4467602 -0.0089382357619222 -0.011757192473665766
1.4465688 -0.008940485328269349 -0.011757953716046437
1.4463776 -0.008942733679821362 -0.011758712419282925
1.4461865 -0.00894498073393601 -0.011759480420211046
1.4459953 -0.008947229377061775 -0.011760230823797022
1.4458042 -0.008949476719484263 -0.011760980922233795
1.4456131 -0.00895172424747057 -0.01176173311437488
1.445422 -0.008953971876992284 -0.011762484004180881
1.445231 -0.008956219691705269 -0.011763230425127101
1.44504 -0.00895846620513522 -0.011763980245105414
1.4448489 -0.008960714305309017 -0.011764719909591109
1.4446579 -0.008962961102546046 -0.011765465900404112
1.444467 -0.008965208084583454 -0.011766211652943502
1.4442761 -0.00896745376364846 -0.011766955295096212
1.4440851 -0.008969701030027945 -0.011767700543034255
1.4438943 -0.00897194699348606 -0.011768447394594577
1.4437034 -0.008974193142384053 -0.011769196293872436
1.4435126 -0.008976439391726064 -0.011769944903876305
1.4433218 -0.008978684422757871 -0.011770687726533132
1.443131 -0.008980930955805343 -0.01177142626223891
1.4429402 -0.00898317626888045 -0.011772164650774115
1.4427495 -0.008985421678815287 -0.011772883392236831
1.4425589 -0.008987665862274502 -0.011773575887723325
1.4423681 -0.00898991153828349 -0.011774268177355744
1.4421775 -0.00899215598618001 -0.011774966355429246
1.4419869 -0.008994400524302412 -0.01177566758334062
1.4417963 -0.00899664523732351 -0.011776344092660481
1.4416057 -0.008998890033877681 -0.011776997207703895
1.4414152 -0.009001133593491497 -0.011777647308190803
1.4412246 -0.009003378638056976 -0.011778302546267909
1.4410341 -0.009005622447162609 -0.011778961205628304
1.4408437 -0.009007864934412033 -0.01177962011652579
1.4406532 -0.009010108995350295 -0.011780289094122619
1.4404628 -0.009012351736020777 -0.011780950389957443
1.4402723 -0.009014596049346953 -0.011781609367344369
1.440082 -0.009016839040511641 -0.011782261041163858
1.4398917 -0.009019080793609116 -0.011782913407523351
1.4397013 -0.009021324032833405 -0.01178356218115273
1.4395111 -0.009023566033346319 -0.01178421442122028
1.4393208 -0.009025808115932512 -0.011784872159960685
1.4391305 -0.009028050366246765 -0.01178552935745303
1.4389403 -0.00903029269895611 -0.011786185275703374
1.43875 -0.009032535199583172 -0.011786849065058684
1.4385599 -0.009034776378110614 -0.011787498917157335
1.4383698 -0.009037017721645358 -0.011788143823683211
1.4381796 -0.009039259145715583 -0.011788788648681377
1.4379895 -0.009041500733897884 -0.01178942626087929
1.4377995 -0.00904374099553196 -0.011790064921074341
1.4376094 -0.009045981420992374 -0.011790705352702997
1.4374194 -0.009048221926285925 -0.011791353961948062
1.4372294 -0.009050462598201057 -0.011792010215462006
1.4370394 -0.009052703350954271 -0.011792643313740874
1.4368495 -0.009054942855339435 -0.011793222055885193
1.4366596 -0.009057182426569884 -0.011793808465978333
1.4364697 -0.009059422153282577 -0.011794397596252821
1.4362798 -0.009061661947888856 -0.011794982264813169
1.4360899 -0.009063901896845104 -0.011795564822014624
1.4359001 -0.009066140506709796 -0.01179615016434592
1.4357103 -0.00906837927081808 -0.011796725029939326
1.4355205 -0.009070618098544179 -0.01179727869065906
1.4353307 -0.009072857074827146 -0.011797836766322806
1.4351411 -0.009075094706394908 -0.01179838282350556
1.4349514 -0.009077332483273538 -0.01179891643778003
1.4347616 -0.009079571723708232 -0.011799433337356975
1.4345721 -0.00908180829194512 -0.011799960782906077
1.4343824 -0.009084046324610053 -0.011800480460984059
1.4341928 -0.009086284497358522 -0.011801004122331206
1.4340032 -0.009088521320510023 -0.011801511178190241
1.4338137 -0.009090758279837545 -0.01180201682857512
1.4336241 -0.009092995295429134 -0.01180253810797471
1.4334347 -0.009095231043147621 -0.011803047547975083
1.4332452 -0.009097468252739072 -0.011803552601583552
1.4330558 -0.009099704192097697 -0.011804057223209869
1.4328663 -0.009101940185788457 -0.011804558176908685
1.4326769 -0.00910417631570877 -0.011805065304983426
1.4324876 -0.00910641109367911 -0.011805573978442495
1.4322982 -0.009108647416019354 -0.01180608096387484
1.4321089 -0.009110882385959147 -0.011806585230275297
1.4319196 -0.009113117491749813 -0.011807087036222758
1.4317304 -0.009115351244868794 -0.011807594805453722
1.4315411 -0.009117586542561843 -0.01180810405608342
1.4313519 -0.009119820486142132 -0.011808578549966824
1.4311627 -0.009122054559064416 -0.01180906118339497
1.4309735 -0.009124288684069816 -0.011809545112939418
1.4307843 -0.00912652293812244 -0.011810005293704202
1.4305953 -0.009128755830902545 -0.011810461435113107
1.4304061 -0.009130990256686093 -0.011810902520840128
1.430217 -0.009133223317155046 -0.011811340220064016
1.4300281 -0.009135455092493253 -0.01181177391151653
1.429839 -0.00913768831734537 -0.011812209407038378
1.4296501 -0.00913992025655418 -0.011812637356663623
1.429461 -0.00914215364131524 -0.011813025658635658
1.429272 -0.009144385728728456 -0.011813392491606133
1.4290832 -0.009146616436776642 -0.011813758768461082
1.4288943 -0.009148848662130345 -0.011814118387720028
1.4287055 -0.009151079506608838 -0.011814479760970538
1.4285165 -0.009153311868545627 -0.01181484308278482
1.4283278 -0.00915554144071878 -0.011815195997414549
1.428139 -0.009157772527701028 -0.011815540661261068
1.4279501 -0.0091600036392946 -0.011815888839919256
1.4277614 -0.009162233447838702 -0.01181622400070769
1.4275727 -0.009164463278509661 -0.01181655644751309
1.427384 -0.009166693212666846 -0.01181688798799079
1.4271953 -0.009168923168332625 -0.011817216942681497
1.4270067 -0.009171151818225321 -0.011817548008004865
1.426818 -0.0091733818987536 -0.011817881479465922
1.4266294 -0.009175610674399199 -0.011818217119866645
1.426441 -0.009177838064142425 -0.011818557811159518
1.4262524 -0.009180066967186293 -0.011818889431373715
1.4260638 -0.009182295890493452 -0.011819207915116595
1.4258753 -0.009184523504363329 -0.011819507017303003
1.4256868 -0.00918675113274145 -0.011819805312605004
1.4254984 -0.009188978859239564 -0.01182010520616622
1.42531 -0.009191205191220993 -0.011820403082145412
1.4251215 -0.009193433031391996 -0.011820716583573112
1.4249332 -0.00919565947994602 -0.01182102594818513
1.4247448 -0.009197886028507256 -0.011821341903187631
1.4245565 -0.009200112595854957 -0.01182166143071919
1.4243683 -0.009202337854253463 -0.01182196906138595
1.42418 -0.009204563129025003 -0.011822279165333757
1.4239917 -0.009206789913586064 -0.011822591009431187
1.4238036 -0.00920901389627517 -0.011822907981596579
1.4236153 -0.009211239390866495 -0.011823227228211672
1.4234271 -0.009213464901480981 -0.011823523170365977
1.423239 -0.009215689098520727 -0.011823800377411377
1.4230509 -0.009217913305249906 -0.011824080345155627
1.4228628 -0.009220137606906358 -0.01182435396384933
1.4226747 -0.009222361916800838 -0.011824622516211959
1.4224867 -0.009224584911621323 -0.011824908896982863
1.4222987 -0.009226807917616953 -0.011825183691541176
1.4221107 -0.009229031016095473 -0.011825451228970493
1.4219227 -0.009231254122863066 -0.01182571548955866
1.4217347 -0.00923347732141061 -0.011825985546598005
1.4215468 -0.009235699118705728 -0.011826245504937665
1.4213588 -0.009237922415373717 -0.011826500145734341
1.421171 -0.009240144308687267 -0.011826756138662313
1.4209832 -0.009242364880939252 -0.01182700122857541
1.4207953 -0.009244586866527064 -0.011827234438441282
1.4206076 -0.00924680752542023 -0.01182744392168117
1.4204197 -0.009249029591724568 -0.01182765864361548
1.4202319 -0.009251250331429041 -0.01182788097569142
1.4200443 -0.009253469659940686 -0.011828094571575905
1.4198565 -0.009255690480975722 -0.011828313734348507
1.4196689 -0.00925790989104525 -0.01182853111650148
1.4194813 -0.009260129383593066 -0.011828744636137988
1.4192936 -0.009262348874249138 -0.011828959027819509
1.419106 -0.009264568447593198 -0.011829178656960357
1.4189184 -0.00926678802033471 -0.011829399259065636
1.4187309 -0.009269006265770619 -0.011829614919981338
1.4185433 -0.009271224509881574 -0.011829839374024743
1.4183558 -0.009273442837384668 -0.011830045610933567
1.4181683 -0.00927566116029644 -0.011830250160792305
1.4179809 -0.009277878155056608 -0.011830460937739744
1.4177935 -0.009280095146408762 -0.011830675885395388
1.4176061 -0.009282312222039065 -0.01183089896166876
1.4174187 -0.00928452929453502 -0.01183109171278565
1.4172313 -0.009286746443778289 -0.011831271697246253
1.417044 -0.009288962173216972 -0.011831444411858112
1.4168568 -0.00929117797721368 -0.01183161338204292
1.4166694 -0.009293395180200838 -0.011831779148662312
1.4164822 -0.00929560963560611 -0.011831937969429804
1.4162949 -0.009297825488725682 -0.011832103524639878
1.4161078 -0.009300040005208723 -0.011832264411647635
1.4159205 -0.009302255918992478 -0.011832424185399834
1.4157335 -0.009304469085120068 -0.011832590055093985
1.4155463 -0.009306683648590747 -0.011832729548381963
1.4153591 -0.009308898278545513 -0.011832858582242207
1.4151721 -0.009311111480063751 -0.011832982511317149
1.4149851 -0.009313324746397518 -0.011833110671719662
1.414798 -0.009315537994907754 -0.011833232225347202
1.414611 -0.009317751307577867 -0.011833358280678845
1.414424 -0.009319964602865383 -0.011833485562505816
1.414237 -0.009322176550553334 -0.011833590453563397
1.4140501 -0.009324388476606887 -0.011833698314132014
1.4138632 -0.009326600463119455 -0.011833789910128295
1.4136763 -0.009328812424992049 -0.01183388573950963
1.4134895 -0.009331023035513166 -0.01183397220561604
1.4133027 -0.009333233619121488 -0.01183405292051383
1.4131159 -0.009335444259908758 -0.011834129309201675
1.412929 -0.009337654872513722 -0.011834209078229501
1.4127423 -0.00933986554166025 -0.011834273693221287
1.4125556 -0.0093420747676801 -0.011834312117480195
1.4123688 -0.009344285453055006 -0.011834348402238118
1.4121821 -0.009346494692324663 -0.011834383789157008
1.4119954 -0.009348703979351083 -0.011834409678720433
1.4118088 -0.009350911817619276 -0.01183443046992094
1.4116222 -0.009353121112444919 -0.011834446627254294
1.4114356 -0.009355328955413428 -0.01183443690271643
1.411249 -0.009357536838245596 -0.011834430085241366
1.4110625 -0.009359744679034094 -0.011834436453708266
1.410876 -0.00936195115229761 -0.011834441503493548
1.4106895 -0.009364158995451899 -0.011834451438223204
1.410503 -0.00936636547123312 -0.011834450416490684
1.4103166 -0.00936857190268252 -0.011834429138799982
1.4101301 -0.009370778370512362 -0.011834387383591362
1.4099438 -0.009372983376995285 -0.011834340167228846
1.4097574 -0.009375189826716979 -0.011834281043234866
1.409571 -0.00937739481253998 -0.01183423048294287
1.4093847 -0.009379599831191117 -0.011834171236871801
1.4091985 -0.009381803385293472 -0.011834120105359888
1.4090122 -0.009384008384066852 -0.011834067057156023
1.408826 -0.009386211918669715 -0.011834012988953289
1.4086398 -0.009388415487184375 -0.01183396412382314
1.4084536 -0.009390619003046849 -0.01183391121637407
1.4082674 -0.009392822552207452 -0.011833858767428845
1.4080813 -0.009395024638036114 -0.011833813912955612
1.4078951 -0.009397228169699965 -0.011833766451116078
1.407709 -0.009399430239363083 -0.011833737978876574
1.4075229 -0.009401632348342093 -0.011833711675813149
1.407337 -0.009403832996917324 -0.011833667877673502
1.4071509 -0.009406035091656778 -0.01183363317175965
1.4069649 -0.009408235725636857 -0.011833586977512281
1.4067789 -0.009410436392623737 -0.011833532391745897
1.406593 -0.009412637008014117 -0.011833499917310066
1.406407 -0.00941483766078716 -0.011833461994119937
1.4062212 -0.009417036851725808 -0.011833418074614717
1.4060353 -0.009419236077648151 -0.01183336824585357
1.4058495 -0.009421435250335557 -0.011833314818322725
1.4056636 -0.009423634454874156 -0.011833238098203282
1.4054778 -0.009425833600643658 -0.01183315896625962
1.405292 -0.009428031364367623 -0.011833067826901399
1.4051063 -0.009430229066671132 -0.011832983576451508
1.4049206 -0.00943242679807928 -0.011832893028291358
1.4047348 -0.009434624467590497 -0.011832806492340206
1.4045491 -0.009436822167280782 -0.011832729479198464
1.4043635 -0.009439018397862584 -0.011832660322332055
1.4041779 -0.009441214659723461 -0.01183258026153989
1.4039923 -0.00944341086151958 -0.011832501816084895
1.4038067 -0.00944560709414417 -0.011832423486771854
1.4036212 -0.009447801854937056 -0.011832323664267922
1.4034356 -0.009449998052390989 -0.011832226747846968
1.4032501 -0.009452192776425485 -0.011832125794931725
1.4030646 -0.009454387525300567 -0.011832011258764714
1.4028791 -0.009456582206987023 -0.01183188099449806
1.4026937 -0.009458775497860937 -0.011831745708243507
1.4025084 -0.009460968718745667 -0.011831610272172149
1.4023229 -0.009463163370084902 -0.011831476224560772
1.4021376 -0.009465355130769869 -0.011831347328537389
1.4019523 -0.009467548322308566 -0.011831199775927597
1.4017669 -0.009469741440276484 -0.011831054458862117
1.4015816 -0.009471933166855307 -0.011830899775139266
1.4013964 -0.009474124817801294 -0.011830743683171158
1.4012111 -0.00947631648707659 -0.011830593035484546
1.4010259 -0.009478508080618802 -0.011830423821696127
1.4008408 -0.009480698276867205 -0.011830235955307385
1.4006556 -0.009482888392284596 -0.011830054194872383
1.4004705 -0.009485078523375061 -0.011829906301167644
1.4002854 -0.009487268580533139 -0.011829742504820448
1.4001002 -0.009489458651766558 -0.011829573058255535
1.3999152 -0.009491647235344071 -0.011829391212595977
1.3997301 -0.009493837239397267 -0.011829198967902086
1.3995451 -0.009496025753062628 -0.011829016601556431
1.3993602 -0.009498212868350281 -0.011828829948623113
1.3991752 -0.00950040131338947 -0.011828641330261905
1.3989903 -0.009502588358488412 -0.011828444985072297
1.3988053 -0.009504776730548427 -0.011828234247743676
1.3986204 -0.009506963699746344 -0.011828035377966416
1.3984356 -0.009509149176381015 -0.011827832045508193
1.3982507 -0.009511336069590601 -0.011827613938087648
1.3980659 -0.00951352146656789 -0.011827393732571327
1.397881 -0.009515708279090969 -0.011827181124715045
1.3976963 -0.009517893596687109 -0.011826965282369291
1.3975116 -0.00952007751011697 -0.011826750562837541
1.3973268 -0.009522262748085545 -0.01182653157661641
1.3971422 -0.009524446580427736 -0.011826305488222109
1.3969575 -0.009526630323975457 -0.011826058273633554
1.3967729 -0.009528814067281248 -0.01182581933914941
1.3965882 -0.00953099772119506 -0.01182557340618243
1.3964036 -0.00953318137245372 -0.011825304598221979
1.396219 -0.009535363519550767 -0.011825036414534902
1.3960345 -0.009537545662309407 -0.0118247729299696
1.39585 -0.009539727711474804 -0.011824506143720685
1.3956654 -0.009541909755172356 -0.011824228281518261
1.395481 -0.009544090292632803 -0.011823946402782165
1.3952965 -0.00954627223388427 -0.011823680659856811
1.395112 -0.009548452671301921 -0.01182340371749362
1.3949276 -0.009550633101951802 -0.011823127069111953
1.3947433 -0.009552812027642459 -0.011822848991856693
1.3945589 -0.00955499235626626 -0.011822576560007354
1.3943746 -0.009557171181387108 -0.011822308969078243
1.3941903 -0.009559350000899325 -0.011822033027284719
1.394006 -0.009561528724628572 -0.011821752075974195
1.3938217 -0.009563707441766153 -0.011821481516064573
1.3936375 -0.009565884655879802 -0.01182120853193385
1.3934532 -0.009568063270549588 -0.01182090914265859
1.3932691 -0.00957024037674219 -0.011820615715422114
1.3930849 -0.009572417473472705 -0.011820320634593321
1.3929008 -0.009574593061765226 -0.011820022611480857
1.3927166 -0.009576770048845397 -0.01181972339707674
1.3925326 -0.009578945527470009 -0.01181943113165536
1.3923485 -0.00958112099717295 -0.011819134390496559
1.3921645 -0.009583296367273684 -0.011818839870618294
1.3919805 -0.009585470318231721 -0.011818530012669753
1.3917965 -0.00958764557539233 -0.01181821889286725
1.3916125 -0.009589819411651096 -0.011817903802987332
1.3914286 -0.00959199314391212 -0.011817585548362871
1.3912446 -0.009594166863540827 -0.011817269992739616
1.3910607 -0.009596340479756889 -0.011816959280417112
1.3908769 -0.009598512675879807 -0.011816644232477996
1.3906931 -0.009600684768083605 -0.011816331127809502
1.3905092 -0.009602856846511314 -0.011815986216698847
1.3903254 -0.009605028813630793 -0.01181562912113834
1.3901416 -0.009607200761200077 -0.011815265386161726
1.3899579 -0.009609371185981746 -0.011814896697782391
1.3897742 -0.009611541589318321 -0.011814517403243806
1.3895905 -0.00961371187564899 -0.011814138087601228
1.3894068 -0.009615882139307615 -0.011813754619387601
1.3892231 -0.009618052284937985 -0.011813369021124677
1.3890395 -0.009620220998270148 -0.01181297636032601
1.3888559 -0.00962238959165871 -0.011812583910202318
1.3886724 -0.009624558158500057 -0.011812160334137246
1.3884888 -0.009626726597853377 -0.011811722095872343
1.3883053 -0.009628893596456137 -0.011811276139519267
1.3881217 -0.00963106187288682 -0.011810833546598022
1.3879383 -0.00963322870792005 -0.01181037945024697
1.3877548 -0.009635395411118545 -0.01180993613576725
1.3875713 -0.009637562081825068 -0.011809481848187031
1.387388 -0.009639727210256792 -0.011809008823775323
1.3872045 -0.009641893708194715 -0.011808527602892506
1.3870212 -0.009644058660075594 -0.011808039139424967
1.3868378 -0.00964622357030103 -0.011807529675366893
1.3866546 -0.00964838693008832 -0.011807032636038951
1.3864713 -0.009650551657579333 -0.011806541918242538
1.386288 -0.009652714836160467 -0.011806033187373395
1.3861048 -0.009654877970288614 -0.011805514707535677
1.3859216 -0.00965704095934483 -0.011804997756926039
1.3857384 -0.009659203902929405 -0.01180446783060978
1.3855551 -0.009661366698730594 -0.011803936629765316
1.385372 -0.009663528040885298 -0.011803406231456601
1.3851889 -0.009665689234641391 -0.011802866806906764
1.3850058 -0.009667850379012265 -0.011802315201736385
1.3848227 -0.009670011370844033 -0.011801751930227445
1.3846397 -0.00967217090327384 -0.011801191262387068
1.3844568 -0.009674330282563943 -0.011800632450613259
1.3842736 -0.009676491017019947 -0.011800071575164718
1.3840908 -0.009678648784471852 -0.011799509074628211
1.3839078 -0.009680807905596354 -0.011798935199357664
1.3837248 -0.00968296687006353 -0.011798355455334513
1.383542 -0.009685124372773109 -0.011797771751608843
1.3833591 -0.009687281717412064 -0.011797185178308604
1.3831762 -0.009689439003797356 -0.011796572184834889
1.3829935 -0.009691594719491672 -0.011795953650380494
1.3828106 -0.009693751778130649 -0.011795309695721616
1.3826278 -0.009695907260722803 -0.011794672251304865
1.3824451 -0.009698062680521268 -0.01179404466553031
1.3822623 -0.009700217933147305 -0.011793417551489448
1.3820796 -0.00970237312318915 -0.011792783697315236
1.381897 -0.009704526738957922 -0.011792149292227985
1.3817142 -0.009706681697019423 -0.011791513083277694
1.3815316 -0.009708835079726103 -0.011790863339756538
1.3813491 -0.009710986990579767 -0.011790217850147031
1.3811665 -0.009713140136319881 -0.011789561830355903
1.3809838 -0.009715293214627748 -0.011788916403506967
1.3808013 -0.0097174447178883 -0.011788261744023039
1.3806188 -0.009719596152495628 -0.01178760647450406
1.3804363 -0.00972174741640484 -0.011786950133223837
1.3802539 -0.009723897206411663 -0.011786294436806994
1.3800714 -0.009726048230954526 -0.011785639732951448
1.379889 -0.009728197782835507 -0.01178499558946817
1.3797066 -0.009730347166329291 -0.011784345901782985
1.3795242 -0.009732496481383182 -0.011783692857680132
1.379342 -0.009734644221684826 -0.011783030639113845
1.3791596 -0.00973679329604456 -0.011782370868511957
1.3789773 -0.009738940793416428 -0.011781676464932932
1.378795 -0.009741088210536224 -0.01178095532013472
1.3786128 -0.009743235446712663 -0.011780238782475994
1.3784305 -0.009745382601961169 -0.01177951811925014
1.3782483 -0.009747528172412322 -0.011778808798054546
1.3780662 -0.00974967366377044 -0.011778094388697044
1.377884 -0.009751818974322682 -0.011777376172282061
1.3777019 -0.009753964204307705 -0.011776657781704338
1.3775197 -0.009756109252949055 -0.011775936853950194
1.3773377 -0.00975825281651805 -0.011775214140717362
1.3771557 -0.00976039619924618 -0.011774507179727037
1.3769736 -0.009762539504111887 -0.011773798522470786
1.3767916 -0.009764682629053457 -0.011773087281985034
1.3766096 -0.009766825675660423 -0.011772382412449272
1.3764277 -0.009768967139596223 -0.011771665758006072
1.3762457 -0.009771108523270367 -0.01177095526035068
1.3760638 -0.009773249727910544 -0.011770244483645314
1.3758819 -0.009775390852880804 -0.011769532051759506
1.3757 -0.009777531797623725 -0.01176880615118709
1.3755182 -0.009779671256860863 -0.011768082967396672
1.3753364 -0.009781810535192056 -0.01176735668873761
1.3751546 -0.00978394973119552 -0.011766638309280627
1.3749728 -0.009786088747286054 -0.011765913311965564
1.3747911 -0.009788226277258345 -0.011765184476161542
1.3746094 -0.009790365028767655 -0.01176446111317307
1.3744277 -0.00979250229373046 -0.011763714288732807
1.374246 -0.009794639373249385 -0.011762965814968909
1.3740643 -0.009796776366715972 -0.011762221790611137
1.3738828 -0.00979891177328941 -0.011761474111172355
1.3737011 -0.00980104849534829 -0.011760726427605383
1.3735195 -0.009803183629412793 -0.011759962606673805
1.373338 -0.00980531867309212 -0.011759197165207347
1.3731564 -0.009807453528495054 -0.01175842335829194
1.372975 -0.00980958689061716 -0.011757654907180939
1.3727934 -0.009811721466394223 -0.011756885125791651
1.372612 -0.009813854550101895 -0.01175612596315173
1.3724306 -0.009815987449012962 -0.011755382123892372
1.3722492 -0.009818118859827312 -0.011754632016877011
1.3720678 -0.00982025148515246 -0.0117538483169144
1.3718865 -0.009822382614042328 -0.011753060898856952
1.3717052 -0.009824513551721004 -0.01175226255200887
1.3715239 -0.009826644390943086 -0.01175145116451072
1.3713425 -0.009828775035906906 -0.011750651396927058
1.3711612 -0.009830905583847487 -0.011749846597036059
1.37098 -0.009833034538699844 -0.011749070325460383
1.3707988 -0.009835163402180316 -0.01174829198356507
1.3706176 -0.009837292073754026 -0.011747485423553673
1.3704364 -0.009839420647241687 -0.011746681129154142
1.3702552 -0.009841549025334292 -0.011745853478448531
1.3700742 -0.009843675900599227 -0.011745026702047663
1.3698931 -0.009845802578292817 -0.011744193089526813
1.369712 -0.009847929152139851 -0.0117433590212518
1.3695309 -0.009850055526914769 -0.011742511938543174
1.36935 -0.009852180394810181 -0.01174166070564006
1.3691689 -0.009854306461160225 -0.0117408069850327
1.3689879 -0.009856431020636377 -0.011739957963763693
1.368807 -0.00985855537907231 -0.011739097896426564
1.3686261 -0.009860678229515685 -0.01173824733811709
1.3684452 -0.009862802279534358 -0.011737401463190857
1.3682643 -0.009864924823554364 -0.011736553591334799
1.3680835 -0.009867047167487946 -0.011735702094233759
1.3679026 -0.00986916940392854 -0.011734852159562706
1.3677218 -0.00987129144029738 -0.01173400243750833
1.367541 -0.009873413369716774 -0.01173315700378512
1.3673602 -0.009875533701105102 -0.011732304615096783
1.3671795 -0.009877653924182063 -0.011731452001201924
1.3669988 -0.009879773947818343 -0.011730607930187847
1.3668181 -0.009881893864437795 -0.011729754151012363
1.3666375 -0.00988401218147648 -0.011728891218572441
1.3664567 -0.009886131786866613 -0.011728028272983396
1.3662761 -0.009888249793000759 -0.011727180525027886
1.3660955 -0.009890367691607805 -0.01172631576508726
1.365915 -0.009892485386894372 -0.01172545110910911
1.3657345 -0.00989460157437938 -0.011724571597954547
1.365554 -0.009896717553051798 -0.011723654046874438
1.3653734 -0.009898834808403324 -0.011722717606121416
1.365193 -0.009900949050829486 -0.011721753308551804
1.3650125 -0.009903064563926783 -0.011720805893912849
1.364832 -0.009905179860541442 -0.01171986772264475
1.3646517 -0.00990729363770366 -0.01171893510006419
1.3644713 -0.00990940720043286 -0.011718000303950123
1.364291 -0.009911520641719842 -0.01171708104858982
1.3641106 -0.009913633870998561 -0.011716150992087934
1.3639303 -0.009915745579581303 -0.011715203296260341
1.36375 -0.009917858468321657 -0.01171426011369488
1.3635697 -0.00991996983679939 -0.0117133198874536
1.3633895 -0.00992208099001425 -0.011712379484598225
1.3632092 -0.00992419202067681 -0.011711454745089684
1.3630291 -0.00992630144281033 -0.01171052020046586
1.362849 -0.009928410741210836 -0.01170958480315827
1.3626688 -0.009930521222047827 -0.011708647261442738
1.3624887 -0.009932628787467245 -0.011707714345143507
1.3623086 -0.009934737535051173 -0.011706765298294734
1.3621285 -0.009936846155446306 -0.011705816395258124
1.3619485 -0.009938953165819012 -0.011704870113370389
1.3617685 -0.009941060049939764 -0.011703925196877997
1.3615885 -0.009943166720277952 -0.011702983923643794
1.3614085 -0.009945273264980879 -0.011702038985757012
1.3612286 -0.009947378199735419 -0.011701082022219828
1.3610486 -0.009949484400826903 -0.01170012537739685
1.3608687 -0.009951588990471001 -0.011699156225397937
1.3606888 -0.009953693447699504 -0.01169816978869342
1.3605089 -0.009955797683578325 -0.011697183843754825
1.3603292 -0.00995790039163399 -0.01169619633492921
1.3601494 -0.009960002877300431 -0.011695197420022698
1.3599695 -0.00996210662049943 -0.01169418783955551
1.3597897 -0.009964208743718428 -0.011693175437559713
1.3596101 -0.009966309335064347 -0.011692162542414581
1.3594303 -0.009968411093336831 -0.011691138187311574
1.3592507 -0.009970511318366125 -0.011690125227127871
1.359071 -0.009972611316912884 -0.011689094238682012
1.3588914 -0.00997471117453269 -0.011688085585653788
1.3587117 -0.009976810807747588 -0.01168706049609402
1.3585321 -0.009978910297874774 -0.011686029908441515
1.3583525 -0.009981008168054242 -0.011685003623750693
1.358173 -0.009983105896166588 -0.01168397621065566
1.3579935 -0.009985203397156443 -0.011682940953078622
1.357814 -0.009987300753903925 -0.011681902570590489
1.3576345 -0.009989396489734417 -0.011680863986715176
1.357455 -0.009991493473334553 -0.011679822334831214
1.3572756 -0.009993588835569429 -0.01167877939253847
1.3570962 -0.009995684052260659 -0.01167773275673211
1.3569168 -0.009997779039797428 -0.01167669772942486
1.3567375 -0.009999872492422453 -0.011675663323557526
1.3565582 -0.0100019657170364 -0.01167462530807705
1.3563788 -0.010004060189934305 -0.011673595415324893
1.3561995 -0.010006153044148076 -0.011672558371789045
1.3560203 -0.010008244362509973 -0.01167151963156315
1.355841 -0.010010336844035503 -0.011670477664080126
1.3556619 -0.010012427788644161 -0.011669427216976492
1.3554827 -0.010014518503301281 -0.01166838107315417
1.3553035 -0.01001660907197859 -0.011667325129009368
1.3551244 -0.010018699409062514 -0.011666269540397026
1.3549452 -0.010020789599527048 -0.011665214979059663
1.3547661 -0.010022878168301707 -0.011664161929956174
1.3545871 -0.010024966591815301 -0.011663122605074707
1.354408 -0.010027054786633457 -0.011662072008975637
1.354229 -0.01002914283504219 -0.011661025134455022
1.3540499 -0.010031230654871437 -0.011659984083935605
1.353871 -0.010033316939964608 -0.011658940184585761
1.353692 -0.01003540299594719 -0.011657885454576754
1.3535131 -0.010037488904740002 -0.011656835344898456
1.3533342 -0.010039574583771652 -0.011655774402678896
1.3531553 -0.010041660113791633 -0.011654714734706865
1.3529764 -0.010043744023479543 -0.011653647814834273
1.3527976 -0.010045827783765409 -0.011652589853632562
1.3526188 -0.010047911315146086 -0.0116515451952193
1.35244 -0.010049994700827231 -0.011650500340528837
1.3522612 -0.010052077859346803 -0.011649465471634575
1.3520825 -0.010054159485357568 -0.011648427670919535
1.3519038 -0.010056240883780572 -0.011647379108757502
1.3517251 -0.01005832213268971 -0.01164628813463143
1.3515464 -0.010060403144367848 -0.011645199849757815
1.3513677 -0.010062484004820751 -0.011644120771962285
1.3511891 -0.010064563242612514 -0.011643047189375005
1.3510106 -0.010066642331413229 -0.011641977743671516
1.350832 -0.010068721186950309 -0.011640906505508168
1.3506534 -0.010070799893364736 -0.011639836264038436
1.3504748 -0.010072878366822545 -0.011638770380737996
1.3502964 -0.010074955305352516 -0.011637712315557582
1.3501179 -0.010077032012987904 -0.011636651803737196
1.3499395 -0.010079108573503281 -0.011635595508426895
1.349761 -0.010081184902172986 -0.011634512136682287
1.3495826 -0.010083261076739096 -0.011633411368502409
1.3494042 -0.010085335626220276 -0.011632299742314901
1.3492259 -0.010087410018383263 -0.011631192041137424
1.3490475 -0.010089484171625002 -0.011630074901306147
1.3488692 -0.010091558166553414 -0.011628964746158987
1.3486909 -0.010093631922461061 -0.011627842628398236
1.3485126 -0.010095704132400343 -0.01162672505954123
1.3483343 -0.010097777489233704 -0.011625608864821817
1.3481561 -0.010099849300991268 -0.011624488746508694
1.347978 -0.010101919487288136 -0.011623370867560288
1.3477998 -0.01010399090010595 -0.011622248960164337
1.3476217 -0.010106060687452807 -0.011621132376715868
1.3474435 -0.01010813170119928 -0.01162000685967497
1.3472654 -0.01011020108868939 -0.011618886146923465
1.3470873 -0.01011227031775613 -0.01161776705679916
1.3469093 -0.010114337922256286 -0.01161665500202989
1.3467312 -0.010116406755980217 -0.01161556063050518
1.3465532 -0.010118473968466645 -0.01161444472468702
1.3463752 -0.010120541022647818 -0.011613341231645882
1.3461972 -0.010122607841021218 -0.01161223808701986
1.3460193 -0.010124674502198608 -0.011611130846320773
1.3458414 -0.010126739542410897 -0.011610017605013085
1.3456635 -0.010128804424152708 -0.011608908573402951
1.3454857 -0.01013086906989723 -0.011607806411398669
1.3453078 -0.010132933560429514 -0.011606722617263046
1.34513 -0.01013499781804256 -0.011605616149338036
1.3449521 -0.010137061915022033 -0.01160448755466694
1.3447744 -0.010139124388591153 -0.011603351506479146
1.3445966 -0.010141186698550879 -0.011602211030762333
1.3444189 -0.010143248766612505 -0.011601064863309168
1.3442411 -0.010145310670032982 -0.011599925194012747
1.3440635 -0.010147370949281346 -0.011598777553225208
1.3438859 -0.010149431063079101 -0.011597636155189278
1.3437083 -0.010151490935279563 -0.011596479595957863
1.3435307 -0.010153550640159865 -0.011595334127813094
1.343353 -0.010155610104325698 -0.0115941874931034
1.3431754 -0.010157669401457013 -0.01159303409445362
1.3429979 -0.01015972707320206 -0.011591857952783958
1.3428204 -0.010161784571870128 -0.011590674060854681
1.3426429 -0.01016384182406326 -0.011589498090239835
1.3424654 -0.010165898905023242 -0.011588326899732663
1.342288 -0.01016795435956732 -0.011587152260953372
1.3421105 -0.010170011022616195 -0.011585962764227695
1.3419331 -0.010172066056391003 -0.01158477518043539
1.3417557 -0.01017412091677752 -0.011583588004771585
1.3415785 -0.010176174148785225 -0.01158240128431617
1.3414011 -0.010178228587622242 -0.011581208579155641
1.3412238 -0.010180281397479706 -0.011580018996044623
1.3410466 -0.010182334033607207 -0.011578830194479138
1.3408693 -0.010184386423613117 -0.011577671193738807
1.340692 -0.010186438648303554 -0.011576534704914107
1.3405148 -0.010188490633446545 -0.011575385983144471
1.3403376 -0.0101905410722672 -0.011574240134016789
1.3401605 -0.010192591272605125 -0.011573118644332948
1.3399833 -0.010194641311922735 -0.01157199210833951
1.3398062 -0.010196691113138291 -0.011570853142253094
1.339629 -0.010198740749496182 -0.01156970939525279
1.339452 -0.010200788766992725 -0.011568576227366715
1.339275 -0.010202836621476662 -0.01156743438870107
1.339098 -0.01020488423600368 -0.011566300579522598
1.338921 -0.010206931687944676 -0.01156515966986612
1.3387439 -0.01020897889808714 -0.011564000358383866
1.338567 -0.01021102456273253 -0.011562843987341519
1.3383901 -0.010213069985207846 -0.01156169954510225
1.3382132 -0.010215115245388536 -0.011560573191298287
1.3380363 -0.010217160268664193 -0.011559454919697686
1.3378594 -0.01021920513263014 -0.011558337193771482
1.3376826 -0.010221248382611563 -0.01155721575418032
1.3375058 -0.01022329147328673 -0.011556105789689478
1.337329 -0.010225334330150953 -0.011554999342982158
1.3371522 -0.010227377029174145 -0.011553890436031231
1.3369755 -0.010229419494262553 -0.011552782761892689
1.3367988 -0.010231460423794869 -0.011551667636952985
1.336622 -0.010233502495502094 -0.011550560129597995
1.3364453 -0.010235543032714189 -0.01154944638641335
1.3362687 -0.010237583334573825 -0.011548333036945422
1.3360921 -0.010239622101445462 -0.01154721458213804
1.3359154 -0.010241662008384179 -0.011546094081223849
1.3357389 -0.010243700380441345 -0.011544982544238535
1.3355623 -0.010245738517501978 -0.011543869804524994
1.3353858 -0.010247776496870437 -0.011542758816890313
1.3352093 -0.010249814242090203 -0.011541657907866662
1.3350328 -0.010251850455646546 -0.01154054900265575
1.3348564 -0.010253886432404451 -0.011539404615089486
1.33468 -0.010255922244205627 -0.011538252670537983
1.3345035 -0.010257957815000118 -0.011537108842290601
1.3343271 -0.010259993222916727 -0.011535969404385156
1.3341507 -0.010262028391487796 -0.011534830672070505
1.3339744 -0.010264062022960298 -0.011533698528856474
1.333798 -0.010266095416211901 -0.011532558045772896
1.3336217 -0.010268128645698971 -0.011531411576976614
1.3334454 -0.010270161633840919 -0.011530245408027245
1.3332692 -0.010272193078000041 -0.011529063298302797
1.3330929 -0.010274225651645394 -0.011527905882247672
1.3329167 -0.010276256687814166 -0.01152677098018325
1.3327405 -0.010278287485907278 -0.011525638250054615
1.3325645 -0.010280316748503639 -0.011524499298066766
1.3323883 -0.010282347145395202 -0.011523355052438058
1.3322122 -0.010284376005354114 -0.011522208771475452
1.3320361 -0.010286404625564093 -0.011521073032959225
1.3318601 -0.010288433084115494 -0.011519927885105587
1.331684 -0.010290461301686767 -0.011518778878753261
1.3315079 -0.010292489354752455 -0.011517614158704899
1.331332 -0.010294515790335348 -0.011516450564008776
1.331156 -0.01029654206051311 -0.011515283645092717
1.3309801 -0.010298568084028653 -0.011514088217425259
1.3308041 -0.010300593935715191 -0.011512894108030731
1.3306282 -0.010302619538491192 -0.011511699814021973
1.3304523 -0.01030464359775722 -0.011510505265653738
1.3302765 -0.010306667406577293 -0.011509287894699141
1.3301007 -0.01030869103912665 -0.011508066714692296
1.3299248 -0.01031071441730087 -0.011506826061985007
1.329749 -0.010312737614181292 -0.01150557451073548
1.3295733 -0.010314759181389034 -0.011504323614232303
1.3293974 -0.010316781935246317 -0.01150303108236327
1.3292217 -0.010318803052260813 -0.011501754883897026
1.3290461 -0.010320822612720722 -0.011500461169239085
1.3288704 -0.010322843275943006 -0.011499157690387701
1.3286947 -0.010324863749993246 -0.011497851755247796
1.3285191 -0.010326882583917228 -0.011496549681798685
1.3283435 -0.0103289012353626 -0.01149532487604936
1.3281679 -0.010330919633256896 -0.011494094575974273
1.3279924 -0.010332936482885247 -0.011492863267038375
1.3278168 -0.010334954448383683 -0.011491632465246916
1.3276414 -0.01033697086529367 -0.011490391360366862
1.3274659 -0.010338987024882791 -0.01148913398664078
1.3272904 -0.010341002999425836 -0.011487845450599337
1.3271149 -0.010343018708584794 -0.011486552534166057
1.3269396 -0.0103450328594088 -0.011485244349231987
1.3267641 -0.010347048110356982 -0.011483933503043862
1.3265887 -0.010349061802344935 -0.011482631899643717
1.3264134 -0.01035107522684332 -0.011481325859756392
1.326238 -0.01035308845999135 -0.011480004519141137
1.3260628 -0.010355100053965647 -0.011478690376996191
1.3258876 -0.010357111453609501 -0.01147732376707957
1.3257122 -0.0103591239386354 -0.011475923608641197
1.325537 -0.010361134846870455 -0.011474480098934928
1.3253618 -0.010363144092574083 -0.011473030088543357
1.3251866 -0.010365154493766817 -0.011471589726945822
1.3250115 -0.010367163234013582 -0.01147014561595707
1.3248364 -0.010369171761729554 -0.011468697863868458
1.3246613 -0.010371179992610464 -0.011467208605619075
1.3244861 -0.010373188001501705 -0.01146571578276199
1.324311 -0.010375195710289503 -0.011464241703622367
1.324136 -0.010377201835091976 -0.011462768388187982
1.323961 -0.010379207661615769 -0.011461291606363617
1.323786 -0.01038121326956789 -0.011459811646725639
1.323611 -0.010383218577443181 -0.0114583171835422
1.323436 -0.01038522366405287 -0.011456831769884237
1.3232611 -0.01038722708623638 -0.011455361484338978
1.3230861 -0.010389231662266978 -0.011453961832409027
1.3229113 -0.01039123458928512 -0.011452549748015815
1.3227365 -0.010393235938215202 -0.011451089168096165
1.3225616 -0.01039523835735803 -0.011449621701560225
1.3223867 -0.010397240558982402 -0.011448158592077668
1.322212 -0.010399241101356873 -0.011446694471269296
1.3220372 -0.010401241426947361 -0.011445237852452375
1.3218625 -0.010403241458040134 -0.011443755431256506
1.3216877 -0.010405241268071193 -0.011442282623132006
1.321513 -0.010407239418537505 -0.011440793553518102
1.3213384 -0.010409237346092557 -0.011439311836860444
1.3211638 -0.010411234977215569 -0.011437811917612574
1.3209891 -0.010413232382466053 -0.011436315674551766
1.3208145 -0.010415229489717744 -0.011434806955147855
1.3206398 -0.01041722636470915 -0.01143324056462032
1.3204653 -0.010419221565266338 -0.011431663767532173
1.3202908 -0.010421216527421473 -0.011430084161364614
1.3201163 -0.010423211175878386 -0.011428490359777811
1.3199418 -0.010425205583189927 -0.011426902503166959
1.3197674 -0.010427198314329493 -0.011425306698386576
1.3195928 -0.010429192166148881 -0.01142372421549524
1.3194184 -0.01043118434415959 -0.011422140070997264
1.319244 -0.01043317628069813 -0.011420544440561576
1.3190696 -0.010435167901850161 -0.01141893153514182
1.3188953 -0.010437157913436402 -0.011417283827560088
1.3187209 -0.010439148959464505 -0.011415590315518325
1.3185467 -0.010441138381644522 -0.011413862900723465
1.3183724 -0.010443127466925188 -0.011412143066718651
1.3181981 -0.010445116288852195 -0.011410420155519883
1.3180239 -0.010447103417384225 -0.0114087614582779
1.3178496 -0.010449091657737488 -0.01140712054580802
1.3176755 -0.010451078214910075 -0.011405489021659053
1.3175013 -0.010453064525637226 -0.011403847445017655
1.3173271 -0.01045505051190499 -0.011402206105689452
1.317153 -0.010457036251219248 -0.01140056933179685
1.3169789 -0.010459020307053033 -0.011398911736613091
1.3168049 -0.010461004111480312 -0.011397252589157435
1.3166308 -0.01046298758847477 -0.011395576608716283
1.3164568 -0.010464970810406779 -0.011393896187053396
1.3162827 -0.01046695370107919 -0.011392190597353032
1.3161088 -0.010468934971698108 -0.011390463173387502
1.3159348 -0.010470917262007575 -0.011388731766380193
1.3157609 -0.010472897929884125 -0.011386988902793539
1.3155869 -0.010474878256762596 -0.011385241878589997
1.315413 -0.010476858316380799 -0.011383483087242954
1.3152392 -0.010478836675475623 -0.011381727549063688
1.3150654 -0.01048081476896963 -0.011379992705059844
1.3148915 -0.010482793881219903 -0.011378280255104952
1.3147177 -0.010484771377670635 -0.011376564725474719
1.314544 -0.010486747181685597 -0.011374847632997651
1.3143702 -0.010488724081093791 -0.01137312782802434
1.3141965 -0.01049069928809498 -0.011371410751202994
1.3140228 -0.010492674234605277 -0.011369690836886206
1.3138491 -0.010494648843583239 -0.011367959310728547
1.3136754 -0.010496623189510251 -0.011366228707142644
1.3135017 -0.010498597197092266 -0.011364498255470394
1.3133281 -0.010500569586496119 -0.011362756157678662
1.3131545 -0.010502542989152087 -0.011361004413243862
1.3129809 -0.0105045147710574 -0.011359250262703357
1.3128074 -0.010506484858600111 -0.011357535174662065
1.3126339 -0.010508456051644577 -0.011355950171488192
1.3124604 -0.010510425578430781 -0.011354327893133198
1.3122869 -0.01051239621133665 -0.011352711009804782
1.3121134 -0.010514365176514398 -0.011351096621847793
1.31194 -0.010516333897383752 -0.011349504819981288
1.3117666 -0.010518300956625658 -0.011347922504860603
1.3115932 -0.010520269127321832 -0.011346333087591622
1.3114198 -0.010522235636669952 -0.011344750145584543
1.3112465 -0.010524201905160575 -0.01134316479640645
1.3110732 -0.01052616786446302 -0.011341569104301166
1.3108999 -0.010528133582032613 -0.011339994120805818
1.3107266 -0.010530097642473275 -0.011338424591819033
1.3105533 -0.010532062813877774 -0.011336832814614194
1.3103801 -0.010534026326907673 -0.011335280213565047
1.3102069 -0.010535989606813425 -0.011333737976605186
1.3100337 -0.010537952584868105 -0.011332186830896741
1.3098606 -0.010539913977599635 -0.011330640839292033
1.3096874 -0.01054187641886502 -0.011329085232007327
1.3095143 -0.010543837275057137 -0.01132754658876995
1.3093412 -0.010545797831357218 -0.011326001560358142
1.3091681 -0.010547758151106578 -0.011324428253362937
1.3089951 -0.010549716814454652 -0.011322845329447724
1.308822 -0.010551676583581969 -0.011321217172041289
1.3086491 -0.010553634686432065 -0.011319581429960077
1.3084761 -0.010555592541881055 -0.01131796624031764
1.3083031 -0.010557550082568829 -0.011316322141154512
1.3081303 -0.010559506022242164 -0.011314674231438216
1.3079573 -0.01056146299241221 -0.011313022123248938
1.3077844 -0.010563418361338351 -0.01131137034888041
1.3076116 -0.010565373412815134 -0.011309737553481514
1.3074387 -0.010567328217761397 -0.011308130524236196
1.3072659 -0.010569282712801102 -0.011306535756097209
1.3070931 -0.01057123561808583 -0.011304945982547979
1.3069203 -0.010573189563658367 -0.011303363866629994
1.3067476 -0.010575141922237564 -0.011301787105474878
1.3065748 -0.010577093974541802 -0.011300196556312423
1.3064022 -0.01057904444356667 -0.0112986876985341
1.3062295 -0.01058099596845115 -0.01129717755238662
1.3060569 -0.010582945914962357 -0.011295649490175846
1.3058841 -0.010584896913546962 -0.011294127625568959
1.3057115 -0.0105868463338307 -0.011292599941009928
1.305539 -0.010588794113408486 -0.0112910807355528
1.3053664 -0.010590743008707163 -0.01128956334427064
1.3051939 -0.010592690264170751 -0.011288034671249217
1.3050213 -0.010594638632221222 -0.011286502030303252
1.3048488 -0.010596585358874632 -0.011284965644321934
1.3046764 -0.01059853050777116 -0.011283448568539928
1.3045039 -0.010600476709513333 -0.01128193167901292
1.3043315 -0.010602421334541699 -0.011280401807158735
1.304159 -0.010604367008292719 -0.01127885275066947
1.3039867 -0.01060631109989436 -0.01127729265257089
1.3038143 -0.010608254893033409 -0.01127575472789736
1.303642 -0.01061019710795046 -0.011274204809355134
1.3034697 -0.010612140364827917 -0.011272601009911135
1.3032974 -0.010614082030008016 -0.011270981843407713
1.3031251 -0.010616023384767357 -0.011269352895516284
1.3029529 -0.010617964490113404 -0.01126773315189607
1.3027806 -0.010619905283777998 -0.011266073909201365
1.3026085 -0.010621844476852278 -0.011264406178062406
1.3024362 -0.010623784695316314 -0.01126272667721145
1.3022641 -0.010625723311450366 -0.011261052682867001
1.302092 -0.01062766161197932 -0.011259406318406523
1.3019198 -0.010629599657842551 -0.011257739255147442
1.3017478 -0.01063153604258202 -0.011256042857930635
1.3015757 -0.010633473504899606 -0.011254324342743338
1.3014036 -0.010635409297391632 -0.011252567239418672
1.3012316 -0.010637344817420985 -0.011250826254342847
1.3010596 -0.010639280009382654 -0.011249087355639547
1.3008877 -0.010641213588964306 -0.011247331462543371
1.3007157 -0.010643148178453403 -0.011245582275764608
1.3005438 -0.01064508115508636 -0.01124381726165547
1.3003719 -0.010647013798185301 -0.011242052895839008
1.3002 -0.010648946167596414 -0.011240280332181076
1.3000282 -0.010650876860366254 -0.011238476396349265
1.2998563 -0.010652808611350314 -0.011236666232394768
1.2996845 -0.010654738681696458 -0.011234846384719742
1.2995127 -0.010656668468233701 -0.011233022194478668
1.299341 -0.010658597910176539 -0.011231165218141841
1.2991692 -0.010660527060000263 -0.011229293219533847
1.2989975 -0.010662454520702773 -0.01122742035606332
1.2988257 -0.010664383034523278 -0.011225651078987613
1.2986541 -0.01066630988308894 -0.01122392869832333
1.2984824 -0.010668236462151254 -0.011222181322399764
1.2983108 -0.010670162712531437 -0.01122042077036714
1.2981392 -0.010672087352986465 -0.011218692443346443
1.2979676 -0.010674013006348404 -0.011216944203148026
1.297796 -0.010675937047521235 -0.011215182722866262
1.2976245 -0.010677860759647877 -0.011213418987037772
1.2974529 -0.010679784192836604 -0.01121161278665902
1.2972815 -0.010681705949202149 -0.011209757887184407
1.29711 -0.010683628749587606 -0.011207904935714538
1.2969385 -0.010685549867923002 -0.011206017753220759
1.2967671 -0.010687470687640166 -0.011204131611558416
1.2965957 -0.010689391158781085 -0.011202245519505225
1.2964243 -0.01069131133146292 -0.011200353927768487
1.296253 -0.010693229819122624 -0.011198459684636815
1.2960817 -0.010695148007587175 -0.011196563373988042
1.2959104 -0.010697065845451851 -0.01119466292287999
1.295739 -0.010698983381160482 -0.01119273525485097
1.2955678 -0.010700900560130351 -0.011190801547856287
1.2953964 -0.010702817434063854 -0.01118887199274952
1.2952253 -0.010704732617676032 -0.011186936961451989
1.2950541 -0.010706647490315751 -0.011184929637928023
1.2948829 -0.010708561991140989 -0.011182913217621588
1.2947117 -0.010710476174769076 -0.011180906604003045
1.2945406 -0.01071238865495305 -0.011178896789096303
1.2943695 -0.01071430215012453 -0.011176879312529118
1.2941984 -0.010716213939569437 -0.011174843607928059
1.2940273 -0.010718125406555467 -0.011172800606961063
1.2938563 -0.010720036496978922 -0.011170751839646284
1.2936853 -0.010721945931370588 -0.011168696570392841
1.2935143 -0.010723856318429733 -0.011166633719762351
1.2933433 -0.01072576504798262 -0.011164568803930353
1.2931724 -0.010727673397392837 -0.011162495094931666
1.2930014 -0.01072958141917576 -0.011160429651558744
1.2928305 -0.01073148906322361 -0.011158390720078388
1.2926596 -0.010733395055638112 -0.011156346396572024
1.2924887 -0.010735302000155234 -0.011154278673535129
1.2923179 -0.010737207285114217 -0.011152172781498633
1.292147 -0.010739112180843693 -0.011150036938763541
1.2919763 -0.01074101540778345 -0.011147880941834191
1.2918055 -0.010742919567573318 -0.011145719332536254
1.2916348 -0.0107448220564783 -0.011143551112396781
1.291464 -0.010746725475976777 -0.011141385380570547
1.2912934 -0.010748625897156137 -0.01113921666557274
1.2911227 -0.010750527247492484 -0.011137039077297987
1.290952 -0.010752428253152209 -0.0111348499797252
1.2907814 -0.010754327528852598 -0.011132649028861063
1.2906107 -0.010756227780492577 -0.011130400554756269
1.2904401 -0.010758126292235324 -0.011128150601211934
1.2902696 -0.01076002312732113 -0.011125961449044713
1.290099 -0.010761920887430576 -0.01112376535223646
1.2899284 -0.010763818299896692 -0.011121565240250427
1.289758 -0.010765713983160615 -0.011119350202573808
1.2895875 -0.01076760931701374 -0.011117156938694632
1.289417 -0.010769504249818467 -0.01111494907769195
1.2892466 -0.010771398828632501 -0.011112694321018026
1.2890762 -0.010773291668944222 -0.011110397164853882
1.2889059 -0.010775184142640464 -0.011108091095625043
1.2887354 -0.010777077519910848 -0.011105761538861194
1.288565 -0.010778969202217938 -0.01110344012671007
1.2883948 -0.010780859139565956 -0.011101110749811592
1.2882245 -0.010782750031843612 -0.011098824096587464
1.2880542 -0.01078463918803163 -0.011096546140806195
1.287884 -0.010786527982332374 -0.01109428736880901
1.2877138 -0.010788416368972787 -0.011092040225208079
1.2875435 -0.010790304396825257 -0.01108978522764644
1.2873733 -0.010792192017114335 -0.01108754198475298
1.2872032 -0.010794077955932622 -0.011085258062976812
1.287033 -0.01079596480137036 -0.01108296840472097
1.2868629 -0.010797849962209461 -0.011080687232135655
1.2866927 -0.010799734712209625 -0.011078455550798772
1.2865227 -0.010801617791048832 -0.011076241870012804
1.2863526 -0.01080350178765446 -0.01107403372457876
1.2861826 -0.010805384115322364 -0.011071824877909687
1.2860126 -0.010807266042506931 -0.011069643678994172
1.2858427 -0.01080914762217283 -0.011067399385239464
1.2856727 -0.010811028787782711 -0.011065094923520322
1.2855028 -0.010812908268163968 -0.011062775703649327
1.2853328 -0.010814788645140044 -0.011060452691851479
1.2851629 -0.010816667334942293 -0.011058106773405265
1.284993 -0.010818545597885539 -0.011055759912395862
1.2848232 -0.01082042349083899 -0.011053419016914806
1.2846534 -0.010822299641476556 -0.01105109437283198
1.2844836 -0.010824176744415137 -0.011048782924086883
1.2843138 -0.010826052109204764 -0.011046464444788856
1.284144 -0.010827927107042086 -0.01104412992345712
1.2839743 -0.010829801680193577 -0.011041795076426416
1.2838045 -0.01083167588560823 -0.01103946381570345
1.2836349 -0.01083354835073945 -0.011037123016114645
1.2834651 -0.010835421762047171 -0.011034782006066127
1.2832955 -0.010837293431206395 -0.011032411541576173
1.2831259 -0.010839164725476287 -0.011030050675100172
1.2829564 -0.010841034277730853 -0.011027689830830488
1.2827867 -0.01084290477036893 -0.011025320207950825
1.2826172 -0.010844773517754357 -0.011022912336720045
1.2824477 -0.010846641880656952 -0.011020481135037662
1.2822782 -0.010848509804336466 -0.011018039732825276
1.2821087 -0.010850377338870213 -0.011015578824366424
1.2819391 -0.010852244429304294 -0.011013115185141373
1.2817698 -0.010854109816441658 -0.011010656018011477
1.2816004 -0.010855974760417794 -0.01100820041923217
1.2814308 -0.010857840627628517 -0.011005745886531021
1.2812616 -0.01085970342826332 -0.011003293741436592
1.2810922 -0.010861567154630089 -0.011000873089157287
1.2809228 -0.01086343044565728 -0.010998467804570715
1.2807535 -0.010865292044021889 -0.01099604675000543
1.2805842 -0.010867153204563907 -0.010993608170843466
1.2804149 -0.010869013977398784 -0.010991152945247886
1.2802457 -0.010870874307900298 -0.010988702327652143
1.2800765 -0.010872732939329366 -0.010986229736540464
1.2799073 -0.010874591122596367 -0.01098371803686459
1.2797381 -0.010876450216940618 -0.010981217113942201
1.2795689 -0.01087830755238449 -0.010978708299113698
1.2793999 -0.010880163180383682 -0.010976194053601711
1.2792307 -0.010882019665162846 -0.010973674367405067
1.2790617 -0.010883874439262425 -0.010971119415701154
1.2788925 -0.010885730061931637 -0.01096856291965743
1.2787235 -0.010887583972125733 -0.010966009673613525
1.2785544 -0.010889437423875726 -0.010963463405049396
1.2783855 -0.010891289166564082 -0.010960924975416316
1.2782165 -0.010893141757831492 -0.010958354490112022
1.2780476 -0.010894992633946369 -0.010955777327544573
1.2778786 -0.010896843049638614 -0.010953226520552365
1.2777097 -0.01089869306299287 -0.010950687886663736
1.2775408 -0.01090054261940594 -0.010948128944203
1.277372 -0.01090239046324999 -0.010945549975608086
1.2772031 -0.010904239149693087 -0.010942977029159685
1.2770343 -0.010906086124938983 -0.010940409810013556
1.2768655 -0.01090793263930815 -0.010937834012189514
1.2766967 -0.010909778744730307 -0.010935246329007157
1.276528 -0.010911623083347541 -0.0109326663711386
1.2763592 -0.01091346831516705 -0.010930057805628396
1.2761905 -0.010915311774412611 -0.010927422356015813
1.2760218 -0.010917154814009818 -0.010924761510765076
1.2758532 -0.010918997377045924 -0.010922103476743732
1.2756845 -0.010920839518808022 -0.0109194323942806
1.2755159 -0.01092267988103305 -0.010916776160136041
1.2753474 -0.010924519824569122 -0.010914121404615352
1.2751788 -0.010926359292274406 -0.010911472114738719
1.2750102 -0.010928198342954857 -0.010908832323366407
1.2748417 -0.01093003692071587 -0.010906202904258594
1.2746731 -0.010931875081737735 -0.010903538030295847
1.2745047 -0.010933711463239026 -0.010900861041289327
1.2743362 -0.010935547420285439 -0.010898140241909833
1.2741678 -0.01093738288702103 -0.010895399454168944
1.2739993 -0.010939217916833069 -0.010892583069544586
1.2738309 -0.010941052439760393 -0.010889766071960088
1.2736626 -0.010942885220086261 -0.010886912546978926
1.2734942 -0.01094471748614717 -0.010884052801693538
1.2733259 -0.010946549303657944 -0.010881185548042778
1.2731576 -0.010948380606256195 -0.010878342362358916
1.2729893 -0.01095021146606393 -0.010875515359519063
1.2728211 -0.01095204052061738 -0.010872699299563846
1.2726527 -0.01095387043001986 -0.010869860950083262
1.2724845 -0.010955698531002554 -0.010867013724694199
1.2723163 -0.010957526187931195 -0.010864176224231498
1.2721481 -0.010959353334751057 -0.010861359975180281
1.27198 -0.010961178748437711 -0.010858548239844196
1.271812 -0.0109630036539084 -0.010855716184266423
1.2716438 -0.010964829409988452 -0.010852872104314053
1.2714757 -0.010966653359793565 -0.010850024929855978
1.2713076 -0.010968476863805638 -0.01084716022118338
1.2711396 -0.010970298559033908 -0.010844296095215067
1.2709715 -0.010972121099112815 -0.01084141766959817
1.2708036 -0.010973941827988476 -0.010838530952227544
1.2706356 -0.010975762102224998 -0.010835586997970813
1.2704676 -0.010977581845154525 -0.010832629460313312
1.2702997 -0.010979401127181546 -0.010829677219821221
1.2701318 -0.010981218586880667 -0.010826720804589563
1.269964 -0.010983035585556748 -0.010823763962392957
1.269796 -0.010984853341559034 -0.010820788096967389
1.2696283 -0.010986668051854538 -0.010817797010794583
1.2694604 -0.010988483513852822 -0.010814798286680659
1.2692926 -0.01099029850657298 -0.010811780596560957
1.2691249 -0.010992111666676366 -0.010808737459377897
1.2689571 -0.010993924350688288 -0.010805685510940927
1.2687894 -0.010995736485948218 -0.010802609926330533
1.2686217 -0.010997548140483517 -0.010799542806602938
1.268454 -0.010999359246915428 -0.01079649311507092
1.2682863 -0.011001168592291471 -0.010793470401164686
1.2681186 -0.011002978682311648 -0.010790434553450905
1.267951 -0.01100478701032985 -0.010787389125999016
1.2677834 -0.011006594793460084 -0.010784346567855417
1.2676159 -0.011008400815912174 -0.01078130299796438
1.2674483 -0.011010207577279848 -0.010778230749895232
1.2672808 -0.011012012574273205 -0.01077518216061493
1.2671132 -0.011013818310317438 -0.010772110160230157
1.2669457 -0.011015622280583729 -0.010769047719529096
1.2667783 -0.011017424420695922 -0.010765965063122319
1.2666109 -0.011019227357587275 -0.01076285228624708
1.2664435 -0.011021028458170379 -0.010759749557673249
1.266276 -0.011022830353899647 -0.010756631742590015
1.2661086 -0.01102463041157337 -0.01075350483322411
1.2659413 -0.011026429978450731 -0.010750372861250116
1.265774 -0.01102822770689753 -0.010747242961811294
1.2656066 -0.011030026226857805 -0.010744127786059925
1.2654394 -0.011031822912763143 -0.010741019579026505
1.2652721 -0.01103361911200133 -0.010737919369020809
1.2651049 -0.01103541475884055 -0.010734792741963716
1.2649376 -0.011037209915109937 -0.010731681195806265
1.2647705 -0.011039003240181823 -0.010728559928721477
1.2646033 -0.011040797352443756 -0.010725431207249309
1.2644361 -0.011042589632603919 -0.0107223100656343
1.264269 -0.011044381421897552 -0.010719183047131533
1.2641019 -0.011046172655522027 -0.010716023496449756
1.2639349 -0.011047962112424673 -0.010712846293042361
1.2637677 -0.011049752285440527 -0.010709683601192161
1.2636007 -0.01105154068448701 -0.010706513823802602
1.2634337 -0.011053328522248121 -0.010703337536319583
1.2632667 -0.011055115860731489 -0.010700160407733611
1.2630997 -0.011056902636925811 -0.010696977959460707
1.2629328 -0.01105868763686659 -0.010693781439465472
1.2627658 -0.011060473346275239 -0.010690586376686316
1.2625989 -0.011062257278211158 -0.010687369743538304
1.262432 -0.011064040640993603 -0.0106841582173361
1.2622651 -0.01106582350153108 -0.010680959909568483
1.2620983 -0.011067604524014115 -0.010677780260011632
1.2619314 -0.011069386323443732 -0.010674623263803008
1.2617646 -0.011071166292223114 -0.010671476289993572
1.2615979 -0.011072945770510698 -0.010668356871870371
1.2614311 -0.011074724696535462 -0.010665228239609907
1.2612643 -0.011076503134006233 -0.010662129693705714
1.2610977 -0.011078279753737805 -0.010659037845301592
1.260931 -0.011080055888603432 -0.010655940277928891
1.2607642 -0.011081832746507411 -0.01065284555947523
1.2605976 -0.011083607845855435 -0.010649694910293566
1.260431 -0.011085381119086211 -0.01064655966007311
1.2602644 -0.011087155173585543 -0.01064344299471637
1.2600979 -0.011088927408107754 -0.010640333095977065
1.2599313 -0.011090699157394001 -0.010637225054985218
1.2597648 -0.011092470357575102 -0.010634134389134162
1.2595983 -0.011094241075769309 -0.010631036863669865
1.2594317 -0.011096011243795712 -0.010627918140767958
1.2592653 -0.011097779658114721 -0.010624801372182496
1.2590988 -0.011099548785274634 -0.010621644214021826
1.2589324 -0.011101316151925398 -0.010618490995656456
1.2587659 -0.01110308296194109 -0.010615327353971332
1.2585996 -0.011104848011862364 -0.010612175445736794
1.2584332 -0.01110661377178283 -0.01060902644416583
1.2582669 -0.011108377771637873 -0.01060583957157778
1.2581005 -0.011110142472944149 -0.010602643906215303
1.2579343 -0.011111904146379524 -0.01059944014174383
1.257768 -0.011113666518110563 -0.010596228657723021
1.2576017 -0.01111542838738511 -0.010593012675091641
1.2574356 -0.011117188428622363 -0.010589821564459246
1.2572693 -0.011118949233976683 -0.010586619066170807
1.2571031 -0.011120708212859369 -0.010583431319039542
1.2569369 -0.01112246669598085 -0.010580251901548625
1.2567708 -0.011124223356078659 -0.010577060335806871
1.2566047 -0.01112598078035611 -0.010573884835476464
1.2564386 -0.011127736382783839 -0.010570676523109971
1.2562726 -0.011129491483877195 -0.010567479323973871
1.2561065 -0.011131246022714706 -0.010564272561907456
1.2559404 -0.011133000058448155 -0.010561051331062098
1.2557744 -0.011134753527284727 -0.010557811241310985
1.2556084 -0.011136505231968854 -0.010554602622867965
1.2554425 -0.011138256374032447 -0.010551382255812524
1.2552766 -0.011140007010955187 -0.010548164743865877
1.2551106 -0.011141757084014152 -0.01054493238548946
1.2549447 -0.011143506646822083 -0.010541665452536401
1.2547789 -0.011145254382940527 -0.010538425616212172
1.2546129 -0.011147002868209504 -0.010535180454312329
1.2544471 -0.011148749529460152 -0.010531945275979853
1.2542813 -0.011150495685393553 -0.010528716298108124
1.2541156 -0.011152240020064687 -0.010525478280973692
1.2539498 -0.011153985101038995 -0.010522216203333453
1.2537841 -0.011155728355830098 -0.010518946469061001
1.2536182 -0.011157472352407608 -0.010515669709316234
1.2534525 -0.011159214521003658 -0.010512379993663536
1.253287 -0.011160954921872013 -0.010509095436082007
1.2531213 -0.011162696001038738 -0.010505807574050938
1.2529556 -0.011164436566772481 -0.010502535926155918
1.25279 -0.011166175309676243 -0.010499280250012896
1.2526244 -0.011167913545207622 -0.010496042682358903
1.2524588 -0.01116965121390047 -0.010492786563870947
1.2522932 -0.011171388370380135 -0.010489501104637974
1.2521278 -0.011173123701420054 -0.010486192268889019
1.2519622 -0.011174859763797645 -0.010482885114063195
1.2517967 -0.01117659400051866 -0.010479586552592193
1.2516313 -0.01117832772271773 -0.01047631633045279
1.2514658 -0.011180060874152319 -0.010473025368580425
1.2513005 -0.01118179225972322 -0.010469723060554393
1.251135 -0.01118352431906066 -0.010466425882292366
1.2509696 -0.01118525461375208 -0.010463124942954125
1.2508043 -0.01118698433443243 -0.010459831351998024
1.250639 -0.011188713538602336 -0.010456525147886662
1.2504736 -0.011190442166953987 -0.010453219278020964
1.2503084 -0.011192169031208484 -0.010449902968655788
1.2501432 -0.011193895316772524 -0.010446563204361726
1.2499778 -0.0111956223252352 -0.010443240206655663
1.2498126 -0.011197347510775283 -0.010439907591201824
1.2496475 -0.011199070930506354 -0.010436593669299284
1.2494823 -0.011200795020465053 -0.010433298037108003
1.2493172 -0.011202517351234835 -0.010430009399192492
1.249152 -0.011204240353470188 -0.010426707983172561
1.2489868 -0.01120596159510343 -0.010423407710522744
1.2488217 -0.011207682263909651 -0.010420104677910736
1.2486567 -0.011209401172586292 -0.01041679368287094
1.2484916 -0.01121112075186367 -0.010413544682834846
1.2483267 -0.011212838586491225 -0.010410327547535781
1.2481617 -0.011214555861020273 -0.010407103616678895
1.2479967 -0.011216272633371082 -0.010403895117145063
1.2478317 -0.011217988848912834 -0.010400702615152187
1.2476667 -0.011219704568197954 -0.010397531469677986
1.2475019 -0.011221418496426203 -0.010394354924908054
1.247337 -0.011223131928728846 -0.010391174347834766
1.2471721 -0.011224844807480133 -0.010387976572005365
1.2470073 -0.011226557185489417 -0.01038476332280128
1.2468424 -0.011228269006094426 -0.010381559918730923
1.2466775 -0.011229980327729042 -0.010378364802575106
1.2465128 -0.011231689858150685 -0.010375181593473826
1.246348 -0.011233398892991938 -0.010372003758099326
1.2461833 -0.011235107375403102 -0.010368814655271756
1.2460185 -0.011236815360457177 -0.010365628919410659
1.2458539 -0.011238521557094629 -0.0103624367138112
1.2456892 -0.011240228492066982 -0.010359264195652883
1.2455245 -0.011241933641866295 -0.010356075432781928
1.2453599 -0.01124363829370127 -0.010352897916031592
1.2451953 -0.011245342396392629 -0.010349722166807941
1.2450306 -0.011247046002234713 -0.010346542963056178
1.2448661 -0.011248747824808523 -0.010343359435143161
1.2447016 -0.011250449150161428 -0.010340178897139113
1.244537 -0.011252151157431445 -0.010336982400431141
1.2443726 -0.011253850199881642 -0.010333781260458369
1.2442081 -0.011255549921719812 -0.010330582014556201
1.2440436 -0.011257249143825577 -0.010327387032440138
1.2438792 -0.011258946584525965 -0.01032421331786519
1.2437148 -0.011260643529596466 -0.01032102875134887
1.2435504 -0.011262339926600185 -0.010317887268773059
1.243386 -0.011264035837055148 -0.01031476315528147
1.2432216 -0.011265731206213617 -0.010311637176856722
1.2430573 -0.011267426088978686 -0.01030851030940072
1.242893 -0.011269119201259406 -0.01030537764353289
1.2427287 -0.01127081182640114 -0.010302248462676737
1.2425644 -0.011272503908005858 -0.01029907726231908
1.2424002 -0.011274195494132474 -0.010295905733685138
1.242236 -0.011275885305640838 -0.010292728690221081
1.2420717 -0.011277575848763684 -0.010289558515968222
1.2419076 -0.01127926461892648 -0.010286386740767565
1.2417434 -0.01128095289283433 -0.010283196994740654
1.2415793 -0.01128264061602334 -0.010279989233834332
1.2414153 -0.011284326612341874 -0.010276774212412857
1.2412511 -0.011286013280318714 -0.010273560930573801
1.2410871 -0.01128769822183956 -0.010270339151752364
1.240923 -0.011289382608441877 -0.010267117656016008
1.240759 -0.011291066492488285 -0.01026388740435069
1.240595 -0.011292749818455943 -0.010260629575716766
1.240431 -0.01129443263419319 -0.010257351002984758
1.240267 -0.011296113662106831 -0.010254053935510087
1.2401031 -0.011297794176042321 -0.010250767513152537
1.2399392 -0.011299474124738355 -0.010247464569331089
1.2397753 -0.011301153556646583 -0.010244156262840427
1.2396114 -0.01130283242069137 -0.010240843483154726
1.2394476 -0.011304509541514638 -0.010237461403882098
1.2392837 -0.011306187300416194 -0.010234063922100902
1.2391199 -0.011307863307913916 -0.010230644368766669
1.2389561 -0.011309538726581213 -0.010227202138362278
1.2387924 -0.011311212389795731 -0.010223770180394826
1.2386286 -0.011312886684398973 -0.010220361603293999
1.238465 -0.011314559230679158 -0.010216958680556184
1.2383012 -0.011316232411123943 -0.010213569116760081
1.2381375 -0.011317903847162544 -0.010210182065605764
1.2379738 -0.011319574700815512 -0.010206792208999914
1.2378103 -0.011321243812886477 -0.01020343137874708
1.2376466 -0.011322913564765797 -0.010200079176532362
1.237483 -0.011324581579945672 -0.010196729469852395
1.2373195 -0.011326249019754094 -0.010193375632328536
1.2371559 -0.011327915937579399 -0.010190013558316066
1.2369924 -0.011329582277893407 -0.010186647258881971
1.2368289 -0.011331246881506739 -0.010183293212505667
1.2366654 -0.011332912123799704 -0.010179943841559133
1.2365019 -0.011334575631739209 -0.010176585071563304
1.2363385 -0.011336238560405835 -0.010173174790485373
1.2361751 -0.011337900956368555 -0.010169753354322637
1.2360116 -0.011339562767475168 -0.010166345742904126
1.2358483 -0.011341222836793206 -0.010162935647593657
1.235685 -0.011342882322040084 -0.010159523199586957
1.2355216 -0.011344542486045219 -0.010156084814441252
1.2353582 -0.011346200849654448 -0.010152638671909235
1.235195 -0.011347857467790786 -0.010149195776602551
1.2350317 -0.011349514706295007 -0.010145751544404351
1.2348685 -0.011351170201078432 -0.010142317137935203
1.2347052 -0.011352826316726742 -0.01013887706110752
1.234542 -0.011354480689279295 -0.010135439032330688
1.2343789 -0.011356133265967471 -0.010132006600757694
1.2342157 -0.011357786518926214 -0.010128591573748213
1.2340525 -0.01135943918844352 -0.010125183959872618
1.2338895 -0.01136109012304658 -0.010121794440876592
1.2337264 -0.011362740478337786 -0.01011839884096959
1.2335633 -0.011364390305823688 -0.010115002755779904
1.2334002 -0.011366039552726633 -0.010111594107161772
1.2332373 -0.011367687064210631 -0.010108185751001341
1.2330742 -0.01136933519915375 -0.01010477774412939
1.2329112 -0.011370981599300242 -0.010101359680138818
1.2327483 -0.011372627416591296 -0.010097952118048124
1.2325853 -0.011374272706870626 -0.010094565651763277
1.2324224 -0.011375917419229383 -0.010091180445419824
1.2322595 -0.01137756040404657 -0.010087804772487401
1.2320966 -0.01137920401418148 -0.010084405105746083
1.2319337 -0.01138084589585167 -0.010081040233057377
1.2317709 -0.011382487205174777 -0.010077674701258064
1.231608 -0.01138412799162075 -0.010074321206745842
1.2314453 -0.011385767006965645 -0.010070964865016671
1.2312825 -0.011387406700800379 -0.010067613752654109
1.2311198 -0.01138904462569431 -0.010064271237267728
1.230957 -0.011390682031552711 -0.010060939764621482
1.2307943 -0.011392318871175918 -0.010057600123982073
1.2306316 -0.011393955191481451 -0.01005427155309563
1.230469 -0.011395589748052135 -0.01005092984614463
1.2303064 -0.011397223783812206 -0.010047590571690385
1.2301437 -0.01139885845204467 -0.010044258776487376
1.2299811 -0.01140049140430296 -0.01004093359877352
1.2298186 -0.01140212259665617 -0.01003761283456834
1.229656 -0.011403754467674632 -0.010034278013511193
1.2294935 -0.011405384576758801 -0.010030931219544454
1.2293309 -0.011407015360453455 -0.010027589128009889
1.2291684 -0.011408644382896477 -0.01002424397164474
1.2290059 -0.01141027288390101 -0.010020894456321117
1.2288436 -0.011411899622598191 -0.010017525840344666
1.2286811 -0.011413527031056572 -0.01001417063588492
1.2285187 -0.01141515267931487 -0.010010818806838417
1.2283562 -0.011416778995501779 -0.010007426351676603
1.2281939 -0.011418403544471718 -0.010004024078884496
1.2280316 -0.01142002637072968 -0.010000617234875879
1.2278693 -0.011421649813829395 -0.009997214870489763
1.2277069 -0.011423272726824092 -0.009993805253442685
1.2275447 -0.011424893871875109 -0.00999038952207127
1.2273824 -0.01142651448477273 -0.0099869661639653
1.2272202 -0.011428134520021366 -0.009983555317499379
1.2270579 -0.0114297540264345 -0.009980161319552875
1.2268958 -0.011431371770488967 -0.009976776054168279
1.2267336 -0.01143299017701318 -0.009973379632367246
1.2265714 -0.011434606820727111 -0.009969983351917186
1.2264093 -0.01143622293798087 -0.009966603354643196
1.2262472 -0.011437838483922075 -0.00996321011686507
1.2260852 -0.011439452315266423 -0.009959832093433083
1.2259231 -0.011441066764428125 -0.009956453221612286
1.225761 -0.01144267950221786 -0.009953090827135106
1.225599 -0.011444291673559627 -0.009949723292839467
1.225437 -0.011445903317437608 -0.009946309225882462
1.225275 -0.011447514383213453 -0.009942849922319698
1.225113 -0.011449124907736618 -0.009939367560191547
1.2249511 -0.011450733661792212 -0.009935889590133563
1.2247893 -0.011452341874629627 -0.009932409080572174
1.2246274 -0.01145394950204227 -0.009928930320101068
1.2244655 -0.011455556587036963 -0.00992543083363525
1.2243036 -0.01145716308322351 -0.009921938565020834
1.2241418 -0.011458767855391964 -0.00991845966737875
1.22398 -0.011460373224633596 -0.009914985708183666
1.2238182 -0.011461976874721086 -0.00991154377981634
1.2236564 -0.011463579947771897 -0.009908130477133022
1.2234946 -0.011465182493952578 -0.00990475192325179
1.223333 -0.011466783292449132 -0.009901393665811182
1.2231712 -0.011468384751386057 -0.009898045817331719
1.2230096 -0.011469984465611031 -0.009894668898596148
1.2228479 -0.011471583655448626 -0.009891304180224814
1.2226863 -0.011473182281297734 -0.009887951221249905
1.2225246 -0.011474780386078087 -0.00988459427808905
1.2223631 -0.011476376751351273 -0.009881280856843195
1.2222015 -0.011477973782239059 -0.009877972178922358
1.2220399 -0.011479569079403559 -0.009874671882759438
1.2218784 -0.011481163864394432 -0.009871351791971787
1.2217169 -0.011482758090532761 -0.009868035059316231
1.2215555 -0.01148435062721456 -0.009864711452727033
1.221394 -0.011485943780052535 -0.009861387872952288
1.2212325 -0.011487535245105021 -0.009858082441133129
1.2210711 -0.011489126153407601 -0.00985476533948963
1.2209097 -0.011490716548223055 -0.009851445275379934
1.2207483 -0.011492306384788199 -0.009848125198226369
1.220587 -0.011493894535100734 -0.00984482161320511
1.2204256 -0.011495483303744742 -0.009841514640929161
1.2202643 -0.011497070387789679 -0.009838210694217952
1.220103 -0.011498656916689352 -0.00983489964661196
1.2199417 -0.011500242933890676 -0.00983159987850288
1.2197804 -0.01150182839824913 -0.009828314108115289
1.2196193 -0.011503412185043034 -0.009825055916813107
1.2194581 -0.01150499542497143 -0.009821786851689506
1.2192968 -0.011506579326778907 -0.00981847879412682
1.2191356 -0.011508161501689589 -0.009815146477782644
1.2189746 -0.011509741990891515 -0.009811820948512268
1.2188134 -0.011511323092176284 -0.009808482042676673
1.2186524 -0.011512902506521086 -0.009805137954636856
1.2184912 -0.01151448253019521 -0.009801798093214503
1.2183301 -0.011516060867706068 -0.009798445776995696
1.2181691 -0.011517638643798508 -0.009795090649612311
1.2180082 -0.011519214732766283 -0.009791728089111162
1.2178471 -0.01152079142602458 -0.009788364362655096
1.2176862 -0.011522366432928083 -0.009785007916390906
1.2175252 -0.011523940878796414 -0.009781658899408512
1.2173643 -0.011525514806963528 -0.009778305310182539
1.2172034 -0.011527088174175696 -0.009774958075410768
1.2170424 -0.011528661021371858 -0.009771563314746412
1.2168816 -0.011530232132579653 -0.009768130504845946
1.2167207 -0.011531803877147457 -0.00976469409387432
1.2165599 -0.011533373883194711 -0.009761263513046327
1.2163991 -0.011534943360514548 -0.009757845318274689
1.2162384 -0.011536511103307601 -0.00975442524784091
1.2160776 -0.011538079480777074 -0.009751006336990666
1.2159169 -0.011539646125043827 -0.009747593145846726
1.215756 -0.011541213403388062 -0.009744166512217567
1.2155954 -0.011542778947061409 -0.009740733185278487
1.2154348 -0.011544342799846086 -0.009737303434757734
1.2152741 -0.011545907241295277 -0.009733882941215553
1.2151134 -0.011547471155539429 -0.009730466919478573
1.2149528 -0.011549033339592688 -0.009727059087735062
1.2147923 -0.011550594998949113 -0.009723654512329764
1.2146317 -0.011552156087418965 -0.00972021016254065
1.2144711 -0.0115537166439252 -0.009716775393177883
1.2143106 -0.011555275470077259 -0.00971333907561837
1.2141501 -0.01155683492237025 -0.009709892659355372
1.2139896 -0.011558392642362462 -0.009706429625725864
1.2138292 -0.011559949826523346 -0.009702965152854239
1.2136687 -0.011561506433781395 -0.009699487324708657
1.2135082 -0.011563062503121429 -0.009696014895781908
1.2133479 -0.01156461683980917 -0.009692540250639413
1.2131875 -0.011566171795235478 -0.009689081463476792
1.2130271 -0.01156772502260731 -0.009685638473798793
1.2128668 -0.011569277718036229 -0.009682200491846628
1.2127064 -0.011570829842525093 -0.009678756458273562
1.2125462 -0.011572380279587078 -0.009675301888738245
1.2123859 -0.011573931297497543 -0.009671860939270648
1.2122257 -0.011575480633355506 -0.009668453948336316
1.2120655 -0.011577029405206565 -0.009665062358408806
1.2119052 -0.011578577654416698 -0.009661688189185199
1.211745 -0.011580125344295158 -0.009658317487704253
1.2115848 -0.01158167251445538 -0.009654965823404044
1.2114247 -0.011583217978339822 -0.009651611247091142
1.2112646 -0.011584762921550277 -0.00964823033732705
1.2111045 -0.011586307305166861 -0.009644862023429587
1.2109444 -0.011587851169184678 -0.009641496239049115
1.2107843 -0.0115893944753295 -0.009638134953644236
1.2106242 -0.011590937262339503 -0.009634767116366474
1.2104642 -0.01159247834260729 -0.009631404374988571
1.2103043 -0.011594018904335274 -0.009628037357817362
1.2101443 -0.01159555890709171 -0.00962465921355242
1.2099843 -0.011597098389669871 -0.009621295649182092
1.2098244 -0.01159863616654954 -0.00961790061197594
1.2096645 -0.011600174563501027 -0.009614484739085266
1.2095046 -0.011601711249053362 -0.009611064298988047
1.2093447 -0.011603247406675565 -0.009607647690622431
1.2091849 -0.011604782998526901 -0.009604211175061265
1.209025 -0.01160631805796212 -0.009600762760575062
1.2088652 -0.011607852547751638 -0.009597313136178147
1.2087054 -0.011609385360617506 -0.009593864649032459
1.2085457 -0.011610917604168523 -0.009590416397565082
1.208386 -0.011612449318275073 -0.009587011819334856
1.2082262 -0.011613980471732923 -0.009583616785123655
1.2080665 -0.01161551109992081 -0.009580212212423674
1.2079068 -0.011617040025887655 -0.009576830460688836
1.2077471 -0.011618569571763706 -0.009573443895475254
1.2075875 -0.011620097418032056 -0.00957007135535535
1.2074279 -0.011621624745632537 -0.009566709774690953
1.2072682 -0.011623151518926941 -0.009563361276436835
1.2071087 -0.011624676635990702 -0.009560001112330647
1.2069491 -0.011626202337212777 -0.009556637645448137
1.2067896 -0.011627726380599838 -0.00955325953357169
1.2066301 -0.011629249865874693 -0.009549883219309921
1.2064706 -0.011630772833148112 -0.009546522911587333
1.2063111 -0.011632295246425665 -0.009543181306823653
1.2061517 -0.011633816010131418 -0.009539855207770544
1.2059922 -0.011635337361396762 -0.009536526728161345
1.2058328 -0.011636857066593367 -0.009533232459465323
1.2056735 -0.011638376230555806 -0.009529981101213355
1.2055141 -0.011639894896891859 -0.009526735922690061
1.2053548 -0.011641411891519998 -0.009523497641939051
1.2051954 -0.011642929524367941 -0.009520248626400179
1.2050362 -0.011644445485105855 -0.009517002271194983
1.2048769 -0.011645960948974356 -0.009513760630053958
1.2047176 -0.011647475876942145 -0.009510519475861514
1.2045584 -0.011648990306517757 -0.009507250221475104
1.2043991 -0.011650504192607391 -0.009503935706555075
1.20424 -0.011652016435661633 -0.009500607082032245
1.2040807 -0.011653529261908466 -0.009497282548785275
1.2039216 -0.011655040444450709 -0.009493926113932788
1.2037624 -0.011656551072704496 -0.009490577530443056
1.2036034 -0.011658060059504892 -0.009487254501930937
1.2034442 -0.01165956962910061 -0.009483944285575073
1.2032852 -0.011661077562553605 -0.009480637861476175
1.2031262 -0.01166258495030097 -0.009477345623619326
1.202967 -0.01166409296576926 -0.009474059796039555
1.2028081 -0.011665598179543612 -0.009470780927497462
1.2026491 -0.011667104022537404 -0.00946751031239686
1.2024901 -0.011668609324792047 -0.009464240112357991
1.2023312 -0.011670112998425502 -0.009460951014280248
1.2021723 -0.011671616128512897 -0.00945766588985952
1.2020134 -0.011673118757833164 -0.00945438079222214
1.2018545 -0.011674620845469108 -0.009451124788718205
1.2016957 -0.011676121311899082 -0.009447874332860899
1.2015368 -0.01167762236783957 -0.009444651359065588
1.201378 -0.011679121809683803 -0.009441439408490416
1.2012192 -0.011680620720250664 -0.009438246463129612
1.2010604 -0.011682119148705263 -0.009435081672605632
1.2009016 -0.011683617051115643 -0.009431888703684858
1.200743 -0.011685113341718774 -0.00942867196562603
1.2005842 -0.01168661022452527 -0.00942546993805787
1.2004255 -0.011688105497741663 -0.009422262881741335
1.2002668 -0.011689600239052134 -0.00941904808098005
1.2001082 -0.01169109449161802 -0.009415818255563549
1.1999495 -0.011692588210316757 -0.009412615550912589
1.199791 -0.011694080322596955 -0.009409408030560175
1.1996323 -0.011695573023987747 -0.00940619984631799
1.1994737 -0.011697064117989316 -0.009402975287888776
1.1993152 -0.011698554676102445 -0.009399741578032333
1.1991568 -0.011700043626113335 -0.009396526248901199
1.1989982 -0.011701533163611933 -0.009393318972498134
1.1988397 -0.011703022217868394 -0.009390132120176116
1.1986812 -0.011704509623511931 -0.009386929383604036
1.1985228 -0.01170599654385555 -0.009383717576841267
1.1983644 -0.011707482930224625 -0.009380467750448098
1.198206 -0.011708968817119858 -0.009377123642886695
1.1980476 -0.01171045303195864 -0.009373778045718081
1.1978892 -0.011711937858556863 -0.009370428681991404
1.1977309 -0.011713421013731965 -0.009367089101963027
1.1975726 -0.011714903665212807 -0.009363752842383884
1.1974143 -0.01171638576451155 -0.00936042817114713
1.1972561 -0.011717866245178796 -0.009357076520220286
1.1970978 -0.01171934728760271 -0.009353771978031137
1.1969396 -0.011720826720387873 -0.009350477340454308
1.1967813 -0.011722306719543725 -0.00934718226568523
1.1966231 -0.011723785109898983 -0.009343886832496453
1.196465 -0.011725261838522696 -0.009340594374722337
1.1963068 -0.011726739186401122 -0.009337294129661366
1.1961488 -0.011728214872566672 -0.009333998522733483
1.1959906 -0.011729691178088099 -0.009330713723256626
1.1958325 -0.011731165826933853 -0.009327461252594985
1.1956744 -0.011732639989717956 -0.00932421090472721
1.1955163 -0.011734113611768578 -0.009320969895100714
1.1953584 -0.011735585638983793 -0.009317737775000006
1.1952003 -0.011737058238923855 -0.009314510510638292
1.1950424 -0.011738529244746013 -0.009311258476554748
1.1948844 -0.011739999707948742 -0.009307997837269958
1.1947265 -0.011741469685245007 -0.009304751765845165
1.1945685 -0.011742939121195735 -0.009301491809394255
1.1944107 -0.011744406961432838 -0.009298238775388845
1.1942528 -0.011745874260070795 -0.009294968982328955
1.1940949 -0.011747342176425632 -0.009291690415133181
1.1939371 -0.011748808441781305 -0.009288435793189286
1.1937792 -0.011750274221847636 -0.009285188485095365
1.1936215 -0.011751738355179137 -0.009281941037215228
1.1934637 -0.011753203110856007 -0.009278705378025916
1.193306 -0.011754666223381428 -0.009275479668603662
1.1931483 -0.0117561288545592 -0.009272252483807149
1.1929905 -0.011757590949353688 -0.00926902442946596
1.1928328 -0.011759052562219053 -0.009265794069181224
1.1926751 -0.01176051363812327 -0.009262562092073738
1.1925175 -0.01176197312791726 -0.009259333645056708
1.1923599 -0.011763432081284934 -0.009256100798070196
1.1922023 -0.011764890553371394 -0.009252882609183832
1.1920447 -0.01176634849081654 -0.009249653696060556
1.1918871 -0.011767805946262271 -0.009246430480454013
1.1917295 -0.011769262868324859 -0.009243227360161059
1.1915721 -0.011770718212721677 -0.009240046833568704
1.1914146 -0.011772173029571252 -0.009236860889521942
1.1912571 -0.011773627372439248 -0.009233698290931541
1.1910996 -0.011775081191763053 -0.009230538370313726
1.1909422 -0.011776534539588752 -0.009227383835827427
1.1907848 -0.011777986265678716 -0.00922423958591277
1.1906273 -0.011779438623413076 -0.009221109515149447
1.19047 -0.011780889363547386 -0.00921797657148724
1.1903126 -0.011782339636283279 -0.009214846479847482
1.1901553 -0.011783789390935401 -0.00921171238936952
1.189998 -0.01178523758045488 -0.009208589869741716
1.1898407 -0.011786686351221622 -0.009205461826966509
1.1896834 -0.011788133557666102 -0.009202336677232857
1.1895262 -0.011789580247315409 -0.009199203181731027
1.189369 -0.011791026466499363 -0.009196032990755878
1.1892117 -0.011792472160344736 -0.00919284074853265
1.1890545 -0.011793917375299655 -0.009189621089486795
1.1888974 -0.011795360962880988 -0.00918640049222068
1.1887403 -0.011796804069942525 -0.009183175645129731
1.1885831 -0.011798246644881872 -0.00917995889443084
1.188426 -0.011799688740673319 -0.009176743332501193
1.1882689 -0.01180113030496717 -0.009173523391766724
1.1881118 -0.011802571388367345 -0.00917029035058717
1.1879548 -0.011804010843899045 -0.00916704759973522
1.1877978 -0.011805449817134656 -0.009163816495943678
1.1876408 -0.011806888258535639 -0.00916060996966914
1.1874838 -0.011808326226339079 -0.009157449549539193
1.1873268 -0.011809763673714307 -0.009154308850598033
1.1871699 -0.011811199562655 -0.009151162416596737
1.1870129 -0.011812636022845102 -0.009148021156373812
1.186856 -0.011814070925598915 -0.009144874671356289
1.1866992 -0.011815505309782148 -0.009141759594117194
1.1865423 -0.011816939234768908 -0.009138670049892274
1.1863855 -0.011818371559164226 -0.009135580536025142
1.1862286 -0.01181980451606702 -0.009132511544918514
1.1860719 -0.011821235876143275 -0.009129426308380775
1.1859151 -0.011822666779546184 -0.009126364891508991
1.1857584 -0.01182409717899191 -0.0091233211433183
1.1856016 -0.011825527127702903 -0.00912028871536833
1.1854448 -0.011826956576235437 -0.009117262479444716
1.1852882 -0.011828384490498717 -0.00911425907934671
1.1851315 -0.011829811908939326 -0.0091112417568393
1.1849749 -0.011831238879020276 -0.009108227220769845
1.1848183 -0.01183266535282557 -0.009105215140229468
1.1846616 -0.011834091379075281 -0.00910220244192742
1.1845051 -0.011835515825211269 -0.009099207011104645
1.1843485 -0.011836940910642867 -0.009096192939309624
1.184192 -0.011838364414086942 -0.009093166272817813
1.1840354 -0.011839787467653587 -0.009090130260706495
1.1838789 -0.011841210021049237 -0.009087093834906529
1.1837224 -0.011842632123867911 -0.009084053708969198
1.183566 -0.011844052644638916 -0.009081042053476672
1.1834095 -0.011845473804956092 -0.009078064047104158
1.183253 -0.011846893392149643 -0.009075080685499042
1.1830966 -0.011848312540314276 -0.0090721440478515
1.1829402 -0.011849731205587952 -0.009069202781694975
1.182784 -0.011851148352697655 -0.009066257054814135
1.1826276 -0.011852566096429776 -0.009063308424713102
1.1824713 -0.011853982322295403 -0.009060362129706468
1.182315 -0.011855398064795856 -0.009057422670779941
1.1821587 -0.011856813371552394 -0.009054484950363552
1.1820024 -0.011858228195758363 -0.009051546528091698
1.1818463 -0.011859641503350164 -0.009048578316497174
1.18169 -0.011861055400367713 -0.009045585706756518
1.1815338 -0.011862467775670682 -0.009042604490391003
1.1813776 -0.011863879662964746 -0.009039642974759619
1.1812215 -0.011865291111778179 -0.009036677733915787
1.1810653 -0.011866702074618714 -0.009033735092666157
1.1809092 -0.011868112602287453 -0.009030783169898894
1.1807531 -0.01186952156835832 -0.00902784190832011
1.1805971 -0.011870930100889703 -0.009024904022446082
1.180441 -0.01187233814772308 -0.009021922386232081
1.180285 -0.01187374575395853 -0.009018962252929528
1.1801289 -0.011875152875040897 -0.009016002961668882
1.179973 -0.011876558482358725 -0.009013034144154594
1.179817 -0.011877964679693459 -0.009010110333546522
1.179661 -0.011879369372144451 -0.009007183342529458
1.1795051 -0.011880773582933647 -0.009004248479504163
1.1793492 -0.011882177362660236 -0.009001344486570426
1.1791934 -0.011883579593008554 -0.008998441055235168
1.1790375 -0.01188498246746811 -0.008995542155280449
1.1788816 -0.011886383793765179 -0.008992633342283163
1.1787258 -0.01188778469021008 -0.008989730464358197
1.17857 -0.011889185111729948 -0.008986835401257252
1.1784142 -0.011890585104343323 -0.00898392208986823
1.1782584 -0.011891984620125275 -0.008981024218118146
1.1781027 -0.011893382638781707 -0.008978133673750693
1.1779469 -0.011894781252801634 -0.008975230155434484
1.1777912 -0.011896178369260641 -0.00897234183049204
1.1776356 -0.011897575014240679 -0.008969481412378051
1.17748 -0.011898970169577345 -0.008966628544052843
1.1773243 -0.011900365925920954 -0.008963775295146728
1.1771687 -0.011901760193851956 -0.008960926090636258
1.177013 -0.011903155063264632 -0.008958087730807028
1.1768575 -0.01190454844693322 -0.008955241666052648
1.1767019 -0.011905941364281039 -0.008952409965106264
1.1765465 -0.01190733280024023 -0.008949597953281676
1.1763909 -0.011908724842132384 -0.00894679812950574
1.1762354 -0.011910115406560926 -0.008943993088946818
1.1760799 -0.011911506576481715 -0.008941194564004112
1.1759244 -0.011912896271318746 -0.00893840885808546
1.1757691 -0.011914284444501759 -0.008935652193290825
1.1756136 -0.011915673281402802 -0.008932911600707886
1.1754582 -0.01191706166751173 -0.008930176184003519
1.1753029 -0.01191844858907614 -0.008927437653968407
1.1751475 -0.011919835059342392 -0.008924684910626283
1.1749922 -0.011921221125691456 -0.008921917185819889
1.1748369 -0.011922606736898256 -0.008919148972350643
1.1746815 -0.01192399194553089 -0.008916415114353905
1.1745263 -0.011925375643438714 -0.008913702846937488
1.174371 -0.011926760008640755 -0.008911000037886694
1.1742158 -0.011928142867263385 -0.00890829727011246
1.1740606 -0.011929525329648258 -0.008905572597306401
1.1739054 -0.011930907342671274 -0.008902823682718117
1.1737503 -0.011932287892836513 -0.0089000846207655
1.1735951 -0.011933669056543458 -0.008897383694417903
1.17344 -0.011935048767151773 -0.008894692575685589
1.1732849 -0.011936428034956655 -0.008891998804503358
1.1731298 -0.011937806910106919 -0.008889303971889216
1.1729747 -0.011939185340640018 -0.008886581748661205
1.1728197 -0.01194056231313055 -0.008883845976775473
1.1726646 -0.011941939895830051 -0.008881116200218225
1.1725097 -0.011943316023092019 -0.008878404739983699
1.1723547 -0.011944691706491355 -0.00887571188449175
1.1721997 -0.011946066998483993 -0.008873027807399285
1.1720448 -0.011947441848939866 -0.008870330123939068
1.1718899 -0.011948815249417249 -0.008867648985902173
1.1717349 -0.01195018926741109 -0.00886496701591289
1.1715801 -0.011951561837812315 -0.008862291840674505
1.1714252 -0.011952933970711808 -0.008859630208099092
1.1712704 -0.01195430571750297 -0.008856993165675236
1.1711155 -0.011955677033287003 -0.008854375565170295
1.1709608 -0.011957046913190147 -0.00885176357863383
1.1708059 -0.011958417420945402 -0.008849173473964352
1.1706512 -0.01195978649755241 -0.00884657698548864
1.1704965 -0.011961155147711462 -0.008843988210121912
1.1703417 -0.011962523422334876 -0.008841394084274553
1.1701871 -0.011963890215107974 -0.008838775247683787
1.1700324 -0.011965257678457995 -0.008836119649804871
1.1698778 -0.011966623652333263 -0.008833467684055603
1.1697232 -0.011967989241845561 -0.008830814687448441
1.1695685 -0.011969354396756657 -0.008828186388943313
1.1694139 -0.011970719172346917 -0.008825564531306233
1.1692593 -0.011972083517435235 -0.008822962622138877
1.1691048 -0.011973446434831078 -0.008820350436848827
1.1689502 -0.011974809972655143 -0.008817733906872204
1.1687957 -0.011976172085706905 -0.00881517610700418
1.1686412 -0.011977533780072883 -0.008812655866291206
1.1684868 -0.011978894061313347 -0.008810131070747688
1.1683323 -0.011980254975682607 -0.008807595298076837
1.1681778 -0.011981615523955021 -0.008805050745345107
1.1680235 -0.011982974603557444 -0.00880251519923192
1.1678691 -0.011984333319562324 -0.008799995582233914
1.1677147 -0.011985691620316104 -0.008797477116439738
1.1675603 -0.01198704955991638 -0.00879497809831455
1.1674061 -0.011988406039801718 -0.008792482564136561
1.1672517 -0.011989763207496427 -0.008789969456908532
1.1670974 -0.011991118912812584 -0.008787447292075841
1.1669432 -0.01199247425583391 -0.008784938019887407
1.1667889 -0.011993829187247583 -0.008782451180357496
1.1666347 -0.011995183762820806 -0.008779983285669405
1.1664805 -0.011996536885484403 -0.008777520321422237
1.1663263 -0.011997890701078472 -0.00877506074654283
1.1661721 -0.011999243065260526 -0.008772598771893871
1.166018 -0.012000595075503837 -0.008770130803012184
1.1658639 -0.01200194667973217 -0.008767671486448537
1.1657097 -0.012003297932209658 -0.008765226747384178
1.1655557 -0.012004647737493712 -0.008762786399175064
1.1654017 -0.012005997193642851 -0.008760358109421516
1.1652476 -0.012007347291465811 -0.008757873850813162
1.1650935 -0.012008695984717134 -0.008755369404934009
1.1649395 -0.012010044267828444 -0.008752873047525507
1.1647856 -0.012011391147969164 -0.008750371235997147
1.1646316 -0.012012738661046761 -0.008747873418464988
1.1644777 -0.012014084771995571 -0.008745373502986995
1.1643238 -0.01201543047305089 -0.008742875432183286
1.1641699 -0.012016775817848225 -0.008740422102119623
1.164016 -0.012018120761330534 -0.008737976635243347
1.1638621 -0.012019465352263448 -0.008735521040722956
1.1637083 -0.0120208084997523 -0.008733073739291972
1.1635544 -0.012022152337446603 -0.008730636063017286
1.1634007 -0.012023494735005639 -0.008728203534743415
1.1632469 -0.01202483678417463 -0.008725784066210683
1.1630931 -0.012026178435725031 -0.008723342349960394
1.1629394 -0.012027518695356293 -0.008720896563943535
1.1627856 -0.012028859591960265 -0.0087183995206986
1.162632 -0.012030199086911893 -0.008715892865633219
1.1624783 -0.012031538174811743 -0.00871341009173891
1.1623247 -0.012032876905921025 -0.008710938197377869
1.162171 -0.012034215234066281 -0.00870847220978925
1.1620173 -0.012035553208267151 -0.008706026852835594
1.1618638 -0.012036889746266047 -0.008703586274360731
1.1617103 -0.012038225932970223 -0.00870114914306347
1.1615567 -0.012039561723011082 -0.008698723135027639
1.1614032 -0.012040897163180917 -0.008696284050560752
1.1612496 -0.012042232205488761 -0.008693850628615826
1.1610961 -0.012043566897868405 -0.008691414626133305
1.1609427 -0.012044900156196536 -0.008688977083759939
1.1607893 -0.012046233064168153 -0.008686534053391816
1.1606357 -0.012047566608404364 -0.00868409041308787
1.1604824 -0.01204889773149559 -0.008681644367443798
1.160329 -0.012050229488830926 -0.00867917650396676
1.1601756 -0.012051560893194714 -0.00867674040930537
1.1600223 -0.01205289086633965 -0.00867429936120896
1.159869 -0.01205422049087974 -0.008671903005731733
1.1597155 -0.012055550761294304 -0.008669532685894956
1.1595623 -0.012056878624050396 -0.008667161541003575
1.159409 -0.012058207133903102 -0.008664786242279727
1.1592557 -0.01205953530361047 -0.008662436015710024
1.1591026 -0.012060862059828502 -0.00866010619360608
1.1589494 -0.012062188481390795 -0.008657771485007165
1.1587962 -0.01206351452396905 -0.008655457004193306
1.158643 -0.012064840233865918 -0.008653122284508779
1.1584898 -0.012066165562202677 -0.008650777609022062
1.1583368 -0.012067489524112747 -0.00864844689494138
1.1581836 -0.012068814137226654 -0.008646116378495657
1.1580305 -0.012070137386770853 -0.008643802173760673
1.1578774 -0.012071460261414868 -0.008641521969064014
1.1577244 -0.012072782811452467 -0.008639252734484916
1.1575713 -0.012074104991504967 -0.008636990437933355
1.1574184 -0.012075425818403207 -0.008634717245699936
1.1572653 -0.012076747303423424 -0.008632446755071113
1.1571124 -0.012078067435655817 -0.008630176012068112
1.1569594 -0.012079387197384158 -0.008627915739685448
1.1568065 -0.01208070663711979 -0.008625648681506018
1.1566536 -0.012082024677865441 -0.008623382477415509
1.1565007 -0.01208334342549895 -0.008621134828401595
1.1563479 -0.012084660780240904 -0.008618929366645298
1.156195 -0.01208597782410896 -0.008616736744593024
1.1560422 -0.012087294508779298 -0.008614550553055269
1.1558894 -0.012088610884621957 -0.008612373772305513
1.1557366 -0.012089926903856227 -0.008610205237217594
1.1555839 -0.012091241591626221 -0.0086080622492859
1.155431 -0.012092556953523296 -0.00860590645416997
1.1552783 -0.012093870983705981 -0.008603750117021757
1.1551256 -0.012095184659115635 -0.008601557137621618
1.154973 -0.012096496996585911 -0.008599363797452911
1.1548203 -0.012097810001125673 -0.008597160339186753
1.1546676 -0.012099122691244595 -0.008594952178961742
1.154515 -0.012100433996626084 -0.008592734626884854
1.1543624 -0.012101744986016003 -0.008590519894131565
1.1542099 -0.012103055616039023 -0.008588321979336552
1.1540573 -0.012104365935020081 -0.00858614625378343
1.1539048 -0.012105674876442887 -0.00858396935618849
1.1537522 -0.012106984529936487 -0.008581773865372136
1.1535997 -0.012108292803921061 -0.008579594889002342
1.1534473 -0.012109600768644974 -0.008577413602171877
1.1532948 -0.012110908379373286 -0.008575261975841499
1.1531423 -0.012112215686283965 -0.008573113219436691
1.1529899 -0.012113522642603645 -0.008570976917398275
1.1528375 -0.012114828275243808 -0.00856883533399812
1.1526852 -0.012116133558434022 -0.008566708558914084
1.1525328 -0.0121174385414719 -0.008564571762437134
1.1523805 -0.01211874317409846 -0.008562428897459607
1.1522281 -0.012120047502831402 -0.008560258283775097
1.1520758 -0.012121351475589251 -0.008558084333756703
1.1519235 -0.01212265412449751 -0.008555948393322991
1.1517713 -0.012123956425340546 -0.008553837470053205
1.151619 -0.012125259449758966 -0.008551729749384122
1.1514668 -0.012126560089194969 -0.00854961113524641
1.1513146 -0.012127861450146278 -0.008547500486594523
1.1511624 -0.012129162468186499 -0.0085454403617819
1.1510103 -0.012130462181598137 -0.008543402945949354
1.1508582 -0.0121317615613321 -0.008541386018494126
1.1507059 -0.012133061678410271 -0.008539377659876057
1.150554 -0.01213435942936538 -0.008537374041075477
1.1504018 -0.012135657918160223 -0.008535366903261966
1.1502497 -0.0121369560768982 -0.008533363077981412
1.1500977 -0.012138252938360926 -0.008531354364211258
1.1499457 -0.012139549468467587 -0.00852932597360784
1.1497937 -0.012140845714618468 -0.008527298209579289
1.1496418 -0.012142141628446061 -0.008525278676787951
1.1494898 -0.012143437260464431 -0.008523263783209311
1.1493378 -0.01214473256262421 -0.008521268953392763
1.1491859 -0.012146026570420031 -0.00851926012377105
1.149034 -0.012147320248151478 -0.008517263633597692
1.1488822 -0.012148613647974062 -0.00851525500763838
1.1487303 -0.012149906713634341 -0.008513189399389085
1.1485784 -0.01215119948885938 -0.008511111391200298
1.1484265 -0.012152491923876109 -0.008509042826856612
1.1482748 -0.012153783056191182 -0.008506978023141718
1.148123 -0.012155073850332692 -0.008504918788090716
1.1479713 -0.012156364356852335 -0.008502852414604424
1.1478195 -0.012157654523355838 -0.008500766247234665
1.1476678 -0.01215894439836548 -0.008498686477309341
1.1475161 -0.012160232921136858 -0.008496632024307922
1.1473644 -0.012161522170045454 -0.008494563045595024
1.1472127 -0.012162810067051819 -0.008492502223408421
1.1470611 -0.012164097678839013 -0.008490458722346638
1.1469095 -0.012165384955167561 -0.00848841535610287
1.146758 -0.012166670934242698 -0.008486351956897975
1.1466063 -0.01216795758754197 -0.00848431868043366
1.1464548 -0.01216924294912584 -0.008482293539374524
1.1463032 -0.012170528988000723 -0.00848026662971597
1.1461517 -0.012171813738512456 -0.008478287095765698
1.1460003 -0.012173097153907762 -0.008476328052931253
1.1458488 -0.012174381309534724 -0.00847437054238194
1.1456972 -0.012175665143661741 -0.008472436617910783
1.1455458 -0.012176947703742468 -0.008470531760055407
1.1453944 -0.012178229949509303 -0.008468626107974508
1.145243 -0.012179511931706249 -0.00846670589628793
1.1450917 -0.01218079359742015 -0.008464794851771528
1.1449403 -0.012182075002398868 -0.008462915643431443
1.144789 -0.012183355088620364 -0.008461042220082966
1.1446376 -0.012184635925558126 -0.008459162743224991
1.1444863 -0.01218591544420745 -0.008457294726519194
1.144335 -0.012187194706525626 -0.00845542293883591
1.1441838 -0.012188473659354875 -0.008453552646759229
1.1440326 -0.012189751346184614 -0.008451652192757723
1.1438813 -0.012191029727227316 -0.008449777656444647
1.1437302 -0.012192306845427861 -0.008447898213761669
1.143579 -0.01219358365189517 -0.008446027159896098
1.1434278 -0.0121948602053956 -0.008444179532036912
1.1432767 -0.012196136451573657 -0.008442324871457898
1.1431255 -0.012197412444461249 -0.008440464423246086
1.1429745 -0.012198687122534347 -0.008438605628502984
1.1428233 -0.012199962553216492 -0.008436744876735583
1.1426723 -0.012201236670142772 -0.00843489925239582
1.1425213 -0.01220251053806559 -0.0084330778400249
1.1423702 -0.012203784105744128 -0.00843130118774007
1.1422193 -0.01220505643093877 -0.00842955357547021
1.1420683 -0.012206329470895512 -0.00842783760572579
1.1419173 -0.012207601247667616 -0.008425667983956019
1.1417664 -0.012208872632963816 -0.008423020485667744
1.1416155 -0.01221014361781046 -0.008420009449063329
1.1414646 -0.012211414095218108 -0.008416682471771611
1.1413137 -0.01221268406509613 -0.008412868430778628
1.1411629 -0.012213952390694616 -0.008408563545644558
1.141012 -0.01221522107184053 -0.008403938439886249
1.1408612 -0.012216488002823662 -0.008399040085197824
1.1407104 -0.012217754189052835 -0.008393623585727112
1.1405596 -0.012219019510250208 -0.008388103428052025
1.1404089 -0.012220283014307592 -0.008382196840407944
1.1402581 -0.012221546568310634 -0.008376119597683281
1.1401074 -0.012222808256141205 -0.008370112196432977
1.1399567 -0.01222406898134008 -0.008363843659084238
1.139806 -0.012225328767859346 -0.008357119379396927
1.1396554 -0.012226587483418552 -0.008350225120950565
1.1395047 -0.012227845192277133 -0.008343160892319096
1.1393541 -0.012229100774077479 -0.008335714542127722
1.1392034 -0.012230356250023729 -0.008328065638256237
1.1390529 -0.01223160951838614 -0.008320053063285461
1.1389023 -0.012232861587446676 -0.008311662795552736
1.1387517 -0.012234112332215528 -0.008302949226503714
1.1386013 -0.012235360784789139 -0.00829385689969166
1.1384507 -0.01223660878772067 -0.008284299013141332
1.1383003 -0.012237854368705819 -0.008274340013315808
1.1381499 -0.012239098381880562 -0.008263895588455146
1.1379994 -0.012240340823051641 -0.008253009590063405
1.137849 -0.012241581551918096 -0.008241515843467955
1.1376985 -0.012242820557450788 -0.008229775665475086
1.1375482 -0.012244056769578075 -0.00821779569268764
1.1373978 -0.012245292197181921 -0.008206005290804765
1.1372474 -0.012246524840171143 -0.008194019547869285
1.1370971 -0.012247755701514958 -0.008182097157059701
1.1369469 -0.012248983771883902 -0.008170033459871162
1.1367966 -0.012250211007169979 -0.008157845729442625
1.1366463 -0.012251436395152217 -0.008145676417807224
1.1364961 -0.01225265899543171 -0.00813342882966519
1.1363459 -0.012253879706552433 -0.008120564354812608
1.1361957 -0.012255098441108702 -0.008107064783450359
1.1360455 -0.01225631511769553 -0.008093341745398937
1.1358953 -0.012257529710118564 -0.008079081571869557
1.1357452 -0.012258741146948669 -0.008064326346186933
1.1355951 -0.012259950337205663 -0.008048932596320925
1.1354449 -0.01226115812494721 -0.008033134099017212
1.1352948 -0.01226236257702544 -0.008016990451162869
1.1351448 -0.012263563598817053 -0.00800037448834627
1.1349947 -0.012264763071206646 -0.007983418307529178
1.1348448 -0.012265958996303047 -0.007965927087253936
1.1346947 -0.012267153242289029 -0.007948289178706157
1.1345447 -0.012268343853025224 -0.007930109611165397
1.1343948 -0.012269531686383572 -0.007911207058336598
1.1342448 -0.012270716550546363 -0.007889995997852183
1.134095 -0.012271897161413936 -0.00786773206163325
1.133945 -0.012273075345856387 -0.007844703363323598
1.1337951 -0.012274249003354273 -0.007820071620100894
1.1336453 -0.012275418880201804 -0.007793842992176068
1.1334955 -0.012276584649673081 -0.007765576825605078
1.1333456 -0.012277746056782245 -0.007735191185362364
1.1331958 -0.012278902627399122 -0.007701204288046379
1.133046 -0.012280052906517139 -0.007662698919740539
1.1328962 -0.012281198022257633 -0.007621046599464535
1.1327465 -0.012282335782046277 -0.007575642708215143
1.1325967 -0.01228346643280285 -0.007527174046930317
1.132447 -0.01228458965153216 -0.007475282265621561
1.1322974 -0.012285703933774893 -0.007420897614038841
1.1321477 -0.012286810885077916 -0.0073646520237631045
1.1319981 -0.01228790835413632 -0.00730678966359019
1.1318485 -0.012288997102713112 -0.0072472067681972315
1.1316988 -0.012290076789424105 -0.007186637541592908
1.1315492 -0.012291147348292106 -0.007123932692440348
1.1313996 -0.012292208395817262 -0.0070610664355894096
1.1312501 -0.01229325922713891 -0.006996924493891749
1.1311005 -0.012294301240471478 -0.006934062466619958
1.130951 -0.012295333253799532 -0.0068726191192795905
1.1308016 -0.012296355829857213 -0.006808802038000204
1.1306521 -0.012297368848190226 -0.0067433770123179115
1.1305027 -0.012298371150239339 -0.006677722631088677
1.1303532 -0.012299364531104622 -0.006612055627993951
1.1302038 -0.012300347319792085 -0.006548024703743181
1.1300545 -0.012301320812286784 -0.006486690827480691
1.1299051 -0.01230228513593897 -0.006425768443358254
1.1297557 -0.012303240358754533 -0.006363283877771689
1.1296064 -0.012304186015222934 -0.006299226849274928
1.129457 -0.012305122088482341 -0.0062333285167647644
1.1293077 -0.012306047282902665 -0.006164988882026086
1.1291585 -0.012306962151141434 -0.006092891593295835
1.1290092 -0.01230786582348528 -0.0060170200696317774
1.12886 -0.012308758074188197 -0.005937975580826736
1.1287107 -0.012309638110931215 -0.0058551017924281
1.1285616 -0.012310505012264113 -0.005769839362508004
1.1284125 -0.0123113589403251 -0.005682599646551236
1.1282632 -0.012312200461179146 -0.00559288924730463
1.1281141 -0.012313027545371197 -0.005499283722209058
1.127965 -0.012313840511983146 -0.0054021660194562985
1.127816 -0.012314637856149767 -0.005299337008028299
1.1276668 -0.01231542026402798 -0.005192546221310516
1.1275178 -0.01231618561552798 -0.005079076859403408
1.1273688 -0.012316933705970212 -0.004960757926906189
1.1272198 -0.012317663836399031 -0.004838245234700756
1.1270708 -0.01231837532480808 -0.004709882601930414
1.1269218 -0.01231906708571212 -0.004573826205514259
1.1267729 -0.01231973753474445 -0.004430472264652863
1.1266239 -0.012320386499683967 -0.004278688689794337
1.126475 -0.012321011794602113 -0.004119029481304892
1.1263261 -0.012321612837051733 -0.003953787751961822
1.1261772 -0.012322188914527112 -0.0037833472415256474
1.1260283 -0.012322739238004069 -0.0036082821446161775
1.1258795 -0.01232326280339495 -0.0034294561646235587
1.1257306 -0.012323759857907944 -0.003246647652469978
1.1255819 -0.012324228976982883 -0.003058671077212897
1.1254331 -0.012324669629927362 -0.002864396324108512
1.1252843 -0.012325080921739014 -0.0026631440995278782
1.1251355 -0.012325462043264103 -0.002460567887351162
1.1249869 -0.012325812687067058 -0.002256163813434655
1.1248382 -0.012326132720990205 -0.002049783274816474
1.1246895 -0.01232642206342123 -0.0018379906143615535
1.1245408 -0.012326678890500414 -0.0016168554316282118
1.1243922 -0.012326902458527415 -0.0013894866074502688
1.1242436 -0.01232709163857074 -0.0011575160700095775
1.124095 -0.012327246224360273 -0.0009211783916798881
1.1239464 -0.012327365223698634 -0.0006808505030905505
1.1237978 -0.012327448253813354 -0.0004346208502481882
1.1236492 -0.012327494095199492 -0.00018223872594237624
1.1235007 -0.012327502107779005 7.587159018371431e-05
1.1233523 -0.012327471453567326 0.0003372229036977265
1.1232038 -0.012327401802331536 0.0006015264425893688
1.1230553 -0.01232729270533323 0.0008686936024953568
1.1229068 -0.01232714350285153 0.0011423092647216584
1.1227584 -0.012326953412540146 0.0014188331510692179
1.12261 -0.01232672214743288 0.0016994314701250643
1.1224617 -0.012326448339388537 0.001994621484584865
1.1223133 -0.012326128731403093 0.0023214247503999938
1.122165 -0.012325756965981441 0.0026966169132991466
1.1220165 -0.012325325561848878 0.003132856607360309
1.1218683 -0.012324822592206588 0.003659722452680914
1.12172 -0.012324234410116298 0.0043019940425115125
1.1215718 -0.012323540472111524 0.005076513463803745
1.1214235 -0.01232272164978971 0.006005669137165457
1.1212753 -0.012321750300628934 0.0071229995995196445
1.121127 -0.012320598306039914 0.00847236009186373
1.1209788 -0.01231922346758283 0.010112511523237352
1.1208307 -0.01231758482297261 0.012088682018570763
1.1206825 -0.012315622445287675 0.014431525843742698
1.1205344 -0.012313290260450194 0.017172172268818897
1.1203862 -0.012310512724083717 0.0203576158500304
1.1202382 -0.012307237902551643 0.02398843031817491
1.1200901 -0.012303386986738503 0.028071720997806485
1.1199421 -0.012298901192276269 0.03264592846767478
1.119794 -0.012293691246225338 0.037784561075257544
1.119646 -0.012287679494308819 0.043593666224859835
1.119498 -0.012280749738356472 0.05015895211608873
1.1193501 -0.012272806515072943 0.057374705012507694
1.1192021 -0.01226374657478318 0.06516314809909647
1.1190542 -0.012253496941091433 0.07354510572041709
1.1189063 -0.012241954613916124 0.08255877660733779
1.1187583 -0.012229037399874507 0.09222665692583289
1.1186105 -0.0122146411991297 0.10263109731696296
1.1184626 -0.012198643333693023 0.11383108239112835
1.1183147 -0.012180929023049531 0.12594320020766026
1.1181669 -0.012161362233800366 0.13901674204833503
1.1180191 -0.0121397978241341 0.15280897365621302
1.1178714 -0.012116175045963639 0.16721494233242157
1.1177236 -0.012090354741711877 0.18218014138414115
1.1175759 -0.01206231181042543 0.197685497062518
1.1174282 -0.012031941293085538 0.2135781339490796
1.1172805 -0.011999202414914992 0.22984211255040682
1.1171328 -0.011964029162875195 0.2464505461864308
1.1169851 -0.011926388524558209 0.26330772003571884
1.1168375 -0.011886273011250902 0.2803358557517674
1.1166898 -0.01184360344788031 0.2974808947691179
1.1165422 -0.011798437044770639 0.31459097179781176
1.1163946 -0.011750757600098714 0.3315076590734709
1.116247 -0.011700605958915596 0.3481020211632293
1.1160995 -0.011648029585775151 0.36431946795704023
1.115952 -0.011593144438323565 0.38001779954468284
1.1158046 -0.01153597752677575 0.39522317868904067
1.115657 -0.011476565661798525 0.4098404848771392
1.1155095 -0.011415083305465371 0.4239453689475007
1.115362 -0.011351557551734172 0.4375681956323689
1.1152147 -0.011286115658556757 0.4506131605582363
1.1150672 -0.01121874259040994 0.4630767629968594
1.1149199 -0.011149628419564715 0.4749514632114809
1.1147724 -0.011078751553932085 0.4862605326388159
1.1146251 -0.011006300859413731 0.4970937147719547
1.1144779 -0.010932345545654011 0.5075037145757001
1.1143305 -0.010856823599352554 0.5175680782496728
1.1141832 -0.010779837501791437 0.5273712339377397
1.114036 -0.010701489909617676 0.5369450877897978
1.1138887 -0.010621744460936045 0.5463312022110914
1.1137414 -0.010540567116046095 0.5555416506258838
1.1135943 -0.010458173670457429 0.5646262306058336
1.1134471 -0.010374386527878773 0.5736031143529774
1.1132998 -0.010289282807406904 0.5824784905541858
1.1131527 -0.010202951503966102 0.5912755379870922
1.1130055 -0.010115256561895882 0.6000070211359837
1.1128584 -0.010026356331572847 0.6086806699183428
1.1127113 -0.009936180077592806 0.6173024323592184
1.1125643 -0.009844817660108739 0.6258694218288509
1.1124172 -0.009752122125832954 0.6343592411706488
1.1122702 -0.00965826216994816 0.6428061971460313
1.1121231 -0.00956308075046497 0.6512192468869854
1.1119761 -0.009466748062373496 0.6595948250026674
1.1118292 -0.009369180484158916 0.667949743980388
1.1116822 -0.009270390587894745 0.6763090732174009
1.1115353 -0.009170446201604683 0.6846829226962271
1.1113883 -0.009069194674779025 0.6930680833851676
1.1112415 -0.008966788792455936 0.7014429033032814
1.1110946 -0.008863158775340562 0.709815588619349
1.1109477 -0.00875829383644575 0.7181817859568642
1.1108009 -0.008652206114173971 0.7265462892683163
1.110654 -0.008544884051562106 0.7349124331622583
1.1105072 -0.008436426987714372 0.7432854844341598
1.1103604 -0.008326645835326819 0.7516571591597954
1.1102136 -0.008215731357743894 0.7600366332857023
1.1100669 -0.008103580644177363 0.7684117557073638
1.1099201 -0.007990206765575849 0.7768054206289265
1.1097735 -0.007875685180017944 0.7852272076715331
1.1096268 -0.007759839088896003 0.7936842878894462
1.1094801 -0.007642837735923731 0.8021742987994831
1.1093335 -0.007524595054208279 0.8107160567510882
1.1091869 -0.0074050898014968594 0.8192929935922193
1.1090403 -0.007284332455877545 0.8278894187776719
1.1088936 -0.007162304489011307 0.8365343160822699
1.108747 -0.007039011867349124 0.845237344928032
1.1086005 -0.006914533398138445 0.8539930588018153
1.108454 -0.00678877605042792 0.8627860939959011
1.1083075 -0.006661720751603116 0.871621788073158
1.108161 -0.006533373582546419 0.8805182227692349
1.1080145 -0.006403711645216028 0.889472727443832
1.1078681 -0.006272847111149929 0.8984906881255733
1.1077216 -0.006140542928800002 0.9075664571081152
1.1075752 -0.006007019737594084 0.9167325127479367
1.1074288 -0.005872139789841036 0.9259839067875761
1.1072824 -0.005735907500751879 0.9353275173179655
1.107136 -0.005598291224524713 0.9447752254742035
1.1069897 -0.005459405775158405 0.954339991610932
1.1068434 -0.0053189894098057 0.9640143265842017
1.1066971 -0.0051772740892775445 0.9737951793446828
1.1065508 -0.005034111801900129 0.9836640391436863
1.1064045 -0.004889507387690685 0.9936563781763339
1.1062583 -0.00474342268214977 1.0037601092045487
1.106112 -0.0045958615642999485 1.0139919460375313
1.1059659 -0.004446906771902402 1.0243267272361487
1.1058197 -0.004296444712044242 1.0347631303884308
1.1056734 -0.0041443155762118334 1.0452959694402417
1.1055273 -0.003990775797100362 1.055908984067191
1.1053813 -0.0038357944115258572 1.0666112092666626
1.1052351 -0.0036791267084653576 1.0773890969148268
1.1050891 -0.003520998816025425 1.0882245896212215
1.1049429 -0.003361163300253102 1.099120750230167
1.1047969 -0.0031998537850197162 1.1100689754051194
1.1046509 -0.003036951091596857 1.121066350951694
1.1045048 -0.002872428937464565 1.132124627943495
1.1043588 -0.0027062969634933658 1.1432379008874884
1.1042129 -0.002538666769486665 1.154395350070161
1.104067 -0.0023694149338547364 1.1655809166821463
1.1039209 -0.002198380136413382 1.1768054932989132
1.103775 -0.00202585315492784 1.1880695564128603
1.1036291 -0.0018516703835698384 1.1993787017836472
1.1034833 -0.0016759864466345572 1.2107430856560122
1.1033374 -0.0014984869313089358 1.2221645877968244
1.1031916 -0.0013194727285637182 1.2336466559161103
1.1030458 -0.0011387698401497655 1.2451936947521114
1.1029 -0.0009563889078427373 1.256799953068189
1.1027542 -0.0007723034208478575 1.2684387149782568
1.1026084 -0.0005865265561907604 1.2801492574683064
1.1024626 -0.00039902651023104987 1.2919304228779696
1.102317 -0.00020996948649212264 1.3037797255155137
1.1021713 -1.917071805164887e-05 1.3156911632276151
1.1020256 0.0001733566376034731 1.3276598218029059
1.10188 0.00036764255063477817 1.3396874434774353
1.1017343 0.000563673807419294 1.3517679447596576
1.1015886 0.0007614794084625873 1.363902381320599
1.101443 0.0009608827339644222 1.3760976930679687
1.1012975 0.0011620775435028578 1.3883666594445454
1.1011518 0.0013652178496505114 1.4006873506567483
1.1010063 0.0015699991536220477 1.4130609891554318
1.1008608 0.001776406298384836 1.4254964624357018
1.1007153 0.00198480672909642 1.4379739949208938
1.1005697 0.0021950158667638007 1.4504984035326371
1.1004243 0.002406888199693504 1.4630651130959171
1.1002789 0.0026205807743254574 1.4756770720913899
1.1001334 0.002836121772489584 1.488337850953299
1.099988 0.003053497073969323 1.5010499471224323
1.0998427 0.003272556480512468 1.513824294321707
1.0996972 0.0034936470159527117 1.5266465747211113
1.0995519 0.003716431014261118 1.539488351175346
1.0994065 0.003941257558137144 1.5523519405375483
1.0992612 0.004167780243581618 1.5652434370305295
1.099116 0.004395981070162607 1.5781541545570803
1.0989707 0.004626255528716992 1.591071639091034
1.0988253 0.004858398494236095 1.6040032738471384
1.0986801 0.005092238124438963 1.6169317004997181
1.098535 0.005327946601063159 1.6298832377352093
1.0983897 0.005565546484654119 1.642844776091392
1.0982445 0.005805019202656227 1.6558190428856459
1.0980994 0.006046386291355642 1.6687987336835683
1.0979542 0.006289628075364578 1.681778796942456
1.0978091 0.006534562714228457 1.6947527759756251
1.097664 0.006781369051493931 1.7077122923989465
1.0975189 0.00703006394843033 1.7206570866301751
1.0973738 0.007280626634697694 1.733594270392709
1.0972288 0.0075330757147443255 1.7465302836315022
1.0970837 0.007787392261423274 1.7594751384057286
1.0969387 0.00804338687998784 1.7724316356880463
1.0967938 0.008301250887147057 1.7853998084016458
1.0966487 0.008561219306609353 1.7983859430096636
1.0965037 0.008822847980114821 1.8113952265705322
1.0963589 0.009086157484207252 1.8244243624792889
1.0962139 0.009351564125575848 1.837474372173291
1.096069 0.009618873173917322 1.8505372877157462
1.0959241 0.00988784565068615 1.8636208172160316
1.0957793 0.010158724747435796 1.8767200813883436
1.0956345 0.010431492150436875 1.889838059652477
1.0954896 0.01070617184106197 1.9029846384412004
1.0953448 0.010982746278588956 1.9161364469523752
1.0952001 0.011261006519119075 1.9292950270807534
1.0950553 0.011541162321286692 1.9424661486558843
1.0949105 0.011823468392386124 1.955668028017764
1.0947658 0.012107445266958464 1.9689116351083338
1.0946211 0.012393351011003454 1.9821747415034077
1.0944765 0.012680929596891424 1.9954531235051698
1.0943317 0.012970678734480863 2.008744009066678
1.0941871 0.013262101930817874 2.022070113773198
1.0940425 0.013555468315813899 2.035461847842818
1.0938978 0.013851006884728229 2.04889846715754
1.0937533 0.014148013537347197 2.0623766604309184
1.0936087 0.014447206958703787 2.0758957642496925
1.0934641 0.014748369506862067 2.0894758527344233
1.0933197 0.015051240032678772 2.103122838652658
1.093175 0.015356350054696925 2.1168445343329316
1.0930306 0.015663185188404927 2.1306390625532456
1.0928861 0.01597203022867953 2.1445111483067554
1.0927417 0.016282616677175066 2.158449282839558
1.0925972 0.01659548875718786 2.172439401292446
1.0924528 0.016910374256568744 2.1864769054622335
1.0923084 0.01722704193259757 2.2005767255439355
1.092164 0.017545737913045097 2.2147259841202858
1.0920197 0.017866490838394335 2.2289247828417835
1.0918753 0.01818928552281597 2.2431556369848127
1.091731 0.018514147647027336 2.257425146347877
1.0915867 0.0188407931949401 2.2717589504514555
1.0914425 0.019169521129939412 2.286136983059131
1.0912981 0.019500588001834657 2.300546918011577
1.0911539 0.01983347253321795 2.314985725953103
1.0910096 0.020168431477555746 2.329453108470739
1.0908655 0.020505212420142034 2.3439740036419416
1.0907212 0.020844361183519566 2.35856159695971
1.0905771 0.021185346364354617 2.3732106022594017
1.090433 0.021528437173425605 2.3879144097190137
1.0902888 0.021873945874182368 2.402664884488835
1.0901448 0.022221000874252744 2.4174679204952727
1.0900006 0.022570491335718892 2.4323223973145778
1.0898565 0.022922114642414636 2.4472091515690266
1.0897125 0.023275604486319098 2.462146129720135
1.0895684 0.023631533310921788 2.4771278813048387
1.0894244 0.023989335929054355 2.4921241177893854
1.0892804 0.024349290606469193 2.507152328649663
1.0891365 0.024711121363106502 2.5222091258897987
1.0889925 0.02507541261028617 2.5372858208765887
1.0888485 0.0254418855669485 2.5523880424659264
1.0887046 0.025810221727532896 2.5675370849854104
1.0885607 0.02618075160975721 2.5827439707998554
1.0884168 0.02655346344226709 2.597998804428046
1.0882729 0.026928382462817056 2.6132888442517173
1.088129 0.027305493581002625 2.6285953095391035
1.0879853 0.027684502630989694 2.6439135524555892
1.0878415 0.028065705141562015 2.6592250542718583
1.0876976 0.02844943572875384 2.674545396545568
1.0875539 0.028835041885529124 2.6898581653957323
1.0874101 0.029222858683916882 2.7051805243380227
1.0872664 0.02961254663929492 2.720509190907882
1.0871227 0.03000477136159367 2.7358463778655744
1.086979 0.030398865245825513 2.7511913480225973
1.0868353 0.03079550268632396 2.7665480873243506
1.0866916 0.031194007617644674 2.781905883087396
1.086548 0.031594728106705695 2.797257762556184
1.0864044 0.031997309906231314 2.8126206675949494
1.0862608 0.032402445089676664 2.8280066397975965
1.0861173 0.03280944370812536 2.843428769548177
1.0859736 0.033219009425991416 2.8588794539029228
1.0858301 0.03363044278841244 2.8743532854736893
1.0856866 0.034044110924273834 2.8898548457900075
1.085543 0.03445999369874332 2.905373244387844
1.0853996 0.03487776937307075 2.920914281423161
1.0852561 0.03529811453426365 2.9364965828588265
1.0851127 0.03572035858974833 2.9521101895957025
1.0849693 0.03614483418986464 2.9677790595854203
1.0848259 0.03657157149959218 2.983488923087363
1.0846825 0.037000552815434684 2.999233098952626
1.084539 0.037431806260785135 3.0150187777719517
1.0843958 0.03786495389050337 3.0308350207111316
1.0842524 0.03830074348182821 3.0466727202364594
1.0841091 0.03873843045771348 3.0625485996848036
1.0839658 0.03917840811043539 3.0784703719280624
1.0838225 0.03962065778720836 3.094433694420075
1.0836792 0.04006521026873982 3.110439802635251
1.083536 0.040511676012803005 3.1265127273306588
1.0833927 0.04096083396022388 3.1426354170530266
1.0832496 0.04141191593994156 3.1588030790904513
1.0831064 0.04186533010700953 3.175019738333205
1.0829632 0.042321055059390794 3.1912715814069217
1.08282 0.04277912353145815 3.2075710231521732
1.0826769 0.043239515603958986 3.223919620091193
1.0825338 0.043701879634083736 3.2403138782841596
1.0823908 0.04416657881988374 3.2567496408026284
1.0822476 0.04463403479836336 3.2732317531457387
1.0821046 0.04510344861719094 3.2897527230847374
1.0819616 0.04557484971039964 3.3063255975988706
1.0818186 0.04604900662315853 3.3229719668872577
1.0816755 0.04652556316679871 3.3396899458481566
1.0815326 0.047004103274173065 3.3564742241015484
1.0813897 0.047485060241090025 3.3733142016492383
1.0812467 0.047968414655950836 3.390211532012057
1.0811038 0.04845420084202087 3.4071474570119284
1.0809609 0.04894239709780568 3.424127192632488
1.080818 0.04943262820014269 3.4411574851849904
1.0806751 0.04992569302650314 3.4582342383667597
1.0805323 0.05042080186206775 3.475366143862739
1.0803895 0.05091834884892918 3.492555846771512
1.0802467 0.051418367791007176 3.509808215376973
1.0801039 0.05192084246595019 3.5271238830447764
1.0799611 0.05242580712080964 3.5445014585436345
1.0798184 0.05293282058698601 3.5619264405368782
1.0796757 0.05344233695165597 3.579401207520037
1.0795329 0.05395476572638083 3.5969265109865995
1.0793902 0.05446928198646714 3.6144813113773417
1.0792476 0.054985861050308116 3.6320675579427966
1.0791049 0.055505396057349034 3.649677023001
1.0789622 0.05602743396751625 3.667336896106115
1.0788196 0.056551569428061756 3.6850298988531267
1.078677 0.05707821730158437 3.7027685269093205
1.0785345 0.057607410969273916 3.720553822037099
1.0783919 0.058139130126001755 3.7383824891934436
1.0782493 0.05867340797345369 3.756260588044633
1.0781069 0.05920977578293492 3.7741887484176937
1.0779643 0.05974916556447753 3.7921566659075037
1.0778219 0.0602906529207194 3.810175707897822
1.0776794 0.06083472544811948 3.828241021253732
1.077537 0.06138135975141071 3.8463459274241996
1.0773945 0.061930591014483526 3.8644982289880647
1.0772521 0.06248193464825717 3.882695323253663
1.0771097 0.06303634983043872 3.90092070028633
1.0769674 0.06359288186976592 3.919181157680768
1.076825 0.06415203236480392 3.9374901484768965
1.0766827 0.06471377505933529 3.955816985012624
1.0765404 0.06527814340736421 3.974173803358346
1.076398 0.06584511217945103 3.9925722651215616
1.0762558 0.06641424100149898 4.011015432752224
1.0761135 0.06698646020955275 4.02949681948389
1.0759712 0.06756084562189692 4.048020191843526
1.075829 0.06813785419193781 4.066585914045098
1.0756868 0.0687175207733884 4.08520172082643
1.0755446 0.06929982382630075 4.103859557842975
1.0754025 0.06988430664737066 4.122556774942975
1.0752603 0.07047192857405005 4.141297433102315
1.0751182 0.07106173677269172 4.160077105403997
1.0749761 0.07165420349794244 4.178899088700538
1.074834 0.0722493608813081 4.197764601144432
1.0746919 0.07284718940031283 4.2166804974092305
1.0745499 0.07344721732682546 4.235625972382826
1.0744078 0.07405043103849819 4.254606088342524
1.0742658 0.07465584970446086 4.273647505174874
1.0741239 0.07526396348111768 4.292738289994037
1.0739819 0.07587480279271826 4.311873247685073
1.0738399 0.07648835036649161 4.331057439021103
1.0736979 0.07710463612673797 4.350273491546801
1.0735561 0.0777231203434156 4.369522014626787
1.0734141 0.07834487307179647 4.388817445856483
1.0732722 0.07896883096548175 4.4081546302283865
1.0731304 0.07959554727527386 4.427518971480547
1.0729885 0.08022499998209935 4.446920069694411
1.0728467 0.08085722044083524 4.466352952848638
1.0727049 0.08149165292378459 4.485822416346387
1.072563 0.08212939738643207 4.505324914788909
1.0724213 0.08276935822236355 4.52486308551136
1.0722796 0.08341210488838721 4.544423715263791
1.0721378 0.0840576116092032 4.564016627446007
1.0719961 0.0847059127108688 4.583645934746292
1.0718545 0.08535643502473317 4.60329521471865
1.0717127 0.08601030753417632 4.622978786237267
1.0715711 0.08666640516623977 4.642711052118662
1.0714295 0.08732531677481195 4.662488571757761
1.0712879 0.08798701610976188 4.68230316013619
1.0711462 0.08865154040812968 4.7021612668172725
1.0710046 0.08931886471629463 4.7220716603457955
1.0708631 0.08998846425941093 4.742036230525276
1.0707215 0.09066144378137952 4.762052009113586
1.07058 0.09133670684735244 4.782108785593887
1.0704385 0.09201479675895528 4.802220278316936
1.070297 0.09269575155639335 4.822388551629648
1.0701555 0.09337954903342231 4.842611720593478
1.0700141 0.09406564833910136 4.862889738642326
1.0698726 0.09475518513765231 4.883222373599838
1.0697312 0.09544703397596595 4.9036196541015356
1.0695899 0.09614175704739523 4.924072826227274
1.0694485 0.09683938930782751 4.944581760760479
1.0693071 0.09753991156475439 4.965146170599013
1.0691657 0.09824335847860564 4.985762144963233
1.0690244 0.09894911394157685 5.006425744835855
1.0688832 0.09965780653528027 5.027146216699096
1.0687418 0.10037001863074746 5.047957029570285
1.0686005 0.10108458814479006 5.0688197456355
1.0684594 0.10180148865080299 5.08973559449489
1.0683181 0.10252196739031759 5.110696736675527
1.0681769 0.10324539539497286 5.1316993965181075
1.0680357 0.10397119485404763 5.152745973413561
1.0678946 0.10469995408751155 5.173844579419354
1.0677534 0.10543170975614377 5.195000907978827
1.0676123 0.10616644010214213 5.2161939287740156
1.0674711 0.10690417801576739 5.237418849123462
1.06733 0.10764490006362032 5.258678090786585
1.067189 0.10838801085535822 5.279972197647731
1.0670478 0.10913474459871726 5.301301495352111
1.0669068 0.10988386966282612 5.322645309383161
1.0667658 0.1106359943061266 5.344030151399453
1.0666248 0.11139115056935331 5.365449586857881
1.0664839 0.11214867555318182 5.386911804364097
1.0663428 0.11290988563944442 5.408416735514272
1.0662019 0.11367347060702843 5.4299663115540735
1.066061 0.11444011044513708 5.451561164481679
1.0659201 0.11520978187861922 5.473212947671594
1.0657792 0.11598252261211207 5.494907862880931
1.0656383 0.1167583088897547 5.516663402403712
1.0654974 0.11753717929373403 5.538457855473826
1.0653566 0.11831844579302161 5.560289581693292
1.0652158 0.11910280569501143 5.582176971458151
1.065075 0.11989023417995265 5.604102390976641
1.0649343 0.12068076870707428 5.626083458287682
1.0647935 0.12147438587507584 5.648112276241537
1.0646527 0.12227112235650521 5.670176034382252
1.064512 0.12307027506837394 5.6922840844127105
1.0643712 0.12387323720584777 5.7144398564156855
1.0642306 0.12467862299644956 5.736651659852685
1.0640899 0.12548715306659194 5.758897024956556
1.0639492 0.126298797921588 5.781180546044091
1.0638087 0.1271129060799581 5.8034972661955075
1.063668 0.12793083073325723 5.825860699649973
1.0635275 0.12875122390649243 5.848257158093917
1.0633868 0.12957545049674885 5.870696175180742
1.0632463 0.13040215174416697 5.893195054055468
1.0631057 0.1312320032377004 5.9157388125881045
1.0629653 0.13206433455572172 5.938324856502047
1.0628247 0.13290053532947574 5.960946484937919
1.0626842 0.1337399326592925 5.983618997220034
1.0625437 0.13458179088635833 6.0063374390967414
1.0624033 0.13542685756750444 6.029110678229531
1.0622629 0.1362751123095818 6.051948214909582
1.0621225 0.13712659142739564 6.074821896625208
1.061982 0.1379812707696707 6.097732479609376
1.0618417 0.13883845578044512 6.12067549848408
1.0617014 0.1396988488471125 6.143666191219329
1.061561 0.1405632193104362 6.1667018123289346
1.0614207 0.1414300754093968 6.189770587674814
1.0612804 0.142300187068657 6.21289312489676
1.0611402 0.14317278882011722 6.236059938663777
1.0609999 0.14404940240355305 6.25927827125374
1.0608597 0.14492851384296127 6.282553963843799
1.0607194 0.14581165883223549 6.305875892175839
1.0605792 0.14669730857469918 6.3292361165391435
1.060439 0.1475862523410292 6.352619923971273
1.0602988 0.1484784598349402 6.376048756116866
1.0601587 0.14937320987898464 6.399504676176186
1.0600185 0.15027199555663953 6.423001355377828
1.0598785 0.15117332630669025 6.446517712568768
1.0597384 0.15207793618798998 6.470064188736653
1.0595983 0.15298586284917212 6.493633215420846
1.0594583 0.15389707588782256 6.517233338023971
1.0593182 0.15481161470676616 6.540877857852478
1.0591781 0.15572945066714278 6.56455088680631
1.0590382 0.15664983680361838 6.588246505043705
1.0588982 0.15757352493957882 6.611975338937612
1.0587581 0.15850134271634353 6.635737131617972
1.0586183 0.15943088815353904 6.659531476681901
1.0584784 0.160364577263914 6.683360504967497
1.0583384 0.16130158570568007 6.707234451191645
1.0581986 0.16224115577615608 6.731149883956861
1.0580586 0.16318485870738889 6.755101155685361
1.0579188 0.16413112702613944 6.779094993618117
1.057779 0.16508073633180206 6.8031332104387765
1.0576391 0.16603372795770713 6.827227123839377
1.0574993 0.16699007536806898 6.851377000957791
1.0573596 0.16794900255172782 6.875583702537798
1.0572197 0.16891212054892446 6.899848176667419
1.05708 0.16987782800914342 6.924181070060128
1.0569403 0.1708469258523826 6.948624649706726
1.0568006 0.1718194622003227 6.9731566198182975
1.0566609 0.1727954153986767 6.99778152008483
1.0565213 0.17377399623456094 7.022490593723057
1.0563816 0.17475685402496827 7.047269168643797
1.056242 0.17574235204820488 7.072113719661961
1.0561024 0.17673130691054928 7.097010811700032
1.0559628 0.17772375641771573 7.121969223701484
1.0558232 0.1787196796904214 7.146997964355628
1.0556836 0.17971911624050071 7.172085254395944
1.0555441 0.18072118713831628 7.1972400222714565
1.0554045 0.1817276465990043 7.222453628959325
1.0552651 0.18273675062423755 7.247730380315088
1.0551256 0.18374940132126624 7.273062301155608
1.0549861 0.18476557223587675 7.298454266265924
1.0548466 0.18578530596304854 7.323905383266218
1.0547073 0.18680770105576822 7.349406061862994
1.0545678 0.18783454945040615 7.374969255728491
1.0544285 0.1888640681461602 7.400584421960048
1.0542891 0.18989717942094111 7.426270929526918
1.0541497 0.19093385659869241 7.452016439445791
1.0540104 0.19197414477865277 7.4778440335968455
1.053871 0.19301801889898407 7.503727191616938
1.0537318 0.19406462434516772 7.529658768685591
1.0535924 0.19511572699879873 7.55564272274246
1.0534532 0.19616956769218455 7.58167795520591
1.053314 0.19722702071774473 7.607752267267062
1.0531747 0.19828812415961689 7.6338959800570265
1.0530355 0.19935285661273364 7.660097535418527
1.0528964 0.20042034035732045 7.686337489425206
1.0527571 0.201492382330263 7.712646186404391
1.052618 0.20256718569166507 7.739026262358638
1.0524789 0.20364564871921856 7.765458678103329
1.0523398 0.20472780641765548 7.7919421835349905
1.0522007 0.20581363828971358 7.81848121236078
1.0520616 0.20690317973636796 7.845070162704727
1.0519226 0.20799547308650493 7.87172258969296
1.0517834 0.20909243002706385 7.898427109012321
1.0516444 0.21019214648858095 7.925178518366714
1.0515054 0.21129560097200573 7.951986591372372
1.0513664 0.21240276959294338 7.978842037903509
1.0512275 0.2135136898510859 8.005746004510394
1.0510886 0.21462738189076172 8.032712179576754
1.0509496 0.2157457995444243 8.059746551773653
1.0508107 0.21686699936418632 8.086836292319287
1.0506718 0.21799198370226416 8.114002326721918
1.0505329 0.21912072824818477 8.141225604828703
1.050394 0.22025327376617762 8.168501049568281
1.0502552 0.22138959493750468 8.195841688047615
1.0501164 0.22252875728446941 8.223277276767318
1.0499775 0.22367269906047646 8.250800851891675
1.0498388 0.22481949857764455 8.278402354466518
1.0497 0.22597011834902533 8.306078965488227
1.0495613 0.22712459788968548 8.3338173984561
1.0494225 0.2282829173257784 8.361651437550446
1.0492839 0.22944412222675148 8.389573353604113
1.0491451 0.23061019029514482 8.417555945273829
1.0490065 0.23177915414943293 8.445607810472199
1.0488678 0.2329519983242123 8.473727557237966
1.0487292 0.23412875801918023 8.50189397430644
1.0485905 0.2353094128306842 8.530115394774754
1.0484519 0.23649399915289915 8.558415518981752
1.0483134 0.23768147693975702 8.586762021918217
1.0481747 0.23887392447716096 8.615167202935764
1.0480362 0.24006927038593548 8.643617839738045
1.0478977 0.24126857485138914 8.672112960522204
1.0477592 0.2424718157218701 8.7006596539841
1.0476208 0.24367798990634587 8.729262738198212
1.0474823 0.24488915623170673 8.757931003264508
1.0473437 0.24610431061372204 8.786651242295711
1.0472053 0.24732238366242806 8.815420925838028
1.0470669 0.2485444558884479 8.844235728719381
1.0469285 0.24977050610945017 8.873113017335399
1.0467901 0.25100057072647547 8.902036194198658
1.0466517 0.25223462714783534 8.931004364952734
1.0465134 0.25347164379678294 8.960019639107026
1.0463752 0.25471266239488793 8.989089952545141
1.0462368 0.25595879193234716 9.018203491503597
1.0460985 0.25720786176410737 9.047361312007062
1.0459602 0.2584609818993172 9.076558084368216
1.045822 0.2597170437035038 9.105817321019018
1.0456837 0.2609782560979194 9.135131745674224
1.0455455 0.2622435093496389 9.164510407816454
1.0454073 0.263511751971386 9.19394565377699
1.0452691 0.26478404815598955 9.223426375114975
1.045131 0.2660604376124437 9.25296145501465
1.0449928 0.2673408942661105 9.282534110366363
1.0448546 0.26862545807139115 9.312189881018606
1.0447166 0.26991299486087045 9.341895293380867
1.0445786 0.2712046523664012 9.371657739306157
1.0444404 0.27250152584278564 9.401473454290223
1.0443023 0.27380141580244227 9.431364418658877
1.0441643 0.2751054231200634 9.461342268355162
1.0440264 0.276412458300922 9.491381917233934
1.0438883 0.2777247612888533 9.521500549287945
1.0437503 0.2790412406699747 9.551689492586233
1.0436124 0.28036073669287764 9.581935116800713
1.0434744 0.28168442335025456 9.61224932622299
1.0433365 0.2830122822178803 9.642645599278724
1.0431986 0.2843443530174702 9.673112127876836
1.0430607 0.2856806164130202 9.703653079599908
1.0429229 0.28701995237836236 9.734255690357385
1.0427849 0.28836465924711924 9.76493328023374
1.0426471 0.2897124491963802 9.79567688239636
1.0425093 0.2910644673940725 9.826489697404039
1.0423715 0.2924207489669104 9.857358588022676
1.0422337 0.29378127571783874 9.888295944188515
1.042096 0.2951449026172802 9.919294804258708
1.0419582 0.2965139738914263 9.950353204177208
1.0418205 0.29788615393835843 9.981490417220446
1.0416828 0.29926261579870594 10.012722769903961
1.0415452 0.30064339569073967 10.04403778372294
1.0414075 0.3020284800569152 10.075414519434371
1.0412698 0.3034179005418482 10.106857729715331
1.0411322 0.3048104357835958 10.138355516053627
1.0409945 0.30620853109690427 10.169917912106442
1.040857 0.3076097489577366 10.201532104775199
1.0407194 0.30901533270810805 10.233207654177194
1.0405818 0.31042526609943705 10.264953336380765
1.0404443 0.31183958434839537 10.296771753460405
1.0403067 0.3132582724131371 10.32867036629434
1.0401692 0.314680132550713 10.360629352513131
1.0400317 0.3161076153017042 10.392658122271165
1.0398942 0.31753827895554027 10.424748351017428
1.0397568 0.31897334718424947 10.456919400364118
1.0396193 0.320412854164569 10.489164523064561
1.039482 0.32185553292461483 10.521470377369598
1.0393445 0.3233039243309582 10.553889577774925
1.0392072 0.32475550826128047 10.586470628755281
1.0390698 0.3262128528802499 10.619146216440097
1.0389324 0.3276734112322944 10.651909439464136
1.0387951 0.3291384902784701 10.684749572644849
1.0386578 0.33060806996117054 10.717690421833138
1.0385206 0.33208091737817197 10.750745000621992
1.0383832 0.3335595756807935 10.783890890504658
1.038246 0.33504151772787344 10.81711760158153
1.0381088 0.3365280101031028 10.850419075065977
1.0379716 0.3380190902058258 10.883786085715796
1.0378344 0.339514739583559 10.917225838071884
1.0376972 0.341014996439404 10.95074224334127
1.03756 0.3425198432549787 10.984333513363664
1.0374229 0.3440280060542751 11.017991060850813
1.0372858 0.34554077446763437 11.051720674833964
1.0371486 0.34705950547399067 11.085528261978478
1.0370115 0.34858154270651687 11.11942397786697
1.0368745 0.3501069194594658 11.153395390636598
1.0367374 0.35163827216051036 11.18743635382755
1.0366004 0.35317430890691764 11.2215349527598
1.0364634 0.3547136708792165 11.255707586334319
1.0363264 0.35625773261684496 11.289936177347663
1.0361894 0.35780647266023524 11.324238990614946
1.0360525 0.35935993248933473 11.358634909499838
1.0359155 0.360918096336451 11.393156784684255
1.0357785 0.3624810102290318 11.427752738106813
1.0356417 0.36404728704997974 11.462420684002762
1.0355047 0.3656196989526183 11.497166104665812
1.0353678 0.3671954839034001 11.531964284414013
1.035231 0.3687760517892077 11.566812810584786
1.0350941 0.3703613767484413 11.601746371430245
1.0349574 0.3719501206500588 11.636763335000262
1.0348206 0.3735450310293957 11.671862602391295
1.0346838 0.3751433720283078 11.707032488680879
1.034547 0.3767479093404727 11.742271714438578
1.0344102 0.3783558854970913 11.777564896182243
1.0342735 0.37996867714226007 11.812920739289034
1.0341369 0.381584911215268 11.848338988084976
1.0340002 0.38320738944609783 11.883816511381294
1.0338634 0.38483473543168206 11.919353691854246
1.0337268 0.38646550887599185 11.95497476496992
1.0335902 0.388101168237489 11.990664961268445
1.0334536 0.38974169480490223 12.026447831697004
1.033317 0.39138712957762367 12.062297729714317
1.0331804 0.39303745129742 12.098207530039199
1.0330439 0.3946912521821542 12.134162634405548
1.0329072 0.39635140077836 12.17019811466455
1.0327708 0.3980150365354816 12.20628387070696
1.0326343 0.3996835878598814 12.24242698214165
1.0324978 0.401357090668728 12.278633957170085
1.0323613 0.40303552567374634 12.31489686687018
1.0322248 0.4047189282990985 12.351223294468262
1.0320884 0.40640580512539665 12.387619783915543
1.0319519 0.40809914442245193 12.424088045275372
1.0318155 0.4097959665023812 12.46061155752607
1.0316792 0.41149778889995775 12.497186799109455
1.0315428 0.4132045877879819 12.533823997590003
1.0314064 0.41491640409952496 12.570542276203131
1.0312701 0.4166317158253338 12.607334495414955
1.0311338 0.41835356739414153 12.644190401259499
1.0309975 0.42007892252019474 12.681117143719876
1.0308613 0.4218093323896782 12.718115318159517
1.030725 0.42354477254708506 12.755233295905358
1.0305887 0.42528529541564253 12.792433886005758
1.0304525 0.4270308730122272 12.829703734074482
1.0303162 0.42878155264857315 12.86704760827717
1.0301801 0.4305357707664792 12.90447688790545
1.030044 0.4322951095051698 12.941983099987665
1.0299078 0.4340595401925517 12.979572816236482
1.0297717 0.4358291122074368 13.017220884537828
1.0296355 0.43760379351438394 13.054921659773877
1.0294994 0.43938363074678766 13.092680009847369
1.0293634 0.44116702901108745 13.1304944310454
1.0292273 0.44295716322479917 13.168371010174804
1.0290912 0.44475086407738995 13.206301641689349
1.0289552 0.4465497502835222 13.244298521661724
1.0288192 0.4483537881900366 13.282369021107419
1.0286832 0.45016302958957644 13.320489534131681
1.0285473 0.45197584820119346 13.358688969583095
1.0284113 0.45379548253558594 13.396977376485468
1.0282754 0.4556187077627556 13.435372655396396
1.0281395 0.45744718436590054 13.473891485659566
1.0280036 0.4592808783196655 13.512517273173955
1.0278677 0.4611198512229331 13.551213284563305
1.0277318 0.4629640645922591 13.59001335638412
1.027596 0.4648119598709277 13.628905100858915
1.0274601 0.46666674534306246 13.667889611383519
1.0273243 0.4685252270408931 13.706977636731473
1.0271885 0.47038899823020797 13.746134478407129
1.0270528 0.4722581139077512 13.785370678596973
1.026917 0.47413254058292886 13.824701077002743
1.0267812 0.47601233511313645 13.864096305806049
1.0266455 0.4778958054832513 13.903575321723272
1.0265099 0.4797846634996101 13.943174196675418
1.0263741 0.48168054297042495 13.982890199818945
1.0262384 0.48358017626749306 14.02272814804593
1.0261028 0.4854851967901578 14.062617103149572
1.0259672 0.48739397383328265 14.10256165244472
1.0258316 0.48930983293571567 14.142555116506529
1.025696 0.49122945142728835 14.182610564321505
1.0255604 0.49315617892716784 14.22272556232889
1.0254248 0.49508667067225637 14.262893022511008
1.0252893 0.4970225943188143 14.303124737336969
1.0251538 0.4989639930999818 14.343437446853772
1.0250183 0.5009091346913122 14.383895594255675
1.0248828 0.5028614986458868 14.424444241248572
1.0247474 0.5048176220760986 14.465076461424887
1.0246118 0.5067810044417236 14.50584435669552
1.0244764 0.508748166863654 14.546718485022451
1.024341 0.5107208934465439 14.58770423845292
1.0242057 0.512697414385886 14.628794968778726
1.0240703 0.5146812726864436 14.670021573799282
1.0239348 0.5166706995104705 14.711362427293636
1.0237995 0.518663998002396 14.752814147506523
1.0236642 0.5206628906209283 14.794364382517685
1.0235289 0.5226674312142927 14.835984686140444
1.0233936 0.5246775866748637 14.877671842331056
1.0232583 0.5266934074849371 14.919416272876338
1.0231231 0.5287130773391594 14.96121844431896
1.0229878 0.5307402108187296 15.003077625913832
1.0228527 0.5327711962677875 15.044973658241764
1.0227175 0.5348078730202308 15.086934287573436
1.0225823 0.5368502033427247 15.128959511238449
1.0224471 0.5388982427258876 15.171056625920164
1.0223119 0.5409519554430546 15.213243833876108
1.0221769 0.5430095835728578 15.255505030109079
1.0220417 0.545074724350908 15.297850470638513
1.0219066 0.5471437913068358 15.340297350184244
1.0217716 0.5492185757694819 15.382829758695866
1.0216365 0.5512991311178488 15.425433258753284
1.0215014 0.5533854238858078 15.46810195004602
1.0213665 0.5554756578799798 15.510825903560134
1.0212314 0.5575734930113354 15.553601788313838
1.0210965 0.5596752713844869 15.596438392760973
1.0209614 0.5617846791517883 15.639345999017156
1.0208265 0.5638980364806128 15.682316127584665
1.0206916 0.5660153062410812 15.725338660135767
1.0205567 0.5681402759732535 15.768417235563302
1.0204217 0.5702710441225026 15.811546838156811
1.0202869 0.5724057671597547 15.85474566089721
1.020152 0.5745481947013665 15.89800167273935
1.0200171 0.5766945807986629 15.941312642810235
1.0198823 0.5788467946399085 15.984678348200386
1.0197475 0.5810048748609884 16.02810769019665
1.0196128 0.5831668848012977 16.07158658478003
1.019478 0.5853366908385302 16.11512861886564
1.0193433 0.5875104306748387 16.15873752503672
1.0192084 0.5896919955970603 16.202391441103384
1.0190737 0.5918774970495795 16.246120433231486
1.018939 0.5940689145804477 16.289925401119618
1.0188044 0.5962642718520192 16.333784766528535
1.0186697 0.5984675062079075 16.377692656976784
1.018535 0.6006766374863349 16.421656973425478
1.0184004 0.6028897551698083 16.46566517199534
1.0182658 0.6051087794960294 16.50975031380936
1.0181313 0.6073337629972977 16.553898459141614
1.0179967 0.6095646723281738 16.598138352278472
1.0178621 0.6118015650842763 16.64248782915875
1.0177276 0.6140424247874913 16.686956795177267
1.017593 0.6162912852379707 16.731489905048477
1.0174586 0.6185441213398059 16.776089418410127
1.0173241 0.6208029861205357 16.820779321887958
1.0171896 0.6230678420740599 16.865580371506038
1.0170552 0.6253387546329491 16.910477504095812
1.0169207 0.6276156856981017 16.95548144026487
1.0167862 0.6298987029603802 17.000619268719664
1.0166519 0.6321857421587707 17.045874343502238
1.0165175 0.6344788939807449 17.09121602031798
1.0163832 0.6367781176782827 17.13665926417887
1.0162488 0.6390834802297053 17.182208232940646
1.0161145 0.6413949425294205 17.22785721729573
1.0159801 0.643712571903009 17.27362485762806
1.0158459 0.646034267957386 17.319484623210855
1.0157115 0.6483642203353132 17.365430752963245
1.0155773 0.6506982505647687 17.411471249916893
1.0154431 0.653038495953689 17.45760547756056
1.0153089 0.6553849115083517 17.50382731701651
1.0151746 0.6577375658268187 17.550141162890057
1.0150405 0.6600943197811076 17.59657057415048
1.0149063 0.6624594389943514 17.64310775729728
1.0147722 0.6648286743642994 17.689752944324706
1.0146381 0.6672042050852245 17.736510814506687
1.014504 0.6695859812170284 17.783356659668442
1.0143698 0.671974078175442 17.830312002397967
1.0142357 0.6743684479879138 17.877366034697424
1.0141016 0.6767691672035223 17.924543492584892
1.0139676 0.6791740510475872 17.971858498065167
1.0138336 0.6815853170194273 18.019325954847314
1.0136995 0.6840050754982134 18.066987282416477
1.0135655 0.6864291110835241 18.114809500225196
1.0134317 0.688857371083875 18.162791256686955
1.0132977 0.691294266927635 18.210950215203354
1.0131637 0.6937375922345626 18.259235190160187
1.0130298 0.6961852455401242 18.307607722434096
1.012896 0.6986393500807646 18.35607915244083
1.0127621 0.701099983184665 18.40468283421488
1.0126282 0.703567102463361 18.453458260470107
1.0124943 0.7060407937800774 18.502385384127656
1.0123605 0.7085210131142267 18.551461613100116
1.0122267 0.7110056293088152 18.60068735270753
1.0120928 0.7134990292132557 18.650044534464318
1.0119591 0.7159968486265522 18.699549743377524
1.0118253 0.7185012691858566 18.749163583146572
1.0116916 0.7210123611455087 18.798896175903817
1.0115578 0.7235300851295735 18.848742772039227
1.0114242 0.7260522611910936 18.898706165851305
1.0112904 0.7285833521036524 18.94878323004478
1.0111568 0.7311189106924105 18.998966125806064
1.0110232 0.7336611567864905 19.049234901426335
1.0108895 0.7362101511096658 19.09959922501218
1.0107559 0.7387658579283845 19.150061335678505
1.0106223 0.741328338661429 19.200613001802896
1.0104886 0.7438975563255129 19.25125311469747
1.0103551 0.7464712735912156 19.301989299036983
1.0102216 0.7490517479947728 19.352822614653196
1.0100881 0.7516390411850387 19.403788377689786
1.0099546 0.7542331254502037 19.45490741744443
1.009821 0.7568340690694823 19.506182835506266
1.0096875 0.7594418432326885 19.55756785480437
1.0095541 0.7620541710110615 19.609026350816418
1.0094206 0.7646756887853646 19.660577729979327
1.0092872 0.7673017687929595 19.712219133486304
1.0091538 0.7699347244208977 19.763973094034313
1.0090204 0.7725746133310719 19.81586557825261
1.008887 0.7752214110591892 19.867850993667453
1.0087537 0.7778751685203881 19.91991749765282
1.0086204 0.7805334793465298 19.97207983415585
1.008487 0.7832011558455101 20.02436662615206
1.0083537 0.7858734006126327 20.07673624622722
1.0082204 0.7885526527432163 20.129189755112463
1.0080872 0.7912388795397437 20.181730172639814
1.007954 0.7939297286803974 20.234387063616424
1.0078207 0.7966299917936019 20.28713887869334
1.0076874 0.7993373103064674 20.33998541381478
1.0075543 0.8020492294878562 20.392906118604824
1.0074211 0.8047682208953989 20.445908437388916
1.007288 0.8074942553873818 20.498983604665614
1.0071548 0.810227381324562 20.552129693294535
1.0070217 0.8129675708384092 20.60537996219683
1.0068886 0.8157124193045688 20.65875999394771
1.0067555 0.8184668259570488 20.712272032594978
1.0066224 0.8212259150250074 20.76597818808947
1.0064894 0.8239921472597871 20.819929415906252
1.0063564 0.8267655890741666 20.874083614891532
1.0062233 0.8295462272633012 20.928359646351495
1.0060903 0.8323341098612254 20.982744542866424
1.0059574 0.8351267131548092 21.03723593059118
1.0058243 0.8379290960016019 21.09184035483063
1.0056914 0.8407362143646453 21.146566101515962
1.0055585 0.8435506337234417 21.20139789076663
1.0054256 0.8463723283425955 21.256323317594614
1.0052927 0.8492013507484747 21.31137582580032
1.0051597 0.8520376792720702 21.366539560041122
1.0050269 0.8548788144537564 21.421795943051894
1.004894 0.8577298341561232 21.477146604057936
1.0047612 0.8605856714052004 21.532628940498398
1.0046284 0.8634488686843139 21.588219540258436
1.0044956 0.8663194729966477 21.643959869062872
1.0043628 0.8691974752450953 21.6998700595541
1.0042301 0.8720803352384414 21.75589319843867
1.0040973 0.8749732194132264 21.81203100374297
1.0039647 0.8778709757011355 21.86829593626678
1.003832 0.8807761941487358 21.924705170575113
1.0036993 0.8836889166601417 21.98121304970671
1.0035666 0.8866091306382583 22.037821874534995
1.003434 0.8895368749455954 22.094533183507604
1.0033013 0.8924721383831393 22.15135987329948
1.0031687 0.8954123172698615 22.208293313421365
1.0030361 0.8983600371593882 22.26531255589031
1.0029035 0.9013179926227683 22.322438020593314
1.0027709 0.9042808550744443 22.37964895969574
1.0026383 0.9072513211992326 22.436947252325286
1.0025059 0.910226697006669 22.494352723347607
1.0023733 0.9132123830686407 22.55185511238956
1.0022409 0.9162029910589538 22.60949399350123
1.0021083 0.9192039584902946 22.66725088501141
1.0019759 0.9222098643884575 22.725125159487778
1.0018435 0.9252234638814267 22.78312250438847
1.001711 0.9282447328437449 22.841244622414806
1.0015787 0.9312710014638214 22.899502528939088
1.0014462 0.9343077028341416 22.957881890509388
1.0013139 0.9373494189660561 23.01636252405565
1.0011816 0.9403988667466949 23.07500943531096
1.0010492 0.9434588578584494 23.133814831523082
1.0009168 0.9465238676211143 23.192804600056366
1.0007846 0.9495939454287255 23.251937466312526
1.0006523 0.9526746058924449 23.311181541765027
1.00052 0.9557631299402319 23.370537297710424
1.0003878 0.9588567075939904 23.430005669868287
1.0002556 0.9619581755085206 23.489626772673493
1.0001234 0.9650675150239909 23.549351064832535
0.9999911 0.9681861801072688 23.609178607151577
0.999859 0.9713099281368267 23.66911095816112
0.99972683 0.9744416210715423 23.729125575852386
0.9995947 0.9775812313477916 23.789229190191485
0.99946254 0.980728812197271 23.849481938447884
0.9993304 0.9838843452919772 23.909871627344753
0.9991983 0.9870464581394575 23.970384526557147
0.99906623 0.9902165530996486 24.030993542817495
0.9989342 0.9933932425029545 24.09170277671487
0.9988022 0.9965779369928807 24.152508546580588
0.99867016 0.9997706836056003 24.213438713899656
0.99853814 1.0029714673260817 24.274516315727688
0.9984062 1.0061788923856763 24.335740368461583
0.9982742 1.0093943910296264 24.39712698805445
0.99814224 1.012618016958971 24.458660499309975
0.9980103 1.0158497559741084 24.520334039633656
0.9978784 1.0190881948719164 24.582136730447967
0.99774647 1.0223347782383951 24.644046682503838
0.9976146 1.0255880801107606 24.706096194233652
0.9974827 1.0288510320780757 24.76826158922835
0.9973509 1.0321207254147184 24.830536129736235
0.9972191 1.035397141647224 24.89291347082238
0.99708724 1.0386832827924999 24.95537266165163
0.99695545 1.0419761610417229 25.017912120906633
0.99682367 1.0452773029640967 25.08057532350317
0.9966919 1.0485866961755028 25.143335859186074
0.99656016 1.0519028805622892 25.20622340422573
0.99642843 1.0552273445138367 25.269220942923265
0.99629676 1.0585586163946383 25.33231414206486
0.99616504 1.061899704628065 25.395530619571105
0.9960334 1.0652476198015923 25.458815367809812
0.9959017 1.0686038634687793 25.522205749939562
0.9957701 1.071966946895931 25.585679595088088
0.99563843 1.0753399061889668 25.649226399631683
0.9955069 1.0787181850665113 25.712858022156876
0.9953753 1.0821063680057605 25.77660681438998
0.99524367 1.085502956736453 25.840467635306958
0.9951121 1.0889064052602597 25.904436515982372
0.99498063 1.0923167399989147 25.968518403297942
0.9948491 1.0957370495348948 26.03271206644906
0.9947176 1.099164264069036 26.097001599904697
0.9945861 1.1025999301479497 26.161376202698836
0.9944546 1.1060440735719594 26.2258346763228
0.9943232 1.1094951241810207 26.290357463324007
0.99419177 1.1129546692155452 26.35498613029784
0.99406034 1.116422707711375 26.419718759437586
0.99392897 1.1198976904995335 26.484547825370182
0.9937976 1.1233811883973466 26.549436038079687
0.99366623 1.1268732193697268 26.614376671814103
0.99353486 1.1303737813145442 26.679407351432577
0.99340355 1.1338813035670323 26.74449175706557
0.99327224 1.1373973705203 26.809638509467792
0.99314094 1.1409220020395974 26.874857716035248
0.9930097 1.1444535923807124 26.94015182193946
0.99287844 1.1479937637816913 27.005517342172073
0.9927472 1.1515425148212752 27.07099814529225
0.992616 1.155098257914506 27.136577085483367
0.99248475 1.1586642242603182 27.202252198361364
0.99235356 1.1622371978545076 27.26801142645329
0.9922224 1.1658171707953318 27.333848392029463
0.99209124 1.1694074182241565 27.399742987769244
0.9919601 1.1730046727547274 27.465706208809777
0.991829 1.1766105905842665 27.53177001893371
0.9916979 1.1802235277158788 27.597940454143714
0.99156684 1.1838451513597423 27.66418997021582
0.99143577 1.1874754566313952 27.73053545252531
0.9913047 1.1911144710035209 27.796955698624057
0.9911737 1.1947605281036096 27.863452369253615
0.9910427 1.198415313510838 27.930055033628083
0.99091166 1.2020788221913579 27.996760506576184
0.9907807 1.2057494166049738 28.06360563444942
0.99064976 1.2094287646000668 28.130575905384053
0.9905188 1.2131168976965896 28.19765264491768
0.99038786 1.2168138124227015 28.26481160247765
0.99025697 1.2205178472628597 28.33204575811054
0.9901261 1.224230681113075 28.39936610555356
0.9899952 1.227952339650211 28.46677877043062
0.98986435 1.2316811199919926 28.53426002212858
0.98973346 1.2354204453286413 28.601821679236306
0.9896027 1.239165195606957 28.669438162991323
0.98947185 1.2429205131082497 28.737134636975206
0.9893411 1.2466829689378995 28.804927842363625
0.9892103 1.2504543070151897 28.87282020889013
0.98907954 1.2542345194767914 28.94079868363869
0.9889488 1.2580219102429873 29.00887214465666
0.9888181 1.2618181953584093 29.0770210002413
0.9886874 1.2656234024184263 29.14525283360846
0.9885567 1.2694375264848892 29.213601159814445
0.988426 1.273258857867287 29.282069633822488
0.9882954 1.2770891332252512 29.350623209505475
0.9881647 1.2809283767029356 29.419235841235647
0.9880341 1.2847748254825413 29.48792966810199
0.98790354 1.288630258740072 29.55668445369968
0.98777294 1.2924946676224025 29.625537000457317
0.9876424 1.2963663142734916 29.694452739795516
0.9875119 1.3002469521948095 29.76343664960081
0.98738134 1.3041366096278741 29.83251202256033
0.9872508 1.308035279620303 29.901654296077695
0.98712033 1.3119412036721645 29.970876479724186
0.98698986 1.315856158832205 30.040206878803833
0.9868594 1.3197801763310688 30.109677482874094
0.9867289 1.3237132606940978 30.179317171627716
0.9865985 1.3276536479508463 30.249104985270705
0.9864681 1.3316031376134527 30.319015604775235
0.9863377 1.3355599495095725 30.389037670663885
0.9862073 1.3395277041604794 30.45916905282855
0.98607695 1.343502800345624 30.529427853007824
0.98594666 1.3474852361330572 30.59982110416238
0.9858163 1.3514786870826418 30.67038323406511
0.985686 1.3554795084149902 30.74108318661507
0.9855557 1.3594895583256892 30.811930067310087
0.9854255 1.3635070039058965 30.88295462062413
0.9852952 1.3675355598471028 30.954101771635564
0.98516494 1.3715715346840682 31.025312208005865
0.9850347 1.3756167982314127 31.09661959827044
0.9849045 1.379669490644673 31.168029243962415
0.98477435 1.3837314995933485 31.23962696583393
0.9846442 1.3878028300468623 31.311363925445818
0.98451406 1.3918816485771528 31.38327184473793
0.9843839 1.3959717000122132 31.455329557522447
0.98425376 1.4000692696272998 31.52753601750192
0.9841237 1.404174359090032 31.599937763362927
0.9839936 1.4082907727251635 31.67257010336187
0.98386353 1.4124147550333606 31.745461082086216
0.9837335 1.4165482414999404 31.818575198790114
0.9836035 1.420689341094507 31.89186051961049
0.9834734 1.4248418913831842 31.965326407232272
0.9833434 1.429002093303416 32.03902737123515
0.9832135 1.4331699887384899 32.11293449079499
0.9830835 1.4373494086239595 32.18706859180962
0.98295355 1.4415365706319079 32.26145955545947
0.9828236 1.445733408320011 32.33613434197224
0.98269373 1.4499380470689163 32.41110792744668
0.98256385 1.4541524315980727 32.486312334899495
0.982434 1.4583766059345553 32.56176074767902
0.9823041 1.4626105877546614 32.63743417734409
0.9821743 1.4668524704970118 32.71332544036324
0.98204446 1.471104216233398 32.78948391177279
0.98191464 1.4753658691674831 32.86584620384321
0.9817848 1.4796374420509382 32.942410498257175
0.98165506 1.48391700378052 33.01910653522097
0.9815253 1.4882065211530076 33.09593642358384
0.9813956 1.4925040455466623 33.17288960790161
0.98126584 1.4968135357468892 33.24999287034864
0.98113614 1.5011310653017365 33.32734430744983
0.98100644 1.5054586438424662 33.405036974023204
0.9808768 1.5097943321778902 33.483053922333795
0.98074716 1.5141401490001367 33.561350419890665
0.9806175 1.518496134916123 33.63986812627397
0.9804879 1.52286231139756 33.71862883866844
0.9803583 1.5272367081561626 33.79768030973813
0.9802287 1.5316213619744816 33.87695998435591
0.98009914 1.5360163042123942 33.95645452025276
0.97996956 1.5404215618194204 34.03620468066176
0.97984004 1.544835135657 34.11612269322472
0.9797105 1.5492590679622718 34.19615722638894
0.97958106 1.5536913343883232 34.27633170365051
0.97945154 1.558136035925773 34.35663866445276
0.9793221 1.5625890947434857 34.437076330860705
0.9791927 1.5670505203540654 34.517613580355984
0.9790632 1.5715244340198447 34.59827148117432
0.9789338 1.5760067329422094 34.679045561633515
0.9788044 1.5804994910157109 34.759913313391365
0.978675 1.585002721312134 34.84090842463555
0.97854567 1.5895143622556627 34.922047003530515
0.9784163 1.5940365066053845 35.00330645354611
0.978287 1.5985691679256901 35.08468389189999
0.9781577 1.6031102683221878 35.16615795041396
0.9780284 1.6076619080936623 35.24773852597226
0.97789913 1.6122241037925018 35.32945263991179
0.97776985 1.6167968718846277 35.411298713273
0.9776406 1.6213781154594 35.493269938460145
0.9775114 1.62596995998729 35.57534411054132
0.9773822 1.6305724157652117 35.65750932524078
0.977253 1.6351833673129643 35.7397693730473
0.97712386 1.6398049522811495 35.822172368380976
0.9769947 1.6444371883300797 35.90467411774322
0.97686553 1.6490800866608828 35.987286168541914
0.9767364 1.653731515748092 36.07000781474566
0.9766073 1.6583936316363734 36.15284293191619
0.9764782 1.6630664504993777 36.235812751215114
0.9763492 1.6677478257505853 36.318915780179886
0.9762201 1.6724421035509163 36.402157628646854
0.976091 1.6771449599150723 36.485498126350045
0.97596204 1.6818564044463051 36.568971801379746
0.97583306 1.686578622825978 36.65257694832043
0.9757041 1.6913116360861549 36.736335918542025
0.9755751 1.6960554611431193 36.820241939677345
0.9754461 1.700810120273819 36.90430853215288
0.9753172 1.7055734309231891 36.98858286068799
0.97518826 1.7103476261944404 37.07311556514021
0.9750594 1.7151305187599586 37.15788338337178
0.97493047 1.7199265714237517 37.24287133814089
0.9748016 1.7247313682315453 37.32810139489164
0.9746728 1.7295449402674876 37.4135296525445
0.9745439 1.7343717552202407 37.49911830589063
0.9744151 1.7392073756671176 37.584879646212265
0.9742863 1.7440540476395616 37.670732681837066
0.9741576 1.7489095365692189 37.756677979046586
0.97402877 1.7537783509560978 37.84272905894312
0.9739 1.7586559956417267 37.928869905158784
0.97377133 1.763542475285617 38.015148511681105
0.9736426 1.7684423386475843 38.10159955992873
0.9735139 1.773351065347663 38.188177337165286
0.9733852 1.7782709418649107 38.27484522095471
0.9732565 1.7832019775964316 38.36164685879108
0.9731279 1.7881419042942068 38.448574540659806
0.9729993 1.7930930209237352 38.535679252391056
0.97287065 1.7980553555245378 38.62295910187979
0.9727421 1.8030266217645365 38.71045949183192
0.9726135 1.8080091557480729 38.798162396580175
0.97248495 1.8130029737294209 38.88605894255451
0.9723564 1.8180081093091334 38.97415598556338
0.9722279 1.8230222513969336 39.06242142915934
0.97209936 1.828047753565301 39.15086497231136
0.97197086 1.8330846284174125 39.23950082470199
0.9718424 1.838130568935676 39.328326613115
0.97171396 1.8431879270731153 39.41734863011557
0.9715855 1.8482567363167859 39.506554244196614
0.97145706 1.853337009532199 39.59590553988175
0.9713287 1.8584264113465094 39.68543436302687
0.9712003 1.8635273182676853 39.77518536726123
0.9710719 1.8686397626917035 39.86509561556547
0.97094357 1.8737613769214307 39.95516948527216
0.9708152 1.8788969501993011 40.04538976606149
0.97068685 1.884041722796254 40.13583507511019
0.9705586 1.8891957286888832 40.22647136292536
0.9704303 1.894361364986027 40.317300343536715
0.97030205 1.8995386697083543 40.40827915974783
0.9701738 1.9047276449761166 40.49938335603742
0.9700455 1.909928324038225 40.590661882699074
0.9699173 1.915138293970619 40.68215194840446
0.9697891 1.9203600191594654 40.77389992072862
0.96966094 1.9255910790175517 40.86587411724929
0.9695327 1.9308363871276146 40.95803822398486
0.9694046 1.9360910642585345 41.05030202300838
0.9692764 1.9413575837907333 41.1426990421711
0.96914834 1.9466334860913428 41.23522198265946
0.96902025 1.9519212609660728 41.32790594016419
0.96889216 1.9572209060896684 41.42072601965756
0.96876407 1.9625324621222522 41.51372792728753
0.96863604 1.9678534566698367 41.60696632890867
0.968508 1.9731864157365997 41.700431584463466
0.96838 1.9785313456926088 41.794171242563806
0.968252 1.9838858134980597 41.888190345088965
0.968124 1.9892548181740766 41.98246936748967
0.967996 1.994633408385667 42.076881571090446
0.9678681 2.0000215678476287 42.17143699296484
0.9677401 2.0054243606908435 42.26615356896863
0.9676122 2.010836749597896 42.36102868954594
0.96748435 2.0162587729784485 42.45612459750476
0.96735644 2.021695492319624 42.551472273406624
0.9672286 2.027141895502635 42.64707124516216
0.96710074 2.0326005256205586 42.7428989375109
0.9669729 2.0380714316870847 42.838943455852366
0.9668451 2.0435520637725726 42.9352247714939
0.9667173 2.049045027480782 43.03172670560827
0.9665895 2.0545503215517256 43.12836439249634
0.9664617 2.0600679862996856 43.22517395758554
0.966334 2.065595445468144 43.32223672840948
0.96620625 2.071135335066264 43.41958375290174
0.9660786 2.076685069996493 43.51717827928962
0.96595085 2.0822498933453035 43.61503433122941
0.9658232 2.0878246141183996 43.713146884877425
0.9656955 2.0934118914904167 43.81146966516742
0.9655679 2.0990091039513823 43.91001045811056
0.9654402 2.104621543666646 44.00875683287721
0.9653126 2.11024395799049 44.10770799755041
0.96518505 2.115876397397584 44.20680142769426
0.96505743 2.121524105523588 44.30602965178956
0.9649299 2.1271818569162027 44.405375168299
0.9648023 2.1328522729074244 44.504875988125086
0.96467483 2.1385327502868985 44.60450589366056
0.96454734 2.144225923699682 44.704303873810765
0.96441984 2.149931848647493 44.80427395839743
0.96429235 2.155650513069841 44.90441175745828
0.96416485 2.161381973318966 45.00474168771396
0.9640374 2.167123534355242 45.105285346260764
0.96391 2.1728779417906208 45.206047227558265
0.9637826 2.1786424840094614 45.30698541376331
0.96365523 2.1844199176551737 45.40816054705179
0.96352786 2.190210233097019 45.50954968221035
0.9634005 2.196013499920548 45.611233283491956
0.9632731 2.201829715539885 45.713143276407074
0.9631458 2.2076562173962926 45.815307672044
0.9630185 2.213495723481031 45.91766969598284
0.9628912 2.2193455505086814 46.02025532154865
0.9627639 2.2252111786662288 46.123061039726856
0.96263665 2.2310871680156246 46.22604828965408
0.96250945 2.236973502475269 46.32920927834493
0.9623822 2.24287574781917 46.4325303881608
0.962255 2.248788368498564 46.53608184337152
0.9621278 2.254714191489424 46.63984205932646
0.9620006 2.2606532089211173 46.74381365136613
0.9618735 2.266602693770789 46.8480328482595
0.96174634 2.27256542908092 46.95250876791477
0.9616192 2.278541477576152 47.05720736934114
0.9614921 2.284528029526708 47.16222362633094
0.961365 2.290530779644437 47.267514834652886
0.96123797 2.296541268930438 47.37303097225765
0.9611109 2.302568021899038 47.47874682036789
0.9609839 2.308605364427114 47.58462714732408
0.9608568 2.31465903036135 47.690709430463954
0.96072984 2.32072047182099 47.79695127613674
0.9606028 2.326798289950273 47.9033698010082
0.96047586 2.3328867537352633 48.01000538036447
0.9603489 2.338988799885385 48.116915836086
0.96022195 2.345104409702056 48.22409630144075
0.96009505 2.351230787776416 48.331464410415116
0.95996815 2.357370776253133 48.43897315330178
0.95984125 2.3635244386256806 48.546602611271965
0.95971435 2.3696917419893584 48.654321745648666
0.9595875 2.37586983990471 48.762149263796715
0.9594607 2.382061600383404 48.87009640414742
0.95933384 2.3882670834169724 48.978189129969124
0.95920706 2.3944833412096194 49.0864350013547
0.9590803 2.4007133539629644 49.19480743527213
0.9589535 2.4069570920398666 49.303322576652754
0.9588267 2.4132146213990286 49.41201272783851
0.9587 2.419482970648203 49.52093959962973
0.9585733 2.4257651616931604 49.63003065637075
0.95844656 2.43206116330132 49.7393455443102
0.9583199 2.4383680888842 49.84885956610413
0.95819324 2.444688872552515 49.958597524301425
0.9580666 2.4510235946606267 50.0685164924654
0.9579399 2.457372224308174 50.17863738191388
0.9578133 2.4637318484809545 50.2889743324228
0.9576867 2.470105426690792 50.399486114503844
0.9575601 2.4764930309004924 50.51014230197253
0.9574335 2.4828946266084713 50.62091852801596
0.957307 2.4893072588874188 50.7318314576383
0.95718044 2.4957339119252797 50.84288638030509
0.95705396 2.502171614546967 50.954065578364805
0.9569274 2.5086264057089775 51.06535650815469
0.95680094 2.5150922594174068 51.17675301832052
0.95667446 2.5215721913479907 51.28830277001142
0.95654804 2.528063201257052 51.399989223565385
0.95642155 2.5345713871688056 51.5118025638303
0.95629513 2.541090668321837 51.62376453394213
0.9561688 2.5476210135681807 51.73587523270015
0.95604235 2.5541686431685178 51.84815250277592
0.955916 2.560727359734587 51.960537004689904
0.9557896 2.567300307556863 52.0730637574089
0.9556633 2.5738843550216806 52.18575812978466
0.955537 2.5804826697433567 52.298612654939184
0.9554107 2.5870952268141996 52.41165910630607
0.9552844 2.593722094177079 52.524832896629476
0.9551581 2.600363238647397 52.63809872838536
0.9550319 2.6070155780204463 52.75149179304791
0.9549056 2.6136822215664997 52.86507479928077
0.95477945 2.6203600819158166 52.97881646920551
0.9546532 2.627055446118403 53.092740450667435
0.954527 2.6337620547137917 53.20682450959508
0.9544009 2.6404798745395244 53.32109596521968
0.9542747 2.647215322127592 53.435547606880576
0.9541486 2.653962008931557 53.55013126992278
0.95402247 2.660723180397286 53.664874789818754
0.95389634 2.6674988106456206 53.77976398041761
0.9537703 2.6742857523482106 53.89478362447674
0.9536442 2.681087183086733 54.00998029187906
0.95351815 2.687903172079653 54.12541158371624
0.9533921 2.694733704840401 54.24105863563516
0.9532661 2.7015756147893555 54.356933871513526
0.9531401 2.7084321203002637 54.47302478913216
0.9530141 2.715303282900765 54.58926968191991
0.95288813 2.7221858227756166 54.70562953020435
0.9527622 2.7290830498142267 54.822186334682364
0.95263624 2.735994948273803 54.93892557546359
0.9525103 2.7429215800426237 55.055835310189096
0.9523844 2.7498596416819745 55.1729331016531
0.9522585 2.7568124789577593 55.29024251809556
0.95213264 2.763780076360357 55.40777212868201
0.9520068 2.770759196889087 55.52552103563909
0.951881 2.7777531293962157 55.64351490454554
0.95175517 2.78476193811525 55.761657166581124
0.95162934 2.7917856020428573 55.879943307321916
0.9515036 2.7988208452169623 55.99842973158497
0.9513778 2.805870985753934 56.11714127254577
0.95125204 2.8129360896193014 56.236096779433375
0.95112634 2.82001279568732 56.35531511119549
0.9510006 2.8271078870239292 56.47478194761252
0.95087487 2.8342146242104325 56.59441549939393
0.9507492 2.841333049911939 56.714156135555214
0.9506235 2.8484698959254415 56.83405731230656
0.95049787 2.8556184550646173 56.954198103883954
0.9503722 2.8627821056471636 57.0745207458915
0.95024663 2.869957499363357 57.19511626192804
0.950121 2.877151450199014 57.31587037974095
0.9499954 2.884357170214337 57.436726997740834
0.9498699 2.8915746379895486 57.557704016746314
0.9497443 2.8988107493357678 57.67887775640201
0.94961876 2.906058637267416 57.80026666908545
0.9494932 2.9133217903112842 57.92187483603043
0.94936776 2.9205967505630057 58.043696673600415
0.94924223 2.9278904897218174 58.165750406858415
0.94911677 2.9351960775813297 58.28806939638698
0.9489913 2.942517050608058 58.41068567577699
0.9488659 2.949849919321657 58.53356381967921
0.9487405 2.9571982331510744 58.65666863663131
0.9486151 2.9645619799270118 58.78000746275174
0.94848967 2.9719412296065704 58.903589043868536
0.9483643 2.9793324553069263 59.02737296947748
0.94823897 2.986739231123749 59.151367129215934
0.9481136 2.9941615429138335 59.275583426651984
0.9479883 3.0015994584756513 59.40000415101826
0.947863 3.009049416104772 59.52463469262639
0.9477377 3.0165150265869523 59.64948880863745
0.9476124 3.0239962708191017 59.774559618230434
0.9474872 3.0314896555622446 59.89988522457647
0.94736195 3.0389987273113195 60.02541458942558
0.9472367 3.0465235513183906 60.151135076938125
0.9471115 3.0540641110437146 60.277047973765576
0.9469863 3.0616168745590424 60.403164069560624
0.94686115 3.0691854156711 60.52942994149232
0.946736 3.076769788154621 60.65583853219155
0.94661087 3.084366353616437 60.782405494660594
0.9464857 3.0919824139331396 60.909166613362046
0.9463606 3.099610694696738 61.036091515832396
0.94623554 3.1072512455048624 61.16317246534745
0.9461104 3.1149113285097054 61.29043784296234
0.9459854 3.1225837092382216 61.41792555989795
0.9458603 3.130272023837665 61.5455495142162
0.94573534 3.1379726518976936 61.67333163167739
0.94561034 3.1456892462058206 61.801281027158076
0.94548535 3.1534218624509944 61.92945827516634
0.94536036 3.16117049660872 62.0578271590726
0.9452354 3.168935204059629 62.186412847652164
0.94511044 3.1767122694073757 62.31521881774718
0.9449855 3.1845054600881846 62.44426027886671
0.94486064 3.19231104282367 62.57357751229626
0.9447357 3.200136548426167 62.70321063618421
0.94461083 3.2079745029173354 62.83312218018789
0.944486 3.2158249695216137 62.96328868599338
0.94436115 3.223695435856604 63.093723418579586
0.94423634 3.231578460928083 63.22442811724889
0.9441115 3.2394777969726936 63.355385652011584
0.9439867 3.2473935089040573 63.486532244134
0.94386196 3.255321792738081 63.61787166327729
0.9437372 3.2632665005266563 63.74949555845697
0.94361246 3.2712276304044536 63.88151792479194
0.9434877 3.27920527917098 64.01395283065686
0.943363 3.287195628677291 64.14676419224355
0.9432383 3.295202585011264 64.27989684135488
0.9431136 3.3032261388551123 64.41338987184045
0.942989 3.3112625429780267 64.54725019153354
0.94286436 3.3193156298554234 64.6814914886788
0.9427397 3.3273854971736534 64.81613918789782
0.9426151 3.3354721446499482 64.9511375774329
0.9424905 3.343571793341695 65.0866298625894
0.94236594 3.351688330818915 65.22260628485917
0.9422414 3.359821855398793 65.35902279331458
0.9421168 3.3679723773989494 65.49578892784541
0.9419923 3.3761360717254987 65.6329786426171
0.94186777 3.3843168532898487 65.77049244269648
0.94174325 3.3925147895917416 65.90827560517562
0.9416188 3.400725952789073 66.04638749471528
0.94149435 3.40895434358789 66.1848460259475
0.9413699 3.4171999652272764 66.32351728430241
0.94124544 3.4254628748661746 66.46244593784324
0.94112104 3.433739109831343 66.60165630602141
0.94099665 3.4420327017526406 66.74122854790282
0.94087225 3.4503436647685723 66.88124447885545
0.9407479 3.458668092209698 67.02156334156962
0.9406236 3.4670099704262536 67.16225017350361
0.94049925 3.475369380171261 67.30325919995268
0.9403749 3.4837463233306223 67.44458255384866
0.94025064 3.492136846849272 67.58613184555014
0.9401263 3.500548990911265 67.72787674093598
0.9400021 3.508970705128504 67.86987446571891
0.9398778 3.5174141132932335 68.01218764130815
0.9397536 3.52587118228915 68.15483281196963
0.9396294 3.5343459772722805 68.29774829806058
0.93950516 3.542838552512221 68.44096193518824
0.939381 3.55134484002943 68.58447903041396
0.9392568 3.559873070164204 68.72828428755247
0.93913263 3.5684150650049653 68.87237507015956
0.93900853 3.576970875553488 69.01679416012145
0.9388844 3.58554873096559 69.16146341268158
0.9387603 3.594140451543866 69.306488508691
0.93863624 3.6027460462363954 69.4519142729082
0.93851215 3.6113738641494986 69.59778183842758
0.9383881 3.620015640258774 69.74402518540056
0.9382641 3.6286755954850225 69.89065381113386
0.93814003 3.637353748479707 70.03768170711568
0.93801606 3.6460459979120974 70.18512095789387
0.9378921 3.654756537848073 70.33293754270645
0.9377681 3.6634854426262735 70.48119800434854
0.9376441 3.67223274530333 70.6299376629607
0.9375202 3.68099430759043 70.77899404078909
0.9373963 3.6897743479254523 70.92833751230654
0.93727237 3.6985729223575308 71.0779572219334
0.93714845 3.707390046960595 71.22792552430528
0.9370246 3.716221536672187 71.37822436080718
0.93690073 3.7250716552398733 71.52888725721762
0.9367769 3.7339404680555837 71.67994051525845
0.9366531 3.742823727074135 71.83143197845622
0.9365293 3.751725787870242 71.98348097082948
0.9364055 3.7606466952744824 72.13613096356752
0.9362817 3.7695865438093037 72.28922595557131
0.93615794 3.7785410406250057 72.44267783249681
0.9360342 3.787514561024282 72.59647073947406
0.93591046 3.7965071237478933 72.75071265852745
0.9357868 3.805514470221742 72.90534143467221
0.9356631 3.814540952595436 73.0603548307279
0.9355394 3.8235866427665846 73.21574693489235
0.93541574 3.8326515619909167 73.37149615087247
0.9352921 3.8417313969811335 73.5275663654646
0.9351685 3.8508305314301015 73.68386892842777
0.9350449 3.859949014927732 73.8404863878716
0.93492126 3.8690868705563903 73.99741681915602
0.9347977 3.878239738044877 74.15466762573158
0.93467414 3.887412049892856 74.31226574103054
0.9345506 3.896603856364931 74.47007912737706
0.9344271 3.905810723588775 74.628140561846
0.9343035 3.915041589643098 74.7864060800366
0.93418 3.924287552987621 74.9450069496821
0.9340566 3.9335486642072715 75.1038444985152
0.9339331 3.9428338664106746 75.26294984743114
0.93380964 3.952134256456241 75.42232475945698
0.93368626 3.961449825089789 75.5820220951611
0.9335628 3.9707896395264037 75.74197066080173
0.93343943 3.9801446782223366 75.90220686628781
0.93331605 3.9895195236688274 76.06272140118224
0.9331927 3.9989141733454607 76.22353635728335
0.9330693 4.008328699215505 76.38459737902299
0.93294597 4.017758532624657 76.54590017926658
0.93282264 4.02720829989383 76.70751040505765
0.9326994 4.03667341753372 76.86949721328631
0.93257606 4.046163139353811 77.03185798820377
0.9324528 4.055668277982818 77.19451047788593
0.93232954 4.0651935088747875 77.35739454323613
0.93220633 4.074734191426609 77.52061757970388
0.93208313 4.084295037815188 77.68420927501023
0.9319599 4.09387603169337 77.84818943196231
0.9318367 4.103477283976625 78.01256322186705
0.9317135 4.11309877985452 78.17731677086014
0.9315904 4.122735957990278 78.34236807535979
0.93146724 4.132393450574406 78.5076863678222
0.93134415 4.142066655689386 78.67321667481265
0.931221 4.1517649164813 78.83890992657335
0.9310979 4.161478911005943 79.00482101780432
0.93097484 4.171213322003816 79.17102142743406
0.9308518 4.1809635083310015 79.3375750572109
0.9307288 4.190734185615022 79.50447094800516
0.93060577 4.2005254336736195 79.67165712310691
0.93048275 4.210337248265893 79.8391568897787
0.9303598 4.220164942881011 80.00694831968069
0.93023676 4.2300180442352575 80.17503088122363
0.9301138 4.2398870716699255 80.34336853478166
0.9299909 4.24977200530791 80.51200008255785
0.9298679 4.259682508243938 80.68097390739254
0.929745 4.269608976620167 80.85032754081143
0.9296222 4.27955147823897 81.02001578013042
0.92949927 4.289519659393174 81.18998153481198
0.9293764 4.2995039207456776 81.36027320297713
0.9292536 4.309509107356182 81.53091429392387
0.92913073 4.319535290619541 81.70184702215352
0.92900795 4.329577596787861 81.87308231997514
0.9288851 4.339645851401281 82.04459657307711
0.9287623 4.3497302742999215 82.21637143716438
0.9286396 4.3598309253423615 82.38848347652261
0.9285168 4.369957619760563 82.56100202962557
0.9283941 4.3801006091203005 82.7338297072534
0.9282714 4.390259868028321 82.90687058527587
0.9281487 4.4004453335625655 83.08014888903828
0.928026 4.410647102832608 83.2537012299372
0.92790335 4.420870198539859 83.42748729209484
0.9277807 4.431114605786218 83.60153623918414
0.9276581 4.441375412303814 83.77586216360125
0.9275354 4.451662587923418 83.95043523960808
0.9274128 4.461966201722274 84.12528170674743
0.92729026 4.472286234204144 84.3004419820341
0.92716765 4.482632798792534 84.47586487801013
0.9270451 4.492995823909147 84.65151875710575
0.92692256 4.503380415249448 84.8274807320596
0.9268001 4.513781506832678 85.00379262382249
0.9266776 4.5242042409848855 85.18046771803002
0.9265551 4.534648608308941 85.3573565934061
0.9264326 4.54511467841204 85.53450985536382
0.9263101 4.555602443172391 85.7119230105767
0.9261877 4.5661068623284065 85.88965454396063
0.92606527 4.576633043455572 86.06769602289111
0.9259429 4.587175916678019 86.24597935293933
0.92582047 4.5977457544813545 86.42451273369667
0.9256981 4.6083323218691605 86.60334077708295
0.92557573 4.618940780152353 86.78248613494796
0.9254534 4.629566005036298 86.96180606191547
0.92533106 4.640218352006243 87.14125613882833
0.92520875 4.650887474817481 87.32089696098292
0.9250865 4.661573362223874 87.50071851267278
0.9249642 4.672286475847241 87.68075092513108
0.92484194 4.683016377868744 87.86097227596574
0.9247197 4.693768338461744 88.04142220312211
0.92459744 4.704542359560436 88.22204740444782
0.92447525 4.715333221082295 88.40292371771228
0.92435306 4.726146192345527 88.5840819023384
0.9242309 4.736981324531514 88.76551019087955
0.9241087 4.747838632812127 88.94719944774624
0.92398655 4.7587128554684 89.12909464302584
0.9238644 4.769609300731854 89.3112362605919
0.9237423 4.780528015879604 89.49367559308642
0.9236202 4.791463682812359 89.6764767227978
0.9234981 4.802427050298903 89.85963082188674
0.9233761 4.813402070645384 90.04316139661952
0.923254 4.8244048995307125 90.22710536532897
0.92313194 4.835430190351782 90.41147091265164
0.92300993 4.846472631817968 90.5961934572949
0.9228879 4.8575376164140165 90.78129308311298
0.922766 4.868619816732149 90.966905853302
0.92264396 4.879730096788477 91.1530190182917
0.922522 4.890857682545502 91.33951201813622
0.9224001 4.902002569842467 91.52639862742873
0.92227817 4.913175736169402 91.71361305807997
0.9221563 4.924366266890652 91.90127651473355
0.9220344 4.935579722820924 92.08939422565882
0.9219125 4.946816119903047 92.27809804836143
0.92179066 4.958070074791421 92.46744402564059
0.92166877 4.969352637196532 92.65752133288665
0.921547 4.980647370969649 92.84825211339488
0.92142516 4.99197089625446 93.03965465526394
0.9213034 5.0033122443468265 93.23175197308491
0.92118156 5.014682584297092 93.42468731834538
0.92105985 5.0260653405568885 93.61841721483712
0.9209381 5.037477304675254 93.81299888639595
0.92081636 5.048907413716016 94.00820748811651
0.92069465 5.060361308534298 94.20392269745149
0.92057294 5.071839066522943 94.40028057389284
0.9204513 5.08333512020942 94.59718364281655
0.9203296 5.094860818922386 94.79478106314721
0.9202079 5.106404944939102 94.99305161502602
0.9200863 5.117967567956533 95.19191215414641
0.9199647 5.12956008237946 95.3913446503404
0.9198431 5.141171192624271 95.59114827349744
0.9197215 5.1528066157956856 95.79128633686466
0.91959995 5.16446068008706 95.99174977843919
0.91947836 5.176144859558835 96.1926128981365
0.9193568 5.1878477405061325 96.39378299385476
0.91923535 5.199569339979697 96.59529606412106
0.9191138 5.211321208613147 96.79723813374568
0.91899234 5.2230918651608205 96.9995702421446
0.91887087 5.234887125273584 97.2022637917919
0.9187494 5.246707023898103 97.40525713516409
0.918628 5.258545784008531 97.60844663104677
0.91850656 5.27040922848681 97.81192255698924
0.91838515 5.282297395708263 98.0156293622776
0.91826373 5.294210308106037 98.21960094382
0.9181424 5.306142142919686 98.42381038086788
0.918021 5.3180987724139905 98.62825221079811
0.91789967 5.330080229397236 98.83296735353343
0.9177783 5.342086541647762 99.03787502814568
0.917657 5.354111825126216 99.24304369809822
0.9175357 5.3661620112023884 99.44847371856483
0.9174144 5.3782371298039635 99.65415854906946
0.9172932 5.390331271417094 99.86019285455781
0.91717196 5.402450413408524 100.0665656076931
0.9170507 5.41459459222713 100.27321153956673
0.9169295 5.426763837306861 100.48007717977299
0.9168083 5.4389521796707685 100.68718757486371
0.91668713 5.451165635885882 100.89452399115228
0.91656595 5.463404226186992 101.10203627630943
0.9164448 5.475667973477595 101.30972357118485
0.91632366 5.487950850968466 101.51759073129283
0.91620255 5.50025891709005 101.72561106553998
0.9160814 5.512592182038801 101.93372432572346
0.9159603 5.524950664123806 102.14200991911754
0.91583925 5.537328286562631 102.3504439161031
0.9157182 5.549731154031083 102.55906781768185
0.91559714 5.562159286150584 102.76785435973864
0.91547614 5.574606569214179 102.9767692027643
0.91535515 5.587079141507702 103.18583254059139
0.91523415 5.599577015870417 103.39502544363248
0.91511315 5.612100212228824 103.6043544800591
0.9149922 5.624642561592471 103.81384268976366
0.9148713 5.637210260551105 104.02354308903534
0.91475034 5.649803326608224 104.2333618942301
0.9146294 5.662421779469903 104.44337105788952
0.9145085 5.675059407043378 104.6535114342835
0.91438764 5.68772244458565 104.8637719483782
0.91426677 5.7004109074366704 105.07422098676834
0.91414595 5.713118549635415 105.2848455108873
0.9140251 5.725851652278682 105.49564842426615
0.9139043 5.7386102346627075 105.70665012942366
0.9137835 5.751394321542119 105.91781820423375
0.91366273 5.7641976085468025 106.12915452720473
0.9135419 5.777032758465024 106.34053914703804
0.9134212 5.789880752634784 106.55205142712316
0.91330045 5.802760657084114 106.76365472671971
0.91317976 5.815659735224455 106.97542593805034
0.91305906 5.828584401307554 107.1873096070996
0.91293836 5.841534629461793 107.3993202216697
0.91281766 5.854510475071522 107.61146605913237
0.912697 5.867505493430872 107.82378143053351
0.9125764 5.880526165265137 108.03636772923541
0.91245574 5.893572473695138 108.24914464848669
0.91233516 5.9066380231831355 108.46208456881061
0.9122145 5.919735713638356 108.67519063564066
0.912094 5.932846170362588 108.88851237351012
0.9119734 5.945988838242818 109.10203662032785
0.91185284 5.959157268655236 109.31573489261709
0.9117323 5.972344949083328 109.52963674875666
0.9116118 5.985558428554862 109.74371941960285
0.91149133 5.998791164145776 109.95802802637384
0.9113708 6.012056299959851 110.17249786208875
0.91125035 6.025340707037526 110.38719711414389
0.91112995 6.038644421389176 110.60210115473343
0.9110095 6.051980605273546 110.81711667613182
0.9108891 6.065336093410589 111.03224075714984
0.9107687 6.078717479885799 111.24748577313859
0.9106483 6.0921247994615255 111.46284862418575
0.91052794 6.105551399599043 111.67841011149255
0.91040754 6.11901062610917 111.89411021425241
0.9102872 6.1324891384204205 112.10990512782242
0.9101669 6.145986952079496 112.32582201860201
0.9100466 6.159517433820848 112.5418255136374
0.9099263 6.173067206487651 112.7578839638437
0.909806 6.186642963740165 112.97400355637339
0.9096858 6.2002379862266075 113.19019054243154
0.90956557 6.213858997130829 113.40646086119563
0.9094453 6.227512785548635 113.62274981696702
0.9093251 6.241179017622252 113.83906022072766
0.9092049 6.2548780556146415 114.05539592590276
0.90908474 6.268596279578694 114.27177066762322
0.9089646 6.282340525311997 114.4881634608993
0.9088444 6.29611075596067 114.70461326752897
0.9087243 6.30990017646787 114.92113204329083
0.90860415 6.323722444776181 115.13770347359086
0.9084841 6.337557013223717 115.35429084782953
0.908364 6.351424455867881 115.57091251373318
0.9082439 6.365317927851818 115.78759976368121
0.90812385 6.379230508025434 116.0043311509715
0.9080038 6.393169118674816 116.22108839356103
0.9078838 6.407126806163451 116.43785788193908
0.90776384 6.421110515558235 116.65467356407093
0.9076438 6.4351271951486 116.8715282646433
0.9075239 6.449155965723839 117.088421324786
0.9074039 6.463217734357483 117.30531291138556
0.90728396 6.477298524523125 117.52221292086516
0.90716404 6.491405333178677 117.7391648264713
0.9070441 6.50553815856721 117.95615871881931
0.90692425 6.519689972406705 118.17315427413851
0.9068043 6.5338748483344755 118.39019542733352
0.90668446 6.548078688443979 118.60722241622369
0.90656465 6.562301466117483 118.82422733098522
0.9064448 6.576557335402263 119.04125485899714
0.906325 6.590832111892856 119.25828215334597
0.9062052 6.605132892325314 119.47530431620925
0.90608543 6.619452543207956 119.692366667443
0.9059656 6.633805337316843 119.90947677401697
0.9058459 6.64817698155068 120.12662445012585
0.90572613 6.6625746386599145 120.3437588320253
0.90560645 6.676991102814492 120.56085086553401
0.90548676 6.691433559233302 120.7779154500364
0.9053671 6.705901984101932 120.99498218523205
0.9052474 6.7203964017434386 121.21209535552546
0.9051277 6.73491679619269 121.42922914519549
0.9050081 6.749455945700007 121.64636499139056
0.90488845 6.764021058925231 121.86349444731336
0.9047689 6.778604885525717 122.0806188410464
0.90464926 6.793221948096669 122.2977284594785
0.9045297 6.807857690921959 122.5148240276953
0.9044101 6.822519387360281 122.73191810839404
0.90429056 6.837207045055512 122.94898725335196
0.90417105 6.851913312422657 123.1659931371646
0.90405154 6.866645516685465 123.38296879727655
0.90393203 6.881403646030162 123.59994681116129
0.9038126 6.8961803364795395 123.81688636994602
0.9036931 6.910990319677224 124.0337868396489
0.90357363 6.925818825080909 124.25066251713588
0.9034542 6.940673230763019 124.46748060321912
0.9033348 6.955546107145454 124.68426488324174
0.9032154 6.970444862638296 124.90097250509125
0.903096 6.985369484336313 125.11757510210026
0.90297663 7.000319960635679 125.33409798740642
0.90285724 7.015296282141025 125.55052969079344
0.9027379 7.030290946530659 125.7668727605419
0.9026186 7.045311422261618 125.98313475034003
0.9024993 7.06035018333187 126.19930412966306
0.90238 7.075422254457501 126.41538612705209
0.9022607 7.090512557257228 126.63138380447954
0.90214145 7.10562862217735 126.84731825219265
0.90202224 7.120762864055197 127.0631614443003
0.901903 7.135930419258341 127.27891065700337
0.90178376 7.1511160974375105 127.49456232851712
0.9016646 7.1663198805185315 127.71011579204018
0.9015454 7.181556950090642 127.92551062368007
0.90142626 7.19681206149373 128.14078984672452
0.9013071 7.212092815199913 128.3559829878624
0.90118796 7.227399205371365 128.57104907716564
0.9010688 7.242731210544915 128.78601539996353
0.9009497 7.258081144206282 129.0008750034938
0.9008306 7.273456654771946 129.21562066322338
0.9007116 7.288850026573685 129.4302606669687
0.9005925 7.304276662574539 129.64479513748927
0.9004735 7.319721102496415 129.85918068291232
0.90035444 7.335191057942653 130.07345671451372
0.9002354 7.3506865087862705 130.2875943236486
0.90011644 7.366199670215712 130.50162442581907
0.8999975 7.381738287349033 130.71554534084234
0.8998785 7.397302350717311 130.92938176966564
0.8997596 7.4128840370860525 131.14310442770244
0.8996406 7.428498954891413 131.35668227634716
0.8995217 7.444131433519465 131.57013432182106
0.8994028 7.459789290596333 131.78342821155775
0.89928395 7.475464633075675 131.99657039036614
0.8991651 7.491165308984747 132.20958872114878
0.89904624 7.506891288949906 132.4225134724429
0.8989274 7.522642578346927 132.6353560769754
0.89880854 7.538419150823837 132.8480970535759
0.89868975 7.554213083158282 133.0607225219545
0.89857095 7.570032258232 133.27320903626872
0.89845216 7.585876674722965 133.48557148718083
0.89833343 7.601738342783729 133.69782969818866
0.8982147 7.617625213195252 133.90998644305398
0.89809597 7.633537259908521 134.12201544637767
0.89797723 7.64947447865145 134.3338941563408
0.89785856 7.66542882494591 134.5456389828257
0.8977399 7.681408300865605 134.7572431939724
0.8976212 7.697412872359641 134.96871656554526
0.8975026 7.713434485902772 135.18000435754232
0.8973839 7.729489209653351 135.39111090830508
0.8972653 7.745560902174128 135.60205663395755
0.8971467 7.761657600609911 135.81281331514114
0.89702815 7.7777711904529605 136.0234017097454
0.8969096 7.793909733276778 136.2338456267059
0.89679104 7.810073220131299 136.4441294250548
0.8966725 7.826261621693175 136.65422184615534
0.89655393 7.84247492360739 136.86413539728142
0.89643544 7.858704931148336 137.07386637355964
0.89631695 7.87495978664322 137.28341335664177
0.8961985 7.891231265980156 137.49280191036132
0.89608 7.907535744833359 137.7020054616751
0.8959616 7.9238567744969215 137.9109817508419
0.89584315 7.940202555255545 138.11980142709015
0.8957247 7.956573044628327 138.32840474402678
0.89560634 7.972959987518994 138.5368141710798
0.89548796 7.98937157897349 138.74502617286288
0.8953696 8.005807816294523 138.95304707631135
0.8952513 8.022260365193882 139.1608475366073
0.8951329 8.038745801194914 139.36842611990656
0.8950146 8.055247467727376 139.5757895945157
0.89489627 8.07177367324637 139.7829468357861
0.894778 8.08831602170594 139.98991194987684
0.89465976 8.104882848583548 140.19663343392386
0.8945415 8.121474091791493 140.40317288648149
0.89442325 8.138089763903473 140.60945592748058
0.894305 8.154729797638085 140.8155216268753
0.8941868 8.171385808300325 141.02137871766857
0.8940686 8.188066117766919 141.2270171281858
0.8939504 8.204770735720855 141.43235588514924
0.89383227 8.221491149590282 141.6374382361842
0.89371413 8.238235799210187 141.84223312715176
0.893596 8.255004604863577 142.04679884901554
0.89347786 8.271797586762961 142.2511142820914
0.8933598 8.288606178623912 142.45515709924152
0.8932417 8.305438872946436 142.6589182223783
0.8931236 8.322295580658821 142.8623132695229
0.89300555 8.339176308690655 143.06536738197076
0.89288753 8.356072431026226 143.26796813266705
0.8927695 8.372992461757997 143.47017883499808
0.8926515 8.389936315963888 143.67209258540706
0.8925335 8.406904005975885 143.87372342885624
0.8924155 8.423886868363242 144.0750821376339
0.89229757 8.440893493056496 144.27614688662442
0.8921796 8.457923790325312 144.47688532484466
0.8920617 8.474969150727938 144.67723179554454
0.8919438 8.492038082879644 144.87718931097055
0.8918259 8.509130590707118 145.07672221290647
0.891708 8.526246575822652 145.27592110259118
0.8915901 8.543386051168087 145.4747294361239
0.8914723 8.5605402369218 145.67307739346134
0.89135444 8.577717793329672 145.8709716437031
0.89123666 8.594909914573602 146.06838256001004
0.8911188 8.61213399938211 146.26533607554603
0.89100105 8.629372515868956 146.46192288481058
0.89088327 8.646634198545996 146.65816799828073
0.8907655 8.663918941199183 146.854021352533
0.89064777 8.681217999446984 147.04949638826488
0.89053005 8.698540013730819 147.24454494040725
0.89041233 8.715884994810153 147.43918583821718
0.8902947 8.733244043674995 147.63344702208371
0.89017695 8.750634758570985 147.82723374616583
0.8900593 8.76803940812501 148.02054478434465
0.88994163 8.785466810472858 148.21344842819582
0.88982403 8.802908007954661 148.405855454625
0.88970643 8.820371836021213 148.59773971061702
0.8895888 8.837867030180924 148.78910023932832
0.88947123 8.85536699110378 148.97997573699698
0.88935363 8.872898216887542 149.17029063632222
0.8892361 8.89044291514459 149.3600420974813
0.88911855 8.908009860409733 149.54924541467253
0.889001 8.925599037955037 149.73792584769762
0.88888353 8.9432014097362 149.92609908439078
0.88876605 8.960825883865843 150.11382393007102
0.88864857 8.97847236174684 150.30107156997641
0.8885311 8.996140829005647 150.48778359800707
0.88841367 9.013822201493253 150.6739794136225
0.8882962 9.031534419275548 150.85965541840002
0.8881788 9.049250397544586 151.04486840651597
0.8880614 9.066997129927962 151.2296570448356
0.88794404 9.084756480350709 151.41398995565845
0.8878266 9.10254650519035 151.5978969741508
0.8877093 9.12033997475357 151.7813905482224
0.88759196 9.138164044394228 151.96447437090677
0.88747466 9.156000466615655 152.14714750857505
0.88735735 9.173858340415476 152.32942354331138
0.88724005 9.191737523904086 152.51127010538082
0.88712275 9.209638061278739 152.6927212703772
0.8870055 9.227550703997773 152.8737567925807
0.88688827 9.245484592426225 153.05427700950156
0.886771 9.263439565598517 153.23424607905312
0.88665384 9.28140651381676 153.41365816321087
0.8865366 9.299403563543883 153.5926137382705
0.8864194 9.317412453092881 153.77116317404008
0.8863023 9.33543302459053 153.94923027406466
0.8861851 9.35348364374763 154.1267138564107
0.886068 9.371545792542609 154.3036958688835
0.88595086 9.38962868560447 154.48014166063564
0.88583374 9.407732167501184 154.65608701073916
0.8857167 9.42584704881167 154.83148837215998
0.8855996 9.443982385215637 155.00632061378613
0.88548255 9.462138196844299 155.18052964174169
0.8853655 9.480314323898737 155.35419428487677
0.8852485 9.498501530436373 155.5273353592093
0.8851314 9.516718198587585 155.69999271779875
0.8850145 9.534936516025196 155.8721155202487
0.8848975 9.5531841927953 156.043703501069
0.8847805 9.571442644569846 156.21482980769383
0.8846636 9.58972104760495 156.3855171796842
0.88454664 9.608019420123115 156.55574322053212
0.8844297 9.626337638530206 156.72553919911638
0.8843128 9.644666374339556 156.89484856892784
0.8841959 9.663014835942366 157.06361946689645
0.88407904 9.681383031943128 157.23198980136905
0.88396215 9.699770853665337 157.40000130429692
0.8838453 9.718168933838134 157.5675648977987
0.8837285 9.73658652921847 157.73467814814552
0.8836117 9.755023655127316 157.90133470806435
0.8834949 9.773470775245338 158.0675303676545
0.88337815 9.791937303905298 158.2332256797076
0.8832614 9.810423119850647 158.39844463123063
0.8831446 9.828928232252698 158.5631871280476
0.88302785 9.847452518109195 158.72738715324417
0.88291115 9.86598651109689 158.89106966172722
0.88279444 9.884539546471736 159.05419667268123
0.88267773 9.903111611452225 159.2166905498869
0.8825611 9.92169308498697 159.37871411722813
0.88244444 9.940293457313196 159.5401399198874
0.8823278 9.958912595121046 159.70106408060204
0.88221115 9.977550513328326 159.86155797536017
0.88209456 9.996197559731936 160.0215970351747
0.881978 10.014863262693122 160.18101188860496
0.8818614 10.033547485901538 160.3399059188066
0.8817448 10.052250241981225 160.49834627476062
0.8816283 10.07096183243657 160.65625520741685
0.88151175 10.089691830129352 160.81364143851962
0.8813952 10.108440102529483 160.9705289483317
0.8812787 10.12720666159628 161.1268783255049
0.8811622 10.1459817621044 161.28268025272553
0.88104576 10.164775015431784 161.43798327232864
0.8809293 10.183586291178491 161.59280717143946
0.8808128 10.202415604142237 161.74706415455958
0.8806964 10.221253173541841 161.90085985742834
0.88058 10.24010865227347 162.05412334078525
0.8804636 10.258981903191692 162.20683532192993
0.88034725 10.277863265642331 162.35906552020722
0.8802309 10.296762275650764 162.51076963681604
0.88011456 10.315678936684883 162.6618973591321
0.8799982 10.334613114196795 162.81245170289887
0.87988186 10.353564809737083 162.96245395109077
0.87976557 10.372524176474482 163.11199107101444
0.8796493 10.39150094194722 163.26107217626762
0.879533 10.410494976403795 163.40958188902385
0.87941676 10.429496537837208 163.55750250303328
0.87930053 10.448515228374657 163.70499223666275
0.8791843 10.467551068706642 163.85192127380736
0.8790681 10.486603917747738 163.9983515436606
0.8789519 10.505664015788453 164.14425791348302
0.8788357 10.524750782117934 164.28957826540133
0.8787195 10.543844639793742 164.43426109323298
0.8786034 10.562945426787621 164.57826485767504
0.8784872 10.582072748758828 164.7216967168374
0.8783711 10.601206838110228 164.86448194493605
0.878255 10.62035750654962 165.006692481719
0.87813896 10.639514778264761 165.14825750515539
0.87802285 10.658698329057152 165.2893088437275
0.8779068 10.677888333516762 165.42978726668724
0.87779075 10.69709464086762 165.56968325439135
0.87767476 10.716307241199061 165.70901860609538
0.8775587 10.735545888616072 165.84776224236796
0.8774427 10.75479067074198 165.98584491310925
0.8773268 10.774041572541101 166.1232659771436
0.8772108 10.793318237957779 166.26002726240074
0.87709486 10.812600850526549 166.39618583269592
0.87697893 10.831899177228902 166.53174140658882
0.876863 10.851213215780028 166.66660676952054
0.8767471 10.870542818673957 166.80091618675343
0.8766312 10.889878049100359 166.9345743145678
0.8765153 10.90922869035972 167.06761590733393
0.87639946 10.928594751711806 167.20003033167663
0.87628365 10.947966107554928 167.33179691576305
0.8761678 10.967362709656399 167.46298764222252
0.87605196 10.986764448809124 167.59356173600708
0.8759362 11.006171327344832 167.72357449984295
0.8758204 11.025603181488309 167.85298188348892
0.87570465 11.045040020268345 167.98184912261056
0.8755889 11.064491699258303 168.110069184197
0.87547314 11.083958227454453 168.23776446046313
0.87535745 11.103429437097372 168.364899342732
0.87524176 11.122915355585377 168.49142940265557
0.87512606 11.14241584327801 168.6173854520345
0.8750104 11.161930905921936 168.74276305854622
0.87489474 11.181450340745652 168.86753772308535
0.87477905 11.20099427908166 168.99178075326446
0.8746634 11.220542444623359 169.11547768159141
0.87454784 11.240094837666913 169.23862698013008
0.8744322 11.25967148553928 169.36120283940537
0.87431663 11.279252210702719 169.4832118573532
0.87420106 11.298846967412617 169.60467378777957
0.87408555 11.31844565738634 169.7256111247103
0.87397 11.338068371887708 169.84601155108666
0.87385446 11.357694875547987 169.96586362774843
0.87373894 11.377335161050212 170.0852760521994
0.8736235 11.396979109242059 170.20423229813952
0.873508 11.41664688191213 170.32279752173497
0.8733925 11.436318205545811 170.44095727776656
0.87327707 11.456003113853264 170.55867550980466
0.8731617 11.475691449384865 170.67595570956928
0.8730462 11.495403440281727 170.79278074709944
0.8729308 11.515118731651047 170.90905565140838
0.8728155 11.534837194467478 171.02484609213238
0.8727001 11.554579211522167 171.140180202771
0.87258476 11.574324276289524 171.25503829159894
0.8724694 11.59408259058862 171.36944285309727
0.8723541 11.613854045700073 171.48343809602756
0.87223876 11.633638649823716 171.59691050085493
0.8721235 11.653426048747388 171.70986491945519
0.8720082 11.673226470644096 171.8222932922286
0.8718929 11.693039791290218 171.93420012529307
0.8717777 11.712855759255145 172.0455365117913
0.87166244 11.732694750958558 172.1563044839626
0.8715472 11.752536239939737 172.26645571652725
0.87143207 11.772380085995948 172.37600518183996
0.87131685 11.792246823724236 172.48503627464055
0.8712017 11.812115783049528 172.59365161047512
0.87108654 11.831997256475741 172.70182581058356
0.8709714 11.8518911275198 172.80951976230926
0.8708563 11.871787100608651 172.9167383473987
0.8707411 11.891705666808178 173.02347325701797
0.87062603 11.911626206984803 173.12969329626307
0.870511 11.931548591687452 173.23537723942763
0.8703959 11.951493466084381 173.3406387541758
0.87028086 11.971440067036138 173.44548953372998
0.8701658 11.991398734504765 173.54991526564547
0.8700508 12.011369359985352 173.65390700195906
0.8699358 12.031341601786687 173.75748703091804
0.86982083 12.051325696714244 173.8606112341696
0.86970586 12.071321651838476 173.96326762313876
0.8695909 12.091329352013002 174.06542517342365
0.86947596 12.111338424197829 174.1671743297945
0.86936104 12.131359138381484 174.26849847820168
0.8692461 12.151391500472077 174.36943976452432
0.8691312 12.171435411922005 174.46994014897547
0.86901635 12.191480472533508 174.5700519086771
0.8689015 12.211536982092529 174.66976814758488
0.86878663 12.231604945889549 174.7690207538374
0.8686718 12.25168425937279 174.86789675134878
0.868557 12.271764515041115 174.96645339523093
0.8684422 12.291856035352641 175.06467396296273
0.8683274 12.311958840538033 175.162524176251
0.8682126 12.332072827636601 175.26001278244814
0.86809784 12.352187567218264 175.35715701822858
0.8679831 12.372313404008175 175.4539363048995
0.86786836 12.392450351069462 175.55032498790132
0.8677536 12.41259830952539 175.64638447977018
0.86763895 12.432746825014036 175.74206051175221
0.86752427 12.452906258056323 175.83731807810815
0.8674096 12.473076624488609 175.93221567163712
0.8672949 12.493257821914383 176.02673648153092
0.8671803 12.513439376067415 176.1209173032683
0.86706567 12.53363167130323 176.21469874867955
0.86695105 12.55383472520767 176.3081089416485
0.8668365 12.574037918953682 176.40110700145073
0.86672187 12.594262292317227 176.49368685477882
0.8666073 12.614486701586191 176.5859653641671
0.86649275 12.634721696689994 176.67782956976777
0.86637825 12.654956623407394 176.7693323248082
0.86626375 12.675202045440129 176.86050244116754
0.8661492 12.695468393591934 176.9512571065011
0.86603475 12.715724046085063 177.04159962043101
0.86592025 12.736000544321975 177.1315803164988
0.8658058 12.756276791823643 177.22121077150493
0.86569136 12.776563244130433 177.31041445629776
0.8655769 12.796859909435854 177.39920606365504
0.86546254 12.817156109544765 177.48764242730556
0.8653481 12.837473013916194 177.57566302839558
0.8652337 12.85778935017942 177.66327363273967
0.8651194 12.878105123623692 177.7504797276283
0.865005 12.898441412166765 177.83729329298333
0.8648907 12.918777030969816 177.9236486326266
0.8647764 12.939122466654297 178.00960325724793
0.86466205 12.95947773775193 178.09514322268242
0.8645478 12.979832117457335 178.18027415797047
0.86443347 13.000206855211962 178.26502088412693
0.8643192 13.02058060284957 178.3494444932891
0.864205 13.040953376143012 178.43354197880404
0.86409074 13.061346337249983 178.5171756876783
0.86397654 13.081738214371983 178.60039400427812
0.86386234 13.102139545936836 178.68320811349864
0.86374813 13.122550339328013 178.7656413919364
0.863634 13.142959840083552 178.84767923811953
0.86351985 13.163378705464932 178.9292748870286
0.8634057 13.183806836013463 179.01051443970508
0.86329156 13.204244244608795 179.0913427825767
0.8631775 13.224680152450627 179.17174058361036
0.86306334 13.245135918859411 179.2517780401507
0.86294925 13.265590084663192 179.33139061863216
0.8628352 13.286042640412562 179.4105468724848
0.86272115 13.306514870571114 179.48933573497789
0.8626071 13.326985391914361 179.56772303894687
0.8624931 13.347464801838523 179.64565836944038
0.8623791 13.36795309752895 179.72317118715145
0.8622651 13.38843946843058 179.80025477409305
0.86215115 13.408934623163978 179.8769224780233
0.8620372 13.429438468107382 179.9531881369096
0.8619232 13.449951004436334 180.02902025470198
0.8618093 13.4704614052743 180.10443563208383
0.8616954 13.490980390134052 180.17938441142635
0.8615815 13.511507861825773 180.25380003252616
0.8614676 13.532043801963141 180.32774007912366
0.86135375 13.552577366846688 180.4012179659445
0.8612399 13.573119288177704 180.47415650166678
0.86112607 13.593669462643408 180.54657232643595
0.8610122 13.614227871209646 180.61844213329172
0.86089844 13.63478364490171 180.6898504362161
0.86078465 13.655347537876025 180.76076893382077
0.86067086 13.675919448135527 180.831156991506
0.8605571 13.69649936093229 180.90104782646395
0.86044335 13.717076394629611 180.97043341453107
0.86032957 13.737672094389959 181.0392413643963
0.8602159 13.758253983822463 181.10754941246705
0.8601022 13.77885443351149 181.17536421746118
0.8599885 13.799451738145883 181.24264731617254
0.8598748 13.8200674875143 181.30930124823712
0.8597612 13.8406691346037 181.37527619757148
0.8596475 13.861289081302075 181.44063239712455
0.8595339 13.881905579988388 181.50541558263964
0.8594203 13.902529435025727 181.56968232067254
0.8593067 13.92316053853208 181.63354567433896
0.8591931 13.943798902445822 181.6969696978514
0.85907954 13.964433587607292 181.7599217540251
0.858966 13.985075418814006 181.82241324422984
0.85885245 14.005724293858211 181.8844371812062
0.8587389 14.026380212014837 181.9460295984974
0.8586254 14.047032221705518 182.00704991580636
0.8585119 14.067691152674886 182.06760268426197
0.85839844 14.088356906459552 182.12769695013807
0.85828495 14.109029476927079 182.18732494695354
0.8581715 14.129697905205152 182.2465299152165
0.8580581 14.150373044653492 182.30524087332336
0.85794467 14.17105479424561 182.36353566223895
0.85783124 14.191743152287467 182.4212897236108
0.8577179 14.212427135629458 182.47855323785694
0.8576045 14.233117606421004 182.53536180932423
0.85749114 14.253814470729107 182.59176708199647
0.8573778 14.274506846411095 182.64779660083576
0.85726446 14.29521641387764 182.7034219552646
0.85715115 14.315921397564125 182.75870487360567
0.85703784 14.336632601847619 182.81353523557146
0.8569246 14.357339114464377 182.86795814145881
0.8568113 14.378062650338261 182.92192893081167
0.85669804 14.398781390499575 182.97552863936755
0.8565848 14.419506161980582 183.02874960269023
0.8564716 14.440226046716758 183.08157484577615
0.8563584 14.460951864813872 183.13390631582135
0.8562452 14.481683601039144 183.1858452061827
0.85613203 14.502421179711465 183.23748917689068
0.85601884 14.52316460225936 183.2887373219495
0.8559057 14.5439028546668 183.33953336357825
0.8557926 14.56464684920411 183.3899088437524
0.85567945 14.585396501294582 183.43989825113746
0.8555663 14.606151804065362 183.48945212153282
0.85545325 14.626901728439087 183.53852431164998
0.8553402 14.647657196420079 183.5872128722009
0.8552271 14.668418127385603 183.63547355923254
0.8551141 14.68917356171708 183.6832577180248
0.85500103 14.709945300324655 183.73052295448085
0.854888 14.730711419197867 183.77731352337628
0.854775 14.751482782200515 183.82368106499584
0.85466206 14.772248422306216 183.8696214124066
0.8545491 14.793019211625946 183.91518298590643
0.8544361 14.813806108173397 183.96039046835617
0.8543232 14.834576141296687 184.00523508238373
0.85421026 14.855362204077379 184.0496758686644
0.85409737 14.876142270202745 184.093668031338
0.8539845 14.896927296996125 184.13723521493168
0.8538716 14.917717201066765 184.18043931656678
0.8537587 14.938511982808954 184.22328508669335
0.85364586 14.959300582996256 184.26577952826008
0.853533 14.980093972572897 184.30790084610223
0.8534202 15.000892076062406 184.34962649033787
0.8533074 15.021683897057684 184.39105977981578
0.8531946 15.042491349114375 184.43216878104607
0.8530818 15.063292438940884 184.472897137119
0.85296905 15.084098087512352 184.5132637694238
0.85285634 15.104897282863911 184.5532720661666
0.8527436 15.125700951212977 184.5929283240209
0.8526309 15.146509085515074 184.6322207894885
0.8525182 15.16732161087219 184.67113357865696
0.8524055 15.188138515964695 184.7096429312638
0.85229284 15.208948717316396 184.74778983687145
0.8521802 15.229763205540314 184.7855345875585
0.85206753 15.250581910160456 184.822879931102
0.8519549 15.271404812847468 184.85983331670548
0.8518423 15.292220822252652 184.89638224365518
0.8517297 15.313040941611913 184.93258305408713
0.8516171 15.333865100055238 184.96834316286805
0.85150456 15.354682248507668 185.0037148891562
0.851392 15.375514371271688 185.038691022933
0.85127944 15.396339392167008 185.07328005390227
0.85116696 15.41715724093146 185.10748685686798
0.85105443 15.43798996015103 185.14130227968957
0.85094196 15.45881541767326 185.17477647910206
0.8508295 15.479644630917827 185.20790266771866
0.850717 15.500477538176312 185.24066324378012
0.85060453 15.521314122399348 185.27309138236913
0.8504921 15.54214327756431 185.3051252266883
0.8503797 15.56297602280706 185.33677294011923
0.8502673 15.583812295826629 185.36808620069849
0.85015494 15.604641028022979 185.39899146451003
0.8500425 15.62548425332649 185.4295578794129
0.84993017 15.646319852997172 185.4597686475831
0.8498178 15.667158812680245 185.48962740592222
0.8497055 15.687990066869586 185.51913127407866
0.84959316 15.708835657345602 185.54825832226805
0.84948087 15.729673453610568 185.57701492334257
0.84936863 15.750503381225041 185.6054790490025
0.84925634 15.771347568735866 185.6336121612186
0.8491441 15.792183807596537 185.66130976203078
0.84903187 15.813023152310274 185.68862755649894
0.84891963 15.833865523266251 185.71555182453736
0.8488074 15.854710912342489 185.74209630610306
0.8486952 15.875548168536781 185.76822697426266
0.84858304 15.896388351149316 185.7940025898281
0.84847087 15.917231389780909 185.8194646883449
0.8483587 15.93807728241349 185.84456086056358
0.8482466 15.958914879147315 185.86931957982375
0.84813446 15.97975524587423 185.8937454028457
0.84802234 16.00059832045976 185.91789740829932
0.8479103 16.021433019304276 185.94174772836323
0.84779817 16.04228144433793 185.96534079773602
0.8476861 16.06312142742268 185.98861128768377
0.84757406 16.083963986060485 186.01157022862503
0.84746206 16.10479802813048 186.03424695099838
0.84735 16.125645667926314 186.05660893656986
0.847238 16.14648471987661 186.07868074596053
0.847126 16.167326211881313 186.10048017924495
0.84701407 16.188159055075346 186.12200146359473
0.8469021 16.20900536872469 186.14321404909396
0.84679013 16.229842961626634 186.16413830534384
0.8466782 16.250682863373967 186.1847855567221
0.8465663 16.271513977661453 186.20509183195549
0.84645444 16.2923473288529 186.22507748515036
0.8463425 16.313194014702297 186.24474318760284
0.8462307 16.33402066485975 186.26410661618783
0.8461188 16.354860585185985 186.2831980035759
0.846007 16.37569150543225 186.30202710086618
0.8458951 16.396535639683645 186.32060715504076
0.84578335 16.417359603969977 186.33894184180414
0.84567153 16.43819673360023 186.3569626287979
0.8455598 16.459024730605268 186.37470157453075
0.84544796 16.479865827581953 186.392160654126
0.84533626 16.500686611657226 186.40934099776223
0.8452245 16.52152043862894 186.42619910149827
0.8451128 16.54234499152778 186.4427739226248
0.84500104 16.563182522325214 186.4590418380822
0.8448894 16.583999594160122 186.4749950864741
0.8447777 16.604829577175998 186.49065151516734
0.84466606 16.625650146767416 186.5060563102309
0.84455436 16.646483570213665 186.52118527395993
0.8444427 16.667307516574468 186.5360037812573
0.84433115 16.688122012845696 186.5504990923351
0.8442195 16.708949195650504 186.56464059238027
0.8441079 16.72976684595977 186.57839309284432
0.84399635 16.75058597614458 186.59175481466553
0.8438848 16.771395486519822 186.6047323621389
0.84377325 16.79221751324425 186.61735319894515
0.8436617 16.81302983999661 186.62964164797182
0.8435502 16.833843486706098 186.64161927556495
0.84343874 16.85464736157594 186.6533202610031
0.8433272 16.875463616793407 186.6647099109233
0.84321576 16.89627003162884 186.6758115329758
0.8431043 16.917077629078456 186.68652874949393
0.84299284 16.937886435431686 186.69691369499054
0.84288144 16.95868522810478 186.70709344119751
0.84277004 16.979485173398704 186.71706842467114
0.84265864 17.000286187382233 186.72684731444173
0.84254724 17.021088309823718 186.73639542025322
0.8424359 17.041880320400583 186.74571797064655
0.8423245 17.06268452206466 186.7548590310422
0.8422132 17.083467435153462 186.7637923756169
0.8421019 17.104262495808996 186.7725218740067
0.84199053 17.125058483769145 186.78099725750383
0.84187925 17.145844298692708 186.7892295929476
0.84176797 17.166630984037315 186.79723079891892
0.8416567 17.18741858091601 186.80502625541249
0.84154546 17.208195867320498 186.81252666273227
0.84143424 17.22897399935661 186.8197841518831
0.841323 17.24975289810708 186.82679625567172
0.8412118 17.27053259073902 186.83358005691693
0.84110063 17.29130186490427 186.84020773789646
0.8409894 17.312083030352557 186.84664605157334
0.84087825 17.332853734918498 186.8528613785389
0.84076715 17.353614009391485 186.85886957338295
0.840656 17.374386050513017 186.86467413917893
0.8405449 17.395147613079388 186.8702392349421
0.8404338 17.415909749547637 186.87554483420243
0.8403227 17.436672491110624 186.88059223379554
0.84021163 17.457424613659974 186.8853849467509
0.8401005 17.47818841957375 186.88990856681053
0.8399895 17.49894154530057 186.89412119525022
0.8398785 17.519684008304925 186.89806882773544
0.83976746 17.54043800886818 186.90174677027
0.8396565 17.561181288989182 186.90517164858554
0.8395455 17.58192491246528 186.90837222762275
0.8394345 17.602668902161778 186.91133013331142
0.8393235 17.6234131817127 186.9140276694729
0.8392126 17.644146630257193 186.9164857877638
0.8391017 17.66488031299409 186.91875227208547
0.83899075 17.685614265579044 186.92085361303396
0.8388799 17.706337277076287 186.92278678416815
0.83876896 17.72707165660741 186.9245097255631
0.8386581 17.74779505034109 186.92601800606366
0.8385472 17.768518623565 186.927360912147
0.8384364 17.789231171363735 186.92853183471254
0.8383256 17.809943863369504 186.92954051888634
0.8382148 17.83065663349236 186.93034193666773
0.838104 17.85136950516968 186.93098090834164
0.8379932 17.872082417760843 186.93149207893725
0.83788246 17.892784259253542 186.9318494965993
0.8377717 17.913486107262546 186.9320649171251
0.83766097 17.934187995977123 186.93212768261265
0.8375502 17.954889857183204 186.9320160333329
0.83743954 17.975580583927698 186.93178600492462
0.83732885 17.996271247859486 186.9313565161166
0.83721817 18.01696188121003 186.9307640528377
0.8371075 18.037652412550123 186.9299787853889
0.83699685 18.058331730140804 186.92899629018297
0.8368862 18.079010904030596 186.92783268676618
0.8367756 18.09968996272043 186.9264565016354
0.836665 18.120368833131334 186.92488713265055
0.8365544 18.14103640222235 186.9231032538264
0.83644384 18.161703736824453 186.92118570069977
0.8363333 18.1823708795114 186.9190830430656
0.8362227 18.203037750369894 186.91681563001373
0.8361122 18.223693250980922 186.9143437155191
0.83600163 18.2443595757277 186.9116353558434
0.8358912 18.26500333599616 186.90870853954576
0.8357807 18.285657873203693 186.90559671136748
0.8356702 18.306312087965047 186.90232704059358
0.8355597 18.32695476108432 186.89887701609788
0.8354493 18.34759707504427 186.89526191094856
0.8353389 18.36822781074672 186.89147482535972
0.83522844 18.38886928752121 186.88751162520677
0.83511806 18.409499150564983 186.88342206183242
0.83500767 18.430128584066914 186.87921929523822
0.8348973 18.450757515904087 186.87485720452688
0.83478695 18.471374850225377 186.87033875787387
0.83467656 18.4920027874494 186.8656874825295
0.83456624 18.51261909419671 186.86087538968698
0.83445597 18.5332236905539 186.85588065868123
0.83434564 18.553838897085132 186.85074576631246
0.83423537 18.5744423592894 186.84543315051425
0.8341251 18.595045260745458 186.84001605830926
0.83401483 18.61564752618196 186.8344417484557
0.8339046 18.636238063166743 186.82873513355392
0.83379436 18.656839068782904 186.8228767824586
0.83368415 18.677428314802537 186.8168724135335
0.833574 18.698005727560552 186.81069713150006
0.8334638 18.718593613094992 186.80437550435744
0.83335364 18.73916963381927 186.79791748713595
0.8332435 18.759744958060434 186.79126918183715
0.83313334 18.780319514794506 186.78447574634055
0.8330232 18.800893343138075 186.7775521682872
0.8329131 18.821455241841317 186.7704880207807
0.832803 18.842016382872412 186.7632959005695
0.8326929 18.862576696581943 186.7559260262826
0.83258283 18.883136216652296 186.74841622049766
0.8324728 18.903683747396876 186.74080421728812
0.8323628 18.924230456591193 186.73302577444238
0.83225274 18.944776273995036 186.72506264850327
0.8321428 18.965310105192973 186.71694966886352
0.83203274 18.985854137848964 186.70867810534003
0.83192277 19.0063861499556 186.70024087825263
0.8318128 19.026917194433036 186.69161030225584
0.8317029 19.047436178796694 186.68274550525496
0.8315929 19.06796527684812 186.6737375109776
0.831483 19.08848228052959 186.66457284581514
0.8313731 19.108998240064178 186.65527730372304
0.8312632 19.129513198489096 186.6458095601002
0.83115333 19.150015953623992 186.63618992702595
0.8310435 19.170517672577596 186.6264352113224
0.83093363 19.19101828359899 186.61656506386163
0.8308238 19.211517833389937 186.60656496812868
0.830714 19.23200513002065 186.59644577947168
0.8306042 19.252491334354957 186.58622957295876
0.8304944 19.272976385882384 186.57591505506778
0.8303846 19.29346032341326 186.56546057513347
0.8302748 19.313943079662433 186.5548653702897
0.8301651 19.33441357281043 186.5441552150814
0.83005536 19.354882859226436 186.53331871151866
0.8299456 19.37535097358629 186.5223435588892
0.82983595 19.395806733140176 186.51121283639574
0.8297263 19.416261288549258 186.4999612080586
0.8296166 19.436714579738855 186.4886182773952
0.82950693 19.457166646451167 186.47716915007
0.82939726 19.477617426302785 186.46560933076645
0.82928765 19.49805584619762 186.45394788954889
0.82917804 19.518492952283534 186.44213661952818
0.8290684 19.53892878328273 186.43018516477522
0.82895887 19.559352158279008 186.4181051774036
0.82884926 19.579785340968538 186.40589788939653
0.8287397 19.60020604133538 186.39356213805615
0.82863015 19.620625411261226 186.38111149810078
0.82852066 19.641032275702948 186.3685500685136
0.82841116 19.661437783931653 186.35588225528696
0.8283016 19.681852983400923 186.34312349492885
0.8281922 19.70224458759815 186.33024350358994
0.8280827 19.722645862054097 186.31723988882928
0.82797325 19.74303462044192 186.30411572120724
0.8278638 19.76342191273127 186.29082310524387
0.8277544 19.783807763572465 186.27740118865117
0.82764494 19.804192117876916 186.26385006950943
0.82753557 19.824563900624213 186.25015656732035
0.82742614 19.844945257821006 186.23634061546653
0.8273168 19.865302919011587 186.22241228093833
0.82720745 19.885670130245966 186.20837398748256
0.8270981 19.90603582196001 186.1942545440132
0.82698876 19.92638884662506 186.1800425781168
0.82687944 19.94674033107779 186.16573630277549
0.8267702 19.967079134130042 186.1513124203156
0.8266609 19.987427464795154 186.13676756825885
0.8265516 20.007763091646297 186.12215194673405
0.82644236 20.028097130934903 186.10744138282513
0.8263331 20.04842954144904 186.0926198276956
0.8262239 20.06874925018625 186.07768409282016
0.82611465 20.089078397019016 186.06264523022782
0.82600546 20.109394821573954 186.0475038304575
0.8258963 20.12969848185344 186.03221007805087
0.8257871 20.150011568878163 186.01682212294253
0.825678 20.17031187002181 186.00134002817617
0.82556885 20.190610490881525 185.98581279536546
0.8254597 20.210907400219746 185.97021185212998
0.82535064 20.23119153377344 185.95453567224203
0.8252415 20.251485023666685 185.93879223609298
0.8251324 20.271765722190324 185.9229659521149
0.82502335 20.292044673814033 185.9070675726447
0.82491434 20.312310822418358 185.89107515035934
0.82480526 20.33258628697655 185.87502268889475
0.82469624 20.352848935230707 185.85890737220376
0.8245872 20.37310980799431 185.84272536360066
0.82447827 20.393357850085554 185.8264515607174
0.82436925 20.413615174467513 185.8100899787263
0.8242603 20.433859650213144 185.7936168085279
0.82415134 20.454102308063867 185.7770536954042
0.82404244 20.47433210476835 185.7604258898638
0.8239335 20.49457114010327 185.74372373382693
0.8238246 20.514797298952296 185.726939094699
0.8237157 20.535021604773036 185.71006843427543
0.82360685 20.55523302112478 185.69311881407697
0.82349795 20.57545363588802 185.6761089811446
0.8233891 20.59566134803942 185.6590006904884
0.8232803 20.615867172471926 185.64179284938504
0.82317144 20.63607114014471 185.62451320401945
0.82306266 20.65626213951676 185.60717556593647
0.8229539 20.676451267405525 185.58973361361856
0.8228451 20.696638471878362 185.57220007288072
0.8227363 20.716823785882102 185.55458947486582
0.82262754 20.73700715877698 185.53689800331443
0.8225188 20.75717756574298 185.51908939330633
0.8224101 20.777346008430396 185.50120795449575
0.8223014 20.797512526688823 185.48324026829698
0.8221927 20.81766600727823 185.4651898732471
0.822084 20.83782860021095 185.44704110489698
0.82197535 20.857978137652413 185.42882138803276
0.82186675 20.878114665469997 185.41051331176618
0.8217581 20.89826022564178 185.39213195627997
0.8216495 20.9183927617977 185.37369000362563
0.82154083 20.93853431365459 185.35518088853735
0.8214323 20.958651781686616 185.3366028045928
0.8213237 20.978778251233948 185.31796840688722
0.82121515 20.998891673433096 185.29925866198474
0.8211066 21.019003032526232 185.28045706615785
0.8209981 21.039112374178824 185.2615836537273
0.82088953 21.059219636401693 185.24264819538976
0.82078105 21.079313825438135 185.22362484625077
0.8206725 21.09941695908936 185.20455073665354
0.82056403 21.119507007981788 185.18538167292394
0.8204556 21.1395839085619 185.16614214242148
0.82034713 21.159669783766663 185.14683945786498
0.8202387 21.179742498531617 185.1274759572028
0.8201303 21.199813136933965 185.10803763755843
0.82002187 21.21988163511101 185.08851045055647
0.8199135 21.23993700976129 185.06889142072848
0.81980515 21.259990222956972 185.04919407556142
0.8196968 21.28004132867243 185.02941670603954
0.8195884 21.30009025584256 185.00956373501873
0.81948006 21.320137059063903 184.9896371817165
0.81937176 21.340170640521265 184.9696047643101
0.81926346 21.360202079301313 184.94948051547416
0.81915516 21.380231303176792 184.92928313206096
0.8190469 21.4002473443505 184.9089999301706
0.8189386 21.420272174569554 184.88863685804506
0.8188304 21.44028380820306 184.86820585402484
0.8187221 21.46029319165435 184.84768742112175
0.81861395 21.480289368861698 184.82709071223383
0.8185057 21.500294293679136 184.8063734994969
0.8183975 21.520285988698305 184.78553762320436
0.81828934 21.540275387291356 184.76460567454416
0.8181812 21.560251541189615 184.74358188009379
0.81807303 21.580236389369865 184.72241718450405
0.8179649 21.60020796879053 184.70116669679578
0.8178568 21.620177209893882 184.67978030977233
0.81774867 21.640144164936206 184.65826545773385
0.8176406 21.660097745317128 184.63656715730494
0.81753254 21.68004900527913 184.61474767636386
0.8174245 21.699997869026067 184.59283115143396
0.8173164 21.719944392697762 184.57082758040931
0.8172084 21.73987750324679 184.54871942644024
0.81710035 21.759819247428116 184.52648195108569
0.81699234 21.77974755485167 184.50411197610742
0.8168844 21.79966247176352 184.4816469354972
0.8167764 21.819585925536884 184.45910602984083
0.81666845 21.839495976393138 184.43648997109895
0.8165605 21.859403553508574 184.4138008574157
0.81645256 21.879308704195047 184.39099729419607
0.8163446 21.89921136067894 184.36813521408197
0.81623673 21.919100586260775 184.3451972790496
0.81612885 21.938987300892222 184.32217467143002
0.81602097 21.95887155836934 184.29905528813234
0.8159131 21.978753284333717 184.27582983545256
0.81580526 21.99862155154383 184.2525475173733
0.81569743 22.018487271144295 184.2292027522151
0.8155896 22.038350504360224 184.2058021106288
0.8154818 22.058211177635872 184.18234763278056
0.815374 22.078058375353123 184.15884003322157
0.81526625 22.09790300372583 184.13525229844703
0.8151585 22.117745117221915 184.11157669444023
0.8150507 22.13758464395295 184.08784388302334
0.814943 22.15741067142069 184.06406855597265
0.81483525 22.17724507237217 184.0402199448038
0.81472754 22.197065963392756 184.01631083364592
0.8146199 22.216873276707194 183.99233719856258
0.8145122 22.236689003813822 183.96831048053397
0.81440455 22.256491145166823 183.94424913506097
0.8142969 22.276290722718663 183.92010687794053
0.81418926 22.29608766706274 183.8959225168165
0.8140816 22.3158820363245 183.87166057634462
0.813974 22.335662797969885 183.84730918273615
0.81386644 22.355440969205908 183.82289589659723
0.81375885 22.37521647828381 183.79841878041833
0.8136513 22.394978428717902 183.77388400821044
0.81354374 22.414748657790856 183.74927804952705
0.8134362 22.434505316991412 183.72460360632857
0.8133287 22.45425928429601 183.6998755954784
0.8132212 22.473999678621016 183.67508835702245
0.8131137 22.493748316992765 183.65024861985248
0.8130062 22.513483371555004 183.62533188956246
0.81289876 22.533215706112237 183.60035762126134
0.8127913 22.552945391100906 183.5752868344631
0.8126839 22.572661396538546 183.55013621596052
0.8125765 22.59237473775758 183.52492435823777
0.81246907 22.612085327353917 183.49963436816003
0.81236166 22.6317932366174 183.47428227349724
0.81225425 22.651498380276855 183.4488742361831
0.8121469 22.671189897871127 183.42341378620947
0.81203955 22.690878636498113 183.39787120189624
0.8119322 22.71056467101266 183.37226457213953
0.8118249 22.730236986821506 183.34660372473485
0.8117176 22.749906583209512 183.32088600643942
0.8116103 22.769584307533876 183.29509607979392
0.81150305 22.789237446398058 183.26925958539803
0.81139576 22.808898696618463 183.2433544818842
0.81128854 22.828546279905872 183.21737427583182
0.81118125 22.84820195595145 183.19134058256057
0.8110741 22.867833039889934 183.16526076661458
0.81096685 22.887472203773786 183.13914480828245
0.8108597 22.90709768794144 183.11294813683563
0.81075245 22.92673123531305 183.08669967012872
0.8106453 22.946351093838707 183.0604114798269
0.8105382 22.965957182844075 183.0340385241298
0.810431 22.98557139047039 183.00762776943247
0.8103239 23.005171821425765 182.98117347185118
0.8102168 23.024769449747563 182.95463483256944
0.8101097 23.044364196159243 182.92806091488924
0.8100026 23.063945228071816 182.90142805720808
0.8098956 23.083523369868725 182.8747347271086
0.8097885 23.10309868705926 182.8479880301029
0.8096815 23.122671101153443 182.82115505674048
0.8095744 23.14224067390427 182.79424694678485
0.80946743 23.161796431249275 182.76724241656447
0.80936044 23.181349329449525 182.74017001635096
0.80925345 23.200899292194034 182.7130244739922
0.80914646 23.22044638122282 182.6857934499099
0.80903953 23.239979634134478 182.65849365649797
0.8089326 23.25950999315003 182.6311177021614
0.8088257 23.27903739099838 182.60369670728258
0.80871874 23.298561884981503 182.5762141016178
0.80861187 23.318072524317767 182.5486884135897
0.808505 23.337580251010426 182.52108635848927
0.8083981 23.35708499108553 182.4933900929919
0.80829126 23.37658679805625 182.46560277092166
0.8081844 23.39608559972416 182.43775095063882
0.8080776 23.41557057881332 182.40980481058895
0.80797076 23.435052534977515 182.38181084008733
0.80786395 23.45453153359654 182.35376200701808
0.8077572 23.47399663257948 182.32563640439187
0.80765045 23.49345875522255 182.2974363984443
0.8075437 23.512917833738758 182.2692056544333
0.80743694 23.532373928756144 182.24093847317374
0.8073302 23.551826970583626 182.21259023490774
0.8072235 23.571266155235005 182.18420811096044
0.8071168 23.590702280500583 182.1557996192784
0.8070101 23.610135402789734 182.1273551616719
0.8069034 23.62956545757049 182.0988477491265
0.8067968 23.648981645296146 182.07031566845183
0.80669016 23.66839475715066 182.0417482868493
0.8065835 23.68780485180925 182.01313136706742
0.8064769 23.707211860581147 181.9844589995225
0.8063703 23.726604995343333 181.95571629370102
0.8062637 23.74600587765428 181.92693645739922
0.8061571 23.76539287733549 181.89810443640135
0.8060506 23.784765927882628 181.8692533295953
0.805944 23.804146776303238 181.84035003908403
0.8058375 23.823513670298468 181.81139591652274
0.805731 23.842877512455217 181.7824073561937
0.8056245 23.86223823030352 181.75335437821522
0.805518 23.88159588396968 181.7242500122234
0.8054115 23.90093957061512 181.69509238450598
0.80530506 23.920280182460754 181.66587546706637
0.8051986 23.939617648421255 181.63662634235718
0.8050922 23.958941209026268 181.60734024523993
0.80498576 23.978272442075582 181.57802416836344
0.80487937 23.997589763592664 181.54865851369783
0.804773 24.01690392205448 181.51924766875962
0.8046666 24.036214985158384 181.48978889969788
0.80456024 24.055512058543805 181.46027198368807
0.8044539 24.074806026557496 181.43070503335085
0.8043476 24.094096811534396 181.40106665387245
0.80424124 24.113384477268813 181.3713770773646
0.80413496 24.132658138699597 181.3416545391318
0.80402863 24.151939481809165 181.311870695255
0.80392236 24.171206812809576 181.2820137761538
0.80381614 24.190460198216087 181.2520839180062
0.80370986 24.209721168097502 181.22209280787953
0.80360365 24.22896818346486 181.19205633779563
0.80349743 24.24821196739749 181.1619610809235
0.8033912 24.267452589218955 181.13179841099404
0.803285 24.286689965786806 181.101569559926
0.80317885 24.305913372828808 181.07127680196325
0.8030727 24.325133521105553 181.0408515092407
0.80296654 24.34435046887447 181.01030213736442
0.8028604 24.36356413398618 180.979710656617
0.8027543 24.382763801333827 180.94909862120338
0.8026481 24.40197096652815 180.9184745430813
0.80254203 24.421164135204528 180.88782089637849
0.802436 24.440343232318494 180.85713637847124
0.8023299 24.459529889877583 180.8264258121463
0.80222386 24.478702474329527 180.7956882882275
0.8021178 24.497871832839042 180.7649183972219
0.8020118 24.517037891135832 180.7341292011621
0.8019058 24.536189948165365 180.703309508363
0.8017998 24.55534947059799 180.67247140905357
0.8016938 24.57449499207802 180.6416241027421
0.8015878 24.593637206703846 180.61074547802576
0.8014819 24.6127654189676 180.57983728198127
0.8013759 24.631901080759224 180.54887230435398
0.80127 24.651022735542714 180.5178885106302
0.8011641 24.670141069561936 180.48690176204198
0.80105823 24.689245404931054 180.45590634167283
0.8009523 24.70835717417117 180.42489804403428
0.80084646 24.727454944097463 180.39385856684962
0.8007406 24.74654938553292 180.36280879277717
0.80063474 24.765640580376147 180.3317179227844
0.80052894 24.784717692661765 180.300590789042
0.80042315 24.803791552816055 180.26944642086968
0.8003173 24.82287281785686 180.23828516199845
0.80021155 24.841929343570484 180.20710441176615
0.80010575 24.860993265920573 180.17589950863584


==> anc/Data_JCP/Figure_002/TPI/Experiments-rho-0.2.txt <==
# r/sigma	generated
0.005	46.05170186
0.015	46.05170186
0.025	46.05170186
0.035	46.05170186
0.045	46.05170186
0.055	46.05170186
0.065	46.6945621
0.075	46.80219951
0.085	46.79480572
0.095	46.79315207
0.105	46.78521649
0.115	46.78042531
0.125	46.70738065
0.135	46.77257088
0.145	46.7666285
0.155	46.76086627
0.165	46.75280882
0.175	46.7487207
0.185	46.74282038
0.195	46.69526401
0.205	46.73524127
0.215	46.73298905
0.225	46.72731933
0.235	46.71946571
0.245	46.71723378
0.255	46.67274581
0.265	46.70855696
0.275	46.70356417
0.285	46.69797887
0.295	46.69395268
0.305	46.68548262
0.315	46.6805385
0.325	46.63833823
0.335	46.67088627
0.345	46.66804567
0.355	46.6600299
0.365	46.65400575
0.375	46.65026617
0.385	46.61317791
0.395	46.64055822
0.405	46.63244654
0.415	46.63279903
0.425	46.62451252
0.435	46.61489512
0.445	46.61208097
0.455	46.58011259
0.465	46.60302583
0.475	46.59967363
0.485	46.5946042
0.495	46.58633349
0.505	46.58311192
0.515	46.55018892
0.525	46.57449428
0.535	46.5679583
0.545	46.56309317
0.555	46.55563804
0.565	46.55373017
0.575	46.54598355
0.585	46.52053279
0.595	46.54020678
0.605	46.53348108
0.615	46.53092878
0.625	46.52307947
0.635	46.51735027
0.645	46.49103071
0.655	46.50669204
0.665	46.50316705
0.675	46.49859986
0.685	46.48931417
0.695	46.48955631
0.705	46.46308614
0.715	46.4797381
0.725	46.47335379
0.735	46.46599801
0.745	46.46131614
0.755	46.46013901
0.765	46.45336387
0.775	46.4302298
0.785	46.44211748
0.795	46.43881826
0.805	9.713811164
0.815	6.213313646
0.825	2.892479746
0.835	2.941246947
0.845	6.559430898
0.855	46.40929878
0.865	46.40407028
0.875	46.40164572
0.885	46.39732805
0.895	46.39504994
0.905	46.36984419
0.915	46.38323602
0.925	9.393552026
0.935	5.482819212
0.945	3.207326169
0.955	5.950096027
0.965	6.194849964
0.975	5.511528134
0.985	4.893847637
0.995	3.098356619
1.005	1.431499653
1.015	0.594285852
1.025	0.276563254
1.035	0.131678814
1.045	0.051239721
1.055	0.017779226
1.065	0.004233024
1.075	-0.017097181
1.085	-0.010749826
1.095	-0.01434478
1.105	0.008987733
1.115	0.011919432
1.125	0.007005045
1.135	0.014052082
1.145	0.020342222
1.155	0.030101434
1.165	0.021025819
1.175	0.049301427
1.185	0.041707903
1.195	0.064192756
1.205	0.046194525
1.215	0.042536311
1.225	0.047523738
1.235	0.052299461
1.245	0.039952649
1.255	0.040134779
1.265	0.019837938
1.275	0.025580758
1.285	0.01895719
1.295	-0.00167229
1.305	0.005284758
1.315	0.003856872
1.325	0.002725996
1.335	0.005352426
1.345	-0.004792733
1.355	-0.013887827
1.365	-0.001113689
1.375	-0.002369576
1.385	0.006980978
1.395	0.002622651
1.405	0.009601381
1.415	0.005743262
1.425	-0.004419272
1.435	0.023263741
1.445	0.017677067
1.455	0.005655137
1.465	0.007054149
1.475	0.009927685
1.485	-0.004254191
1.495	0.007744334
1.505	0.014355235
1.515	-0.004717672
1.525	0.003244343
1.535	0.00071161
1.545	-0.009699505
1.555	0.004730559
1.565	0.001221136
1.575	0.012240459
1.585	0.007773523
1.595	0.014380987
1.605	0.006620613
1.615	-0.00713375
1.625	-0.01376499
1.635	0.016840365
1.645	0.003620199
1.655	0.002495844
1.665	0.008760579
1.675	-0.01349707
1.685	-0.008545899
1.695	-0.00151727
1.705	0.004997506
1.715	-0.00456633
1.725	0.014401461
1.735	0.005984643
1.745	-0.005524197
1.755	0.011491619
1.765	0.010072889
1.775	0.022420897
1.785	0.009198674
1.795	0.014818309
1.805	-0.001183754
1.815	0.011212884
1.825	0.01338506
1.835	0.02733876
1.845	0.015022937
1.855	0.01177021
1.865	0.0108383
1.875	0.010218653
1.885	0.007456553
1.895	0.004153533
1.905	0.016261068
1.915	0.012464941
1.925	0.005498919
1.935	0.005809054
1.945	0.015684928
1.955	0.015688286
1.965	-0.002329664
1.975	0.012768124
1.985	0.017776757
1.995	0.014605348
2.005	0.010821652
2.015	0.01018709
2.025	0.012922529
2.035	-0.000684978
2.045	0.018319345
2.055	0.019538112
2.065	0.011753777
2.075	0.010821905
2.085	0.012303999
2.095	0.013983438
2.105	0.014838808
2.115	-0.000511427
2.125	0.011901598
2.135	0.007634477
2.145	0.01868573
2.155	0.017211965
2.165	0.004172322
2.175	0.015912289
2.185	0.018405852
2.195	-0.002855123
2.205	0.021925667
2.215	0.014821594
2.225	0.013828376
2.235	0.009635558
2.245	0.016376491
2.255	0.001593258
2.265	0.009091119
2.275	0.01260894
2.285	0.000899646
2.295	0.007377394
2.305	0.003561512
2.315	0.006579052
2.325	0.006206157
2.335	0.007505198
2.345	0.008859466
2.355	0.005621611
2.365	0.003267466
2.375	0.01118762
2.385	0.000984272
2.395	0.008577126
2.405	0.012146632
2.415	0.007005483
2.425	0.001007357
2.435	0.01117042
2.445	0.011457442
2.455	0.00444031
2.465	0.001730439
2.475	0.006031559
2.485	0.021711247
2.495	0.016690841
2.505	0.015834316
2.515	0.000626923
2.525	0.017236226
2.535	0.008947517
2.545	0.010395244
2.555	0.013094903
2.565	0.007481405
2.575	0.020773606
2.585	0.007180094
2.595	0.005216653
2.605	0.022075718
2.615	0.013930502
2.625	0.010825125
2.635	-0.000293193
2.645	-0.003295706
2.655	0.005536679
2.665	0.009822052
2.675	0.010536076
2.685	0.0122865
2.695	0.009133789
2.705	0.00011545
2.715	0.007340076
2.725	0.014651325
2.735	0.000932228
2.745	0.005659463
2.755	0.009810475
2.765	0.010529562
2.775	-0.000110449
2.785	0.000815221
2.795	0.009973656
2.805	0.001702692
2.815	-0.004750196
2.825	0.001986527
2.835	-0.01123258
2.845	0.005075464
2.855	0.002620879
2.865	0.01048755
2.875	0.002452281
2.885	0.000650903
2.895	0.006705636
2.905	-0.00358836
2.915	0.001492238
2.925	-0.000743363
2.935	0.01250092
2.945	0.008318692
2.955	0.008300771
2.965	-0.000552829
2.975	0.001056082
2.985	0.008715153
2.995	-0.000191888


==> anc/Data_JCP/Figure_002/TPI/Experiments-rho-0.6.txt <==
# r/sigma	generated
0.005	46.05170186
0.015	49.81268712
0.025	49.79540907
0.035	49.77152458
0.045	49.7472541
0.055	49.71680727
0.065	49.66822824
0.075	49.65666446
0.085	49.62252155
0.095	49.59014403
0.105	49.55625301
0.115	49.52436148
0.125	49.47375206
0.135	49.45581113
0.145	49.42036832
0.155	49.38543643
0.165	49.35293084
0.175	49.32105099
0.185	49.28584504
0.195	49.24518832
0.205	49.22498791
0.215	49.19120211
0.225	49.16125917
0.235	49.12842633
0.245	49.09971301
0.255	49.06134008
0.265	49.04058353
0.275	49.00979838
0.285	48.98314961
0.295	48.95537751
0.305	48.92576061
0.315	48.89621486
0.325	48.86004051
0.335	48.83687442
0.345	48.80767167
0.355	48.77347132
0.365	48.74579329
0.375	48.71960835
0.385	48.68328971
0.395	48.65850961
0.405	48.62799692
0.415	48.59755748
0.425	48.57043443
0.435	48.53668412
0.445	48.50754515
0.455	48.47263973
0.465	48.44734264
0.475	48.420632
0.485	48.38908851
0.495	48.36181096
0.505	48.32778895
0.515	48.29612433
0.525	48.27026768
0.535	48.24162309
0.545	48.20863589
0.555	48.18261999
0.565	48.15355218
0.575	48.1222072
0.585	48.09064493
0.595	48.06162396
0.605	48.03603479
0.615	48.00290879
0.625	47.97636311
0.635	47.94732947
0.645	47.91494761
0.655	47.89019489
0.665	47.85868248
0.675	47.83015827
0.685	47.80378924
0.695	47.77597463
0.705	47.74144745
0.715	47.7177357
0.725	47.68473802
0.735	47.66176702
0.745	47.62823387
0.755	47.60614326
0.765	47.57562925
0.775	47.54739201
0.785	9.90722974
0.795	6.608369299
0.805	6.377412483
0.815	5.683131752
0.825	5.354084979
0.835	5.88415339
0.845	6.902090974
0.855	5.79777764
0.865	6.434273659
0.875	7.55183234
0.885	9.179374915
0.895	7.415039723
0.905	6.749883414
0.915	7.107507175
0.925	6.895198954
0.935	5.209422905
0.945	4.166883296
0.955	3.806340218
0.965	2.326692635
0.975	0.989362354
0.985	0.448135091
0.995	0.245507045
1.005	0.095286139
1.015	0.010867065
1.025	-0.040425546
1.035	-0.066177232
1.045	-0.069946015
1.055	-0.072060236
1.065	-0.085635157
1.075	-0.078612266
1.085	-0.077781238
1.095	-0.07192356
1.105	-0.066475569
1.115	-0.066841277
1.125	-0.051809084
1.135	-0.05109428
1.145	-0.039567453
1.155	-0.020744168
1.165	-0.02103333
1.175	-0.002514769
1.185	0.006483429
1.195	0.021197773
1.205	0.026201846
1.215	0.03360028
1.225	0.03501696
1.235	0.043943476
1.245	0.032429588
1.255	0.03502749
1.265	0.029241969
1.275	0.030798892
1.285	0.017093407
1.295	0.004538161
1.305	-0.001273898
1.315	-0.007397684
1.325	-0.008777108
1.335	-0.011659165
1.345	-0.014011244
1.355	-0.01729041
1.365	-0.016732902
1.375	-0.021845651
1.385	-0.024926028
1.395	-0.019061047
1.405	-0.016251987
1.415	-0.020222874
1.425	-0.012327006
1.435	-0.020609488
1.445	-0.016605011
1.455	-0.025315497
1.465	-0.025500312
1.475	-0.027171744
1.485	-0.029917716
1.495	-0.035382113
1.505	-0.027841506
1.515	-0.018418093
1.525	-0.027683893
1.535	-0.02422147
1.545	-0.03092664
1.555	-0.02260391
1.565	-0.014049185
1.575	-0.016523359
1.585	-0.013120861
1.595	-0.021828987
1.605	-0.010206236
1.615	-0.004419779
1.625	-0.016065218
1.635	-0.021203451
1.645	-0.019338028
1.655	-0.017971822
1.665	-0.026230446
1.675	-0.022167122
1.685	-0.029520142
1.695	-0.022974761
1.705	-0.021139803
1.715	-0.016909706
1.725	-0.021473957
1.735	-0.014636159
1.745	-0.011174331
1.755	-0.013424517
1.765	-0.012118747
1.775	-0.010822441
1.785	-0.012402193
1.795	-0.01462654
1.805	-0.018832214
1.815	-0.005306723
1.825	-0.009479755
1.835	-0.011782355
1.845	-0.014351643
1.855	-0.007510886
1.865	-0.008169076
1.875	-0.012121585
1.885	-0.014539181
1.895	-0.014662575
1.905	-0.015896983
1.915	-0.008414782
1.925	-0.011765223
1.935	0.002527841
1.945	-0.002206838
1.955	-0.005123979
1.965	-0.011191242
1.975	-0.012116173
1.985	-0.019848935
1.995	-0.009256004
2.005	-0.014987156
2.015	-0.004852856
2.025	-0.011215308
2.035	-0.006673114
2.045	-0.003925641
2.055	-0.00802543
2.065	-0.001588238
2.075	-0.009678769
2.085	0.000398949
2.095	-0.00867082
2.105	-0.004119692
2.115	-0.003155835
2.125	-0.006220744
2.135	-0.000865265
2.145	0.001339207
2.155	-0.007166796
2.165	-0.001352438
2.175	-0.004978848
2.185	-0.00234815
2.195	-0.007982004
2.205	-0.00985386
2.215	-0.01257105
2.225	-0.011695542
2.235	-0.005616957
2.245	-0.006174836
2.255	-0.012001095
2.265	-0.008279052
2.275	-0.015006794
2.285	-0.006408672
2.295	-0.013135672
2.305	-0.014639711
2.315	-0.009551662
2.325	-0.01051144
2.335	-0.008671464
2.345	-0.004734049
2.355	-0.010550584
2.365	-0.016517997
2.375	-0.01720039
2.385	-0.010895308
2.395	-0.013104791
2.405	-0.010276779
2.415	-0.009074323
2.425	-0.007524127
2.435	-0.008654912
2.445	-0.010223437
2.455	-0.004323795
2.465	-0.004056922
2.475	-0.004214656
2.485	-0.011442214
2.495	-0.010310122
2.505	-0.00527781
2.515	-0.0029001
2.525	-0.007189031
2.535	-0.008503408
2.545	-0.009603152
2.555	-0.006310394
2.565	-0.004744685
2.575	-0.013408611
2.585	-0.007540167
2.595	-0.012132799
2.605	-0.003023952
2.615	-0.009311026
2.625	-0.013887761
2.635	-0.001993931
2.645	-0.007532931
2.655	-0.006612445
2.665	-0.008992171
2.675	-0.003758229
2.685	-0.010216117
2.695	-0.013016194
2.705	-0.009531191
2.715	-0.005050562
2.725	-0.007973041
2.735	0.003710907
2.745	-0.007963067
2.755	-0.000351698
2.765	-0.001010117
2.775	-0.006157455
2.785	-0.00100712
2.795	-0.006353107
2.805	-0.005875971
2.815	-0.005057826
2.825	0.000382489
2.835	-0.003628751
2.845	-0.006734709
2.855	0.001475572
2.865	-0.003608844
2.875	-0.006188639
2.885	-0.002071202
2.895	-0.006155904
2.905	-0.008581263
2.915	-0.004563526
2.925	-0.012473739
2.935	-0.004782123
2.945	-0.002019411
2.955	-0.006491807
2.965	-0.005342045
2.975	-0.004158399
2.985	-0.010103752
2.995	-0.005540086


==> anc/Data_JCP/Figure_002/TPI/LJ-rho-0.2.txt <==
# r/sigma	generated
0.005	46.14656105
0.015	46.05170186
0.025	46.05170186
0.035	46.05170186
0.045	46.05170186
0.055	46.05170186
0.065	47.26416637
0.075	47.23141441
0.085	47.23554312
0.095	47.19704603
0.105	47.19243667
0.115	47.16329339
0.125	47.13755993
0.135	47.10937959
0.145	47.08664316
0.155	47.06083394
0.165	47.04944682
0.175	47.02315353
0.185	47.0048804
0.195	46.97648927
0.205	46.94860807
0.215	46.9296838
0.225	46.88753702
0.235	46.87753845
0.245	46.85956671
0.255	46.83207373
0.265	46.79835541
0.275	46.78340169
0.285	46.76580519
0.295	46.74025909
0.305	46.72584575
0.315	46.70913777
0.325	46.67630611
0.335	46.67006462
0.345	46.63929118
0.355	46.62603432
0.365	46.60291458
0.375	46.59677357
0.385	46.57819612
0.395	46.54914429
0.405	46.53904116
0.415	46.52381457
0.425	46.51215283
0.435	46.48950523
0.445	46.47179834
0.455	46.46267665
0.465	46.44709324
0.475	46.43695497
0.485	46.42419164
0.495	46.40900705
0.505	46.39622771
0.515	46.37392157
0.525	46.37535372
0.535	46.36448889
0.545	46.34721825
0.555	46.33255899
0.565	46.3234109
0.575	46.31779872
0.585	46.30951073
0.595	46.29287427
0.605	46.28097076
0.615	46.27464982
0.625	46.27056814
0.635	46.25445974
0.645	46.24978784
0.655	46.23927615
0.665	46.22745316
0.675	46.22100245
0.685	46.21062387
0.695	46.1987062
0.705	46.19178589
0.715	46.18735788
0.725	46.17486603
0.735	46.16985941
0.745	46.1587163
0.755	46.15588529
0.765	46.14870155
0.775	46.14452278
0.785	46.13075418
0.795	46.13079271
0.805	46.12415694
0.815	46.11993104
0.825	46.10817126
0.835	46.10245421
0.845	46.10310875
0.855	46.0911584
0.865	46.08576516
0.875	9.551158185
0.885	8.862621452
0.895	7.314078008
0.905	5.920616158
0.915	4.702779886
0.925	3.748203238
0.935	2.940542007
0.945	2.271866932
0.955	1.670879473
0.965	1.192074632
0.975	0.775871077
0.985	0.438977115
0.995	0.133876893
1.005	-0.093209206
1.015	-0.290058226
1.025	-0.452791639
1.035	-0.580636151
1.045	-0.704530111
1.055	-0.780127746
1.065	-0.849212897
1.075	-0.903079202
1.085	-0.929923855
1.095	-0.957472551
1.105	-0.96496071
1.115	-0.982256278
1.125	-0.983831211
1.135	-0.979167679
1.145	-0.967185329
1.155	-0.959404394
1.165	-0.952627999
1.175	-0.921357942
1.185	-0.902621223
1.195	-0.889864094
1.205	-0.871248506
1.215	-0.8385732
1.225	-0.818759296
1.235	-0.793771714
1.245	-0.763727236
1.255	-0.739232629
1.265	-0.719072303
1.275	-0.699236108
1.285	-0.668584765
1.295	-0.651384873
1.305	-0.626644995
1.315	-0.603166301
1.325	-0.586314733
1.335	-0.562974107
1.345	-5.40E-01
1.355	-0.526871379
1.365	-0.50721422
1.375	-0.492393848
1.385	-0.481377268
1.395	-0.458402856
1.405	-0.440192692
1.415	-0.41570368
1.425	-0.406983229
1.435	-0.395765298
1.445	-0.368428746
1.455	-0.360716162
1.465	-0.350078607
1.475	-0.330556518
1.485	-0.322667922
1.495	-0.304623249
1.505	-0.296111202
1.515	-0.296148854
1.525	-0.28394708
1.535	-0.26578262
1.545	-0.248086765
1.555	-0.253471308
1.565	-0.234866232
1.575	-0.222779317
1.585	-0.21432953
1.595	-2.11E-01
1.605	-0.200726275
1.615	-0.191618124
1.625	-0.197764261
1.635	-0.181819689
1.645	-0.17942792
1.655	-0.16454601
1.665	-0.162136551
1.675	-0.160591917
1.685	-0.148478012
1.695	-0.152533231
1.705	-0.139723422
1.715	-0.130118257
1.725	-0.130824727
1.735	-0.117083834
1.745	-0.123519387
1.755	-0.118593659
1.765	-0.118143746
1.775	-0.100804129
1.785	-0.106835406
1.795	-0.097196976
1.805	-0.101603719
1.815	-0.092263008
1.825	-0.093617987
1.835	-0.083558056
1.845	-0.083933471
1.855	-0.088318693
1.865	-0.078851965
1.875	-0.071365775
1.885	-0.067512678
1.895	-6.63E-02
1.905	-0.069550987
1.915	-0.062393351
1.925	-0.055697439
1.935	-0.062336091
1.945	-0.063780033
1.955	-0.055388708
1.965	-0.055792646
1.975	-0.056842474
1.985	-0.036472802
1.995	-0.045439885
2.005	-0.043661474
2.015	-0.038520024
2.025	-0.044203151
2.035	-0.036484785
2.045	-0.053218686
2.055	-0.034485469
2.065	-0.035013751
2.075	-0.032831574
2.085	-0.028950137
2.095	-0.037260318
2.105	-0.027913776
2.115	-0.027330227
2.125	-0.023164945
2.135	-0.030250809
2.145	-0.029369489
2.155	-0.016138168
2.165	-0.022207764
2.175	-0.02021444
2.185	-0.021573666
2.195	-0.022628002
2.205	-0.008017405
2.215	-0.011670664
2.225	-1.98E-02
2.235	-0.009622707
2.245	-0.01217684
2.255	-0.009197293
2.265	-0.013690755
2.275	-0.011158579
2.285	-0.014549399
2.295	-7.66E-03
2.305	-0.008540424
2.315	-0.013125098
2.325	-0.008414952
2.335	-0.002569139
2.345	-0.009270757
2.355	-0.010914696
2.365	-0.008791045
2.375	-0.007403149
2.385	-0.000261603
2.395	-0.004835493
2.405	-0.005333344
2.415	-0.004648982
2.425	-0.010107254
2.435	-0.003766128
2.445	-0.003862996
2.455	0.002733867
2.465	-0.00237995
2.475	-0.003965966
2.485	-0.000546568
2.495	-0.001251945
2.505	0.001569772
2.515	8.01E-03
2.525	0.001998117
2.535	-0.003354355
2.545	-0.000346981
2.555	0.003394307
2.565	0.001919252
2.575	0.002953874
2.585	-0.003787412
2.595	1.09E-03
2.605	-0.004111993
2.615	0.0048864
2.625	-0.003844533
2.635	0.000134923
2.645	0.000889834
2.655	-0.004850769
2.665	0.000148557
2.675	0.000942622
2.685	-0.001418867
2.695	-0.000127322
2.705	0.008853754
2.715	0.00569105
2.725	-0.003049016
2.735	-0.003452765
2.745	-5.50E-03
2.755	0.002105134
2.765	-5.66E-05
2.775	0.00381822
2.785	0.003164001
2.795	0.002300517
2.805	0.000373842
2.815	0.000651083
2.825	0.003763416
2.835	0.005031042
2.845	0.002838422
2.855	-1.14E-03
2.865	-0.001391922
2.875	0.000555058
2.885	-0.000669297
2.895	0.00215946
2.905	0.011191764
2.915	-0.000744069
2.925	0.004913869
2.935	-0.005522149
2.945	-6.06E-03
2.955	-0.002969364
2.965	-0.000227297
2.975	-0.000718019
2.985	-0.002796417
2.995	-0.002547015


==> anc/Data_JCP/Figure_002/TPI/LJ-rho-0.6.txt <==
# r/sigma	generated
0.005	47.02562007
0.015	46.05170186
0.025	50.18041995
0.035	50.14300831
0.045	50.10438605
0.055	50.08138236
0.065	50.02164974
0.075	49.9940696
0.085	49.94972081
0.095	49.87623748
0.105	49.82408912
0.115	49.7717974
0.125	49.69597477
0.135	49.63665268
0.145	49.56712407
0.155	49.5056149
0.165	49.43820146
0.175	49.38421666
0.185	49.31913092
0.195	49.25055215
0.205	49.18512538
0.215	49.13036299
0.225	49.06868754
0.235	49.00655153
0.245	48.94929099
0.255	48.8854692
0.265	48.82489856
0.275	48.76369598
0.285	48.70038366
0.295	48.64668832
0.305	48.59367161
0.315	48.5292189
0.325	48.47542985
0.335	48.41797108
0.345	48.37134921
0.355	48.31704941
0.365	48.26485816
0.375	48.21623186
0.385	48.15607128
0.395	48.11127082
0.405	48.0562054
0.415	48.02022881
0.425	47.97616096
0.435	47.92513263
0.445	47.88698877
0.455	47.84753058
0.465	47.81007303
0.475	47.7603559
0.485	47.72199336
0.495	47.68543061
0.505	47.64979441
0.515	47.61022187
0.525	47.57404842
0.535	47.54168484
0.545	47.50251189
0.555	47.46595919
0.565	47.43027488
0.575	47.39803874
0.585	47.36556353
0.595	47.32902032
0.605	47.29761463
0.615	47.26993316
0.625	47.23557655
0.635	47.19921479
0.645	47.16878379
0.655	47.14764795
0.665	47.10391281
0.675	47.0761738
0.685	47.05287014
0.695	47.02766925
0.705	46.98918697
0.715	46.96159063
0.725	46.94385997
0.735	46.91119219
0.745	46.89460712
0.755	46.84912887
0.765	46.82126712
0.775	46.7922227
0.785	46.7757705
0.795	46.7631407
0.805	46.72833458
0.815	46.70792602
0.825	46.68230184
0.835	46.65794203
0.845	46.64000898
0.855	46.61297997
0.865	11.75919849
0.875	10.66154022
0.885	8.557153543
0.895	7.092018677
0.905	5.895117834
0.915	4.701430269
0.925	3.760011671
0.935	2.987481417
0.945	2.258499136
0.955	1.71466349
0.965	1.197869982
0.975	0.769712305
0.985	0.451664676
0.995	0.134531593
1.005	-0.114341113
1.015	-0.292025168
1.025	-0.463644802
1.035	-0.59314784
1.045	-0.677114593
1.055	-0.778075024
1.065	-0.8527828
1.075	-0.905101834
1.085	-0.933580645
1.095	-0.948753919
1.105	-0.972601807
1.115	-0.97759456
1.125	-0.979904639
1.135	-0.985879478
1.145	-0.9782137
1.155	-0.951332418
1.165	-0.936049789
1.175	-0.920081907
1.185	-0.903155161
1.195	-0.875031822
1.205	-0.856221975
1.215	-0.832811691
1.225	-0.81164635
1.235	-0.78381204
1.245	-0.767225701
1.255	-0.738941138
1.265	-0.716754893
1.275	-0.697779541
1.285	-0.666466684
1.295	-0.645095266
1.305	-0.611106083
1.315	-0.618219346
1.325	-0.589350279
1.335	-0.558058419
1.345	-5.36E-01
1.355	-0.52662511
1.365	-0.50869353
1.375	-0.483594328
1.385	-0.464545239
1.395	-0.458452732
1.405	-0.435753724
1.415	-0.41401252
1.425	-0.40450329
1.435	-0.397569878
1.445	-0.365093306
1.455	-0.356142312
1.465	-0.352972109
1.475	-0.324550062
1.485	-0.312894669
1.495	-0.304799839
1.505	-0.291442399
1.515	-0.279932061
1.525	-0.26420732
1.535	-0.245920332
1.545	-0.265095497
1.555	-0.240201104
1.565	-0.232279696
1.575	-0.218966303
1.585	-0.221750841
1.595	-2.10E-01
1.605	-0.206121893
1.615	-0.189821151
1.625	-0.195365296
1.635	-0.181849225
1.645	-0.188786671
1.655	-0.163322517
1.665	-0.159970919
1.675	-0.151983985
1.685	-0.139660109
1.695	-0.139767259
1.705	-0.12530864
1.715	-0.129465974
1.725	-0.125601141
1.735	-0.139601176
1.745	-0.1238585
1.755	-0.112513002
1.765	-0.112122338
1.775	-0.102175342
1.785	-0.102626987
1.795	-0.097979064
1.805	-0.09193794
1.815	-0.088623818
1.825	-0.080826095
1.835	-0.082720388
1.845	-0.07128171
1.855	-0.07150359
1.865	-0.073326888
1.875	-0.084592513
1.885	-0.063062752
1.895	-6.58E-02
1.905	-0.065639476
1.915	-0.066990207
1.925	-0.057762614
1.935	-0.039131056
1.945	-0.035008206
1.955	-0.054181741
1.965	-0.043187641
1.975	-0.039063389
1.985	-0.03599601
1.995	-0.044417556
2.005	-0.034485194
2.015	-0.028801691
2.025	-0.031324939
2.035	-0.036635693
2.045	-0.030291675
2.055	-0.028249538
2.065	-0.021830887
2.075	-0.026417707
2.085	-0.026983097
2.095	-0.022641647
2.105	-0.030735239
2.115	-0.03072225
2.125	-0.029072675
2.135	-0.024063537
2.145	-0.02166547
2.155	-0.022525649
2.165	-0.015382167
2.175	-0.016347832
2.185	-0.022058477
2.195	-0.016601173
2.205	-0.012081937
2.215	-0.013518047
2.225	-1.30E-02
2.235	-0.009248971
2.245	-0.011813161
2.255	-0.004061519
2.265	-0.014339523
2.275	-0.000461049
2.285	-0.003606747
2.295	-4.14E-03
2.305	-0.007797791
2.315	-0.003918968
2.325	-0.005134696
2.335	-0.014012894
2.345	-0.008150027
2.355	-0.004523754
2.365	-0.007618562
2.375	0.002114844
2.385	0.009630006
2.395	0.001388109
2.405	-0.003044735
2.415	-0.004904027
2.425	-0.010956498
2.435	0.011507591
2.445	-0.006900214
2.455	-0.005936884
2.465	0.006460232
2.475	0.007640486
2.485	-0.003534337
2.495	0.008465396
2.505	0.004725072
2.515	1.21E-02
2.525	0.012885045
2.535	-0.003584637
2.545	0.005285169
2.555	2.21E-05
2.565	0.006771519
2.575	0.002489017
2.585	-0.005574733
2.595	4.94E-03
2.605	0.002310891
2.615	-0.00602138
2.625	0.010368358
2.635	0.001755939
2.645	0.002903906
2.655	0.005753203
2.665	-0.006419103
2.675	-0.002434801
2.685	-0.001184391
2.695	0.002366394
2.705	0.0007961
2.715	0.00474055
2.725	0.002093682
2.735	-0.002194999
2.745	9.52E-04
2.755	0.003108301
2.765	4.20E-03
2.775	-0.003665323
2.785	-0.003459911
2.795	0.002820206
2.805	0.012359766
2.815	0.004134564
2.825	-0.0058747
2.835	0.001026207
2.845	-0.004072996
2.855	2.53E-03
2.865	-0.003415831
2.875	0.000833996
2.885	0.002837604
2.895	-0.008806478
2.905	-0.001310228
2.915	0.00276876
2.925	0.00240132
2.935	0.004366961
2.945	5.44E-03
2.955	0.001822488
2.965	0.001162878
2.975	0.006379835
2.985	0.007777747
2.995	-0.005486088


==> anc/Data_JCP/Figure_002/TPI/Shoulder-epsilon-1.0-rho-0.100-kT-1.0.txt <==
0.005	46.05170186
0.015	46.60812447
0.025	46.91231742
0.035	46.98123722
0.045	47.04048519
0.055	47.06676365
0.065	47.09260302
0.075	47.08588863
0.085	47.08168097
0.095	47.08779516
0.105	47.07860307
0.115	47.08391348
0.125	47.0841159
0.135	47.08342883
0.145	47.08465654
0.155	47.0845278
0.165	47.08100045
0.175	47.07343567
0.185	47.06468731
0.195	47.05951204
0.205	47.07399093
0.215	47.05808331
0.225	47.05807467
0.235	47.04538583
0.245	47.04547779
0.255	47.0401359
0.265	47.03695835
0.275	47.03090219
0.285	47.03721987
0.295	47.04321207
0.305	47.03370672
0.315	47.02413927
0.325	47.02207603
0.335	47.02286637
0.345	47.02442998
0.355	47.00962284
0.365	47.01185971
0.375	47.01011842
0.385	47.00811373
0.395	47.00331745
0.405	47.00184879
0.415	46.99235549
0.425	46.9970362
0.435	46.99457942
0.445	46.99529252
0.455	46.98238242
0.465	46.97841786
0.475	46.97677581
0.485	46.97452622
0.495	46.97709794
0.505	46.96903492
0.515	46.95992565
0.525	46.9649196
0.535	46.95385904
0.545	46.95632385
0.555	46.95121579
0.565	46.94521405
0.575	46.94624703
0.585	46.94266895
0.595	46.93490878
0.605	46.93973198
0.615	46.93555522
0.625	46.9284509
0.635	46.92394568
0.645	46.92744465
0.655	46.92725663
0.665	46.91951972
0.675	46.91592818
0.685	46.90445945
0.695	46.90500125
0.705	46.90145427
0.715	46.89780748
0.725	46.90346776
0.735	46.89635148
0.745	46.89350719
0.755	46.88301872
0.765	46.88424777
0.775	46.88672534
0.785	46.87817351
0.795	46.87609666
0.805	46.86853045
0.815	46.87394127
0.825	46.865522
0.835	46.86617733
0.845	46.86485654
0.855	10.31222788
0.865	8.242432768
0.875	7.845464576
0.885	6.549969912
0.895	5.824769484
0.905	5.049319017
0.915	4.364905568
0.925	4.005443093
0.935	3.585855134
0.945	3.190010073
0.955	2.898499541
0.965	2.687191542
0.975	2.429769337
0.985	2.186887729
0.995	2.089590852
1.005	1.810608854
1.015	1.826807451
1.025	1.702700662
1.035	1.603749606
1.045	1.527148849
1.055	1.478913216
1.065	1.4059664
1.075	1.371242628
1.085	1.319010974
1.095	1.281757322
1.105	1.247436538
1.115	1.21111729
1.125	1.189590907
1.135	1.158822794
1.145	1.142598003
1.155	1.132377666
1.165	1.09805175
1.175	1.102859655
1.185	1.089225549
1.195	1.088663044
1.205	1.067523228
1.215	1.076324122
1.225	1.058501817
1.235	1.045423344
1.245	1.027934908
1.255	1.020960704
1.265	1.039018269
1.275	1.024252421
1.285	1.034341559
1.295	1.023954092
1.305	1.015819585
1.315	1.02067085
1.325	1.025689801
1.335	1.019643089
1.345	0.996990463
1.355	0.996028217
1.365	1.00295066
1.375	1.011652603
1.385	1.001790108
1.395	1.009467097
1.405	1.006717399
1.415	1.002923081
1.425	0.997757759
1.435	1.00759874
1.445	1.013483379
1.455	1.002080131
1.465	1.008046102
1.475	1.005993738
1.485	0.9937001
1.495	1.005135068
1.505	1.004322114
1.515	0.995739106
1.525	0.999196372
1.535	0.991824055
1.545	1.004943121
1.555	0.990411341
1.565	1.004685531
1.575	1.001855515
1.585	0.987808819
1.595	1.001152696
1.605	0.997298789
1.615	0.994036755
1.625	0.988345232
1.635	0.998187063
1.645	0.986285026
1.655	1.005837397
1.665	1.002296452
1.675	0.993798731
1.685	0.980946664
1.695	1.011756558
1.705	0.995052913
1.715	0.983815787
1.725	1.00359087
1.735	1.003978259
1.745	0.991828512
1.755	0.985094591
1.765	1.006025305
1.775	1.011348421
1.785	0.994761683
1.795	0.989128266
1.805	1.005912452
1.815	0.998122663
1.825	0.988426528
1.835	0.999128988
1.845	0.989265701
1.855	1.003194268
1.865	0.989352411
1.875	0.99833868
1.885	0.996284998
1.895	1.014539169
1.905	0.992787632
1.915	0.987174825
1.925	1.001262637
1.935	0.999173712
1.945	1.002797996
1.955	0.990254274
1.965	0.992112401
1.975	0.997196755
1.985	1.004315961
1.995	0.988380927
2.005	0.949182153
2.015	0.990830793
2.025	1.010340662
2.035	1.012595315
2.045	1.000350645
2.055	0.986161166
2.065	0.990441789
2.075	1.00372425
2.085	0.997426171
2.095	0.997297895
2.105	0.981486035
2.115	0.986057885
2.125	0.986404063
2.135	0.990875439
2.145	0.984302829
2.155	1.006178414
2.165	0.990125625
2.175	0.99662163
2.185	0.995762204
2.195	0.992740258
2.205	0.998949885
2.215	0.990735073
2.225	0.987962608
2.235	0.998658022
2.245	0.992805064
2.255	0.986681411
2.265	0.992496577
2.275	0.976023352
2.285	0.977149876
2.295	0.984260303
2.305	0.990992954
2.315	0.975101619
2.325	0.958226312
2.335	0.957985953
2.345	0.945649598
2.355	0.939350302
2.365	0.921401229
2.375	0.930392102
2.385	0.899526106
2.395	0.881491322
2.405	0.869163182
2.415	0.836448753
2.425	0.803905413
2.435	0.784336111
2.445	0.745027076
2.455	0.705177626
2.465	0.666888644
2.475	0.61778619
2.485	0.571367011
2.495	0.513796441
2.505	0.466610247
2.515	0.429943947
2.525	0.367873001
2.535	0.32653764
2.545	0.288550108
2.555	0.247323527
2.565	0.222492821
2.575	0.168761058
2.585	0.149895517
2.595	0.128573948
2.605	0.107415918
2.615	0.085646673
2.625	0.074040447
2.635	0.05472703
2.645	0.042156288
2.655	0.039272778
2.665	0.03967049
2.675	0.033650047
2.685	0.024014852
2.695	0.014174781
2.705	0.00871083
2.715	0.014306489
2.725	0.005832813
2.735	0.006260922
2.745	0.004486919
2.755	0.006132719
2.765	-0.002291988
2.775	-0.008613191
2.785	9.58E-06
2.795	-0.002575595
2.805	-0.004030579
2.815	-0.002801038
2.825	-0.008704015
2.835	-0.001833013
2.845	4.66E-04
2.855	0.001120726
2.865	0.005225009
2.875	-0.002912395
2.885	0.001337061
2.895	0.005127907
2.905	-0.003657177
2.915	-0.002613928
2.925	0.002392272
2.935	-0.009718604
2.945	6.07E-04
2.955	0.003882932
2.965	-0.006391192
2.975	-0.002746342
2.985	0.0074624
2.995	-0.020936888


==> anc/Data_JCP/Figure_002/TPI/Shoulder-epsilon-1.0-rho-0.227-kT-1.0.txt <==
0.005	46.1231292
0.015	48.01877321
0.025	48.11778799
0.035	48.15148815
0.045	48.13255489
0.055	48.12828904
0.065	48.1090638
0.075	48.12993991
0.085	48.11316063
0.095	48.11310659
0.105	48.10982102
0.115	48.08751496
0.125	48.09422961
0.135	48.08961615
0.145	48.09064525
0.155	48.07948902
0.165	48.0679953
0.175	48.05230128
0.185	48.05910486
0.195	48.04162426
0.205	48.03506458
0.215	48.0195803
0.225	48.01867956
0.235	48.0042399
0.245	47.99431584
0.255	47.98398821
0.265	47.97673545
0.275	47.9630442
0.285	47.95283026
0.295	47.94022427
0.305	47.92175799
0.315	47.92386712
0.325	47.90598032
0.335	47.90846602
0.345	47.89571239
0.355	47.87479712
0.365	47.87195381
0.375	47.86232298
0.385	47.85656093
0.395	47.83592695
0.405	47.83316815
0.415	47.8245383
0.425	47.81375762
0.435	47.7977994
0.445	47.79541276
0.455	47.77733136
0.465	47.77298399
0.475	47.75655958
0.485	47.75406721
0.495	47.74040564
0.505	47.72789356
0.515	47.7246192
0.525	47.70527861
0.535	47.70122408
0.545	47.68417646
0.555	47.6816592
0.565	47.66736524
0.575	47.65917943
0.585	47.65338522
0.595	47.64091165
0.605	47.63694899
0.615	47.62688818
0.625	47.62147927
0.635	47.60977264
0.645	47.59369397
0.655	47.59197966
0.665	47.57834232
0.675	47.57947981
0.685	47.56010866
0.695	47.55649198
0.705	47.55142283
0.715	47.54232106
0.725	47.53156243
0.735	47.52494123
0.745	47.51873726
0.755	47.50813329
0.765	47.49162536
0.775	47.49566208
0.785	47.4798393
0.795	47.46889264
0.805	47.47107778
0.815	47.45719775
0.825	47.45602884
0.835	47.44394531
0.845	47.4405886
0.855	10.09811738
0.865	8.345855734
0.875	7.474629366
0.885	6.460480717
0.895	5.675763724
0.905	5.084209729
0.915	4.452731179
0.925	3.989792567
0.935	3.570765983
0.945	3.191565436
0.955	2.918521953
0.965	2.63596708
0.975	2.423953925
0.985	2.248857049
0.995	2.085087187
1.005	1.826698951
1.015	1.818681014
1.025	1.711579744
1.035	1.614516633
1.045	1.542066898
1.055	1.479829336
1.065	1.425882428
1.075	1.374372858
1.085	1.329916278
1.095	1.288485465
1.105	1.247624151
1.115	1.218234267
1.125	1.197219229
1.135	1.177975946
1.145	1.167215024
1.155	1.13819219
1.165	1.122103682
1.175	1.109236656
1.185	1.096496154
1.195	1.091991015
1.205	1.085395235
1.215	1.081932857
1.225	1.065146931
1.235	1.060375103
1.245	1.058705775
1.255	1.044718741
1.265	1.044888972
1.275	1.044069134
1.285	1.04304053
1.295	1.026573214
1.305	1.019778722
1.315	1.032695637
1.325	1.024309586
1.335	1.028165453
1.345	1.019850113
1.355	1.014774388
1.365	1.025604161
1.375	1.015244722
1.385	1.024293493
1.395	1.01671196
1.405	1.011239711
1.415	1.012087854
1.425	1.004349671
1.435	1.014730787
1.445	1.014273323
1.455	1.009541008
1.465	1.01037735
1.475	1.008295054
1.485	1.015051864
1.495	1.012454076
1.505	1.001181699
1.515	1.014177385
1.525	0.996672127
1.535	1.014895586
1.545	1.007885973
1.555	1.002746633
1.565	1.00870226
1.575	1.017664194
1.585	1.012119282
1.595	0.996327984
1.605	1.006991189
1.615	1.015383015
1.625	1.003955732
1.635	1.002962496
1.645	1.011866122
1.655	1.00670832
1.665	1.011445711
1.675	1.00081231
1.685	1.005783881
1.695	1.00088461
1.705	1.000942039
1.715	1.010376821
1.725	0.999416239
1.735	0.996889195
1.745	1.006082309
1.755	0.994682469
1.765	1.007727872
1.775	1.008154897
1.785	1.002447881
1.795	1.005615307
1.805	1.000188485
1.815	1.00818796
1.825	1.006076084
1.835	1.008205191
1.845	0.997097247
1.855	1.004405993
1.865	0.998779375
1.875	1.00765164
1.885	1.003538156
1.895	1.009079388
1.905	1.004322227
1.915	1.000025992
1.925	0.999191548
1.935	1.009404012
1.945	0.999370383
1.955	1.010765007
1.965	1.002453391
1.975	1.007577228
1.985	1.002777128
1.995	1.006682472
2.005	0.959862553
2.015	1.006320583
2.025	1.006852317
2.035	1.013281102
2.045	0.992382298
2.055	1.003031543
2.065	1.00706548
2.075	0.996792947
2.085	0.995698916
2.095	1.005580898
2.105	1.004907194
2.115	1.004163089
2.125	1.002375214
2.135	1.008891053
2.145	1.004017288
2.155	0.997229795
2.165	1.002165579
2.175	0.999595036
2.185	1.008029644
2.195	1.005926088
2.205	1.005234294
2.215	1.003437548
2.225	0.989496362
2.235	0.989083506
2.245	1.002906995
2.255	0.994945904
2.265	0.994514079
2.275	0.990111263
2.285	0.995909306
2.295	0.99162412
2.305	0.974209085
2.315	0.970069832
2.325	0.976528234
2.335	0.96757266
2.345	0.966363295
2.355	0.936573239
2.365	0.93894061
2.375	0.926317109
2.385	0.913471321
2.395	0.886330443
2.405	0.874188942
2.415	0.851727162
2.425	0.812296663
2.435	0.797995395
2.445	0.750237466
2.455	0.709627072
2.465	0.669871778
2.475	0.626445614
2.485	0.573786526
2.495	0.527758838
2.505	0.481000008
2.515	0.427555008
2.525	0.370706247
2.535	0.32899821
2.545	0.290927593
2.555	0.253451636
2.565	0.221671023
2.575	0.179312554
2.585	0.158634429
2.595	0.127982384
2.605	0.107045602
2.615	0.094842863
2.625	0.08372499
2.635	0.055492511
2.645	0.047808047
2.655	0.047150394
2.665	0.031049833
2.675	0.023947043
2.685	0.033300751
2.695	0.019421709
2.705	0.018310113
2.715	0.011073511
2.725	0.016612431
2.735	0.016831071
2.745	0.003291453
2.755	0.002754987
2.765	0.006569134
2.775	0.007971485
2.785	0.010994882
2.795	0.001045572
2.805	0.007439932
2.815	0.004576751
2.825	0.014594725
2.835	0.003161016
2.845	0.007552968
2.855	0.003961514
2.865	0.001106191
2.875	0.006863152
2.885	-0.00162382
2.895	-0.002065987
2.905	0.006323555
2.915	0.003947439
2.925	0.007584349
2.935	0.005137431
2.945	0.001488235
2.955	-0.000160521
2.965	-0.002211456
2.975	0.002149351
2.985	7.41E-03
2.995	-0.019071661


==> anc/Data_JCP/Figure_002/TPI/WCA-rho-0.2.txt <==
# r/sigma	generated
0.005	46.05170186
0.015	46.05170186
0.025	46.05170186
0.035	46.05170186
0.045	46.05170186
0.055	46.80328462
0.065	46.05170186
0.075	46.79746045
0.085	46.79669746
0.095	46.78964925
0.105	46.78566915
0.115	46.7818398
0.125	46.77580843
0.135	46.77288253
0.145	46.76726754
0.155	46.76389532
0.165	46.7572373
0.175	46.75112418
0.185	46.74872025
0.195	46.74091478
0.205	46.73659948
0.215	46.73166327
0.225	46.72863932
0.235	46.72222788
0.245	46.71593628
0.255	46.71055851
0.265	46.70642935
0.275	46.70247354
0.285	46.69716106
0.295	46.69097136
0.305	46.68710772
0.315	46.68289056
0.325	46.67371948
0.335	46.6668342
0.345	46.66131076
0.355	46.65967493
0.365	46.65344178
0.375	46.64687393
0.385	46.6463671
0.395	46.63940053
0.405	46.63232197
0.415	46.62728976
0.425	46.62149464
0.435	46.61421043
0.445	46.609898
0.455	46.60809784
0.465	46.60079428
0.475	46.59717627
0.485	46.59414911
0.495	46.58611619
0.505	46.58387884
0.515	46.57265965
0.525	46.5706908
0.535	46.56664533
0.545	46.56080129
0.555	46.55316745
0.565	46.55170171
0.575	46.54568607
0.585	46.53992692
0.595	46.53657375
0.605	46.52934694
0.615	46.52523682
0.625	46.51789551
0.635	46.51375872
0.645	46.50918407
0.655	46.50663444
0.665	46.49853941
0.675	46.49557956
0.685	46.48689463
0.695	46.48340754
0.705	46.47967727
0.715	46.47093
0.725	46.46920866
0.735	46.46616374
0.745	46.45863435
0.755	46.45443508
0.765	46.44968978
0.775	46.44372102
0.785	46.44034615
0.795	46.43545976
0.805	46.42826321
0.815	46.42606868
0.825	46.41839854
0.835	46.41444197
0.845	46.40981615
0.855	46.40525791
0.865	46.40106145
0.875	9.874053545
0.885	9.472737458
0.895	8.277088364
0.905	6.777221813
0.915	5.587336741
0.925	4.786614384
0.935	3.901050007
0.945	3.199405809
0.955	2.640512113
0.965	2.142222291
0.975	1.769328785
0.985	1.420637789
0.995	1.131430533
1.005	0.8424536
1.015	0.681586578
1.025	0.526256272
1.035	0.383732464
1.045	0.28638574
1.055	0.205187917
1.065	0.139898169
1.075	0.087736592
1.085	0.054115222
1.095	0.023312635
1.105	0.004407376
1.115	-0.001956994
1.125	-0.009898541
1.135	-0.003956108
1.145	-0.005466485
1.155	-0.006520353
1.165	-0.006654083
1.175	-0.012547676
1.185	0.000494229
1.195	-0.009167862
1.205	-0.001561349
1.215	-0.001716279
1.225	-0.008782478
1.235	-0.000653095
1.245	-0.007356496
1.255	-0.012221435
1.265	-0.000439945
1.275	-0.009170931
1.285	0.003536946
1.295	-0.000224479
1.305	0.001407249
1.315	-0.007561544
1.325	0.002125604
1.335	0.003252331
1.345	-0.006206926
1.355	-0.013011407
1.365	-0.000865464
1.375	-0.002566103
1.385	-0.005007846
1.395	-0.007371996
1.405	-0.006092741
1.415	-0.00748797
1.425	0.008347718
1.435	0.003908725
1.445	-0.003463468
1.455	-0.009494171
1.465	-0.006595287
1.475	-0.010897298
1.485	0.000784619
1.495	0.000105965
1.505	-0.005312893
1.515	-0.009480483
1.525	0.004945962
1.535	-0.006517622
1.545	0.000579195
1.555	-0.007025686
1.565	-0.005069658
1.575	-0.008855169
1.585	-0.006389354
1.595	-0.001187798
1.605	-0.003718588
1.615	-0.011047491
1.625	-0.000470188
1.635	-0.00018782
1.645	-0.000215828
1.655	-0.006146984
1.665	0.000403013
1.675	0.002421648
1.685	-0.008850355
1.695	-0.006872214
1.705	-0.000650769
1.715	-0.008277891
1.725	-0.00701677
1.735	0.000311887
1.745	-0.000850997
1.755	0.003910894
1.765	-0.011545727
1.775	0.002183655
1.785	-0.005325629
1.795	-0.005016271
1.805	-0.007829434
1.815	-0.000625632
1.825	-0.001315626
1.835	0.000326057
1.845	-0.004947308
1.855	0.000760975
1.865	-0.002642135
1.875	-0.01018605
1.885	-0.002089072
1.895	-3.65E-03
1.905	-0.008101925
1.915	0.005889791
1.925	-0.001482834
1.935	-0.005161584
1.945	-0.001014291
1.955	-0.005679321
1.965	0.000743103
1.975	-0.003156295
1.985	-0.008238808
1.995	-0.007264588
2.005	0.003057144
2.015	0.000904507
2.025	-0.010622243
2.035	-0.009712215
2.045	-0.001761428
2.055	-0.000280481
2.065	-0.003582581
2.075	-0.004329319
2.085	-0.003584875
2.095	-0.011320115
2.105	-0.003023406
2.115	-0.009276041
2.125	-0.002812116
2.135	-0.006251349
2.145	-0.001546365
2.155	-0.009177196
2.165	-0.005761911
2.175	-0.007559538
2.185	-0.006354954
2.195	-0.010070452
2.205	-0.003788452
2.215	-0.005139478
2.225	-0.003255585
2.235	-0.00426454
2.245	0.003179142
2.255	0.000268192
2.265	-0.000175256
2.275	-0.008703176
2.285	-0.001847805
2.295	0.000453268
2.305	-0.003585459
2.315	-0.008129024
2.325	-0.002220389
2.335	-0.000295132
2.345	-0.006719007
2.355	-0.003830374
2.365	-0.00177819
2.375	-0.006168154
2.385	-0.000865289
2.395	0.001356068
2.405	-0.003335
2.415	-0.010389443
2.425	0.007543747
2.435	-0.000298954
2.445	-0.003683071
2.455	-0.005247615
2.465	-0.00568059
2.475	-0.004349786
2.485	-0.005458008
2.495	-0.011115102
2.505	-0.005150692
2.515	-7.56E-03
2.525	0.008627973
2.535	-0.004287394
2.545	0.00318247
2.555	0.001072964
2.565	-0.008756429
2.575	-0.001287987
2.585	-0.003043087
2.595	-0.00434314
2.605	-0.003312957
2.615	-0.006815239
2.625	-0.002530823
2.635	-0.00023581
2.645	-0.005966081
2.655	-0.002466009
2.665	-0.002223631
2.675	0.005029973
2.685	-0.000446221
2.695	0.002189389
2.705	-0.00298466
2.715	-0.008416277
2.725	-0.000611167
2.735	-0.001661168
2.745	-0.0025281
2.755	0.002005075
2.765	0.003580224
2.775	0.004767067
2.785	-0.002329032
2.795	0.00045003
2.805	-0.002976115
2.815	0.000850255
2.825	0.004616035
2.835	-0.004429251
2.845	-0.002721307
2.855	2.04E-05
2.865	-0.003119498
2.875	0.003629898
2.885	-0.000732643
2.895	-0.003090826
2.905	-0.005473746
2.915	-0.000934354
2.925	-0.003547746
2.935	-0.000192738
2.945	0.000508376
2.955	0.003139564
2.965	-0.001254151
2.975	-0.008339836
2.985	-0.008628242
2.995	-0.012105648


==> anc/Data_JCP/Figure_002/TPI/WCA-rho-0.6.txt <==
# r/sigma	generated
0.005	47.04787483
0.015	46.05170186
0.025	50.23484697
0.035	50.23289598
0.045	50.21506651
0.055	50.19807856
0.065	50.17673511
0.075	50.15616161
0.085	50.13382437
0.095	50.10550718
0.105	50.07695631
0.115	50.04788005
0.125	50.01712228
0.135	49.99212232
0.145	49.95642954
0.155	49.92746451
0.165	49.89562641
0.175	49.85722674
0.185	49.82796678
0.195	49.78882643
0.205	49.75945957
0.215	49.72401989
0.225	49.68694979
0.235	49.65330879
0.245	49.62036463
0.255	49.58814704
0.265	49.55063994
0.275	49.51798226
0.285	49.48148631
0.295	49.45523888
0.305	49.41982312
0.315	49.383571
0.325	49.34540475
0.335	49.31230569
0.345	49.27929682
0.355	49.24652554
0.365	49.20883255
0.375	49.17365787
0.385	49.14065394
0.395	49.10304537
0.405	49.07056821
0.415	49.03970587
0.425	49.00848548
0.435	48.96774001
0.445	48.93276096
0.455	48.90587055
0.465	48.86366452
0.475	48.8385539
0.485	48.80118327
0.495	48.76950438
0.505	48.73038394
0.515	48.69856406
0.525	48.6637031
0.535	48.63070414
0.545	48.59644473
0.555	48.56355548
0.565	48.53580158
0.575	48.49972366
0.585	48.46520355
0.595	48.43100078
0.605	48.40255014
0.615	48.36244101
0.625	48.32549882
0.635	48.30211667
0.645	48.26476454
0.655	48.22998943
0.665	48.20391239
0.675	48.17368931
0.685	48.12696164
0.695	48.09497014
0.705	48.06231124
0.715	48.04289408
0.725	48.0058157
0.735	47.96661438
0.745	47.93587768
0.755	47.90638078
0.765	47.8710032
0.775	47.84626117
0.785	47.81799758
0.795	47.79687022
0.805	47.7459247
0.815	47.725815
0.825	47.68366565
0.835	47.66044575
0.845	47.62943122
0.855	47.60135775
0.865	12.82768197
0.875	11.19062953
0.885	10.08258372
0.895	8.164955994
0.905	6.805452259
0.915	5.733737149
0.925	4.768595088
0.935	3.941082651
0.945	3.254600233
0.955	2.665087588
0.965	2.176729544
0.975	1.75588558
0.985	1.42212066
0.995	1.124504403
1.005	0.769389834
1.015	0.686962196
1.025	0.524934357
1.035	0.391837617
1.045	0.297464848
1.055	0.20865192
1.065	0.13746162
1.075	0.087462635
1.085	0.047135475
1.095	0.026149637
1.105	0.005791112
1.115	-0.004421793
1.125	-0.00627812
1.135	-0.00278621
1.145	0.008707545
1.155	-0.013669442
1.165	0.012826103
1.175	-0.02074509
1.185	-0.006135978
1.195	0.01811621
1.205	-0.015266458
1.215	-0.009200407
1.225	0.012511823
1.235	0.000786821
1.245	0.001006571
1.255	-0.00391657
1.265	0.002984916
1.275	-0.001397721
1.285	0.008302347
1.295	-0.017306499
1.305	-0.005193863
1.315	-0.006022093
1.325	-0.009484951
1.335	0.007527143
1.345	9.27E-04
1.355	-0.000348521
1.365	-0.000508529
1.375	0.007622001
1.385	0.009961666
1.395	0.010160061
1.405	0.010293765
1.415	0.009303556
1.425	-0.003541465
1.435	-0.010701734
1.445	0.002922066
1.455	-0.003442505
1.465	0.016201222
1.475	-0.01755924
1.485	0.004174848
1.495	0.007560582
1.505	-0.002254926
1.515	0.003786482
1.525	-0.00146838
1.535	-0.022637381
1.545	0.013124675
1.555	-0.007146398
1.565	-0.013988884
1.575	0.001113992
1.585	0.000799117
1.595	-8.66E-04
1.605	-0.022280412
1.615	-0.006137844
1.625	-0.004761015
1.635	-0.002450816
1.645	-0.011086967
1.655	-0.00816455
1.665	-0.008218759
1.675	-0.008988984
1.685	-0.01191079
1.695	-0.006353819
1.705	0.010252726
1.715	-0.012041506
1.725	0.004377244
1.735	-0.017486104
1.745	0.010488777
1.755	-0.002282525
1.765	0.025562151
1.775	-0.000690012
1.785	0.001512031
1.795	0.005380583
1.805	-0.003462823
1.815	0.0043929
1.825	0.000529565
1.835	0.005561787
1.845	0.004122969
1.855	-0.01195583
1.865	-0.007993758
1.875	0.004407723
1.885	0.008022049
1.895	4.75E-03
1.905	-0.012033609
1.915	0.010942151
1.925	0.006609041
1.935	-0.000980089
1.945	0.008332718
1.955	0.002671362
1.965	-0.006634439
1.975	0.006682667
1.985	0.009541677
1.995	-0.006327086
2.005	0.002006107
2.015	-0.004008809
2.025	0.002310516
2.035	0.010144969
2.045	0.012875723
2.055	0.001805168
2.065	-0.000236171
2.075	-0.004035876
2.085	0.009995623
2.095	0.009976156
2.105	0.015251842
2.115	-0.002839257
2.125	0.002887062
2.135	0.010772029
2.145	0.00279048
2.155	-0.000633486
2.165	0.001401928
2.175	0.012461095
2.185	0.011647662
2.195	0.003752109
2.205	0.005546495
2.215	0.005519099
2.225	1.90E-03
2.235	0.005306834
2.245	0.001357648
2.255	0.010652601
2.265	0.001087602
2.275	-0.003545599
2.285	0.008854173
2.295	5.58E-03
2.305	-0.002602575
2.315	-0.000989413
2.325	0.012222801
2.335	0.011910965
2.345	0.008783695
2.355	0.003760121
2.365	0.00043847
2.375	0.00080094
2.385	-0.00203607
2.395	0.010995147
2.405	0.010763841
2.415	0.000799908
2.425	0.008893043
2.435	-0.000343096
2.445	-0.000844748
2.455	-0.002274688
2.465	0.006625798
2.475	0.002364019
2.485	0.001185041
2.495	-0.003849618
2.505	0.010500379
2.515	5.71E-03
2.525	0.005109184
2.535	0.012285368
2.545	0.003016382
2.555	0.012258237
2.565	0.006018131
2.575	0.009699961
2.585	0.01038621
2.595	1.11E-02
2.605	0.019267533
2.615	0.007158378
2.625	0.014119965
2.635	0.005086294
2.645	0.00884967
2.655	0.014967406
2.665	-0.00653318
2.675	-0.000813981
2.685	0.010116104
2.695	0.002586077
2.705	0.00057087
2.715	0.011471937
2.725	0.002272287
2.735	0.005583996
2.745	1.21E-02
2.755	0.006107113
2.765	0.015956105
2.775	-0.00122391
2.785	0.009554915
2.795	0.002533516
2.805	-0.000766869
2.815	0.004420878
2.825	-0.007847847
2.835	0.001694186
2.845	-0.001006555
2.855	-6.98E-04
2.865	0.000155685
2.875	-0.001918929
2.885	-0.000691136
2.895	-0.000535445
2.905	0.004546348
2.915	0.002008962
2.925	0.008627106
2.935	0.008756105
2.945	-6.23E-05
2.955	0.001110759
2.965	0.015999253
2.975	-0.00020119
2.985	0.009711354
2.995	0.007775192


==> anc/Data_JCP/Figure_003/IBI/Shoulder-phi_0.100-epsS_01-kT_00.1.txt <==
0.005 1000000.0
0.015 1000000.0
0.025 1000000.0
0.035 1000000.0
0.045 1000000.0
0.055 1000000.0
0.065 1000000.0
0.075 1000000.0
0.085 1000000.0
0.095 1000000.0
0.105 1000000.0
0.115 1000000.0
0.125 1000000.0
0.135 1000000.0
0.145 1000000.0
0.155 1000000.0
0.165 1000000.0
0.175 1000000.0
0.185 1000000.0
0.195 1000000.0
0.205 1000000.0
0.215 1000000.0
0.225 1000000.0
0.235 1000000.0
0.245 1000000.0
0.255 1000000.0
0.265 1000000.0
0.275 1000000.0
0.285 1000000.0
0.295 1000000.0
0.305 1000000.0
0.315 1000000.0
0.325 1000000.0
0.335 1000000.0
0.345 1000000.0
0.355 1000000.0
0.365 1000000.0
0.375 1000000.0
0.385 1000000.0
0.395 1000000.0
0.405 1000000.0
0.415 1000000.0
0.425 1000000.0
0.435 1000000.0
0.445 1000000.0
0.455 1000000.0
0.465 1000000.0
0.475 1000000.0
0.485 1000000.0
0.495 1000000.0
0.505 1000000.0
0.515 1000000.0
0.525 1000000.0
0.535 1000000.0
0.545 1000000.0
0.555 1000000.0
0.565 1000000.0
0.575 1000000.0
0.585 1000000.0
0.595 1000000.0
0.605 1000000.0
0.615 1000000.0
0.625 1000000.0
0.635 1000000.0
0.645 1000000.0
0.655 1000000.0
0.665 1000000.0
0.675 1000000.0
0.685 1000000.0
0.695 1000000.0
0.705 1000000.0
0.715 1000000.0
0.725 1000000.0
0.735 1000000.0
0.745 1000000.0
0.755 1000000.0
0.765 1000000.0
0.775 1000000.0
0.785 1000000.0
0.795 1000000.0
0.805 1000000.0
0.815 1000000.0
0.825 1000000.0
0.835 1000000.0
0.845 1000000.0
0.855 1000000.0
0.865 1000000.0
0.875 1000000.0
0.885 1000000.0
0.895 1000000.0
0.905 1000000.0
0.915 1000000.0
0.925 1000000.0
0.935 1000000.0
0.945 1000000.0
0.955 1000000.0
0.965 1000000.0
0.975 1000000.0
0.985 1000000.0
0.995 1000000.0
1.005 1000000.0
1.015 1000000.0
1.025 1000000.0
1.035 1000000.0
1.045 1000000.0
1.055 1000000.0
1.065 4.605170185988092
1.075 4.605170185988092
1.085 4.605170185988092
1.095 4.605170185988092
1.105 4.605170185988092
1.115 4.605170185988092
1.125 4.605170185988092
1.135 4.605170185988092
1.145 4.605170185988092
1.155 4.605170185988092
1.165 4.605170185988092
1.175 4.605170185988092
1.185 4.605170185988092
1.195 4.605170185988092
1.205 1.2365429736373124
1.215 1.2669019227589544
1.225 1.2881509879187898
1.235 1.242930246131975
1.245 1.2740579938374603
1.255 1.224589702760225
1.265 1.2857675039778638
1.275 1.2456228780755305
1.285 1.3196430777529433
1.295 1.2330581153036821
1.305 1.2500587434962596
1.315 1.2223112010092878
1.325 1.28901364172961
1.335 1.2210257724960254
1.345 1.2351454031396814
1.355 1.2247625524415984
1.365 1.2485886210671922
1.375 1.2158384256229804
1.385 1.2051633722419786
1.395 1.279316700407142
1.405 1.2254832631040165
1.415 1.2577305948966693
1.425 1.2433144389978317
1.435 1.2327630340750275
1.445 1.1468146043940743
1.455 4.605170185988092
1.465 1.1516098947144264
1.475 1.2811267349795128
1.485 1.1957738733590426
1.495 1.2540151688588024
1.505 1.1888674711896259
1.515 1.2529963932587629
1.525 1.2281114925297503
1.535 1.2605715281866545
1.545 1.125227286387789
1.555 4.605170185988092
1.565 1.1212303915548298
1.575 1.2394407206279592
1.585 1.1376391410633877
1.595 4.605170185988092
1.605 1.158193699506418
1.615 1.1505688126677647
1.625 4.605170185988092
1.635 4.605170185988092
1.645 4.605170185988092
1.655 4.605170185988092
1.665 0.9105402391500171
1.675 4.605170185988092
1.685 1.1076666993881343
1.695 1.1422632167176652
1.705 4.605170185988092
1.715 4.605170185988092
1.725 4.605170185988092
1.735 4.605170185988092
1.745 4.605170185988092
1.755 4.605170185988092
1.765 4.605170185988092
1.775 4.605170185988092
1.785 4.605170185988092
1.795 4.605170185988092
1.805 4.605170185988092
1.815 4.605170185988092
1.825 4.605170185988092
1.835 4.605170185988092
1.845 4.605170185988092
1.855 4.605170185988092
1.865 4.605170185988092
1.875 4.605170185988092
1.885 4.605170185988092
1.895 4.605170185988092
1.905 4.605170185988092
1.915 4.605170185988092
1.925 4.605170185988092
1.935 4.605170185988092
1.945 4.605170185988092
1.955 4.605170185988092
1.965 4.605170185988092
1.975 4.605170185988092
1.985 4.605170185988092
1.995 4.605170185988092
2.005 4.605170185988092
2.015 4.605170185988092
2.025 4.605170185988092
2.035 4.605170185988092
2.045 4.605170185988092
2.055 4.605170185988092
2.065 4.605170185988092
2.075 4.605170185988092
2.085 4.605170185988092
2.095 4.605170185988092
2.105 4.605170185988092
2.115 4.605170185988092
2.125 4.605170185988092
2.135 4.605170185988092
2.145 4.605170185988092
2.155 4.605170185988092
2.165 4.605170185988092
2.175 4.605170185988092
2.185 4.605170185988092
2.195 4.605170185988092
2.205 4.605170185988092
2.215 4.605170185988092
2.225 4.605170185988092
2.235 4.605170185988092
2.245 4.605170185988092
2.255 4.605170185988092
2.265 4.605170185988092
2.275 4.605170185988092
2.285 4.605170185988092
2.295 4.605170185988092
2.305 4.605170185988092
2.315 4.605170185988092
2.325 4.605170185988092
2.335 4.605170185988092
2.345 4.605170185988092
2.355 4.605170185988092
2.365 4.605170185988092
2.375 4.605170185988092
2.385 4.605170185988092
2.395 4.605170185988092
2.405 4.605170185988092
2.415 0.7334340436311045
2.425 0.856251407115035
2.435 0.8126214049998723
2.445 0.7428023968591179
2.455 0.7075652974841924
2.465 0.6849938164466338
2.475 0.627448314472353
2.485 0.5775964408956806
2.495 0.5259873037122526
2.505 0.4664217673169384
2.515 0.42935293761604965
2.525 0.3661544761160945
2.535 0.3302373243109978
2.545 0.2835179418239725
2.555 0.2501206514947618
2.565 0.20865788801011764
2.575 0.17979827208960847
2.585 0.150483010146247
2.595 0.1279172348413432
2.605 0.10571277813740805
2.615 0.08740010801321633
2.625 0.07372901131273357
2.635 0.060593165081970914
2.645 0.04772489946749993
2.655 0.04009236239936317
2.665 0.03256664830404465
2.675 0.027150585524355054
2.685 0.020890596652534843
2.695 0.01759960860009387
2.705 0.013703138868590165
2.715 0.010930366645109473
2.725 0.008183666696094103
2.735 0.006821258474619856
2.745 0.004560621394888069
2.755 0.0043322263032268445
2.765 0.002484988033157437
2.775 0.0011560215230720353
2.785 0.0008574779322669283
2.795 -0.0007738651892410842
2.805 -0.001018274837665982
2.815 -0.0008342381785217446
2.825 0.00042074602145882257
2.835 -0.0005489002287594051
2.845 -8.013464802359063e-05
2.855 -0.0002943532484038513
2.865 0.00014623979110404075
2.875 0.0003807854162118831
2.885 -0.0007349754799743565
2.895 -0.00014416974703177155
2.905 -0.00019017690116521126
2.915 -0.0003273805399692886
2.925 -0.0006327512981311138
2.935 -0.000644236835123399
2.945 0.0005092979815541928
2.955 -0.00018344561115630928
2.965 -0.00041735622880003975
2.975 -0.0007248240667138833
2.985 0.0006443251774378708
2.995 0.0010764531912434247


==> anc/Data_JCP/Figure_003/IBI/Shoulder-phi_0.100-epsS_01-kT_10.0.txt <==
0.005 1000000.0
0.015 1000000.0
0.025 1000000.0
0.035 1000000.0
0.045 1000000.0
0.055 1000000.0
0.065 1000000.0
0.075 1000000.0
0.085 1000000.0
0.095 1000000.0
0.105 1000000.0
0.115 1000000.0
0.125 1000000.0
0.135 1000000.0
0.145 1000000.0
0.155 1000000.0
0.165 1000000.0
0.175 1000000.0
0.185 1000000.0
0.195 1000000.0
0.205 1000000.0
0.215 1000000.0
0.225 1000000.0
0.235 1000000.0
0.245 1000000.0
0.255 1000000.0
0.265 1000000.0
0.275 1000000.0
0.285 1000000.0
0.295 1000000.0
0.305 1000000.0
0.315 1000000.0
0.325 1000000.0
0.335 1000000.0
0.345 1000000.0
0.355 1000000.0
0.365 1000000.0
0.375 1000000.0
0.385 1000000.0
0.395 1000000.0
0.405 1000000.0
0.415 1000000.0
0.425 1000000.0
0.435 1000000.0
0.445 1000000.0
0.455 1000000.0
0.465 1000000.0
0.475 1000000.0
0.485 1000000.0
0.495 1000000.0
0.505 1000000.0
0.515 1000000.0
0.525 1000000.0
0.535 1000000.0
0.545 1000000.0
0.555 1000000.0
0.565 1000000.0
0.575 1000000.0
0.585 1000000.0
0.595 1000000.0
0.605 1000000.0
0.615 1000000.0
0.625 1000000.0
0.635 1000000.0
0.645 1000000.0
0.655 1000000.0
0.665 1000000.0
0.675 1000000.0
0.685 1000000.0
0.695 1000000.0
0.705 1000000.0
0.715 9.326450340978186
0.725 7.394429304082653
0.735 7.051453204502262
0.745 5.583362382744923
0.755 4.795918068861936
0.765 4.2461495384338175
0.775 3.6200551969381913
0.785 3.0655571721490276
0.795 2.525782021179007
0.805 2.1532105520746097
0.815 1.866603784283582
0.825 1.6146705371474532
0.835 1.3924850112951535
0.845 1.1872871367601558
0.855 1.008665653181061
0.865 0.8477247217707015
0.875 0.7479071729760909
0.885 0.6801905643038741
0.895 0.5612997352425138
0.905 0.5157022428389612
0.915 0.44621324138062973
0.925 0.38726570754809586
0.935 0.37604442296142737
0.945 0.3232742502609316
0.955 0.30268923586570656
0.965 0.2268985876283715
0.975 0.23232435289858516
0.985 0.21330965640963792
0.995 0.18668524972744022
1.005 0.1908524873192043
1.015 0.17029744209850317
1.025 0.19478597766586975
1.035 0.17770053688074855
1.045 0.14278173396487215
1.055 0.12453015003513135
1.065 0.1271444120866759
1.075 0.144753812481776
1.085 0.12470215541205387
1.095 0.1409427791429479
1.105 0.11063192935613836
1.115 0.1331915213740177
1.125 0.10569692810551133
1.135 0.12691633643076328
1.145 0.10685176038424776
1.155 0.13367332622832312
1.165 0.09856187443443033
1.175 0.11339744701772854
1.185 0.11467646360404538
1.195 0.11719245515928137
1.205 0.12693031234094732
1.215 0.09547302406128833
1.225 0.10858625979099588
1.235 0.11075283648492425
1.245 0.08960156933652096
1.255 0.12419344584600295
1.265 0.12096082933859074
1.275 0.11336864692150737
1.285 0.10428835795562015
1.295 0.10777633171755671
1.305 0.12464761848109415
1.315 0.10812595037576943
1.325 0.09762567618636259
1.335 0.11139088492333554
1.345 0.1111177172727606
1.355 0.10105649033245627
1.365 0.09320842255000308
1.375 0.10168447323695991
1.385 0.10046644292083262
1.395 0.124620201291485
1.405 0.0768617790015736
1.415 0.09150878685897308
1.425 0.1080818738844515
1.435 0.08621074185736836
1.445 0.10204431601056256
1.455 0.09454118649794964
1.465 0.08707112353634762
1.475 0.10854974080589645
1.485 0.09293617965918734
1.495 0.11337146513207765
1.505 0.0824041576712546
1.515 0.10039754385150204
1.525 0.08654471664235469
1.535 0.11769694533396095
1.545 0.0945686907064542
1.555 0.09765276525155248
1.565 0.09023096045944902
1.575 0.1021558864454573
1.585 0.08489551163281717
1.595 0.10714422393058363
1.605 0.10371471816262111
1.615 0.0960801049279552
1.625 0.10318853386183685
1.635 0.08202591019277246
1.645 0.11723917644913877
1.655 0.10277185646308241
1.665 0.08474521586631167
1.675 0.11567096255465312
1.685 0.10908533398609682
1.695 0.11216312613234221
1.705 0.09182117644876832
1.715 0.10104206204182044
1.725 0.09939042134587807
1.735 0.10179457393879703
1.745 0.08097207687052785
1.755 0.10708815937980584
1.765 0.08474681318083845
1.775 0.101415543090388
1.785 0.1146023922485148
1.795 0.11853885885075331
1.805 0.09779900789334717
1.815 0.09305799079617096
1.825 0.10791223035520417
1.835 0.1033837716038079
1.845 0.0975844913853286
1.855 0.10086228137890377
1.865 0.08691346629369309
1.875 0.09638062657230191
1.885 0.09822732881852608
1.895 0.10644586409035887
1.905 0.11646673267030852
1.915 0.10731959203618598
1.925 0.10199996565899593
1.935 0.10182748237153413
1.945 0.10232945506746736
1.955 0.09283801341677994
1.965 0.09167022404654948
1.975 0.10323833913095988
1.985 0.0928049599249086
1.995 0.09202680660014885
2.005 0.09836573678189518
2.015 0.11357662005682678
2.025 0.09303414766909995
2.035 0.10599385597282986
2.045 0.1074921588366384
2.055 0.10475187886459446
2.065 0.09041963717299324
2.075 0.1039623294109186
2.085 0.08471205248570846
2.095 0.09421532939570128
2.105 0.0837849546830305
2.115 0.10089960075278002
2.125 0.11006417232409484
2.135 0.12047948743476862
2.145 0.07871265145736782
2.155 0.11254196016107847
2.165 0.10329137983942482
2.175 0.09485195879987694
2.185 0.09277573863169242
2.195 0.0996167813770901
2.205 0.09085327878392192
2.215 0.10006011768773698
2.225 0.10274352184379078
2.235 0.11286186629448909
2.245 0.09822142202242405
2.255 0.08652387399004871
2.265 0.09221513351463971
2.275 0.11257695679799568
2.285 0.0945917089171299
2.295 0.10829410698036307
2.305 0.0963270307126377
2.315 0.09715616139182094
2.325 0.08287635932274168
2.335 0.09893328189882473
2.345 0.0979912682383939
2.355 0.10022670497632556
2.365 0.08206121682630797
2.375 0.11319405037899655
2.385 0.07694988112889448
2.395 0.08658543464101122
2.405 0.07287159856960908
2.415 0.07766614179378922
2.425 0.08811051782744979
2.435 0.06834819293548036
2.445 0.06850612407507727
2.455 0.07384613221054416
2.465 0.06340312507078481
2.475 0.05331389830475283
2.485 0.05329278588876743
2.495 0.05058966898910595
2.505 0.03648011459887211
2.515 0.050302582390203576
2.525 0.03740280304053624
2.535 0.022540683745913413
2.545 0.050130786501343574
2.555 0.026853546591247522
2.565 0.004951023202009723
2.575 0.0037350517735139973
2.585 0.009995242856509365
2.595 0.021280284291561362
2.605 0.0006718190667747443
2.615 0.018802958533794902
2.625 -0.006486002285462112
2.635 0.008561760506350036
2.645 0.009125845589136795
2.655 0.004902109213139862
2.665 -0.012286892776718999
2.675 0.010384964891628221
2.685 -0.00629885727145228
2.695 0.00565455981865018
2.705 0.01804970282611997
2.715 -0.013387466698164489
2.725 0.01786718246937509
2.735 -0.004335544668274739
2.745 -0.009676563981817203
2.755 -0.00029358721008356436
2.765 -0.0009986086002432013
2.775 0.0030264136479620524
2.785 -0.013169173623549411
2.795 0.0007925398186712203
2.805 -0.0015537014461875082
2.815 0.006897938249536654
2.825 -0.0068197556818019615
2.835 0.00318256736007443
2.845 -0.0011481606651426166
2.855 -0.001880715501320164
2.865 0.011945003317276114
2.875 -0.002247040567394827
2.885 0.009977962775802734
2.895 -0.01485364794851444
2.905 0.007556708804938079
2.915 0.007963632338306074
2.925 -0.007869827721036587
2.935 -0.013540380526208528
2.945 0.011628897174705222
2.955 -0.013180556100330143
2.965 0.016859980915107757
2.975 -0.0031071545556582694
2.985 0.01819284677876895
2.995 -0.011959605791824104


==> anc/Data_JCP/Figure_003/IBI/Shoulder-phi_0.227-epsS_01-kT_00.1.txt <==
0.005 4.605170185988092
0.015 4.605170185988092
0.025 4.605170185988092
0.035 4.605170185988092
0.045 4.605170185988092
0.055 4.605170185988092
0.065 4.605170185988092
0.075 4.605170185988092
0.085 4.605170185988092
0.095 4.605170185988092
0.105 4.605170185988092
0.115 4.605170185988092
0.125 4.605170185988092
0.135 4.605170185988092
0.145 4.605170185988092
0.155 4.605170185988092
0.165 4.605170185988092
0.175 4.605170185988092
0.185 4.605170185988092
0.195 4.605170185988092
0.205 4.605170185988092
0.215 4.605170185988092
0.225 4.605170185988092
0.235 4.605170185988092
0.245 4.605170185988092
0.255 4.605170185988092
0.265 4.605170185988092
0.275 4.605170185988092
0.285 4.605170185988092
0.295 4.605170185988092
0.305 4.605170185988092
0.315 4.605170185988092
0.325 4.605170185988092
0.335 4.605170185988092
0.345 4.605170185988092
0.355 4.605170185988092
0.365 4.605170185988092
0.375 4.605170185988092
0.385 4.605170185988092
0.395 4.605170185988092
0.405 4.605170185988092
0.415 4.605170185988092
0.425 4.605170185988092
0.435 4.605170185988092
0.445 4.605170185988092
0.455 4.605170185988092
0.465 4.605170185988092
0.475 4.605170185988092
0.485 4.605170185988092
0.495 4.605170185988092
0.505 4.605170185988092
0.515 4.605170185988092
0.525 4.605170185988092
0.535 4.605170185988092
0.545 4.605170185988092
0.555 4.605170185988092
0.565 4.605170185988092
0.575 4.605170185988092
0.585 4.605170185988092
0.595 4.605170185988092
0.605 4.605170185988092
0.615 4.605170185988092
0.625 4.605170185988092
0.635 4.605170185988092
0.645 4.605170185988092
0.655 4.605170185988092
0.665 4.605170185988092
0.675 4.605170185988092
0.685 4.605170185988092
0.695 4.605170185988092
0.705 4.605170185988092
0.715 4.605170185988092
0.725 4.605170185988092
0.735 4.605170185988092
0.745 4.605170185988092
0.755 4.605170185988092
0.765 4.605170185988092
0.775 4.605170185988092
0.785 4.605170185988092
0.795 4.605170185988092
0.805 4.605170185988092
0.815 4.605170185988092
0.825 4.605170185988092
0.835 4.605170185988092
0.845 4.605170185988092
0.855 4.605170185988092
0.865 4.605170185988092
0.875 4.605170185988092
0.885 4.605170185988092
0.895 4.605170185988092
0.905 4.605170185988092
0.915 4.605170185988092
0.925 4.605170185988092
0.935 4.605170185988092
0.945 4.605170185988092
0.955 4.605170185988092
0.965 4.605170185988092
0.975 4.605170185988092
0.985 4.605170185988092
0.995 1.2408716007372738
1.005 1.3085481051745587
1.015 1.1541934731283072
1.025 1.0339501340922304
1.035 0.960408424163499
1.045 0.8753442013175413
1.055 0.8294446008120607
1.065 0.7723654763109501
1.075 0.7259409366329743
1.085 0.6864440734617411
1.095 0.6553287582495853
1.105 0.6246440418162442
1.115 0.6005337786947829
1.125 0.5824874927160616
1.135 0.5640903382375654
1.145 0.5484061209053497
1.155 0.5374407564932648
1.165 0.5261496606799916
1.175 0.518251564287964
1.185 0.5108446081348239
1.195 0.5060944087916727
1.205 0.501585925213324
1.215 0.49821056404934394
1.225 0.4958280304418944
1.235 0.4934172626004049
1.245 0.49245897820823265
1.255 0.4915452083542812
1.265 0.4912947670289919
1.275 0.49096613629867314
1.285 0.49170646623537134
1.295 0.49287103377054486
1.305 0.49409572269947283
1.315 0.4945568977106614
1.325 0.49781759968835715
1.335 0.49791033398844287
1.345 0.5004754758699137
1.355 0.5023606834630748
1.365 0.5040300618197044
1.375 0.5058354708289187
1.385 0.5095348679933543
1.395 0.511182253484664
1.405 0.5134510763790784
1.415 0.5153564568957253
1.425 0.518492740723638
1.435 0.521440286012468
1.445 0.5234573036686384
1.455 0.526984558778558
1.465 0.5286827611172165
1.475 0.53050321281731
1.485 0.5331930858449991
1.495 0.5366270194166811
1.505 0.5374833575400446
1.515 0.5413843416885692
1.525 0.5438409185122561
1.535 0.5467661029387095
1.545 0.5490720962385709
1.555 0.5507082574634331
1.565 0.5546726898740407
1.575 0.5557537473095046
1.585 0.5592419331934747
1.595 0.5601401905010225
1.605 0.5633205699802675
1.615 0.5667429133563191
1.625 0.5670352095116746
1.635 0.5707707791683855
1.645 0.5725044614681727
1.655 0.5755034624067566
1.665 0.5800402124466078
1.675 0.5802427490676557
1.685 0.584318381247526
1.695 0.5837180098896994
1.705 0.5903304067179738
1.715 0.5889614305466488
1.725 0.5931148060885281
1.735 0.5949648311305263
1.745 0.5989098897595425
1.755 0.6037112704891991
1.765 0.6053224654448555
1.775 0.6090751228276177
1.785 0.6088311876616688
1.795 0.6170037219519654
1.805 0.6145525873785331
1.815 0.6231910335442786
1.825 0.6243343339888745
1.835 0.6251217881853539
1.845 0.6294218524766109
1.855 0.6346090348755408
1.865 0.6388938806880995
1.875 0.6396330533621398
1.885 0.6393972963318455
1.895 0.645091917338154
1.905 0.6546037031534699
1.915 0.6569142954265741
1.925 0.6594205241322811
1.935 0.666366525472375
1.945 0.6658537181968488
1.955 0.6767849795383025
1.965 0.6712079369229205
1.975 0.6795379450658046
1.985 0.6864877325903337
1.995 0.679990845316965
2.005 0.6924053947335883
2.015 0.6986502750037338
2.025 0.6955617763262586
2.035 0.7101603227009943
2.045 0.7075909545257528
2.055 0.7061673120376084
2.065 0.7149806169704699
2.075 0.7280017786574388
2.085 0.7398938035064174
2.095 0.7295683337088545
2.105 0.725400640243092
2.115 0.7288457621957797
2.125 0.7412321344555599
2.135 0.7543988797181136
2.145 0.7596459391434427
2.155 0.762380544571422
2.165 0.7613585479216485
2.175 0.7453962178392206
2.185 0.7720558390295669
2.195 0.7482835062193938
2.205 0.7871148292617931
2.215 0.7651395925789899
2.225 0.8000502309496446
2.235 0.7899502332789297
2.245 0.8011597333626069
2.255 0.7872624844807997
2.265 0.7857836369354467
2.275 0.7899988079036129
2.285 0.8050670766628033
2.295 0.7952570319002374
2.305 0.7810965214307456
2.315 0.8045714306852099
2.325 0.78599138687587
2.335 0.8085020568862119
2.345 0.7681766410230466
2.355 0.8039699356393346
2.365 0.7779080658472847
2.375 0.7695639854527694
2.385 0.743369801939368
2.395 0.7291572685415205
2.405 0.7205379396144873
2.415 0.7045733393735079
2.425 0.6822015586782997
2.435 0.6508522032477201
2.445 0.6030876156045973
2.455 0.575140055717538
2.465 0.5426535318258339
2.475 0.49628214436884166
2.485 0.44896178494612626
2.495 0.4058401623257229
2.505 0.3521001936949875
2.515 0.31274342020809565
2.525 0.2624693272485789
2.535 0.22259359978629645
2.545 0.18035805682476902
2.555 0.14301885293126235
2.565 0.11064941419957178
2.575 0.0808900648834542
2.585 0.05513471044431572
2.595 0.03280013497987174
2.605 0.014684537960909927
2.615 -0.002257105847654635
2.625 -0.014773057151995268
2.635 -0.025309983909830792
2.645 -0.03418577189455618
2.655 -0.041130146832836466
2.665 -0.04662016334807859
2.675 -0.05145605857620594
2.685 -0.0544763423768663
2.695 -0.05688109077010736
2.705 -0.0585891688449433
2.715 -0.05951063261385253
2.725 -0.05993827511239213
2.735 -0.06018458555409764
2.745 -0.059754971648541794
2.755 -0.0595862125670332
2.765 -0.05898103742907579
2.775 -0.05789503217564861
2.785 -0.05689472487947106
2.795 -0.056703048429854234
2.805 -0.05412712773785086
2.815 -0.05285368964595887
2.825 -0.05065169988076118
2.835 -0.04990815385600056
2.845 -0.047679932929971316
2.855 -0.04513081671845559
2.865 -0.04530327417503558
2.875 -0.0425699851796377
2.885 -0.041194675655344584
2.895 -0.04028936163298144
2.905 -0.03801331207990193
2.915 -0.03629065655860871
2.925 -0.0359590377491398
2.935 -0.03303943648334114
2.945 -0.03282610006841621
2.955 -0.0312437149198462
2.965 -0.02943002118341173
2.975 -0.02903759685193142
2.985 -0.021178232496380494
2.995 -0.05355690150028184


==> anc/Data_JCP/Figure_003/IBI/Shoulder-phi_0.227-epsS_01-kT_10.0.txt <==
0.005 1000000.0
0.015 1000000.0
0.025 1000000.0
0.035 1000000.0
0.045 1000000.0
0.055 1000000.0
0.065 1000000.0
0.075 1000000.0
0.085 1000000.0
0.095 1000000.0
0.105 1000000.0
0.115 1000000.0
0.125 1000000.0
0.135 1000000.0
0.145 1000000.0
0.155 1000000.0
0.165 1000000.0
0.175 1000000.0
0.185 1000000.0
0.195 1000000.0
0.205 1000000.0
0.215 1000000.0
0.225 1000000.0
0.235 1000000.0
0.245 1000000.0
0.255 1000000.0
0.265 1000000.0
0.275 1000000.0
0.285 1000000.0
0.295 1000000.0
0.305 1000000.0
0.315 1000000.0
0.325 1000000.0
0.335 1000000.0
0.345 1000000.0
0.355 1000000.0
0.365 1000000.0
0.375 1000000.0
0.385 1000000.0
0.395 1000000.0
0.405 1000000.0
0.415 1000000.0
0.425 1000000.0
0.435 1000000.0
0.445 1000000.0
0.455 1000000.0
0.465 1000000.0
0.475 1000000.0
0.485 1000000.0
0.495 1000000.0
0.505 1000000.0
0.515 1000000.0
0.525 1000000.0
0.535 1000000.0
0.545 1000000.0
0.555 1000000.0
0.565 1000000.0
0.575 1000000.0
0.585 1000000.0
0.595 1000000.0
0.605 1000000.0
0.615 1000000.0
0.625 1000000.0
0.635 1000000.0
0.645 1000000.0
0.655 1000000.0
0.665 1000000.0
0.675 1000000.0
0.685 1000000.0
0.695 1000000.0
0.705 1000000.0
0.715 8.53679226003679
0.725 7.76222401183391
0.735 6.618470067500199
0.745 5.47780164684408
0.755 5.192204062875068
0.765 4.163100605462839
0.775 3.5219274561687617
0.785 2.983837999340694
0.795 2.5611556686189534
0.805 2.2492431069649172
0.815 1.8627079039702608
0.825 1.5455587799519377
0.835 1.3821095806438244
0.845 1.1552920849806376
0.855 0.9926767763278629
0.865 0.8768448759134762
0.875 0.7684333696132867
0.885 0.6565261343213831
0.895 0.5721727711133872
0.905 0.5171613045202602
0.915 0.4529861900481732
0.925 0.37356889867749843
0.935 0.34944253302375083
0.945 0.3522521291967538
0.955 0.28343116449879047
0.965 0.2942018923618911
0.975 0.22503444178006526
0.985 0.23194416307686938
0.995 0.19852181612573028
1.005 0.19136279180095592
1.015 0.19170621925473869
1.025 0.17249037256382732
1.035 0.1543901119167949
1.045 0.15424709162704134
1.055 0.13962650533593365
1.065 0.14681883827791734
1.075 0.11585037598357617
1.085 0.13343506986520817
1.095 0.12965601177107666
1.105 0.12284404635953933
1.115 0.10128664473755611
1.125 0.1206090827836653
1.135 0.1082071486112447
1.145 0.10152132885857111
1.155 0.11799868268784572
1.165 0.09922103543837049
1.175 0.11383117424652149
1.185 0.09768333993804264
1.195 0.12041207010833709
1.205 0.10093923688594054
1.215 0.10676003183336344
1.225 0.10365882601339373
1.235 0.10655904768308319
1.245 0.11374293379660208
1.255 0.10141786722318111
1.265 0.10364226462833215
1.275 0.09290303105584838
1.285 0.10231980600672239
1.295 0.09077851736575766
1.305 0.0839483691335516
1.315 0.1197764973263915
1.325 0.09618503412910281
1.335 0.09502279713629706
1.345 0.10863879272842428
1.355 0.09380140771203607
1.365 0.09503874881976249
1.375 0.09302660943156171
1.385 0.10452889111635291
1.395 0.10053652683214194
1.405 0.09209071061077563
1.415 0.10823275586449488
1.425 0.10677286890191777
1.435 0.08444260715910498
1.445 0.1032461942882264
1.455 0.09334012201886535
1.465 0.10012362330220126
1.475 0.11255432486544434
1.485 0.09685263990228501
1.495 0.0978330056189712
1.505 0.10470270137391177
1.515 0.10991944685578636
1.525 0.09067799685343625
1.535 0.09856689935269683
1.545 0.09365108761326209
1.555 0.10288024537563643
1.565 0.10351200323787732
1.575 0.09110744682482755
1.585 0.10370123119272946
1.595 0.1029213671431515
1.605 0.09958917486293842
1.615 0.08872942109694486
1.625 0.11434631166613032
1.635 0.0900024665267589
1.645 0.0952560211798507
1.655 0.10017014840976103
1.665 0.09809777436307639
1.675 0.07828314280137719
1.685 0.1053037591918203
1.695 0.09750717924343935
1.705 0.09965278900957664
1.715 0.09260502452162972
1.725 0.09953607065726333
1.735 0.09967273832456022
1.745 0.0927075869783956
1.755 0.10091649903718601
1.765 0.10080018276049868
1.775 0.10347303684135499
1.785 0.09719032740952935
1.795 0.1094961676801364
1.805 0.09017899525124484
1.815 0.09468228726754521
1.825 0.09597403890948909
1.835 0.09506512955150717
1.845 0.11124068336126099
1.855 0.0853500514984978
1.865 0.08705215901065956
1.875 0.10349427862192741
1.885 0.09671907409254119
1.895 0.09088335627153296
1.905 0.09922758537430741
1.915 0.09984470180542358
1.925 0.10499666138020275
1.935 0.09634350536785026
1.945 0.11234513158120905
1.955 0.08384324824016148
1.965 0.10541639861814363
1.975 0.10211471844158271
1.985 0.09480250439045751
1.995 0.09743009488422212
2.005 0.09072216000650642
2.015 0.09613595540242953
2.025 0.08979018764675209
2.035 0.10570172946830378
2.045 0.09739914989067769
2.055 0.10510007933690053
2.065 0.1129328308672652
2.075 0.10797861101644575
2.085 0.10552652231438577
2.095 0.08603041306775949
2.105 0.11294834503391632
2.115 0.08305297279226306
2.125 0.109590049034533
2.135 0.09840694489057472
2.145 0.10098984264963365
2.155 0.09482326642807758
2.165 0.09906896962587247
2.175 0.09574496973230512
2.185 0.1014347651013379
2.195 0.09466182699970326
2.205 0.09234141343541208
2.215 0.08509530670790139
2.225 0.11480449416507142
2.235 0.09676392514517619
2.245 0.08675411448835998
2.255 0.09418166742653902
2.265 0.09494186609005231
2.275 0.10017597754122111
2.285 0.09380395625747678
2.295 0.09187529148305255
2.305 0.099353403410266
2.315 0.09296262183896128
2.325 0.1050166308356491
2.335 0.09371019430097653
2.345 0.09434037577968749
2.355 0.09420161546680195
2.365 0.08754888464660501
2.375 0.08225376841853078
2.385 0.09438355134890877
2.395 0.08273914024665774
2.405 0.08595367882847864
2.415 0.08000967358311126
2.425 0.08143830849811237
2.435 0.07355298964466109
2.445 0.07450899889351327
2.455 0.06590201135500007
2.465 0.0694244349878851
2.475 0.053942129401721016
2.485 0.054297888333126904
2.495 0.0509282903693541
2.505 0.05642098253848238
2.515 0.03830326007817702
2.525 0.03264770691420742
2.535 0.034237609783846684
2.545 0.021069933116655656
2.555 0.027082024083638648
2.565 0.021595028846214257
2.575 0.023397195148476914
2.585 0.013496961069740637
2.595 -0.004848782943287333
2.605 0.02040554499304241
2.615 0.003523470918304301
2.625 0.006253591319745952
2.635 0.009429261435785284
2.645 0.008842748211689943
2.655 0.0022953673003401104
2.665 -0.0028750427324871495
2.675 0.0018642669841916724
2.685 -0.002628009985689975
2.695 0.0004722479952818451
2.705 -0.0009682262327437551
2.715 -0.005843070484744437
2.725 -0.00018614185269042946
2.735 0.0019081855999597175
2.745 0.0009523973652025516
2.755 -0.0008404491773296536
2.765 -0.001916138738157521
2.775 0.0019449334261076655
2.785 -0.003103219453601317
2.795 -0.005495248040539608
2.805 0.0015199046306204073
2.815 -0.0065727498307323285
2.825 -0.005294672416557906
2.835 -0.003520276291721555
2.845 -0.0009343955063268463
2.855 -0.010026569437655786
2.865 0.002282595259299207
2.875 -0.009653962565177322
2.885 0.002542392674810625
2.895 0.006472546807332053
2.905 0.0016730697653098599
2.915 0.0009875232710671662
2.925 0.0005588579205623285
2.935 0.0015441374425428115
2.945 -0.0015891522166555272
2.955 0.00728851441695787
2.965 -0.001025006236160828
2.975 0.0026542899366359582
2.985 0.005878627845102288
2.995 -0.010121834215696138


==> anc/Data_JCP/Figure_003/ML/Shoulder-phi_0.100-epsS_01-kT_00.1.txt <==
3.0 0 -0.0014273509604550499
2.9996035 -5.659983735024403e-07 -0.0014276932271273669
2.999207 -1.1321313981940551e-06 -0.0014280278320271621
2.9988105 -1.69839646476882e-06 -0.001428362995398059
2.998414 -2.264796092998508e-06 -0.0014287070194016372
2.9980178 -2.830992545172333e-06 -0.0014290551731605003
2.9976215 -3.3973275969780103e-06 -0.0014294069761643816
2.9972253 -3.963799856127238e-06 -0.0014297442697349559
2.996829 -4.53040664867655e-06 -0.0014300960872340484
2.996433 -5.096812940363403e-06 -0.0014304396247746068
2.996037 -5.6633524802752224e-06 -0.0014307806791283514
2.995641 -6.230030623562575e-06 -0.0014311297196578164
2.995245 -6.796847430911433e-06 -0.001431495560966086
2.994849 -7.363812910986964e-06 -0.0014318635415120468
2.9944532 -7.930580671168555e-06 -0.0014322374669391144
2.9940574 -8.497501039769468e-06 -0.001432618916255731
2.9936616 -9.064569877301046e-06 -0.001433001876686035
2.9932659 -9.631794245914197e-06 -0.0014333916106813167
2.9928703 -1.0198828664457802e-05 -0.0014337802639035563
2.9924748 -1.0766020377104975e-05 -0.0014341776427159133
2.9920793 -1.1333368579573398e-05 -0.0014345820479253998
2.9916837 -1.1900880332104785e-05 -0.0014349942434834558
2.9912882 -1.2468554501521871e-05 -0.0014354135878553514
2.990893 -1.3036056723262833e-05 -0.0014358464360676737
2.9904976 -1.3603729988251411e-05 -0.0014362867524649547
2.9901023 -1.4171582363913878e-05 -0.0014367469319227463
2.989707 -1.4739617005762657e-05 -0.0014372115615411119
2.9893117 -1.5307836096580605e-05 -0.0014376768820930515
2.9889166 -1.5875897184454665e-05 -0.001438152797319259
2.9885216 -1.644414990119441e-05 -0.0014386413262147517
2.9881265 -1.7012596000185774e-05 -0.0014391356671007267
2.9877317 -1.7580895064016764e-05 -0.001439629151614156
2.9873366 -1.814973147477001e-05 -0.0014401224384389245
2.9869418 -1.8718421545889564e-05 -0.0014406247562968168
2.986547 -1.9287309742229654e-05 -0.0014411268652126754
2.9861522 -1.9856396539071135e-05 -0.0014416302196112282
2.9857576 -2.042533873117816e-05 -0.0014421377445812426
2.9853628 -2.0994825814077947e-05 -0.0014426464174670905
2.9849682 -2.1564171178907538e-05 -0.0014431689125693863
2.9845736 -2.2133725628042858e-05 -0.0014436984366894925
2.9841793 -2.270314483832311e-05 -0.0014442352210100196
2.9837847 -2.3273121584655185e-05 -0.0014447710728427035
2.9833903 -2.3842963573240488e-05 -0.0014453053939665174
2.982996 -2.4413017695723526e-05 -0.001445840435887425
2.9826016 -2.4983281707932993e-05 -0.0014463771613487113
2.9822075 -2.555341383032163e-05 -0.0014469128615632746
2.9818132 -2.6124100376474296e-05 -0.0014474464633239593
2.981419 -2.6694654118121964e-05 -0.001447984356987465
2.981025 -2.726541859688992e-05 -0.0014485209674596213
2.980631 -2.7836049886848656e-05 -0.0014490564417480878
2.980237 -2.840724074659653e-05 -0.0014496234755798478
2.9798431 -2.897831374646549e-05 -0.0014501919641916484
2.9794493 -2.954960760729556e-05 -0.0014507594841281475
2.9790554 -3.0121127749876638e-05 -0.0014513265679237605
2.9786618 -3.0692523026766134e-05 -0.0014518997308171177
2.978268 -3.1264495596718e-05 -0.001452484481357479
2.9778743 -3.183634956764428e-05 -0.0014530697559410719
2.9774806 -3.2408436076930065e-05 -0.0014536520646184657
2.977087 -3.2980748863153664e-05 -0.0014542336516055387
2.9766936 -3.355294480184188e-05 -0.0014548042281330594
2.9763002 -3.4125361149094885e-05 -0.001455371052902979
2.9759066 -3.4698348072145913e-05 -0.0014559214380597196
2.9755135 -3.527085424786904e-05 -0.0014564832450873898
2.97512 -3.584393448278609e-05 -0.0014570462382799336
2.974727 -3.6416883850690666e-05 -0.0014576118972285685
2.9743335 -3.699040943775317e-05 -0.0014581819286320357
2.9739404 -3.756380646057927e-05 -0.0014587526337944523
2.9735475 -3.813708510794885e-05 -0.001459322440401775
2.9731543 -3.8710930382804924e-05 -0.0014598920542727288
2.9727614 -3.92846558252126e-05 -0.00146045658423681
2.9723685 -3.985859680145561e-05 -0.0014610158843089164
2.9719756 -4.043276612405885e-05 -0.0014615966275130516
2.9715827 -4.1007161547933046e-05 -0.0014621908498630093
2.97119 -4.1581447412730624e-05 -0.0014627877295294513
2.970797 -4.215631191269654e-05 -0.001463384118752376
2.9704044 -4.273106471272338e-05 -0.001463971362964492
2.970012 -4.330569311320975e-05 -0.0014645530339204198
2.9696193 -4.388090372732433e-05 -0.0014651350913888574
2.9692268 -4.4455988784179175e-05 -0.001465717785263046
2.9688342 -4.5031657777950024e-05 -0.0014663056219408302
2.968442 -4.560685359060006e-05 -0.0014668924627777176
2.9680495 -4.618263584546505e-05 -0.0014674914726816202
2.967657 -4.675865030288763e-05 -0.0014680967711567612
2.967265 -4.733455692178648e-05 -0.0014687047403478142
2.9668727 -4.791069809464988e-05 -0.0014693131558376911
2.9664805 -4.8487082397974096e-05 -0.00146992474118367
2.9660883 -4.9063702920196856e-05 -0.0014705372981118287
2.9656963 -4.964021784928348e-05 -0.0014711555563567682
2.9653044 -5.021697150282805e-05 -0.001471773011505555
2.9649124 -5.0793968586185466e-05 -0.0014723781439339601
2.9645205 -5.137119918121443e-05 -0.0014729877126978214
2.9641287 -5.194832256814364e-05 -0.001473600152995407
2.9637368 -5.2526033572948815e-05 -0.001474217119317449
2.963345 -5.3103640022724566e-05 -0.0014748370223136497
2.9629533 -5.368148589017696e-05 -0.0014754635727889564
2.9625618 -5.425923087200934e-05 -0.0014760939567013424
2.9621701 -5.4837569645600896e-05 -0.0014767198781725727
2.9617786 -5.541580648221001e-05 -0.0014773523982371352
2.9613872 -5.5994288127679755e-05 -0.0014779919721157801
2.9609957 -5.657302482891491e-05 -0.0014786330801328964
2.9606044 -5.7151656072692716e-05 -0.0014792755590219218
2.960213 -5.773089661413394e-05 -0.0014799241602130643
2.9598217 -5.8310034966019964e-05 -0.0014805770827350038
2.9594305 -5.888943296341083e-05 -0.0014812302467889814
2.9590392 -5.946908246589058e-05 -0.0014818832187695923
2.9586482 -6.004863669043245e-05 -0.001482527972764927
2.9582572 -6.062843881677505e-05 -0.0014831746443794659
2.957866 -6.120885381832179e-05 -0.0014838317991196456
2.9574752 -6.178881436264619e-05 -0.0014844892972864295
2.9570842 -6.236938890239758e-05 -0.0014851411963895278
2.9566934 -6.294985928108324e-05 -0.0014857888851636137
2.9563024 -6.353094077541834e-05 -0.0014864349893796587
2.9559116 -6.411191521455571e-05 -0.0014870735019630555
2.955521 -6.469278720820811e-05 -0.0014877068500819925
2.9551303 -6.52742576427297e-05 -0.0014883428467976697
2.9547398 -6.585562579161362e-05 -0.0014889779848041428
2.9543493 -6.643723768649515e-05 -0.0014896130701864414
2.9539587 -6.701910433078154e-05 -0.0014902631967879598
2.9535682 -6.760122220716644e-05 -0.0014909182653534668
2.953178 -6.81832431228147e-05 -0.0014915671347547656
2.9527874 -6.876586828330086e-05 -0.0014922104781166024
2.952397 -6.934839262444598e-05 -0.0014928560970030882
2.9520068 -6.99311667068549e-05 -0.0014935105038272611
2.9516168 -7.051384309116289e-05 -0.0014941578165366624
2.9512265 -7.109712443432051e-05 -0.0014948089726611222
2.9508364 -7.168030885903384e-05 -0.0014954646327192324
2.9504464 -7.226374505945362e-05 -0.0014961229677886328
2.9500566 -7.284708609770663e-05 -0.0014967826413290692
2.9496665 -7.343103773820275e-05 -0.0014974489364198709
2.9492767 -7.401489765388943e-05 -0.0014981184115710495
2.9488869 -7.459901403910905e-05 -0.0014987887398580644
2.948497 -7.518339762595758e-05 -0.0014994664718135904
2.9481072 -7.576804179378798e-05 -0.0015001486528157105
2.9477177 -7.635259856788137e-05 -0.001500829860088561
2.947328 -7.693741521477655e-05 -0.0015015027157764724
2.9469385 -7.752249669733316e-05 -0.0015021700023178936
2.946549 -7.8107833736826e-05 -0.0015028360729981735
2.9461594 -7.86934341016846e-05 -0.0015035003859681245
2.94577 -7.927893124680841e-05 -0.0015041712315840973
2.9453807 -7.986469386452333e-05 -0.001504838041240563
2.9449914 -8.045070940597402e-05 -0.0015054919196754147
2.944602 -8.103698127778986e-05 -0.001506133454152778
2.9442127 -8.16234985198769e-05 -0.001506779387020768
2.9438236 -8.220991501167479e-05 -0.001507435438152503
2.9434345 -8.279658438066877e-05 -0.0015081088571757984
2.9430454 -8.338351908082678e-05 -0.0015087635907165603
2.9426565 -8.397034096246605e-05 -0.0015094125328827719
2.9422674 -8.455778374110601e-05 -0.001510074475863233
2.9418786 -8.514511830840418e-05 -0.0015107379536282751
2.9414897 -8.573271939119834e-05 -0.001511416598165868
2.9411008 -8.632058358743039e-05 -0.0015121276043784076
2.9407122 -8.690836998664174e-05 -0.0015128276387227318
2.9403234 -8.749677973435743e-05 -0.001513514266912112
2.9399347 -8.808510102189179e-05 -0.0015141951326684531
2.939546 -8.867367947212299e-05 -0.001514874765384557
2.9391577 -8.926216799925344e-05 -0.0015155545453779432
2.938769 -8.98512748533501e-05 -0.0015162343586827157
2.9383807 -9.044029590447424e-05 -0.0015169420512572602
2.9379923 -9.102959033839393e-05 -0.0015176794845041127
2.937604 -9.161918634958884e-05 -0.0015184599178066699
2.9372156 -9.22090893852929e-05 -0.0015193050991577993
2.9368274 -9.279897641703947e-05 -0.0015201957169682296
2.9364393 -9.338921723602836e-05 -0.001521192338764684
2.9360511 -9.397986976589923e-05 -0.00152224444545392
2.935663 -9.45709264464644e-05 -0.0015233326110174878
2.935275 -9.516206355696712e-05 -0.0015244767366672002
2.934887 -9.575400584287794e-05 -0.0015256614004974928
2.934499 -9.634606227101606e-05 -0.0015268884440586897
2.934111 -9.693858923839627e-05 -0.0015281303559244038
2.9337234 -9.75312522554052e-05 -0.0015294338773630338
2.9333355 -9.812478254059984e-05 -0.0015307480063140324
2.9329479 -9.871846864380948e-05 -0.00153209902808014
2.9325602 -9.931267511614357e-05 -0.001533443669508206
2.9321725 -9.990740395790382e-05 -0.0015347830945092148
2.9317849 -0.00010050265194478197 -0.00153614087545373
2.9313974 -0.00010109806863797776 -0.0015375266735321413
2.93101 -0.00010169402700003542 -0.0015389628403790316
2.9306226 -0.00010229054684355889 -0.0015403894210294854
2.9302351 -0.0001028876123198963 -0.0015418046940843878
2.929848 -0.00010348485982536852 -0.00154320136825528
2.9294605 -0.00010408301492976723 -0.001544634348900578
2.9290733 -0.00010468137345670333 -0.0015461123258014259
2.9286861 -0.00010528030157855631 -0.0015476116106354436
2.9282992 -0.00010587945567787156 -0.0015491550578632346
2.927912 -0.00010647957295410458 -0.0015507002346462594
2.927525 -0.0001070799223023648 -0.0015522439628924722
2.927138 -0.00010768086304265337 -0.001553772755855136
2.9267511 -0.00010828239862475315 -0.001555305783044675
2.9263642 -0.00010888452645203142 -0.0015568530077294663
2.9259775 -0.00010948689754906887 -0.001558473578977919
2.9255908 -0.00011008989984357689 -0.0015601199650310859
2.925204 -0.00011069353786873462 -0.0015617522229436017
2.9248173 -0.00011129780679217924 -0.0015633928858090217
2.9244308 -0.00011190233955854041 -0.0015650344097739553
2.9240441 -0.00011250788191224413 -0.0015667039095969924
2.9236577 -0.00011311370429174615 -0.0015683966311136196
2.9232712 -0.00011372018820696267 -0.0015701623715364337
2.922885 -0.00011432699011995335 -0.0015719343338074247
2.9224985 -0.00011493485029846591 -0.0015737459237754295
2.9221122 -0.00011554304175236032 -0.0015755362557340774
2.921726 -0.00011615191372069713 -0.0015773201275810266
2.9213398 -0.00011676148870993869 -0.0015791319438445848
2.9209538 -0.00011737138444276325 -0.0015809879867966666
2.9205675 -0.00011798239232212862 -0.001582882462168862
2.9201815 -0.00011859374584126094 -0.001584777609424757
2.9197955 -0.00011920584308005005 -0.001586694556707112
2.9194095 -0.00011981867677982014 -0.0015886403496030708
2.9190238 -0.00012043189475658329 -0.0015906002629555076
2.9186378 -0.00012104624590907929 -0.0015926039840878066
2.918252 -0.00012166100667206913 -0.001594632534466357
2.9178662 -0.00012227653883622991 -0.001596645989622653
2.9174807 -0.00012289247399800913 -0.00159865602122089
2.917095 -0.00012350955900128986 -0.0016006800356419776
2.9167094 -0.00012412705548625255 -0.001602723065120505
2.916324 -0.00012474533944102523 -0.0016048262966474615
2.9159384 -0.00012536445424490757 -0.0016069687591797823
2.915553 -0.0001259840098707703 -0.0016091703879656208
2.9151676 -0.00012660481376732612 -0.0016113779558188436
2.9147823 -0.00012722607056866485 -0.001613579557479545
2.914397 -0.0001278481952210144 -0.0016158257182110028
2.9140117 -0.00012847118354936026 -0.0016181339523565483
2.9136267 -0.00012909469279325333 -0.0016204548319615484
2.9132414 -0.0001297194750114152 -0.0016228177638006654
2.9128563 -0.00013034479941092673 -0.001625195160584668
2.9124713 -0.00013097102596406607 -0.0016275818389918635
2.9120865 -0.00013159780909548016 -0.0016300344926234566
2.9117014 -0.00013222591565445113 -0.0016324974205309227
2.9113166 -0.00013285459342349596 -0.0016349658118190817
2.9109318 -0.00013348421411362872 -0.0016374650952453674
2.910547 -0.00013411481524922304 -0.0016399945230208008
2.9101624 -0.00013474599972210924 -0.001642620472671675
2.9097776 -0.0001353786146308244 -0.001645297408480042
2.909393 -0.00013601185021580963 -0.0016479537528586254
2.9090085 -0.0001366461237658902 -0.0016506357327897001
2.908624 -0.00013728141996145182 -0.001653337031293318
2.9082396 -0.00013791738596327042 -0.0016561161538119608
2.907855 -0.0001385548130780623 -0.0016589348565735338
2.9074707 -0.00013919294433502072 -0.0016617853422379687
2.9070864 -0.0001398321710614717 -0.0016646953044410075
2.9067023 -0.0001404721432885364 -0.0016676737369774486
2.906318 -0.0001411136520717934 -0.0016706636620543046
2.9059339 -0.00014175592406609402 -0.0016736842736756264
2.9055498 -0.00014239936348382643 -0.0016768050501998074
2.9051657 -0.00014304402880494706 -0.0016800009611518563
2.9047816 -0.0001436899183749704 -0.0016832274965236692
2.9043977 -0.000144336665682498 -0.0016865170987153775
2.9040139 -0.00014498467287155285 -0.0016898229126392915
2.90363 -0.00014563396242404952 -0.0016931721092853704
2.9032462 -0.00014628453621658602 -0.0016965355213491367
2.9028623 -0.00014693640677821345 -0.0016999062169609272
2.9024787 -0.00014758916270215776 -0.0017032847864340425
2.902095 -0.00014824321969353024 -0.0017066657969202488
2.9017115 -0.00014889856962770003 -0.0017100475145669183
2.9013278 -0.0001495552311941197 -0.0017134926054158553
2.9009445 -0.0001502128054747802 -0.0017169394447812292
2.9005609 -0.00015087211051957253 -0.0017203806469763818
2.9001775 -0.00015153232949894347 -0.0017238635144331254
2.899794 -0.00015219390488055174 -0.0017274479139643233
2.899411 -0.00015285646387625925 -0.0017311808888450732
2.8990276 -0.0001535208962348834 -0.0017350283549783959
2.8986444 -0.00015418639109174919 -0.0017388861747431772
2.8982613 -0.0001548533774358432 -0.00174282272685209
2.8978782 -0.0001555218926454463 -0.0017468844534961339
2.8974953 -0.00015619155945764468 -0.0017509782057617126
2.8971121 -0.0001568632183306434 -0.0017551314368979439
2.8967292 -0.0001575360662109219 -0.0017593484515217596
2.8963463 -0.0001582105382429209 -0.0017636444558527655
2.8959634 -0.00015888667076937354 -0.0017679866313667309
2.8955808 -0.00015956405105468157 -0.001772406763136308
2.895198 -0.00016024314447148758 -0.0017768986644126328
2.8948152 -0.0001609243790710116 -0.0017813986022445292
2.8944328 -0.0001616064905725169 -0.0017859051110495894
2.8940501 -0.0001622907477235027 -0.0017903989453466232
2.8936675 -0.0001629767370535579 -0.0017949641384541065
2.893285 -0.0001636640523946423 -0.0017995679051015375
2.8929026 -0.00016435313715881643 -0.0018042198016753682
2.8925202 -0.00016504400804658685 -0.001808901935325491
2.892138 -0.00016573625033092587 -0.001813666737579115
2.8917556 -0.00016643075650821874 -0.001818454163827853
2.8913734 -0.00016712666554156245 -0.00182331178470893
2.8909912 -0.00016782444781153063 -0.001828221150523063
2.890609 -0.00016852410670057066 -0.001833165205618102
2.890227 -0.00016922523633360197 -0.0018381867618320648
2.889845 -0.00016992871907144504 -0.0018431937480943889
2.889463 -0.00017063367815397615 -0.0018482010974170046
2.889081 -0.0001713405612517825 -0.0018532972598230932
2.8886993 -0.0001720489610157412 -0.0018584291649063355
2.8883173 -0.00017275975766018663 -0.0018635535602513956
2.8879356 -0.00017347207084956315 -0.0018686720675376814
2.887554 -0.00017418634030056385 -0.0018738399768717495
2.8871722 -0.00017490260274223804 -0.001879101212043156
2.8867905 -0.00017562087715611622 -0.0018843831531556224
2.886409 -0.00017634071565058503 -0.0018896194280582739
2.8860273 -0.00017706300098756445 -0.0018948933825242908
2.8856459 -0.00017778685901645162 -0.001900194687164818
2.8852646 -0.0001785122918229127 -0.0019055717806177595
2.8848832 -0.00017924024674848674 -0.0019109901765023234
2.884502 -0.0001799698067969744 -0.001916425435771801
2.8841205 -0.00018070190841410836 -0.0019218692135868345
2.8837392 -0.000181435624506578 -0.001927356570466452
2.8833582 -0.00018217099530228013 -0.001932922474785801
2.882977 -0.00018290894702193406 -0.0019385141282695511
2.882596 -0.00018364857553961167 -0.0019440961530978202
2.882215 -0.00018439033352870822 -0.0019497580275579039
2.881834 -0.00018513426819353852 -0.0019554569740815038
2.881453 -0.00018588036059934168 -0.0019611419707314514
2.8810723 -0.0001866281602969753 -0.001966813239221797
2.8806913 -0.00018737858934639393 -0.001972565208605877
2.8803105 -0.00018813076036718054 -0.001978353544611413
2.8799298 -0.0001888851170821227 -0.0019841110233139105
2.8795493 -0.00018964121697651447 -0.0019899649547290444
2.8791685 -0.00019040002280479014 -0.0019958589920085514
2.878788 -0.00019116060691100478 -0.002001770334999268
2.8784075 -0.00019192344118245777 -0.002007729133812714
2.878027 -0.00019268855385695338 -0.0020136928049002793
2.8776467 -0.00019345545686073396 -0.00201973161948479
2.8772662 -0.0001942251626847618 -0.0020258400511614844
2.876886 -0.00019499670861825795 -0.002032001515655737
2.8765056 -0.00019577062756004172 -0.002038284156177761
2.8761256 -0.00019654645048775883 -0.0020445968094532575
2.8757453 -0.0001973251730906621 -0.0020509338566668694
2.8753653 -0.00019810581909171347 -0.002057337439619467
2.8749852 -0.00019888891606469904 -0.002063782248309877
2.8746052 -0.00019967447038587158 -0.0020703299193852494
2.8742251 -0.0002004625374290834 -0.002076943185535599
2.873845 -0.00020125310901645738 -0.0020835630971200864
2.8734653 -0.00020204571758815655 -0.0020902347049954486
2.8730855 -0.00020284086905019143 -0.00209700843232186
2.8727057 -0.00020363861048690375 -0.0021037975860313273
2.8723261 -0.00020443842263864984 -0.0021106412663609
2.8719463 -0.00020524135860831212 -0.002117515040734757
2.8715668 -0.00020604639324759758 -0.002124448684561977
2.8711872 -0.00020685408169897603 -0.0021313937085769394
2.8708076 -0.00020766440785034877 -0.002138472605380115
2.8704283 -0.00020847694901841745 -0.002145636702123859
2.8700488 -0.00020929269943450652 -0.0021527945582498027
2.8696694 -0.0002101106663102429 -0.0021598892804061973
2.86929 -0.00021093129433364893 -0.00216696851629761
2.8689108 -0.00021175463003887015 -0.0021740290629985197
2.8685317 -0.00021258009201836358 -0.002181050231233688
2.8681526 -0.00021340824189093418 -0.002188092286707688
2.8677733 -0.00021423955709417246 -0.0021951011107133405
2.8673944 -0.00021507249545195978 -0.0022020595308236374
2.8670154 -0.00021590856445105125 -0.0022089689683348008
2.8666363 -0.0002167472670098465 -0.0022158401511775424
2.8662574 -0.00021758800850557063 -0.002222623841204049
2.8658786 -0.000218431327921607 -0.0022293406585670535
2.8654997 -0.00021927714390978465 -0.0022358968356245793
2.865121 -0.00022012544467395263 -0.0022423779735637676
2.8647423 -0.00022097564578001133 -0.0022488470240528864
2.8643637 -0.0002218283124455278 -0.002255329736848922
2.863985 -0.0002226834037177147 -0.0022617078468235878
2.8636065 -0.0002235409090512632 -0.0022680235167425724
2.8632278 -0.00022440078922551963 -0.0022743183745586055
2.8628495 -0.00022526251403623168 -0.002280571167064361
2.862471 -0.00022612660623309933 -0.0022869194044790827
2.8620927 -0.0002269931070044396 -0.0022931746723472207
2.8617144 -0.0002278619336981207 -0.002299342564179949
2.8613362 -0.0002287325637651077 -0.0023055118573635323
2.8609579 -0.000229606074698173 -0.0023117804743602575
2.8605797 -0.000230481439115641 -0.002318124301671123
2.8602016 -0.00023135918596952937 -0.002324470744911735
2.8598237 -0.0002322387926407057 -0.0023307836224758906
2.8594456 -0.00023312129983865375 -0.002336973519195505
2.8590677 -0.0002340055960458207 -0.0023431095295572404
2.8586898 -0.0002348921789993214 -0.002349157416033126
2.858312 -0.00023578104791464695 -0.0023551223116467443
2.857934 -0.0002366721463227463 -0.002361050354776711
2.8575563 -0.00023756491281332295 -0.002366801768975102
2.8571784 -0.0002384603608567599 -0.0023723928314379416
2.8568008 -0.000239357313570148 -0.00237753719748835
2.8564234 -0.00024025556034115166 -0.0023825245731046293
2.8560457 -0.00024115627252572371 -0.002387364715230592
2.8556683 -0.0002420581740052167 -0.0023920665325729753
2.8552907 -0.00024296241829033273 -0.0023964781069438774
2.8549132 -0.000243867653110861 -0.0024006217834042793
2.854536 -0.00024477388020556127 -0.0024044934845934567
2.8541586 -0.0002456820332930426 -0.0024080653893734792
2.8537815 -0.0002465909768345426 -0.002411506276061491
2.8534043 -0.00024750115791091233 -0.002414854453794415
2.853027 -0.000248412607225415 -0.002417960731267333
2.85265 -0.00024932514992703954 -0.002420942093338282
2.8522727 -0.0002502388272497677 -0.0024236607472300693
2.8518958 -0.0002511528530580794 -0.0024261828856626953
2.8515189 -0.00025206785470173606 -0.0024285283133458064
2.851142 -0.00025298364904920373 -0.002430699380977325
2.850765 -0.0002539002942449671 -0.002432751024096175
2.8503883 -0.000254817017961146 -0.0024344473437693443
2.8500116 -0.0002557343883201087 -0.0024359428006489135
2.849635 -0.0002566522505650461 -0.002437312876093359
2.8492582 -0.0002575706279438211 -0.002438375760505814
2.8488815 -0.00025848930311469885 -0.0024392088367429596
2.848505 -0.00025940772686709984 -0.002439834847913646
2.8481283 -0.00026032688959267813 -0.002440355026237091
2.8477519 -0.00026124570400093406 -0.0024407868486264793
2.8473756 -0.00026216401533707125 -0.0024410486315512526
2.8469992 -0.0002630830161500984 -0.0024410344299654373
2.846623 -0.0002640013307010505 -0.0024408329269784454
2.8462467 -0.00026491958716039714 -0.002440381266645289
2.8458705 -0.00026583750481658447 -0.0024393155595545547
2.8454943 -0.00026675502493259687 -0.0024380675021485145
2.845118 -0.00026767198938292284 -0.002436547108140525
2.844742 -0.00026858779158328127 -0.0024347859890236604
2.844366 -0.0002695028618022213 -0.0024328553998750812
2.84399 -0.0002704171831661858 -0.0024305409278447313
2.843614 -0.00027133054497241276 -0.0024280468737268054
2.8432384 -0.00027224239304520707 -0.002425270030469959
2.8428624 -0.00027315365162774443 -0.0024221146341656128
2.8424866 -0.0002740631653968042 -0.0024188508157880996
2.8421109 -0.0002749713503843348 -0.0024152046945376524
2.8417354 -0.00027587755501313474 -0.0024111563645128464
2.8413596 -0.0002767827118534073 -0.0024067972468760457
2.840984 -0.0002776856129212265 -0.0024019107075930798
2.8406086 -0.00027858650102211626 -0.0023963409202237326
2.840233 -0.0002794852649361802 -0.0023904163637568903
2.8398576 -0.00028038168883300605 -0.0023840427508147635
2.8394823 -0.00028127509962320085 -0.0023772040430585415
2.839107 -0.0002821658361556567 -0.0023699937097002625
2.8387318 -0.0002830538525105313 -0.002362573458115062
2.8383565 -0.00028393900310026574 -0.0023548362649898104
2.8379812 -0.0002848211950098237 -0.0023466166027128524
2.8376062 -0.00028569964112489774 -0.002338061789754023
2.8372312 -0.0002865748671385127 -0.0023293008462541304
2.8368561 -0.00028744665790423593 -0.002319795746998167
2.836481 -0.0002883148177073694 -0.002309917781637717
2.836106 -0.00028917919584322735 -0.0022996444535309563
2.8357313 -0.0002900390846036802 -0.0022888183936258344
2.8353565 -0.00029089478039804787 -0.0022773276143972115
2.8349817 -0.00029174608134773975 -0.002265350674731528
2.834607 -0.0002925927963708961 -0.002252868358894955
2.8342323 -0.0002934341892472843 -0.0022397450054202988
2.8338578 -0.0002942705305016974 -0.0022259542859372774
2.833483 -0.000295102100199604 -0.002211325519531031
2.8331087 -0.00029592694391764534 -0.0021957657758154155
2.832734 -0.0002967463386627101 -0.002179339148077622
2.8323596 -0.00029755937080867015 -0.0021618411722102073
2.8319852 -0.0002983650508214091 -0.0021424622650463333
2.831611 -0.0002991631767577563 -0.0021219682825103455
2.8312366 -0.0002999535058060281 -0.0021004863020138414
2.8308625 -0.00030073495950598957 -0.0020774229465759645
2.8304882 -0.00030150793949146066 -0.0020519754739649417
2.8301141 -0.000302270471803258 -0.0020248901559276286
2.82974 -0.00030302274866506106 -0.0019967816385933063
2.829366 -0.0003037642014823786 -0.0019673297986442725
2.828992 -0.0003044944924202683 -0.0019368450931024697
2.828618 -0.00030521259265843173 -0.001904763961592775
2.8282442 -0.0003059184591663348 -0.0018711702079935908
2.8278704 -0.00030661144858559346 -0.0018361060851029402
2.8274965 -0.00030729101759296296 -0.0017989342939714894
2.8271227 -0.00030795623508832057 -0.0017597877648286196
2.826749 -0.000308606097185256 -0.0017185015825587574
2.8263755 -0.0003092400999373124 -0.0016754582364904137
2.826002 -0.0003098577173892549 -0.00163009782487466
2.8256283 -0.00031045789615128354 -0.0015828666995737909
2.825255 -0.00031103986689320315 -0.001533989916590279
2.8248813 -0.00031160341145123753 -0.0014827523200012169
2.824508 -0.00031214713986227945 -0.0014291039720679688
2.8241346 -0.00031267033241045965 -0.0013734908644682643
2.8237615 -0.000313172200844673 -0.0013159229668142875
2.823388 -0.00031365236167980165 -0.001256130822898548
2.823015 -0.00031410959484762317 -0.0011939035963476833
2.8226418 -0.00031454307134118787 -0.001129630746743964
2.8222687 -0.0003149522930576539 -0.001063034762256617
2.8218956 -0.0003153360153701832 -0.0009937495470087978
2.8215227 -0.0003156932978530374 -0.0009216068879973125
2.8211496 -0.00031602329810300465 -0.0008473610627517579
2.8207767 -0.00031632516301353323 -0.0007707978558180528
2.820404 -0.00031659763819684954 -0.0006916529544117036
2.8200312 -0.00031684042391293496 -0.000609468169702599
2.8196583 -0.0003170516552862575 -0.0005234161999694944
2.8192856 -0.0003172300591824184 -0.00043250441227661227
2.818913 -0.0003173734790347771 -0.0003372582307921411
2.8185403 -0.00031748071831272324 -0.00023639086584862783
2.818168 -0.0003175489053163472 -0.000129805035118212
2.8177953 -0.0003175766238696598 -1.6863058847261073e-05
2.8174229 -0.0003175606440880991 0.00010275649907744043
2.8170505 -0.00031749902870950483 0.00023091582931357603
2.816678 -0.00031738760284511994 0.00036755367423403667
2.8163059 -0.00031722431597625087 0.0005127458575478422
2.8159335 -0.0003170045437682497 0.0006677719989474377
2.8155613 -0.0003167259942254937 0.0008319573369283246
2.8151891 -0.0003163840937545243 0.0010056602037705426
2.8148172 -0.00031597677807279856 0.0011868470568397803
2.814445 -0.0003154997651289915 0.0013770662705875432
2.814073 -0.0003149509267795689 0.0015769711078357565
2.8137012 -0.0003143254571096366 0.0017869230661288463
2.8133292 -0.0003136203209424156 0.0020079623684089707
2.8129573 -0.00031283022549975727 0.0022413934976516538
2.8125854 -0.0003119511081380639 0.002490282760491523
2.8122137 -0.0003109764499209699 0.002754970670142679
2.811842 -0.0003099008646611087 0.0030376422812617454
2.8114703 -0.0003087162780823334 0.003336963302233536
2.8110986 -0.00030741808703977703 0.00365335704457732
2.8107271 -0.0003059984866018912 0.0039915231037519604
2.8103557 -0.00030444973749794464 0.004353902615725706
2.8099842 -0.00030276097671078295 0.004740134798593609
2.8096128 -0.0003009253115273441 0.005149963565965431
2.8092413 -0.0002989320133513673 0.005583844846896183
2.80887 -0.00029677551241305544 0.006041106526871873
2.8084986 -0.00029444188692914536 0.006525649630063063
2.8081274 -0.0002919260778001089 0.007035106706814421
2.8077564 -0.00028921649127431877 0.007575697679647925
2.8073852 -0.0002862995217150551 0.008147068510285052
2.807014 -0.0002831642573705229 0.008747547363244335
2.806643 -0.00027980350464642455 0.009378028703989714
2.806272 -0.00027620217584607394 0.010040289404436738
2.805901 -0.00027235003341695744 0.010734829678316155
2.8055303 -0.00026823579282875 0.011463278055315664
2.8051593 -0.0002638434463530209 0.012223466341018832
2.8047886 -0.0002591658696829417 0.013013455608955116
2.8044178 -0.0002541905791300089 0.013832797128179438
2.804047 -0.0002489060921088233 0.014677500321407275
2.8036766 -0.0002433086201355739 0.01554239717235206
2.803306 -0.00023738664771969962 0.016427321062931727
2.8029354 -0.00023112978681286657 0.017328823971038503
2.8025649 -0.00022453993276643457 0.018246253633500624
2.8021946 -0.00021761198417641974 0.01917774381127157
2.801824 -0.0002103317121829413 0.020124215873559
2.8014538 -0.00020270328630568442 0.021082870651186317
2.8010836 -0.00019471751019271608 0.022055386794431045
2.8007133 -0.0001863690268966235 0.023041068746528857
2.800343 -0.00017765429502084032 0.02403363272406869
2.7999728 -0.00016857072221148058 0.025032058309936184
2.7996027 -0.00015912265966113687 0.026036840450476228
2.7992327 -0.0001493017776260569 0.027044448178372347
2.7988627 -0.00013910827825479343 0.028053295380982696
2.7984927 -0.00012854069343230175 0.029063830161187888
2.798123 -0.0001176067208393077 0.030074070973789172
2.797753 -0.00010629879351382543 0.031083386515541014
2.7973833 -9.461825346292119e-05 0.032092448452932194
2.7970135 -8.256480685108278e-05 0.03309528233324884
2.7966437 -7.014282781334231e-05 0.03409038689769175
2.7962742 -5.736145417992174e-05 0.03507949085056571
2.7959044 -4.420778308688373e-05 0.03606348180503328
2.7955348 -3.069940191647521e-05 0.037040804304966875
2.7951653 -1.6831799152752886e-05 0.03801181805524122
2.794796 -2.6150008396286837e-06 0.03897612194272301
2.7944264 1.1965087909460229e-05 0.03993198207492933
2.7940571 2.688698360055925e-05 0.040871788566416545
2.7936878 4.215167220786844e-05 0.04179442413445816
2.7933185 5.7755242974109404e-05 0.04270106789456058
2.7929494 7.36789534493829e-05 0.04358950433277935
2.7925801 8.993865385158254e-05 0.044458025447839625
2.792211 0.00010650383151398831 0.045309285408283384
2.791842 0.00012338166740269048 0.046146238945123354
2.791473 0.00014056495193013048 0.046970932486862585
2.791104 0.00015804006745745157 0.047782794776156864
2.790735 0.00017582242640803324 0.04858033425677967
2.7903662 0.00019388639185178498 0.04936775717868597
2.7899973 0.00021223812401670295 0.05014498253798326
2.7896285 0.00023087565611133203 0.05091374690306013
2.78926 0.0002497820101847982 0.05167258610664412
2.788891 0.00026897942187466083 0.052421659477262225
2.7885225 0.0002884382367033168 0.053162796460961254
2.788154 0.00030816954789132905 0.053896059209915484
2.7877853 0.00032816874162022627 0.054620306727137774
2.787417 0.00034842121350156844 0.05533839723554927
2.7870483 0.00036894974109663077 0.05604991405479073
2.78668 0.00038972669142195687 0.05675737993741065
2.7863116 0.00041076309591920435 0.05746042075695821
2.7859435 0.0004320443027822466 0.05815988350260725
2.7855752 0.0004535961749757451 0.05885665623222567
2.785207 0.00047539027193609063 0.05955037514402361
2.784839 0.0004974390111330808 0.06024143239918352
2.7844708 0.0005197418965684928 0.060929858825068316
2.7841027 0.000542297467972353 0.06161557282704731
2.7837346 0.0005651052307562633 0.0622987951693085
2.7833667 0.0005881488660113303 0.06297952186207116
2.7829988 0.0006114427010206282 0.06365760455204385
2.782631 0.0006349850877845364 0.06433203581264361
2.782263 0.000658775291068805 0.06500377835889536
2.7818954 0.0006827963752279945 0.06567312993938314
2.7815278 0.0007070634978569576 0.06634148181426568
2.7811599 0.0007315919962318628 0.06700932761106529
2.7807925 0.0007563339933383474 0.06767630099687803
2.7804248 0.0007813371198760957 0.06834287783015647
2.7800572 0.0008065853088039111 0.06900917885462869
2.7796898 0.0008320617004048414 0.06967449865404232
2.7793224 0.0008577823782988121 0.07033837785739827
2.778955 0.0008837466582130571 0.07100124656279747
2.7785878 0.0009099374090957709 0.07166343558199345
2.7782204 0.0009363883465132559 0.07232527592017009
2.7778533 0.000963065050890546 0.07298661386717084
2.777486 0.000989984459402224 0.07364734845984891
2.777119 0.0010171464695641734 0.07430825136868213
2.7767518 0.0010445509898602539 0.07496795954777785
2.7763848 0.0010721795872997487 0.07562710041569612
2.776018 0.0011000500535849782 0.07628578513662033
2.775651 0.0011281620885544962 0.07694443533956175
2.775284 0.0011565159214368807 0.07760314634968193
2.7749171 0.001185111326451906 0.07826172450548582
2.7745504 0.001213929881992864 0.07892131710177126
2.7741838 0.0012429903917667415 0.07958171748855088
2.7738168 0.001272312372178485 0.08024318714833643
2.7734504 0.0013018387006482517 0.0809056647509777
2.7730837 0.0013316275362735938 0.08156931911254274
2.7727172 0.0013616403246664646 0.08223488103883764
2.7723505 0.0013919173242218908 0.0829025510438732
2.771984 0.0014224194581012439 0.08357268730728398
2.771618 0.0014531478197114915 0.08424470134674199
2.7712514 0.0014841425791453581 0.0849188672248806
2.7708852 0.0015153646879461275 0.08559518985829292
2.7705188 0.0015468551582759227 0.08627373007509931
2.7701526 0.0015785742124412381 0.08695445671818573
2.7697866 0.0016105219192126088 0.08763724928434555
2.7694204 0.0016427410154175967 0.08832160110691865
2.7690544 0.0016751897091082878 0.08900825658305246
2.7686884 0.0017078904672718964 0.08969742625872539
2.7683225 0.001740843581194918 0.09038895131329817
2.7679565 0.0017740505940074586 0.09108346341207905
2.7675905 0.001807511812910058 0.09177915565411134
2.7672248 0.0018412062682189939 0.09247742008009191
2.766859 0.0018751564864230464 0.09317880232373041
2.7664933 0.001909363797275464 0.09388209974497126
2.7661276 0.0019438285485906884 0.09458777778605841
2.765762 0.0019785295809572204 0.09529709570605581
2.7653964 0.0020135130720274706 0.09600918159722856
2.7650309 0.0020487347266690444 0.09672483623812761
2.7646654 0.0020842185650421265 0.09744437398518233
2.7642999 0.0021199661974172033 0.09816780701698494
2.7639346 0.0021559554226471553 0.09889581714535137
2.763569 0.0021922352388436647 0.09962831092331065
2.7632039 0.0022287596039787545 0.10036585516588031
2.7628386 0.0022655546275629538 0.1011089316655381
2.7624736 0.0023025974646609633 0.10185644977596292
2.7621083 0.0023399385423787905 0.10260809140795595
2.7617433 0.0023775300333372896 0.10336342479074224
2.7613783 0.0024153981446101086 0.104122257764416
2.7610133 0.0024535436191303293 0.10488447542058241
2.7606483 0.0024919681722988286 0.10565004010914608
2.7602835 0.0025306470603536097 0.10641759758887234
2.7599185 0.0025696320384601024 0.1071874619510003
2.7595537 0.00260887266128891 0.10796056200324564
2.759189 0.0026483963352698 0.10873768665923915
2.7588243 0.0026881778451313737 0.1095186931809965
2.7584596 0.00272827139155581 0.11030390799717056
2.758095 0.0027686254649841946 0.11109429644303984
2.7577305 0.002809269061818856 0.11188973755734168
2.757366 0.002850202946377723 0.11268899665274153
2.7570014 0.0028914295288633663 0.11349377642411267
2.756637 0.0029329227875444473 0.11430292149301627
2.7562726 0.0029747393200431895 0.11511632079647999
2.7559083 0.0030168254261889833 0.11593585258399375
2.755544 0.003059211717758153 0.11676134628014526
2.75518 0.003101871348886646 0.11759292910746691
2.7548156 0.0031448637681160186 0.11843190134054517
2.7544515 0.0031881340340197345 0.11927683482110762
2.7540874 0.0032317133514635442 0.12012637953596653
2.7537234 0.0032756024973178196 0.12098253010970018
2.7533593 0.003319805247378802 0.12184557269988185
2.7529955 0.00336429370750494 0.12271633358576711
2.7526314 0.0034091302317993902 0.12359291574004717
2.7522676 0.003454256673620636 0.12447623583714894
2.751904 0.0034996770552148167 0.12536797091145294
2.7515402 0.0035454523159487647 0.12626750028079733
2.7511764 0.0035915567259406376 0.12717296803562286
2.7508128 0.0036379605383141792 0.12808529432349916
2.7504492 0.0036846981462189416 0.12900427401014453
2.7500856 0.0037317702193516325 0.1299296998790374
2.7497222 0.003779149754138262 0.13086215187335504
2.7493587 0.003826899637158514 0.1317992901537092
2.7489953 0.0038749600345176854 0.13274033239847943
2.748632 0.003923362529847055 0.13368563351050708
2.7482686 0.0039721101126531716 0.13463674763057343
2.7479053 0.004021203851534263 0.1355946336796869
2.7475421 0.004070614868773612 0.1365579703967854
2.747179 0.004120376195715215 0.13752798549965006
2.746816 0.0041704912438337485 0.13850192688157129
2.7464528 0.004220959832231381 0.13947879960929366
2.7460897 0.004271784177069498 0.14045773976050227
2.7457268 0.004322930136736757 0.14143922572779033
2.7453637 0.004374467618750819 0.14242537554227697
2.7450008 0.004426328945822176 0.1434143399706215
2.7446382 0.004478515939300225 0.1444056193427277
2.7442753 0.004531096975765758 0.14540085264760869
2.7439125 0.0045840403937511464 0.1463990190831375
2.7435498 0.00463731109370474 0.1474026117632396
2.7431872 0.00469094749731729 0.14841080971517467
2.7428246 0.004744949550716029 0.14942438763302457
2.7424622 0.004799285095281776 0.15044195497850815
2.7420995 0.0048540256203098205 0.15146644943821988
2.7417371 0.004909103188572744 0.15249468916654035
2.7413747 0.004964553403004656 0.15352939332130336
2.7410123 0.0050203813402513574 0.15457336458342655
2.7406502 0.005076550963552845 0.15562535149827708
2.7402878 0.005133141658275569 0.15668696627192608
2.7399256 0.005190080043661167 0.15775745580076625
2.7395635 0.005247409104607329 0.15883815885331284
2.7392013 0.005305130108040086 0.15992796447384383
2.7388391 0.005363248716424147 0.1610280931524699
2.7384772 0.005421727728198256 0.16213670076636233
2.7381153 0.0054806108256406135 0.16325560162015057
2.7377534 0.005539899713931556 0.1643848303995335
2.7373915 0.005599599923024407 0.1655226101715498
2.7370296 0.005659712337113276 0.16666813733636396
2.7366679 0.005720202109236465 0.16782328224128631
2.7363062 0.005781110605556951 0.16898913548412683
2.7359445 0.005842443633916244 0.17016518178617937
2.7355828 0.0059042030635545915 0.1713531683576745
2.7352211 0.005966395118342128 0.17255098592358886
2.7348597 0.006028979849720402 0.17375953490968601
2.7344983 0.006092004726386029 0.1749798267250145
2.7341368 0.006155471352957611 0.17620995894319377
2.7337754 0.006219385565636432 0.1774505405474779
2.733414 0.006283749358598719 0.1787047812580382
2.7330527 0.00634852705043184 0.17996996388210762
2.7326915 0.006413762609282792 0.18124723924761055
2.7323303 0.006479462535117554 0.18253341591619757
2.731969 0.006545627693867998 0.18383147676299147
2.731608 0.00661226598206873 0.1851456240204756
2.731247 0.006679337019766855 0.1864842115539163
2.730886 0.006746897162472462 0.18784356694551246
2.730525 0.006814949150978894 0.18921916106642375
2.730164 0.006883502165044676 0.1906095757311707
2.729803 0.00695255815805757 0.1920162885719769
2.7294424 0.007022080688153536 0.19343891509563454
2.7290814 0.007092163388585197 0.1948738872820531
2.7287207 0.007162721351847149 0.19632268800635888
2.7283602 0.00723375575805654 0.19778396952956603
2.7279994 0.0073053677640545316 0.19925597817229715
2.727639 0.007377463488928773 0.20073904191136777
2.7272782 0.007450145443600807 0.20223267229349892
2.7269177 0.007523318051823693 0.2037373200990022
2.7265575 0.0075969880782374285 0.20525328230182044
2.726197 0.0076712535942748215 0.20677904652559573
2.7258368 0.007746022839498392 0.20831437868059746
2.7254763 0.007821395444247004 0.2098599432842845
2.725116 0.007897278383604878 0.211416904917478
2.724756 0.007973672309398923 0.21298583105262053
2.7243958 0.008050685015537096 0.21456200334569384
2.7240355 0.008128265742898585 0.2161490865983262
2.7236755 0.008206370645387921 0.21775010940536876
2.7233155 0.008285052593131045 0.2193637866150198
2.7229555 0.008364319191626429 0.22098884826579496
2.7225957 0.00844411833553743 0.22262550498858624
2.7222357 0.008524563557076991 0.2242745946279068
2.721876 0.00860554948207326 0.22593840514206773
2.7215161 0.008687139323254144 0.2276214118545167
2.7211564 0.008769336114978795 0.2293233222753102
2.7207968 0.008852094916649362 0.2310392475485047
2.720437 0.0089355268611171 0.23277093183898961
2.7200775 0.009019530801987656 0.23451841982118693
2.719718 0.00910416313192377 0.23627435340567876
2.7193584 0.009189430074649462 0.23804114865999979
2.7189991 0.009275275920466494 0.23982022662379954
2.7186396 0.009361821757528017 0.2416085257940037
2.7182803 0.009448952787645301 0.24340691229673406
2.717921 0.009536733304866193 0.24521354537232462
2.7175617 0.00962516255481877 0.2470275253141966
2.7172027 0.009714187903197316 0.24885199055575208
2.7168434 0.009803927937123338 0.25068463382159467
2.7164843 0.009894269861335354 0.25252944481127654
2.7161252 0.009985274805940874 0.2543846332856157
2.7157662 0.01007694871665804 0.2562484919008368
2.7154071 0.01016929208842678 0.2581202517002142
2.7150483 0.010262248060591365 0.25999803569743174
2.7146895 0.010355877830724981 0.26188230544374624
2.7143307 0.010450186140667792 0.26377380067123407
2.7139719 0.010545173202571716 0.2656716973552934
2.713613 0.010640843806450117 0.2675779185930127
2.7132545 0.010737134945928734 0.26949455922254617
2.7128959 0.010834116172690648 0.27141899043860646
2.712537 0.01093185315842792 0.27335607984434696
2.7121787 0.0110301578784727 0.2753044838745585
2.7118201 0.011129227185831835 0.2772624412838903
2.7114618 0.011228934301192749 0.2792248075399087
2.7111032 0.011329411025523298 0.28119031511387277
2.7107449 0.011430526494186764 0.2831574847435956
2.7103865 0.011532347020417343 0.2851323509578049
2.7100284 0.011634809273386063 0.28711276345722764
2.70967 0.01173804933255641 0.28909880560112877
2.709312 0.01184193404394866 0.2910912636592253
2.7089539 0.011946532547279745 0.29309139784549204
2.7085958 0.012051849873159716 0.2950998754970265
2.708238 0.012157816121663978 0.2971162586856614
2.7078798 0.012264577220759207 0.29913745377525625
2.707522 0.012371990301017422 0.3011650286978047
2.707164 0.012480131715084244 0.3031999897705994
2.7068062 0.012589001427093094 0.30524343787818675
2.7064483 0.01269860577937209 0.3072978934422303
2.7060907 0.012808871553923261 0.30935747568492755
2.7057328 0.012919950188855075 0.31142279318753985
2.7053752 0.013031693506139419 0.3134973114885437
2.7050178 0.013144107139869264 0.3155822254052142
2.7046602 0.013257341624852245 0.3176757440204
2.7043025 0.013371328373469785 0.31978300414773053
2.7039452 0.013485993714535993 0.32190734172395596
2.7035878 0.013601422722167248 0.3240472848217401
2.7032304 0.013717617754532336 0.3262030331276894
2.7028732 0.013834509634977163 0.32837500075175685
2.7025158 0.013952257089556611 0.3305617257366419
2.7021587 0.014070711529204692 0.3327676701712033
2.7018015 0.014189956336798829 0.3349955305497385
2.7014444 0.014310001874797775 0.33724351314517675
2.7010872 0.014430852183456383 0.339509173816053
2.7007303 0.014552435076493455 0.341794236806038
2.7003732 0.014674917069023286 0.3440934819305887
2.7000163 0.014798141756485911 0.34641112357567583
2.6996593 0.014922195886738685 0.3487440563497995
2.6993027 0.015047002440129666 0.35109246867685673
2.6989458 0.01517273309738391 0.35345662342150963
2.698589 0.015299226159601633 0.3558374409363116
2.6982324 0.015426570889409697 0.35823282706534604
2.6978757 0.01555477256273352 0.3606418820841276
2.697519 0.015683836301098982 0.363068696714535
2.6971626 0.015813682297695263 0.36551364628777777
2.696806 0.015944490044429997 0.36797481836347884
2.6964495 0.016076089835984624 0.37044810906542724
2.696093 0.016208573435091415 0.372933747062331
2.6957366 0.016341945829699667 0.3754361926483973
2.6953804 0.01647612356980293 0.3779577442539454
2.6950243 0.016611203207836624 0.38049882775981114
2.6946678 0.016747282167845882 0.383057815775572
2.6943119 0.016884093324368785 0.3856366727628217
2.6939557 0.017021918861924626 0.3882382131770155
2.6935995 0.017160674808383725 0.3908616640196474
2.6932435 0.017300275520439272 0.393505981195992
2.6928875 0.017440821282224083 0.3961718912424982
2.6925316 0.017582320015025958 0.398860122963739
2.6921756 0.01772477882881821 0.40156563177733373
2.69182 0.01786810802480528 0.40429162713228634
2.691464 0.018012507785479748 0.40703914568606875
2.6911082 0.018157792367926646 0.409815187339638
2.6907525 0.018304069913218767 0.4126160730524248
2.6903968 0.01845134716547617 0.4154404327767329
2.6900413 0.018599535171956328 0.41829195396756474
2.6896856 0.01874884077479379 0.4211673172957283
2.68933 0.018899072447725096 0.4240631487017618
2.6889746 0.019050337136983883 0.42698129095428283
2.6886191 0.01920264332616752 0.429920539414549
2.688264 0.01935589501199932 0.43288279423504333
2.6879086 0.019510203735342384 0.4358679717681517
2.6875532 0.019665680418055914 0.43887271461536287
2.687198 0.01982212422905212 0.4418995579043924
2.686843 0.01997954123271197 0.4449483803359911
2.6864877 0.020138150641020838 0.44801463125983104
2.6861327 0.020297744608759716 0.45109730948488025
2.6857774 0.0204585452972642 0.45420285764202323
2.6854224 0.020620344037317002 0.4573322508343947
2.6850677 0.020783150178622926 0.46049146585352196
2.6847126 0.020947191903929057 0.4636791648549351
2.684358 0.021112258567348094 0.46688767330957
2.6840029 0.02127857889375119 0.4701184634606796
2.683648 0.021445937641240757 0.47337055228608643
2.6832933 0.02161445413874712 0.4766470765631303
2.6829388 0.021784023075005068 0.4799445001027415
2.682584 0.021954879353039167 0.48326151944293183
2.6822295 0.022126800793697658 0.48660272133725085
2.681875 0.02229991214437052 0.48997610868310454
2.6815205 0.02247422600229683 0.49338502477971485
2.6811662 0.022649636137003607 0.4968288909695114
2.6808116 0.022826390019664834 0.5002941322584346
2.6804574 0.02300425553654492 0.5037783399008792
2.680103 0.02318335974472231 0.5072834279199185
2.6797488 0.023363709062544567 0.5108106892378989
2.6793945 0.023545311336202267 0.5143514433030536
2.6790404 0.02372804719109281 0.5179106354360115
2.6786864 0.02391204844314376 0.5214939428947333
2.6783323 0.02409732155768957 0.5251013766502167
2.6779783 0.02428387757716252 0.5287351879564085
2.6776242 0.024471723712377023 0.5323951543811117
2.6772704 0.024660744502150753 0.53608519450243
2.6769164 0.024851203522990164 0.5398040173845876
2.6765625 0.025042855730836176 0.5435518184363711
2.6762087 0.025235838578943418 0.5473291136563654
2.6758552 0.025430032098971718 0.5511319443710148
2.6755013 0.02562570611295933 0.5549589105846945
2.6751478 0.025822605898211223 0.5588112343774685
2.6747942 0.026020871826261588 0.5626857632186066
2.6744406 0.0262205115687596 0.5665830812907215
2.674087 0.02642153391695766 0.5705070129127818
2.6737335 0.02662394870460892 0.5744591791378201
2.6733801 0.026827628155179115 0.5784394747973916
2.6730268 0.027032718399792082 0.5824417743390744
2.6726735 0.027239226361524215 0.5864654992351096
2.6723201 0.02744715988863355 0.590509468199336
2.671967 0.027656383593750257 0.5945683374772484
2.6716137 0.027867184940117907 0.5986378011864626
2.6712606 0.028079282940953944 0.6027220470290464
2.6709075 0.02829282680810155 0.6068238771007668
2.6705546 0.02850767685326964 0.6109490956775807
2.6702015 0.028724134091075177 0.615097665936736
2.6698487 0.02894191081084932 0.6192620565221549
2.6694956 0.02916130877918544 0.6234401592181595
2.6691427 0.0293820341162913 0.6276332962545523
2.66879 0.029604092764478705 0.6318400430181509
2.6684372 0.029827787917803657 0.636066038868456
2.6680846 0.030052826232324477 0.6403077704861629
2.667732 0.030279361001637643 0.644558440682276
2.6673794 0.030507397395766703 0.6488202804556777
2.6670268 0.03073693812891272 0.6530966955850305
2.6666741 0.030967990713038244 0.6573896038216681
2.6663218 0.031200402327655575 0.6617058746935758
2.6659691 0.0314345002051906 0.6660530324443654
2.6656168 0.031669974986636554 0.670429677527669
2.6652646 0.031906837886275866 0.6748301108552527
2.6649122 0.032145414282752714 0.6792529261005169
2.66456 0.03238539343710098 0.6837082647379301
2.6642077 0.03262710900174048 0.6881903759243579
2.6638556 0.03287024387869024 0.6926937831712754
2.6635034 0.03311496822637425 0.6972224163181892
2.6631515 0.033361126125515506 0.7017791870991635
2.6627994 0.033609060246235695 0.7063668228169592
2.6624475 0.03385844667870266 0.7109844998462171
2.6620955 0.03410946204115749 0.7156245478137027
2.6617436 0.03436211518372964 0.7202937206398377
2.6613917 0.03461641662292137 0.7249925007460906
2.66104 0.03487220337371751 0.7297212324477343
2.6606884 0.03512965808649855 0.7344766742491113
2.6603367 0.03538879018958754 0.7392634981519551
2.659985 0.03564961168578205 0.7440832444866268
2.6596334 0.035912132086040244 0.7489250063998092
2.6592817 0.0361763601906471 0.7537965400712533
2.6589303 0.0364421261868527 0.7586956015047586
2.6585789 0.03670961805238567 0.7636168535316259
2.6582274 0.036978842895478946 0.7685596517192157
2.657876 0.037249809218458114 0.7735270125486144
2.6575248 0.03752234030351904 0.7785190797032024
2.6571734 0.03779681548948624 0.7835347118169059
2.6568222 0.03807286961435179 0.7885763268808444
2.656471 0.03835070002879237 0.793647024956732
2.65612 0.038630126223678916 0.7987497502701997
2.6557689 0.03891154094189922 0.8038846846206605
2.655418 0.03919457256154146 0.8090613779546458
2.655067 0.039479429601667004 0.8142809311428535
2.654716 0.03976612373240353 0.8195357145754376
2.654365 0.040054668292721536 0.8248166851455068
2.654014 0.04034506893816078 0.8301223302115155
2.6536634 0.04063713920526454 0.8354557165050881
2.6533127 0.04093108376576435 0.8408175522988123
2.652962 0.04122691486908002 0.8462061773402291
2.6526113 0.041524638912350136 0.8516199024357302
2.6522605 0.04182426738325919 0.8570585793057963
2.65191 0.04212560021338427 0.8625157701149992
2.6515594 0.04242905756024582 0.8679961879348812
2.6512089 0.04273423194443303 0.8735016790359078
2.6508586 0.04304113293402562 0.8790324419808656
2.6505082 0.04335018373741714 0.8845844215855331
2.650158 0.04366097352870062 0.8901566618413984
2.6498075 0.0439739311871525 0.8957544238926481
2.6494572 0.04428864172262953 0.9013780112901244
2.649107 0.044605325990385476 0.9070290160500896
2.648757 0.04492377855914461 0.9127137943755008
2.6484067 0.045244445143418126 0.9184327059036672
2.6480567 0.045566900926610414 0.9241877472030507
2.6477067 0.04589137727159369 0.9299749273880814
2.6473567 0.04621788506135389 0.9358007657164392
2.6470068 0.04654643985625079 0.9416678735395684
2.646657 0.04687682890997089 0.9475750357082433
2.646307 0.04720951723208428 0.9535105766049617
2.6459572 0.04754405932280969 0.9594822488479537
2.6456075 0.04788069854923301 0.9654907453532972
2.645258 0.04821921325939513 0.9715410992702639
2.6449082 0.04856008433757015 0.9776282820319762
2.6445587 0.048902855190039445 0.9837611790531737
2.6442091 0.049247781857573 0.9899444628500559
2.6438596 0.0495948754348085 0.9961813129391667
2.64351 0.04994415954435469 1.0024553454606524
2.6431606 0.05029563846543239 1.0087583766708939
2.6428113 0.05064908903353769 1.015102408739571
2.642462 0.051004759203513134 1.0214829499907578
2.6421127 0.051362666764454806 1.027898356991104
2.6417634 0.051722819264583594 1.0343545919760286
2.6414142 0.05208523797505681 1.040858803868711
2.6410651 0.05244968388550769 1.047404321198876
2.640716 0.05281642471740202 1.0539912191812055
2.640367 0.05318546924046212 1.0606214935245961
2.640018 0.05355683872910675 1.0672960462700118
2.639669 0.05393054134005342 1.0740035173056064
2.6393201 0.0543063366881277 1.0807469003268078
2.6389713 0.05468448843691042 1.0875271112564555
2.6386223 0.05506527458003076 1.0943481619742033
2.6382737 0.055447922939752196 1.1012160892327663
2.637925 0.0558332419055292 1.108140190054238
2.637576 0.056220981412038816 1.115113738756058
2.6372275 0.0566108966027027 1.1221244768478955
2.636879 0.0570032581378187 1.1291646839949119
2.6365304 0.05739808237833799 1.1362417170210592
2.6361818 0.05779537703963586 1.143352871346841
2.6358335 0.05819488506328858 1.150497790245447
2.6354852 0.058596885553785234 1.1576752016154679
2.6351368 0.05900139371291564 1.164884599849374
2.6347885 0.059408416378187286 1.1721231195472528
2.6344402 0.05981796787311325 1.179394586488868
2.6340919 0.060230055207228295 1.1866907874788233
2.6337438 0.06064440490069295 1.1940059561185938
2.6333957 0.0610613036759681 1.201344669497106
2.6330476 0.06148076191221372 1.2087032102100679
2.6326995 0.061902784498262295 1.216088625235588
2.6323516 0.06232709474952307 1.2235103779328034
2.6320035 0.06275428454100798 1.2309697080041637
2.6316557 0.06318378367088287 1.2384643398944195
2.6313078 0.06361589702937935 1.2460117895168596
2.63096 0.06405064835160659 1.2536216522057297
2.6306124 0.06448775340562221 1.2612755709410808
2.6302645 0.064927829880305 1.2689734373161377
2.629917 0.06537028512898721 1.276704147422799
2.6295693 0.06581543421465474 1.2844640802066725
2.6292217 0.0662632844243148 1.2922512938691835
2.628874 0.06671384701835534 1.3000631296170981
2.6285267 0.06716681753271793 1.3079028976895997
2.6281793 0.06762251688586425 1.3157634594017247
2.627832 0.06808094941984671 1.3236495331039364
2.6274846 0.0685421284498327 1.3315667390457577
2.6271372 0.0690060607931158 1.3395105826842237
2.62679 0.0694724377752866 1.3474769586030726
2.6264427 0.06994190625250044 1.3554735151402633
2.6260955 0.07041383487268163 1.3635012055803475
2.6257484 0.07088855495958361 1.3715636450081126
2.6254013 0.07136608176901126 1.3796652570872368
2.6250544 0.071846096420252 1.3878077509789013
2.6247075 0.07232894671057379 1.3960052687552624
2.6243603 0.07281498069996015 1.4042408774390063
2.6240134 0.07330354378439968 1.4125094729298129
2.6236668 0.07379464301986174 1.4208128980468875
2.6233199 0.07428896711379787 1.429149692935731
2.6229732 0.07478584643208785 1.4375223353949904
2.6226265 0.07528563650232371 1.4459353386643037
2.62228 0.07578834773820832 1.4543800372920959
2.6219332 0.07629399060538336 1.4628419491785567
2.6215866 0.07680257065354712 1.4713346693958824
2.6212401 0.0773137514252499 1.479869830940599
2.6208937 0.07782789505404343 1.4884471437477873
2.6205473 0.07834501837093619 1.497065236499156
2.6202009 0.07886513334366974 1.5057267672937185
2.6198545 0.07938825666939348 1.5144242244230093
2.6195083 0.0799140346684716 1.5231515550975765
2.6191618 0.08044320477345451 1.5319071027518938
2.6188157 0.08097504489608144 1.5406939639602455
2.6184695 0.08150993718527295 1.5495292124531497
2.6181235 0.0820475232288641 1.5584111285977518
2.6177773 0.08258856594077711 1.5673433850365213
2.6174314 0.08313233240681572 1.57633230450792
2.6170855 0.08367922110551533 1.5853717185537812
2.6167395 0.0842292422013554 1.5944618046832222
2.6163936 0.08478242123216773 1.6036094030973445
2.6160479 0.08533838689619601 1.6128090705006972
2.615702 0.08589792967363008 1.6220485125920148
2.6153562 0.08646028399028727 1.631331005481473
2.6150105 0.0870258580343818 1.6406472612970138
2.6146648 0.08759465347115947 1.6499910202879389
2.6143193 0.08816629441358222 1.6593706818642053
2.6139736 0.0887415758785473 1.6687906386049929
2.6136281 0.08931972570278918 1.6782554699116932
2.6132827 0.08990114906593422 1.6877577884763357
2.6129372 0.09048586463507695 1.6972992686679518
2.612592 0.09107347380089448 1.7068751549646688
2.6122465 0.09166480604544859 1.7164851718690086
2.6119013 0.09225905018045685 1.726129406082231
2.611556 0.09285663355419319 1.7358085463109008
2.6112108 0.09345756161071916 1.745528795291712
2.6108658 0.09406143928114062 1.755292672968185
2.6105206 0.09466910921090617 1.7650982802274444
2.6101756 0.09527975276327642 1.774949552339564
2.6098306 0.09589380178441649 1.7848606317200288
2.6094856 0.09651128339021815 1.7948285508442232
2.6091406 0.09713220835118612 1.8048372735693952
2.608796 0.09775616465835958 1.814890830507172
2.608451 0.09838402696347157 1.824990084474214
2.6081061 0.0990149448513193 1.8351244554638688
2.6077614 0.09964936045270337 1.8452866065725908
2.6074166 0.10028728552534817 1.8554787323509048
2.607072 0.10092828473747383 1.8657018248150623
2.6067274 0.10157325854325926 1.8759519704061154
2.6063828 0.10222132036859935 1.8862313852369987
2.6060383 0.10287293155485379 1.8965430045201197
2.6056938 0.10352809807936425 1.9068832993706974
2.6053495 0.10418637838648938 1.9172551625834526
2.605005 0.10484869140210797 1.927653543281761
2.6046607 0.10551413171361074 1.9380825055379154
2.6043165 0.1061831670595438 1.9485409558844031
2.6039722 0.10685580816480941 1.959026090713784
2.6036282 0.10753159490599123 1.9695426224606563
2.603284 0.10821147836405705 1.980095757534838
2.6029398 0.10889452531767979 1.9906804682032453
2.6025958 0.1095812209129123 2.001294385157046
2.6022518 0.11027157173490909 2.0119409432901167
2.6019077 0.11096559478587203 2.0226327997467086
2.601564 0.11166281869480336 2.0333747433812333
2.6012201 0.11236374675628276 2.044164215846814
2.600876 0.11306887938509912 2.0550054323254345
2.6005323 0.11377726122086067 2.0658969508170952
2.6001887 0.1144888997466403 2.0768372754990887
2.599845 0.11520480438360406 2.0878250671335534
2.5995014 0.11592399076963773 2.0988455048923473
2.5991578 0.11664697062844472 2.109892056647827
2.5988142 0.11737374759746506 2.1209632286946025
2.5984707 0.11810433491834486 2.1320605040447327
2.5981271 0.11883873777026338 2.1431903379114083
2.5977838 0.11957645915049021 2.1543461665941446
2.5974405 0.12031801244377587 2.165524329487194
2.5970972 0.12106340939375837 2.1767257662513724
2.5967538 0.12181265337592456 2.18794435608034
2.5964105 0.12256575347881948 2.1991798095835557
2.5960674 0.12332218661481822 2.2104360910829923
2.595724 0.12408301709634419 2.2217191844737614
2.595381 0.12484719156022721 2.233027716084913
2.595038 0.12561525371576612 2.2443636141076286
2.594695 0.12638667010726856 2.255729706017167
2.594352 0.12716253093845462 2.2671201701507253
2.5940092 0.127941757299889 2.278534210912943
2.5936663 0.12872490520651445 2.289968210503638
2.5933235 0.12951197291023464 2.3014291269744955
2.5929806 0.1303029783975405 2.312909426459025
2.592638 0.13109736486669116 2.324408560793547
2.5922952 0.13189625554024212 2.3359255973199273
2.5919526 0.1326985331024686 2.3474594766322943
2.59161 0.13350477237365083 2.3590152386236833
2.5912673 0.1343149682551288 2.370593194224269
2.590925 0.13512857392178598 2.382191911957805
2.5905824 0.13594671744848977 2.393805086606709
2.59024 0.1367682742314238 2.4054298713626574
2.5898976 0.137593809550653 2.4170766938637933
2.5895553 0.138423341101169 2.4287437586231255
2.589213 0.13925686585252764 2.440435418058007
2.5888708 0.14009382039594054 2.452156751921718
2.5885286 0.14093478599624967 2.463913924413199
2.5881865 0.1417797860914782 2.475710957419216
2.5878444 0.14262882436338953 2.487552521190299
2.5875022 0.1434819272324529 2.4994389641398147
2.58716 0.14433909866205033 2.5113679555242907
2.5868182 0.14519976289808323 2.523334419063732
2.5864763 0.14606451883576949 2.5353293814237494
2.5861344 0.14693338595784233 2.5473592788898025
2.5857925 0.14780636671233827 2.559416591059137
2.585451 0.14868286711588966 2.5715051997976284
2.585109 0.1495641138548473 2.5836194204158716
2.5847673 0.1504488904634018 2.59575185316439
2.5844257 0.15133781383052922 2.607909931549495
2.584084 0.15223089749709 2.6200890906193597
2.5837426 0.15312751658276333 2.63228980910048
2.583401 0.15402893675364576 2.644506294126496
2.5830595 0.15493389802353147 2.6567448140152514
2.5827181 0.15584304636111107 2.6690061339691873
2.5823767 0.15675638146113563 2.681300641811931
2.5820353 0.1576739239043135 2.6936215663433734
2.5816941 0.15859502819618534 2.7059701510757175
2.581353 0.15952035743928683 2.718354624809938
2.5810115 0.1604505626265717 2.7307770091168746
2.5806706 0.16138371416893246 2.7432310368870993
2.5803294 0.16232177011931903 2.7557282469825344
2.5799882 0.16326410128402732 2.7682673521681442
2.5796473 0.16421005059035584 2.7808434532164883
2.5793064 0.16516029863615062 2.7934553353967173
2.5789654 0.16611484770189663 2.8061009002103408
2.5786245 0.16707371811557806 2.818777658933735
2.5782835 0.16803691079017316 2.831481620953873
2.5779428 0.1690037670144834 2.8442134678720286
2.5776021 0.16997496110446988 2.856966141971349
2.5772614 0.17095050628859487 2.8697345979474296
2.5769207 0.1719304017635283 2.882525983166331
2.57658 0.17291466329227298 2.8953423462067978
2.5762396 0.17390259921426393 2.9081827909431746
2.575899 0.1748956108559862 2.9210480244278534
2.5755584 0.17589230587538546 2.9339328508299327
2.575218 0.176893395725431 2.9468318361486734
2.5748777 0.17789816993679866 2.9597462804707817
2.5745373 0.1789080541045514 2.972676440636649
2.574197 0.17992162617651877 2.985623360963655
2.5738568 0.1809396132944017 2.9985886483785347
2.5735166 0.18196200804096463 3.0115749507615646
2.5731764 0.18298883106392033 3.024578173456167
2.5728362 0.1840200735978315 3.0375954290679004
2.5724962 0.18505502793484904 3.050625278698427
2.5721562 0.18609440744336728 3.0636619963987597
2.5718162 0.1871382269629875 3.0767098765396734
2.5714762 0.18818647885731127 3.0897719448547347
2.5711362 0.18923918005461854 3.102847253826196
2.5707965 0.19029557997893412 3.1159285268276635
2.5704567 0.19135643168535021 3.12901428504955
2.570117 0.19242172356809323 3.142103934204466
2.5697773 0.19349146926687763 3.1551951293238565
2.5694375 0.19456565754863434 3.168296328120047
2.569098 0.1956435480104689 3.181406067668512
2.5687582 0.19672664408215698 3.194515050481134
2.5684187 0.19781343489706038 3.207621048463623
2.5680792 0.19890467039914417 3.220726926778773
2.5677397 0.20000036021808273 3.2338319896608843
2.5674005 0.20109972099276688 3.246933988764998
2.567061 0.2022043081627603 3.2600354820292976
2.5667217 0.20331255756150116 3.2731306244882528
2.5663824 0.2044252551519783 3.28622124976206
2.5660431 0.20554238696354388 3.2993045023888596
2.565704 0.2066631736506679 3.312380934460325
2.5653648 0.2077891788155465 3.3254484690865063
2.5650258 0.20891882529437256 3.3385050291630325
2.5646868 0.21005289278084624 3.3515536495196754
2.5643477 0.21119138708139396 3.3645946301466574
2.564009 0.21233349239671587 3.3776230363540707
2.56367 0.21348082101389595 3.3906369289784255
2.5633311 0.21463174421153935 3.4036391203722114
2.5629923 0.21578707583790363 3.4166263668674133
2.5626535 0.21694679953010532 3.4296006438611717
2.5623147 0.21811092186155093 3.442558564439901
2.561976 0.21927942579638576 3.455500543732161
2.5616374 0.2204514920478021 3.4684283525900668
2.5612988 0.22162792792768735 3.481345915550061
2.5609603 0.22280874077792262 3.494253258322855
2.5606217 0.22399391536188243 3.5071417819799016
2.5602832 0.2251834556835941 3.5200153078348526
2.5599449 0.22637650527449923 3.5328713640020943
2.5596066 0.22757390637210378 3.545705545962371
2.5592682 0.2287756403617135 3.5585176420915965
2.55893 0.2299817101911514 3.571305230045304
2.5585916 0.231192098153655 3.5840808511974043
2.5582535 0.23240595551211507 3.5968402219031264
2.5579152 0.23362497782540598 3.609583748330479
2.5575771 0.2348474508091937 3.6223081038008256
2.557239 0.23607421742694973 3.635011083577456
2.5569012 0.2373044106052346 3.647688439237843
2.5565631 0.2385397496510713 3.6603372283653353
2.5562253 0.23977848899767915 3.6729585823273565
2.5558875 0.24102148551341462 3.6855583580430196
2.5555496 0.24226873667941082 3.698125365694557
2.5552118 0.24352022526828368 3.7106640812764913
2.554874 0.2447759484589634 3.723173703111532
2.5545363 0.24603499930892944 3.7356500160572526
2.5541985 0.24729915163939054 3.7480835787967965
2.553861 0.24856659817329987 3.7604810741423877
2.5535233 0.24983822845937803 3.7728354371395514
2.553186 0.2511131162241566 3.785151051149642
2.5528483 0.2523930621285016 3.7974251359747604
2.552511 0.25367623167900005 3.809662731647914
2.5521736 0.25496353117904297 3.821866078248548
2.5518363 0.2562549339624113 3.8340281540619734
2.551499 0.25755043965100544 3.8461499348354034
2.5511618 0.25884910363507907 3.8582427800839287
2.5508244 0.2601527691438384 3.870306503804393
2.5504873 0.26145956647677365 3.882340300973802
2.5501502 0.26277042399279 3.89433896245352
2.549813 0.26408531188072293 3.906302886853363
2.5494761 0.26540330343116875 3.918235374991495
2.549139 0.2667262370478348 3.9301336546119487
2.5488021 0.2680522453985441 3.942001892996647
2.5484653 0.26938223881360585 3.9538308120006094
2.5481284 0.27071621664977014 3.965616878063918
2.5477915 0.2720541509576083 3.9773572877141445
2.5474548 0.27339508930715356 3.989052524575576
2.5471182 0.27473995080279623 4.000698783975457
2.5467813 0.2760896849799336 4.012288638386953
2.5464447 0.2774423502583707 4.023829925541175
2.5461082 0.2787979392910174 4.035323545338393
2.5457716 0.2801583440270073 4.0467693709761035
2.5454352 0.28152163319277723 4.058164828237217
2.5450988 0.28288874223713373 4.069515086385141
2.5447624 0.2842596678118133 4.080818430203091
2.544426 0.2856343817547689 4.092072771049755
2.5440896 0.28701287925011754 4.10327672596948
2.5437534 0.2883941509465447 4.114427546300935
2.543417 0.28978015168367516 4.125527620201133
2.5430808 0.29116888569152816 4.1365750685461204
2.5427446 0.29256133102283505 4.14756259605881
2.5424087 0.2939564636102646 4.158501836214517
2.5420725 0.2953562655036088 4.1694015982484345
2.5417366 0.2967587200048362 4.180256870346492
2.5414007 0.29816482319446685 4.191072246496066
2.5410647 0.29957454299343955 4.201837139112735
2.5407288 0.3009878790928834 4.212554197728048
2.5403929 0.30240479971328516 4.223227840426665
2.5400572 0.3038242985247587 4.2338568169753765
2.5397215 0.3052473487318168 4.2444296790511
2.5393858 0.30667394602491627 4.254946443614058
2.53905 0.30810405693403525 4.265406094141901
2.5387144 0.3095376782787944 4.275819934782482
2.538379 0.3109737590439675 4.286184985568633
2.5380433 0.31241434010959546 4.296503760002984
2.5377078 0.3138573440658305 4.3067825386096255
2.5373724 0.3153037985005282 4.317022292027724
2.5370371 0.3167526409346295 4.327215286273514
2.5367017 0.318205933384483 4.3373545791605075
2.5363665 0.3196615723813287 4.3474316864227305
2.5360312 0.32112058773038227 4.357443985637826
2.535696 0.3225829391969208 4.3673886428512665
2.5353608 0.3240486231090149 4.37727522538143
2.5350256 0.3255176010605512 4.387089958694466
2.5346906 0.3269888188664564 4.39684065224372
2.5343556 0.32846328490588894 4.406529496829786
2.5340204 0.32994204473816535 4.416149463387231
2.5336857 0.3314218995658677 4.425688418540735
2.5333507 0.33290599971942136 4.435152668214267
2.5330157 0.33439324870584436 4.444536451309418
2.532681 0.33588257454341686 4.453839839452854
2.5323462 0.3373749941375344 4.463067419766698
2.5320115 0.3388704949261981 4.472199664969179
2.5316768 0.3403690275116016 4.481223999381018
2.5313423 0.34186950194669197 4.490152316229939
2.5310075 0.3433740128795202 4.49899224895174
2.530673 0.3448803998028006 4.5077357040033945
2.5303385 0.3463896897080595 4.516392076402049
2.530004 0.3479018710711721 4.5249850778727385
2.5296698 0.34941582807652033 4.533507116321776
2.5293353 0.35093371177713617 4.541963670952017
2.529001 0.3524533208109863 4.550346304736622
2.5286667 0.35397572531046456 4.558644057935443
2.5283325 0.35550088229081334 4.566858548074822
2.5279982 0.357028779790834 4.5749998468447
2.5276642 0.3585582868621515 4.583066942969516
2.52733 0.36009157744264586 4.591057674198706
2.526996 0.3616264225858354 4.598973186847382
2.5266619 0.3631639064558537 4.606804790409923
2.5263278 0.3647039836411364 4.614549930941334
2.525994 0.3662455409383118 4.622212366756652
2.52566 0.36779073746938257 4.629792816611492
2.5253263 0.3693373540943065 4.6372850437796025
2.5249925 0.3708864485493913 4.644681969901793
2.5246587 0.37243800364350643 4.651987106119812
2.5243251 0.3739908641115158 4.659196932925325
2.5239913 0.37554723173318627 4.666305428695128
2.5236578 0.37710483487091173 4.6733192288988
2.5233243 0.3786647708655445 4.680245628070696
2.5229907 0.38022699508299923 4.687089496575411
2.5226572 0.38179149550147834 4.693843006383527
2.5223236 0.383358225229254 4.70050668561386
2.5219903 0.3849260518152822 4.7070987666901125
2.521657 0.3864960527716307 4.713593123807609
2.5213237 0.3880682090399667 4.719992815029311
2.5209904 0.3896424773427413 4.7263093592247385
2.520657 0.3912188453659687 4.732550177539585
2.520324 0.39279614375358646 4.738709427398074
2.519991 0.3943754854202099 4.744774214518457
2.5196576 0.39595795874921963 4.750764531719462
2.5193248 0.3975401584712151 4.756690897881432
2.5189917 0.3991254459254779 4.762537340244403
2.5186586 0.40071267542526917 4.768317997501904
2.5183258 0.40230067526006413 4.774032119623598
2.517993 0.40389057225407965 4.779678204642152
2.5176601 0.4054823312935535 4.78526151487537
2.5173273 0.4070759454717857 4.790786173453067
2.5169945 0.4086713819200905 4.79625175695854
2.516662 0.4102674897265895 4.8016562502328695
2.5163293 0.41186537779358773 4.80699349628881
2.5159967 0.4134650368611322 4.812270638200076
2.515664 0.41506643576199176 4.81749436189749
2.5153315 0.4166695696266084 4.822664953218851
2.5149992 0.4182732571828061 4.827780670635059
2.5146666 0.4198797929885157 4.832833034468255
2.5143342 0.421486839579784 4.837827793107277
2.5140018 0.42309554316038045 4.842759963028084
2.5136695 0.4247058683438888 4.847629163197464
2.5133374 0.42631665159544657 4.852431486313682
2.513005 0.42793016946740053 4.85716786221918
2.512673 0.4295440994671442 4.861844605776435
2.5123408 0.43115956599887995 4.866459801166219
2.5120087 0.43277656175323087 4.871014779010778
2.5116768 0.43439389165600195 4.87550985452987
2.5113447 0.43601387254406876 4.879939048246502
2.5110128 0.4376341430543696 4.884308742969008
2.510681 0.43925586128877064 4.888617111101284
2.510349 0.4408789909317014 4.892857362806994
2.5100172 0.44250352359519673 4.897028998878071
2.5096853 0.444129420653801 4.901117988924758
2.5093536 0.44575549994750896 4.905135958210623
2.509022 0.4473828940193884 4.909085807049661
2.5086904 0.4490115927032121 4.912964152132892
2.5083587 0.45064155858727467 4.916764554094961
2.508027 0.4522727796772086 4.920499124904381
2.5076957 0.45390404935076656 4.924174871047822
2.5073643 0.4555365337745517 4.927788807769385
2.5070329 0.4571701992875338 4.931343517187026
2.5067015 0.458805037849749 4.934824979060697
2.50637 0.460441011636828 4.938236463038079
2.5060387 0.4620781131694714 4.94159119563576
2.5057075 0.46371513081374566 4.944884924828722
2.5053763 0.46535323633525794 4.948118589548247
2.5050452 0.46699239658997077 4.951299365540031
2.504714 0.4686326083121467 4.954423538183567
2.5043828 0.470273836998221 4.957483004588953
2.504052 0.47191489314112406 4.960480607283447
2.503721 0.47355692380971726 4.96341397961064
2.50339 0.47519992284965323 4.966293598756798
2.5030591 0.47684385962896375 4.969124213677039
2.5027282 0.47848873085462135 4.9718967104729686
2.5023975 0.4801333192477297 4.974630506165907
2.5020666 0.4817800001236635 4.977326898900985
2.501736 0.48342637213150325 4.979989831435165
2.5014052 0.48507362697408163 4.982612417890856
2.5010746 0.4867217343534623 4.985199959649403
2.500744 0.48836951089040287 4.9877477805569015
2.5004134 0.4900193037927162 4.990258195603113
2.500083 0.4916687371362991 4.992715096213794
2.4997525 0.4933189647288932 4.995117487184566
2.499422 0.4949699873014973 4.997476246211905
2.4990916 0.49662177337618474 4.999790343053008
2.4987614 0.498273132413041 5.002055721996425
2.4984312 0.49992522352540175 5.004278061304313
2.498101 0.5015780519330122 5.006469677772006
2.4977708 0.5032315889629823 5.008620308927607
2.4974406 0.504885838197078 5.010733645701415
2.4971104 0.5065407724565681 5.012824609443346
2.4967804 0.5081952074580778 5.014895065773175
2.4964504 0.5098503105230063 5.0169197895932305
2.4961205 0.511506078566219 5.0188757980454035
2.4957905 0.5131624728130882 5.020760332413544
2.4954605 0.5148194819477445 5.022554531918706
2.4951308 0.5164758606537468 5.02423803287004
2.4948008 0.5181339770231964 5.0257828649641
2.494471 0.5197913764869997 5.027200689511857
2.4941413 0.5214492323335024 5.0285094220347935
2.4938116 0.5231074959729336 5.029723063414335
2.493482 0.5247649513295509 5.0308303615601
2.4931524 0.5264239467454126 5.031841698301725
2.492823 0.5280820705729938 5.03277201804577
2.4924934 0.5297404794236483 5.033625769955734
2.492164 0.5313991649586783 5.034396357584641
2.4918346 0.533056881132167 5.03508073590036
2.4915051 0.5347160159096889 5.035665923615304
2.491176 0.5363741179833328 5.0361538355991975
2.4908466 0.5380323707136219 5.0365236032384715
2.4905174 0.5396907126400103 5.036736387532988
2.4901881 0.5413491035491013 5.03677803121585
2.489859 0.5430062696350332 5.0366248950161685
2.4895298 0.5446645524958182 5.036224503264665
2.4892008 0.5463214500398709 5.035517252288479
2.4888718 0.5479780684832836 5.034515545711974
2.4885428 0.5496343105599553 5.0332556318888715
2.4882138 0.5512900963456321 5.031711323827744
2.487885 0.5529441232339283 5.029879604372074
2.4875562 0.5545975066644144 5.027775231204477
2.4872274 0.5562501512861604 5.025416114301113
2.4868987 0.5579019868009342 5.022826645742813
2.48657 0.5595529276111184 5.020003025953542
2.486241 0.561202910926459 5.0169780714128125
2.4859126 0.5628506629536876 5.013722217797102
2.485584 0.5644973107520798 5.0102381983004785
2.4852555 0.5661427730981887 5.0065233381824585
2.484927 0.5677869813890263 5.002588293414378
2.4845984 0.5694298579276519 4.998434249896755
2.48427 0.5710701484426002 4.994082836116365
2.4839416 0.5727101622320176 4.989510437306306
2.4836133 0.5743474462370046 4.984684643050216
2.483285 0.5759831023542779 4.97960686534341
2.482957 0.577615865561157 4.974275298902292
2.4826286 0.5792480250958094 4.9687300132800205
2.4823005 0.5808771488432741 4.962961768010747
2.4819725 0.5825043376305586 4.956962869609062
2.4816444 0.5841295270413819 4.950745813956409
2.4813163 0.585752635869878 4.944306637364625
2.4809883 0.5873735975227158 4.937624604173087
2.4806604 0.5889911490902539 4.930723182302112
2.4803324 0.5906075859625309 4.923629503449963
2.4800045 0.5922204821133992 4.916307070180754
2.4796767 0.5938309364396226 4.908706270715099
2.4793491 0.5954376926002594 4.900931844939902
2.4790213 0.597043050187804 4.892990474454358
2.4786937 0.5986446026136094 4.884873683709793
2.478366 0.600244636714964 4.8765715963147125
2.4780383 0.6018407527387333 4.868105036534108
2.477711 0.6034329166790698 4.859474832032134
2.4773834 0.6050233818241146 4.85071802971708
2.4770558 0.6066109728383438 4.84186795514865
2.4767284 0.608194483340627 4.8329005192489625
2.476401 0.609775047636077 4.823815231889297
2.4760737 0.6113526116516946 4.814629162179829
2.4757464 0.6129271589989765 4.805321399481164
2.4754193 0.6144974792626433 4.795832856363555
2.475092 0.6160658155339203 4.786173984288422
2.4747648 0.617629818092231 4.77635599315717
2.4744377 0.6191905996755197 4.76645862435529
2.4741106 0.6207481308636643 4.756537146926198
2.4737837 0.6223012847897552 4.746561533475253
2.4734566 0.6238522868248378 4.736504340073848
2.4731297 0.6253988643582361 4.726350909744126
2.4728029 0.6269421008481668 4.7161211616602055
2.472476 0.6284820064232859 4.70593019069761
2.4721491 0.6300185666741385 4.695678687663672
2.4718225 0.6315506417611711 4.6852892577889085
2.4714956 0.6330804133340866 4.6747789369538655
2.471169 0.6346056249931141 4.6641638867945225
2.4708424 0.6361273444372105 4.653431789372281
2.4705157 0.6376455472232122 4.642597714658317
2.470189 0.639160191219675 4.63168466828494
2.4698627 0.6406701721965057 4.620766497786439
2.4695363 0.6421765731395876 4.609768997666708
2.46921 0.643679373656975 4.598681870012231
2.4688835 0.6451785362235236 4.587495100351603
2.4685571 0.6466740365203513 4.576226274737579
2.4682307 0.6481658380792424 4.564835396037106
2.4679046 0.6496528202166603 4.55335559946213
2.4675784 0.6511360416115195 4.541778513665687
2.4672523 0.6526154719054382 4.530104453286481
2.466926 0.6540910791482766 4.518342621807569
2.4666 0.6555628391386615 4.506508433497215
2.466274 0.6570296548809602 4.4946110621025115
2.4659479 0.6584936501032028 4.482625099780323
2.465622 0.659952655748545 4.470565194790719
2.465296 0.6614077127078419 4.458381985345335
2.46497 0.6628587878283991 4.44616658404424
2.4646444 0.6643048239558363 4.433918649395736
2.4643185 0.6657479126219727 4.42161897454471
2.4639928 0.6671859380856896 4.409270200349331
2.4636672 0.6686199256951202 4.396854363811942
2.4633415 0.670049871413259 4.384426205667949
2.463016 0.6714747167377341 4.371966176552153
2.4626904 0.6728965435685653 4.359456348776887
2.462365 0.6743132516654291 4.346935614577483
2.4620395 0.6757258866495537 4.334394877519913
2.461714 0.677134435168806 4.321861255447751
2.4613886 0.6785389084651305 4.309306947870206
2.4610631 0.6799392871437644 4.296739212359418
2.460738 0.6813345562630562 4.284147615869982
2.4604127 0.6827257156691053 4.271498559572747
2.4600875 0.6841127573028039 4.258788611431527
2.4597623 0.685495651100201 4.246026287198267
2.4594371 0.686874392113922 4.233212108651271
2.4591122 0.6882479478211833 4.220379020633329
2.458787 0.6896183386161885 4.207504939315247
2.458462 0.6909835282768158 4.194590614563184
2.458137 0.6923445188236935 4.181621479636002
2.457812 0.6937012808287332 4.168608303925499
2.4574873 0.6950528237167621 4.155566819818538
2.4571624 0.6964011083012908 4.1424961960013755
2.4568377 0.6977441676065096 4.129430754988735
2.456513 0.6990829682702456 4.116291786747272
2.4561882 0.7004174968184508 4.1030968440948445
2.4558635 0.701747729773273 4.089866720560662
2.455539 0.7030726937403748 4.07660884640777
2.4552143 0.7043943127496701 4.063298714424431
2.4548898 0.7057106413642259 4.049951804063557
2.4545653 0.7070226286930741 4.036577365145357
2.4542408 0.7083302763504628 4.023165961591426
2.4539165 0.7096326052518381 4.009736016629651
2.453592 0.7109315357222231 3.9962805066496907
2.4532678 0.7122251413507557 3.9828168333331235
2.4529436 0.7135143852216967 3.9693390980478203
2.4526193 0.7147992497946105 3.955840966149247
2.452295 0.7160797401694745 3.9423226062835406
2.451971 0.7173548991936145 3.9287750336871357
2.4516468 0.7186266049486539 3.9152093445126095
2.4513228 0.7198929688008031 3.9015833780789864
2.4509988 0.721154916928289 3.8879533340225025
2.4506748 0.7224124444119724 3.8743000492516106
2.450351 0.7236646234695053 3.8606261565086015
2.450027 0.724913288174999 3.846923178442177
2.4497032 0.7261565952524033 3.8331968128064022
2.4493794 0.7273954536502693 3.819457793192313
2.4490557 0.7286298606246127 3.8056803858441746
2.448732 0.7298598023243495 3.7919025486365268
2.4484081 0.7310852838274853 3.7780968279861495
2.4480846 0.732305387531379 3.7642599863181507
2.447761 0.7335210184428078 3.7504322561012615
2.4474375 0.7347321723900521 3.736604676005821
2.447114 0.735938852340524 3.7227507194983303
2.4467905 0.737141045231939 3.7088952514513314
2.4464672 0.7383378736784826 3.695010970292978
2.4461436 0.7395310848792749 3.681121323993889
2.4458203 0.7407189320959235 3.6672199345125263
2.445497 0.7419022738371409 3.6532894926748885
2.4451737 0.7430811179050307 3.639360822219121
2.4448507 0.7442545837998404 3.625402439635044
2.4445274 0.7454244077483978 3.611457413464671
2.4442043 0.7465888595344968 3.5974939611294867
2.4438813 0.7477488012954684 3.5835329354269794
2.4435582 0.748904230678021 3.5695639668815904
2.4432352 0.7500551443862613 3.5555684694840206
2.4429123 0.751200687911515 3.5415633014608576
2.4425893 0.7523425538637448 3.52756139030559
2.4422665 0.7534790597030269 3.513583787252098
2.4419436 0.7546110557873412 3.4996121428444593
2.4416208 0.755738542393416 3.485656871717589
2.4412982 0.7568606984915509 3.471712151750272
2.4409754 0.7579791824191598 3.4577898826240054
2.4406528 0.759092353499311 3.443864237293865
2.4403303 0.7602010316108196 3.4299703566164346
2.4400077 0.7613052454343596 3.4161568151004733
2.439685 0.7624050088785057 3.4024105199323578
2.4393628 0.7634995403115549 3.388697735610994
2.4390402 0.7645904548264725 3.374999189840219
2.4387178 0.7656761593145481 3.3613427455896496
2.4383955 0.7667574626761299 3.3477287116991246
2.4380732 0.7678343856742361 3.3341217782038877
2.437751 0.7689061257350002 3.320528182702543
2.4374287 0.7699742839110705 3.306942633870042
2.4371066 0.7710372727502862 3.293365154448974
2.4367845 0.7720958970431206 3.2798188776722474
2.4364624 0.7731501601026105 3.2663193790185305
2.4361403 0.7742000893373 3.252877190448854
2.4358182 0.7752456896610826 3.239465295183859
2.4354963 0.7762862075612647 3.226078154471933
2.4351745 0.777322418352409 3.2127364356950237
2.4348524 0.7783551139645662 3.199455607214147
2.4345307 0.7793820224217625 3.18630289694876
2.4342089 0.7804054786087709 3.1732227264597768
2.433887 0.7814247267492743 3.1601904898786364
2.4335654 0.7824390467556945 3.1472412767237405
2.4332438 0.7834492092664485 3.1343773427524346
2.4329221 0.784455253822996 3.1215936014567327
2.4326005 0.7854571950014017 3.1089060510906483
2.4322789 0.7864550668013583 3.096229268093682
2.4319575 0.7874481209698448 3.083575042617353
2.431636 0.7884371183461588 3.070938400693406
2.4313145 0.7894227796715395 3.058316460220447
2.4309933 0.7904029382531234 3.0457175577344233
2.430672 0.7913797678973666 3.0331260224085534
2.4303505 0.7923525617791322 3.0205485077481065
2.4300294 0.7933205878923799 3.007977233300692
2.4297082 0.7942845863712767 2.9954195609862486
2.429387 0.7952445446525992 2.982860191384643
2.429066 0.7962004766983808 2.970302454609546
2.4287448 0.7971523695483207 2.9577509064897636
2.428424 0.7980995366625372 2.9452080883885223
2.4281027 0.7990433719104387 2.932668769245605
2.4277818 0.7999824938161338 2.920150260270648
2.427461 0.8009175936019407 2.9076567478853588
2.42714 0.8018486965361514 2.895185612393483
2.4268193 0.8027751024367207 2.8827236109875143
2.4264984 0.8036982057487999 2.8702652834263254
2.4261777 0.8046166206776985 2.857796456423196
2.425857 0.805531043056201 2.845331475989648
2.4255364 0.8064414634248654 2.832874056305972
2.4252157 0.8073478953006776 2.820416813460439
2.4248953 0.8082496557310787 2.8079582954245597
2.4245746 0.8091480960597652 2.795492145137794
2.4242542 0.8100418683437646 2.783021887907787
2.4239337 0.8109316491050743 2.770550734390526
2.4236133 0.8118174291025112 2.7580823009898947
2.423293 0.8126985642083742 2.7456226071771614
2.4229727 0.8135763588736167 2.7331771229670503
2.4226525 0.814449521465162 2.7207232349965587
2.4223323 0.8153186870833675 2.7082508875991955
2.422012 0.8161838636215714 2.6957686393824742
2.421692 0.817045033390324 2.6832569491875122
2.4213717 0.8179021979499149 2.6707189006262184
2.4210517 0.8187547045650896 2.658163369971184
2.4207318 0.8196031992106756 2.645613018001934
2.4204118 0.820447674102863 2.633070271924394
2.4200919 0.8212881430965785 2.6205399730705623
2.419772 0.822124599485164 2.608021725677131
2.4194522 0.822956437162106 2.595511169043193
2.4191322 0.8237848862634506 2.582999819209292
2.4188125 0.8246087257251055 2.5704991466133644
2.4184928 0.8254285629107365 2.5580003201048696
2.418173 0.8262444101635624 2.545503517286994
2.4178536 0.8270556510854802 2.5330045263979923
2.4175339 0.8278635071805821 2.5205159317710097
2.4172144 0.8286667697326396 2.5080490468200143
2.416895 0.8294660579426115 2.495609046788551
2.4165754 0.8302613699460273 2.4831823908005286
2.416256 0.8310527138269038 2.4707377469753107
2.4159365 0.8318400773031045 2.45829662149253
2.4156172 0.8326228904289676 2.4458817227379264
2.415298 0.8334017387814254 2.4334927740738466
2.4149787 0.834176640625743 2.421121324541393
2.4146595 0.8349475893812504 2.4087595076132966
2.4143403 0.8357146003198925 2.396421821643019
2.4140213 0.8364771032608985 2.3841223003847403
2.413702 0.8372362598528664 2.3718548270422417
2.413383 0.8379909343526276 2.35959749997375
2.413064 0.8387417063182809 2.3473715035880387
2.412745 0.839488578924019 2.335168988734695
2.4124262 0.8402310093513374 2.322980930966419
2.4121072 0.8409701076070957 2.31082800577701
2.4117885 0.8417047888835907 2.298696931942623
2.4114697 0.8424356022727317 2.28659880278281
2.411151 0.8431625690957384 2.2745221907072346
2.4108322 0.8438856822415363 2.2624545861512266
2.4105136 0.8446044199981759 2.250412121389063
2.4101949 0.8453198589927388 2.2384365685663354
2.4098763 0.8460309671600497 2.226520496488464
2.4095578 0.8467382798736166 2.214661621645781
2.4092393 0.8474418396205008 2.2029076277844966
2.4089208 0.8481416572165873 2.191202781907725
2.4086025 0.8488372392720328 2.1795454238779204
2.4082842 0.8495291121120386 2.1679360120444215
2.4079657 0.8502178165780925 2.1563553415486383
2.4076474 0.8509023209899578 2.144826145421141
2.4073293 0.8515826611026998 2.133350866695749
2.407011 0.8522598621327185 2.1219526424211574
2.406693 0.8529329466435244 2.110588940396782
2.4063747 0.853602914065972 2.099255925689693
2.4060566 0.8542687895946618 2.0879498775080316
2.4057386 0.8549310646480193 2.0766824045819336
2.4054205 0.8555897746994061 2.0654668693872753
2.4051027 0.8562444251126938 2.0543088405385426
2.404785 0.8568955475442686 2.04319824944099
2.4044669 0.8575436211794637 2.0321349648522355
2.404149 0.8581877099342899 2.0211036702347744
2.4038312 0.8588282889880559 2.0101282346824205
2.4035137 0.8594649190352864 1.999173254834743
2.4031959 0.8600985376972644 1.9882631432522586
2.4028783 0.8607282360503591 1.9773783264572398
2.4025607 0.8613544684925909 1.9665378720020146
2.4022431 0.8619772820400726 1.9557453888010394
2.4019256 0.8625966606808737 1.9450113477569861
2.401608 0.8632126540505831 1.9343169856799998
2.4012907 0.8638247829037161 1.9236782564635921
2.4009733 0.8644335636477947 1.9131113346742927
2.4006557 0.865039437648757 1.902595518084945
2.4003384 0.86564154189342 1.8921094062043113
2.4000213 0.8662398563516788 1.8816479963584467
2.399704 0.8668353206092894 1.871211093215735
2.399387 0.8674270161647931 1.8607957962221977
2.3990695 0.8680158697860602 1.850402533303377
2.3987525 0.8686009778710292 1.8400641223780378
2.3984356 0.8691823956677864 1.8297853348872555
2.3981185 0.869760982621242 1.8195523715690975
2.3978014 0.8703363479615307 1.8093615349516443
2.3974845 0.87090804290136 1.799217243938262
2.3971677 0.8714765486718927 1.7891332301627367
2.3968508 0.8720418538846479 1.7791210373258466
2.396534 0.8726040134668904 1.7691708516668498
2.396217 0.8731630153466011 1.7593016610088075
2.3959005 0.8737184989855166 1.7494862638516586
2.3955839 0.8742708630043279 1.7397035147020903
2.395267 0.8748205669866225 1.7299665423151096
2.3949506 0.875366354908558 1.72027927836636
2.394634 0.8759095114855258 1.7106505037182662
2.3943174 0.876449615191013 1.7011014781911176
2.394001 0.8769863171185687 1.69160509417167
2.3936846 0.8775200082964812 1.6821857123934836
2.393368 0.8780511454813218 1.6728111378244077
2.3930519 0.8785785104114087 1.6634958944799663
2.3927355 0.8791033524870564 1.6542383028650602
2.392419 0.879625256375069 1.6450309575052944
2.392103 0.880143884194667 1.63589485945528
2.3917868 0.8806596147533229 1.6268047253613207
2.3914707 0.8811724916698049 1.6177352152672317
2.3911545 0.8816824913273068 1.6087143813675175
2.3908384 0.882189666865706 1.5997602120855952
2.3905225 0.8826936251955919 1.59087970838635
2.3902063 0.883195184604476 1.5820671178591663
2.3898904 0.8836935724592946 1.5732930105266332
2.3895745 0.8841892142013416 1.5645902616761185
2.3892589 0.8846817299092324 1.5559496711201082
2.388943 0.8851719115157837 1.5473667778352824
2.388627 0.8856593782971496 1.5388578706992773
2.3883114 0.8861438196831206 1.5304343683770174
2.3879957 0.8866255980017117 1.5220762833889339
2.38768 0.8871047629318483 1.513785699406395
2.3873644 0.8875813033122234 1.5055267973223574
2.387049 0.8880548979525916 1.4973121697195206
2.3867335 0.888525896325454 1.4891480017248593
2.3864179 0.8889946950585522 1.4810389501618484
2.3861024 0.889460577814806 1.472982005457348
2.385787 0.8899239410846406 1.4649887254317635
2.3854718 0.890384429479341 1.457027709500551
2.3851564 0.8908427700625919 1.4490980511042801
2.3848412 0.8912982597788629 1.441196626796042
2.384526 0.8917512715780755 1.4333136276528742
2.3842108 0.8922017924157845 1.425451980564784
2.3838956 0.892649849746815 1.417621940806444
2.3835804 0.8930954336190927 1.4098158389462399
2.3832655 0.8935382348759373 1.4020318419817515
2.3829503 0.8939789114080704 1.39426945994498
2.3826354 0.8944168234373305 1.3865286492630369
2.3823204 0.8948522933128347 1.3788342595497451
2.3820057 0.8952850290367864 1.3711718690714272
2.3816907 0.8957156710494154 1.3635300271853963
2.381376 0.8961435973510169 1.3559105690491582
2.381061 0.8965694394467695 1.3483129604119664
2.3807464 0.8969925828096945 1.3407286933658036
2.3804317 0.8974133300677265 1.3331672821301608
2.3801172 0.8978313980783397 1.3256347636092183
2.3798025 0.8982474072873077 1.3181665107081864
2.379488 0.8986607758558383 1.310742719392868
2.3791735 0.8990718058514945 1.3034075898073372
2.378859 0.8994805572498913 1.2961324756348243
2.3785446 0.8998870105256501 1.2889001984938977
2.37823 0.9002912117938938 1.2817000553224784
2.3779159 0.9006928317070788 1.2745254731214344
2.3776014 0.9010925207997167 1.267380649759648
2.3772871 0.9014896528493946 1.2602873650984978
2.376973 0.901884584190141 1.2532709542121199
2.3766587 0.9022773018358117 1.246293198547541
2.3763447 0.9026675509579262 1.239348752194202
2.3760304 0.9030559035375684 1.2324339754780198
2.3757164 0.9034418106723591 1.2255502437781431
2.3754025 0.9038255446995365 1.2186885214083825
2.3750885 0.9042071461812369 1.2118753391066919
2.3747745 0.9045865984890101 1.2050879203519491
2.3744607 0.904963653309787 1.198342840733604
2.3741467 0.9053388683068344 1.1916344039650872
2.373833 0.9057117116378828 1.184946537547751
2.3735192 0.906082446293953 1.1782881039137454
2.3732054 0.9064511146813862 1.171684661270958
2.3728917 0.9068177013951468 1.1651027725951761
2.3725781 0.9071819622435058 1.1585392272747137
2.3722644 0.9075444306039252 1.1520006491311652
2.3719509 0.907904589868909 1.145472587042271
2.3716373 0.9082626917399929 1.138973229632052
2.3713238 0.9086187742527353 1.1324919401632494
2.3710105 0.9089725442351227 1.126037273904385
2.370697 0.9093245781271198 1.1196013867325374
2.3703837 0.9096743166795404 1.1131900780523594
2.3700705 0.9100220666675152 1.1068110439365078
2.3697572 0.9103678093177862 1.1004765831071974
2.369444 0.9107115901061581 1.094184747232769
2.3691306 0.9110533937793094 1.0879662756900914
2.3688176 0.9113930155095791 1.0817885539888368
2.3685045 0.9117306916400807 1.0756484176885723
2.3681912 0.9120667260450884 1.0695559876489937
2.3678784 0.9124003312706217 1.0634865411168695
2.3675654 0.912732310244811 1.057445194291831
2.3672523 0.9130623888310752 1.0514487637771257
2.3669395 0.9133903631689041 1.04549346721247
2.3666267 0.9137164645288609 1.0395779429371481
2.3663137 0.9140409859860777 1.0337091663446845
2.3660011 0.914363169618565 1.0278792067389562
2.3656883 0.9146837954548435 1.022081869865532
2.3653755 0.9150025990991852 1.0163273821670686
2.365063 0.9153193841348425 1.0106219156365546
2.3647504 0.9156343753484772 1.004941590322678
2.3644378 0.915947608315763 0.9992779090071455
2.3641253 0.9162590598809525 0.9936374676968368
2.3638127 0.9165687667883334 0.9880200283183491
2.3635004 0.9168764703791709 0.9824096327447007
2.3631878 0.917182671192169 0.9768168359759154
2.3628755 0.9174868814512925 0.9712445143581394
2.3625631 0.917789367096818 0.9656872675068086
2.3622508 0.9180901062923442 0.9601478415617999
2.3619387 0.9183889026771032 0.9546194713485898
2.3616264 0.9186861900455103 0.949118136090653
2.3613143 0.9189815503413244 0.9436246777711261
2.3610022 0.919275183854914 0.9381532823030277
2.36069 0.9195671294956281 0.9327076385317657
2.360378 0.9198573637213598 0.9272864896779234
2.3600662 0.920145705258138 0.9218899779962362
2.359754 0.9204325708932117 0.9165195166923754
2.3594422 0.9207175628888502 0.9111737070013449
2.3591304 0.9210008746377484 0.9058468225610913
2.3588185 0.921282546526421 0.9005564629486297
2.3585067 0.9215625573295982 0.8952942090319261
2.358195 0.9218407348073597 0.8900630834209139
2.3578832 0.9221174813551587 0.884851620372535
2.3575716 0.9223924108307361 0.8796575505053617
2.35726 0.9226657088144736 0.8744814810601143
2.3569484 0.9229374132036506 0.8693293846438245
2.3566368 0.9232075000914267 0.8642010717560455
2.3563254 0.9234758043155793 0.8591062863535277
2.3560138 0.9237427154242068 0.854044830061346
2.3557024 0.9240078663561753 0.8490053336588383
2.355391 0.9242714357311496 0.8439927475664342
2.3550797 0.9245334652891583 0.8390086958111467
2.3547685 0.924793731112714 0.8340491946030983
2.3544571 0.9250526718795399 0.8291137188141399
2.354146 0.925309866695333 0.8242022113946942
2.3538349 0.925565554398696 0.8193268860214921
2.3535237 0.9258197139580843 0.8144774020975047
2.3532126 0.9260723841188255 0.8096549770078147
2.3529015 0.9263235442626472 0.8048738663064622
2.3525906 0.9265730463615797 0.8001211596561516
2.3522797 0.9268210584845855 0.7953913569603778
2.3519688 0.9270676190356275 0.7906800027647689
2.3516579 0.9273127027163988 0.7859961848886586
2.351347 0.927556351059422 0.7813412121718569
2.351036 0.9277985400854734 0.7767133563355073
2.3507254 0.928039127142703 0.772119080440907
2.3504148 0.9282782742696176 0.7675446895904944
2.3501039 0.9285162022987098 0.7629961597157814
2.3497934 0.9287523412570637 0.758463674766905
2.3494828 0.9289872718133643 0.7539579406804598
2.349172 0.9292207921237545 0.7494773129636305
2.3488617 0.9294527592268036 0.7450104229072793
2.3485513 0.9296833280931878 0.7405650201484242
2.3482409 0.9299125345175543 0.7361350275313824
2.3479304 0.9301403523926478 0.7317124902838764
2.34762 0.9303668140923264 0.7273049240820828
2.3473098 0.9305917223054873 0.722908818756638
2.3469994 0.9308154560027883 0.7185354532430827
2.3466892 0.9310376495596722 0.7141707585497673
2.346379 0.9312585031065655 0.7098107136261612
2.3460689 0.9314779931770962 0.7054681069914214
2.3457587 0.9316961536178455 0.7011498683155426
2.3454487 0.9319127964828601 0.6968399276164347
2.3451388 0.9321281172201624 0.6925362450849498
2.3448286 0.9323422574723548 0.6882465716628056
2.344519 0.932554755852092 0.6839714708278014
2.344209 0.9327660814276241 0.6797138681276924
2.343899 0.9329761040847275 0.6754724906803677
2.3435893 0.9331846397321266 0.6712427018697522
2.3432794 0.9333920406573487 0.6670278523612369
2.3429697 0.9335979665504432 0.6628365783021276
2.34266 0.9338026099863519 0.6586552604243927
2.3423502 0.9340059463250057 0.6544851060185501
2.3420408 0.934207851958512 0.6503315219335999
2.341731 0.934408615634564 0.6461993991801864
2.3414216 0.9346079636145594 0.6420863502747353
2.3411121 0.9348060268644828 0.6379903703294173
2.3408027 0.9350028405865745 0.6339183297613427
2.3404932 0.9351983826277526 0.6298633969040719
2.340184 0.9353925361826404 0.6258192041456272
2.3398745 0.9355855747748347 0.6217830168577234
2.3395653 0.9357772332254058 0.6177621843813768
2.339256 0.9359676358358884 0.6137531313138994
2.3389468 0.9361568149042849 0.609756229972922
2.3386376 0.9363447457366857 0.6057729005369994
2.3383286 0.9365313185351511 0.601811961726163
2.3380196 0.9367166556248233 0.5978661309276863
2.3377104 0.9369009318606911 0.5939346190545579
2.3374014 0.937083839016739 0.5900117159652648
2.3370924 0.93726554865718 0.586096111402239
2.3367836 0.9374458970677803 0.5821895250216492
2.3364747 0.9376251929136341 0.5782962795757309
2.336166 0.9378031368896429 0.574412657932636
2.3358572 0.9379798962327506 0.5705392218832888
2.3355484 0.9381554482484186 0.5666759592012259
2.3352396 0.9383298221705813 0.562824110875823
2.334931 0.9385029960458057 0.5589877929492115
2.3346224 0.9386748679151667 0.5551641268366155
2.3343136 0.9388456805508377 0.5513535296654583
2.334005 0.9390152014727943 0.5475571182541178
2.3336966 0.9391835393225502 0.5437712373683703
2.333388 0.9393507245425761 0.539998142149413
2.3330798 0.9395166061915199 0.5362391595799472
2.3327713 0.9396814715449515 0.5324917557339445
2.332463 0.939845043312484 0.5287595484260812
2.3321548 0.9400074790506984 0.525034326220823
2.3318465 0.9401687544911989 0.5213191367801605
2.3315382 0.9403288992308136 0.5176108901793682
2.3312302 0.9404877672143603 0.5139252043604889
2.330922 0.940645637874844 0.5102502365818337
2.3306139 0.9408022425948227 0.5065892748212658
2.3303058 0.9409577366734617 0.5029501752405535
2.3299978 0.9411120984908297 0.499326405199603
2.3296897 0.9412653597579438 0.4957156081005594
2.3293817 0.9414174974542479 0.4921210481189969
2.329074 0.9415684270026822 0.4885398405694037
2.328766 0.941718242069952 0.48496896560989905
2.3284583 0.9418669730953825 0.4814060537757809
2.3281505 0.942014595206926 0.4778540348714926
2.3278427 0.9421611401960681 0.4743173931812516
2.3275352 0.9423064723936755 0.47079507221538436
2.3272274 0.9424508491601724 0.46728899531153906
2.3269198 0.9425940239684983 0.4637911509167067
2.3266122 0.9427361366681486 0.4602970017776241
2.3263047 0.9428771628761892 0.4568130584455887
2.325997 0.9430171326788462 0.4533404602069922
2.3256898 0.9431559145747855 0.44987251385553984
2.3253822 0.943293751469382 0.44641259533224886
2.325075 0.9434304067853929 0.44296055226721587
2.3247676 0.9435660152305737 0.4395182813582671
2.3244603 0.9437005546593707 0.43608579920257023
2.3241532 0.9438339491578365 0.4326576258946771
2.3238459 0.9439663817361826 0.429236844517586
2.3235388 0.9440976751798403 0.425821405021704
2.3232317 0.9442279077126728 0.42241408036578487
2.3229246 0.944357109126782 0.4190198280283199
2.3226175 0.944485256482309 0.4156345927025104
2.3223104 0.9446123781151173 0.41225302893658705
2.3220036 0.9447383512557143 0.4088776746068634
2.3216965 0.944863399197012 0.4055043984622909
2.3213897 0.9449873030668653 0.4021393956895527
2.3210828 0.9451101891130841 0.3987851290917623
2.320776 0.9452320344606269 0.3954423811364932
2.3204694 0.9453527749287167 0.3921083941023561
2.3201625 0.9454725736976897 0.3887790787236951
2.319856 0.9455912732148725 0.38545830943319476
2.3195493 0.945708942366854 0.38214525293079216
2.3192427 0.9458256097424158 0.3788357315997822
2.318936 0.9459412501148976 0.37553516430815
2.3186295 0.9460558943312019 0.37224973582763465
2.3183231 0.9461694311549059 0.36897459952829836
2.3180168 0.9462819795199672 0.36571089029555137
2.3177102 0.9463936026057319 0.3624534968102854
2.317404 0.9465040693980988 0.35920381358511166
2.3170977 0.9466136143115415 0.3559625021032707
2.3167913 0.9467221818147474 0.3527348753285957
2.3164852 0.9468296647643205 0.3495148949975971
2.3161788 0.946936258995762 0.3463014112170683
2.3158727 0.9470417747163735 0.343095387014804
2.3155665 0.9471463227352687 0.33989455804640084
2.3152606 0.9472497983324837 0.33670031953145385
2.3149545 0.9473523921789108 0.33352564780760496
2.3146486 0.9474539243336074 0.3303604389518067
2.3143425 0.9475545795259226 0.3271999817766804
2.3140366 0.9476541788968466 0.32404900345966786
2.3137307 0.9477528276845688 0.320905621856871
2.313425 0.9478504273929457 0.3177642750200022
2.3131192 0.9479471550696921 0.3146314862842437
2.3128135 0.9480428395213719 0.31150605082752836
2.3125076 0.9481376554774444 0.3083917887840077
2.312202 0.9482314359747673 0.3052866000951364
2.3118963 0.9483242792963981 0.3021868490952265
2.311591 0.9484160938466556 0.29909722760917906
2.3112853 0.948507047948198 0.296014630166749
2.3109798 0.9485969800133917 0.2929415293273761
2.3106744 0.9486859857354603 0.2898760217078897
2.310369 0.94877404600265 0.2868250794156446
2.3100636 0.948861188695166 0.28379320239958045
2.3097582 0.9489473960710585 0.28077233423224934
2.3094528 0.9490326929292474 0.27775774225541394
2.3091476 0.9491169944937539 0.2747613598652372
2.3088424 0.9492003954827867 0.2717801960455382
2.3085372 0.9492828777865135 0.2688170159768201
2.308232 0.949364469055416 0.26586286560403916
2.307927 0.9494451481798623 0.26291443441352685
2.307622 0.9495248788873101 0.2599818933026314
2.3073168 0.9496037674358289 0.2570626669073801
2.3070118 0.9496817184960679 0.2541614715238649
2.306707 0.9497587751673899 0.25127080510028016
2.306402 0.9498349629601206 0.24838812471916458
2.3060973 0.94991020306575 0.24551559759261127
2.3057923 0.9499846396872329 0.24265970044355595
2.3054876 0.9500581388015433 0.2398149108491843
2.305183 0.950130784409146 0.23698785878212203
2.3048782 0.9502025602747123 0.2341762892296035
2.3045735 0.9502734929032007 0.2313832381079039
2.3042688 0.9503435672031757 0.2286145237888516
2.3039644 0.9504127589659482 0.2258741391097824
2.3036597 0.9504811630323842 0.22316223163294827
2.3033552 0.9505487036895444 0.22047978036252
2.3030508 0.9506154214558988 0.21783326611515916
2.3027463 0.9506813489018157 0.2152093431168588
2.302442 0.950746417615808 0.21260076979063766
2.3021376 0.9508107562739335 0.21000542643348993
2.3018334 0.9508742461244871 0.2074243175537479
2.3015292 0.9509369638291036 0.2048569251550287
2.301225 0.9509988917078107 0.202305010539616
2.3009207 0.9510600583856248 0.19978175537703807
2.3006165 0.9511204491342306 0.1972720141949808
2.3003125 0.9511800411667819 0.19476853968911986
2.3000085 0.9512388637740379 0.1922820562311123
2.2997043 0.9512969895828368 0.18981240449648729
2.2994006 0.9513542645173113 0.18734483702516486
2.2990966 0.9514108465506239 0.18489608838791713
2.2987926 0.9514666767957433 0.18246203077950315
2.2984889 0.9515217357330866 0.18004185001538903
2.2981849 0.9515760945780606 0.17763667006758058
2.2978811 0.9516296929895598 0.17525046312210524
2.2975774 0.951682558383305 0.17287225033571002
2.2972736 0.9517347119768443 0.17050142955983277
2.2969701 0.9517860984922812 0.16815415819558183
2.2966664 0.9518368256850767 0.16582756568862672
2.2963629 0.951886798761789 0.1635085153182485
2.2960594 0.9519360785949386 0.1611985278112627
2.2957559 0.951984650374215 0.15890727029222715
2.2954524 0.9520325394563899 0.15663532595877233
2.295149 0.9520796937163273 0.15436873330131654
2.2948456 0.9521262080310275 0.15211678523287325
2.2945423 0.9521719965635105 0.1498825289119427
2.294239 0.9522171190002123 0.1476648494570364
2.2939358 0.9522615626330629 0.14546591238305948
2.2936325 0.9523053501827595 0.1432766120488576
2.2933295 0.9523484333035361 0.14110647381828936
2.2930262 0.9523909038922718 0.1389507036395417
2.2927232 0.9524326807742081 0.13681010516332714
2.2924201 0.9524738206397018 0.13468497181984973
2.292117 0.9525143099439254 0.13257957785480726
2.291814 0.9525541747979223 0.1305017134947425
2.2915113 0.952593377849916 0.1284914389415447
2.2912083 0.9526320201350421 0.1265159550399877
2.2909055 0.952670029327893 0.1245906838663733
2.2906027 0.952707474901144 0.12271273881306019
2.2903 0.9527443445479824 0.12085903188551146
2.289997 0.9527806690746273 0.11904166775519222
2.2896945 0.9528164075359175 0.11723869669532863
2.2893918 0.9528516399108045 0.11544828657364543
2.2890892 0.9528862953494697 0.11367290753600919
2.2887866 0.9529204262091732 0.11191692352293907
2.288484 0.9529540196807113 0.11018760977569386
2.2881815 0.9529871066738551 0.10850521140908206
2.2878792 0.9530196532066132 0.10684203576900661
2.2875767 0.9530517335369313 0.10519650271058385
2.2872744 0.9530832857409427 0.1035736277810083
2.286972 0.9531143579154604 0.10196064345403917
2.2866697 0.9531449357746361 0.10036374117204565
2.2863674 0.9531750418787759 0.09877866469742431
2.2860653 0.9532046384652497 0.097208433686585
2.285763 0.9532337969004214 0.09566734709969575
2.285461 0.9532624605196394 0.09413935132476255
2.2851589 0.9532906733807651 0.09262913697259233
2.2848568 0.9533184237879518 0.09113010192633149
2.2845547 0.9533457317986355 0.0896485673049926
2.284253 0.9533725658282063 0.08818452137702733
2.2839508 0.9533989894112084 0.08673905836849116
2.283649 0.9534249510847796 0.08531422519735181
2.2833471 0.9534504928695615 0.08390381046127149
2.2830453 0.9534756034906342 0.08251031609831933
2.2827435 0.9535003034943758 0.08112927223663978
2.2824419 0.9535245621921855 0.0797685562069527
2.28214 0.9535484401127544 0.07842341618165967
2.2818384 0.9535718890747095 0.07710856974549626
2.2815368 0.95359495200566 0.07580021721665565
2.2812352 0.9536176127729227 0.0745026442423858
2.2809339 0.9536398754459424 0.0732160126637595
2.2806323 0.953661759413476 0.07193411409156933
2.280331 0.953683249367002 0.07065581930666526
2.2800293 0.9537043627994979 0.06938663048566569
2.279728 0.9537250871548718 0.06812112837619717
2.2794266 0.9537454211349902 0.0668578195326303
2.2791255 0.9537653688803229 0.06560133296092076
2.278824 0.9537849452365985 0.06435048650031999
2.278523 0.9538041398382917 0.0631062612595545
2.2782218 0.9538229513941495 0.061869073308184544
2.2779207 0.9538414002553128 0.06063374312718231
2.2776196 0.9538594683939928 0.05940450171472497
2.2773185 0.953877176914323 0.05818106268622572
2.2770174 0.9538945084933697 0.056965853186323676
2.2767165 0.9539114713101376 0.05575539731514017
2.2764156 0.9539280606613622 0.05454820530805303
2.2761147 0.9539442982709526 0.05335419137875914
2.2758138 0.9539601678823358 0.05216367089305152
2.275513 0.9539756902913137 0.05098635202109704
2.2752123 0.953990839708455 0.04982715579875182
2.2749114 0.954005663969031 0.048681821086854926
2.2746108 0.954020124773139 0.04754950085707305
2.27431 0.954034255860705 0.04642577852970312
2.2740095 0.9540480412999028 0.045312960847892665
2.2737088 0.9540615048158883 0.04422347238409791
2.2734084 0.9540746240450599 0.04315308975885817
2.2731078 0.9540874435585368 0.04209903655981036
2.2728074 0.9540999294377138 0.0410596142812956
2.272507 0.9541121133570745 0.04002754384830747
2.2722065 0.9541239795971458 0.03900563867346523
2.2719061 0.9541355485891557 0.037986296458941186
2.271606 0.9541467945389953 0.036978017600713044
2.2713058 0.9541577492859975 0.03598289368535513
2.2710054 0.9541684057195402 0.034996373153959565
2.2707052 0.9541787684295524 0.03401981185999957
2.270405 0.9541888301142855 0.03305334522185395
2.2701051 0.9541986054885094 0.03210192008897985
2.269805 0.9542080956321871 0.031163698711262552
2.269505 0.9542173070158476 0.03022887337756138
2.2692049 0.9542262363656621 0.029299533254198956
2.268905 0.9542348907769893 0.02837940451446804
2.2686052 0.9542432543494596 0.027468312604007332
2.2683053 0.9542513622833387 0.026566957904053192
2.2680054 0.9542591909763517 0.02566701070474187
2.2677057 0.9542667529526524 0.024767516381642544
2.267406 0.9542740371574309 0.02387723566613937
2.2671063 0.9542810654044906 0.022995296058802052
2.2668066 0.9542878211352956 0.022122948820150656
2.266507 0.9542943260297592 0.021256339191721884
2.2662072 0.9543005621645446 0.020392863728690567
2.2659078 0.9543065457219013 0.019540208262387043
2.2656083 0.9543122662089472 0.018700255720748498
2.2653089 0.9543177460189576 0.017867447981955702
2.2650094 0.9543229678020726 0.017041105082020468
2.26471 0.9543279522478277 0.016217529687146407
2.2644107 0.9543326785813042 0.015411160086781815
2.2641113 0.9543371794476934 0.014617136495149185
2.263812 0.9543414298896512 0.013826674271843345
2.2635128 0.9543454546491184 0.013043984885231433
2.2632136 0.954349236815591 0.012271377982151988
2.2629144 0.9543527993795922 0.011510106263980288
2.2626154 0.9543561231094351 0.01075804153141678
2.2623162 0.9543592349825175 0.010010352109470334
2.2620173 0.9543621118187925 0.009267441732842094
2.2617183 0.9543647784001518 0.00854074754605533
2.2614193 0.954367219552157 0.007821688852093115
2.2611203 0.9543694556192683 0.007105847608586648
2.2608216 0.9543714676162551 0.006396796671508965
2.2605226 0.9543732806888072 0.005702669063463358
2.2602239 0.9543748768512708 0.0050140836869951326
2.2599251 0.9543762769890122 0.004330519815547557
2.2596264 0.9543774650893588 0.0036555153348408554
2.2593277 0.9543784616469684 0.00298681667082867
2.2590292 0.954379249891056 0.0023266984806212124
2.2587304 0.9543798520147083 0.0016751421985221726
2.258432 0.9543802515919785 0.001035026648189858
2.2581334 0.9543804705569007 0.0004021716381442612
2.257835 0.954380492326737 -0.000224268945189307
2.2575364 0.9543803374471943 -0.0008431642933638936
2.2572381 0.9543799903729121 -0.0014508306392466282
2.2569396 0.9543794717997266 -0.0020544437728841278
2.2566414 0.9543787652995149 -0.002649564546164389
2.2563431 0.954377892560132 -0.003232723348087403
2.2560449 0.9543768376425382 -0.0038084614093244758
2.2557466 0.9543756214176302 -0.004377135722151374
2.2554486 0.9543742285977592 -0.004936901496267847
2.2551503 0.9543726784267427 -0.005487843548156626
2.2548523 0.9543709574259845 -0.006028123877566058
2.2545543 0.9543690868944071 -0.006554202610692799
2.2542562 0.9543670512724768 -0.007075695316796119
2.2539582 0.9543648703588012 -0.007588963837366102
2.2536604 0.9543625307908097 -0.008092131260181072
2.2533624 0.9543600498024404 -0.008586353815704979
2.2530646 0.9543574161929286 -0.009069066724756795
2.2527668 0.9543546498586545 -0.009538942496757354
2.252469 0.9543517359740896 -0.009999896711127278
2.2521713 0.9543486944830027 -0.010456978551498387
2.2518737 0.9543455110111501 -0.010910736734833842
2.251576 0.9543421998258553 -0.011356590973203235
2.2512784 0.9543387510235086 -0.011793630626455685
2.2509809 0.9543351817181546 -0.012227392917562134
2.2506833 0.9543314752673903 -0.012654328929947611
2.2503858 0.9543276516263376 -0.013076609723677718
2.2500882 0.9543236939052706 -0.013494516462731984
2.249791 0.9543196245683508 -0.013910289708584699
2.2494936 0.9543154231720917 -0.014320547888710155
2.249196 0.9543111071414996 -0.014719458741163285
2.2488987 0.9543066681154795 -0.015110151030480369
2.2486017 0.9543021261927982 -0.015498202600336528
2.2483044 0.9542974565119005 -0.01588382415118284
2.2480073 0.9542926860832314 -0.016262235238969955
2.24771 0.9542877913154366 -0.016632876630043838
2.247413 0.9542828001130672 -0.017000400815631013
2.2471159 0.9542776913534275 -0.017361451128178013
2.2468188 0.9542724859133292 -0.017713794707613542
2.246522 0.9542671718344026 -0.018059474965708047
2.2462249 0.9542617605961521 -0.018401741259383875
2.245928 0.9542562440727095 -0.018733999243446764
2.2456312 0.9542506393273787 -0.019061080900683963
2.2453344 0.9542449288150437 -0.01938223254689405
2.2450376 0.9542391332693073 -0.01969862489158624
2.2447407 0.954233235221505 -0.020007571872030273
2.2444441 0.9542272611743878 -0.020308292061877863
2.2441473 0.9542211843959518 -0.02060247551367472
2.2438507 0.9542150357596667 -0.020890895299400532
2.243554 0.9542087930228295 -0.02117121128209764
2.2432575 0.9542024777442807 -0.021446360098401143
2.2429612 0.9541960776280924 -0.021710204159212366
2.2426646 0.9541896050995632 -0.021968658046624047
2.2423682 0.9541830519342798 -0.02222189785121249
2.2420719 0.9541764345962016 -0.022469225036987645
2.2417755 0.9541697347748286 -0.022711050230178526
2.2414792 0.9541629746335281 -0.022943092219008136
2.2411828 0.9541561372452504 -0.023164621038651148
2.2408867 0.9541492510730308 -0.023377922037237073
2.2405903 0.9541422875530906 -0.023580473947765048
2.2402942 0.9541352815561545 -0.023771264258212237
2.239998 0.9541282104926812 -0.023951548206447265
2.239702 0.9541210981073677 -0.02411823375315853
2.239406 0.9541139333180625 -0.024278503430587278
2.23911 0.9541067254593932 -0.024436816978482295
2.238814 0.9540994669353061 -0.024594878420428887
2.238518 0.9540921656713074 -0.0247509875251944
2.2382221 0.9540848147494008 -0.02490497741471281
2.2379265 0.9540774343982042 -0.02505523644729421
2.2376306 0.9540699944880348 -0.025201969812119394
2.2373347 0.9540625210854886 -0.025347354548422695
2.237039 0.9540550012607719 -0.025491443493671637
2.2367435 0.9540474486218419 -0.025634744031172985
2.2364478 0.9540398441639167 -0.025776363616835173
2.2361522 0.9540322077087704 -0.02591694892401221
2.2358565 0.9540245203628362 -0.02605425661882691
2.235561 0.9540168025896765 -0.026189350021017847
2.2352655 0.9540090414784986 -0.026324057645978362
2.23497 0.9540012506156517 -0.02645617902340538
2.2346747 0.9539934114184948 -0.026585422856608393
2.2343793 0.9539855439928914 -0.026713457440458846
2.234084 0.9539776292097419 -0.02684012099085613
2.2337885 0.9539696868674304 -0.026966093740935837
2.2334933 0.9539617040497042 -0.02709214706995111
2.2331982 0.9539536938885286 -0.02721680340210725
2.232903 0.953945637468235 -0.027339820056796502
2.2326078 0.9539375545923823 -0.027461969043851488
2.2323127 0.9539294260557591 -0.02758353285384268
2.2320175 0.9539212716893324 -0.027702303816211023
2.2317226 0.9539130795980189 -0.027818385772624552
2.2314277 0.9539048630806797 -0.02793396099047177
2.2311327 0.9538966028274043 -0.028049448172651516
2.2308378 0.9538883183936492 -0.02816319196485398
2.230543 0.9538799909534968 -0.028275748701435913
2.230248 0.9538716401040327 -0.02838731687057211
2.2299533 0.9538632535707137 -0.02849867730043092
2.2296584 0.9538548369597004 -0.02861041130522532
2.2293637 0.9538463846351148 -0.02872208350199859
2.229069 0.9538379090082659 -0.02883373339629461
2.2287745 0.9538293978366602 -0.028944692088114087
2.2284799 0.9538208567054428 -0.029055809090744136
2.2281852 0.9538122731110886 -0.029167763208800806
2.2278907 0.9538036731995263 -0.02927866011649846
2.2275963 0.9537950314086776 -0.02938628420354455
2.2273018 0.9537863677958069 -0.029493261206373435
2.2270074 0.9537776630525161 -0.029599782359294582
2.2267132 0.9537689439192903 -0.029704727693398617
2.2264187 0.9537601772597132 -0.029808922660432422
2.2261245 0.9537513968390262 -0.029912216378775395
2.2258303 0.9537425764953557 -0.030014548587784476
2.225536 0.953733735795707 -0.030116449068353913
2.225242 0.9537248554332441 -0.030218649937520325
2.2249477 0.9537159546632864 -0.03032060932636163
2.2246535 0.9537070142460345 -0.030422805043437126
2.2243595 0.9536980607078265 -0.030524444624620704
2.2240655 0.9536890678263625 -0.030624768808574843
2.2237716 0.953680055314205 -0.030723690461745976
2.2234776 0.9536710042302152 -0.030821621594769318
2.2231836 0.9536619339940945 -0.030919756710563084
2.22289 0.95365283261114 -0.03101827997820723
2.222596 0.9536437044732882 -0.031116963034453778
2.2223022 0.9536345451419553 -0.031215540578579122
2.2220085 0.9536253666572108 -0.03131271842367757
2.2217147 0.9536161502081714 -0.031408454869520624
2.2214212 0.9536069228431632 -0.031503896965429636
2.2211275 0.9535976503841894 -0.03159867446654322
2.220834 0.9535883673851224 -0.03169282587938727
2.2205403 0.9535790396986666 -0.03178547529737004
2.2202468 0.953569702242941 -0.03187724740381742
2.2199533 0.9535603282567032 -0.03196826602286851
2.21966 0.9535509449156746 -0.03205929920910943
2.2193666 0.953541517482183 -0.03215061464931119
2.2190733 0.9535320806392557 -0.032241787823158174
2.2187798 0.9535225997363945 -0.03233218472225253
2.2184865 0.9535131097671634 -0.03242271587178412
2.2181933 0.9535035834989977 -0.03251324588466702
2.2179003 0.9534940483254798 -0.03260272659757539
2.217607 0.9534844695838742 -0.03269076276186238
2.2173138 0.9534748748802516 -0.0327784610033096
2.2170208 0.9534652526099132 -0.032865316302695236
2.2167277 0.9534556147448816 -0.032951854979003034
2.2164347 0.9534459418263405 -0.033037513073380965
2.2161417 0.9534362538771577 -0.03312135433665531
2.215849 0.95342653969698 -0.03320353048891755
2.215556 0.9534168034628817 -0.03328505474840268
2.2152631 0.9534070415372368 -0.03336630005708928
2.2149704 0.9533972656921533 -0.03344694926701808
2.2146776 0.9533874565471754 -0.03352684777610017
2.2143848 0.9533776339292476 -0.03360589549536026
2.214092 0.9533677785013647 -0.033684026769617056
2.2137995 0.9533579182183383 -0.03376089201817061
2.2135067 0.9533480177855637 -0.03383632107925477
2.2132142 0.9533381133097844 -0.03391083888595234
2.2129216 0.9533281772683838 -0.03398526364476416
2.212629 0.9533182295349811 -0.03405724281634862
2.2123368 0.9533082594803185 -0.03412650656240741
2.2120442 0.9532982708233071 -0.03419630380818504
2.211752 0.9532882602451362 -0.03426459959612262
2.2114596 0.9532782398538147 -0.034330998905813974
2.2111673 0.9532681904042417 -0.034395946474191835
2.210875 0.9532581318845377 -0.03446075504107459
2.2105827 0.9532480445355992 -0.03452587724571854
2.2102904 0.9532379479964386 -0.03459089321509236
2.2099984 0.9532278309828804 -0.034654812732519136
2.2097063 0.9532177053161672 -0.034717865628597765
2.2094142 0.9532075513438298 -0.034781404107196906
2.2091222 0.9531973887712614 -0.03484371408161631
2.20883 0.9531871983042096 -0.034905372295678506
2.208538 0.9531769996787784 -0.034966680542064116
2.2082462 0.9531667817693457 -0.035027497435257376
2.2079544 0.9531565558559648 -0.035088808056428104
2.2076626 0.9531463021456088 -0.03515101484382939
2.2073708 0.9531360399988448 -0.03521351310709463
2.207079 0.9531257498733182 -0.03527551576117873
2.206787 0.9531154514415947 -0.03533782212636982
2.2064955 0.9531051335620028 -0.0353988214299315
2.206204 0.9530948078833215 -0.03545926058089548
2.205912 0.9530844463114583 -0.03551912724882075
2.2056208 0.9530740941347408 -0.03557895241391543
2.2053292 0.9530637061261913 -0.035638937485960934
2.2050376 0.9530533106140755 -0.03569809054261417
2.2047462 0.9530428965419921 -0.03575708094466875
2.2044547 0.9530324666404121 -0.03581578830827551
2.2041633 0.9530220183301403 -0.03587451455327816
2.203872 0.9530115627284967 -0.03593334932100446
2.2035806 0.9530010801336941 -0.03599231462961584
2.2032895 0.9529905988619463 -0.03605059997316415
2.2029982 0.9529800823850396 -0.03610714858932173
2.202707 0.9529695681243227 -0.036162517762022645
2.202416 0.9529590278838039 -0.03621815812881961
2.2021248 0.9529484810519367 -0.036275523310776846
2.2018337 0.9529379076291581 -0.0363327425888385
2.2015426 0.9529273274679791 -0.03638994134544448
2.2012515 0.9529167207610175 -0.036446965713884505
2.2009606 0.9529061161875949 -0.03650306736480992
2.2006698 0.9528954854568779 -0.036558772996248594
2.200379 0.9528848483814304 -0.036614872707648925
2.200088 0.952874185136995 -0.03667030778126849
2.1997972 0.9528635157308742 -0.0367257531567267
2.1995065 0.9528528290875988 -0.036780440177661716
2.1992157 0.952842127764809 -0.036835200383125155
2.198925 0.9528314092882608 -0.03689029637753432
2.1986344 0.9528206848659315 -0.036944473573474926
2.1983438 0.9528099348283977 -0.03699811936930967
2.1980531 0.9527991791928646 -0.037051488164340944
2.1977625 0.9527883981865646 -0.0371041003914353
2.197472 0.9527776206578379 -0.03715732706251924
2.1971817 0.9527668177381604 -0.03720984520953902
2.1968913 0.9527560096447107 -0.03726217411051926
2.196601 0.9527451764479595 -0.03731325651259297
2.1963105 0.9527343383812584 -0.03736561497073335
2.1960201 0.9527234749069304 -0.03741852090651152
2.19573 0.9527126151899343 -0.037470750225103454
2.1954396 0.9527017213565835 -0.037522219117230096
2.1951494 0.9526908316414292 -0.037574023436965615
2.1948593 0.9526799166582679 -0.037626721621837396
2.194569 0.9526689965904784 -0.0376784220679204
2.1942792 0.9526580603760348 -0.037730935057772044
2.193989 0.9526471098339405 -0.037784245245131284
2.1936991 0.9526361428523042 -0.03783688402082143
2.1934092 0.9526251706757061 -0.03788978771142123
2.1931193 0.9526141730520467 -0.0379428272724756
2.1928294 0.9526031700986077 -0.03799619062164993
2.1925395 0.9525921416179715 -0.03804904613304847
2.1922498 0.9525811171382499 -0.03810105192719818
2.1919599 0.9525700584411666 -0.03815273936764989
2.1916702 0.9525590041730901 -0.038202823408799116
2.1913805 0.9525479253372441 -0.03825316777435756
2.1910908 0.9525368418702513 -0.03830403384236898
2.1908011 0.9525257335505747 -0.03835563412625054
2.1905117 0.9525146294421238 -0.03840712758335291
2.190222 0.952503491344623 -0.03845770173047611
2.1899326 0.9524923576409208 -0.03851001772699312
2.1896431 0.9524811985714119 -0.0385631916138757
2.1893537 0.9524700341268708 -0.03861688776201906
2.1890643 0.9524588441080394 -0.03866963006803381
2.1887748 0.9524476489442875 -0.03872297515536945
2.1884856 0.9524364375285786 -0.038774797245339256
2.1881964 0.9524252214132718 -0.03882676967731663
2.1879072 0.9524139800275256 -0.03887834859668147
2.187618 0.9524027339801328 -0.03893035274981178
2.1873288 0.9523914625137061 -0.038983000273837866
2.1870396 0.9523801860498871 -0.03903600000834508
2.1867507 0.9523688932271581 -0.039089466326546404
2.1864614 0.9523575859262823 -0.03914265104713027
2.1861725 0.9523462623233265 -0.03919583925082842
2.1858835 0.9523349336466748 -0.03924870972149935
2.1855946 0.952323579401499 -0.03930206877602486
2.1853056 0.9523122198968023 -0.039355836898424076
2.1850169 0.9523008441209047 -0.03940841759372143
2.1847281 0.952289463457482 -0.03946124117249436
2.1844392 0.9522780477786252 -0.039514476760810754
2.1841505 0.9522666364030163 -0.0395679033963018
2.1838617 0.9522551993091452 -0.03962124908261423
2.1835732 0.9522437666237844 -0.03967417528658437
2.1832845 0.9522322989075268 -0.03972718657859352
2.182996 0.952220835619972 -0.039780436449000485
2.1827073 0.9522093371868539 -0.039833603693799846
2.1824188 0.9521978432398291 -0.03988656973674953
2.1821303 0.9521863236054896 -0.03994066430783588
2.181842 0.9521748081088269 -0.03999480337286202
2.1815536 0.9521632572914874 -0.040048134311948286
2.181265 0.9521517014372977 -0.04010113952308824
2.1809769 0.9521401296062235 -0.0401539658582327
2.1806886 0.9521285528137179 -0.040206920352111354
2.1804004 0.9521169505092388 -0.04025949218509151
2.1801121 0.9521053433751219 -0.04031196572411236
2.179824 0.9520937204606504 -0.04036419317900803
2.1795359 0.9520820832349487 -0.04041601292061346
2.1792479 0.9520704305559617 -0.040466523658092134
2.1789598 0.9520587735811409 -0.04051808225936533
2.1786716 0.9520470817123671 -0.04056941840084763
2.1783838 0.9520354048508121 -0.04062051269769167
2.1780958 0.9520236932356827 -0.04067114273750539
2.1778078 0.9520119776472427 -0.04072035229182781
2.17752 0.9520002472389326 -0.040769621228140186
2.1772323 0.9519885131715511 -0.04081747719568309
2.1769445 0.9519767552161967 -0.04086357464046209
2.1766567 0.9519649942918746 -0.04091063158698333
2.176369 0.9519532093887013 -0.04095791545842745
2.1760812 0.9519414211743785 -0.041006061134839115
2.1757936 0.9519296184275843 -0.041054394927118036
2.175506 0.9519178122141118 -0.04110269303740169
2.1752186 0.9519059817120202 -0.04115068027848774
2.174931 0.9518941477552114 -0.04119958801582923
2.1746435 0.9518822892817461 -0.04124811957016047
2.174356 0.9518704273977925 -0.04129642782932162
2.1740687 0.9518585509525476 -0.041345018223090585
2.1737814 0.9518466709495245 -0.04139421697986999
2.1734939 0.9518347564395735 -0.04144324775841922
2.1732066 0.9518228483111081 -0.041491731394913814
2.1729195 0.9518109256037662 -0.04154077172855605
2.1726322 0.9517989893832702 -0.04158963620356516
2.172345 0.9517870286463966 -0.041638707743831174
2.1720579 0.9517750742630602 -0.04168715941984093
2.1717708 0.9517630955147389 -0.0417359784144845
2.1714838 0.951751113177708 -0.04178454709039211
2.1711967 0.9517391065703191 -0.04183245195744896
2.1709096 0.9517270967839084 -0.041879246747468304
2.1706228 0.9517150732055542 -0.04192585892507507
2.1703358 0.9517030365796502 -0.041972934443075385
2.170049 0.9516909861021353 -0.042019553331680684
2.1697621 0.9516789328658797 -0.04206461243857548
2.1694753 0.9516668563560293 -0.042109754050175176
2.1691885 0.9516547772480176 -0.04215478523289149
2.168902 0.9516426848507286 -0.042200851023034565
2.168615 0.95163057937892 -0.04224742444728583
2.1683285 0.9516184603243336 -0.04229400952932013
2.168042 0.9516063382472739 -0.04234036217705416
2.1677554 0.9515941925463184 -0.04238723972692377
2.1674688 0.9515820436879244 -0.04243391425081931
2.1671822 0.9515698711379869 -0.042481220176697414
2.1668959 0.9515577054569613 -0.042527849676106004
2.1666093 0.9515455061428597 -0.04257384730023262
2.166323 0.9515333141765568 -0.042618752995669806
2.1660366 0.9515210991632107 -0.04266377128002978
2.1657503 0.9515088814865122 -0.04270830923607011
2.1654642 0.9514966511714027 -0.04275208619288587
2.1651778 0.9514844083711853 -0.042795533985947765
2.1648917 0.9514721532410793 -0.04283829575434567
2.1646056 0.9514598961050438 -0.04288090636957092
2.1643195 0.9514476167184348 -0.042922166451800074
2.1640334 0.9514353358001311 -0.042963527731238974
2.1637473 0.9514230327828218 -0.043004971316461235
2.1634612 0.9514107281713358 -0.04304632081699108
2.1631753 0.9513984117418808 -0.043087760190109556
2.1628895 0.9513860937415832 -0.04312890491487559
2.1626034 0.951373743476607 -0.043169886884882144
2.1623175 0.9513614021536434 -0.04320981404082359
2.162032 0.9513490496625042 -0.04324841278781211
2.161746 0.9513366862805475 -0.043285594862343194
2.1614604 0.9513243123795238 -0.043323135130243655
2.1611745 0.9513119274974385 -0.04336133430867469
2.160889 0.9512995318799667 -0.04339918193390138
2.1606033 0.951287135608803 -0.043437523493786
2.1603177 0.951274718083715 -0.04347660611719157
2.1600323 0.9512623100312965 -0.04351497932579761
2.1597466 0.951249870509531 -0.043553065976705045
2.1594613 0.9512374407536381 -0.04359058106395168
2.1591756 0.9512249797941073 -0.04362751396264983
2.1588902 0.9512125289195307 -0.04366419952274165
2.1586049 0.9512000574706073 -0.043700151969147366
2.1583197 0.9511875965069758 -0.043735306893057005
2.1580343 0.9511751049439618 -0.04377013858608438
2.1577492 0.9511626240936231 -0.04380484632957658
2.1574638 0.9511501127472889 -0.043839182199209355
2.1571786 0.9511376123734472 -0.04387266818203748
2.1568935 0.9511250922275725 -0.043906772011958896
2.1566086 0.9511125830341215 -0.04394017494027119
2.1563234 0.9511000437571954 -0.043973385106032964
2.1560385 0.951087515454418 -0.04400797645927407
2.1557534 0.9510749566442149 -0.044042286311181206
2.1554685 0.9510624087327701 -0.04407681661052083
2.1551836 0.9510498408103747 -0.04411096519489822
2.1548986 0.9510372733333051 -0.044145633943933366
2.154614 0.9510246962302624 -0.04418061299856774
2.154329 0.9510121087886817 -0.04421616633479953
2.1540444 0.9509995115497168 -0.04425125610092354
2.1537595 0.9509869038928477 -0.04428772703200488
2.1534748 0.9509742859463584 -0.044325455806835376
2.1531904 0.9509616780693428 -0.04436331109862432
2.1529057 0.9509490385803555 -0.04440086723010191
2.152621 0.9509363987628965 -0.04443800738721111
2.1523366 0.9509237486141316 -0.04447591990788102
2.1520522 0.9509110978233197 -0.04451457308971955
2.1517675 0.9508984151639238 -0.04455292818110215
2.151483 0.95088574254018 -0.044591114040537574
2.1511989 0.9508730593841923 -0.04462947346594419
2.1509144 0.950860364901499 -0.04466831250536206
2.1506302 0.9508476597208257 -0.044707182618460725
2.1503458 0.9508349430804753 -0.04474645881455137
2.1500616 0.950822215607804 -0.04478590887997201
2.1497774 0.9508094873106462 -0.04482465565588601
2.1494932 0.9507967378688423 -0.044861893921905635
2.1492093 0.9507839990044419 -0.04489849609248945
2.148925 0.9507712287832482 -0.04493440932523407
2.148641 0.9507584694743895 -0.04497005661655775
2.148357 0.9507456790145592 -0.04500528965169721
2.148073 0.9507328996200862 -0.0450407632335172
2.147789 0.9507200997481415 -0.04507654268548129
2.1475053 0.9507073107380708 -0.04511303414765606
2.1472213 0.9506944901268046 -0.04515048262555
2.1469376 0.9506816799108961 -0.04518852811254526
2.1466537 0.9506688377078962 -0.04522691087846214
2.14637 0.9506560056613538 -0.045266071993117864
2.1460862 0.9506431521981318 -0.04530419386209871
2.1458027 0.9506303091811593 -0.04534250570203865
2.145519 0.9506174340043871 -0.04538102059202368
2.1452353 0.950604558341975 -0.04541961462200757
2.1449518 0.9505916720695303 -0.045458590081193025
2.1446683 0.9505787851146346 -0.04549809850970097
2.1443849 0.9505658764662156 -0.045537912570233374
2.1441014 0.9505529669530489 -0.04557790794060225
2.143818 0.9505400355510113 -0.045618877593320936
2.1435347 0.9505271138135076 -0.04565980105871346
2.1432512 0.9505141592271522 -0.04570022356153678
2.142968 0.9505012146608528 -0.04573956678669904
2.1426847 0.9504882486431825 -0.04577803956062542
2.1424015 0.9504752821423249 -0.04581683156863527
2.1421185 0.9504623051572583 -0.04585541927628891
2.1418352 0.9504493167264106 -0.04589438888942661
2.141552 0.950436306854086 -0.04593264887403884
2.141269 0.9504233076518409 -0.04597066064619752
2.140986 0.9504102872411352 -0.046008220295147985
2.140703 0.9503972667214969 -0.046045823231085845
2.14042 0.9503842250683514 -0.046083158304389124
2.1401372 0.9503711944906441 -0.046119534753799714
2.1398542 0.9503581322183586 -0.04615507555602117
2.1395714 0.9503450814502211 -0.04619056589033461
2.1392887 0.9503320100998901 -0.046226260785768546
2.139006 0.9503189391405448 -0.04626220024985486
2.1387231 0.9503058474568188 -0.046298485418004444
2.1384404 0.9502927560538448 -0.04633446544463938
2.1381576 0.9502796440356317 -0.046369836962660636
2.137875 0.950266543613105 -0.04640525767193387
2.1375926 0.9502534227118707 -0.046440026364371584
2.13731 0.9502403026591599 -0.0464740076659344
2.1370275 0.9502271624982915 -0.04650778817735352
2.136745 0.9502140234943495 -0.04654020822822968
2.1364625 0.9502008648795256 -0.04657241075856
2.1361802 0.9501877188643816 -0.04660374492805329
2.1358979 0.950174553543136 -0.04663527754159039
2.1356153 0.9501613785972506 -0.04666705046463305
2.135333 0.9501481953394763 -0.046699074892581634
2.135051 0.9501350246783716 -0.046730462659342706
2.1347687 0.9501218236132833 -0.04676188844977014
2.1344864 0.9501086240995652 -0.04679312410205755
2.1342044 0.9500954165329514 -0.046824418461903466
2.1339223 0.9500822106427927 -0.0468547034842985
2.1336403 0.95006898585989 -0.04688510627598357
2.1333582 0.9500557627977494 -0.046915812479702015
2.1330762 0.9500425207765005 -0.0469459859620569
2.1327944 0.9500292918109662 -0.04697631427197369
2.1325123 0.9500160327620114 -0.0470061075589327
2.1322305 0.9500027870167804 -0.04703526994084604
2.1319487 0.9499895226927956 -0.04706420697242986
2.131667 0.9499762606364286 -0.04709293229925224
2.131385 0.9499629801108658 -0.047121570324287425
2.1311033 0.9499497019419673 -0.047149878538455724
2.1308217 0.9499364168013532 -0.04717677359438519
2.1305401 0.9499231345856027 -0.047203446714772425
2.1302583 0.9499098232216479 -0.04722958211848301
2.1299767 0.9498965262574051 -0.04725544848464429
2.1296952 0.949883211669636 -0.047280229194363636
2.1294138 0.9498699120209422 -0.04730396055799114
2.1291323 0.9498565838834713 -0.047328603183773646
2.128851 0.9498432704826748 -0.04735319692504336
2.1285696 0.9498299397683745 -0.04737771666753309
2.128288 0.9498166012899414 -0.04740200774764328
2.128007 0.9498032683663354 -0.04742441292148723
2.1277256 0.9497899283800227 -0.047446626601177794
2.1274443 0.9497765716584933 -0.047469010147593055
2.1271632 0.9497632304023544 -0.04749153035687043
2.1268818 0.9497498610485404 -0.04751374939582958
2.1266007 0.9497365073071486 -0.0475356227887852
2.1263196 0.9497231369656634 -0.04755731595621313
2.1260386 0.9497097710623915 -0.04757854011121879
2.1257577 0.9496964001295356 -0.04759927118410503
2.1254766 0.9496830225701728 -0.04761951296598368
2.1251957 0.9496696404440235 -0.04763738544644651
2.124915 0.9496562638949354 -0.04765547214224178
2.124634 0.9496428716505378 -0.04767398702176697
2.1243532 0.949629484677303 -0.04769313582792128
2.1240723 0.9496160817078394 -0.04771263791157232
2.1237915 0.9496026837761691 -0.047732526075625885
2.1235108 0.9495892810709249 -0.04775223191064125
2.1232302 0.9495758834949103 -0.04777143416454376
2.1229494 0.949562458521487 -0.04779109887515367
2.1226687 0.9495490500559307 -0.047809975047055024
2.1223884 0.94953563729173 -0.0478276542832601
2.1221077 0.949522218832399 -0.04784474221337123
2.1218271 0.9495087850635128 -0.04786152970880032
2.1215467 0.9494953685228721 -0.04787864242762031
2.1212664 0.9494819365877389 -0.047896016224960265
2.120986 0.9494685103185195 -0.04791353160113191
2.1207056 0.9494550685822162 -0.04793093654382596
2.1204252 0.9494416324845244 -0.04794881712603737
2.120145 0.9494281922453853 -0.04796634656038648
2.1198647 0.9494147464446877 -0.047982433612381026
2.1195846 0.9494012971465607 -0.04799730092149326
2.1193044 0.9493878544461749 -0.04801102303142393
2.1190243 0.9493743973300949 -0.04802501733409546
2.1187441 0.949360946778582 -0.04803937248198702
2.1184642 0.9493474931140712 -0.048053676527460565
2.118184 0.9493340345781808 -0.04806766809933516
2.1179042 0.9493205730780166 -0.04808132063173786
2.1176243 0.9493071184224819 -0.048094079657202284
2.1173444 0.9492936498681748 -0.04810485766626082
2.1170645 0.9492801890252268 -0.0481149734866475
2.1167846 0.949266714743216 -0.04812545132953175
2.1165047 0.949253248122702 -0.04813553663326074
2.116225 0.9492397795786125 -0.048146055195842134
2.1159453 0.9492263185393255 -0.04815709802851107
2.1156657 0.9492128439116267 -0.04816769023716221
2.115386 0.949199376937603 -0.048177919327166585
2.1151063 0.9491858964662324 -0.04818911840571158
2.1148267 0.9491724234685472 -0.04819922512776965
2.1145473 0.9491589487019073 -0.04820915792057339
2.1142678 0.9491454817160603 -0.04821830365575708
2.1139882 0.9491319902653413 -0.048227302946632744
2.1137087 0.9491185183120594 -0.04823562756836894
2.1134295 0.949105045154737 -0.04824372370955921
2.1131501 0.9490915686225172 -0.048252055629377635
2.1128707 0.949078079393505 -0.04825983656404287
2.1125915 0.9490646100197037 -0.04826706095262341
2.1123123 0.9490511281794533 -0.04827460610546252
2.1120331 0.9490376547399086 -0.04828120585294742
2.111754 0.9490241691029428 -0.048287742549580175
2.1114748 0.9490106921065045 -0.048293416367142045
2.1111956 0.9489972032664259 -0.0482984033030235
2.1109166 0.9489837349688224 -0.04830298383280102
2.1106377 0.9489702551123738 -0.048306969912813365
2.1103587 0.9489567844031812 -0.04831197694872922
2.1100798 0.9489433018852814 -0.048316989487768726
2.1098008 0.9489298284648376 -0.04832127413532607
2.1095219 0.9489163434573956 -0.04832571375435316
2.109243 0.9489028676471414 -0.048329559387728
2.1089642 0.9488893919114699 -0.04833374544872618
2.1086855 0.9488759255310293 -0.04833620651697128
2.1084068 0.9488624482821096 -0.04833796060564128
2.108128 0.9488489809762641 -0.04833855680680543
2.1078494 0.9488355032663212 -0.048339267561184555
2.107571 0.9488220470997374 -0.0483399959186678
2.1072922 0.948808569054352 -0.048339948464315594
2.1070137 0.9487951129553963 -0.04833877005280719
2.1067352 0.9487816470704115 -0.0483366031212821
2.1064568 0.9487681921147963 -0.048333995138412626
2.1061783 0.9487547276318213 -0.048331626957304544
2.1058998 0.9487412739564878 -0.04832983182577398
2.1056216 0.9487278220101673 -0.04832854200576127
2.105343 0.9487143692086817 -0.04832641810530434
2.1050649 0.9487009183505418 -0.048324134638687004
2.1047866 0.9486874783264648 -0.04832182674666667
2.1045084 0.9486740288816304 -0.04831813938409598
2.1042302 0.9486605908332533 -0.04831372986527512
2.1039522 0.9486471552995305 -0.04830939950547628
2.103674 0.9486337196869695 -0.048304924646078724
2.103396 0.9486202866569263 -0.04830007794698503
2.103118 0.9486068652957714 -0.04829453116125368
2.10284 0.9485934353163162 -0.0482885768429305
2.102562 0.948580017248611 -0.048282362657603946
2.1022842 0.948566602260628 -0.0482756308392936
2.1020062 0.9485531878899571 -0.04826877676086416
2.1017284 0.9485397767447518 -0.04826151849161653
2.1014504 0.9485263663206013 -0.048254624622277316
2.1011727 0.9485129590442337 -0.04824786401633822
2.100895 0.9484995638599254 -0.04824142200067548
2.1006174 0.9484861717252361 -0.04823468036949442
2.1003397 0.9484727803229449 -0.04822732002532723
2.1000621 0.9484593922163086 -0.04821987943729175
2.0997844 0.9484460049799253 -0.04821207768064454
2.0995069 0.9484326211862013 -0.04820403163210824
2.0992293 0.9484192499507238 -0.0481954007363656
2.098952 0.9484058823421546 -0.04818711075221378
2.0986745 0.9483925158205343 -0.04817818865319783
2.098397 0.9483791414758478 -0.04817055348599832
2.0981197 0.9483657907055045 -0.04816394350637598
2.0978425 0.9483524316623831 -0.04815668296317335
2.0975652 0.9483390848236214 -0.04814959271575792
2.097288 0.948325729773671 -0.04814221591965759
2.0970106 0.9483123869896888 -0.048134865110253375
2.0967333 0.948299036123652 -0.04812645602363001
2.0964563 0.9482857095057482 -0.048116723038952695
2.0961792 0.94827237542542 -0.04810648908440386
2.0959022 0.9482590545462786 -0.048095162621535806
2.0956252 0.9482457266912976 -0.04808314232828399
2.0953481 0.9482324123990711 -0.048071063601958924
2.095071 0.9482190912138744 -0.04805933277600101
2.0947943 0.948205795017106 -0.04804674647346124
2.0945172 0.9481924806337454 -0.048034876318860956
2.0942404 0.9481791910197981 -0.04802361928392123
2.0939636 0.9481658944328377 -0.04801175458705288
2.0936868 0.9481526113396499 -0.04799969520742635
2.09341 0.94813932148156 -0.04798697320266308
2.0931334 0.9481260567214693 -0.04797487456389925
2.0928566 0.9481127736106574 -0.04796318393932567
2.09258 0.9480995153776552 -0.047951370975898924
2.0923035 0.9480862502738089 -0.04793893757992733
2.092027 0.9480729988724056 -0.047926280323162575
2.0917504 0.9480597407538268 -0.04791367032757749
2.0914738 0.9480464962953252 -0.047901385969471647
2.0911975 0.9480332564257318 -0.04788909280481568
2.0909212 0.9480200301661963 -0.047876941703697225
2.0906446 0.9480067856457173 -0.047864465853249674
2.0903683 0.9479935662977704 -0.047851515385380086
2.090092 0.94798034026936 -0.04783890724680921
2.0898159 0.9479671391812902 -0.04782761700777579
2.0895395 0.9479539194795842 -0.04781695206056437
2.0892634 0.9479407244051774 -0.04780582436087738
2.088987 0.9479275108817639 -0.04779365749673185
2.088711 0.9479143223768882 -0.04778174043493532
2.088435 0.9479011269239656 -0.04776938006195298
2.0881588 0.9478879452455361 -0.04775656484187174
2.087883 0.9478747682480795 -0.04774332483177848
2.087607 0.9478615938712548 -0.047729744825650455
2.087331 0.9478484243959392 -0.04771551314393489
2.0870552 0.9478352693347839 -0.047699922753157493
2.086779 0.9478220969749171 -0.04768404549933556
2.0865035 0.9478089619721735 -0.04766847761271619
2.0862277 0.9477958095656903 -0.04765344140564705
2.0859518 0.9477826715886064 -0.047638094918822683
2.0856762 0.947769539075041 -0.04762144521543678
2.0854003 0.9477564102728155 -0.04760359193612018
2.0851247 0.9477432874688541 -0.04758598426034647
2.084849 0.9477301796598923 -0.047569183663918664
2.0845735 0.9477170661790508 -0.04755265600649107
2.0842981 0.9477039788957937 -0.04753570685267469
2.0840225 0.9476908747007846 -0.04751879800798237
2.0837471 0.9476777967240271 -0.04750197587031453
2.0834718 0.9476647131761615 -0.04748469428353437
2.0831962 0.9476516333259827 -0.047467584568462416
2.082921 0.9476385705463188 -0.047450464270468
2.0826457 0.9476255114567893 -0.047433225787476475
2.0823703 0.9476124468255991 -0.047416181436156724
2.0820951 0.9475994084295359 -0.04739929060586129
2.0818198 0.9475863530515106 -0.04738308835467509
2.0815446 0.9475733236280786 -0.047367069362681355
2.0812695 0.9475602883524571 -0.04735125392583133
2.0809944 0.9475472675797804 -0.047336095694028094
2.0807195 0.9475342519762593 -0.047321170751053764
2.0804443 0.947521239385262 -0.04730675750074498
2.0801694 0.9475082317806816 -0.04729210188898553
2.0798943 0.9474952272217495 -0.04727749451880575
2.0796194 0.9474822276570608 -0.04726290222688354
2.0793445 0.9474692424860132 -0.04724752962498841
2.0790696 0.9474562513024352 -0.047231953847442706
2.078795 0.9474432858803548 -0.04721681679170236
2.07852 0.9474303031140268 -0.047201254190673336
2.0782454 0.9474173462008697 -0.047185609077865724
2.0779707 0.9474043831924261 -0.04717097316785388
2.077696 0.947391434316019 -0.047157372635651375
2.0774214 0.947378478802765 -0.047144549761574284
2.0771468 0.9473655370695163 -0.047131636470997336
2.0768723 0.9473525998288383 -0.047119008095719665
2.0765977 0.947339665059034 -0.04710643775785098
2.0763233 0.947326734725228 -0.04709377826938433
2.0760489 0.9473138181268583 -0.04708112227204788
2.0757744 0.9473008948129897 -0.04706770171466388
2.0755 0.9472879854663362 -0.04705451375588924
2.0752256 0.9472750694142631 -0.04704154835154308
2.0749514 0.9472621784385253 -0.047028437434895244
2.074677 0.9472492695146019 -0.047015827390393346
2.0744028 0.9472363855685153 -0.047002709014789326
2.0741286 0.9472234950276223 -0.046989069509355136
2.0738544 0.9472106183276793 -0.04697695061510758
2.0735805 0.9471977457737997 -0.04696530577461258
2.0733063 0.9471848754935094 -0.04695384098351732
2.0730324 0.947172009219578 -0.04694249367246515
2.0727582 0.9471591451758797 -0.04693114395281333
2.0724843 0.9471462851707346 -0.04691920433365617
2.0722103 0.9471334386948393 -0.046908116051398635
2.0719364 0.947120584860517 -0.04689719294038707
2.0716627 0.9471077556157426 -0.04688584134028528
2.0713887 0.947094907832337 -0.04687576075658637
2.071115 0.9470820842131963 -0.04686600326147576
2.070841 0.9470692417928345 -0.04685615223844477
2.0705674 0.9470564235299022 -0.046846520645136995
2.0702937 0.9470435975160425 -0.04683763169226878
2.0700202 0.9470307952264199 -0.04682999051813554
2.0697465 0.9470179734990154 -0.0468225836437109
2.0694728 0.9470051640726733 -0.046815638713487644
2.0691993 0.9469923573270457 -0.04680898896996872
2.0689259 0.9469795626561894 -0.04680302337176458
2.0686524 0.946966759193235 -0.046797624197950326
2.068379 0.9469539675789014 -0.04679188275490192
2.0681055 0.9469411672384537 -0.04678576575394823
2.0678322 0.9469283900456184 -0.04677995810202594
2.0675588 0.9469155928767014 -0.04677468988102872
2.0672855 0.9469028186899086 -0.04676884179202939
2.0670123 0.946890035796264 -0.0467629395649998
2.066739 0.9468772649183028 -0.046756249500863864
2.0664659 0.9468644856010602 -0.04674946019162681
2.0661929 0.9468517294158688 -0.04674399102668066
2.0659196 0.9468389531805456 -0.04673916710313387
2.0656466 0.9468261996457075 -0.04673484082044562
2.0653737 0.9468134369237984 -0.04673092094772191
2.0651007 0.9468006855376333 -0.04672733269837046
2.0648277 0.9467879248269077 -0.04672348508658372
2.0645547 0.9467751755220275 -0.0467195489197347
2.0642817 0.9467624169776014 -0.046715377473393147
2.064009 0.9467496810596331 -0.046711210313192024
2.0637362 0.9467369359153223 -0.046707225130903175
2.0634632 0.9467241910350581 -0.04670343043816327
2.0631905 0.9467114479406719 -0.04670004790537132
2.062918 0.94669872719496 -0.04669690302025643
2.0626452 0.9466859857675226 -0.04669449288164451
2.0623724 0.9466732552219635 -0.04669264434948422
2.0621 0.9466605258617796 -0.04669212544545743
2.0618274 0.9466478068280785 -0.04669208625956249
2.061555 0.9466350775073029 -0.04669211475221918
2.0612824 0.946622358348852 -0.04669317282226596
2.06101 0.9466096284782725 -0.04669520513562345
2.0607374 0.9465969082789556 -0.046697623430634064
2.060465 0.9465841881878655 -0.04670066405955499
2.0601926 0.9465714664606977 -0.046703186825439204
2.0599203 0.946558744889679 -0.046706077664298976
2.059648 0.9465460326807432 -0.04670971826581113
2.0593758 0.9465333091240221 -0.04671425195639676
2.0591037 0.946520605780279 -0.046717944241671215
2.0588315 0.9465078800753157 -0.0467218657661497
2.0585594 0.9464951745701969 -0.046726263095382845
2.0582871 0.946482446455004 -0.04673136832109723
2.058015 0.9464697381998491 -0.04673693995631993
2.057743 0.9464570181594647 -0.04674330526665276
2.057471 0.9464443065683731 -0.0467493416449293
2.0571992 0.9464315943990648 -0.04675467847480226
2.0569272 0.9464188800148319 -0.04675833941211307
2.0566554 0.9464061656148318 -0.046762738255080934
2.0563836 0.9463934600427751 -0.04676738348110266
2.0561118 0.9463807431324627 -0.046771989637981
2.05584 0.9463680350680701 -0.046776454782438456
2.0555682 0.9463553157103217 -0.04678097648259114
2.0552964 0.9463426051717202 -0.046785698124751696
2.0550249 0.9463298943992584 -0.0467906801768128
2.0547533 0.9463171922913367 -0.04679608465021159
2.0544815 0.9463044673804107 -0.04680243966774964
2.05421 0.9462917618876304 -0.046809158201536964
2.0539386 0.9462790556111703 -0.04681648963562275
2.053667 0.946266346186572 -0.046823991701695246
2.0533955 0.9462536247068448 -0.046831213250880965
2.0531242 0.9462409224134021 -0.04683914738825686
2.0528529 0.9462282078613348 -0.04684727785864391
2.0525815 0.946215501120666 -0.04685591692977663
2.0523102 0.946202781922965 -0.04686467519961102
2.052039 0.946190070419235 -0.04687364526133618
2.0517676 0.9461773464161322 -0.04688216341329303
2.0514965 0.9461646414162278 -0.04689069688811787
2.0512252 0.9461519128017232 -0.04689914647239686
2.050954 0.9461392032072202 -0.04690763503129135
2.050683 0.9461264811776074 -0.046916125420059594
2.050412 0.9461137669455335 -0.04692492210071143
2.0501409 0.9461010401875593 -0.04693364877104222
2.04987 0.946088332353235 -0.04694284763285186
2.049599 0.9460756006804023 -0.04695183740368718
2.049328 0.9460628879442241 -0.04696090673356211
2.0490572 0.9460501625861552 -0.04696977330106406
2.0487864 0.9460374450158296 -0.04697871395556408
2.0485156 0.9460247147943425 -0.046988023671719004
2.0482447 0.946011992187139 -0.04699764862443789
2.047974 0.945999267980956 -0.04700731441610273
2.0477033 0.9459865402130219 -0.047016352256967014
2.0474327 0.9459738110018092 -0.047025859181368944
2.047162 0.9459610892683485 -0.04703608794371842
2.0468915 0.945948354625076 -0.04704594733454417
2.0466208 0.9459356275899807 -0.047055132542749074
2.0463502 0.9459228879138091 -0.04706425217352216
2.0460799 0.9459101671573128 -0.04707338123576755
2.0458095 0.945897433719104 -0.047083044756624844
2.045539 0.9458846964188187 -0.04709405508717613
2.0452685 0.9458719570118731 -0.04710679143004895
2.0449982 0.9458592241634405 -0.047120256247659184
2.044728 0.9458464887246061 -0.047134039211210794
2.0444577 0.9458337484189084 -0.0471481741279812
2.0441875 0.9458210054091682 -0.047161947256501774
2.0439172 0.9458082575884594 -0.0471759521189534
2.043647 0.9457955070154355 -0.04719031083886681
2.043377 0.9457827628181893 -0.04720383293647475
2.0431068 0.945770004856227 -0.04721715862759151
2.042837 0.9457572647340513 -0.04723014844790225
2.0425668 0.9457444997221423 -0.04724310324470975
2.042297 0.945731752621204 -0.047255905570047704
2.0420268 0.9457189805613629 -0.04726997625793523
2.0417569 0.9457062260131152 -0.04728400832959913
2.041487 0.9456934575633938 -0.047298609471648524
2.0412173 0.945680706450683 -0.04731344554087165
2.0409474 0.9456679299845313 -0.047328519344261105
2.0406775 0.9456551595450307 -0.04734304376806612
2.040408 0.9456423865706101 -0.04735636230083212
2.0401382 0.9456296203379089 -0.04736754799191338
2.0398686 0.9456168412012459 -0.04737780887551918
2.039599 0.9456040693637581 -0.04738777744057299
2.0393293 0.9455912848042912 -0.04739813168745124
2.0390596 0.9455785073686257 -0.047408997139156445
2.0387902 0.9455657282980333 -0.047419905386975984
2.0385208 0.9455529562788377 -0.047430932152287775
2.0382514 0.9455401712516641 -0.04744227231177905
2.037982 0.9455273930285729 -0.0474547589929252
2.0377126 0.9455146013346517 -0.04746791676360883
2.0374432 0.9455018159905042 -0.04748202452022918
2.0371737 0.9454890167521562 -0.04749651506032124
2.0369046 0.9454762349140107 -0.04751148984393175
2.0366354 0.9454634390636488 -0.047525545893698916
2.0363662 0.9454506496400953 -0.047538846778586594
2.036097 0.9454378465593213 -0.047552212348991374
2.0358279 0.9454250499457992 -0.047565594681421616
2.0355587 0.9454122396539472 -0.04757905658292168
2.0352898 0.9453994471064846 -0.047592890706886735
2.0350206 0.9453866294497667 -0.047606244239441875
2.0347517 0.94537382964882 -0.04761975553582831
2.0344827 0.9453610160486461 -0.04763385801510129
2.0342138 0.9453482087331111 -0.047647920346957556
2.0339448 0.945335387582339 -0.04766163811238405
2.0336761 0.945322584286634 -0.04767471158369717
2.0334072 0.9453097559909057 -0.04768831166481291
2.0331385 0.9452969454670989 -0.047701723848114955
2.0328698 0.9452841213595443 -0.047714481769338596
2.032601 0.9452713038675354 -0.047727587174037904
2.0323324 0.9452584727220599 -0.04774123619368095
2.0320637 0.9452456479496775 -0.04775494160973463
2.031795 0.9452328094732513 -0.047768198909070254
2.0315266 0.945219988890269 -0.04778168716619436
2.031258 0.9452071545801866 -0.04779533044893623
2.0309896 0.9451943267219111 -0.04780868140741569
2.0307212 0.9451814852200752 -0.04782188941351946
2.0304527 0.945168650294646 -0.04783473569810688
2.0301843 0.9451558018815615 -0.04784732021392003
2.0299158 0.9451429600709796 -0.047860789874190166
2.0296476 0.9451301159229409 -0.047874501615715395
2.0293794 0.9451172781620862 -0.04788848811394877
2.0291111 0.9451044265773119 -0.04790201293985878
2.028843 0.9450915815050993 -0.04791557785209601
2.0285747 0.9450787226287102 -0.047929474147958735
2.0283065 0.9450658701336165 -0.04794341842257411
2.0280385 0.9450530151834772 -0.047957620547830905
2.0277705 0.9450401665205492 -0.047971951589478916
2.0275023 0.9450272924749498 -0.04798608409913704
2.0272343 0.9450144362526014 -0.047999887760625706
2.0269663 0.9450015662499034 -0.048013328061581866
2.0266986 0.9449887141531527 -0.048027475133285445
2.0264306 0.944975836618947 -0.04804200555989454
2.0261629 0.9449629768017267 -0.04805638528669049
2.0258949 0.9449500915653556 -0.04807041723565192
2.0256271 0.9449372242354772 -0.04808409718721192
2.0253594 0.9449243431881159 -0.04809680589914285
2.0250916 0.9449114688773373 -0.0481101168369512
2.024824 0.9448985807614164 -0.04812375903889885
2.0245564 0.9448857106238986 -0.048137709904048066
2.0242887 0.9448728150094503 -0.04815226729422431
2.0240211 0.9448599371380138 -0.048166950103303616
2.0237536 0.9448470452092231 -0.04818093810021992
2.0234861 0.944834159811727 -0.04819461099969274
2.0232186 0.9448212604691925 -0.04820916936965649
2.0229514 0.9448083788874975 -0.04822363236803177
2.0226839 0.9447954716649954 -0.04823933134952418
2.0224166 0.9447825817475943 -0.048255769491565806
2.022149 0.9447696658084798 -0.048271940863115176
2.0218818 0.9447567672207493 -0.048288086312444585
2.0216146 0.944743854185577 -0.04830398186520564
2.0213475 0.9447309586156158 -0.04831966033369039
2.0210803 0.944718037159594 -0.04833555757711311
2.020813 0.944705121627755 -0.04835119765147966
2.020546 0.94469220337 -0.04836614464713479
2.020279 0.9446792913022798 -0.04838110762492913
2.020012 0.9446663650670323 -0.04839610665078527
2.0197449 0.9446534450494015 -0.048410598559514656
2.0194778 0.9446405110275233 -0.048424976898087155
2.019211 0.944627594827375 -0.048439705075816894
2.018944 0.944614652900053 -0.04845534034622002
2.0186772 0.9446017285108014 -0.048470506504750065
2.0184104 0.9445887900006971 -0.048485320551870506
2.0181437 0.9445758576019535 -0.04850072706110986
2.0178769 0.9445629109103637 -0.04851652214683046
2.01761 0.9445499701085538 -0.048532481921703105
2.0173435 0.9445370264421076 -0.04854890399412514
2.0170767 0.9445240768635972 -0.048565910195842284
2.0168102 0.9445111242300392 -0.048582424566844445
2.0165436 0.9444981773979001 -0.04859869360358515
2.016277 0.9444852160853024 -0.04861485308095307
2.0160105 0.9444722605604189 -0.048631605871923604
2.015744 0.9444592904229349 -0.04864793364303044
2.0154777 0.9444463377891591 -0.04866387851557085
2.015211 0.9444333590860846 -0.04868016252643442
2.0149448 0.9444203977673701 -0.04869689868557593
2.0146785 0.9444074218328063 -0.04871323342488271
2.0144122 0.944394451799176 -0.0487292982342188
2.0141459 0.9443814672376654 -0.048745918966421865
2.0138798 0.9443684999767956 -0.04876308974930251
2.0136135 0.9443555063148433 -0.0487802937980554
2.0133474 0.9443425298285514 -0.048798171347437365
2.0130813 0.9443295383603871 -0.04881598653055248
2.012815 0.944316540757181 -0.04883369923702022
2.0125492 0.9443035514956465 -0.0488514536419415
2.012283 0.9442905560998325 -0.0488691048430639
2.012017 0.9442775458175211 -0.048886427480190765
2.0117512 0.9442645528872385 -0.04890318146201561
2.011485 0.9442515336513859 -0.048919715936191654
2.0112193 0.9442385320172915 -0.04893525008353006
2.0109534 0.9442255160787817 -0.04895079538329262
2.0106876 0.9442125061727172 -0.048966414555984265
2.010422 0.9441994935599397 -0.04898263426624424
2.0101562 0.9441864750857059 -0.04899895078465952
2.0098906 0.9441734537522163 -0.04901584637698266
2.0096247 0.9441604263514569 -0.049032808115347125
2.0093591 0.9441473960343519 -0.04904941407125155
2.0090935 0.9441343715113453 -0.049065568111999566
2.008828 0.9441213325376382 -0.04908209855880134
2.0085626 0.9441083110132339 -0.049098330258083744
2.008297 0.9440952633236124 -0.04911514657106866
2.0080316 0.9440822329399885 -0.049131960761081415
2.007766 0.9440691763188521 -0.04914861725113004
2.0075006 0.9440561371061389 -0.04916502398059593
2.0072353 0.9440430835131579 -0.04918093452078899
2.00697 0.9440300358034883 -0.049196827482105944
2.0067048 0.944016985471754 -0.04921321632114779
2.0064394 0.9440039290552438 -0.04923017616972659
2.0061743 0.9439908696865552 -0.04924823310551295
2.0059092 0.943977815574281 -0.049266094306763354
2.005644 0.9439647466999121 -0.04928383852290505
2.005379 0.9439516832109919 -0.04930117518064737
2.0051138 0.9439386051225775 -0.049318273857831704
2.0048487 0.9439255325538617 -0.0493352553436695
2.0045838 0.9439124572880553 -0.049351429792794846
2.0043187 0.9438993761194537 -0.049367006419390985
2.0040538 0.9438862925023859 -0.04938316641902773
2.003789 0.9438732146268072 -0.049399130141061884
2.003524 0.9438601225410598 -0.04941483269647883
2.0032592 0.9438470362439002 -0.04943120641797262
2.0029945 0.9438339473588641 -0.049447508975415146
2.0027297 0.9438208524529041 -0.049463483190359224
2.002465 0.9438077551108853 -0.04947909450042586
2.0022004 0.9437946635974453 -0.04949556973598435
2.0019357 0.9437815576286755 -0.0495121520207014
2.001671 0.9437684572606831 -0.04952954624674885
2.0014064 0.9437553421902738 -0.04954673907484969
2.001142 0.9437422445993903 -0.04956316092344907
2.0008774 0.9437291207793452 -0.04957930856120724
2.000613 0.9437160146478912 -0.049595199058504805
2.0003486 0.9437028942470167 -0.04961082165709479
2.0000842 0.9436897798513352 -0.04962620180518178
1.9998198 0.9436766512767468 -0.04964180539701894
1.9995553 0.9436635286613089 -0.04965734545148666
1.9992911 0.9436503977959142 -0.04967267613904966
1.9990268 0.9436372730011022 -0.04968774614609497
1.9987626 0.943624140016626 -0.049703443911465965
1.9984984 0.9436110128775445 -0.04971951072217009
1.9982343 0.9435978715676556 -0.04973401199667095
1.9979701 0.9435847366351842 -0.04974814561675484
1.997706 0.9435715937954567 -0.04976215821398759
1.997442 0.9435584573157214 -0.049776747946621826
1.997178 0.9435453068211128 -0.04979152180889985
1.9969139 0.943532162596911 -0.04980595655264589
1.99665 0.9435190103561469 -0.04982061779990879
1.996386 0.9435058643402664 -0.04983540350311174
1.9961222 0.9434927102528724 -0.04985012158499727
1.9958583 0.9434795564768115 -0.049864686200464255
1.9955945 0.9434663946899011 -0.04987925193491527
1.9953308 0.9434532450013234 -0.049894887230999094
1.995067 0.943440075064766 -0.04991071270395463
1.9948033 0.9434269170704683 -0.0499263639525568
1.9945396 0.9434137447897029 -0.049942188806961454
1.994276 0.943400584478134 -0.04995751347441463
1.9940124 0.9433874040742053 -0.04997263084344478
1.9937488 0.9433742356986087 -0.04998840881398051
1.9934853 0.9433610589611827 -0.05000431699296514
1.9932218 0.943347882208594 -0.050020271465786616
1.9929583 0.9433346970557992 -0.050036355980019785
1.9926949 0.9433215178272784 -0.05005221924878906
1.9924315 0.9433083303448029 -0.05006708451281304
1.9921682 0.9432951491381945 -0.05008199518658092
1.9919049 0.9432819537957481 -0.05009728855687072
1.9916415 0.9432687646231557 -0.050112157824004064
1.9913783 0.9432555674967708 -0.050125567218413256
1.9911151 0.9432423771131077 -0.05013865562629007
1.9908519 0.9432291731022566 -0.0501516431248301
1.9905887 0.9432159759068496 -0.05016429955872856
1.9903256 0.9432027711953272 -0.050176804385506917
1.9900625 0.9431895734022794 -0.05018911788432769
1.9897995 0.9431763681932989 -0.05020125975709829
1.9895364 0.9431631639781609 -0.05021352787794118
1.9892734 0.9431499522865311 -0.050226347300990716
1.9890106 0.9431367533355183 -0.05023941256469219
1.9887476 0.9431235347657023 -0.05025271128250434
1.9884847 0.9431103288864753 -0.05026566973550813
1.9882219 0.9430971094800116 -0.0502783008602844
1.9879591 0.9430839028904713 -0.05029120172469094
1.9876964 0.9430706826551503 -0.05030498884824773
1.9874337 0.9430574689398531 -0.050318574978086617
1.9871709 0.9430442414942907 -0.0503324998607935
1.9869082 0.9430310206312521 -0.050345215820195265
1.9866456 0.9430177923604253 -0.05035802318985558
1.9863831 0.9430045768295385 -0.05037042236388073
1.9861205 0.9429913419536055 -0.05038333636383682
1.985858 0.9429781196982076 -0.050396261805683025
1.9855955 0.9429648839981879 -0.05040956802114766
1.985333 0.9429516546972665 -0.05042380167019682
1.9850706 0.9429384175910679 -0.050438493124285375
1.9848082 0.9429251866156265 -0.05045340490119166
1.9845458 0.942911941759835 -0.05046760130258317
1.9842836 0.9428987092883082 -0.05048166964780176
1.9840212 0.9428854570879162 -0.0504953259786494
1.983759 0.9428722234887923 -0.05050843400238987
1.9834968 0.9428589703999464 -0.05052131152687643
1.9832346 0.9428457299289996 -0.0505350653704468
1.9829725 0.9428324758145042 -0.050548101474735825
1.9827104 0.9428192284418506 -0.05056103422089382
1.9824482 0.9428059676484455 -0.05057285559295087
1.9821862 0.9427927200459113 -0.05058413854689627
1.9819242 0.9427794593119507 -0.05059564583102768
1.9816623 0.9427662117245859 -0.05060726459573272
1.9814004 0.942752950988386 -0.050618365380922625
1.9811385 0.9427396975274359 -0.05062948821793405
1.9808766 0.9427264309345105 -0.05064111772436817
1.9806147 0.9427131714076433 -0.050653018542519086
1.9803529 0.9426999046399895 -0.05066490100153072
1.9800911 0.9426866449521674 -0.05067655436628841
1.9798294 0.9426733781131593 -0.05068808162730015
1.9795678 0.9426601183565528 -0.05070017325003581
1.9793061 0.9426468452382982 -0.05071242828890607
1.9790444 0.94263357906034 -0.05072491954291239
1.9787829 0.9426203054598807 -0.0507376001220662
1.9785213 0.9426070387729032 -0.05074975471283064
1.9782598 0.9425937586326241 -0.050763290363835124
1.9779983 0.942580484929165 -0.05077762083317189
1.9777368 0.9425672034683793 -0.05079119656318273
1.9774754 0.9425539287389197 -0.050803835638404286
1.9772141 0.9425406466782964 -0.0508160721792386
1.9769527 0.9425273654889232 -0.050828470800394356
1.9766914 0.9425140769125574 -0.05084159262993416
1.97643 0.9425007949877595 -0.05085483945481418
1.9761689 0.9424875056525943 -0.050866908814418715
1.9759077 0.9424742233983321 -0.05087859125285578
1.9756465 0.942460927943071 -0.0508902820023702
1.9753853 0.9424476395771328 -0.05090202442930885
1.9751242 0.9424343440803304 -0.05091355462545956
1.9748632 0.9424210558435907 -0.05092411403198158
1.9746021 0.9424077547773688 -0.050934152997770925
1.9743412 0.9423944672292489 -0.05094498737387863
1.9740801 0.942381160577836 -0.05095612730360541
1.9738193 0.9423678733741363 -0.05096679599031165
1.9735583 0.9423545672496809 -0.05097656174576702
1.9732975 0.9423412748860155 -0.05098602968301226
1.9730366 0.9423279698635453 -0.050995753262234794
1.9727758 0.9423146724607351 -0.05100542648047582
1.9725151 0.9423013684255193 -0.051015516905697174
1.9722543 0.9422880657115019 -0.051026459146166596
1.9719937 0.9422747621233133 -0.051037562556965274
1.971733 0.9422614596950627 -0.05104889788497914
1.9714724 0.942248150202265 -0.051060455002378706
1.9712118 0.942234847785298 -0.05107268563499047
1.9709512 0.9422215320099933 -0.051084631919883355
1.9706907 0.9422082295319529 -0.05109561273913355
1.9704303 0.9421949141081035 -0.05110566445557357
1.9701698 0.9421816062861778 -0.05111577756149007
1.9699093 0.9421682855643588 -0.05112654061860866
1.969649 0.9421549782557498 -0.05113772368115332
1.9693886 0.9421416578637153 -0.0511485847661963
1.9691283 0.9421283448114128 -0.05115993747195844
1.968868 0.9421150247410496 -0.05117046764920046
1.9686078 0.9421017121923477 -0.05118121251506299
1.9683475 0.942088386628393 -0.051191276914370316
1.9680874 0.9420750748274133 -0.051201750798254946
1.9678272 0.9420617437981096 -0.05121307504605625
1.9675671 0.942048426096527 -0.051225338444614715
1.9673071 0.9420351009639861 -0.05123780909702127
1.967047 0.9420217767597587 -0.0512506235252578
1.966787 0.9420084449766739 -0.0512636706699957
1.966527 0.941995120183989 -0.051276143388159494
1.9662671 0.9419817879883049 -0.051288324341100956
1.9660072 0.9419684629001598 -0.05130090461283571
1.9657474 0.9419551242667834 -0.051312875651086644
1.9654875 0.9419417929177977 -0.051324596366830885
1.9652277 0.9419284542506463 -0.05133688426540382
1.964968 0.9419151227170729 -0.05134898396008457
1.9647082 0.9419017777297726 -0.05136109822632423
1.9644486 0.9418884460302555 -0.051373187846981035
1.9641888 0.9418750948476168 -0.05138425039027035
1.9639292 0.9418617573862961 -0.0513944477640815
1.9636697 0.9418484131169391 -0.05140433765799326
1.96341 0.9418350703661177 -0.0514153433542744
1.9631505 0.941821720430668 -0.05142728543769351
1.9628911 0.9418083838116484 -0.05143951015006449
1.9626316 0.9417950275731812 -0.051451364147024684
1.9623722 0.9417816847793139 -0.05146307855342191
1.9621128 0.9417683286057811 -0.051474599865067014
1.9618535 0.9417549858673832 -0.051486891847090425
1.9615941 0.9417416233904651 -0.05149933660254037
1.9613348 0.9417282741710172 -0.05151219277583283
1.9610755 0.9417149111814951 -0.0515253403809538
1.9608164 0.9417015613143931 -0.05153853827846474
1.9605572 0.9416881976273728 -0.051551685246321206
1.9602981 0.9416748409442269 -0.051564796854158546
1.9600389 0.9416614705056168 -0.051577362504432754
1.9597799 0.9416481134831158 -0.05158916491822558
1.9595208 0.9416347430092392 -0.051600947307476164
1.9592618 0.9416213798221522 -0.051613268567110154
1.9590029 0.9416080091449907 -0.051625957876521626
1.9587439 0.941594645498321 -0.05163938832309383
1.958485 0.9415812678796481 -0.05165349488421956
1.9582261 0.9415678970960832 -0.05166671923412072
1.9579673 0.9415545187141485 -0.05167956502049702
1.9577085 0.9415411473857697 -0.0516925209732377
1.9574497 0.9415277622942049 -0.05170573397048047
1.957191 0.9415143903460262 -0.051718705836892004
1.9569323 0.9415010046843408 -0.051731571455096166
1.9566736 0.9414876260962644 -0.05174417899180394
1.9564149 0.9414742338366135 -0.051757362893608994
1.9561564 0.9414608546674553 -0.05177047866341369
1.9558978 0.9414474617568858 -0.051783796009048595
1.9556392 0.9414340758370684 -0.05179605129321011
1.9553808 0.9414206826541016 -0.05180822401089512
1.9551224 0.941407296631736 -0.05182015883471554
1.9548639 0.9413938972571666 -0.05183206595409429
1.9546055 0.941380505053272 -0.051844194615727826
1.9543471 0.941367105632765 -0.05185613451306286
1.9540888 0.9413537134332498 -0.05186794524718695
1.9538305 0.9413403078834769 -0.05187995767634284
1.9535723 0.9413269157197781 -0.05189164308898789
1.9533141 0.9413135103347665 -0.05190268256102563
1.9530559 0.9413001123897302 -0.05191382332921649
1.9527977 0.9412867012885053 -0.05192482182138402
1.9525396 0.941273303785573 -0.05193632626278955
1.9522815 0.9412598929795342 -0.05194796378998823
1.9520234 0.9412464894608389 -0.05195981575237945
1.9517654 0.9412330787915304 -0.05197123293166012
1.9515074 0.941219675546934 -0.05198248015047579
1.9512495 0.9412062590483966 -0.05199392708805628
1.9509915 0.9411928499000285 -0.052005553872366814
1.9507337 0.941179433707221 -0.052016140647263974
1.9504758 0.9411660252168733 -0.05202644114113164
1.950218 0.9411526037332154 -0.052036395180602886
1.9499602 0.9411391964320991 -0.052044906462979094
1.9497025 0.9411257766764342 -0.052052697901622216
1.9494448 0.9411123652855579 -0.052060454653307026
1.949187 0.9410989415360537 -0.05206829605078553
1.9489294 0.941085532356546 -0.05207580453093036
1.9486718 0.9410721109531465 -0.05208278769047001
1.9484143 0.9410587043573916 -0.0520895004513641
1.9481567 0.941045279546643 -0.052095405309813984
1.9478992 0.941031869863788 -0.052100933938071324
1.9476417 0.9410184483523135 -0.05210693032802661
1.9473844 0.9410050418706569 -0.052112680833834885
1.9471269 0.940991617348675 -0.05211859063722117
1.9468695 0.9409782078842516 -0.05212410551864955
1.9466122 0.9409647929533075 -0.05212903944785944
1.9463549 0.9409513809298816 -0.05213357379793858
1.9460976 0.9409379635831553 -0.05213871788557685
1.9458404 0.9409245551997519 -0.052143799110614474
1.9455832 0.940911141419069 -0.05214906540270134
1.945326 0.940897730309281 -0.05215467286667466
1.9450688 0.9408843137241787 -0.052159736215812984
1.9448118 0.940870912444213 -0.05216427595357907
1.9445547 0.9408574935459476 -0.05216805337144116
1.9442977 0.9408440902816009 -0.052171467689493566
1.9440407 0.9408306757476883 -0.05217574746400366
1.9437838 0.94081727653665 -0.05218059233394356
1.9435267 0.9408038595499524 -0.05218549704243748
1.9432698 0.9407904578574078 -0.052190102846364356
1.9430131 0.9407770509349846 -0.05219445017490411
1.9427562 0.9407636470299278 -0.05219834101933332
1.9424994 0.9407502379733288 -0.052203316178180706
1.9422426 0.9407368379227335 -0.05220762428169751
1.941986 0.9407234328201236 -0.05221151847096338
1.9417292 0.940710030670993 -0.05221592008114065
1.9414725 0.9406966233978489 -0.05222002151704491
1.941216 0.9406832315224617 -0.05222448001088558
1.9409593 0.9406698220984357 -0.052227843796066195
1.9407028 0.9406564285179203 -0.052229919340710584
1.9404463 0.9406430241497298 -0.05223188396321224
1.9401898 0.9406296358506055 -0.05223314827349989
1.9399333 0.9406162307516299 -0.052234521767203494
1.9396769 0.9406028417592415 -0.052235900646825394
1.9394206 0.9405894484006434 -0.052237351104426066
1.9391642 0.9405760585866811 -0.05223960026931922
1.9389079 0.9405626641371172 -0.05224210531178181
1.9386516 0.9405492792149475 -0.05224533553009827
1.9383954 0.9405358894159507 -0.05224849501998405
1.9381391 0.9405225028287361 -0.05225201162094153
1.9378829 0.9405091112909942 -0.05225525186700801
1.9376268 0.9404957354823155 -0.05225839488851864
1.9373707 0.940482342322121 -0.052261627309171325
1.9371146 0.9404689648442641 -0.05226507641455095
1.9368585 0.94045557619252 -0.0522682470605275
1.9366025 0.9404421970755762 -0.052271282892491694
1.9363465 0.9404288131119269 -0.05227410182617123
1.9360906 0.9404154388416869 -0.05227614418163061
1.9358346 0.9404020537181559 -0.05227859897217385
1.9355788 0.9403886844588515 -0.052281144349764046
1.935323 0.9403753043091442 -0.052283188232337324
1.9350672 0.9403619338991315 -0.05228571533257629
1.9348114 0.9403485524609027 -0.052288919527767715
1.9345556 0.9403351867426498 -0.052291882647717086
1.9343 0.9403218099650308 -0.052295039127433426
1.9340442 0.94030844264638 -0.052298258967784325
1.9337887 0.9402950704580126 -0.05230151690444047
1.933533 0.9402817014927185 -0.05230462940649018
1.9332774 0.9402683276897711 -0.05230782793105025
1.9330219 0.9402549696657553 -0.05231011787098936
1.9327663 0.9402415946576925 -0.05231165075267064
1.9325109 0.9402282357696726 -0.05231318608655564
1.9322555 0.9402148724561739 -0.05231482592838092
1.932 0.9402015127649701 -0.05231624436449892
1.9317447 0.9401881486828134 -0.05231788045230389
1.9314893 0.9401747943969896 -0.05231969108193273
1.931234 0.940161429375121 -0.052321840182167303
1.9309788 0.9401480802686472 -0.05232396522785281
1.9307235 0.9401347204078309 -0.05232585373339341
1.9304683 0.9401213703590401 -0.05232730184495769
1.9302132 0.9401080159724492 -0.052328568998422434
1.929958 0.9400946652984745 -0.052329451488135836
1.9297029 0.9400813103644237 -0.05233104180305221
1.9294479 0.9400679714303487 -0.05233263305057368
1.9291928 0.9400546156655767 -0.05233426484581248
1.9289378 0.9400412759239931 -0.05233570527304759
1.9286828 0.9400279256082396 -0.05233754028712733
1.9284279 0.9400145912039299 -0.05233945749724699
1.9281731 0.9400012460793877 -0.05234219208139053
1.9279182 0.939987910328657 -0.05234529672414245
1.9276633 0.9399745635645742 -0.052349330332593716
1.9274086 0.939961232120063 -0.052353154759805266
1.9271537 0.9399478833912639 -0.05235667759984716
1.9268991 0.9399345562822338 -0.05236094446841986
1.9266443 0.9399212117043176 -0.05236522597696266
1.9263897 0.939907882371979 -0.05236992480375892
1.9261351 0.9398945417522973 -0.05237385694045515
1.9258804 0.9398812103573411 -0.052377589131610544
1.9256259 0.9398678739610511 -0.052382694669025925
1.9253713 0.9398545400312943 -0.052388560085580106
1.9251169 0.939841207027995 -0.05239343791937515
1.9248624 0.9398278768279079 -0.052397639482209296
1.924608 0.939814541639335 -0.05240181485872066
1.9243536 0.93980121548594 -0.0524066695672432
1.9240992 0.9397878778508842 -0.05241210036637807
1.9238449 0.9397745553285448 -0.05241672929312436
1.9235905 0.9397612151765737 -0.05242211511570294
1.9233363 0.9397478899838817 -0.05242761138218433
1.9230821 0.9397345594943277 -0.05243356611344015
1.922828 0.9397212375736522 -0.05243950075783627
1.9225737 0.9397078978107599 -0.05244536884924458
1.9223197 0.9396945791449596 -0.05245129571122121
1.9220655 0.9396812426152966 -0.05245738748221156
1.9218115 0.9396679207706611 -0.052464436978913793
1.9215574 0.9396545869908374 -0.05247171254309904
1.9213034 0.9396412614184384 -0.05247950957669097
1.9210495 0.9396279299350225 -0.05248788285200046
1.9207956 0.9396146064186435 -0.05249633251103908
1.9205416 0.9396012705756718 -0.05250554080090093
1.9202878 0.9395879486971787 -0.0525150026956909
1.920034 0.9395746143169739 -0.05252448865034957
1.9197803 0.9395612875771372 -0.05253443685319608
1.9195265 0.9395479481694431 -0.052544695021838735
1.9192728 0.939534622494659 -0.05255520099886022
1.919019 0.939521277766567 -0.05256580018577951
1.9187654 0.9395079529919498 -0.05257639245018578
1.9185117 0.9394946091435235 -0.052587083581648694
1.9182582 0.9394812789820534 -0.0525975462211452
1.9180046 0.9394679360139261 -0.05260866711343153
1.9177511 0.9394546003525223 -0.05261912441117342
1.9174976 0.9394412584057157 -0.052628006298023715
1.9172442 0.9394279242045661 -0.05263823319112593
1.9169908 0.9394145771602495 -0.05264949754518388
1.9167373 0.9394012373754209 -0.052660606426314226
1.916484 0.9393878909141758 -0.05267204183761135
1.9162307 0.9393745515780514 -0.052684131973590426
1.9159774 0.9393611990017139 -0.05269683757782276
1.9157242 0.9393478595031444 -0.052710231222042714
1.9154708 0.9393345001274209 -0.05272448804265623
1.9152178 0.9393211596485866 -0.052740051536702706
1.9149646 0.9393077987994575 -0.05275558601443173
1.9147115 0.9392944504353958 -0.05277130295628962
1.9144584 0.9392810879929925 -0.05278635009754107
1.9142053 0.9392677318584145 -0.0528021898815056
1.9139522 0.9392543614493146 -0.052818585613927785
1.9136993 0.9392410033899681 -0.052834817597479634
1.9134463 0.9392276310238473 -0.05285119305544692
1.9131935 0.9392142709892953 -0.052867633453457394
1.9129405 0.9392008903323796 -0.05288379276073888
1.9126877 0.9391875221087133 -0.05289984093147245
1.9124348 0.9391741396144442 -0.05291611717592772
1.9121821 0.9391607695507367 -0.052931857235003286
1.9119294 0.9391473853132192 -0.05294797109425013
1.9116766 0.9391340071627818 -0.05296390816080897
1.9114239 0.9391206148792802 -0.052979419619344915
1.9111713 0.939107235115092 -0.052995371419506346
1.9109186 0.9390938348310243 -0.053011246659101535
1.9106661 0.9390804533031647 -0.053027651841125886
1.9104135 0.9390670510811382 -0.05304435317387527
1.910161 0.9390536611241584 -0.0530613104550328
1.9099085 0.9390402566659982 -0.05307845769567518
1.909656 0.9390268580643379 -0.053095660192257574
1.9094037 0.9390134512549042 -0.05311285122971233
1.9091512 0.9390000440392688 -0.05312939082920606
1.908899 0.9389866351447805 -0.053145939280340206
1.9086466 0.9389732260238183 -0.05316141269293803
1.9083943 0.9389598091977214 -0.05317704696910568
1.9081421 0.9389463985317504 -0.05319278240886265
1.9078898 0.9389329738327475 -0.05320782121568069
1.9076376 0.9389195554489407 -0.05322340838452805
1.9073855 0.9389061292390235 -0.05323976968885411
1.9071333 0.9388927089646864 -0.05325675037797302
1.9068813 0.9388792806453292 -0.05327310264245434
1.9066292 0.938865852122436 -0.05328885042581402
1.9063772 0.9388524157917952 -0.05330488604621122
1.9061252 0.9388389855230159 -0.05332134075219889
1.9058733 0.9388255472975394 -0.05333776482450598
1.9056214 0.9388121150746834 -0.053354492622752485
1.9053695 0.9387986684913826 -0.053370778934833815
1.9051176 0.938785228036541 -0.05338688380501635
1.9048659 0.938771779673816 -0.053403243361186035
1.904614 0.93875833109712 -0.05341871375482553
1.9043623 0.9387448812474256 -0.05343379817667612
1.9041106 0.9387314314787896 -0.05344815242233634
1.9038589 0.9387179743365969 -0.05346251351493103
1.9036072 0.9387045236250537 -0.05347768400842853
1.9033556 0.9386910589440792 -0.053492696167950875
1.903104 0.9386776006853149 -0.05350746966089758
1.9028524 0.9386641349339894 -0.05352218031986527
1.9026009 0.9386506755994513 -0.05353733191866966
1.9023495 0.9386372086517804 -0.053552527677251265
1.902098 0.9386237417008673 -0.053567499632385523
1.9018465 0.9386102671892794 -0.05358260654207809
1.9015952 0.9385968053816764 -0.05359817931962453
1.9013438 0.9385833230334512 -0.05361438364954754
1.9010925 0.938569853080891 -0.053631228474297785
1.9008412 0.9385563688177158 -0.05364676963386721
1.90059 0.9385428909005674 -0.0536624761348428
1.9003388 0.9385294051549524 -0.05367857459776127
1.9000876 0.9385159256327207 -0.05369424467683449
1.8998364 0.9385024319746454 -0.05370976610052594
1.8995852 0.9384889447081173 -0.05372463379565005
1.8993342 0.9384754499238003 -0.05373946337178836
1.8990831 0.9384619616218942 -0.05375418667961291
1.8988321 0.9384484594103258 -0.05376919910573703
1.8985811 0.9384349700247282 -0.05378409495597739
1.8983302 0.9384214667211027 -0.05379905127454996
1.8980793 0.9384079697329166 -0.05381499047346594
1.8978283 0.9383944584784496 -0.053831562341943896
1.8975775 0.938380959719979 -0.05384754850049998
1.8973267 0.9383674467793177 -0.05386364575395322
1.8970759 0.9383539400813871 -0.05387855803061987
1.8968252 0.9383404259748729 -0.05389326350978914
1.8965745 0.938326918253591 -0.05390844910349379
1.8963238 0.938313396596646 -0.053923522712784576
1.8960731 0.9382998813087566 -0.05393856845065338
1.8958225 0.9382863585266623 -0.05395377901855582
1.8955718 0.9382728356538891 -0.05396875323863413
1.8953214 0.9382593117001075 -0.05398458513905783
1.8950708 0.9382457873510975 -0.054001036537868294
1.8948203 0.9382322551867349 -0.05401769923948299
1.8945699 0.9382187289903561 -0.05403396826377712
1.8943194 0.9382051887755332 -0.05404850309956116
1.8940691 0.9381916615120336 -0.05406351002033674
1.8938187 0.9381781203589727 -0.05407793639985916
1.8935684 0.9381645858411101 -0.05409208305525698
1.893318 0.938151037637642 -0.05410563540331168
1.8930678 0.9381375026838841 -0.0541195742918237
1.8928176 0.9381239538862844 -0.054134933606320906
1.8925674 0.9381104113361214 -0.0541508499202239
1.8923172 0.9380968545666797 -0.054167187370424454
1.8920671 0.9380833102136635 -0.05418477375152759
1.891817 0.9380697511880421 -0.05420281030283465
1.891567 0.9380562042602549 -0.054221444489403296
1.8913169 0.9380426361077497 -0.05423837721212042
1.8910669 0.9380290805499854 -0.0542551885671005
1.8908169 0.9380155104820707 -0.054271970918252886
1.8905671 0.938001953045622 -0.05428833943298875
1.8903171 0.9379883747850136 -0.054304311670229095
1.8900672 0.937974809262232 -0.05432089550163586
1.8898175 0.9379612357258107 -0.05433758847117196
1.8895676 0.9379476618876441 -0.054354132733977684
1.8893179 0.9379340801028608 -0.05437028413181896
1.8890681 0.9379205046785997 -0.05438601296773271
1.8888185 0.9379069215431215 -0.054401048337960084
1.8885688 0.9378933385972443 -0.0544154992704912
1.8883191 0.9378797482918622 -0.054428858974484726
1.8880695 0.9378661651121074 -0.05444160586802963
1.88782 0.9378525748754432 -0.05445458042088757
1.8875705 0.9378389916180654 -0.05446865714450576
1.887321 0.9378253944732795 -0.05448263866059696
1.8870715 0.9378118042540199 -0.054496380339902166
1.8868221 0.9377982067568167 -0.054509781100597635
1.8865727 0.9377846163916157 -0.05452243098111702
1.8863233 0.9377710125720937 -0.05453437954980193
1.886074 0.9377574161486114 -0.054546576407139766
1.8858247 0.9377438127467593 -0.05455928102811442
1.8855754 0.9377302165941743 -0.05457150063258657
1.8853261 0.9377166070099346 -0.05458407307573936
1.885077 0.9377030110855021 -0.054597121940044735
1.8848277 0.9376893950185514 -0.05461041295146116
1.8845787 0.9376757990664605 -0.05462312177483266
1.8843296 0.9376621831231053 -0.054635684989251594
1.8840805 0.9376485809218189 -0.054648025346397
1.8838314 0.9376349587980585 -0.05466050032239712
1.8835825 0.9376213568993941 -0.05467311845709478
1.8833334 0.9376077350466129 -0.054685388220283404
1.8830845 0.9375941269681497 -0.054698000660870716
1.8828356 0.9375805053270871 -0.05471146409508511
1.8825867 0.9375668907384943 -0.0547239252178729
1.8823379 0.9375532692891207 -0.05473649808103495
1.8820891 0.9375396549226113 -0.05474960311015779
1.8818403 0.9375260270002835 -0.05476275415675375
1.8815916 0.937512406123083 -0.054775632868240304
1.8813429 0.9374987783219703 -0.05478819231368684
1.8810942 0.937485157595495 -0.0548017059397943
1.8808455 0.9374715231295957 -0.05481581540028014
1.880597 0.9374579020370449 -0.05482939957430252
1.8803483 0.9374442607899156 -0.05484247828959319
1.8800998 0.9374306332238943 -0.054854781099915956
1.8798513 0.9374169989386765 -0.05486624940493398
1.8796028 0.9374033656154656 -0.05487742684894784
1.8793544 0.9373897257146327 -0.054889196894807334
1.8791059 0.9373760931098716 -0.054901303352224956
1.8788576 0.9373624537776063 -0.05491323003832022
1.8786093 0.9373488218021199 -0.054924893705379535
1.8783609 0.9373351700869801 -0.05493678002382143
1.8781127 0.9373215386606844 -0.05494983357155109
1.8778644 0.9373078871076999 -0.054963110463234155
1.8776162 0.9372942490341405 -0.05497716236530993
1.877368 0.9372805972338649 -0.05498998931342549
1.8771199 0.9372669592671143 -0.055002395661751025
1.8768717 0.9372533013578949 -0.055013992307624764
1.8766236 0.9372396575520582 -0.05502560796932448
1.8763756 0.9372260004945404 -0.05503672433736363
1.8761276 0.937212357769112 -0.055047019943775304
1.8758795 0.9371986955194748 -0.05505743737613221
1.8756316 0.9371850476426065 -0.05506783657705491
1.8753837 0.9371713933488813 -0.05507835650759409
1.8751358 0.9371577401675083 -0.05508984256342836
1.874888 0.9371440802843295 -0.05510125157284574
1.8746401 0.9371304280746005 -0.05511199774313986
1.8743924 0.9371167694341868 -0.055121970442546034
1.8741446 0.9371031121671505 -0.055132272738382
1.8738968 0.9370894484628375 -0.05514269598726147
1.8736491 0.9370757925862687 -0.05515339248063244
1.8734015 0.9370621301652119 -0.055164320838642845
1.8731539 0.937048475542653 -0.05517459149032325
1.8729063 0.9370348079855807 -0.05518458527508156
1.8726587 0.9370211483828245 -0.0551946057941924
1.8724113 0.9370074824661735 -0.055204455595092086
1.8721638 0.9369938245945721 -0.05521386789988792
1.8719163 0.9369801540477184 -0.05522242783449059
1.8716688 0.9369664918504361 -0.05523099735590554
1.8714215 0.9369528236388384 -0.055239911224220596
1.8711741 0.9369391636146757 -0.0552491609620295
1.8709267 0.9369254908314318 -0.05525867402889314
1.8706794 0.9369118261422729 -0.05526804976513182
1.8704321 0.9368981552858295 -0.05527750277558015
1.8701849 0.9368844924575721 -0.05528754214277063
1.8699378 0.9368708232558668 -0.05529795350913312
1.8696905 0.9368571553341312 -0.05530820359082462
1.8694434 0.93684348095557 -0.05531950734376853
1.8691963 0.936829814225231 -0.05533006035343244
1.8689493 0.9368161411785354 -0.05534002695801162
1.8687022 0.9368024694245022 -0.055350354792857194
1.8684552 0.9367887913803522 -0.055360013518087975
1.8682083 0.9367751280148957 -0.055369364825618314
1.8679613 0.9367614453005388 -0.055379104502689284
1.8677144 0.9367477771379258 -0.05538911821514216
1.8674675 0.9367340960889996 -0.05539926784154491
1.8672206 0.9367204229005318 -0.05540969264616239
1.8669739 0.9367067433461885 -0.05541998585604981
1.8667271 0.9366930716346077 -0.055430610696491175
1.8664804 0.9366793868879271 -0.0554410563198685
1.8662336 0.9366657100853173 -0.05545069868537509
1.865987 0.9366520271361642 -0.05546006980145113
1.8657403 0.9366383522475904 -0.05546986564656027
1.8654937 0.9366246645090207 -0.055479722594465854
1.8652471 0.9366109914468854 -0.05548892582340681
1.8650006 0.9365973057439548 -0.055497788244786704
1.8647541 0.9365836283174146 -0.05550625915129119
1.8645076 0.9365699384168162 -0.05551458252303866
1.8642612 0.9365562634793958 -0.05552300387844522
1.8640147 0.9365425760763173 -0.0555312080706757
1.8637683 0.9365288970530249 -0.05553961152637247
1.8635219 0.9365152054746924 -0.055548731536249375
1.8632756 0.9365015286137368 -0.055558244248339925
1.8630294 0.936487839065092 -0.05556690094088434
1.8627831 0.936474157861562 -0.05557546680542216
1.8625369 0.9364604706825175 -0.055584605892243705
1.8622906 0.9364467850098117 -0.05559399985900629
1.8620446 0.9364330998971879 -0.05560279567847048
1.8617984 0.9364194164902769 -0.055611285368631865
1.8615524 0.9364057272168143 -0.05561933348672313
1.8613062 0.9363920397842522 -0.055627555418555595
1.8610603 0.9363783531821969 -0.055635061508206664
1.8608142 0.9363646686625777 -0.055642094581860556
1.8605683 0.9363509784907017 -0.05565007651475104
1.8603224 0.9363372967401417 -0.05565838439137481
1.8600764 0.9363236024455364 -0.0556672894888326
1.8598306 0.9363099231217747 -0.0556751398712238
1.8595847 0.9362962249032402 -0.05568229568120299
1.8593389 0.9362825419212906 -0.05569012784184573
1.8590932 0.9362688531925972 -0.055698194889754575
1.8588474 0.9362551662960875 -0.05570599389899658
1.8586017 0.9362414737054835 -0.05571376279583554
1.858356 0.9362277896094761 -0.05572171651577555
1.8581104 0.9362140997912036 -0.05572947181917397
1.8578649 0.9362004185867134 -0.0557364439361656
1.8576193 0.9361867253619328 -0.05574225181348763
1.8573737 0.9361730412004868 -0.05574791637030681
1.8571281 0.9361593452187763 -0.05575338530506359
1.8568827 0.936145665045025 -0.0557584035846097
1.8566372 0.9361319731431645 -0.05576416975026241
1.8563919 0.9361182968192041 -0.05577036447658973
1.8561465 0.9361046018766669 -0.05577689823877138
1.8559011 0.9360909223276165 -0.05578396014010407
1.8556558 0.9360772306806229 -0.05579022636777166
1.8554106 0.9360635546434758 -0.0557963383177632
1.8551652 0.9360498599554529 -0.05580298047344646
1.85492 0.9360361808164898 -0.055808630311657496
1.8546749 0.9360224965908926 -0.055813777019826885
1.8544297 0.9360088148517335 -0.05581916445729789
1.8541846 0.9359951279994078 -0.05582480698716393
1.8539395 0.9359814501990957 -0.055830204201789045
1.8536944 0.9359677606536728 -0.05583580935617052
1.8534495 0.9359540867684091 -0.055841560230398976
1.8532045 0.9359404011282142 -0.05584661269835243
1.8529595 0.9359267246109014 -0.05585250087165783
1.8527145 0.9359130361250108 -0.05585912803671213
1.8524697 0.935899363164437 -0.05586508910543203
1.8522248 0.9358856783829944 -0.055870437724267995
1.85198 0.9358720026805721 -0.05587637525553281
1.8517352 0.9358583216484161 -0.05588328103066406
1.8514905 0.9358446493172632 -0.055890262282877044
1.8512458 0.9358309647869929 -0.055898085930397565
1.851001 0.9358172886941118 -0.05590608769702749
1.8507564 0.9358036069735571 -0.055913344081431046
1.8505118 0.9357899339926031 -0.055919873091486785
1.8502672 0.9357762490674288 -0.05592580421133289
1.8500226 0.9357625731134823 -0.055931836801220526
1.849778 0.935748891914508 -0.05593805288959737
1.8495336 0.9357352195641692 -0.05594467395084758
1.8492891 0.9357215351843181 -0.05595104101345401
1.8490446 0.935707859706391 -0.05595729264792856
1.8488002 0.9356941789232636 -0.055963700130186006
1.8485558 0.9356805069969635 -0.05597013304664722
1.8483115 0.9356668296949876 -0.055977131729087505
1.8480672 0.9356531543730908 -0.05598444866954675
1.8478229 0.9356394735665391 -0.055991165197812255
1.8475786 0.935625801547092 -0.05599816189823397
1.8473345 0.9356121240007571 -0.056005653301987146
1.8470902 0.9355984483943856 -0.05601292297284158
1.8468461 0.9355847672675398 -0.05602017286853059
1.846602 0.9355710948735698 -0.056026646118342446
1.846358 0.935557417181793 -0.056033159594746466
1.8461139 0.9355437483256743 -0.05603934634953417
1.8458699 0.935530067590502 -0.05604542052841164
1.8456259 0.9355163957731829 -0.05605135007928135
1.8453819 0.9355027121029204 -0.05605763369263382
1.845138 0.9354890439270473 -0.056064011281788145
1.844894 0.9354753637484196 -0.056071402342260684
1.8446503 0.9354616987796612 -0.05607854823455563
1.8444064 0.9354480150964493 -0.05608536113613762
1.8441626 0.9354343466969787 -0.05609291530455182
1.8439188 0.9354206660878901 -0.05610058910405809
1.8436751 0.9354070006900087 -0.056107841185932636
1.8434315 0.9353933231517965 -0.05611556959759684
1.8431878 0.9353796539458795 -0.056124185732733776
1.8429441 0.9353659722989709 -0.0561326820956663
1.8427005 0.9353522990449208 -0.056140148789509486
1.8424569 0.9353386203463323 -0.05614762962015056
1.8422134 0.9353249501990594 -0.05615455550379322
1.84197 0.9353112747858771 -0.05616123204651232
1.8417264 0.935297601448943 -0.05616704297977611
1.841483 0.9352839230774347 -0.05617342892240987
1.8412396 0.9352702533584449 -0.05618007441989483
1.8409963 0.9352565784462564 -0.05618693062664096
1.8407528 0.9352429054679656 -0.05619322086040881
1.8405095 0.9352292274335322 -0.05619950881518324
1.8402663 0.9352155647853077 -0.056205873312453546
1.840023 0.9352018836513141 -0.05621235692663098
1.8397799 0.9351882180014262 -0.05621746269986003
1.8395367 0.9351745409198726 -0.05622287420272572
1.8392935 0.9351608726248923 -0.05622872050750923
1.8390504 0.9351471994668858 -0.05623424592050212
1.8388073 0.9351335351214471 -0.05624010869289594
1.8385643 0.9351198591340019 -0.05624621428674141
1.8383212 0.9351061919307514 -0.05625147328601768
1.8380783 0.9350925200015624 -0.05625673655674388
1.8378353 0.9350788569517092 -0.05626195944541799
1.8375924 0.93506518253108 -0.056266569611744206
1.8373494 0.9350515171944658 -0.05627102833711634
1.8371066 0.9350378473914304 -0.0562744819010928
1.8368638 0.9350241869390745 -0.0562783848586928
1.8366209 0.9350105153663116 -0.05628155829203001
1.8363782 0.9349968599915764 -0.056284897206106875
1.8361355 0.9349831935119468 -0.05628855705253414
1.8358928 0.9349695364387012 -0.05629176601513248
1.8356501 0.9349558683433931 -0.056295047834868855
1.8354075 0.9349422164231572 -0.0562980554318908
1.8351649 0.9349285535845747 -0.05630065851651121
1.8349223 0.9349149003456114 -0.05630340871491313
1.8346797 0.9349012361944911 -0.05630617424245308
1.8344373 0.9348875883578507 -0.05630862787204929
1.8341948 0.9348739297009052 -0.05631104073922334
1.8339523 0.9348602806598093 -0.05631375285883205
1.83371 0.934846627437821 -0.05631639004278619
1.8334675 0.934832977141355 -0.05631871904287176
1.8332251 0.934819322752998 -0.05632114623136708
1.8329829 0.9348056846878593 -0.056323865055952216
1.8327405 0.934792029021522 -0.0563264243216671
1.8324983 0.9347783896930175 -0.05632905726246069
1.8322561 0.9347647394984865 -0.05633143835365525
1.832014 0.9347511057697707 -0.05633318039405482
1.8317717 0.9347374546811748 -0.056334786206271144
1.8315296 0.9347238201565595 -0.05633644041241141
1.8312875 0.9347101749927968 -0.05633808163436113
1.8310455 0.934696546376563 -0.056339840478466824
1.8308035 0.9346829070665922 -0.05634187225373656
1.8305615 0.9346692774752088 -0.056344095547723905
1.8303195 0.9346556370776479 -0.05634663305343178
1.8300775 0.934642006294243 -0.056349126696725205
1.8298357 0.9346283713597817 -0.056352080098982044
1.8295938 0.9346147458320544 -0.056355825191112895
1.829352 0.9346011158764839 -0.05635953108905378
1.8291101 0.9345874885879675 -0.056362877445001264
1.8288684 0.934573857000235 -0.056365963951742655
1.8286266 0.9345602348846341 -0.056369328153950536
1.828385 0.9345466083873878 -0.056373152219141624
1.8281432 0.934532984471938 -0.056376944965705056
1.8279016 0.9345193561533001 -0.05638044447586647
1.82766 0.9345057373350513 -0.056382969598137524
1.8274184 0.9344921144133164 -0.056385641829147966
1.8271769 0.9344785010218359 -0.056388504150971276
1.8269354 0.9344648767083087 -0.056391689561980284
1.8266939 0.9344512618111044 -0.05639487068890434
1.8264524 0.9344376359455122 -0.05639815779715572
1.826211 0.9344240261354619 -0.05640202200999056
1.8259696 0.9344104051464562 -0.05640634498899173
1.8257283 0.9343968000106563 -0.056410761185830466
1.8254869 0.9343831768826112 -0.05641525845959823
1.8252456 0.9343695696184563 -0.05641942410806473
1.8250043 0.9343559511682199 -0.05642360438970328
1.8247632 0.9343423487373631 -0.056426566322894445
1.8245219 0.9343287287611661 -0.056429197259696036
1.8242807 0.9343151250235338 -0.05643187683155094
1.8240397 0.9343015171953554 -0.05643486394414757
1.8237985 0.9342879120181995 -0.056438143145768
1.8235575 0.9342743025658611 -0.05644225405049149
1.8233165 0.9342607022038525 -0.05644651415601026
1.8230754 0.9342470906811755 -0.0564509676170547
1.8228345 0.9342334949303338 -0.05645533387823214
1.8225936 0.9342198880193383 -0.05645970055741212
1.8223526 0.9342062901945938 -0.0564637672577787
1.8221117 0.934192681272542 -0.05646810067966714
1.8218709 0.9341790880553502 -0.05647306358521772
1.8216301 0.9341654835548989 -0.05647776185363935
1.8213893 0.9341518880590806 -0.05648235410119098
1.8211485 0.9341382813349067 -0.05648703036423241
1.8209078 0.9341246903442161 -0.056491546361249936
1.8206671 0.9341110881675495 -0.056495998511692215
1.8204265 0.9340974950216419 -0.056500507455205656
1.8201859 0.9340838974108787 -0.0565050924993479
1.8199452 0.9340703020573656 -0.0565097578798098
1.8197047 0.9340567021632353 -0.056514988801457125
1.8194642 0.9340431178150449 -0.05652029799110293
1.8192236 0.9340295153769674 -0.05652542553875591
1.8189832 0.9340159285879424 -0.05653012336623671
1.8187428 0.934002330571629 -0.05653506628296993
1.8185024 0.9339887481847473 -0.05653984836681436
1.818262 0.9339751478560107 -0.05654450864130619
1.8180217 0.9339615631736411 -0.056549602516634274
1.8177813 0.9339479672054739 -0.05655443625913376
1.8175411 0.933934386930113 -0.05655912628329307
1.8173008 0.9339207886710233 -0.05656415579171924
1.8170606 0.9339072059838358 -0.05656948164844707
1.8168205 0.933893618673458 -0.05657482518933254
1.8165803 0.933880033417712 -0.0565801998368183
1.8163402 0.933866443486055 -0.056586116574274335
1.8161001 0.9338528621846547 -0.05659207601010557
1.81586 0.9338392694040726 -0.05659780642350369
1.8156201 0.9338256920735273 -0.056603543362434935
1.8153801 0.9338121032746877 -0.05660949596452636
1.8151401 0.9337985231379488 -0.05661515738420765
1.8149002 0.933784931576699 -0.05662096708063568
1.8146603 0.9337713553536929 -0.056627405517021154
1.8144205 0.933757767509477 -0.05663388107633117
1.8141806 0.9337441882137223 -0.056640057893942004
1.8139408 0.9337305973686422 -0.05664632550068383
1.813701 0.9337170218664727 -0.0566522126893395
1.8134613 0.9337034349679727 -0.056657412211342975
1.8132216 0.9336898569021513 -0.05666263176789462
1.8129818 0.9336762675427772 -0.05666752653173002
1.8127422 0.9336626938554701 -0.0566723859581423
1.8125026 0.9336491088682757 -0.05667796574367094
1.8122631 0.9336355393379964 -0.056683522878668784
1.8120235 0.9336219516950046 -0.056688776614809464
1.811784 0.9336083796270942 -0.05669394028000177
1.8115445 0.9335947962318571 -0.05669951674282475
1.811305 0.9335812215180513 -0.05670525411947185
1.8110657 0.9335676421887928 -0.05671041145756039
1.8108263 0.9335540716987746 -0.0567156656975732
1.8105869 0.933540489837855 -0.0567214006808347
1.8103476 0.9335269166239875 -0.056727398413883495
1.8101083 0.9335133386528648 -0.05673359202625235
1.809869 0.9334997692668845 -0.05673969459962198
1.8096298 0.9334861883400882 -0.05674609139852945
1.8093907 0.933472622669462 -0.05675266936428609
1.8091514 0.9334590386028 -0.0567592992568549
1.8089123 0.933445469763108 -0.05676596435471206
1.8086733 0.9334318960514546 -0.056772533257756864
1.8084341 0.9334183240628218 -0.05677907738007449
1.8081951 0.9334047472326642 -0.05678549344657074
1.8079561 0.9333911788931704 -0.05679231249671716
1.8077171 0.9333775988636204 -0.056798921425039894
1.8074782 0.9333640340494195 -0.056806179131650224
1.8072393 0.9333504573896113 -0.0568134668450675
1.8070004 0.9333368890918421 -0.056820800294870556
1.8067615 0.933323308933719 -0.056828113841711124
1.8065227 0.9333097439285251 -0.056835285850675946
1.806284 0.9332961671177326 -0.05684229709325048
1.8060452 0.9332825987940622 -0.05684884844933067
1.8058065 0.933269025601095 -0.05685525123553445
1.8055677 0.9332554542160274 -0.05686154167258849
1.8053291 0.9332418780013321 -0.05686797195174837
1.8050904 0.9332283103072161 -0.05687473037104462
1.8048519 0.9332147376844434 -0.05688137214197637
1.8046134 0.93320117358038 -0.05688811661231569
1.8043748 0.9331875977397339 -0.05689503293681538
1.8041363 0.9331740303484776 -0.05690199618880803
1.8038979 0.9331604579597906 -0.056909095885949
1.8036593 0.9331468871873378 -0.056916271297861934
1.803421 0.9331333182047912 -0.05692297802782134
1.8031826 0.933119750932715 -0.0569300769768934
1.8029443 0.933106178603403 -0.05693732558948039
1.8027059 0.9330926079231249 -0.0569442344934583
1.8024677 0.9330790390427003 -0.05695130445058645
1.8022294 0.9330654718110458 -0.05695821185522569
1.8019912 0.9330518996140186 -0.05696519269999411
1.801753 0.9330383358809181 -0.0569719063973739
1.8015149 0.9330247604068177 -0.05697926975630631
1.8012767 0.9330111931193391 -0.056987754010975666
1.8010386 0.9329976204708287 -0.05699656129023568
1.8008006 0.9329840557855199 -0.057005659416687164
1.8005625 0.9329704787930538 -0.057015185153392656
1.8003246 0.9329569164406658 -0.05702442471130839
1.8000866 0.9329433418251681 -0.05703349806024847
1.7998487 0.9329297751899649 -0.057042051751298256
1.7996107 0.9329161964914517 -0.057050154461539666
1.7993728 0.9329026258926295 -0.057058892236561916
1.799135 0.9328890499032887 -0.0570676932712842
1.7988971 0.9328754819212913 -0.05707654780682475
1.7986594 0.9328619085230018 -0.05708548425006169
1.7984216 0.9328483362721129 -0.057094685630572836
1.7981839 0.9328347585250207 -0.057103876984802425
1.7979463 0.9328211955154744 -0.0571130799296383
1.7977086 0.9328076133637736 -0.057122661820009905
1.797471 0.9327940458215935 -0.05713241872454809
1.7972335 0.9327804658560896 -0.05714215466927582
1.7969959 0.932766893695052 -0.0571517953664099
1.7967583 0.9327533090939472 -0.05716201229265443
1.7965208 0.9327397389728507 -0.05717198587611928
1.7962834 0.9327261564166814 -0.057181920307530464
1.7960459 0.9327125815943432 -0.05719164462032883
1.7958086 0.9326990011914096 -0.05720170630466875
1.7955712 0.9326854284377383 -0.05721182163531227
1.7953339 0.9326718432583537 -0.0572215960731575
1.7950965 0.9326582658695131 -0.0572309823722215
1.7948593 0.9326446830354143 -0.05724024775554222
1.794622 0.932631101245327 -0.05724942118877444
1.7943848 0.9326175209256837 -0.05725801876328041
1.7941476 0.9326039418245614 -0.05726658782381539
1.7939105 0.932590357441165 -0.057275247795249076
1.7936733 0.9325767742787755 -0.05728351661203088
1.7934363 0.9325631927421708 -0.05729207718998145
1.7931992 0.9325496123571018 -0.05730083829206606
1.7929622 0.9325360266911955 -0.057309482310907954
1.7927252 0.9325224490487762 -0.05731790981479887
1.7924882 0.9325088593582035 -0.057326473821171155
1.7922512 0.9324952776853852 -0.05733488332100272
1.7920144 0.9324816908534139 -0.05734294845892588
1.7917775 0.9324681121230006 -0.05735139937312554
1.7915406 0.9324545213491904 -0.057359648542462054
1.7913039 0.932440945538338 -0.05736779214614621
1.7910671 0.9324273576994156 -0.057376448446893574
1.7908304 0.932413777778886 -0.05738572819280463
1.7905936 0.9324001856047165 -0.057394915171461384
1.790357 0.9323866081734529 -0.05740404208835262
1.7901202 0.9323730116718308 -0.05741318641387057
1.7898837 0.9323594367095112 -0.057422836471305284
1.7896471 0.9323458425798229 -0.057431895937557396
1.7894106 0.9323322632813099 -0.057440882815270024
1.789174 0.9323186648978162 -0.05744993278782156
1.7889376 0.932305088143038 -0.05745931019754775
1.788701 0.9322914922091463 -0.05746857828208325
1.7884647 0.9322779111165085 -0.057477292728135274
1.7882283 0.9322643178776262 -0.05748581326169755
1.7879919 0.9322507327661754 -0.057494042830864504
1.7877555 0.9322371355925072 -0.057502515275047766
1.7875192 0.932223553362794 -0.05751090766697415
1.787283 0.9322099590781662 -0.057519119334335005
1.7870467 0.9321963729272863 -0.057527564502475176
1.7868105 0.9321827815139645 -0.057536305747742836
1.7865744 0.9321691980874773 -0.057545393606210936
1.7863382 0.932155602406603 -0.057554534470891636
1.786102 0.9321420147298347 -0.057563047275262985
1.7858659 0.9321284149655896 -0.057571558423730365
1.7856299 0.9321148301093606 -0.057580292983717925
1.7853938 0.9321012331217912 -0.05758883379634156
1.7851579 0.932087651113417 -0.05759703994406237
1.7849219 0.9320740502401822 -0.0576050181011808
1.784686 0.9320604644399927 -0.057613052198661675
1.78445 0.9320468666402414 -0.05762123227553834
1.7842143 0.9320332838641893 -0.057629412733471656
1.7839783 0.9320196822007207 -0.05763760249197396
1.7837425 0.9320060955599747 -0.0576458283475884
1.7835068 0.9319924968837002 -0.05765417240451822
1.7832711 0.9319789131244338 -0.05766320144449966
1.7830354 0.9319653171237929 -0.05767231073462302
1.7827996 0.9319517222248838 -0.05768118756291479
1.782564 0.93193812888589 -0.05769017181807048
1.7823284 0.9319245366375568 -0.0576991577005612
1.7820928 0.9319109390730669 -0.05770801442078957
1.7818573 0.9318973495013916 -0.057717028889322154
1.7816217 0.9318837477299081 -0.05772576026428714
1.7813863 0.9318701609054911 -0.05773442442907047
1.7811508 0.9318565619350997 -0.05774309826955706
1.7809154 0.9318429710601317 -0.05775143766256192
1.78068 0.9318293681243058 -0.05775984853604763
1.7804445 0.9318157732820874 -0.05776839986258059
1.7802092 0.9318021732050362 -0.057777096928100236
1.7799739 0.9317885811191907 -0.057786320657447196
1.7797387 0.9317749835972295 -0.05779608897952321
1.7795033 0.9317613869244026 -0.05780629421676853
1.7792681 0.9317477846231841 -0.057816640579977756
1.779033 0.9317341899805154 -0.05782705612122084
1.7787979 0.931720589660991 -0.0578376830139163
1.7785627 0.9317069899633721 -0.057849091099603525
1.7783276 0.9316933843658601 -0.057860332602075217
1.7780925 0.9316797862596639 -0.05787160737139832
1.7778575 0.9316661822736161 -0.05788277881743976
1.7776226 0.9316525858208928 -0.057893804234815924
1.7773876 0.9316389766472003 -0.057904767404712655
1.7771527 0.9316253750531751 -0.057915560625702106
1.7769177 0.931611760829382 -0.05792587757553274
1.7766829 0.9315981612223205 -0.057936441229768806
1.776448 0.931584548992669 -0.05794676980037541
1.7762132 0.9315709445076518 -0.057957137020661326
1.7759784 0.9315573343212759 -0.0579675732488801
1.7757437 0.9315437318528552 -0.057978011266008884
1.775509 0.9315301167628678 -0.05798849029085185
1.7752743 0.93151650937549 -0.05799900642818027
1.7750397 0.9315028962879617 -0.05800921859762071
1.774805 0.9314892840990285 -0.058019198548970995
1.7745703 0.9314756662987426 -0.058029354990596686
1.7743359 0.9314620631685537 -0.05803979750646755
1.7741013 0.9314484404730791 -0.058050494266942435
1.7738668 0.9314348323740447 -0.0580609628974129
1.7736323 0.9314212116348716 -0.05807175927401233
1.7733979 0.9314076054176939 -0.058082664116307164
1.7731634 0.9313939795522018 -0.05809377056957498
1.7729291 0.9313803681941215 -0.05810441760564101
1.7726947 0.9313667442074135 -0.05811516877338622
1.7724605 0.9313531347745393 -0.05812564109648288
1.7722262 0.9313395128148432 -0.05813566770699983
1.771992 0.93132589870335 -0.058145056262007916
1.7717577 0.9313122723041716 -0.058154283951912265
1.7715235 0.9312986538525713 -0.05816352499050525
1.7712893 0.931285030060586 -0.05817279196067998
1.7710552 0.9312714141693502 -0.05818242337869094
1.7708211 0.931257785929042 -0.05819170910838282
1.7705871 0.9312441725552211 -0.05820138769964713
1.770353 0.9312305398040399 -0.05821136733144374
1.770119 0.9312169217440665 -0.05822180931320208
1.7698851 0.9312032980151137 -0.05823237019417098
1.769651 0.931189675014202 -0.05824303018623512
1.7694172 0.9311760463307488 -0.05825337650519563
1.7691833 0.9311624253674379 -0.05826408602372649
1.7689494 0.931148791726041 -0.05827467556041119
1.7687156 0.9311351727515147 -0.058285198153521546
1.7684819 0.93112154113924 -0.0582956230989656
1.7682481 0.9311079172869536 -0.05830598831186725
1.7680143 0.9310942808245549 -0.05831635440173997
1.7677807 0.9310806590695899 -0.05832680954865012
1.767547 0.9310670246512317 -0.05833767379364916
1.7673134 0.9310533978455267 -0.058348678776661264
1.7670797 0.9310397582980303 -0.05835958413850202
1.7668462 0.9310261333766394 -0.05837014291565979
1.7666126 0.9310124958390137 -0.05838049015137066
1.7663791 0.9309988660748674 -0.058390728151900544
1.7661456 0.9309852237315913 -0.05840118912399081
1.7659122 0.9309715960152738 -0.0584121696054973
1.7656788 0.9309579555400502 -0.058423313112566655
1.7654454 0.9309443225770295 -0.05843507876076999
1.765212 0.9309306836516045 -0.05844661677024212
1.7649786 0.9309170452542209 -0.05845841701700507
1.7647454 0.9309034008240519 -0.05847059472781784
1.7645122 0.9308897707366162 -0.058482601829232116
1.7642789 0.9308761206837531 -0.05849454449340307
1.7640457 0.9308624850254855 -0.058506442459311934
1.7638125 0.930848836399432 -0.05851828341740416
1.7635794 0.9308351952291946 -0.05852996420827002
1.7633463 0.9308215481130041 -0.058541734330019496
1.7631133 0.9308079084045754 -0.058553881729634306
1.7628802 0.9307942556609423 -0.058566024518123594
1.7626472 0.9307806103066101 -0.05857801902400597
1.7624141 0.930766951934096 -0.05859032030951686
1.7621812 0.9307533078705846 -0.05860252357382855
1.7619482 0.9307396507590892 -0.0586150340521933
1.7617154 0.9307260078365481 -0.058628034470079
1.7614825 0.9307123447021642 -0.058641114656929456
1.7612497 0.9306986957245313 -0.05865391176134635
1.7610168 0.9306850336147493 -0.058666443177705654
1.7607841 0.9306713857722172 -0.058678958548321176
1.7605513 0.9306577177699649 -0.058692350299613595
1.7603186 0.9306440637757726 -0.058705788058010064
1.7600859 0.9306303965045609 -0.05871919783317017
1.7598534 0.9306167432956634 -0.0587323172664519
1.7596207 0.9306030698883501 -0.05874546621934532
1.7593881 0.9305894105165557 -0.05875912831103863
1.7591555 0.9305757378528271 -0.0587722066214644
1.758923 0.9305620793870469 -0.05878486861463344
1.7586906 0.9305484078792045 -0.0587966810281887
1.7584581 0.9305347438941388 -0.05880792781181313
1.7582257 0.93052106712023 -0.05881916073998905
1.7579932 0.9305073979375649 -0.058830124063947706
1.7577609 0.9304937230400327 -0.05884127452463576
1.7575285 0.9304800556904198 -0.05885258729331972
1.7572962 0.9304663755685413 -0.05886363173946736
1.757064 0.9304527101182511 -0.05887426622457453
1.7568316 0.9304390250246779 -0.05888483818988475
1.7565994 0.9304253546359379 -0.05889564348219318
1.7563673 0.9304116785950639 -0.05890635988378878
1.7561351 0.930398003252952 -0.05891673698436437
1.755903 0.9303843223734742 -0.05892699678221047
1.7556709 0.9303706492502779 -0.05893757231537489
1.7554388 0.9303569634657822 -0.058948525877043786
1.7552068 0.9303432923140325 -0.05895956830388102
1.7549748 0.9303296084203937 -0.05897077345076362
1.7547429 0.9303159320734452 -0.05898210438424338
1.7545109 0.9303022429221466 -0.058993558733894544
1.754279 0.9302885682937799 -0.059005142403670274
1.7540472 0.9302748808316407 -0.059016501754675044
1.7538153 0.9302612009626836 -0.059027357157181326
1.7535834 0.9302475084287664 -0.0590381286448945
1.7533517 0.9302338306093879 -0.05904874016510942
1.75312 0.9302201401655414 -0.059059552415039705
1.7528882 0.9302064573439986 -0.059070470540632955
1.7526565 0.9301927618578665 -0.05908123639251423
1.7524248 0.9301790810598806 -0.05909216377651195
1.7521932 0.9301653875959615 -0.05910277735908659
1.7519616 0.9301517018597802 -0.05911329972647709
1.75173 0.930138003507026 -0.05912397273282331
1.7514985 0.9301243199052359 -0.05913448670166036
1.751267 0.9301106237311337 -0.05914479669073289
1.7510355 0.9300969353471625 -0.05915499148915674
1.750804 0.9300832344484901 -0.05916514886718976
1.7505726 0.9300695484508255 -0.059174885752512306
1.7503412 0.9300558500828129 -0.05918431738753795
1.7501098 0.9300421596734594 -0.05919393134268437
1.7498785 0.9300284639338552 -0.05920358427846693
1.7496471 0.930014769019637 -0.05921366594019241
1.7494159 0.9300010686348846 -0.059224043674081635
1.7491847 0.9299873830358755 -0.05923475108556888
1.7489535 0.92997367770597 -0.059245689919397854
1.7487223 0.9299599871046801 -0.05925629470725997
1.7484912 0.9299462839192334 -0.05926664409736468
1.74826 0.9299325885152179 -0.05927692777316683
1.748029 0.9299188876693438 -0.05928681981698819
1.7477978 0.9299051876913191 -0.059296325540743086
1.7475668 0.9298914824165054 -0.05930592975979874
1.7473359 0.9298777921131299 -0.059315913515653795
1.7471049 0.9298640822882343 -0.05932552862802597
1.746874 0.9298503875311638 -0.05933491789995141
1.7466431 0.9298366804669815 -0.059343777157674235
1.7464122 0.9298229816299637 -0.05935198784416235
1.7461814 0.929809277814614 -0.05935998286110811
1.7459506 0.9297955823019286 -0.059368394310544
1.7457198 0.9297818746152211 -0.05937724294459117
1.745489 0.9297681751245643 -0.05938542264486303
1.7452583 0.929754470684266 -0.059393373530020235
1.7450277 0.929740774574042 -0.05940142032678507
1.744797 0.9297270664216605 -0.059409652956649114
1.7445663 0.9297133664932133 -0.059418281403986355
1.7443358 0.9296996615178499 -0.05942639544091482
1.7441052 0.9296859649054475 -0.059434253820242235
1.7438747 0.9296722562774723 -0.059442294683120504
1.7436441 0.9296585559356091 -0.05945074503353664
1.7434137 0.9296448505263452 -0.059459301886792944
1.7431833 0.9296311533488665 -0.05946775221763799
1.7429528 0.9296174440275564 -0.05947628352728711
1.7427224 0.9296037429078998 -0.05948500425936701
1.7424921 0.929590036654485 -0.05949396878165405
1.7422618 0.9295763385691128 -0.05950242648598185
1.7420315 0.9295626284155397 -0.0595102577002616
1.7418011 0.9295489266912792 -0.05951779210716285
1.741571 0.9295352200911445 -0.059526043732433635
1.7413408 0.9295215216822543 -0.05953480317731322
1.7411106 0.9295078110844341 -0.05954355613640745
1.7408805 0.9294941157392596 -0.0595523566919609
1.7406503 0.9294804010972789 -0.05956111583672623
1.7404202 0.9294667017535356 -0.05956950224429217
1.7401901 0.9294529903532952 -0.05957744545501229
1.7399602 0.9294392944070868 -0.05958545677413841
1.7397302 0.9294255864265744 -0.05959363401463588
1.7395003 0.9294118867807223 -0.0596013390014239
1.7392703 0.9293981752730404 -0.05960819788703879
1.7390404 0.9293844724008218 -0.05961496108336167
1.7388105 0.9293707649406003 -0.05962115822153947
1.7385807 0.9293570663021137 -0.05962703177543727
1.7383509 0.9293433561349979 -0.05963272505384825
1.7381212 0.929329662023036 -0.059637877463139276
1.7378914 0.9293159565659798 -0.059642829662183344
1.7376617 0.9293022601568457 -0.0596478111933797
1.737432 0.9292885524134403 -0.0596528490322775
1.7372023 0.9292748537228226 -0.0596575977398578
1.7369727 0.9292611508873262 -0.059662227771729484
1.7367431 0.9292474571941214 -0.05966662302157911
1.7365136 0.9292337594779265 -0.059670444380690704
1.736284 0.9292200640155994 -0.05967384131827419
1.7360545 0.9292063647042882 -0.05967732368299053
1.7358251 0.9291926747545348 -0.059680915423186404
1.7355956 0.9291789738310559 -0.059684143515344186
1.7353662 0.9291652895498186 -0.059686640947079025
1.7351369 0.9291515945746522 -0.05968861169984784
1.7349075 0.9291379093853686 -0.05969009792194706
1.7346781 0.9291242137271065 -0.059691127675665215
1.7344489 0.9291105351450049 -0.05969206555324382
1.7342196 0.9290968390886188 -0.05969256414004482
1.7339903 0.929083160232809 -0.059693095932377274
1.7337612 0.929069478220052 -0.0596930815376798
1.733532 0.9290557993118949 -0.05969313803460673
1.7333028 0.9290421173249642 -0.059692742449737185
1.7330737 0.9290284456624269 -0.05969242935301282
1.7328447 0.9290147709963857 -0.05969152252644191
1.7326156 0.9290010996916277 -0.05969062717854545
1.7323866 0.9289874254286353 -0.059689986443849125
1.7321576 0.9289737615418799 -0.05968951541167209
1.7319287 0.928960094664534 -0.0596884520054188
1.7316997 0.9289464312068247 -0.059687407045665365
1.7314708 0.9289327647995139 -0.059686638394788896
1.731242 0.9289191088249399 -0.05968598945701595
1.7310132 0.928905449854266 -0.0596851097892081
1.7307843 0.928891794324558 -0.0596835601126973
1.7305555 0.9288781360074827 -0.05968195338030368
1.7303268 0.9288644883739389 -0.05967980252479036
1.7300981 0.9288508381411186 -0.05967716250787964
1.7298694 0.9288371917038614 -0.05967415543700849
1.7296407 0.9288235428595488 -0.05967063492126963
1.7294122 0.9288099122312746 -0.059666888908645424
1.7291836 0.9287962651082216 -0.05966287731710979
1.728955 0.9287826363699463 -0.059658005797118836
1.7287265 0.9287689985335927 -0.0596528398135863
1.728498 0.928755372128378 -0.05964767389046273
1.7282695 0.9287417366594063 -0.05964249888904852
1.728041 0.9287281197632332 -0.059636953903584596
1.7278126 0.9287144939032361 -0.059631389679214865
1.7275842 0.9287008795651516 -0.05962563499207913
1.7273558 0.9286872563806529 -0.059619033656737125
1.7271276 0.9286736521571625 -0.05961166440183706
1.7268993 0.9286600393890339 -0.05960430493667659
1.726671 0.9286464385252317 -0.059596959826979816
1.7264428 0.9286328362583448 -0.059589024970744274
1.7262145 0.9286192389155257 -0.05958157264468014
1.7259864 0.9286056400887764 -0.05957435106935521
1.7257583 0.9285920602797054 -0.0595670109517516
1.7255301 0.9285784647940107 -0.059559595300296184
1.7253021 0.928564888381399 -0.05955195005925259
1.725074 0.9285513034845657 -0.05954400608033699
1.724846 0.928537730684572 -0.059535874803664346
1.724618 0.9285241495147804 -0.05952734191613134
1.72439 0.9285105876638594 -0.05951880991459819
1.7241621 0.9284970175475199 -0.05950951813604045
1.7239342 0.9284834598832002 -0.059499983738911875
1.7237064 0.9284699011661192 -0.059490815932294105
1.7234786 0.9284563548571078 -0.059481132824754056
1.7232507 0.9284428005334614 -0.059470969750882896
1.7230229 0.9284292588318578 -0.059460569763221595
1.7227951 0.9284157092271395 -0.05945025032115736
1.7225674 0.9284021794110576 -0.05943898259719302
1.7223397 0.928388641942062 -0.05942759449919045
1.722112 0.9283751173293141 -0.0594159023283902
1.7218845 0.9283615922860841 -0.059403601403974104
1.7216569 0.9283480803848453 -0.05939039498793125
1.7214293 0.9283345613280214 -0.059376544629102225
1.7212018 0.9283210557671377 -0.059361665516573646
1.7209742 0.928307543515049 -0.059345231160513365
1.7207468 0.9282940525532871 -0.05932674236746502
1.7205193 0.9282805556188236 -0.059308305940722575
1.720292 0.9282670801207421 -0.05928983830849098
1.7200645 0.9282535915711676 -0.0592715401092533
1.7198372 0.9282401244112893 -0.05925321041715357
1.7196099 0.9282266512680984 -0.0592347078117091
1.7193825 0.9282131924888144 -0.05921636884449663
1.7191553 0.9281997347377613 -0.059198322896620595
1.718928 0.9281862841801367 -0.05918039910071764
1.7187009 0.9281728416238241 -0.059162628383506
1.7184737 0.9281594061999914 -0.05914497627923766
1.7182465 0.9281459646073046 -0.0591275027181972
1.7180194 0.9281325441926321 -0.05910996699113064
1.7177923 0.9281191176181208 -0.05909226434666257
1.7175653 0.9281057122840579 -0.059074423452886375
1.7173382 0.9280922937995452 -0.059056630304638265
1.7171112 0.9280788965581104 -0.0590387178142955
1.7168843 0.9280654932479897 -0.05902061079588421
1.7166573 0.9280521041832357 -0.05900276373271803
1.7164304 0.9280387160572617 -0.05898462337677931
1.7162036 0.9280253422486024 -0.05896629826237567
1.7159767 0.928011962415923 -0.05894810836863555
1.7157499 0.9279985968701279 -0.05892994877433424
1.7155231 0.9279852323023269 -0.05891172837085866
1.7152963 0.9279718750028245 -0.058893667811189356
1.7150695 0.9279585186585555 -0.05887537327022625
1.7148429 0.9279451836382375 -0.05885744993880053
1.7146162 0.9279318354528718 -0.058839661008940364
1.7143896 0.927918508554187 -0.05882137687112238
1.714163 0.9279051756286856 -0.05880298605740946
1.7139364 0.9278918640851527 -0.058784371206319096
1.7137098 0.927878539596546 -0.058765512298614556
1.7134833 0.9278652365683498 -0.05874669848365093
1.7132568 0.9278519276317291 -0.05872771712971483
1.7130303 0.9278386331882368 -0.05870871404135346
1.712804 0.9278253398255006 -0.058690107091823304
1.7125776 0.9278120607178632 -0.0586728447801693
1.7123512 0.927798775285587 -0.05865565760484717
1.7121248 0.9277855039722741 -0.05863841078983616
1.7118986 0.9277722333300901 -0.058621165965088186
1.7116723 0.9277589768220795 -0.05860381086452485
1.711446 0.9277457140158019 -0.058586548699485014
1.7112198 0.9277324653231548 -0.058569337942388486
1.7109936 0.9277192172949125 -0.058552043392886895
1.7107674 0.9277059763885249 -0.0585350912843778
1.7105414 0.927692743058339 -0.05851789432204787
1.7103152 0.9276795169280105 -0.058500235953803846
1.7100891 0.9276662845438928 -0.05848292215899004
1.7098631 0.9276530732590755 -0.058465467834527184
1.709637 0.9276398557425796 -0.05844769720848303
1.7094111 0.9276266594353135 -0.05842984327417201
1.7091851 0.9276134499728877 -0.05841219445069958
1.7089592 0.927600261631961 -0.05839482623165039
1.7087333 0.9275870669868945 -0.05837766195063357
1.7085075 0.9275738933724185 -0.05836055881151661
1.7082816 0.9275607064689066 -0.058343300170068335
1.7080559 0.9275475406842469 -0.058325495189711696
1.7078301 0.9275343687384416 -0.05830757588282602
1.7076043 0.9275212110446145 -0.05828955176675538
1.7073786 0.927508054161187 -0.058271706511207874
1.707153 0.9274949114667072 -0.05825409905419445
1.7069273 0.9274817625827447 -0.058236057736723905
1.7067016 0.9274686279824964 -0.05821809614727401
1.7064761 0.9274554941678808 -0.05820001962297627
1.7062505 0.9274423746362923 -0.05818211020514308
1.706025 0.9274292488803431 -0.058164703242307846
1.7057995 0.9274161373011107 -0.058146731611077807
1.705574 0.9274030265038067 -0.05812896815538022
1.7053486 0.9273899297988571 -0.058112138812180296
1.7051232 0.9273768266579242 -0.058095523442754184
1.7048978 0.9273637374710787 -0.058078833816154994
1.7046725 0.9273506487614661 -0.058062166499058515
1.7044472 0.9273375739874009 -0.05804577008834557
1.7042218 0.9273244926971771 -0.058029308931087195
1.7039965 0.9273114253484495 -0.058012700396738136
1.7037714 0.9272983584458488 -0.057996070608305195
1.703546 0.9272852985905755 -0.057979424290053455
1.703321 0.9272722461224475 -0.05796238861416054
1.7030958 0.9272592008234503 -0.057945274930161085
1.7028707 0.9272461560695064 -0.05792800755881228
1.7026455 0.9272331185471936 -0.05791059364520908
1.7024205 0.9272200816327606 -0.057893014724062546
1.7021955 0.9272070657723175 -0.057875862255615945
1.7019705 0.9271940365906514 -0.05785913649090533
1.7017455 0.9271810282564011 -0.05784281682167303
1.7015206 0.9271680133154883 -0.05782691612621573
1.7012957 0.9271550190461573 -0.05781123227254418
1.7010708 0.9271420111802773 -0.05779546724880178
1.700846 0.9271290240098714 -0.057779510258315715
1.7006211 0.9271160302463564 -0.05776283808507527
1.7003964 0.9271030573892908 -0.057746177033270875
1.7001716 0.9270900711620553 -0.05772912017234748
1.6999469 0.927077105932113 -0.05771207570740756
1.6997222 0.927064134251576 -0.05769512095672286
1.6994975 0.9270511766136076 -0.05767855297979055
1.6992729 0.9270382193200171 -0.05766152196567238
1.6990483 0.9270252761854559 -0.05764428977292583
1.6988237 0.9270123266317578 -0.05762694294498525
1.6985991 0.9269993912937208 -0.05760943162538747
1.6983746 0.926986456459629 -0.05759191233078734
1.6981502 0.9269735358293437 -0.05757465892748309
1.6979257 0.9269606087818295 -0.05755718920036784
1.6977012 0.9269476959735575 -0.05753972643961587
1.6974769 0.9269347836297649 -0.057522242815778356
1.6972524 0.9269218786718084 -0.05750473217760703
1.6970282 0.9269089810441767 -0.05748714484998188
1.6968038 0.9268960907976304 -0.057469856820691265
1.6965795 0.9268831940853904 -0.057452815411164856
1.6963552 0.9268703183637773 -0.05743567810425288
1.696131 0.9268574361808074 -0.05741845055960668
1.6959069 0.9268445750215789 -0.057401208687502286
1.6956826 0.926831700562192 -0.05738409477444069
1.6954585 0.9268188470698691 -0.05736714813821588
1.6952344 0.9268059870848462 -0.057349878791461036
1.6950103 0.9267931413179324 -0.057332449263970124
1.6947863 0.9267802959654875 -0.05731507150416023
1.6945623 0.926767464829123 -0.057297651086028266
1.6943383 0.9267546272840167 -0.057280136386516634
1.6941143 0.9267418040220189 -0.05726222758321135
1.6938905 0.926728981253162 -0.0572447779467439
1.6936666 0.9267161726707577 -0.057227375652484584
1.6934427 0.9267033577405871 -0.0572093018312497
1.6932188 0.9266905571759504 -0.057191358224154144
1.692995 0.9266777503061789 -0.057173394881318604
1.6927712 0.9266649645833891 -0.057155578057761114
1.6925474 0.9266521725544448 -0.05713725907138853
1.6923238 0.926639401834404 -0.057118492738662534
1.6921 0.9266266181671416 -0.05709978794425596
1.6918764 0.9266138557857395 -0.057081436022015986
1.6916528 0.9266010870914979 -0.057064114600939575
1.6914291 0.9265883325165299 -0.057047190232157034
1.6912056 0.926575578187305 -0.05703052268956662
1.690982 0.9265628310911236 -0.057013859709027885
1.6907586 0.9265500910172932 -0.056997021544429885
1.6905351 0.926537358235274 -0.056980121602213246
1.6903116 0.9265246189197109 -0.056963198535840885
1.6900882 0.9265119004832976 -0.05694634761759574
1.6898648 0.9264991755098363 -0.05692929467132136
1.6896414 0.9264864646764875 -0.056912212991979266
1.6894181 0.9264737541219954 -0.05689509880100389
1.6891948 0.9264610577244685 -0.05687787659987367
1.6889715 0.9264483548449497 -0.056860750211913655
1.6887482 0.9264356660892623 -0.05684378505406017
1.688525 0.9264229707890349 -0.05682695227055176
1.6883018 0.9264102963812005 -0.05680961748647219
1.6880786 0.926397615560146 -0.05679207121251679
1.6878555 0.9263849489342284 -0.0567748439622071
1.6876324 0.9263722826118871 -0.056757485965350886
1.6874094 0.9263596304768547 -0.056740224863064126
1.6871864 0.9263469718808258 -0.05672275965010655
1.6869633 0.9263343275056485 -0.05670542440952012
1.6867403 0.9263216766594032 -0.05668807590022716
1.6865174 0.9263090467815782 -0.05667069193229208
1.6862944 0.9262964104418028 -0.05665333071960557
1.6860715 0.9262837882867794 -0.05663618141158103
1.6858487 0.9262711663719112 -0.0566188676709573
1.6856258 0.9262585519124955 -0.05660164723608301
1.685403 0.9262459376569485 -0.0565847709551468
1.6851803 0.9262333442410565 -0.05656792201591895
1.6849575 0.9262207374742654 -0.056551303227133594
1.6847348 0.926208151509607 -0.05653437433349443
1.6845121 0.9261955589939456 -0.05651740051617877
1.6842895 0.9261829806183307 -0.05650006400946727
1.6840668 0.9261703957819506 -0.0564828486112398
1.6838442 0.9261578318209244 -0.056465590551578584
1.6836216 0.926145261392645 -0.056448382268461834
1.6833991 0.9261327050582219 -0.05643158259648127
1.6831766 0.9261201488598942 -0.05641489363234364
1.6829541 0.9261075999498943 -0.056398365249415834
1.6827316 0.9260950511207736 -0.05638179091277741
1.6825092 0.9260825162632783 -0.05636567236776515
1.6822869 0.9260699813435906 -0.056349871777606995
1.6820645 0.9260574602894597 -0.05633376827662676
1.6818422 0.9260449325113069 -0.05631745942034269
1.6816199 0.9260324186853581 -0.05630119955551234
1.6813976 0.9260198981334269 -0.05628510271074309
1.6811754 0.926007398164926 -0.056269261075006016
1.6809531 0.9259948913660817 -0.056253693346137015
1.6807309 0.9259823983097367 -0.0562384679274607
1.6805087 0.9259698983058967 -0.05622321521825942
1.6802866 0.9259574187587146 -0.05620760589019933
1.6800646 0.9259449323641653 -0.056191930521263214
1.6798425 0.9259324597703482 -0.056176288785252555
1.6796204 0.9259199803115469 -0.05616086637016479
1.6793984 0.9259075212875973 -0.05614538605856487
1.6791764 0.9258950553938425 -0.05612980829925453
1.6789545 0.9258826032744861 -0.056114251225753996
1.6787325 0.9258701442844876 -0.05609877923773322
1.6785107 0.9258577056848444 -0.05608377304991554
1.6782888 0.9258452600652635 -0.05606903125465097
1.678067 0.9258328280496428 -0.05605408723327525
1.6778451 0.9258203890508901 -0.05603895669971494
1.6776234 0.9258079704182379 -0.056023730532271256
1.6774017 0.9257955448375381 -0.05600864839456256
1.6771799 0.925783132911633 -0.055993510647246336
1.6769582 0.9257707140557129 -0.0559781075099138
1.6767366 0.9257583155963962 -0.055962828923847234
1.6765149 0.9257459035151119 -0.05594778793211662
1.6762933 0.9257335117370332 -0.05593282135118676
1.6760718 0.9257211196492326 -0.05591757134949399
1.6758502 0.9257087346244856 -0.05590210375968853
1.6756287 0.9256963493828567 -0.05588650788232207
1.6754072 0.9256839779387115 -0.05587071725409108
1.6751857 0.9256715996738016 -0.05585497325803586
1.6749643 0.9256592418440972 -0.05583944825917985
1.6747429 0.9256468771376511 -0.05582384845817264
1.6745216 0.9256345261956312 -0.05580838009106107
1.6743002 0.9256221683484575 -0.05579294894980436
1.674079 0.9256098309008591 -0.05577741937451884
1.6738576 0.9255974799321385 -0.05576172415136975
1.6736363 0.9255851494324404 -0.05574583074303356
1.6734152 0.9255728187777051 -0.055729873703316765
1.6731939 0.925560495313484 -0.0557141340363698
1.6729728 0.9255481716370351 -0.05569844497701957
1.6727517 0.9255358617471271 -0.055682894035455864
1.6725305 0.9255235449786225 -0.05566710648791703
1.6723095 0.9255112486452748 -0.05565172707851898
1.6720884 0.9254989386571341 -0.05563720282354829
1.6718674 0.9254866488051536 -0.055622862867537794
1.6716465 0.9254743583926995 -0.05560891702058022
1.6714255 0.9254620746876867 -0.05559555817071307
1.6712046 0.9254497902087003 -0.05558240092154038
1.6709837 0.9254375189535273 -0.05556934494041964
1.6707628 0.9254252402593851 -0.0555561304480311
1.6705419 0.9254129748750202 -0.05554240126722884
1.6703211 0.9254007088324502 -0.05552852660479519
1.6701003 0.9253884561778292 -0.05551472004776866
1.6698796 0.9253761962522143 -0.055500768328128815
1.6696589 0.9253639563889893 -0.055486485831428185
1.6694381 0.9253517027399354 -0.05547222050519038
1.6692175 0.925339469170205 -0.055457990765051375
1.6689968 0.9253272283953778 -0.05544408636943991
1.6687763 0.9253150076002695 -0.055430180651284404
1.6685556 0.9253027729697949 -0.055416093429966166
1.6683351 0.9252905583896202 -0.05540180619193355
1.6681145 0.9252783366780254 -0.055387166989747445
1.6678941 0.925266135124637 -0.055372524039419245
1.6676736 0.9252539198450953 -0.055358333922088186
1.6674532 0.9252417245955492 -0.05534406729039131
1.6672328 0.9252295222110748 -0.05532953106706467
1.6670125 0.9252173399401075 -0.055314975723740216
1.666792 0.9252051439685022 -0.05530050846983471
1.6665717 0.9251929680650975 -0.05528619624979517
1.6663514 0.9251807850332178 -0.05527152373527656
1.6661313 0.9251686221442389 -0.055256905218831934
1.665911 0.9251564455947231 -0.055241884323760995
1.6656908 0.9251442892806759 -0.055226890104616844
1.6654706 0.9251321259141251 -0.055212104494404626
1.6652504 0.9251199761048112 -0.05519759556564291
1.6650304 0.92510782572404 -0.05518313662625664
1.6648103 0.9250956888747325 -0.05516857096806356
1.6645902 0.9250835449160698 -0.05515371718378393
1.6643702 0.9250714145637858 -0.055139016252610855
1.6641502 0.9250592836753991 -0.0551241591387435
1.6639302 0.9250471598429078 -0.05510936030916223
1.6637104 0.9250350420452839 -0.05509453075801393
1.6634904 0.9250229312752746 -0.05508001226539718
1.6632705 0.9250108132885929 -0.05506597661526013
1.6630507 0.9249987152269928 -0.05505274279231675
1.6628308 0.9249866096537362 -0.055039969136706925
1.662611 0.9249745172349156 -0.05502736173524926
1.6623913 0.9249624237764871 -0.055014663472089824
1.6621716 0.9249503434775046 -0.055002107887807516
1.6619518 0.9249382489637761 -0.05498996841047799
1.6617322 0.9249261805689827 -0.05497808738045928
1.6615125 0.9249140978585734 -0.0549660362526942
1.6612929 0.9249020347309136 -0.0549540892297147
1.6610733 0.9248899637938696 -0.05494270169293468
1.6608537 0.9248779057437055 -0.05493103789473926
1.6606342 0.9248658399108127 -0.05491913761003376
1.6604147 0.9248537936339428 -0.05490698846760133
1.6601952 0.9248417396621605 -0.054894839986823256
1.6599758 0.9248296987226113 -0.05488263743478637
1.6597564 0.9248176566477899 -0.05487038019517871
1.659537 0.9248056211374632 -0.054857533286361324
1.6593176 0.9247935846588302 -0.05484450137167401
1.6590983 0.924781561375054 -0.05483162893337861
1.658879 0.9247695370535303 -0.0548193244521462
1.6586597 0.9247575192336204 -0.05480686841144104
1.6584405 0.9247455003719369 -0.05479409844497678
1.6582212 0.9247334946478274 -0.05478143546057896
1.6580021 0.9247214878504554 -0.054769232643432135
1.6577829 0.9247094875181927 -0.05475703837064938
1.6575638 0.9246974860779118 -0.05474455289329918
1.6573447 0.9246854977383687 -0.05473184918378707
1.6571256 0.924673501883121 -0.054718695008498554
1.6569066 0.924661525784192 -0.05470559103516837
1.6566876 0.9246495422016903 -0.05469255327263623
1.6564686 0.924637571842331 -0.05467925998318635
1.6562496 0.9246255940510316 -0.05466605438459925
1.6560308 0.9246136360126376 -0.05465268984864325
1.6558119 0.9246016705801311 -0.05463923096670158
1.655593 0.9245897184585664 -0.05462539937398821
1.6553742 0.9245777590447463 -0.05461161765133553
1.6551553 0.9245658129914038 -0.054597496973566965
1.6549366 0.9245538662761117 -0.05458280067264962
1.6547178 0.9245419331627803 -0.05456751546543249
1.654499 0.9245299930719828 -0.054552496289863334
1.6542804 0.9245180730424231 -0.054537624002796166
1.6540618 0.9245061459494262 -0.05452302140653103
1.653843 0.9244942258226841 -0.054508499668166004
1.6536245 0.9244823115651598 -0.054494182598631646
1.6534059 0.9244704041523483 -0.054480551161569156
1.6531874 0.9244584959045467 -0.05446697924822131
1.6529689 0.924446600921191 -0.05445344668582284
1.6527504 0.92443469857064 -0.054440192417991244
1.6525319 0.9244228093794546 -0.05442721893193704
1.6523135 0.9244109191832116 -0.054414566925327215
1.6520951 0.9243990420565964 -0.054401688933406966
1.6518767 0.9243871574666177 -0.05438869798415597
1.6516583 0.9243752860163894 -0.05437557030476988
1.65144 0.9243634136550168 -0.05436211682787135
1.6512218 0.9243515545380975 -0.05434859432047253
1.6510035 0.9243396880803767 -0.0543350709342331
1.6507852 0.9243278348553096 -0.05432167538442678
1.650567 0.924315980705998 -0.05430859684851941
1.6503489 0.9243041397050419 -0.05429539060140868
1.6501307 0.9242922912855756 -0.054282400862902286
1.6499126 0.9242804559572481 -0.054269571219296125
1.6496946 0.9242686196163626 -0.05425671986392121
1.6494765 0.9242567963529956 -0.054243944475990215
1.6492585 0.9242449655942616 -0.054231109242693164
1.6490405 0.9242331479406923 -0.054218073615655074
1.6488225 0.9242213293471078 -0.054204552280797874
1.6486045 0.9242095175515991 -0.054190968142105084
1.6483866 0.9241977048832086 -0.05417735670498949
1.6481688 0.9241859119530524 -0.0541635529053845
1.6479509 0.9241741052967153 -0.05414957329253276
1.6477331 0.9241623184454789 -0.0541355301959308
1.6475153 0.9241505243600525 -0.054121497938047755
1.6472975 0.924138743627796 -0.054107403148528035
1.6470797 0.9241269556740063 -0.05409333662319611
1.646862 0.9241151875320317 -0.05407912572269264
1.6466444 0.9241034121868825 -0.05406509668429924
1.6464267 0.9240916501683167 -0.054051074926530135
1.6462091 0.9240798873752442 -0.05403694675266349
1.6459914 0.9240681314947814 -0.0540228519240443
1.6457739 0.9240563748419293 -0.05400872318221327
1.6455563 0.9240446315789166 -0.05399424938002202
1.6453389 0.9240328876242705 -0.05397981803763034
1.6451215 0.9240211570832387 -0.05396534200601235
1.6449039 0.924009412986957 -0.053950860279412025
1.6446866 0.9239976951968757 -0.053936119966345245
1.6444691 0.9239859639621965 -0.05392081365402744
1.6442517 0.923974246348179 -0.05390548916668447
1.6440344 0.9239625282299362 -0.05388990886106145
1.6438171 0.9239508238580433 -0.05387358908524661
1.6435999 0.9239391192159517 -0.053856925225603015
1.6433825 0.9239274220638047 -0.05384017475383917
1.6431653 0.9239157247025588 -0.05382333577317879
1.6429482 0.9239040412795634 -0.05380647403001891
1.642731 0.9238923512417441 -0.053789637941593534
1.6425139 0.9238806815410779 -0.05377284171801304
1.6422968 0.9238690052127808 -0.0537560385618841
1.6420797 0.9238573427909615 -0.053739409958895784
1.6418626 0.9238456737058092 -0.05372267421380884
1.6416456 0.9238340185388781 -0.053705954120060184
1.6414286 0.9238223631355247 -0.05368898496856031
1.6412116 0.9238107217222856 -0.05367190455720699
1.6409947 0.9237990737228112 -0.05365484831671974
1.6407778 0.9237874461163392 -0.05363769934198791
1.640561 0.9237758119326487 -0.05362070769519495
1.640344 0.923764185283785 -0.05360409038838981
1.6401273 0.9237525647113387 -0.05358768167402077
1.6399105 0.923740951565527 -0.05357152260341372
1.6396937 0.9237293380122089 -0.053555398807123934
1.639477 0.9237177382397334 -0.05353935059799259
1.6392603 0.9237061316821655 -0.05352285202302627
1.6390436 0.9236945390435563 -0.05350609530651136
1.638827 0.9236829461090146 -0.053489370754803076
1.6386104 0.9236713670657981 -0.05347299784295194
1.6383938 0.9236597812402679 -0.05345682734950572
1.6381772 0.9236482092495841 -0.053440334421227795
1.6379607 0.9236366369287976 -0.05342352183065566
1.6377441 0.9236250721917997 -0.053406721641660694
1.6375277 0.9236135135064798 -0.05339006839333559
1.6373112 0.923601962317851 -0.05337388638151492
1.6370947 0.9235904043166245 -0.05335768136019035
1.6368784 0.9235788664926834 -0.05334156357519021
1.636662 0.9235673218458065 -0.05332531948505632
1.6364456 0.9235557910675783 -0.05330876703674707
1.6362294 0.9235442599122058 -0.05329220921149086
1.6360132 0.9235327426096505 -0.05327610046499718
1.6357969 0.9235212184614553 -0.05325999024131544
1.6355807 0.9235097081169873 -0.05324398335934095
1.6353644 0.9234981908934348 -0.05322808098254736
1.6351483 0.9234866938156189 -0.053211786994640305
1.6349322 0.9234751899522704 -0.05319540350647803
1.634716 0.9234636999523678 -0.0531789737895845
1.6345 0.9234522095199879 -0.05316260506035846
1.6342839 0.923440726579858 -0.053146474782878136
1.6340679 0.923429243137955 -0.05313031783153577
1.6338519 0.9234177735248358 -0.0531140266165164
1.633636 0.9234063034345106 -0.05309781721742416
1.63342 0.9233948408358558 -0.05308156245847765
1.6332041 0.9233833777650224 -0.05306521107519989
1.6329882 0.9233719285322327 -0.05304901764915376
1.6327723 0.9233604724655013 -0.05303287458959256
1.6325566 0.9233490365802897 -0.05301615514093811
1.6323408 0.9233375940311039 -0.052999009186255386
1.632125 0.9233261655218548 -0.05298169435654311
1.6319093 0.9233147304400242 -0.05296433964370346
1.6316936 0.9233033157005833 -0.05294729050807148
1.6314778 0.9232918879929566 -0.052930392087675006
1.6312622 0.9232804805463612 -0.05291358978060379
1.6310467 0.9232690727052411 -0.05289685763356248
1.630831 0.9232576724723115 -0.052880229052422706
1.6306155 0.923246271842692 -0.05286310432466753
1.6304 0.9232348852631034 -0.0528458496989228
1.6301844 0.9232234920270868 -0.05282916663856998
1.629969 0.9232121189772905 -0.05281258886977853
1.6297535 0.9232007328968577 -0.05279587277644639
1.629538 0.9231893670208883 -0.05277932487444804
1.6293226 0.9231779943494515 -0.052763253497246365
1.6291074 0.9231666416729315 -0.05274779517973662
1.628892 0.9231552757378035 -0.05273191115961781
1.6286767 0.9231439298428555 -0.05271624268501047
1.6284614 0.9231325769607976 -0.05270069680764414
1.6282462 0.923121244025117 -0.05268545239928724
1.6280309 0.9231098977349421 -0.0526701741881326
1.6278157 0.9230985713546349 -0.052655076717827196
1.6276006 0.923087237874394 -0.05263973674435291
1.6273854 0.9230759180582355 -0.052624570756299414
1.6271703 0.9230645974156519 -0.05260913830196678
1.6269553 0.9230532904958598 -0.05259362318486823
1.6267402 0.9230419765504526 -0.05257775010969483
1.6265252 0.9230306764464056 -0.052561646047796486
1.6263102 0.9230193756198249 -0.05254632299557099
1.6260952 0.9230080821789897 -0.05253097357853889
1.6258802 0.9229967879132496 -0.052515913711478034
1.6256653 0.9229855072072576 -0.052501174362411494
1.6254505 0.9229742255504303 -0.05248656239333673
1.6252357 0.9229629573613077 -0.05247230110160504
1.6250209 0.9229516818713992 -0.0524578844727173
1.624806 0.9229404198936274 -0.05244311665162463
1.6245912 0.9229291507513017 -0.05242790846119901
1.6243765 0.9229179015260717 -0.05241259892892677
1.6241618 0.9229066452290248 -0.05239700500840835
1.6239471 0.9228954026761664 -0.05238138974274439
1.6237324 0.9228841530853347 -0.052365802855270004
1.6235179 0.9228729234771114 -0.052350117607361586
1.6233033 0.9228616868539641 -0.05233440705757113
1.6230887 0.9228504639709932 -0.0523188611693098
1.6228741 0.9228392340544308 -0.05230303791013065
1.6226596 0.9228280179594069 -0.052286967022213734
1.6224451 0.922816801147663 -0.052270994204871885
1.6222306 0.9228055981239341 -0.052255268939451385
1.6220163 0.9227943943284354 -0.052239220615136264
1.6218019 0.9227831981723916 -0.05222302579289162
1.6215875 0.922772001347952 -0.05220632513443332
1.6213732 0.92276081855896 -0.05218933511868992
1.6211588 0.9227496290159829 -0.052172145245547995
1.6209445 0.9227384535559103 -0.05215520314600897
1.6207303 0.9227272775283916 -0.05213807267749484
1.6205161 0.9227161156037276 -0.052121015179309095
1.6203018 0.9227049468527146 -0.05210455212936222
1.6200877 0.9226937982005792 -0.05208858560481651
1.6198735 0.9226826363305709 -0.052072535205781784
1.6196594 0.9226714945194227 -0.052056753752507394
1.6194453 0.9226603456355525 -0.052041033641085525
1.6192313 0.9226492167501288 -0.05202546983880334
1.6190172 0.9226380745080999 -0.05201041100220869
1.6188033 0.9226269521143534 -0.05199532570194343
1.6185893 0.9226158225399755 -0.0519799477558262
1.6183753 0.9226047067193037 -0.051964367921436605
1.6181614 0.9225935899781224 -0.05194896474214127
1.6179476 0.9225824869718652 -0.051933406211025615
1.6177337 0.9225713768704495 -0.051917833037788096
1.6175199 0.922560280538969 -0.051902090655188915
1.617306 0.922549177128728 -0.05188673244082485
1.6170923 0.9225380935700483 -0.051871542245810316
1.6168785 0.9225270028281807 -0.05185661664749744
1.6166648 0.9225159256756591 -0.051841667121014276
1.6164511 0.9225048474881543 -0.05182683866781316
1.6162374 0.9224937766864004 -0.051812001735764744
1.6160238 0.922482704834118 -0.05179717315411953
1.6158102 0.9224716465580108 -0.05178221706472038
1.6155967 0.9224605873092794 -0.05176649372614592
1.615383 0.9224495357021798 -0.051750551561575577
1.6151695 0.92243848325316 -0.05173463473212903
1.614956 0.9224274445919788 -0.05171898537888709
1.6147426 0.922416405032963 -0.05170306801014884
1.6145291 0.9224053731342603 -0.05168726991480952
1.6143157 0.922394340319636 -0.05167165499844249
1.6141024 0.922383321232162 -0.05165639089479262
1.613889 0.9223722949399864 -0.051641398940110175
1.6136757 0.9223612884290289 -0.05162641862999903
1.6134624 0.922350274680345 -0.051611449443969434
1.6132492 0.9223392746816231 -0.051595057492114925
1.6130359 0.9223282678687378 -0.05157767028316103
1.6128227 0.9223172752293286 -0.05155992778596088
1.6126095 0.922306282175031 -0.05154131698658179
1.6123964 0.9222953036013104 -0.05152202043417866
1.6121832 0.9222843187645687 -0.05150221320818288
1.6119701 0.9222733486647628 -0.05148155476072401
1.611757 0.9222623787528161 -0.0514601994812222
1.611544 0.9222514238934274 -0.05143810563021979
1.611331 0.9222404634262233 -0.0514148167775852
1.611118 0.9222295183794917 -0.05139156828079228
1.610905 0.9222185739828372 -0.05136809680436565
1.6106921 0.9222076450287616 -0.05134474533414013
1.6104792 0.9221967105897646 -0.051321410611747484
1.6102663 0.9221857915612792 -0.051298213229965375
1.6100535 0.9221748731953127 -0.051274002096667125
1.6098406 0.9221639643752105 -0.051249919656473256
1.6096278 0.9221530562897715 -0.05122580244334556
1.6094152 0.9221421699582535 -0.051201557167079116
1.6092024 0.9221312721743491 -0.051177416951589075
1.6089897 0.9221203960934953 -0.051153569433981534
1.608777 0.9221095145714548 -0.05112982233447242
1.6085644 0.9220986486203055 -0.05110584677370442
1.6083517 0.922087777279758 -0.051081789654231366
1.6081392 0.922076927661035 -0.05105751434141509
1.6079266 0.9220660727186892 -0.05103317964816502
1.607714 0.9220552334439965 -0.051008792978718576
1.6075015 0.9220443888649353 -0.05098440552874773
1.6072891 0.9220335660561887 -0.05095974982995139
1.6070766 0.9220227380175121 -0.05093496535484982
1.6068642 0.9220119257504961 -0.050909919341289876
1.6066518 0.9220011083650188 -0.05088440768790158
1.6064395 0.9219903129666455 -0.05085881839648049
1.606227 0.9219795064783399 -0.05083290180856618
1.6060147 0.92196872208404 -0.05080666022430819
1.6058025 0.9219579388339596 -0.0507803782499519
1.6055902 0.9219471655988616 -0.05075407017359456
1.605378 0.9219363935220343 -0.05072761198854454
1.6051658 0.9219256375578659 -0.05070112019012586
1.6049536 0.9219148767445001 -0.05067434266639443
1.6047415 0.9219041321662237 -0.050647031595763364
1.6045294 0.9218933889510071 -0.050619489395823676
1.6043173 0.9218826620833148 -0.050591845394482894
1.6041052 0.9218719306241191 -0.0505637067671462
1.6038932 0.9218612156862682 -0.05053513081100142
1.6036812 0.921850502337551 -0.050506581540419156
1.6034693 0.9218398055532361 -0.05047777213240752
1.6032573 0.921829104409941 -0.0504487313406244
1.6030453 0.9218184199266303 -0.0504195681734373
1.6028335 0.9218077371509653 -0.05039035725191224
1.6026216 0.9217970650346303 -0.05036128374451431
1.6024097 0.921786394537946 -0.05033293243755764
1.602198 0.9217757464315753 -0.05030536041250032
1.6019862 0.9217650876991452 -0.05027741971357731
1.6017745 0.9217544514995619 -0.05024824448509359
1.6015627 0.9217438110451054 -0.05021864000152147
1.601351 0.9217331873565945 -0.050188882806943724
1.6011393 0.9217225594852956 -0.05015928254278777
1.6009277 0.9217119543240728 -0.05012965475644641
1.6007161 0.9217013449652315 -0.05010004762523568
1.6005045 0.9216907523754797 -0.05006998544317344
1.6002929 0.9216801557132807 -0.05003971029159904
1.6000814 0.9216695818323731 -0.050009978326233946
1.59987 0.9216590037680555 -0.0499802124276091
1.5996585 0.9216484425274241 -0.04994983774061222
1.599447 0.9216378772256226 -0.049919910616951356
1.5992357 0.921627334617223 -0.04989013020239129
1.5990242 0.9216167819029821 -0.04986053691018149
1.5988128 0.9216062518403287 -0.04983071314881794
1.5986016 0.9215957235883476 -0.04980097012594916
1.5983902 0.9215852060874604 -0.04977144046399826
1.598179 0.9215746903242304 -0.04974196257308093
1.5979677 0.9215641911932642 -0.049712750007006666
1.5977565 0.9215536878262275 -0.04968308147238879
1.5975453 0.9215432012393141 -0.04965284610650485
1.5973341 0.9215327165261195 -0.04962254033451437
1.597123 0.9215222486468853 -0.049592281951701934
1.5969119 0.9215117767092438 -0.049562123075882994
1.5967008 0.92150132156833 -0.04953201757607715
1.5964898 0.921490868258672 -0.04950172880022155
1.5962788 0.9214804317924234 -0.04947142241658455
1.5960678 0.9214699912769967 -0.04944108237623557
1.5958568 0.9214595676510426 -0.04941029043490701
1.5956458 0.9214491401575174 -0.04937854855001628
1.5954349 0.9214387357577226 -0.049346460055828906
1.595224 0.9214283276897044 -0.04931412107307464
1.5950131 0.9214179369134331 -0.049281711939873345
1.5948024 0.9214075483646483 -0.04924959508148007
1.5945915 0.9213971711234521 -0.04921789850340205
1.5943807 0.9213867959414632 -0.049186560996077835
1.59417 0.9213764378106166 -0.04915523136294417
1.5939593 0.9213660817179918 -0.04912343898719454
1.5937486 0.9213557370231964 -0.04909079482470283
1.5935379 0.9213453946299484 -0.04905794916526767
1.5933273 0.921335069621725 -0.04902496747453478
1.5931168 0.9213247469474809 -0.048992124021690606
1.5929061 0.9213144357619198 -0.04895958359902091
1.5926956 0.9213041268227833 -0.048926892883538055
1.5924851 0.9212938352493133 -0.04889394519946866
1.5922745 0.9212835401716964 -0.04886087110556808
1.5920641 0.9212732684025686 -0.04882703092048381
1.5918536 0.9212629874880299 -0.04879349571485893
1.5916432 0.9212527298513722 -0.048760023332311615
1.5914329 0.9212424746758531 -0.04872618741422789
1.5912225 0.9212322312373575 -0.04869245515001987
1.5910122 0.9212219902551794 -0.04865884037876012
1.5908018 0.9212117609804413 -0.04862514124746748
1.5905917 0.9212015399610367 -0.048591358649191736
1.5903814 0.9211913307812842 -0.048556498759474695
1.5901712 0.9211811243254182 -0.048521586156438076
1.5899609 0.9211709298525349 -0.04848635872535946
1.5897508 0.9211607381839529 -0.048451025417968904
1.5895407 0.9211505700887358 -0.04841592592330788
1.5893306 0.9211403931754937 -0.048381135785685134
1.5891205 0.9211302396812531 -0.0483468086394128
1.5889105 0.921120083013602 -0.048312207000853265
1.5887004 0.9211099440722964 -0.04827713650628746
1.5884904 0.9210998021254123 -0.04824172167725459
1.5882804 0.9210896837681998 -0.04820643041026694
1.5880705 0.9210795623950692 -0.04817133670582403
1.5878606 0.921069458803462 -0.04813608233851326
1.5876508 0.9210593579508352 -0.04810081477644631
1.5874408 0.9210492691258958 -0.0480660061231753
1.587231 0.9210391829175061 -0.04803122195471249
1.5870212 0.9210291144561535 -0.047996055815726676
1.5868114 0.9210190429690676 -0.04796090716787423
1.5866017 0.921008994971989 -0.04792577346394054
1.586392 0.920998943940147 -0.047890656131737694
1.5861824 0.920988910660893 -0.04785566529402966
1.5859727 0.9209788742856826 -0.04782108264491655
1.585763 0.9209688555491862 -0.04778645556218847
1.5855534 0.9209588393900291 -0.04775163983880055
1.5853438 0.9209488409392456 -0.047716709804176353
1.5851343 0.9209388394300854 -0.04768156187182857
1.5849248 0.9209288613896943 -0.04764623139614604
1.5847152 0.9209188746846007 -0.04761080376109328
1.5845058 0.9209089114602935 -0.04757555285196027
1.5842963 0.9208989452203407 -0.047540241837172294
1.5840869 0.9208889967911372 -0.04750483326658099
1.5838776 0.9208790510201823 -0.047469664655151504
1.5836682 0.9208691230011224 -0.047434502962803916
1.5834589 0.920859191956862 -0.04739921967388687
1.5832496 0.9208492786730034 -0.04736423449032968
1.5830404 0.9208393679558959 -0.04732910121635102
1.582831 0.9208294693649159 -0.04729401044803804
1.5826218 0.9208195733275513 -0.047259047134737886
1.5824126 0.9208096949978524 -0.04722431560568876
1.5822035 0.9207998191103589 -0.047189995076396006
1.5819943 0.9207899551721755 -0.047155738230180246
1.5817852 0.9207800936209383 -0.047121297529733805
1.5815761 0.9207702496582741 -0.04708725149946362
1.5813671 0.9207604079904614 -0.047053240251612116
1.581158 0.9207505782781921 -0.047018957525138065
1.5809491 0.920740750925938 -0.04698450112876665
1.5807401 0.9207309411982247 -0.046950151714041405
1.5805311 0.9207211281746465 -0.046916388073261144
1.5803223 0.9207113382036486 -0.04688256900131977
1.5801134 0.9207015448788342 -0.0468488700276255
1.5799046 0.9206917689837801 -0.04681529612154921
1.5796957 0.92068198966586 -0.04678209616487345
1.5794868 0.9206722276788981 -0.0467488086723534
1.5792781 0.9206624678248823 -0.046715478132620496
1.5790694 0.9206527253098483 -0.04668230374374505
1.5788606 0.9206429793338875 -0.04664892042976308
1.5786519 0.9206332507367935 -0.046615542322017395
1.5784433 0.9206235242565525 -0.04658212684525869
1.5782347 0.9206138151599662 -0.04654868981695045
1.578026 0.9206041026126282 -0.04651550807991004
1.5778174 0.920594407390147 -0.046482241037736204
1.5776088 0.9205847087052721 -0.046449057035526875
1.5774003 0.9205750328701984 -0.04641586204725511
1.5771918 0.9205653535479934 -0.04638291019474532
1.5769833 0.9205556914623527 -0.04635010127385817
1.576775 0.9205460313445697 -0.04631740673631096
1.5765665 0.9205363829211426 -0.04628450275727087
1.5763581 0.9205267364655307 -0.046252029718062256
1.5761497 0.9205171071105565 -0.04621980582104822
1.5759414 0.9205074796242819 -0.04618731828288309
1.5757331 0.9204978638100824 -0.04615455611609477
1.5755248 0.920488249948129 -0.04612182236321709
1.5753165 0.9204786532896471 -0.04608892470499909
1.5751084 0.9204690585913097 -0.046056235690340924
1.5749002 0.9204594755383757 -0.046023877931493616
1.574692 0.9204498943240519 -0.04599166873861367
1.5744839 0.9204403301552759 -0.04595976130260089
1.5742757 0.9204307622358106 -0.04592802913964741
1.5740676 0.9204212113060025 -0.04589613163234203
1.5738596 0.9204116621322236 -0.04586400605616658
1.5736516 0.9204021300297388 -0.045831781657868664
1.5734435 0.9203925942645618 -0.04579946034911876
1.5732355 0.9203830756086645 -0.04576704655563699
1.5730276 0.9203735587743259 -0.04573465936763054
1.5728197 0.9203640590471124 -0.04570225961260651
1.5726118 0.9203545556840913 -0.04566985782172064
1.5724039 0.9203450694467739 -0.04563725582264029
1.5721961 0.9203355850521078 -0.04560474627879876
1.5719882 0.9203261123165609 -0.04557251859382126
1.5717804 0.9203166413033941 -0.04554077205658092
1.5715728 0.9203071926602296 -0.04550907430610458
1.571365 0.9202977348479804 -0.045476933852825925
1.5711573 0.9202882995178884 -0.045444755568954505
1.5709497 0.9202788604831055 -0.04541277401600463
1.570742 0.9202694384707986 -0.0453805842159243
1.5705343 0.9202600127888307 -0.04534832213067499
1.5703268 0.9202506095747427 -0.04531604196258777
1.5701191 0.9202411973034966 -0.04528371879455983
1.5699116 0.9202318075226087 -0.04525115474415066
1.5697042 0.9202224195306861 -0.045218720376697136
1.5694966 0.9202130432282636 -0.045186245206617535
1.5692892 0.9202036687263327 -0.04515342088425001
1.5690818 0.9201943114558006 -0.04511995377078826
1.5688744 0.9201849508084965 -0.045086204212579924
1.5686669 0.9201756075045567 -0.04505256971740029
1.5684596 0.920166266188748 -0.04501900530893939
1.5682523 0.9201569421657594 -0.044985600578216815
1.568045 0.9201476147069019 -0.04495227438173306
1.5678377 0.9201383044979491 -0.04491906533716019
1.5676305 0.9201289961737574 -0.04488578837195301
1.5674233 0.9201197051139354 -0.04485241436891993
1.5672162 0.9201104106005911 -0.04481921449165254
1.567009 0.9201011333082085 -0.04478606876599814
1.5668019 0.9200918578802157 -0.04475271390496319
1.5665947 0.9200825943633246 -0.04471968820203248
1.5663877 0.920073332635987 -0.044686774579869235
1.5661806 0.9200640880777863 -0.04465403952280049
1.5659736 0.9200548452508183 -0.044621175384959015
1.5657667 0.9200456196247027 -0.04458812855956951
1.5655596 0.9200363851472254 -0.04455512764300668
1.5653527 0.92002717317878 -0.04452217720094993
1.5651459 0.9200179629818811 -0.0444889179944369
1.5649389 0.9200087647580525 -0.04445560341404751
1.5647321 0.9199995683741319 -0.04442182010392742
1.5645252 0.9199903893750121 -0.04438817513309458
1.5643184 0.9199812069415717 -0.044354353400516744
1.5641117 0.9199720472322888 -0.04432018066082996
1.563905 0.9199628841851101 -0.0442860683098477
1.5636983 0.9199537385552207 -0.044252286409638984
1.5634916 0.9199445894917531 -0.044218646003128706
1.5632849 0.9199354577754468 -0.04418507696631555
1.5630783 0.9199263278593393 -0.04415149207635357
1.5628717 0.9199172152818005 -0.044117974319881105
1.5626651 0.9199080992252249 -0.04408439005877748
1.5624585 0.9198990004897951 -0.044051136786594315
1.5622519 0.9198898981886453 -0.044018083595718516
1.5620455 0.9198808183680579 -0.043985082532811956
1.561839 0.9198717349414279 -0.04395215142848378
1.5616325 0.9198626687276078 -0.043919195371866296
1.5614262 0.9198536041623692 -0.04388587752754939
1.5612198 0.9198445569039454 -0.0438525876915585
1.5610133 0.9198355008581492 -0.04381934158124684
1.5608071 0.9198264725307326 -0.04378626664914136
1.5606008 0.9198174353877684 -0.0437530268980566
1.5603945 0.919808420767811 -0.043719646602302584
1.5601882 0.9197993973870807 -0.04368634352223131
1.559982 0.9197903965166156 -0.04365295672062108
1.5597758 0.919781397312057 -0.04361951922001897
1.5595696 0.9197724102291586 -0.04358608766401666
1.5593635 0.9197634248220762 -0.0435524317266191
1.5591574 0.9197544567715821 -0.04351901866051307
1.5589513 0.9197454851518846 -0.04348577853407481
1.5587453 0.9197365359975492 -0.04345255864543336
1.5585392 0.9197275780829031 -0.04341916657582754
1.5583332 0.919718642710402 -0.043385304419110544
1.5581272 0.9197097038605777 -0.04335184559575094
1.5579213 0.9197007874687603 -0.04331843689821209
1.5577153 0.9196918623809027 -0.04328503555054787
1.5575094 0.9196829597314674 -0.04325175723325451
1.5573035 0.9196740535250578 -0.04321836747572665
1.5570977 0.9196651646264421 -0.04318483569036719
1.5568919 0.9196562773670874 -0.043151225736665674
1.556686 0.9196474022875437 -0.043117778124205364
1.5564803 0.9196385288091089 -0.0430842946409494
1.5562745 0.9196296726654162 -0.04305061181136346
1.5560689 0.9196208181625344 -0.043016893349639984
1.5558631 0.9196119759066895 -0.042983003059296004
1.5556575 0.9196031353459095 -0.04294883904781315
1.5554519 0.9195943122256613 -0.042914890653714746
1.5552464 0.9195854907599352 -0.042881006422236426
1.5550407 0.9195766815879911 -0.04284704639255849
1.5548352 0.9195678740678809 -0.042813156940381375
1.5546297 0.9195590839437578 -0.0427792395288122
1.5544242 0.919550290378957 -0.042745061894307664
1.5542188 0.9195415194219192 -0.04271032516588594
1.5540133 0.9195327401044541 -0.04267541879701878
1.5538079 0.9195239834926174 -0.042640266530280926
1.5536025 0.9195152237017411 -0.042604909975590105
1.5533972 0.9195064866771808 -0.042569497202914613
1.5531918 0.9194977414224917 -0.04253423273608962
1.5529865 0.9194890188923874 -0.04249891675068695
1.5527812 0.9194802931930738 -0.04246375336428629
1.552576 0.9194715851279588 -0.04242841028174004
1.5523708 0.9194628790221252 -0.04239239229874424
1.5521656 0.9194541907633799 -0.04235607989353024
1.5519605 0.9194454995385389 -0.04231984224048406
1.5517553 0.9194368261191508 -0.04228402581820909
1.5515501 0.9194281496118547 -0.04224840420505208
1.5513451 0.9194194958547987 -0.04221283625257443
1.5511401 0.9194108389590865 -0.04217749284751693
1.550935 0.9194021997062081 -0.04214225043182046
1.55073 0.9193935572594327 -0.04210712597121418
1.5505251 0.9193849374424403 -0.04207193547433006
1.55032 0.9193763094188692 -0.042036749665226955
1.5501151 0.9193677040329421 -0.04200143784824395
1.5499103 0.9193591004899648 -0.041966118189206585
1.5497054 0.9193505095848187 -0.0419307366338283
1.5495006 0.9193419205340018 -0.04189527278597419
1.5492958 0.919333349133423 -0.04185998551987778
1.549091 0.9193247745386516 -0.04182490501772514
1.5488862 0.9193162174822741 -0.04179032286391486
1.5486815 0.9193076620815848 -0.041755582197304096
1.5484767 0.9192991192547237 -0.04172069543256668
1.5482721 0.9192905830996385 -0.04168576003944438
1.5480675 0.9192820595405505 -0.041650888005743424
1.5478628 0.9192735326766787 -0.04161631320620852
1.5476582 0.9192650282487204 -0.041581804405312756
1.5474536 0.9192565204497386 -0.04154755834558911
1.5472491 0.9192480300250888 -0.04151366483377248
1.5470446 0.9192395410589419 -0.0414798571855753
1.5468401 0.9192310644863553 -0.04144590319456017
1.5466356 0.919222589422472 -0.04141145759080573
1.5464312 0.9192141318293361 -0.04137707923746473
1.5462267 0.9192056708481573 -0.041342527724230395
1.5460224 0.9191972322914944 -0.04130800495254486
1.5458181 0.9191887903614318 -0.04127339476217004
1.5456138 0.9191803659367814 -0.04123883131906791
1.5454094 0.9191719381198792 -0.0412045121782424
1.5452051 0.9191635277087065 -0.04117056678008382
1.5450009 0.919155118701116 -0.041136530248913825
1.5447967 0.9191467271203391 -0.04110218211063431
1.5445925 0.919138332110032 -0.041067932655723935
1.5443883 0.9191299545368579 -0.041033549792302386
1.5441842 0.9191215784476415 -0.04099912769105978
1.5439801 0.919113219818519 -0.040964662217218714
1.543776 0.9191048578216785 -0.04092979070275261
1.543572 0.9190965133881186 -0.04089496042351403
1.5433679 0.9190881656153598 -0.04086017567083534
1.5431639 0.9190798402324984 -0.04082562606112469
1.5429599 0.9190715114509964 -0.04079102212153676
1.542756 0.9190632001797546 -0.04075641692301308
1.5425521 0.9190548903684742 -0.04072183401901753
1.5423481 0.9190465932148129 -0.04068716347661231
1.5421443 0.9190382975213255 -0.040652621451651064
1.5419405 0.9190300193027482 -0.0406182163264526
1.5417366 0.9190217376396336 -0.040583909803489165
1.5415329 0.91901347822094 -0.04054996469144863
1.5413291 0.9190052152789853 -0.04051570790251968
1.5411254 0.9189969697702327 -0.040481707718148394
1.5409217 0.918988720682448 -0.04044809819589439
1.540718 0.9189804888978058 -0.04041452989162281
1.5405143 0.9189722583013046 -0.04038094120329158
1.5403107 0.9189640450101476 -0.040347391584016644
1.5401071 0.918955828060907 -0.04031412530575913
1.5399035 0.9189476283538855 -0.04028070061245872
1.5397 0.9189394298418262 -0.0402465841676066
1.5394964 0.9189312440011943 -0.04021209788829083
1.5392929 0.9189230595026434 -0.04017763021831866
1.5390896 0.9189148972687187 -0.04014323917130034
1.5388861 0.9189067267738579 -0.04010886422674382
1.5386827 0.9188985785144153 -0.04007458295020307
1.5384793 0.9188904267325286 -0.04004060972187941
1.538276 0.9188822922886796 -0.04000697697858012
1.5380726 0.9188741542103469 -0.03997334321424
1.5378693 0.9188660382116052 -0.03993968652491304
1.5376661 0.9188579185876296 -0.03990593910939721
1.5374628 0.9188498163223427 -0.03987192376774625
1.5372596 0.9188417105073885 -0.03983786689090025
1.5370563 0.9188336220945686 -0.03980367139889433
1.5368532 0.9188255348821439 -0.039769886556749526
1.5366501 0.9188174649581825 -0.03973632971502605
1.5364469 0.9188093913888485 -0.039702817480250556
1.5362438 0.9188013350869059 -0.03966926523251366
1.5360408 0.9187932798767556 -0.03963562906512004
1.5358378 0.9187852419341836 -0.0396022480091287
1.5356348 0.9187772003034209 -0.03956882460325231
1.5354317 0.9187691759269833 -0.039535414003815085
1.5352288 0.9187611525871725 -0.0395018116976933
1.5350258 0.9187531418204784 -0.03946842386800701
1.534823 0.9187451320573677 -0.03943492369687482
1.5346202 0.918737144307123 -0.039401112843650846
1.5344173 0.9187291482350926 -0.03936738563800063
1.5342145 0.9187211741592456 -0.03933377760299307
1.5340116 0.9187131917279967 -0.03930026267723087
1.533809 0.9187052359650646 -0.03926638261775186
1.5336062 0.9186972719299934 -0.039232506667465646
1.5334034 0.9186893252276973 -0.03919856801034215
1.5332007 0.918681379618803 -0.03916465732864868
1.5329981 0.9186734513538009 -0.039130561892567854
1.5327954 0.9186655195704596 -0.03909613681445065
1.5325929 0.9186576098632836 -0.039062014863174024
1.5323902 0.918649691903024 -0.03902847378824943
1.5321877 0.9186417957848956 -0.038995476565253
1.5319852 0.9186338958710062 -0.038962648755053626
1.5317827 0.9186260176700478 -0.03893025184262567
1.5315802 0.9186181308468883 -0.03889883664890785
1.5313778 0.9186102654199951 -0.038867728644709165
1.5311754 0.9186023958163737 -0.03883696759625699
1.530973 0.918594542892407 -0.0388059632158737
1.5307707 0.9185866904414285 -0.038774906212248425
1.5305682 0.9185788501019413 -0.0387436672625941
1.530366 0.9185710102797908 -0.03871235809109052
1.5301636 0.9185631871892891 -0.038681440913341164
1.5299615 0.9185553645275473 -0.038650400231167906
1.5297592 0.9185475539863361 -0.03861935789595301
1.529557 0.9185397438580282 -0.03858861397551263
1.5293548 0.9185319503443585 -0.03855829173220798
1.5291526 0.9185241525376107 -0.038527534942775776
1.5289506 0.9185163760123493 -0.03849679860714941
1.5287484 0.9185085906484711 -0.03846598597094847
1.5285463 0.9185008265646705 -0.038435214807356115
1.5283444 0.9184930628096074 -0.03840442933418995
1.5281423 0.9184853111948157 -0.03837330428884898
1.5279403 0.9184775554360369 -0.03834178358546098
1.5277383 0.9184698211222134 -0.038309935791982906
1.5275364 0.9184620827936757 -0.038277847773625515
1.5273346 0.9184543659845833 -0.038245709424988304
1.5271326 0.9184466406326492 -0.038213635791493145
1.5269308 0.9184389367608304 -0.03818172648746878
1.526729 0.9184312288766088 -0.03814956695791854
1.5265272 0.9184235379373522 -0.03811773270578409
1.5263253 0.9184158429419579 -0.03808578542014771
1.5261236 0.918408169458468 -0.03805344859406862
1.525922 0.9184004920059166 -0.03802131538710818
1.5257202 0.9183928314842734 -0.03798939561835812
1.5255185 0.9183851669255559 -0.037957434964677794
1.5253168 0.9183775192826859 -0.03792560345845745
1.5251153 0.9183698720907236 -0.03789383972749172
1.5249137 0.918362241791029 -0.03786197438440799
1.5247121 0.918354607423658 -0.03783029758221591
1.5245106 0.9183469944068255 -0.037798759246948345
1.524309 0.9183393727388307 -0.03776759778498698
1.5241076 0.9183317722576742 -0.0377370456663788
1.5239061 0.9183241674588536 -0.03770635777060098
1.5237046 0.918316579332462 -0.03767565595280361
1.5235033 0.918308991381394 -0.03764511972008363
1.523302 0.9183014200559663 -0.037614625554316244
1.5231006 0.9182938443786507 -0.03758424376237461
1.5228993 0.918286285260597 -0.03755429664348797
1.5226979 0.9182787216676284 -0.03752449268948221
1.5224967 0.9182711790364263 -0.03749466728096454
1.5222955 0.9182636319201916 -0.037464796993787644
1.5220942 0.9182561013091222 -0.03743489591924244
1.521893 0.9182485662194853 -0.037405073537590476
1.5216919 0.9182410520505938 -0.03737553027725507
1.5214907 0.9182335288687209 -0.037346064172861404
1.5212896 0.9182260265395131 -0.03731680898009912
1.5210885 0.9182185195959749 -0.037287547541086784
1.5208875 0.9182110334661437 -0.037258425850261304
1.5206864 0.9182035382484085 -0.037229293530491384
1.5204854 0.9181960638151988 -0.03720030854818771
1.5202844 0.9181885846596676 -0.03717195295456363
1.5200835 0.9181811260778768 -0.03714394075114792
1.5198826 0.9181736582145459 -0.0371157389366701
1.5196817 0.9181662109650618 -0.03708730747131971
1.5194808 0.9181587588990765 -0.03705938562321613
1.51928 0.9181513228989513 -0.03703158906282256
1.5190792 0.9181438864227272 -0.03700366691173878
1.5188783 0.9181364616240695 -0.036975815108925704
1.5186776 0.9181290363323198 -0.03694804358238544
1.5184768 0.9181216270863676 -0.03692044425505311
1.5182761 0.9181142128835873 -0.036892932007841425
1.5180755 0.9181068191142047 -0.03686508515278236
1.5178748 0.9180994204509771 -0.03683731300130936
1.5176742 0.9180920378310973 -0.036809547467059875
1.5174736 0.9180846503002539 -0.036781902690419754
1.517273 0.9180772787848489 -0.03675423782322597
1.5170724 0.918069906721399 -0.03672671005306353
1.5168719 0.9180625506343352 -0.036699245496403486
1.5166714 0.9180551895954747 -0.036671663106722645
1.5164709 0.9180478445941325 -0.03664366807542848
1.5162705 0.9180404991520061 -0.03661512375338239
1.51607 0.9180331655377503 -0.03658675387537949
1.5158696 0.9180258314881073 -0.036558394058342866
1.5156693 0.9180185179587719 -0.03653005192105092
1.515469 0.918011195272617 -0.036501677386605064
1.5152687 0.9180038931112984 -0.03647323026947629
1.5150684 0.9179965861811213 -0.03644458330855765
1.5148681 0.9179892954436277 -0.036416341930275715
1.5146679 0.9179819998444896 -0.0363883706849041
1.5144676 0.9179747203082198 -0.03636069915618476
1.5142674 0.917967440122488 -0.036333377152157564
1.5140673 0.9179601758813033 -0.03630614223742677
1.5138671 0.9179529066022475 -0.03627886103269182
1.5136671 0.917945657599743 -0.036251594905684505
1.513467 0.9179383992345428 -0.03622438673674589
1.5132669 0.9179311611313268 -0.036197059470124276
1.5130669 0.9179239180214925 -0.036169539974701806
1.512867 0.9179166952549984 -0.03614161276467041
1.512667 0.9179094633145126 -0.03611327729859297
1.512467 0.9179022518666782 -0.03608465471410634
1.5122671 0.9178950356624189 -0.03605600683934643
1.5120672 0.9178878356490721 -0.03602757058029646
1.5118673 0.9178806308264068 -0.03599922534822454
1.5116675 0.9178734464173743 -0.035971193364888576
1.5114677 0.9178662570857758 -0.03594357503925218
1.5112679 0.9178590837608738 -0.035915792143121524
1.5110681 0.9178519055265952 -0.03588776671691724
1.5108684 0.9178447476741124 -0.03585952951898449
1.5106688 0.9178375850239968 -0.0358306890066984
1.5104691 0.9178304386105758 -0.035802187855439045
1.5102694 0.9178232873824155 -0.035773660923024066
1.5100697 0.917816152362843 -0.03574508914257503
1.5098702 0.9178090168051335 -0.03571642669807172
1.5096706 0.9178018974766051 -0.03568781836448838
1.509471 0.9177947733533787 -0.035659062098169145
1.5092715 0.9177876654966001 -0.03563022093508947
1.509072 0.9177805528874629 -0.035601262307100943
1.5088725 0.917773460844548 -0.03557201760826054
1.5086731 0.9177663641357945 -0.035542594479112954
1.5084736 0.9177592838358153 -0.035512911019616955
1.5082743 0.9177522031934386 -0.035483020843868895
1.5080749 0.9177451348165859 -0.03545292262785823
1.5078756 0.917738066170124 -0.03542264181319772
1.5076762 0.9177310141105708 -0.03539196803894792
1.5074769 0.9177239576643643 -0.035361271803734405
1.5072777 0.9177169220419906 -0.03533069821405518
1.5070785 0.9177098819899165 -0.035300343380627625
1.5068793 0.9177028584710207 -0.035270084533663294
1.5066801 0.9176958304611961 -0.03524008371971346
1.5064809 0.9176888189193714 -0.03521004185990678
1.5062819 0.917681807050201 -0.03518023313740416
1.5060828 0.9176748115671567 -0.0351507649578892
1.5058837 0.9176678114457562 -0.03512144077824736
1.5056846 0.9176608276562607 -0.035092045268309606
1.5054855 0.9176538392434329 -0.0350624570164478
1.5052866 0.9176468714220126 -0.03503256228863861
1.5050876 0.917639899078364 -0.035002472669207106
1.5048887 0.917632943228836 -0.03497220489153879
1.5046898 0.917625987088137 -0.03494186159637338
1.5044909 0.9176190433182266 -0.03491138498690758
1.504292 0.917612099306821 -0.0348806112653046
1.5040932 0.9176051719159812 -0.034849822457787484
1.5038943 0.9175982401460283 -0.03481914044760816
1.5036956 0.9175913291371399 -0.03478818465251323
1.5034968 0.9175844096657503 -0.03475705672561952
1.503298 0.9175775109972155 -0.034726126617286864
1.5030993 0.9175706079838012 -0.03469517712797997
1.5029007 0.9175637257856637 -0.034663775998187506
1.502702 0.9175568352160376 -0.03463238041031714
1.5025034 0.917549965469149 -0.034601215440252214
1.5023048 0.9175430914313281 -0.034570008587310054
1.5021062 0.9175362340585875 -0.03453901822468573
1.5019077 0.9175293764532962 -0.03450816767001252
1.5017092 0.917522535447605 -0.03447745104657664
1.5015106 0.9175156859649891 -0.03444631009808115
1.5013123 0.9175088614053714 -0.034414985489197775
1.5011138 0.9175020284424552 -0.034383911078159954
1.5009153 0.9174952121174327 -0.03435303900702761
1.5007169 0.9174883955203607 -0.03432208367555211
1.5005186 0.9174815955800258 -0.03429096232372287
1.5003202 0.91747479132567 -0.034259714077657794
1.500122 0.9174680078318982 -0.03422873264890082
1.4999237 0.9174612199594995 -0.03419795004820206
1.4997253 0.917454444638171 -0.03416685315333603
1.4995271 0.9174476690770674 -0.03413557101941064
1.499329 0.9174409142909734 -0.034104224425442295
1.4991307 0.9174341511765778 -0.034072582893479544
1.4989326 0.9174274089352928 -0.03404055806705694
1.4987345 0.9174206625518415 -0.0340084797328358
1.4985363 0.9174139330451511 -0.033976063217285205
1.4983383 0.9174072035359759 -0.03394352092218794
1.4981402 0.9174004869281954 -0.033910812582284594
1.4979422 0.9173937703234313 -0.033878653654057546
1.4977442 0.9173870705025401 -0.033846957665960055
1.4975463 0.9173803705032889 -0.03381538985712662
1.4973483 0.9173736831941157 -0.03378382960618731
1.4971504 0.9173669957096536 -0.03375187476229424
1.4969525 0.9173603250727979 -0.033719578644127245
1.4967546 0.9173536503490998 -0.03368728491613453
1.4965568 0.9173469925030431 -0.033654875278215514
1.496359 0.9173403345921014 -0.03362265864212917
1.4961612 0.9173336935235415 -0.03359039180178404
1.4959635 0.9173270483619499 -0.03355822720559156
1.4957657 0.9173204200343478 -0.03352593806135311
1.495568 0.9173137916426011 -0.033493410002892965
1.4953703 0.9173071761695505 -0.033460788574465
1.4951726 0.9173005606835879 -0.03342794137263552
1.494975 0.9172939621755166 -0.033394990735548885
1.4947774 0.9172873636807022 -0.033362158770158905
1.4945798 0.9172807781495952 -0.03332947095651366
1.4943823 0.9172741925818658 -0.03329671949698848
1.4941847 0.9172676239640479 -0.03326392041212127
1.4939872 0.9172610513138569 -0.03323169664122758
1.4937898 0.9172544994098685 -0.03319974806161388
1.4935923 0.9172479394152889 -0.033167486282672805
1.4933949 0.9172414002317715 -0.03313511376989798
1.4931974 0.9172348569653285 -0.0331028274746578
1.4930001 0.9172283344664113 -0.03307070949505443
1.4928027 0.9172218039143737 -0.03303828689693874
1.4926054 0.9172152942001037 -0.033005658301360916
1.4924082 0.9172087804500368 -0.03297303717009104
1.4922109 0.9172022836002817 -0.03294051134553741
1.4920137 0.9171957866429343 -0.0329075872479221
1.4918164 0.9171893027709089 -0.03287443609249728
1.4916192 0.9171828189144823 -0.03284066716459751
1.491422 0.9171763522727456 -0.032806375224607845
1.491225 0.9171698858402353 -0.032771680625857905
1.4910278 0.9171634328620775 -0.03273681131654315
1.4908308 0.9171569801695448 -0.03270184757021229
1.4906337 0.9171505448597663 -0.032666988690828826
1.4904367 0.9171441059237493 -0.032632014862324046
1.4902396 0.9171376843894619 -0.03259702231973302
1.4900427 0.917131263127575 -0.032562034268853776
1.4898458 0.9171248592369675 -0.03252735453493144
1.4896488 0.9171184516628675 -0.032492623921082604
1.4894519 0.917112061437376 -0.03245801480082366
1.4892551 0.9171056713603828 -0.032423586673472775
1.4890581 0.9170992947370022 -0.032388836202674846
1.4888613 0.9170929183227431 -0.03235387179239564
1.4886645 0.9170865592970004 -0.0323190495312549
1.4884678 0.9170802004644115 -0.03228407515296967
1.488271 0.9170738552233437 -0.03224874080274658
1.4880743 0.917067510277413 -0.03221319034947064
1.4878776 0.9170611828662638 -0.03217745389417338
1.4876809 0.9170548519697966 -0.032141685958725706
1.4874843 0.9170485424788443 -0.0321056396657682
1.4872876 0.9170422257567923 -0.03206936072703989
1.4870911 0.9170359304829424 -0.03203340255344942
1.4868945 0.9170296317166833 -0.03199799030943373
1.486698 0.9170233542253007 -0.03196253840789357
1.4865015 0.9170170693960135 -0.03192693387610585
1.486305 0.9170108059132517 -0.03189093461160783
1.4861085 0.9170045390122386 -0.031854864334350946
1.4859121 0.9169982897244623 -0.03181844847546308
1.4857157 0.9169920409017847 -0.031781907566853736
1.4855193 0.9169858059393917 -0.03174564190211397
1.485323 0.9169795713765683 -0.03170944691346259
1.4851266 0.9169733544086651 -0.03167339158377178
1.4849303 0.916967134014524 -0.031637341475170104
1.484734 0.9169609349554008 -0.031601495687293646
1.4845378 0.9169547324169142 -0.03156567407256787
1.4843416 0.916948547428862 -0.031529713410100794
1.4841454 0.9169423590125275 -0.03149342218327606
1.4839492 0.9169361882809608 -0.03145662345883149
1.4837531 0.9169300180281909 -0.03141965616873762
1.483557 0.9169238655610964 -0.03138235823330649
1.4833609 0.9169177099030459 -0.03134521038733089
1.4831648 0.9169115720291623 -0.031307920379530084
1.4829687 0.9169054309843371 -0.0312705966061695
1.4827727 0.9168993114763156 -0.031233202802232074
1.4825767 0.9168931888130042 -0.03119581915755501
1.4823807 0.9168870839640189 -0.031158370511678503
1.4821848 0.9168809759551595 -0.031121204303703257
1.4819889 0.9168748893942817 -0.031084163180473783
1.481793 0.91686879962808 -0.031046886045436005
1.4815972 0.9168627276401986 -0.031009731531407125
1.4814013 0.9168566524162632 -0.030972972561192746
1.4812055 0.9168505948524551 -0.03093630541977194
1.4810097 0.916844537680699 -0.03089959789495397
1.480814 0.9168384981761153 -0.030862873886356407
1.4806182 0.9168324553904404 -0.03082600854840176
1.4804225 0.9168264303145622 -0.03078904428803192
1.4802268 0.9168204020158874 -0.030751744799944573
1.4800311 0.9168143951768944 -0.030714453082548523
1.4798355 0.9168083851585377 -0.03067692495248513
1.4796399 0.9168023929982677 -0.03063920906768474
1.4794444 0.9167964014088325 -0.030600963072203717
1.4792488 0.9167904241779742 -0.03056261506597325
1.4790533 0.9167844475838808 -0.03052424466517107
1.4788578 0.9167784889935143 -0.03048595341559759
1.4786623 0.9167725274088621 -0.030447194969528517
1.4784669 0.9167665875778915 -0.030408244218595018
1.4782714 0.9167606412444674 -0.030368863580252748
1.478076 0.9167547167826255 -0.030329283822230556
1.4778806 0.9167487895363857 -0.03028960258884464
1.4776853 0.9167428841949652 -0.030249736475106256
1.47749 0.9167369725041402 -0.03021002720734407
1.4772947 0.9167310826942959 -0.030170170928712967
1.4770994 0.9167251901521308 -0.030130410551982827
1.4769042 0.9167193159039166 -0.030090327878232556
1.4767089 0.9167134389973168 -0.030050093469745017
1.4765137 0.9167075840462826 -0.03000964698202039
1.4763186 0.9167017264785597 -0.029969458277550723
1.4761235 0.9166958872316742 -0.02992929552968584
1.4759283 0.9166900453722936 -0.029888590794342005
1.4757333 0.916684225511504 -0.02984809430394012
1.4755381 0.9166783995053692 -0.029807276929790398
1.4753431 0.9166725955601307 -0.029766196324284268
1.4751481 0.9166667891267563 -0.029724976677486754
1.4749532 0.9166610047580688 -0.029684127315610806
1.4747581 0.916655214303036 -0.02964309480398424
1.4745632 0.9166494459276541 -0.02960189074830577
1.4743683 0.9166436750445801 -0.02956093082082638
1.4741734 0.9166379226784912 -0.02951969139459875
1.4739786 0.9166321713650246 -0.029478384551056662
1.4737837 0.9166264350990516 -0.029437042201684017
1.473589 0.9166206998949111 -0.029395609937246738
1.4733942 0.9166149833060416 -0.02935378622592949
1.4731995 0.9166092678601155 -0.029311979336793532
1.4730047 0.9166035675627041 -0.029270144077699723
1.47281 0.9165978684007056 -0.029228319679257476
1.4726154 0.9165921879040373 -0.029186204993646443
1.4724207 0.9165865051332666 -0.029143822453582633
1.472226 0.9165808411177307 -0.029101418398064547
1.4720315 0.9165751783270946 -0.029058963020964976
1.4718369 0.9165695343248859 -0.029016190548197044
1.4716424 0.9165638881584843 -0.02897333126631583
1.4714478 0.916558260832644 -0.02893038690975446
1.4712533 0.9165526313677135 -0.028887483439337117
1.4710588 0.9165470241804796 -0.02884456987062206
1.4708644 0.9165414148419457 -0.02880174339194092
1.47067 0.916535824298782 -0.028759120834630714
1.4704756 0.9165302315565386 -0.028716391152363914
1.4702812 0.916524661016573 -0.028673962944715768
1.4700869 0.9165190881944011 -0.028631868001783176
1.4698926 0.9165135340291901 -0.028589912134178934
1.4696983 0.9165079775083557 -0.028548103098746076
1.469504 0.9165024396042949 -0.028506277515856132
1.4693098 0.9164969027168134 -0.02846462720161424
1.4691156 0.9164913844398076 -0.028422541408639174
1.4689214 0.9164858638757226 -0.028380217633714306
1.4687272 0.9164803620437993 -0.028337566753451303
1.468533 0.9164748580305663 -0.028294783722381443
1.468339 0.9164693762039976 -0.028251633538239455
1.4681449 0.9164638923113999 -0.02820810978461156
1.4679508 0.9164584273669459 -0.02816435383899832
1.4677567 0.916452960443755 -0.02812062155973713
1.4675628 0.9164475157848145 -0.02807738787696815
1.4673688 0.9164420690474601 -0.028033854316172387
1.4671749 0.9164366412994247 -0.027989724750036502
1.4669809 0.9164312116761001 -0.027944989154108164
1.466787 0.9164258012582508 -0.027899932945553742
1.4665931 0.9164203924004514 -0.027855144610115026
1.4663993 0.9164150026918332 -0.02781041579804387
1.4662055 0.9164096111901944 -0.027765455317361173
1.4660116 0.9164042389231009 -0.02772011758841303
1.4658178 0.9163988650003779 -0.02767432131039355
1.4656241 0.9163935137684414 -0.027628246665843972
1.4654304 0.916388160991358 -0.027582044009196626
1.4652367 0.9163828276573225 -0.02753574311744852
1.4650431 0.9163774961151179 -0.02748908025794256
1.4648494 0.9163721808180723 -0.027442582378549234
1.4646558 0.9163668672723553 -0.027396477193306453
1.4644622 0.9163615730972309 -0.02735082138403124
1.4642686 0.9163562772316988 -0.027305600160488074
1.464075 0.9163510005857778 -0.02726056660071061
1.4638815 0.91634572541671 -0.027215430911542562
1.463688 0.9163404694754756 -0.027170365123027895
1.4634945 0.9163352117587379 -0.027125207253985206
1.4633011 0.9163299733053182 -0.027079785803291977
1.4631077 0.9163247363868001 -0.027034099661456947
1.4629142 0.916319515602653 -0.026988272073413207
1.4627209 0.9163142964119818 -0.02694223383858088
1.4625275 0.9163090966902777 -0.02689550434656995
1.4623343 0.9163038987472714 -0.026848367366874768
1.4621409 0.9162987172252173 -0.026801193493051826
1.4619477 0.9162935375159674 -0.02675402726836815
1.4617544 0.9162883774392162 -0.026706643451785722
1.4615612 0.9162832160137246 -0.026659447435863553
1.4613681 0.9162780773825883 -0.02661205179982021
1.4611748 0.9162729342746283 -0.02656437048120171
1.4609817 0.9162678140499401 -0.02651651468253648
1.4607886 0.9162626926045263 -0.02646837773612522
1.4605955 0.9162575909609048 -0.026420099524835667
1.4604025 0.9162524913135195 -0.026371632860824334
1.4602095 0.9162474115396004 -0.0263228659740111
1.4600165 0.9162423306956125 -0.02627409431104368
1.4598235 0.9162372697326127 -0.02622550349812348
1.4596305 0.9162322076630619 -0.026176853963515104
1.4594376 0.916227168626358 -0.026127767852501618
1.4592446 0.9162221254758406 -0.02607861299917737
1.4590517 0.9162171053717956 -0.026029742856769813
1.4588588 0.9162120841986767 -0.025981045595408807
1.4586661 0.9162070859874716 -0.025932348187528244
1.4584733 0.9162020866906284 -0.025883580195347356
1.4582804 0.9161971041989161 -0.025834732002741383
1.4580877 0.9161921237502738 -0.025785526399264257
1.457895 0.9161871663637502 -0.025736194439432206
1.4577023 0.9161822049225562 -0.025687002135753638
1.4575096 0.9161772665166485 -0.025637593568149212
1.457317 0.9161723271780733 -0.025587852419017645
1.4571244 0.9161674079029338 -0.025538198808700587
1.4569317 0.9161624877035282 -0.025488606863910933
1.4567392 0.9161575905989865 -0.02543872161260372
1.4565465 0.9161526896037401 -0.0253887256788706
1.456354 0.9161478117475812 -0.02533863600139947
1.4561616 0.9161429360882023 -0.025288406334998462
1.4559691 0.916138077584237 -0.025237906266063787
1.4557767 0.916133221353885 -0.02518714647886301
1.4555842 0.9161283823936623 -0.025136153391807834
1.4553918 0.9161235457709772 -0.025085149534835566
1.4551995 0.9161187324210912 -0.025034179152114346
1.4550071 0.9161139154247789 -0.024983094441739746
1.4548148 0.9161091217202602 -0.02493188568916216
1.4546225 0.9161043274006333 -0.024880509128189964
1.4544302 0.9160995534350758 -0.02482920041718967
1.4542379 0.916094778863044 -0.02477777124681034
1.4540458 0.9160900276199323 -0.02472629612576016
1.4538535 0.9160852728474618 -0.02467475795496755
1.4536613 0.9160805414076778 -0.024623199783271738
1.4534693 0.9160758123149482 -0.0245718034346679
1.4532771 0.9160711006593479 -0.02452019471877723
1.4530851 0.9160663913931814 -0.02446820069161155
1.4528929 0.916061699701918 -0.02441606611485038
1.4527009 0.9160570104542307 -0.0243639299369284
1.4525089 0.9160523446054534 -0.02431176719400876
1.4523169 0.9160476753791378 -0.02425982721089703
1.452125 0.9160430294815265 -0.024207924488930308
1.451933 0.9160383830915285 -0.0241557205893678
1.4517411 0.916033757223206 -0.024103332841341755
1.4515492 0.916029130947784 -0.02405070721801686
1.4513574 0.9160245281551045 -0.023997699529792756
1.4511654 0.916019922210582 -0.023944553220727638
1.4509736 0.9160153398183906 -0.023891096782385025
1.4507818 0.9160107572068463 -0.02383778415067631
1.4505901 0.9160061980991132 -0.02378467344513945
1.4503983 0.9160016358828684 -0.023731465451246
1.4502066 0.9159970971732374 -0.023678154736610557
1.450015 0.9159925582449939 -0.023624471003242747
1.4498233 0.9159880400897177 -0.023570749268798256
1.4496317 0.9159835245654695 -0.023517033109826235
1.44944 0.9159790270422606 -0.02346285361966037
1.4492484 0.9159745322478631 -0.02340852150399943
1.4490569 0.9159700583202228 -0.023354308280427453
1.4488654 0.9159655870860202 -0.023300143752406324
1.4486738 0.915961133937117 -0.02324571304878256
1.4484824 0.9159566835208982 -0.023191289473843465
1.448291 0.9159522539792048 -0.023136957483927908
1.4480995 0.9159478243654989 -0.02308276978099848
1.447908 0.9159434155584867 -0.023028899394274344
1.4477167 0.9159390093560614 -0.022974697192301458
1.4475253 0.9159346213109681 -0.02292007788070769
1.4473339 0.9159302359814524 -0.02286543927485636
1.4471427 0.9159258743177093 -0.0228105960324899
1.4469514 0.9159215099742998 -0.02275554740606483
1.4467602 0.9159171693653717 -0.022700242856716627
1.4465688 0.915912826191567 -0.022644582558742538
1.4463776 0.915908506846625 -0.02258882646407913
1.4461865 0.91590419039147 -0.02253295186501497
1.4459953 0.9158998924357591 -0.02247670316184234
1.4458042 0.9158955974867896 -0.022419860960206137
1.4456131 0.915891323907602 -0.022362818497645074
1.445422 0.9158870507330894 -0.022306099971631594
1.445231 0.9158827988733703 -0.022249171608739567
1.44504 0.9158785500761293 -0.02219232171892612
1.4448489 0.9158743199695347 -0.022135239667501302
1.4446579 0.9158700929557554 -0.022078124509470377
1.444467 0.9158658873421177 -0.02202053541745842
1.4442761 0.9158616849212363 -0.021962749480387393
1.4440851 0.915857501354466 -0.021905086122927204
1.4438943 0.9158533209562677 -0.021847416819743837
1.4437034 0.9158491620515693 -0.02178931089977957
1.4435126 0.9158450038083865 -0.02173104962528577
1.4433218 0.9158408697275873 -0.021672651397363445
1.443131 0.9158367337771551 -0.021614123129418242
1.4429402 0.9158326220437468 -0.021555190589804794
1.4427495 0.9158285111653659 -0.02149562013723965
1.4425589 0.9158244246894282 -0.021435723510418263
1.4423681 0.91582033664744 -0.0213757973992938
1.4421775 0.9158162729921653 -0.021316141195223324
1.4419869 0.9158122102779972 -0.021256312715002973
1.4417963 0.9158081694295048 -0.021196333456729125
1.4416057 0.9158041295734257 -0.021136332844923857
1.4414152 0.9158001141262425 -0.021076164086646927
1.4412246 0.9157960972061614 -0.021015854756839914
1.4410341 0.9157921047354051 -0.020955402345952712
1.4408437 0.9157881158390175 -0.020894965237227617
1.4406532 0.9157841463912879 -0.02083459738829684
1.4404628 0.9157801804956857 -0.020774049764816106
1.4402723 0.9157762340988005 -0.020713556335472276
1.440082 0.9157722912416463 -0.020653073071846165
1.4398917 0.9157683727835063 -0.020592874296007025
1.4397013 0.9157644528771938 -0.020532594284340306
1.4395111 0.9157605573644849 -0.02047211803006978
1.4393208 0.9157566629281888 -0.02041131807528542
1.4391305 0.9157527905649397 -0.020350016543146266
1.4389403 0.915748919437986 -0.020288435044413657
1.43875 0.9157450704981756 -0.020226691021898946
1.4385599 0.9157412252687022 -0.020164869823867646
1.4383698 0.9157374022761724 -0.020102683972006465
1.4381796 0.9157335806862862 -0.02004019884851554
1.4379895 0.9157297814340336 -0.01997768479992438
1.4377995 0.9157259859942531 -0.019915198186649725
1.4376094 0.9157222128929716 -0.019852517795828195
1.4374194 0.9157184412742168 -0.019789601292451723
1.4372294 0.9157146920552387 -0.01972680781361395
1.4370394 0.9157109442912137 -0.019664373231162696
1.4368495 0.9157072211963966 -0.019601577052145668
1.4366596 0.9157034996122335 -0.019538534474539716
1.4364697 0.9156998004386173 -0.019475528849776668
1.4362798 0.9156961028013436 -0.019412357669798246
1.4360899 0.9156924276090982 -0.01934916113870475
1.4359001 0.9156887562768985 -0.01928595426367905
1.4357103 0.9156851073926792 -0.019222657526436867
1.4355205 0.9156814600827285 -0.01915930213255018
1.4353307 0.9156778352574559 -0.0190957411047474
1.4351411 0.915674214344913 -0.019031928627851438
1.4349514 0.9156706159958844 -0.018967996048585466
1.4347616 0.9156670170816492 -0.018903931973891897
1.4345721 0.9156634452755166 -0.018839815972688537
1.4343824 0.9156598729446749 -0.01877560649222228
1.4341928 0.9156563232223129 -0.01871158643913527
1.4340032 0.9156527774530229 -0.018646993773725116
1.4338137 0.9156492544430059 -0.01858194231387774
1.4336241 0.9156457333039897 -0.018516944390655658
1.4334347 0.9156422371513303 -0.018451814434623365
1.4332452 0.9156387406948837 -0.018386652614790732
1.4330558 0.9156352692523193 -0.018321141863657055
1.4328663 0.9156317997871598 -0.01825556122069252
1.4326769 0.9156283531997508 -0.018189782501641005
1.4324876 0.9156249108132197 -0.018123848632789943
1.4322982 0.9156214891903627 -0.018057958283949693
1.4321089 0.9156180717618022 -0.017991960032424897
1.4319196 0.9156146772623768 -0.017926126950477517
1.4317304 0.9156112868730181 -0.017860810459618993
1.4315411 0.9156079171134442 -0.017795894421419007
1.4313519 0.9156045513118793 -0.017730925089100576
1.4311627 0.9156012082677152 -0.017665815375918114
1.4309735 0.9155978671145911 -0.017600351866849915
1.4307843 0.9155945488132766 -0.01753487197096516
1.4305953 0.9155912345317853 -0.017469289527791202
1.4304061 0.9155879410623999 -0.017403399320409598
1.430217 0.9155846516745814 -0.017337470628026375
1.4300281 0.9155813872851402 -0.01727139037678132
1.429839 0.9155781228771841 -0.017205285994285023
1.4296501 0.9155748834559536 -0.017139294996588422
1.429461 0.9155716440413441 -0.01707283827807521
1.429272 0.9155684297009469 -0.017006313985185966
1.4290832 0.9155652195111417 -0.01693942974714009
1.4288943 0.9155620304354259 -0.016872334959095996
1.4287055 0.9155588455608294 -0.016805418838961757
1.4285165 0.9155556818238373 -0.016738043442194633
1.4283278 0.9155525244174281 -0.016669499339503645
1.428139 0.915549388528098 -0.01660029166151865
1.4279501 0.9155462552423349 -0.016530948293668926
1.4277614 0.9155431474868952 -0.016461721745675652
1.4275727 0.915540042327719 -0.01639229089019567
1.427384 0.9155369607602815 -0.016322863750398032
1.4271953 0.9155338818121969 -0.016253363016862893
1.4270067 0.9155308284185643 -0.016183657579364765
1.426818 0.9155277757669689 -0.01611393143095752
1.4266294 0.9155247486800488 -0.016044071101220973
1.426441 0.9155217262227563 -0.015973849279397632
1.4262524 0.9155187256339882 -0.015903130875630403
1.4260638 0.9155157278979368 -0.015832585832621923
1.4258753 0.9155127558441525 -0.01576164528521759
1.4256868 0.9155097867646564 -0.01568978590046373
1.4254984 0.9155068417479003 -0.015617639699158147
1.42531 0.9155039017344282 -0.015545123873070952
1.4251215 0.9155009840747063 -0.015471964740956655
1.4249332 0.9154980716051472 -0.015398313161378286
1.4247448 0.915495183517824 -0.015324444092319634
1.4245565 0.9154922988710487 -0.015250495727777471
1.4243683 0.9154894404398874 -0.015176636335884
1.42418 0.9154865854010876 -0.01510324077066693
1.4239917 0.9154837528545858 -0.01502967854691331
1.4238036 0.915480927275744 -0.014956071258106123
1.4236153 0.9154781242164293 -0.014882688585778436
1.4234271 0.9154753245219025 -0.014808882150762679
1.423239 0.9154725509520625 -0.01473536517456165
1.4230509 0.9154697807387588 -0.014661489145432416
1.4228628 0.9154670349754028 -0.01458709444917567
1.4226747 0.9154642927070616 -0.014512845224689782
1.4224867 0.9154615766067308 -0.014438694440912711
1.4222987 0.9154588639607337 -0.014364507221304524
1.4221107 0.91545617573667 -0.01429050182995328
1.4219227 0.9154534909410684 -0.014216327572825115
1.4217347 0.9154508306247805 -0.014141738241048906
1.4215468 0.9154481755643799 -0.014066501726939558
1.4213588 0.9154455434753695 -0.013991410742317691
1.421171 0.9154429166434032 -0.013916429370804456
1.4209832 0.9154403160982765 -0.013841008288985266
1.4207953 0.9154377175951686 -0.013765223899294049
1.4206076 0.9154351454972509 -0.013689191599680302
1.4204197 0.9154325755493332 -0.013613184254061208
1.4202319 0.9154300319769193 -0.01353738658573575
1.4200443 0.9154274937418715 -0.013461609214345473
1.4198565 0.915424978650133 -0.01338554455832842
1.4196689 0.9154224689366323 -0.013309464084478154
1.4194813 0.9154199840067839 -0.013233236299629459
1.4192936 0.9154175029034199 -0.013156773024692543
1.419106 0.9154150466978507 -0.013079692573847444
1.4189184 0.9154125944953716 -0.013002301835510348
1.4187309 0.9154101688710479 -0.012924676123774428
1.4185433 0.9154077473373591 -0.012846819592147417
1.4183558 0.9154053508944285 -0.012768954045201201
1.4181683 0.9154029585660373 -0.012691083832317951
1.4179809 0.9154005928019388 -0.012613622290747688
1.4177935 0.915398231066656 -0.012535990228881699
1.4176061 0.9153958944211973 -0.012457898100507108
1.4174187 0.915393561939548 -0.012379510902050528
1.4172313 0.9153912546527948 -0.0123010892151953
1.417044 0.915388953045876 -0.012222339246584423
1.4168568 0.9153866767295321 -0.01214322913478097
1.4166694 0.9153844032830373 -0.012064237305055429
1.4164822 0.9153821579725869 -0.011985517230554944
1.4162949 0.9153799154770316 -0.011906773243312645
1.4161078 0.9153776996508862 -0.01182786884713049
1.4159205 0.9153754866825158 -0.011749225836846807
1.4157335 0.9153733016940309 -0.011670761333244104
1.4155463 0.9153711195096746 -0.011592358118859818
1.4153591 0.9153689624762602 -0.011513965538923155
1.4151721 0.9153668109868169 -0.011435796936834684
1.4149851 0.9153646846087548 -0.011357390478512256
1.414798 0.9153625624166346 -0.011279172353710936
1.414611 0.9153604653112266 -0.011200976832215761
1.414424 0.9153583723728187 -0.01112272351892625
1.414237 0.915356305844653 -0.011044620793795356
1.4140501 0.9153542434480992 -0.010966515727132774
1.4138632 0.9153522061220563 -0.010888365972668089
1.4136763 0.9153501729774928 -0.010809575797230013
1.4134895 0.9153481663476093 -0.0107306837205655
1.4133027 0.9153461639465704 -0.010652226992984173
1.4131159 0.9153441866858805 -0.010573465440658297
1.412929 0.9153422136754725 -0.01049477344932562
1.4127423 0.9153402658180312 -0.010416102574472688
1.4125556 0.915338323461731 -0.010336999330213764
1.4123688 0.9153364051513371 -0.01025756197875765
1.4121821 0.9153344924184222 -0.010178362281129122
1.4119954 0.9153326049411531 -0.010098957760110829
1.4118088 0.915330723046938 -0.01001934488157551
1.4116222 0.9153288652688706 -0.009939869707058095
1.4114356 0.9153270130650045 -0.00986001161255728
1.411249 0.9153251862437549 -0.009780163612895219
1.4110625 0.915323363832108 -0.009700451654562141
1.410876 0.915321567897647 -0.009620961046800486
1.4106895 0.9153197751714871 -0.009541342186505151
1.410503 0.9153180089389318 -0.009461405667171418
1.4103166 0.9153162471457774 -0.009381371169231052
1.4101301 0.9153145107725401 -0.009301038883508007
1.4099438 0.915312780071148 -0.009219796735810972
1.4097574 0.9153110739656601 -0.009138004837433059
1.409571 0.915309373730118 -0.009055948506096423
1.4093847 0.91530769929662 -0.00897364427243995
1.4091985 0.9153060307812163 -0.008891330854685416
1.4090122 0.9153043870184138 -0.00880907164656368
1.408826 0.9153027491850542 -0.008726083551465733
1.4086398 0.9153011373487647 -0.008642815416822798
1.4084536 0.9152995305360008 -0.008559218437323008
1.4082674 0.9152979498082744 -0.00847559903256728
1.4080813 0.9152963751394011 -0.008392044291279908
1.4078951 0.9152948255076502 -0.008308841481157497
1.407709 0.9152932818215904 -0.008225760017898681
1.4075229 0.915291764159686 -0.008142116779136708
1.407337 0.9152902525341107 -0.00805828397781324
1.4071509 0.915288766052105 -0.007974544530520093
1.4069649 0.9152872855084103 -0.007891968442968588
1.4067789 0.9152858307673106 -0.007809631721886129
1.406593 0.9152843808586012 -0.007727136642397708
1.406407 0.9152829568020335 -0.007644458801267515
1.4062212 0.9152815385695261 -0.007561255855762965
1.4060353 0.915280146346666 -0.007477648394276792
1.4058495 0.9152787591840571 -0.00739378418127883
1.4056636 0.91527739810312 -0.007310049981274429
1.4054778 0.915276042087509 -0.007226163964260718
1.405292 0.9152747130649315 -0.007141831817709792
1.4051063 0.915273389247405 -0.007056900148188609
1.4049206 0.9152720917583685 -0.0069715608357702255
1.4047348 0.9152707996532055 -0.006885659081729181
1.4045491 0.9152695339988274 -0.006800152097512645
1.4043635 0.9152682745265558 -0.006714193291733967
1.4041779 0.9152670416398151 -0.006627245552330743
1.4039923 0.9152658143857144 -0.006540133058966185
1.4038067 0.9152646138371355 -0.006452849864394555
1.4036212 0.915263419728222 -0.006365689272485802
1.4034356 0.9152622515499388 -0.0062784831150177875
1.4032501 0.9152610898378742 -0.006190430501811563
1.4030646 0.9152599550338915 -0.006102124748785734
1.4028791 0.9152588260807674 -0.006013738045255168
1.4026937 0.9152577247591942 -0.005925503382648528
1.4025084 0.9152566292856967 -0.005836763074235561
1.4023229 0.9152555601820909 -0.005747414064886838
1.4021376 0.9152544984697074 -0.00565807393189784
1.4019523 0.9152534632159137 -0.005568292640975652
1.4017669 0.915252434087575 -0.005478324284389776
1.4015816 0.9152514328680558 -0.005387746379290346
1.4013964 0.9152504379483766 -0.00529661538920693
1.4012111 0.9152494704682156 -0.005205253890813772
1.4010259 0.9152485093981257 -0.005113743685590218
1.4008408 0.9152475764138676 -0.005022241737548858
1.4006556 0.9152466498355442 -0.004930852019998009
1.4004705 0.9152457507122453 -0.0048392811442972234
1.4002854 0.9152448580355895 -0.0047475163401568396
1.4001002 0.915243992900198 -0.004655418917304612
1.3999152 0.9152431348679447 -0.004563013013193141
1.3997301 0.9152423039309903 -0.004470531740071224
1.3995451 0.9152414801210512 -0.004377973206313135
1.3993602 0.9152406845259841 -0.004284843136377364
1.3991752 0.9152398951285787 -0.004191855271568325
1.3989903 0.9152391339223509 -0.004098945188851683
1.3988053 0.9152383789214433 -0.004005844921911352
1.3986204 0.9152376521425177 -0.0039125302902975586
1.3984356 0.9152369325803767 -0.003819157734647569
1.3982507 0.9152362403384798 -0.0037256338440702415
1.3980659 0.9152355553329413 -0.003631986842159273
1.397881 0.9152348977481509 -0.003537882099474825
1.3976963 0.9152342475429847 -0.003442814338108377
1.3975116 0.9152336258812955 -0.0033473176354383003
1.3973268 0.9152330109667836 -0.003251587039772731
1.3971422 0.9152324246651479 -0.003155523080823229
1.3969575 0.9152318456226577 -0.003059081336934196
1.3967729 0.9152312949194477 -0.002962502394183389
1.3965882 0.9152307515592142 -0.0028656083443419885
1.3964036 0.915230236632988 -0.002768490085426536
1.396219 0.9152297294527573 -0.0026713162851259866
1.3960345 0.9152292507967059 -0.0025731864929801986
1.39585 0.9152287797928947 -0.00247455076617206
1.3956654 0.9152283374924088 -0.002376034876865273
1.395481 0.9152279031560898 -0.002277265215553383
1.3952965 0.915227497334966 -0.0021779258471074934
1.395112 0.9152270996151107 -0.0020782835202409937
1.3949276 0.9152267308225416 -0.001978200115509458
1.3947433 0.9152263702332418 -0.0018778428283412255
1.3945589 0.9152260384346631 -0.001777512721060094
1.3943746 0.9152257148688631 -0.001676563668943377
1.3941903 0.9152254204771655 -0.0015752735472649535
1.394006 0.9152251342541328 -0.001473602614852134
1.3938217 0.9152248773158594 -0.0013718371671180912
1.3936375 0.9152246287672341 -0.001269906121177627
1.3934532 0.9152244094148813 -0.0011676453152162766
1.3932691 0.9152241985177354 -0.001065257085982521
1.3930849 0.915224017005013 -0.0009630290951686982
1.3929008 0.9152238438947125 -0.0008606622422221884
1.3927166 0.9152237000681362 -0.0007584614663655575
1.3925326 0.9152235646001144 -0.0006561389005640152
1.3923485 0.9152234585522826 -0.0005535065127482459
1.3921645 0.9152233608559511 -0.00045068320477647346
1.3919805 0.9152232926892861 -0.0003478848259398991
1.3917965 0.9152232328266954 -0.00024534925216464096
1.3916125 0.9152232024191633 -0.0001425493365446459
1.3914286 0.9152231804102684 -3.9348170430843365e-05
1.3912446 0.9152231879702787 6.427919136614741e-05
1.3910607 0.9152232040629559 0.00016799899585213157
1.3908769 0.9152232497773285 0.000272140007880799
1.3906931 0.9152233041488704 0.00037686802273336005
1.3905092 0.9152233883565796 0.00048206524081532466
1.3903254 0.9152234813919649 0.0005875224533982853
1.3901416 0.9152236043773743 0.0006933344193201789
1.3899579 0.9152237362050561 0.0007992393720821355
1.3897742 0.9152238980431625 0.0009054748072001315
1.3895905 0.9152240688986895 0.0010120275845970608
1.3894068 0.915224269874766 0.0011187690961171855
1.3892231 0.9152244799662679 0.0012259744991316792
1.3890395 0.9152247201718089 0.0013335850657737926
1.3888559 0.9152249696196845 0.00144132951833107
1.3886724 0.9152252493810258 0.0015491536155748445
1.3884888 0.9152255384131645 0.0016569632767338578
1.3883053 0.9152258575725928 0.0017650096099305838
1.3881217 0.9152261863123778 0.0018739041876366653
1.3879383 0.915226545395018 0.001983242848099272
1.3877548 0.9152269140026226 0.002092360693545757
1.3875713 0.915227313167165 0.0022018294799845193
1.387388 0.9152277216636899 0.0023116807514835663
1.3872045 0.9152281611244771 0.002421741261384329
1.3870212 0.9152286099958691 0.002532282211940975
1.3868378 0.9152290896655434 0.002642725962302612
1.3866546 0.9152295787454087 0.0027534653854243284
1.3864713 0.9152300990433978 0.002864753375059573
1.386288 0.9152306289028073 0.002976658972067261
1.3861048 0.9152311898397211 0.0030887233653869714
1.3859216 0.9152317607912496 0.003201242919824032
1.3857384 0.9152323629314328 0.0033138319059385322
1.3855551 0.9152329751345357 0.003426286079244461
1.385372 0.915233618108048 0.0035391399932480343
1.3851889 0.9152342712174998 0.0036521772315642985
1.3850058 0.9152349555538954 0.0037649706357026683
1.3848227 0.915235649999928 0.0038779115294762714
1.3846397 0.9152363752395473 0.003991172417660672
1.3844568 0.9152371106839774 0.004104837521776895
1.3842736 0.9152378779831557 0.004218434346419679
1.3840908 0.915238654510115 0.0043322470281288855
1.3839078 0.9152394629524285 0.0044460596580124115
1.3837248 0.9152402816413765 0.004559800833628232
1.383542 0.91524113118 0.004673754407612168
1.3833591 0.9152419910100269 0.004787991021999266
1.3831762 0.9152428823681301 0.004903025858385629
1.3829935 0.9152437836449574 0.005018468649222246
1.3828106 0.9152447171994862 0.005133962033369004
1.3826278 0.9152456606998176 0.005249637797684878
1.3824451 0.9152466359167905 0.005365330680625597
1.3822623 0.9152476217083034 0.005481077585635479
1.3820796 0.9152486392714546 0.005597419380301987
1.381897 0.9152496668705653 0.005713861730039935
1.3817142 0.915250726950405 0.005829816337333762
1.3815316 0.9152517969500077 0.005945949841624828
1.3813491 0.9152528980695736 0.00606259000807851
1.3811665 0.9152540106742165 0.006179765149705056
1.3809838 0.9152551552920616 0.006297273565540037
1.3808013 0.9152563100394273 0.0064147867395915785
1.3806188 0.9152574968209136 0.0065324577336626655
1.3804363 0.9152586945370101 0.006650578474496832
1.3802539 0.9152599236093344 0.006768828392598325
1.3800714 0.9152611645333574 0.006887800287578998
1.379889 0.9152624369833974 0.007007250513867165
1.3797066 0.9152637206573367 0.0071269664058050694
1.3795242 0.9152650367796873 0.0072469781813185655
1.379342 0.9152663633381231 0.007366963462186393
1.3791596 0.9152677232454408 0.007487110406302949
1.3789773 0.9152690936082398 0.0076076001548902325
1.378795 0.9152704965498304 0.007728365915199851
1.3786128 0.9152719109177956 0.007849059041881759
1.3784305 0.9152733578599964 0.007969717667222164
1.3782483 0.9152748152643948 0.008090530751046017
1.3780662 0.9152763053348114 0.008212252198643362
1.377884 0.9152778070637614 0.008334737154918039
1.3777019 0.9152793417517499 0.0084579311013791
1.3775197 0.915280888353494 0.008581701761998803
1.3773377 0.915282467132154 0.008706475020540665
1.3771557 0.9152840581185651 0.008831920028854483
1.3769736 0.9152856825736149 0.008958118946818142
1.3767916 0.9152873195140437 0.009085247019368194
1.3766096 0.9152889902315268 0.009213034357245102
1.3764277 0.9152906725795544 0.009341298289936338
1.3762457 0.9152923888871252 0.00947021991597619
1.3760638 0.9152941181713833 0.009600337952463423
1.3758819 0.9152958817625721 0.00973090298028312
1.3757 0.9152976585584907 0.00986186966619204
1.3755182 0.915299468646694 0.009993667821986827
1.3753364 0.9153012921801373 0.010126135120323256
1.3751546 0.9153031504583558 0.010259620751393934
1.3749728 0.9153050226173833 0.01039572633092763
1.3747911 0.91530692905785 0.01053345844040234
1.3746094 0.91530885123033 0.010671440774618483
1.3744277 0.915310807824324 0.010809942843759877
1.374246 0.9153127790620773 0.010949104421928042
1.3740643 0.9153147862640509 0.011089501908856688
1.3738828 0.9153168071759963 0.01123117870240165
1.3737011 0.915318865916857 0.011374898541062186
1.3735195 0.915320939069727 0.011521802748510375
1.373338 0.9153230497399726 0.011671003395108426
1.3731564 0.9153251769454402 0.011820208930557932
1.372975 0.9153273403557872 0.011969171546928389
1.3727934 0.9153295216812034 0.012118249372394637
1.372612 0.9153317392070247 0.01226773487903236
1.3724306 0.9153339733541291 0.012417916964354039
1.3722492 0.9153362438419886 0.012568211345797276
1.3720678 0.9153385325609248 0.012718961458434354
1.3718865 0.9153408577190727 0.012870247633463028
1.3717052 0.9153431998025044 0.01302225718550394
1.3715239 0.9153455800897721 0.013175058782673825
1.3713425 0.915347977547961 0.013328067366745178
1.3711612 0.9153504133543807 0.013481718898373062
1.37098 0.9153528648957441 0.01363584259824593
1.3707988 0.9153553550011801 0.013790991085316779
1.3706176 0.9153578627848172 0.01394756102870662
1.3704364 0.9153604096273905 0.014105509764737477
1.3702552 0.9153629746206072 0.01426432253682041
1.3700742 0.9153655772987543 0.014423918570685798
1.3698931 0.9153681984048996 0.014584330681297478
1.369712 0.9153708592299783 0.014746253775667264
1.3695309 0.915373539028229 0.01491069638909421
1.36935 0.9153762576186939 0.015077663747408841
1.3691689 0.915378997791713 0.015245523196413271
1.3689879 0.9153817771603205 0.015414671157833178
1.368807 0.9153845767131327 0.015584695044022595
1.3686261 0.9153874157217241 0.01575525904147617
1.3684452 0.9153902770747608 0.015927350784293963
1.3682643 0.9153931782835596 0.016100456802282857
1.3680835 0.9153961003586 0.016274473387337583
1.3679026 0.9153990644845803 0.01644911775864385
1.3677218 0.9154020497366788 0.01662451019485564
1.367541 0.9154050772772883 0.01680036563626975
1.3673602 0.9154081241359612 0.016976937008051415
1.3671795 0.9154112134612372 0.017153623775308303
1.3669988 0.9154143242020834 0.01733057955179657
1.3668181 0.9154174775149684 0.01750817961334496
1.3666375 0.915420650355584 0.017686666853028492
1.3664567 0.9154238681239755 0.017865232266800514
1.3662761 0.9154271054949656 0.018044261045794586
1.3660955 0.9154303858039008 0.018223645347764356
1.365915 0.9154336880540748 0.018404737766615272
1.3657345 0.915437031543481 0.01858721621834845
1.365554 0.9154403973914762 0.018769519953052774
1.3653734 0.9154438090245518 0.018952816869062146
1.365193 0.9154472387415366 0.019137143115903078
1.3650125 0.915450714679983 0.01932266948611189
1.364832 0.9154542136556734 0.019509738464908322
1.3646517 0.9154577546892959 0.019697131783828065
1.3644713 0.9154613189918299 0.019885234444825973
1.364291 0.915464927902304 0.02007435361446277
1.3641106 0.9154685604159588 0.02026441088736754
1.3639303 0.9154722354402267 0.020455194118679555
1.36375 0.9154759368284019 0.02064745264490403
1.3635697 0.9154796810487624 0.020839759543616443
1.3633895 0.9154834493794552 0.02103288590061336
1.3632092 0.9154872632785133 0.021227614533230743
1.3630291 0.9154910991853775 0.021422885273580928
1.362849 0.9154949809289102 0.021618901119649557
1.3626688 0.9154988900378106 0.021815585319751835
1.3624887 0.9155028399919353 0.02201258234176822
1.3623086 0.9155068174766202 0.02220964428978195
1.3621285 0.9155108410489575 0.022406988445702745
1.3619485 0.915514886966689 0.022605141617213782
1.3617685 0.915518979186636 0.022803670050608935
1.3615885 0.915523096591487 0.023002673938576218
1.3614085 0.9155272605510992 0.023203431449923335
1.3612286 0.9155314473824188 0.023405155363235876
1.3610486 0.9155356839524565 0.023607624067776715
1.3608687 0.9155399436223705 0.023810777650119505
1.3606888 0.9155442504457978 0.0240141390983035
1.3605089 0.9155485833316064 0.02421841946429559
1.3603292 0.9155529607679961 0.024423879186728597
1.3601494 0.9155573646532312 0.024630625439534627
1.3599695 0.9155618193083616 0.024837794613190457
1.3597897 0.9155662976722674 0.02504517314468673
1.3596101 0.9155708209802449 0.02525328999449599
1.3594303 0.9155753741656617 0.025462077119546636
1.3592507 0.9155799724839002 0.02567150595211987
1.359071 0.9155845979228576 0.02588205535036032
1.3588914 0.9155892718659802 0.02609339344448713
1.3587117 0.9155939732608454 0.026305818092532136
1.3585321 0.915598723493909 0.02651888101158652
1.3583525 0.9156034982744893 0.026732662931351552
1.358173 0.9156083220955079 0.026946818184367095
1.3579935 0.9156131737759872 0.027161317855624655
1.357814 0.9156180746146584 0.02737615857723876
1.3576345 0.9156230001445718 0.027591163209436675
1.357455 0.9156279782349444 0.02780697620306997
1.3572756 0.9156329811997163 0.028023777960125004
1.3570962 0.9156380337702088 0.02824139936034413
1.3569168 0.9156431148458516 0.028460166319256585
1.3567375 0.915648242480611 0.02867973356740384
1.3565582 0.9156533989082001 0.02889995381056292
1.3563788 0.9156586089518942 0.02912058131751231
1.3561995 0.9156638445232752 0.02934218273837836
1.3560203 0.915669127025195 0.029564295466882128
1.355841 0.9156744422953244 0.029787546550151808
1.3556619 0.915679804788671 0.030011873990572726
1.3554827 0.91568519696306 0.030238194623147058
1.3553035 0.9156906404337388 0.03046485938480415
1.3551244 0.9156961138786368 0.030692238781035486
1.3549452 0.9157016388998143 0.030921279240597052
1.3547661 0.9157071906575999 0.031151245393887143
1.3545871 0.9157127943637057 0.03138218227769263
1.354408 0.915718428778908 0.03161336016572254
1.354229 0.9157241152918179 0.03184505940588553
1.3540499 0.915729832682722 0.03207740229668431
1.353871 0.9157355985652521 0.03231047659167688
1.353692 0.9157413955547515 0.03254424664256049
1.3535131 0.9157472451147449 0.032778967859562594
1.3533342 0.9157531260968572 0.03301460014339093
1.3531553 0.9157590599729366 0.03325102592464267
1.3529764 0.9157650216475931 0.033489338131848914
1.3527976 0.9157710367099363 0.033728280872484334
1.3526188 0.9157770837961312 0.033966809826206076
1.35244 0.915783184302383 0.03420679474468605
1.3522612 0.9157893171275939 0.03444725554464214
1.3520825 0.9157954994645401 0.03468763165632678
1.3519038 0.915801714141219 0.034928348161487904
1.3517251 0.9158079825438518 0.03516989055422032
1.3515464 0.9158142835324913 0.03541216632965457
1.3513677 0.9158206384775683 0.03565457968793261
1.3511891 0.915827021885576 0.03589786825887128
1.3510106 0.9158334595359782 0.03614267609597657
1.350832 0.9158399303683944 0.03638897081319096
1.3506534 0.9158464559364412 0.03663612385490066
1.3504748 0.9158530150624369 0.03688435797166704
1.3502964 0.9158596248862417 0.037133851243937914
1.3501179 0.9158662686386221 0.03738395492042741
1.3499395 0.9158729676898839 0.03763416198777417
1.349761 0.9158797007656837 0.037884704795552185
1.3495826 0.9158864892579688 0.03813584068666497
1.3494042 0.9158933074170899 0.03838789231131609
1.3492259 0.9159001812279862 0.03864015163850697
1.3490475 0.9159070894519417 0.038893927949966725
1.3488692 0.9159140537047855 0.03914823193414512
1.3486909 0.9159210526575423 0.039403239093964745
1.3485126 0.9159281031871229 0.0396594476111947
1.3483343 0.9159351934437484 0.03991552320054963
1.3481561 0.9159423352742981 0.040171888964656885
1.347978 0.915949507387542 0.04042918006982817
1.3477998 0.9159567409579559 0.040687760047341655
1.3476217 0.9159640051069695 0.04094663181091536
1.3474435 0.9159713309750381 0.041206082894473424
1.3472654 0.9159786875446458 0.04146635325342515
1.3470873 0.9159861011916812 0.04172697528868272
1.3469093 0.915993545572582 0.041987332059354336
1.3467312 0.9160010520668126 0.04224881982160144
1.3465532 0.9160085895108135 0.0425116091887011
1.3463752 0.9160161844865528 0.04277513174926548
1.3461972 0.9160238157600096 0.04303964899848732
1.3460193 0.9160315048962805 0.04330520480662841
1.3458414 0.9160392254812241 0.043571266140478605
1.3456635 0.9160470040826334 0.043837366333587424
1.3454857 0.9160548193704023 0.04410410935008621
1.3453078 0.9160626929050895 0.044372133609943805
1.34513 0.9160706035233674 0.04464140941661809
1.3449521 0.9160785728047234 0.04491139348334791
1.3447744 0.9160865741391646 0.045182849676390385
1.3445966 0.9160946345376401 0.04545515963741374
1.3444189 0.9161027326572073 0.04572784723068543
1.3442411 0.916110889991776 0.04600091967280429
1.3440635 0.9161190797178439 0.046275042118854096
1.3438859 0.9161273289293427 0.0465496975514546
1.3437083 0.9161356162191298 0.046824616975519255
1.3435307 0.9161439631487607 0.047100540088147146
1.343353 0.9161523484122632 0.04737687109885898
1.3431754 0.9161607934890452 0.04765337093139421
1.3429979 0.9161692713074955 0.04793052913746353
1.3428204 0.9161778091637042 0.04820899634912559
1.3426429 0.9161863858112258 0.048488408163605286
1.3424654 0.9161950228789547 0.048769019505156136
1.342288 0.916203693277427 0.049050368052000734
1.3421105 0.9162124302951201 0.04933332351085229
1.3419331 0.9162212010340096 0.04961747204301502
1.3417557 0.9162300329146107 0.049901700484057045
1.3415785 0.9162388985300884 0.05018589207342728
1.3414011 0.9162478313093658 0.05047101342309953
1.3412238 0.9162567980230276 0.05075764587766342
1.3410466 0.9162658263611901 0.05104493443451701
1.3408693 0.9162748949409539 0.051332865761017935
1.340692 0.9162840253680505 0.05162156299297909
1.3405148 0.9162931963794624 0.05191241549089006
1.3403376 0.9163024237593433 0.052206042923165476
1.3401605 0.9163116924728125 0.052499900284167796
1.3399833 0.916321024213425 0.05279737467774063
1.3398062 0.9163303981643406 0.05309669193748403
1.339629 0.9163398359248464 0.05339751034707743
1.339452 0.9163493101378869 0.05370102289664015
1.339275 0.9163588490449677 0.05400766089910206
1.339098 0.9163684318158184 0.054317344557022564
1.338921 0.9163780802638213 0.054628676521535635
1.3387439 0.9163877732625931 0.054941313288136104
1.338567 0.9163975259602166 0.05525703515492564
1.3383901 0.9164073241072744 0.05557577952832354
1.3382132 0.9164171895193797 0.05589671241185413
1.3380363 0.9164271013072934 0.056221161341437655
1.3378594 0.9164370814853378 0.05654874151072621
1.3376826 0.9164471024898383 0.05688073761257344
1.3375058 0.9164571930964605 0.057213908393636784
1.337329 0.9164673320302897 0.05754956551252966
1.3371522 0.9164775413473745 0.057888124089663255
1.3369755 0.9164877999508814 0.05822907545430409
1.3367988 0.9164981229465714 0.058573676790630934
1.336622 0.9165085032707736 0.05892001128906924
1.3364453 0.9165189486352803 0.05926812154192537
1.3362687 0.916529444958521 0.059618047829212706
1.3360921 0.9165400068401969 0.059969881878901767
1.3359154 0.9165506274443891 0.060322873836601926
1.3357389 0.9165613139557831 0.06067696938186015
1.3355623 0.9165720524559406 0.061032773965993235
1.3353858 0.916582864791356 0.06139287269329967
1.3352093 0.9165937303381326 0.06175615334179148
1.3350328 0.9166046634842457 0.062121584562806864
1.3348564 0.9166156506709392 0.06248941790524047
1.33468 0.9166267136589965 0.06286031250475156
1.3345035 0.9166378317341289 0.06323468400562451
1.3343271 0.9166490268995279 0.06361357713990966
1.3341507 0.9166602785197909 0.06399468695344365
1.3339744 0.9166716005807038 0.0643790094134095
1.333798 0.9166829800064795 0.06476487954689811
1.3336217 0.9166944382320878 0.06515364161176333
1.3334454 0.9167059547169536 0.06554517891557209
1.3332692 0.9167175431101089 0.06593872840458649
1.3330929 0.9167291983426847 0.06633345084728659
1.3329167 0.9167409257900485 0.0667289199242493
1.3327405 0.916752712497414 0.06712508572188715
1.3325645 0.916764571561893 0.06752255085640549
1.3323883 0.9167764984008648 0.06792248588192754
1.3322122 0.9167884982245349 0.0683239648904566
1.3320361 0.9168005583952126 0.06872720004551837
1.3318601 0.9168127001477876 0.06913126398698799
1.331684 0.9168249026324102 0.06953635339739524
1.3315079 0.9168371869572484 0.06994140996384854
1.331332 0.9168495237377171 0.07034664449677483
1.331156 0.9168619424303729 0.07075305152608648
1.3309801 0.9168744222027864 0.07116038368456684
1.3308041 0.9168869842485591 0.07156878498975841
1.3306282 0.9168996076349769 0.07197650472254984
1.3304523 0.9169123045302718 0.07238325131448961
1.3302765 0.9169250624427645 0.07278962628543198
1.3301007 0.9169379022826408 0.07319611761753195
1.3299248 0.9169508031505118 0.0736029433843109
1.329749 0.9169637861017506 0.07401070418867722
1.3295733 0.9169768214279724 0.07441813034992058
1.3293974 0.9169899476429035 0.07482490930962565
1.3292217 0.9170031259669388 0.07523185040510749
1.3290461 0.9170163773379653 0.07563941365067428
1.3288704 0.917029698822907 0.07604627096731768
1.3286947 0.9170431022951034 0.07645420585547656
1.3285191 0.9170565579881297 0.0768636488487705
1.3283435 0.9170700960837281 0.077273455625276
1.3281679 0.917083695753664 0.07768423346345062
1.3279924 0.9170973688622419 0.07809653910366089
1.3278168 0.9171111132544281 0.07850900547365533
1.3276414 0.9171249310907618 0.07892135887698122
1.3274659 0.9171388108476408 0.07933325634557566
1.3272904 0.9171527732805836 0.0797452491898609
1.3271149 0.9171667976447558 0.0801577748321406
1.3269396 0.9171808951658811 0.08056940151511673
1.3267641 0.9171950640601827 0.08098073378132996
1.3265887 0.9172093058350553 0.08139179966585239
1.3264134 0.9172236093030206 0.0818032180602239
1.326238 0.9172379954619292 0.0822162748650086
1.3260628 0.9172524338351669 0.08262916210365387
1.3258876 0.917266954972291 0.0830424735752598
1.3257122 0.9172815480867789 0.08345549699415761
1.325537 0.9172962139885789 0.08386848400700313
1.3253618 0.9173109319187178 0.08428196817892328
1.3251866 0.9173257427509524 0.0846960347766007
1.3250115 0.9173406056591705 0.08511010381537881
1.3248364 0.9173555514661246 0.08552446098379454
1.3246613 0.9173705594109857 0.08593763562663069
1.3244861 0.9173856500202094 0.0863509059852122
1.324311 0.9174008027676032 0.08676561968164077
1.324136 0.9174160282419344 0.08718162512922734
1.323961 0.9174313162136086 0.0875977952262148
1.323786 0.9174466873390053 0.08801402252165812
1.323611 0.917462121013638 0.08843069219285002
1.323436 0.9174776379242241 0.088847138254944
1.3232611 0.9174932067197354 0.08926304245000909
1.3230861 0.9175088692076826 0.08967844957870286
1.3229113 0.9175245833113743 0.09009377594410256
1.3227365 0.917540369599442 0.09050854636875234
1.3225616 0.9175562288021433 0.09092284353637238
1.3223867 0.9175721707297048 0.0913363188750109
1.322212 0.9175881633913775 0.09174487616540986
1.3220372 0.9176042373171154 0.09214932104345314
1.3218625 0.9176203713538419 0.09255001677727202
1.3216877 0.9176365855617197 0.09295012626188194
1.321513 0.9176528483438967 0.09335061523374975
1.3213384 0.917669191381342 0.09375145404573494
1.3211638 0.9176855942025097 0.09415312313306555
1.3209891 0.9177020774688921 0.09455469713646039
1.3208145 0.9177186205681507 0.0949562028372367
1.3206398 0.9177352440244959 0.09535696353153303
1.3204653 0.9177519157548055 0.0957577159170002
1.3202908 0.9177686677622865 0.09615859504023289
1.3201163 0.9177854793932908 0.09655914635346002
1.3199418 0.9178023712340134 0.09695968461646062
1.3197674 0.9178193111103589 0.09736079045178123
1.3195928 0.9178363429926978 0.09776287276916121
1.3194184 0.9178534230966635 0.09816580577301186
1.319244 0.9178705838510055 0.09856894800378861
1.3190696 0.9178878046585908 0.09897354531115919
1.3188953 0.9179050946889853 0.09937927211040193
1.3187209 0.9179224570927931 0.09978714175711467
1.3185467 0.9179398891950897 0.10019591079997979
1.3183724 0.9179573822474568 0.10060587516103091
1.3181981 0.9179749571744249 0.10101599141112733
1.3180239 0.9179925811813737 0.10142733054712182
1.3178496 0.9180102995067547 0.10184003845885928
1.3176755 0.9180280672673576 0.10225421242926566
1.3175013 0.9180459177406681 0.10266971593645358
1.3173271 0.9180638301711722 0.10308536539035858
1.317153 0.9180818254525063 0.10350150582577722
1.3169789 0.9180998704373049 0.10391771076452956
1.3168049 0.9181179983275073 0.10433456127274525
1.3166308 0.9181361884040499 0.10475197445121191
1.3164568 0.9181544615046837 0.10516874523335791
1.3162827 0.918172796788481 0.10558686569306928
1.3161088 0.9181912027414365 0.10600528205084135
1.3159348 0.9182096836882973 0.10642379212417445
1.3157609 0.9182282353477411 0.10684425315372857
1.3155869 0.9182468498681813 0.10726672243588863
1.315413 0.9182655484834654 0.10769118279737223
1.3152392 0.9182842977608843 0.10811728033680361
1.3150654 0.9183031316438152 0.10854443911619174
1.3148915 0.9183220424442196 0.108973541392696
1.3147177 0.9183410255829105 0.10940599346221393
1.314544 0.9183600606027099 0.10984098477689952
1.3143702 0.9183791949885742 0.11027892555650855
1.3141965 0.9183983820991816 0.11071938481407234
1.3140228 0.9184176563072219 0.11116145383710241
1.3138491 0.9184369969805264 0.1116048259592148
1.3136754 0.9184564251344022 0.1120485209459063
1.3135017 0.9184759200001259 0.11249339039896941
1.3133281 0.9184954893898633 0.11294136233621231
1.3131545 0.9185151397921297 0.11339133876891207
1.3129809 0.9185348653314231 0.11384268952552447
1.3128074 0.9185546453924077 0.11429657022200436
1.3126339 0.918574528453416 0.11475234632476373
1.3124604 0.9185944667784186 0.11521270407395258
1.3122869 0.9186145095206356 0.11567577764586787
1.3121134 0.918634608400857 0.11613979068460953
1.31194 0.918654798474815 0.1166064515027839
1.3117666 0.9186750452332785 0.11707489928131698
1.3115932 0.9186953979127128 0.1175464135965244
1.3114198 0.9187158080029323 0.11801932904932548
1.3112465 0.918736310780951 0.11849556345678393
1.3110732 0.918756885813959 0.11897295928327574
1.3108999 0.9187775540638501 0.11945120559089459
1.3107266 0.9187982806464567 0.11993085707377839
1.3105533 0.9188191151952865 0.12041210122790126
1.3103801 0.9188400084662947 0.12089470633942334
1.3102069 0.9188609958775462 0.12137864519497903
1.3100337 0.9188820567977649 0.12186386294813806
1.3098606 0.9189031977418034 0.12235041751034405
1.3096874 0.9189244273320537 0.12284011582170007
1.3095143 0.9189457377866558 0.12333287829826689
1.3093412 0.9189671231852328 0.12382584111980106
1.3091681 0.9189886043759492 0.12432011883363255
1.3089951 0.9190101459330813 0.1248143481154175
1.308822 0.9190317983801706 0.12531064759080027
1.3086491 0.9190535115487672 0.1258083053204361
1.3084761 0.91907532123534 0.1263070731252072
1.3083031 0.9190972069160238 0.12680623134672253
1.3081303 0.9191191741136345 0.12730550070938873
1.3079573 0.9191412325601948 0.12780534983261563
1.3077844 0.9191633726360624 0.1283069790419061
1.3076116 0.9191855892820383 0.12881047995652373
1.3074387 0.9192079033135659 0.12931435162289412
1.3072659 0.919230294105388 0.1298174188579469
1.3070931 0.9192527665076765 0.13031924039502382
1.3069203 0.9192753309045059 0.13082157669765782
1.3067476 0.9192979768206176 0.1313241835344758
1.3065748 0.9193206993140203 0.13182745106882068
1.3064022 0.9193435033537035 0.13233151965181827
1.3062295 0.9193663999512389 0.1328355353279474
1.3060569 0.919389378047083 0.13334039901434272
1.3058841 0.9194124489903757 0.13384496766725462
1.3057115 0.9194356013334064 0.13435014404847054
1.305539 0.9194588146265492 0.13485493940229323
1.3053664 0.9194821412792826 0.13535975859364022
1.3051939 0.9195055286808927 0.13586400823426617
1.3050213 0.9195290293877075 0.13636715879492806
1.3048488 0.919552590471512 0.1368709813072381
1.3046764 0.9195762323976979 0.13737516798318855
1.3045039 0.919599967450634 0.13787980518190895
1.3043315 0.9196237833195425 0.1383845785755226
1.304159 0.919647692554673 0.13888992330279146
1.3039867 0.9196716826346092 0.1393958647519097
1.3038143 0.9196957496908233 0.13990105081666204
1.303642 0.9197198973046198 0.14040661574646984
1.3034697 0.9197441386145208 0.14091185033040676
1.3032974 0.919768460309872 0.14141718344143459
1.3031251 0.9197928589685692 0.14192313984588856
1.3029529 0.9198173549822813 0.142429843118414
1.3027806 0.9198419281574453 0.1429364476508252
1.3026085 0.9198665816620507 0.14344340202911085
1.3024362 0.9198913295242628 0.14395113360716866
1.3022641 0.9199161578432202 0.14445998299999446
1.302092 0.9199410636450776 0.14496800971686238
1.3019198 0.9199660668692907 0.14547526437364078
1.3017478 0.9199911300119004 0.14598331786066102
1.3015757 0.9200163081459053 0.14649201485612187
1.3014036 0.920041546236217 0.14700038711658192
1.3012316 0.9200668819329072 0.14750969879025716
1.3010596 0.920092295178153 0.14801898885735243
1.3008877 0.9201177884583563 0.14852893439186315
1.3007157 0.9201433771319588 0.1490392158174439
1.3005438 0.9201690458297825 0.1495497383611406
1.3003719 0.920194792304502 0.15006086717010247
1.3002 0.9202206367405311 0.15057277441453534
1.3000282 0.9202465412136397 0.15108540194139014
1.2998563 0.920272561833229 0.15159780384591898
1.2996845 0.9202986423685875 0.15211028562991152
1.2995127 0.9203248210781405 0.15262364085359004
1.299341 0.9203510779258463 0.15313698119137753
1.2991692 0.9203774329975413 0.1536502833361591
1.2989975 0.9204038477859023 0.15416265921914243
1.2988257 0.9204303789912763 0.15467538062771102
1.2986541 0.9204569697945274 0.1551886985550657
1.2984824 0.9204836587926631 0.15570207549838322
1.2983108 0.920510425867982 0.1562155940975047
1.2981392 0.9205372725043238 0.1567291576328058
1.2979676 0.9205642159729973 0.15724378019973295
1.297796 0.9205912390170026 0.15775748806516718
1.2976245 0.9206183399902127 0.15826936712412898
1.2974529 0.920645538707151 0.1587801903400344
1.2972815 0.920672795979328 0.1592903434564745
1.29711 0.9207001697295737 0.15979979325116758
1.2969385 0.9207276015039115 0.1603058964935869
1.2967671 0.9207551300507988 0.16081278126298454
1.2965957 0.9207827354832658 0.16131918944597284
1.2964243 0.9208104376325787 0.16182487528012643
1.296253 0.9208381971831288 0.1623311662514687
1.2960817 0.9208660534379425 0.16283668494860942
1.2959104 0.9208939862084953 0.16334143529385103
1.295739 0.9209220154825016 0.16384664934172052
1.2955678 0.9209501212707734 0.16435136714304424
1.2953964 0.920978323467142 0.16485562034740048
1.2952253 0.9210065824093803 0.16536089315144478
1.2950541 0.9210349379841678 0.16586728481722454
1.2948829 0.9210633702179618 0.16637332863727022
1.2947117 0.9210918990669927 0.16687931185741914
1.2945406 0.92112048459631 0.167385220050683
1.2943695 0.9211491867531835 0.16789232137622498
1.2941984 0.92117794570473 0.1683998351003512
1.2940273 0.9212068014538471 0.16890684481650367
1.2938563 0.921235733876759 0.16941315890094077
1.2936853 0.9212647426809663 0.16991964144488683
1.2935143 0.9212938484477601 0.17042732903121335
1.2933433 0.921323030850916 0.17093670738007627
1.2931724 0.9213522904103223 0.17144658346735067
1.2930014 0.9213816470891057 0.17195629671559953
1.2928305 0.921411080905695 0.1724655096021675
1.2926596 0.9214405912216651 0.17297612600710907
1.2924887 0.9214701995639316 0.1734874643201834
1.2923179 0.9214998845259744 0.17399889984215308
1.292147 0.9215296469442177 0.17451019618690436
1.2919763 0.9215594857563946 0.17502138053414618
1.2918055 0.9215894228199912 0.17553213313316146
1.2916348 0.9216194360449207 0.17604307401226094
1.291464 0.9216495476991943 0.17655463227159662
1.2912934 0.921679714467828 0.1770665534460552
1.2911227 0.9217099799063353 0.177578942247646
1.290952 0.9217403427142373 0.17809219475957377
1.2907814 0.9217707621121564 0.17860649050545988
1.2906107 0.9218013005172723 0.17912180850075735
1.2904401 0.9218318957089127 0.17963795604919275
1.2902696 0.9218625673979727 0.18015426528463344
1.290099 0.9218933387903704 0.1806710282107887
1.2899284 0.9219242082141755 0.18118807076970567
1.289758 0.9219551343396571 0.18170490822797447
1.2895875 0.921986158430141 0.18222184363164134
1.289417 0.9220172607434955 0.18273791173116888
1.2892466 0.9220484608169428 0.18325361156848566
1.2890762 0.9220797171017706 0.1837696789044282
1.2889059 0.9221110712150415 0.18428646039619995
1.2887354 0.9221425255280994 0.18480310093290644
1.288565 0.9221740557018566 0.18532032253740716
1.2883948 0.9222056421214044 0.18583873089649086
1.2882245 0.922237348944383 0.18635855831761625
1.2880542 0.9222691123163106 0.18687954613135083
1.287884 0.9223009742642068 0.1874006610186955
1.2877138 0.9223329150523373 0.18792146915223532
1.2875435 0.922364954384579 0.18844294483744986
1.2873733 0.9223970726358711 0.18896393320512675
1.2872032 0.9224292668136153 0.1894848760317403
1.287033 0.9224615624058702 0.1900052321454887
1.2868629 0.9224939336226463 0.19052518116085904
1.2866927 0.922526383512459 0.19104512575172555
1.2865227 0.9225589088846281 0.19156603433925262
1.2863526 0.9225915360408369 0.19208857690888687
1.2861826 0.922624238949936 0.1926112197493653
1.2860126 0.9226570209015627 0.1931330549078071
1.2858427 0.9226899013155012 0.1936553356171634
1.2856727 0.9227228607987739 0.1941777414278622
1.2855028 0.9227558956243395 0.19470009902462038
1.2853328 0.922789032713467 0.19522231840335344
1.2851629 0.9228222450120677 0.19574527392547192
1.284993 0.9228555364795565 0.19626821589094612
1.2848232 0.9228889265364855 0.19679242485972817
1.2846534 0.9229223725302023 0.19731696953462297
1.2844836 0.9229559407569677 0.19784109479868964
1.2843138 0.9229895647411189 0.19836561516093082
1.284144 0.9230232875177912 0.19889081109844958
1.2839743 0.9230570897390494 0.19941541708612878
1.2838045 0.9230909906242046 0.19993944055325083
1.2836349 0.9231249469124418 0.20046344224401916
1.2834651 0.9231590256930772 0.20098717156708168
1.2832955 0.9231931596957283 0.20151126212121764
1.2831259 0.9232273923791858 0.20203595712849312
1.2829564 0.9232616802795377 0.2025614574825358
1.2827867 0.923296091276498 0.20308800012413522
1.2826172 0.9233305576241986 0.20361464302650098
1.2824477 0.9233651228958043 0.20413995455527062
1.2822782 0.9233997674517822 0.20466544032730125
1.2821087 0.9234345109061629 0.20519147826114228
1.2819391 0.9234693337664905 0.20571747382839375
1.2817698 0.9235042310117108 0.20624372715090658
1.2816004 0.9235392076480079 0.2067698569951913
1.2814308 0.9235743078016567 0.20729547345579977
1.2812616 0.923609437780791 0.2078211814920386
1.2810922 0.9236446913791243 0.20834700498956601
1.2809228 0.9236800242521372 0.20887296099282499
1.2807535 0.9237154311170971 0.20939921884789922
1.2805842 0.9237509173325182 0.2099264631523165
1.2804149 0.9237865026777176 0.21045440138466948
1.2802457 0.9238221675885405 0.21098224432188453
1.2800765 0.9238579064744514 0.21151036728771413
1.2799073 0.9238937249595164 0.2120391504311129
1.2797381 0.9239296680849458 0.21256902842584785
1.2795689 0.9239656657685914 0.21309920480306851
1.2793999 0.9240017375571148 0.2136302199560366
1.2792307 0.9240379148996813 0.21416194938801567
1.2790617 0.9240741664730643 0.21469481402917692
1.2788925 0.9241105240500604 0.2152279829579873
1.2787235 0.924146955801559 0.21576055115884177
1.2785544 0.9241834678343519 0.2162929131683966
1.2783855 0.9242200537764087 0.216825513250961
1.2782165 0.924256745880495 0.21735836492419597
1.2780476 0.9242935118221853 0.21789135560669812
1.2778786 0.9243303581196117 0.21842456406816296
1.2777097 0.9243673042204021 0.2189582803948942
1.2775408 0.9244043308887094 0.21949365366859377
1.277372 0.9244414315539139 0.22002924738887517
1.2772031 0.9244786392234403 0.22056545424957325
1.2770343 0.9245159209337914 0.22110272908866171
1.2768655 0.9245532836509971 0.2216398204097382
1.2766967 0.9245907466747709 0.222176600427372
1.276528 0.9246282641075119 0.22271347764663207
1.2763592 0.9246659084419726 0.22325116131256176
1.2761905 0.9247036072135104 0.22378903344802165
1.2760218 0.9247414064869623 0.22432793441562018
1.2758532 0.9247792869680128 0.2248663124546155
1.2756845 0.9248172678840804 0.22540436917251683
1.2755159 0.9248553030328323 0.22594323337840502
1.2753474 0.924893438788734 0.22648300674465652
1.2751788 0.9249316558443575 0.22702245907700622
1.2750102 0.924969973451116 0.22756142800972448
1.2748417 0.9250083722671627 0.22810096081883782
1.2746731 0.9250468717782446 0.22864127011423271
1.2745047 0.9250854253841335 0.22918138789677472
1.2743362 0.9251240796566753 0.22972160814054196
1.2741678 0.9251628153318704 0.2302632511020528
1.2739993 0.9252016520858485 0.2308064564452682
1.2738309 0.925240570702517 0.2313502527310971
1.2736626 0.9252795629859151 0.23189391614951368
1.2734942 0.925318637112392 0.23243780341419562
1.2733259 0.9253578125309085 0.23298244330573958
1.2731576 0.9253970699823513 0.23352749692371727
1.2729893 0.9254364289741939 0.23407414263547785
1.2728211 0.925475842458449 0.23462181551894912
1.2726527 0.9255153857948073 0.2351699621878306
1.2724845 0.9255549836758482 0.23571855885927825
1.2723163 0.9255946835341585 0.2362671028664219
1.2721481 0.9256344661004835 0.2368180376152952
1.27198 0.9256743228391391 0.23736868170135753
1.271812 0.9257142623773257 0.23791933406619012
1.2716438 0.9257543326800453 0.23847072985279852
1.2714757 0.9257944574744755 0.23902145887814627
1.2713076 0.9258346846182623 0.2395728219910865
1.2711396 0.9258749662032227 0.2401257481091631
1.2709715 0.9259153792545574 0.2406805124033251
1.2708036 0.9259558470467962 0.24123459974014907
1.2706356 0.9259964176450763 0.24178895223262745
1.2704676 0.9260370716384146 0.24234331837851295
1.2702997 0.926077828491768 0.2428980678267623
1.2701318 0.9261186398914146 0.24345412266412775
1.269964 0.9261595545177229 0.2440118441978027
1.269796 0.9262005822833189 0.24457141176808483
1.2696283 0.9262416554875339 0.24513196715746077
1.2694604 0.9262828422435463 0.24569191370427726
1.2692926 0.9263241326109236 0.24625136588750896
1.2691249 0.9263654777922311 0.2468108560605312
1.2689571 0.9264069265729812 0.24737103213411596
1.2687894 0.9264484597039163 0.24793258090042322
1.2686217 0.9264900967449737 0.24849387113068822
1.268454 0.9265318182532498 0.24905610047620308
1.2682863 0.9265736142584288 0.24962055148917756
1.2681186 0.926615525049285 0.2501860597187539
1.267951 0.9266575105530976 0.25075179688599597
1.2677834 0.926699581231301 0.2513182240342539
1.2676159 0.9267417265717385 0.2518847637171055
1.2674483 0.9267839872270094 0.2524520761854122
1.2672808 0.9268263226082398 0.25302038576191993
1.2671132 0.9268687737312584 0.2535888330180784
1.2669457 0.9269112995493164 0.254157870599349
1.2667783 0.9269538807981952 0.25472856067838073
1.2666109 0.9269965977339282 0.2553000101128302
1.2664435 0.9270393702603698 0.25587203388201823
1.266276 0.9270822788220452 0.2564446197392428
1.2661086 0.92712524307155 0.25701897049791184
1.2659413 0.9271683132299517 0.257593188973388
1.265774 0.9272114389710372 0.258167188521919
1.2656066 0.9272547015719902 0.2587451496057814
1.2654394 0.9272980210217823 0.2593351280479761
1.2652721 0.9273414499571118 0.2599341425536412
1.2651049 0.9273849693299682 0.2605333398693939
1.2649376 0.9274285987710539 0.26113377466258025
1.2647705 0.9274722879668228 0.26173844352724224
1.2646033 0.9275161195687891 0.2623457286007953
1.2644361 0.9275600117960578 0.2629561214114552
1.264269 0.9276040160964366 0.2635681515666175
1.2641019 0.9276481129020705 0.2641813150180495
1.2639349 0.9276922905791026 0.2647949849485698
1.2637677 0.9277365926732478 0.26541160789822427
1.2636007 0.9277809762569799 0.26603049154068675
1.2634337 0.9278254534225646 0.26665056427999756
1.2632667 0.9278700440553047 0.26727081395176533
1.2630997 0.9279147284913469 0.2678926385590023
1.2629328 0.9279594947827663 0.26851505609588994
1.2627658 0.9280043871856046 0.26913862192155547
1.2625989 0.9280493617947625 0.2697661057971515
1.262432 0.928094431490708 0.2703963719117205
1.2622651 0.9281396163999379 0.27102835700424266
1.2620983 0.9281848646491001 0.27166112726906333
1.2619314 0.9282302607419801 0.27229412505098594
1.2617646 0.928275720164751 0.27292813408986993
1.2615979 0.928321295325308 0.2735633048703213
1.2614311 0.928366966832015 0.27420357770871734
1.2612643 0.9284127552769905 0.2748449656844663
1.2610977 0.9284586079330712 0.27548710237462504
1.260931 0.9285045778064273 0.2761316697755819
1.2607642 0.9285506781525134 0.27677685062677293
1.2605976 0.928596863149274 0.27742396319649637
1.260431 0.9286431131328148 0.27807379967241047
1.2602644 0.9286895146771369 0.2787254700840117
1.2600979 0.9287359817554814 0.27937975074837446
1.2599313 0.9287825678964287 0.28003458518506125
1.2597648 0.9288292530755463 0.2806892644714655
1.2595983 0.9288760574791881 0.2813467886584067
1.2594317 0.9289229616171812 0.28200712964086105
1.2592653 0.9289699522399731 0.28266946158571565
1.2590988 0.9290170769752972 0.2833331115228221
1.2589324 0.9290642883657863 0.283996589801875
1.2587659 0.9291116003766776 0.28466278644701987
1.2585996 0.9291589995003634 0.2853314765178687
1.2584332 0.9292065339670823 0.2860004082030419
1.2582669 0.9292541556557407 0.2866709485321278
1.2581005 0.9293019133491308 0.28734410186195053
1.2579343 0.9293497244414428 0.28801741708260975
1.257768 0.9293976719452016 0.28869133924996815
1.2576017 0.9294457416831438 0.289368996389792
1.2574356 0.929493879835043 0.29004789702202644
1.2572693 0.9295421753718365 0.290727855502624
1.2571031 0.9295905395812444 0.2914103260752883
1.2569369 0.929639027177558 0.2920931270799655
1.2567708 0.9296875834651115 0.292775950924724
1.2566047 0.9297362981351862 0.2934605294786885
1.2564386 0.9297850817625496 0.2941471732798114
1.2562726 0.9298339895845484 0.29483646498121313
1.2561065 0.9298830021353075 0.29552836869841437
1.2559404 0.9299321396499405 0.2962214332177103
1.2557744 0.9299813824026086 0.2969157173361035
1.2556084 0.9300307150925629 0.2976117610087248
1.2554425 0.9300801535718768 0.29831099011989143
1.2552766 0.930129718280152 0.29901281311533734
1.2551106 0.9301793896189875 0.29971598733572213
1.2549447 0.9302291876812687 0.3004203028717827
1.2547789 0.9302790569444015 0.30112653477455537
1.2546129 0.9303290893080094 0.3018332947191288
1.2544471 0.9303791930313872 0.3025417604172498
1.2542813 0.9304294244017541 0.3032517060045575
1.2541156 0.9304797273734808 0.30396312404651343
1.2539498 0.9305301948452817 0.3046782207398352
1.2537841 0.9305807346470284 0.3053950114333595
1.2536182 0.9306314398696542 0.3061137848124858
1.2534525 0.9306822177983144 0.3068334979228587
1.253287 0.9307330885520184 0.30755539848677904
1.2531213 0.9307841057191398 0.3082793052676338
1.2529556 0.9308352530504087 0.30900604443603835
1.25279 0.9308864742133224 0.30973683496085386
1.2526244 0.9309378266717397 0.3104702384168703
1.2524588 0.9309892907267499 0.311206027936067
1.2522932 0.9310408867569904 0.3119428303170634
1.2521278 0.9310925576689711 0.31268207608542375
1.2519622 0.9311443985136092 0.3134235993856716
1.2517967 0.9311963148544691 0.3141683574825019
1.2516313 0.9312483646669081 0.3149137746925149
1.2514658 0.9313005278130145 0.3156614363533254
1.2513005 0.931352787422679 0.31641218527396525
1.251135 0.9314051989170529 0.31716411400797406
1.2509696 0.9314577073156408 0.31791941657941647
1.2508043 0.9315103307850561 0.31867806736475107
1.250639 0.931563089904774 0.3194378237834314
1.2504736 0.9316159646032781 0.3201979045049845
1.2503084 0.9316689370289192 0.32096097105778326
1.2501432 0.9317220258348802 0.3217289816266272
1.2499778 0.9317752902621 0.32249915394497514
1.2498126 0.9318286334962783 0.3232698903000133
1.2496475 0.9318820756703745 0.3240417565466863
1.2494823 0.9319356740245006 0.3248153699332811
1.2493172 0.9319893717293256 0.3255920596842978
1.249152 0.9320432265706101 0.3263688177983338
1.2489868 0.9320971806841647 0.3271446421869614
1.2488217 0.9321512530947348 0.32792377111052196
1.2486567 0.9322054253174376 0.3287058836466343
1.2484916 0.9322597561908045 0.3294941555731997
1.2483267 0.9323141882567101 0.33028495930913376
1.2481617 0.9323687408469673 0.3310774343694917
1.2479967 0.932423434459993 0.3318723529025193
1.2478317 0.9324782493462487 0.3326698293463441
1.2476667 0.9325332060991033 0.33346979789740383
1.2475019 0.932588245140269 0.3342724149990672
1.247337 0.9326434270395968 0.3350804908384449
1.2471721 0.9326987322978155 0.3358903368149991
1.2470073 0.9327541816116517 0.33670750869952604
1.2468424 0.932809756125989 0.33752989564752145
1.2466775 0.9328654762966883 0.33835296793972836
1.2465128 0.9329212819155206 0.339177564677774
1.246348 0.9329772335979328 0.3400050213219745
1.2461833 0.9330333119678245 0.3408375463065813
1.2460185 0.9330895379208894 0.3416745317485499
1.2458539 0.933145851417842 0.3425183788184942
1.2456892 0.9332023553386184 0.3433677474529817
1.2455245 0.9332589485382071 0.34422339358818743
1.2453599 0.9333156935128262 0.3450882243789701
1.2451953 0.9333725710984727 0.3459561425563111
1.2450306 0.9334296016811254 0.3468248259830658
1.2448661 0.9334867239362974 0.3476949955477228
1.2447016 0.933543999508203 0.34856621417527517
1.244537 0.9336014502577635 0.3494423846108756
1.2443726 0.9336589720291255 0.35031853008306413
1.2442081 0.9337166696799813 0.3511971882029726
1.2440436 0.9337745224147426 0.3520808279116716
1.2438792 0.9338324684971476 0.35296548335061867
1.2437148 0.933890570258779 0.3538523488939493
1.2435504 0.9339488080502201 0.3547438894929607
1.243386 0.9340072027562405 0.35563754103079326
1.2432216 0.9340657343157482 0.356531823380673
1.2430573 0.9341244231806929 0.35742874357976584
1.242893 0.9341832068902369 0.3583276891936604
1.2427287 0.9342421486397112 0.3592299656421247
1.2425644 0.9343012286909881 0.36013401579266585
1.2424002 0.934360467418297 0.36103926210800236
1.242236 0.934419801762667 0.3619455461041134
1.2420717 0.9344793383494817 0.3628541858361369
1.2419076 0.9345389709568322 0.3637650082410366
1.2417434 0.9345987635499883 0.3646805315190674
1.2415793 0.9346586965691428 0.36559833242186834
1.2414153 0.9347187467916855 0.3665178037766307
1.2412511 0.934778981719146 0.36743906634548257
1.2410871 0.9348393342527349 0.36836352923715454
1.240923 0.9348998286012421 0.3692895443429799
1.240759 0.9349604851370072 0.3702201841242023
1.240595 0.935021284649182 0.3711535519953303
1.240431 0.9350822475219696 0.37209158896263517
1.240267 0.935143310096491 0.37303034171588884
1.2401031 0.9352045365421459 0.37397148970420707
1.2399392 0.9352659077344176 0.37491679794222704
1.2397753 0.9353274439556291 0.3758645000814835
1.2396114 0.9353891259805269 0.37681692998868577
1.2394476 0.9354509292661671 0.377771492359908
1.2392837 0.9355129242129148 0.3787269652377306
1.2391199 0.9355750406655605 0.3796860471973203
1.2389561 0.9356373046228156 0.38064784496112913
1.2387924 0.9356996906671025 0.38161179376277266
1.2386286 0.9357622705235431 0.38257943363221514
1.238465 0.9358249731835347 0.38354899394026776
1.2383012 0.9358878708420632 0.38452309527432843
1.2381375 0.93595089229253 0.38550084321064504
1.2379738 0.936014064278561 0.38648291531255213
1.2378103 0.9360773609337345 0.3874673181790565
1.2376466 0.936140855190761 0.3884535027615352
1.237483 0.9362044746976619 0.38944558125481166
1.2373195 0.936268246971696 0.3904398768438446
1.2371559 0.9363321917295598 0.3914364869699806
1.2369924 0.9363962899360634 0.39243417092972005
1.2368289 0.93646051441968 0.3934362648650888
1.2366654 0.9365249403104016 0.39444111777467106
1.2365019 0.9365894931833488 0.3954479933750156
1.2363385 0.9366542012387304 0.3964567500084864
1.2361751 0.9367190839340562 0.3974686829995715
1.2360116 0.936784122613087 0.39848138516669546
1.2358483 0.9368492887616435 0.39949489134209326
1.235685 0.9369146111176587 0.40051044598033103
1.2355216 0.9369801568528129 0.4015288648835501
1.2353582 0.9370458117957889 0.4025497280164282
1.235195 0.9371115952963378 0.4035755568284233
1.2350317 0.9371775852518432 0.40460518030476716
1.2348685 0.9372437046275047 0.40563612130383997
1.2347052 0.9373100313705829 0.4066682610009361
1.234542 0.9373764875669055 0.40770095073421175
1.2343789 0.9374430545133444 0.4087384904064793
1.2342157 0.9375098493638101 0.4097806702285508
1.2340525 0.9375768051030171 0.41082672098447465
1.2338895 0.9376438923378989 0.41187677460697064
1.2337264 0.9377111418121022 0.4129337080544055
1.2335633 0.9377785737535121 0.413997237165006
1.2334002 0.9378461700907385 0.41506703274597695
1.2332373 0.9379139012637688 0.4161410888033683
1.2330742 0.937981848183415 0.4172233368761587
1.2329112 0.9380499321348348 0.4183148698923966
1.2327483 0.9381181849115288 0.41941197582932777
1.2325853 0.9381866266516786 0.42051792339920296
1.2324224 0.9382552399562625 0.42163499266663107
1.2322595 0.9383239953985263 0.4227627398701211
1.2320966 0.93839297674409 0.423909404860232
1.2319337 0.9384621051796794 0.4250686566701635
1.2317709 0.9385314134391588 0.4262357528014362
1.231608 0.9386009217805238 0.42740783637881424
1.2314453 0.9386705608234228 0.4285862236065371
1.2312825 0.9387404533235323 0.4297761965515573
1.2311198 0.9388104789536416 0.43096699008228806
1.230957 0.9388807082434745 0.43216458135732827
1.2307943 0.9389511234247497 0.43336663062878594
1.2306316 0.9390217443837511 0.43458010863428653
1.230469 0.9390925022912108 0.4358014111884663
1.2303064 0.9391634685778544 0.4370287840313304
1.2301437 0.9392346779713918 0.4382641794205929
1.2299811 0.9393060460847565 0.43950903003452324
1.2298186 0.9393775556765149 0.4407644253675155
1.229656 0.9394493322309156 0.4420326947719514
1.2294935 0.9395212536235803 0.44330858074135576
1.2293309 0.9395934451062653 0.4445918038234985
1.2291684 0.9396657837440856 0.4458872596193614
1.2290059 0.939738343454872 0.44719728168592204
1.2288436 0.9398110538169877 0.4485117721956473
1.2286811 0.9398840408172057 0.4498322160918161
1.2285187 0.9399571799417729 0.45115909979320507
1.2283562 0.94003059796516 0.45248956837705095
1.2281939 0.9401041691899481 0.4538245504801275
1.2280316 0.9401779127674567 0.45516536125830603
1.2278693 0.940251919391678 0.45651128859375684
1.2277069 0.9403261543721334 0.457864996409886
1.2275447 0.9404005457372392 0.45922458182163917
1.2273824 0.9404751677963015 0.4605959516113914
1.2272202 0.9405500039326398 0.46197627385231876
1.2270579 0.9406250737637138 0.46336369129105776
1.2268958 0.9407003046210616 0.464755253493972
1.2267336 0.9407758265223929 0.46615832321445055
1.2265714 0.9408515121187303 0.467571461072927
1.2264093 0.940927436989599 0.46899809633910466
1.2262472 0.941003585192597 0.47043918753581065
1.2260852 0.9410799212492277 0.47189621224486267
1.2259231 0.9411565415090712 0.47336175262578073
1.225761 0.9412333524357481 0.4748365227379374
1.225599 0.9413103939706594 0.47631641712599077
1.225437 0.9413876846418893 0.47780503145943737
1.225275 0.9414652083639583 0.4793006714771371
1.225113 0.9415429835086359 0.4808014091808873
1.2249511 0.9416209365208486 0.4823154750771239
1.2247893 0.9416991442368994 0.4838365245822781
1.2246274 0.9417775896576356 0.4853615179218663
1.2244655 0.941856291236825 0.4868921206249188
1.2243036 0.9419352322331319 0.4884289090035869
1.2241418 0.9420143729475687 0.4899703671271554
1.22398 0.9420938131481557 0.49151747398732665
1.2238182 0.942173454192319 0.4930675640500723
1.2236564 0.9422533377168076 0.49462577614155195
1.2234946 0.942333482801647 0.4961907165704805
1.223333 0.942413813311242 0.4977612227647032
1.2231712 0.942494466614068 0.49933840163228355
1.2230096 0.9425753069633523 0.5009220880845047
1.2228479 0.9426564129871028 0.5025143056777459
1.2226863 0.9427377682220828 0.5041176243270286
1.2225246 0.9428193934522096 0.5057448202902236
1.2223631 0.9429012140178814 0.5073932422929525
1.2222015 0.9429833715296603 0.5090528155770244
1.2220399 0.9430657279808778 0.510716964260558
1.2218784 0.9431483621678542 0.5123801979406154
1.2217169 0.9432312561519558 0.5140448374892314
1.2215555 0.9433143667091964 0.5157107500233797
1.221394 0.9433977989566557 0.5173784315691594
1.2212325 0.9434814478817629 0.5190485085103572
1.2210711 0.9435653577014846 0.5207213209376337
1.2209097 0.9436495466413349 0.5223968615669349
1.2207483 0.9437339974197735 0.5240762949898374
1.220587 0.9438186658409565 0.5257584948431964
1.2204256 0.9439036597054905 0.5274430696584277
1.2202643 0.9439888715609556 0.5291308684846715
1.220103 0.9440743469887721 0.5308199531543444
1.2199417 0.944160103574955 0.5325083180636142
1.2197804 0.9442461237611953 0.5341977887013997
1.2196193 0.9443323615285469 0.5358882134359343
1.2194581 0.944418863156118 0.5375816864110345
1.2192968 0.9445057108260942 0.5392755361086554
1.2191356 0.9445927583626472 0.5409683221354962
1.2189746 0.9446800231183976 0.5426631268927863
1.2188134 0.9447676169836771 0.5443599159588437
1.2186524 0.9448554281053383 0.5460565717753176
1.2184912 0.944943568953609 0.5477534213896235
1.2183301 0.9450319266885434 0.5494517433360748
1.2181691 0.9451205492918676 0.5511501481735943
1.2180082 0.9452093883394328 0.5528497781465405
1.2178471 0.945298558427983 0.5545505470326864
1.2176862 0.9453879448505975 0.5562523431132896
1.2175252 0.9454775967318686 0.5579559655805874
1.2173643 0.9455675313734266 0.5596596600408109
1.2172034 0.945657731731348 0.5613651669530726
1.2170424 0.9457482153317405 0.5630727206405536
1.2168816 0.9458388980998238 0.5647836318143182
1.2167207 0.945929932359163 0.5664970144668267
1.2165599 0.9460211660047175 0.5682097324301401
1.2163991 0.9461126837579477 0.5699225767857079
1.2162384 0.9462044002724762 0.5716363722428337
1.2160776 0.946296469506129 0.5733547607653128
1.2159169 0.9463887379955132 0.5750737830504232
1.215756 0.9464813601651548 0.5767937143076786
1.2155954 0.9465741812975325 0.5785129706909133
1.2154348 0.9466672184779347 0.5802343519250687
1.2152741 0.9467605929260323 0.5819588196770777
1.2151134 0.9468542533705967 0.583686175106031
1.2149528 0.9469481130731647 0.585413492591001
1.2147923 0.9470422589368938 0.5871429866188438
1.2146317 0.9471366740328612 0.588874193443107
1.2144711 0.9472313758922366 0.5906073951889823
1.2143106 0.9473262769467625 0.5923404287394671
1.2141501 0.9474215355552367 0.5940755541708871
1.2139896 0.9475169933069751 0.5958116564818101
1.2138292 0.9476127383104848 0.5975481820076651
1.2136687 0.9477087535113149 0.5992880835658728
1.2135082 0.9478050567150141 0.6010290567903649
1.2133479 0.9479015587926857 0.6027698664528243
1.2131875 0.947998420639325 0.6045099544479778
1.2130271 0.9480954807238744 0.6062499716947685
1.2128668 0.9481928288341323 0.6079932884349069
1.2127064 0.9482904479276196 0.6097398663103717
1.2125462 0.9483882831328971 0.611487148701711
1.2123859 0.9484864624996387 0.6132329515297399
1.2122257 0.9485848573204778 0.6149808201060242
1.2120655 0.9486835237185475 0.6167306373035885
1.2119052 0.9487824790297323 0.6184792337850988
1.211745 0.9488817058278254 0.6202274885948225
1.2115848 0.9489812216007041 0.6219793026609194
1.2114247 0.9490809353354711 0.6237333186608465
1.2112646 0.9491809384841562 0.6254861641607558
1.2111045 0.9492812135468822 0.6272381333607967
1.2109444 0.9493817777660746 0.6289906761388879
1.2107843 0.9494826141124271 0.630746519623733
1.2106242 0.9495837404010454 0.6325034917306772
1.2104642 0.9496850637142734 0.6342597468895351
1.2103043 0.9497866767789017 0.6360171212408269
1.2101443 0.9498885625408084 0.637778725173084
1.2099843 0.9499907389121368 0.6395395764182288
1.2098244 0.9500931118053109 0.6413007860981708
1.2096645 0.950195851834386 0.6430640058867045
1.2095046 0.9502987883631645 0.6448284339621728
1.2093447 0.9504020159217023 0.6465931683389152
1.2091849 0.9505055168476124 0.648360902677211
1.209025 0.9506093095520666 0.6501311431244602
1.2088652 0.9507133765012221 0.6519045766100872
1.2087054 0.9508176582917278 0.6536799910512378
1.2085457 0.9509222147627597 0.6554553502419823
1.208386 0.9510270639181544 0.657233231618998
1.2082262 0.9511321883483903 0.6590135299756595
1.2080665 0.9512376061130602 0.6607938108773141
1.2079068 0.9513432205953485 0.6625772246429
1.2077471 0.9514492081732342 0.6643639389215166
1.2075875 0.9515553929938069 0.6661535965462669
1.2074279 0.9516618726166111 0.6679428856489935
1.2072682 0.9517686288968364 0.6697351176301556
1.2071087 0.9518756006120789 0.6715288824870035
1.2069491 0.9519829293718269 0.6733197480763679
1.2067896 0.952090472612349 0.6751117719819247
1.2066301 0.9521982929184319 0.6769066392401868
1.2064706 0.9523064085094065 0.6787010472524229
1.2063111 0.9524148014454089 0.680498053962869
1.2061517 0.9525234087961951 0.6822939200315158
1.2059922 0.952632374756348 0.6840892072362307
1.2058328 0.9527415546109558 0.6858878856663311
1.2056735 0.9528510122772524 0.6876872205314334
1.2055141 0.9529607656547993 0.6894865615510101
1.2053548 0.9530707147098827 0.6912886905691746
1.2051954 0.9531810423820073 0.6930906260673743
1.2050362 0.9532915654983063 0.6948941007385879
1.2048769 0.9534023850077288 0.6966972206912325
1.2047176 0.9535134826039977 0.6985016698274219
1.2045584 0.9536248770497555 0.7003100123288407
1.2043991 0.9537365503464077 0.7021171261689549
1.20424 0.9538484366338537 0.7039238942735743
1.2040807 0.9539606856916765 0.7057344044821287
1.2039216 0.9540731481110566 0.707547224352598
1.2037624 0.9541858901177378 0.7093613050599552
1.2036034 0.9542988453050811 0.7111774388585751
1.2034442 0.9544121652460895 0.7129924796000557
1.2032852 0.9545256978354975 0.7148088984309746
1.2031262 0.9546395104837428 0.7166252766801539
1.202967 0.954753706380256 0.7184423290693864
1.2028081 0.9548680111520906 0.7202612486450913
1.2026491 0.954982699974714 0.7220805635720651
1.2024901 0.9550976690972066 0.7238989252587056
1.2023312 0.9552128499351887 0.7257179386545118
1.2021723 0.9553283110388974 0.72753868150751
1.2020134 0.9554440705009393 0.7293607035507778
1.2018545 0.9555601106459466 0.7311835310853686
1.2016957 0.9556763620645939 0.7330062344223224
1.2015368 0.9557929815341905 0.734828512203169
1.201378 0.9559098117918106 0.736652938725606
1.2012192 0.9560269229966526 0.7384769030317316
1.2010604 0.9561443325129172 0.7403006443800652
1.2009016 0.9562620229072288 0.7421245524652659
1.200743 0.9563799233683551 0.7439533855531935
1.2005842 0.9564981943445396 0.7457832949546443
1.2004255 0.9566166755184525 0.7476151423212576
1.2002668 0.9567354389319714 0.7494478481223334
1.2001082 0.9568545016688972 0.7512811262959217
1.1999495 0.9569738468810469 0.7531155687060814
1.199791 0.9570934018707403 0.7549515597687398
1.1996323 0.9572133297427916 0.7567888245939667
1.1994737 0.9573334673380454 0.7586281418011531
1.1993152 0.9574538881726377 0.76046625354973
1.1991568 0.9575745181506102 0.7623079148358569
1.1989982 0.9576955228493307 0.7641510532613212
1.1988397 0.9578168280675118 0.7659962050710182
1.1986812 0.9579383264457132 0.7678449678596356
1.1985228 0.9580601261117834 0.7696948025597756
1.1983644 0.9581822106447814 0.7715449943107424
1.198206 0.9583045967113455 0.7733978441507707
1.1980476 0.958427175773287 0.775249775754784
1.1978892 0.9585501487469889 0.7771018562570567
1.1977309 0.9586733142537625 0.7789557959512866
1.1975726 0.9587967817754198 0.7808125949371676
1.1974143 0.9589205352108274 0.7826727682608344
1.1972561 0.959044498148941 0.7845344897184122
1.1970978 0.9591688409994933 0.7863954330081951
1.1969396 0.9592933926192088 0.7882548488841873
1.1967813 0.9594183243974135 0.7901156331334951
1.1966231 0.9595434651653642 0.7919848805939124
1.196465 0.9596687993476289 0.7938576983859483
1.1963068 0.9597945324207856 0.7957302287091357
1.1961488 0.9599204586889204 0.7976040351133915
1.1959906 0.9600467845985169 0.7994785734815416
1.1958325 0.960173303554034 0.8013556044634305
1.1956744 0.9603001275398008 0.8032326666250953
1.1955163 0.9604272398924539 0.8051082990803714
1.1953584 0.9605545609753456 0.8069860778616127
1.1952003 0.9606822669756698 0.8088658456998653
1.1950424 0.9608101816615633 0.8107447608883348
1.1948844 0.9609383851477944 0.8126268023257631
1.1947265 0.961066894213573 0.814509452470826
1.1945685 0.9611956926159406 0.8163954680889973
1.1944107 0.9613246997680012 0.8182808663608497
1.1942528 0.9614539964137636 0.8201697105105923
1.1940949 0.9615836974460301 0.8220580217149007
1.1939371 0.9617135902030881 0.8239466514189854
1.1937792 0.961843789701256 0.825837871438133
1.1936215 0.9619741808170188 0.8277314001705617
1.1934637 0.962104978133915 0.8296281208857995
1.193306 0.9622359674917998 0.8315282832298303
1.1931483 0.9623672653700518 0.8334312662164273
1.1929905 0.9624988549516426 0.8353358780645989
1.1928328 0.9626307538701436 0.8372462695056313
1.1926751 0.9627629457868753 0.839158620238596
1.1925175 0.9628953478639299 0.8410747302794245
1.1923599 0.963028043653332 0.8429920834806984
1.1922023 0.9631610502019995 0.8449128467395706
1.1920447 0.9632943513040436 0.8468358203086538
1.1918871 0.9634279638096105 0.8487588126677423
1.1917295 0.9635618710540845 0.8506819558486294
1.1915721 0.9636959884999141 0.8526102165504285
1.1914146 0.963830401526659 0.8545398996212125
1.1912571 0.9639651267074885 0.8564706924799578
1.1910996 0.9641001479041741 0.8584037531353337
1.1909422 0.9642354819811623 0.8603402532047331
1.1907848 0.9643710105280342 0.8622839226632832
1.1906273 0.9645069565783404 0.8642313205422867
1.19047 0.964643098053558 0.8661834295212146
1.1903126 0.9647795555303655 0.8681395853179291
1.1901553 0.9649163126652989 0.870099769583627
1.189998 0.9650532831278806 0.8720632390951805
1.1898407 0.9651906582216182 0.8740292622603401
1.1896834 0.9653282472053842 0.8760023710626035
1.1895262 0.9654661388057173 0.877985556185973
1.189369 0.9656043512558724 0.8799758569206728
1.1892117 0.965742869100535 0.8819791404519222
1.1890545 0.9658817115227729 0.8839952738793582
1.1888974 0.9660207577240454 0.8860218441865795
1.1887403 0.9661601314847054 0.8880550611021423
1.1885831 0.9662998165401113 0.8900924244203556
1.188426 0.9664398311623196 0.8921438519724115
1.1882689 0.9665801605106374 0.8942053530975411
1.1881118 0.966720822882889 0.8962762070045692
1.1879548 0.9668616956300308 0.898350322833406
1.1877978 0.9670029024691826 0.9004260887157783
1.1876408 0.9671444270102221 0.9025027658644625
1.1874838 0.9672862861144002 0.9045833210374099
1.1873268 0.9674284639363209 0.9066683476359974
1.1871699 0.9675708696194781 0.9087595527765613
1.1870129 0.9677137042637769 0.9108598396288574
1.186856 0.9678567685582183 0.9129641066388281
1.1866992 0.9680001550393008 0.9150724638059218
1.1865423 0.9681438807453346 0.9171833182592747
1.1863855 0.9682878202023578 0.9192997252301119
1.1862286 0.9684322096961747 0.9214171621251955
1.1860719 0.9685768131328819 0.9235376004427671
1.1859151 0.9687217582428804 0.9256687476899105
1.1857584 0.96886702948786 0.9278053113086504
1.1856016 0.9690126447004533 0.9299510612266395
1.1854448 0.9691585882710008 0.932099076406082
1.1852882 0.9693047658376708 0.934252137835268
1.1851315 0.9694512729300137 0.9364103450237984
1.1849749 0.969598126721147 0.9385751837282422
1.1848183 0.969745311622857 0.9407394476784829
1.1846616 0.9698928439880901 0.9429115505000067
1.1845051 0.970040596992924 0.9450974000797646
1.1843485 0.9701888134983261 0.9472864166055645
1.184192 0.9703372518875049 0.9494792193671646
1.1840354 0.9704860421946525 0.9516778924955077
1.1838789 0.9706351686349365 0.9538782180934051
1.1837224 0.9707846477836439 0.9560808667472734
1.183566 0.9709343496171795 0.9582863157461506
1.1834095 0.9710845192219757 0.9604947274545973
1.183253 0.9712349119375373 0.9627085098705264
1.1830966 0.9713856597083809 0.9649280194507773
1.1829402 0.9715367466381926 0.9671516509698146
1.182784 0.9716880743595512 0.9693770305261723
1.1826276 0.9718398573940703 0.9716023794506031
1.1824713 0.9719918809107617 0.9738318365962271
1.182315 0.9721442450298271 0.9760646824259969
1.1821587 0.9722969665065944 0.9783016340299904
1.1820024 0.9724500295424542 0.9805374974738743
1.1818463 0.9726033329349435 0.982773858974094
1.18169 0.9727570952995032 0.9850158977677947
1.1815338 0.9729110987155887 0.9872607838890898
1.1813776 0.9730654448112352 0.9895056411090776
1.1812215 0.9732201494933793 0.9917525217397611
1.1810653 0.9733751973457504 0.9940017900672521
1.1809092 0.9735306049058207 0.9962590969837684
1.1807531 0.9736862388970007 0.9985268930821953
1.1805971 0.973842235394624 1.0008018544200796
1.180441 0.9739985793939337 1.0030829471729148
1.180285 0.9741552877596992 1.0053695881095728
1.1801289 0.9743123452464492 1.0076587443326521
1.179973 0.9744696479909197 1.0099542364241851
1.179817 0.97462742172086 1.0122528924245746
1.179661 0.9747854416633721 1.0145609376617035
1.1795051 0.9749438144711513 1.0168766510472613
1.1793492 0.9751025566432812 1.0192011242017975
1.1791934 0.9752615327479411 1.0215362199470155
1.1790375 0.9754210032170132 1.0238827168290219
1.1788816 0.9755807102173235 1.0262358049170426
1.1787258 0.9757407921035555 1.0285964804410586
1.17857 0.9759012349069504 1.0309682619528726
1.1784142 0.9760620557753132 1.0333496705510077
1.1782584 0.9762232406727201 1.0357406438773373
1.1781027 0.976384682728152 1.038137553869935
1.1779469 0.9765466145743066 1.0405388820101866
1.1777912 0.9767088043226857 1.0429450587057636
1.1776356 0.9768713614871603 1.0453558161305014
1.17748 0.9770341771903187 1.0477727105525705
1.1773243 0.9771974867014571 1.0501908482906783
1.1771687 0.9773610546033905 1.052608324319141
1.177013 0.9775251169994463 1.0550265148833975
1.1768575 0.9776894370043486 1.0574417831121918
1.1767019 0.9778541256465446 1.05986053454892
1.1765465 0.978019071784449 1.0622840787175243
1.1763909 0.9781845143891174 1.0647096042366695
1.1762354 0.978350214586626 1.0671373763856375
1.1760799 0.9785164126467635 1.0695682185279878
1.1759244 0.9786828685621973 1.0720024808743254
1.1757691 0.9788495680530486 1.0744397769611618
1.1756136 0.9790167817058758 1.0768791638629829
1.1754582 0.9791843677480246 1.0793245462710563
1.1753029 0.9793522130490582 1.081779315629555
1.1751475 0.9795204331526016 1.0842432456941147
1.1749922 0.9796890439965373 1.0867178790412404
1.1748369 0.9798580327349613 1.089201027209551
1.1746815 0.9800274148124543 1.091689912213386
1.1745263 0.9801970462986145 1.0941821470563207
1.174371 0.9803672029542765 1.096682249907561
1.1742158 0.9805376105253701 1.0991923255480534
1.1740606 0.9807084156095877 1.1017093088393475
1.1739054 0.9808796046110326 1.1042338560093712
1.1737503 0.9810510612279018 1.1067608680730134
1.1735951 0.9812230347752816 1.1092896965723107
1.17344 0.9813952760319006 1.111824852631337
1.1732849 0.9815679037705621 1.114366036536737
1.1731298 0.9817409331281306 1.1169112365789666
1.1729747 0.9819143504375122 1.119461769158259
1.1728197 0.9820880370838513 1.1220143091746508
1.1726646 0.9822622465751817 1.1245748285122956
1.1725097 0.9824367266038937 1.1271404657763409
1.1723547 0.9826115975049017 1.129712389294881
1.1721997 0.9827868744378895 1.1322867523409268
1.1720448 0.9829625433407396 1.1348643943436922
1.1718899 0.9831384839651908 1.1374490969320903
1.1717349 0.9833149537865331 1.1400367681478
1.1715801 0.9834916957639249 1.1426272183262436
1.1714252 0.9836688320922236 1.1452196845091323
1.1712704 0.9838463771407303 1.147816793275673
1.1711155 0.9840243176826406 1.1504167628453457
1.1709608 0.9842025307581589 1.153021434169996
1.1708059 0.9843812778782529 1.1556278153535444
1.1706512 0.9845602975325015 1.1582364830264815
1.1704965 0.9847397144561715 1.1608500176701537
1.1703417 0.9849195429085214 1.1634683349100696
1.1701871 0.9850996311339391 1.1660898886397113
1.1700324 0.9852802710278383 1.1687162960939659
1.1698778 0.9854611713186494 1.1713471194885436
1.1697232 0.9856424854427284 1.173979795748065
1.1695685 0.9858242001028446 1.1766182580652733
1.1694139 0.98600633002713 1.1792611312175478
1.1692593 0.986188861815513 1.1819056554780072
1.1691048 0.9863716685168096 1.1845533908450103
1.1689502 0.986555019116709 1.1872045752190485
1.1687957 0.9867386450203063 1.1898601504549915
1.1686412 0.9869226747523677 1.1925191899333902
1.1684868 0.9871069796122132 1.1951767515266238
1.1683323 0.9872918308275584 1.197836301182489
1.1681778 0.9874770999039774 1.2005001751346076
1.1680235 0.987662630973496 1.2031707260132274
1.1678691 0.9878485812658709 1.2058418659415195
1.1677147 0.9880349371464535 1.208513426868185
1.1675603 0.9882217123841985 1.2111868925538745
1.1674061 0.988408749228576 1.2138650025355535
1.1672517 0.9885963511498675 1.2165440007740818
1.1670974 0.9887842145082182 1.2192241103827743
1.1669432 0.9889724986951448 1.221909129664494
1.1667889 0.9891611903663533 1.224598315581154
1.1666347 0.9893503042288719 1.2272920577586974
1.1664805 0.9895396804539037 1.229991416420139
1.1663263 0.9897296271682898 1.2326964774746796
1.1661721 0.9899198370505433 1.2354035947118716
1.166018 0.9901104715309939 1.238112419432251
1.1658639 0.9903015165495095 1.2408235221377346
1.1657097 0.9904929869039767 1.2435385879664713
1.1655557 0.990684720316301 1.246255353990603
1.1654017 0.9908768796192995 1.2489760389495392
1.1652476 0.9910696002097232 1.2517005886883104
1.1650935 0.9912625987336497 1.2544292131876233
1.1649395 0.9914560108210592 1.2571627956376825
1.1647856 0.9916497015293819 1.2599044458847652
1.1646316 0.9918439580869384 1.2626521105981112
1.1644777 0.9920384944647915 1.2654058089538252
1.1643238 0.9922334482285781 1.2681647175175952
1.1641699 0.9924288340034214 1.270932101463478
1.164016 0.9926246391724852 1.2737011539701306
1.1638621 0.9928208775138868 1.2764758775040514
1.1637083 0.9930173840192825 1.2792513390234617
1.1635544 0.9932144768827591 1.2820304132277738
1.1634007 0.9934118380114265 1.2848127779199443
1.1632469 0.9936096340117199 1.2875987590624742
1.1630931 0.9938078522401602 1.290392481804916
1.1629394 0.9940063531777926 1.2931895849880217
1.1627856 0.994205432094353 1.2959953554694077
1.162632 0.9944047949213153 1.2988046593444047
1.1624783 0.9946045829417652 1.3016178250317194
1.1623247 0.9948048106604761 1.30444024607932
1.162171 0.9950054656366406 1.3072647769426244
1.1620173 0.9952065614709165 1.3100926105358308
1.1618638 0.9954079292427843 1.3129267847743211
1.1617103 0.9956097395793823 1.3157695653926134
1.1615567 0.9958119800247199 1.3186150036019226
1.1614032 0.9960146647192161 1.3214720374366615
1.1612496 0.9962177822843015 1.3243384626922783
1.1610961 0.9964213467065692 1.3272064157868197
1.1609427 0.9966251867102849 1.330078023654656
1.1607893 0.9968294747256405 1.3329605194637055
1.1606357 0.9970343578636853 1.3358460444493818
1.1604824 0.9972393719369337 1.3387368587630564
1.160329 0.9974449830267665 1.3416315176018732
1.1601756 0.9976510447483766 1.344530796694077
1.1600223 0.9978573850281085 1.3474368606309908
1.159869 0.9980641775323531 1.3503473567720452
1.1597155 0.99827157157145 1.3532644896617319
1.1595623 0.9984790967655156 1.356186177183634
1.159409 0.9986872256554082 1.359114006692122
1.1592557 0.9988958102141425 1.3620512309165171
1.1591026 0.9991046769230488 1.3649962940531848
1.1589494 0.9993140016235663 1.367949584180449
1.1587962 0.9995237732671444 1.37091321675269
1.158643 0.9997340058090411 1.3738853047425788
1.1584898 0.9999446881970273 1.3768691384358038
1.1583368 1.0001556702241157 1.3798598937791196
1.1581836 1.0003672691450345 1.3828600186301314
1.1580305 1.000579169355869 1.3858666397346635
1.1578774 1.0007915241921925 1.3888820267115316
1.1577244 1.0010043473110566 1.3919031887620081
1.1575713 1.0012176270959932 1.3949309837622736
1.1574184 1.0014312104939775 1.3979635397467318
1.1572653 1.0016454186848935 1.4009996055657383
1.1571124 1.001859930810791 1.4040404823136947
1.1569594 1.002074902427785 1.4070883027172043
1.1568065 1.0022903467905968 1.41014206221056
1.1566536 1.002506084179293 1.413201627872172
1.1565007 1.0027224645562436 1.4162678683713275
1.1563479 1.0029391388940243 1.4193372706965468
1.156195 1.0031562890912473 1.422413834310626
1.1560422 1.0033739039952467 1.4255017432737742
1.1558894 1.0035919982102355 1.4286039859916968
1.1557366 1.0038105609337449 1.4317136708197713
1.1555839 1.0040294345591403 1.4348281588169136
1.155431 1.0042489494832938 1.4379501491766962
1.1552783 1.0044687764446045 1.4410780351124017
1.1551256 1.0046890755132847 1.4442125023881442
1.154973 1.0049096872109429 1.4473505769372184
1.1548203 1.00513094507191 1.4504970323188418
1.1546676 1.0053526901055887 1.4536525823622595
1.154515 1.0055747383740763 1.4568220699524794
1.1543624 1.0057972773414174 1.4600016243119502
1.1542099 1.006020295845486 1.4631879755542172
1.1540573 1.006243807385254 1.4663838794745672
1.1539048 1.0064676259534695 1.4695863070437836
1.1537522 1.0066921146734618 1.472792321542422
1.1535997 1.006916910883301 1.476002602384615
1.1534473 1.0071422032164863 1.4792174064833572
1.1532948 1.0073679796653354 1.482434503287174
1.1531423 1.0075942529801236 1.4856533981610762
1.1529899 1.0078210111100476 1.4888763231937763
1.1528375 1.0080480893906703 1.4921018234176286
1.1526852 1.0082756533373531 1.49533475194989
1.1525328 1.0085037162986938 1.4985689777496563
1.1523805 1.0087322658860747 1.5018064241527265
1.1522281 1.008961315174479 1.505045209638746
1.1520758 1.0091908518721675 1.5082899007350705
1.1519235 1.0094207095962404 1.5115374849050378
1.1517713 1.0096510556615876 1.5147910488045062
1.151619 1.0098820848045933 1.5180510170780952
1.1514668 1.0101132418902563 1.5213138958605328
1.1513146 1.0103450837896133 1.5245798723091342
1.1511624 1.010577416326178 1.5278469898970326
1.1510103 1.0108100705595708 1.5311150211188522
1.1508582 1.0110432155366267 1.5343862399945394
1.1507059 1.0112770480625375 1.5376604080267628
1.150554 1.0115110053632934 1.540935684583867
1.1504018 1.0117456514750838 1.5442151646717097
1.1502497 1.011980789920205 1.5474976962237557
1.1500977 1.01221625001987 1.5507846954434779
1.1499457 1.012452203263574 1.5540735066940108
1.1497937 1.012688663154421 1.557364859608396
1.1496418 1.0129256169181455 1.5606589843906098
1.1494898 1.0131630782875038 1.5639577492010925
1.1493378 1.0134010347281794 1.567259770788633
1.1491859 1.0136393128294705 1.57056555507116
1.149034 1.0138780867501438 1.573874799488484
1.1488822 1.014117369978063 1.5771868608979636
1.1487303 1.0143571499622241 1.580502379275787
1.1485784 1.0145974402172488 1.5838206291744639
1.1484265 1.0148382282795771 1.5871448958066923
1.1482748 1.0150793389703034 1.5904774440597658
1.148123 1.0153209493379536 1.5938148526769371
1.1479713 1.0155630727650002 1.5971541156381317
1.1478195 1.015805696688897 1.600495806421622
1.1476678 1.0160488340651865 1.603835547138478
1.1475161 1.016292280295108 1.607175452627431
1.1473644 1.0165364317904246 1.6105213495620028
1.1472127 1.0167808923634034 1.6138688527593106
1.1470611 1.0170258674788855 1.6172207133624859
1.1469095 1.01727134444402 1.6205743482165582
1.146758 1.017517143286782 1.6239312704490292
1.1466063 1.0177636383612694 1.627291061340291
1.1464548 1.018010455312475 1.6306546352828333
1.1463032 1.0182579704451946 1.6340207478454596
1.1461517 1.0185058074340205 1.6373905296021363
1.1460003 1.0187539537080164 1.6407654152672997
1.1458488 1.0190028133485662 1.6441437107773211
1.1456972 1.0192521786249507 1.6475227416495155
1.1455458 1.0195018656576311 1.6509037503604966
1.1453944 1.019752058649695 1.654289360486022
1.145243 1.020002770695126 1.6576776451047113
1.1450917 1.0202539895728993 1.6610669645956142
1.1449403 1.0205057279015641 1.664457727402536
1.144789 1.0207577749017112 1.667853020689216
1.1446376 1.0210105412952173 1.6712517531280113
1.1444863 1.021263616428934 1.6746517457103207
1.144335 1.0215172122687692 1.6780490171393478
1.1441838 1.021771315385233 1.681444210319724
1.1440326 1.022025737706728 1.6848363550866516
1.1438813 1.0222808670761663 1.6882220688570932
1.1437302 1.022536313108339 1.6916050323764034
1.143579 1.0227922642124934 1.6949876412706766
1.1434278 1.0230487326979076 1.6983673656827865
1.1432767 1.0233057055730477 1.7017441775488098
1.1431255 1.0235631950514177 1.7051201870609514
1.1429745 1.0238209849196276 1.708494091715042
1.1428233 1.0240794946305016 1.7118688172691099
1.1426723 1.0243383038315965 1.7152446036480826
1.1425213 1.0245976292428796 1.7186179520650804
1.1423702 1.0248574575268607 1.7219885677915678
1.1422193 1.0251175957923502 1.7253596300570344
1.1420683 1.0253784423548933 1.7287295044559738
1.1419173 1.0256395977672959 1.7320991135991377
1.1417664 1.0259012555958644 1.7354696234117892
1.1416155 1.0261634281317278 1.7388374683142922
1.1414646 1.0264261026163919 1.7422039990029283
1.1413137 1.026689291263197 1.745568648031691
1.1411629 1.0269527730957804 1.7489337071832924
1.141012 1.0272169772840545 1.7522955537499618
1.1408612 1.027481473119665 1.755656037918386
1.1407104 1.0277464822008533 1.7590157360911272
1.1405596 1.0280119914631958 1.7623771316735137
1.1404089 1.028277803893034 1.7657382792455192
1.1402581 1.0285443269841266 1.769098832074531
1.1401074 1.0288111519721692 1.7724569607635905
1.1399567 1.0290784762584004 1.7758093229391494
1.139806 1.029346311750654 1.7791596249829282
1.1396554 1.0296146458960578 1.782512944258859
1.1395047 1.0298834919638082 1.7858695284843404
1.1393541 1.0301526244115753 1.7892287422739495
1.1392034 1.0304224827410033 1.792588334864895
1.1390529 1.030692626783381 1.7959479821638926
1.1389023 1.0309632832675826 1.7993065864673479
1.1387517 1.031234438836662 1.802666348097148
1.1386013 1.0315058917831676 1.8060254965891696
1.1384507 1.0317780591433061 1.809387055789995
1.1383003 1.0320505234806685 1.8127513039161758
1.1381499 1.032323487489905 1.8161165296886155
1.1379994 1.0325969644320445 1.8194837121014131
1.137849 1.0328709415665764 1.8228529600615526
1.1376985 1.0331454324257758 1.8262268808821032
1.1375482 1.033420206400844 1.8295991431785454
1.1373978 1.0336957121787524 1.832972882842463
1.1372474 1.0339715004247096 1.8363495178119371
1.1370971 1.0342478029895177 1.8397270729854798
1.1369469 1.0345243871740486 1.843106547719244
1.1367966 1.0348017057914518 1.8464873115090454
1.1366463 1.0350795260033203 1.8498702450354658
1.1364961 1.035357640964819 1.8532563203921528
1.1363459 1.0356362582160752 1.856648030001252
1.1361957 1.0359153918381452 1.8600416329115055
1.1360455 1.0361950286188077 1.8634375110317198
1.1358953 1.0364751822595168 1.8668336141787272
1.1357452 1.0367556166414216 1.8702333900878585
1.1355951 1.0370365682884866 1.8736338769795016
1.1354449 1.037318247073927 1.8770346575422296
1.1352948 1.0376002198243608 1.8804415226024023
1.1351448 1.0378824729705491 1.8838505898443618
1.1349947 1.0381654691225235 1.8872625495259208
1.1348448 1.0384487456006293 1.8906784377476524
1.1346947 1.0387327668999367 1.8940941199391976
1.1345447 1.0390170677477317 1.8975078499100213
1.1343948 1.0393018876519473 1.9009238924467124
1.1342448 1.0395872129708676 1.9043402939849068
1.134095 1.0398728305088258 1.9077606208080642
1.133945 1.0401591815130762 1.911180838976509
1.1337951 1.0404458240319048 1.9146014388358004
1.1336453 1.0407329724504442 1.9180202017056422
1.1334955 1.041020639462254 1.921435791378674
1.1333456 1.0413088117067453 1.9248518884339592
1.1331958 1.0415975024457418 1.928267687277639
1.133046 1.0418864682657822 1.9316834626015198
1.1328962 1.0421761826972893 1.9350983106656936
1.1327465 1.04246617089112 1.9385090512357117
1.1325967 1.0427566764373533 1.9419190235142247
1.132447 1.04304768591901 1.9453317343406549
1.1322974 1.0433389810480398 1.9487435192258287
1.1321477 1.0436310124710502 1.952157033591445
1.1319981 1.043923328757794 1.9555697738191622
1.1318485 1.0442161488846793 1.9589819136082531
1.1316988 1.0445094862105608 1.962394650292447
1.1315492 1.0448033273302653 1.9658052691895191
1.1313996 1.0450976852373566 1.969214921852119
1.1312501 1.0453923115406683 1.972624363144607
1.1311005 1.0456876894783211 1.9760304782268638
1.130951 1.0459833341877027 1.9794349777617113
1.1308016 1.0462794947190641 1.9828384765269138
1.1306521 1.0465761568096101 1.986236447981789
1.1305027 1.0468730963489623 1.9896305875324114
1.1303532 1.0471707734604352 1.9930243107080303
1.1302038 1.047468726701443 1.996416547128973
1.1300545 1.047767179757946 1.999806133824819
1.1299051 1.0480661450321116 2.00318396359819
1.1297557 1.048365607595708 2.00655618305532
1.1296064 1.0486655806190124 2.0099282139975725
1.129457 1.0489660502839517 2.0132963100839794
1.1293077 1.049266788899775 2.016654824214666
1.1291585 1.0495680216978374 2.020009541313036
1.1290092 1.0498697617933885 2.0233620124459617
1.12886 1.0501719953672906 2.0267138910181197
1.1287107 1.050474735830801 2.0300624753404346
1.1285616 1.05077772651203 2.0334043614589565
1.1284125 1.05108122209359 2.036741443982086
1.1282632 1.0513854512415552 2.0400756420083774
1.1281141 1.0516899409853913 2.0434030784115844
1.127965 1.0519949197220109 2.0467249241929864
1.127816 1.0523001562459136 2.050044703898683
1.1276668 1.052606125062194 2.0533596061997854
1.1275178 1.0529123495933417 2.0566721318915113
1.1273688 1.0532190607812837 2.059978111446694
1.1272198 1.0535262707099153 2.0632797805732888
1.1270708 1.0538339658171172 2.0665765952994986
1.1269218 1.0541421583475208 2.0698697544110654
1.1267729 1.054450588065026 2.07316316269106
1.1266239 1.0547597619532247 2.0764533798696307
1.126475 1.0550691714310476 2.0797404087477154
1.1263261 1.055379076881648 2.0830246555847736
1.1261772 1.0556894644869812 2.086307880548356
1.1260283 1.0560003474251947 2.0895867485232134
1.1258795 1.0563114619725356 2.0928595877282503
1.1257306 1.0566233197872414 2.0961297779588275
1.1255819 1.0569354072176553 2.0993964458031305
1.1254331 1.0572479876720766 2.102664192893546
1.1252843 1.0575610471859818 2.1059286177760588
1.1251355 1.057874598696382 2.109185496307361
1.1249869 1.0581883757784605 2.112437521250242
1.1248382 1.058502643017528 2.115686193042824
1.1246895 1.0588176385172412 2.1189329495139675
1.1245408 1.0591328711928087 2.1221812533570477
1.1243922 1.0594485796676787 2.125424903817924
1.1242436 1.059764522975433 2.1286616915046888
1.124095 1.0600811939946153 2.1318938142919506
1.1239464 1.0603980975259961 2.1351231514585636
1.1237978 1.0607157286674265 2.138349301984942
1.1236492 1.0610335907994335 2.141576586007347
1.1235007 1.0613519257353636 2.1448010545333056
1.1233523 1.0616704897981968 2.148022253520025
1.1232038 1.061989781762821 2.1512408954841584
1.1230553 1.06230930123624 2.1544582973591293
1.1229068 1.062629548973079 2.1576730981476566
1.1227584 1.0629500226497992 2.1608855282427597
1.12261 1.0632709670887681 2.164098371081898
1.1224617 1.0635921359586253 2.167307158236725
1.1223133 1.0639140331284282 2.170514123685704
1.122165 1.0642361531817819 2.173720637255471
1.1220165 1.0645590019812408 2.176922452671825
1.1218683 1.0648820716779566 2.180120732988896
1.12172 1.0652056097487133 2.183316217012662
1.1215718 1.0655293667761652 2.186509967258236
1.1214235 1.0658538523383618 2.1897053171878484
1.1212753 1.066178556042362 2.192898774065698
1.121127 1.0665039887841643 2.1960886595444538
1.1209788 1.066829637932024 2.199277743854582
1.1208307 1.067155754275599 2.202468300691534
1.1206825 1.0674823489854859 2.2056607640895662
1.1205344 1.0678091482215506 2.208856040226636
1.1203862 1.0681366894421498 2.212046250122094
1.1202382 1.0684644334312063 2.215232353458558
1.1200901 1.0687926546984334 2.218415070766636
1.1199421 1.0691213412311247 2.2215953481560606
1.119794 1.0694505043738667 2.224775534309572
1.119646 1.0697801323497662 2.227950940126732
1.119498 1.0701099695767187 2.2311151979700896
1.1193501 1.070440268771827 2.234274345432697
1.1192021 1.0707710404291637 2.2374236759076487
1.1190542 1.0711022715627943 2.2405645002337082
1.1189063 1.071433972864803 2.2437024245706545
1.1187583 1.07176613232854 2.2468366009126024
1.1186105 1.0720984927789163 2.2499650189810474
1.1184626 1.0724315780908373 2.253089711659398
1.1183147 1.0727648619043988 2.2562049003714773
1.1181669 1.0730986001404281 2.2593157602335965
1.1180191 1.073432804022128 2.262428404265185
1.1178714 1.0737671921907879 2.265538463122826
1.1177236 1.0741023153593676 2.2686423162518152
1.1175759 1.0744376204439967 2.2717409025416972
1.1174282 1.0747733885722013 2.2748317498362054
1.1172805 1.0751096069603503 2.2779187009527226
1.1171328 1.0754462869303936 2.281001017644207
1.1169851 1.0757834159318174 2.2840804452283954
1.1168375 1.0761207331830913 2.287158920461267
1.1166898 1.0764587714826728 2.290233436113216
1.1165422 1.0767969959970933 2.293301445509649
1.1163946 1.0771356671555354 2.2963651352719476
1.116247 1.0774747960070146 2.2994253454479154
1.1160995 1.077814370602639 2.3024859215811553
1.115952 1.0781541278122924 2.3055416665577657
1.1158046 1.0784943296038834 2.3085956986621365
1.115657 1.0788352629951725 2.3116491848281604
1.1155095 1.0791763651360289 2.3147005797734836
1.115362 1.0795179229090124 2.317746552002574
1.1152147 1.079859647166744 2.3207929421326456
1.1150672 1.0802021033675369 2.323838357065262
1.1149199 1.0805447250323414 2.3268830273936842
1.1147724 1.080888079208476 2.329926451402076
1.1146251 1.081231597598273 2.332967138803385
1.1144779 1.081575292023031 2.336005831241637
1.1143305 1.0819197056415666 2.339035520105692
1.1141832 1.082264571334856 2.34205939801072
1.114036 1.0826095967935316 2.3450824300554465
1.1138887 1.0829550732907505 2.34809934341257
1.1137414 1.0833012671229325 2.351106205392155
1.1135943 1.0836473487792198 2.3541088387226186
1.1134471 1.0839941466067 2.3571063413530933
1.1132998 1.0843413914231301 2.3601007764753716
1.1131527 1.0846887891750876 2.363089415877034
1.1130055 1.085036914059266 2.3660724657389327
1.1128584 1.0853851894137563 2.3690504475315945
1.1127113 1.0857339087271842 2.3720251492497955
1.1125643 1.0860827762848633 2.374997721163884
1.1124172 1.086432370194931 2.3779677499720933
1.1122702 1.0867821108798692 2.380937042550813
1.1121231 1.0871325783870922 2.383904620733156
1.1119761 1.0874831913371696 2.3868692563257237
1.1118292 1.0878342465945767 2.389834061068182
1.1116822 1.0881857310147676 2.392796834714556
1.1115353 1.0885373715875548 2.3957542478784
1.1113883 1.088889725572467 2.398707178811542
1.1112415 1.0892422336465468 2.401658742362352
1.1110946 1.0895951686175496 2.4046058666170076
1.1109477 1.0899485423745126 2.407548863820126
1.1108009 1.0903023417801796 2.4104874679613957
1.110654 1.0906565788156266 2.413423596478699
1.1105072 1.091010952546881 2.4163544150024747
1.1103604 1.0913660506999348 2.419282948233692
1.1102136 1.0917212840038062 2.422212529658486
1.1100669 1.0920769534550088 2.425137600775965
1.1099201 1.0924330452666295 2.4280560974362086
1.1097735 1.092789281784011 2.4309711014422724
1.1096268 1.0931462292166816 2.433884037392491
1.1094801 1.0935033199602306 2.436795747727015
1.1093335 1.0938608312356413 2.4397042230682477
1.1091869 1.09421877490658 2.4426095106055095
1.1090403 1.0945771381840934 2.44551187655995
1.1088936 1.0949359329533817 2.448410755423495
1.108747 1.095295146379757 2.451306794936034
1.1086005 1.0956544979640366 2.454199380264114
1.108454 1.0960142668699848 2.4570870113011405
1.1083075 1.0963744646400884 2.4599707116542033
1.108161 1.0967350785946401 2.462852314781549
1.1080145 1.097096120743931 2.465732183132445
1.1078681 1.0974572842982786 2.4686086532487104
1.1077216 1.097819169381275 2.471482110737104
1.1075752 1.0981811741924494 2.4743532405961814
1.1074288 1.098543605411269 2.477221055198957
1.1072824 1.0989064499297885 2.480085913000775
1.107136 1.0992697198160124 2.4829461747446655
1.1069897 1.0996331056712132 2.485805476190226
1.1068434 1.0999972124599777 2.4886588656054545
1.1066971 1.1003614331150886 2.4915078625512437
1.1065508 1.100726076732223 2.4943497318837244
1.1064045 1.1010911288824676 2.4971855126064177
1.1062583 1.1014566023486492 2.500019649633468
1.106112 1.1018224833952905 2.502849133609036
1.1059659 1.102188486096972 2.505675018562317
1.1058197 1.1025548949878672 2.508497850171172
1.1056734 1.1029220220414613 2.5113176101923056
1.1055273 1.1032892548701372 2.514130165087226
1.1053813 1.103656605076177 2.5169376136650548
1.1052351 1.1040246585293478 2.519738461273408
1.1050891 1.1043928269672303 2.522537051098999
1.1049429 1.1047616983986022 2.525332244110816
1.1047969 1.1051306831915824 2.528124679131231
1.1046509 1.1055000690732666 2.530908616872479
1.1045048 1.1058698669804616 2.5336845448901255
1.1043588 1.1062400638406371 2.536457377148703
1.1042129 1.1066103688418298 2.5392246137149903
1.104067 1.1069810712181134 2.5419883218063855
1.1039209 1.1073524858939825 2.5447477358520554
1.103775 1.107723993383098 2.547501888262719
1.1036291 1.108095908839889 2.5502539687149093
1.1034833 1.1084679152079848 2.553003382410606
1.1033374 1.108840633055518 2.555749969277589
1.1031916 1.1092134401862441 2.5584926822609093
1.1030458 1.1095866534596897 2.5612344646350382
1.1029 1.1099602597854485 2.5639701642710513
1.1027542 1.110334270857161 2.5667015388745438
1.1026084 1.1107086736235672 2.5694292397038505
1.1024626 1.1110834801690617 2.572155153765902
1.102317 1.111458370809344 2.5748774487739676
1.1021713 1.1118336640819086 2.577596194224431
1.1020256 1.1122093468704102 2.580311349644233
1.10188 1.1125854313461268 2.5830253762338855
1.1017343 1.1129619048006 2.585737675695661
1.1015886 1.1133387793202978 2.5884453202887583
1.101443 1.1137157328221576 2.591148218548179
1.1012975 1.1140930858700884 2.5938470975492796
1.1011518 1.1144711345361216 2.5965435535917227
1.1010063 1.1148492724095713 2.5992362055632166
1.1008608 1.1152274855010451 2.6019240996855313
1.1007153 1.1156064059509088 2.604608103452658
1.1005697 1.115985710361738 2.607287545983821
1.1004243 1.1163650998845338 2.6099635397833936
1.1002789 1.1167448719601 2.6126350570444363
1.1001334 1.1171250387245273 2.6153049961277004
1.099988 1.1175055875096997 2.6179761995635067
1.0998427 1.1178862186331713 2.620643098063786
1.0996972 1.1182675434473375 2.623309096735541
1.0995519 1.1186489492633926 2.6259728805342224
1.0994065 1.119031049135608 2.6286380103984874
1.0992612 1.1194132290969698 2.631298301799434
1.099116 1.1197954749691224 2.633950615800624
1.0989707 1.1201784260017944 2.6365977702857584
1.0988253 1.1205617548239448 2.6392345774080264
1.0986801 1.1209451575718263 2.6418644239553064
1.098535 1.1213289356473506 2.644488004275159
1.0983897 1.121713100078381 2.6471022044737302
1.0982445 1.122097637764429 2.64971581068821
1.0980994 1.1224825609436175 2.6523250714530664
1.0979542 1.1228678563572139 2.6549293448402937
1.0978091 1.1232532190902467 2.6575280950478146
1.097664 1.123638952175348 2.6601202576366396
1.0975189 1.124025066938133 2.6627041743698587
1.0973738 1.1244115500584724 2.6652855896984153
1.0972288 1.1247984138210958 2.6678643087876064
1.0970837 1.1251856451448126 2.6704397475438877
1.0969387 1.1255729376442354 2.6730116595521904
1.0967938 1.125960596393082 2.6755779506682194
1.0966487 1.1263489519867809 2.6781380986796375
1.0965037 1.1267373530818046 2.6806966294392236
1.0963589 1.1271258112140328 2.683247069930844
1.0962139 1.1275149521428445 2.6857945511051917
1.096069 1.1279044687287842 2.688341887437938
1.0959241 1.1282940272375697 2.6908856809826447
1.0957793 1.1286839606908377 2.6934302037083047
1.0956345 1.1290742561848945 2.695973231003056
1.0954896 1.1294649263836765 2.6985161712372956
1.0953448 1.12985595853691 2.7010598710480167
1.0952001 1.13024704322837 2.703601202504027
1.0950553 1.1306384891333034 2.7061397328561614
1.0949105 1.1310306313279228 2.7086750160250554
1.0947658 1.1314228108002173 2.711203332602577
1.0946211 1.1318153623023257 2.713728634079304
1.0944765 1.1322079489212644 2.716250159192926
1.0943317 1.1326012301383448 2.7187651598208267
1.0941871 1.1329945441931077 2.7212759200943504
1.0940425 1.1333882278705016 2.723786519097865
1.0938978 1.1337825925657015 2.726291164451497
1.0937533 1.1341766754983096 2.7287914653009024
1.0936087 1.134571438383096 2.7312859870462076
1.0934641 1.1349665679879042 2.733776406010341
1.0933197 1.1353617250583798 2.736265093735361
1.093175 1.1357575746420534 2.738755313108917
1.0930306 1.1361534510989753 2.7412448463935197
1.0928861 1.136549693403129 2.743727560232189
1.0927417 1.1369459602675807 2.7462065398437945
1.0925972 1.1373429190852562 2.748683945708131
1.0924528 1.1377402289531875 2.7511582967110533
1.0923084 1.1381375741722826 2.75362191327384
1.092164 1.1385352679220488 2.7560809434269875
1.0920197 1.1389333232046466 2.758536721781213
1.0918753 1.1393317259669158 2.760988920571708
1.091731 1.1397304895219587 2.7634418889367858
1.0915867 1.140129270729433 2.765893526052059
1.0914425 1.1405284121921315 2.7683417514939195
1.0912981 1.1409282299213832 2.770786484803199
1.0911539 1.1413280765636438 2.7732271200289915
1.0910096 1.1417282683177756 2.7756645136426346
1.0908655 1.142128486900509 2.77809659613322
1.0907212 1.1425293804208114 2.780525074479236
1.0905771 1.1429302987931382 2.7829471784719972
1.090433 1.1433315593118765 2.785364283641107
1.0902888 1.143733506722127 2.7877785370101233
1.0901448 1.1441351305451604 2.790189123679564
1.0900006 1.1445374407225033 2.792596964452597
1.0898565 1.1449400910825946 2.7950021847756257
1.0897125 1.1453427610828792 2.7974028843377576
1.0895684 1.1457461033517733 2.799795387358371
1.0894244 1.146149462312787 2.8021787656720796
1.0892804 1.146553157910552 2.804563637468191
1.0891365 1.1469568691010763 2.8069477547516173
1.0889925 1.147361251241167 2.809326982152588
1.0888485 1.1477659826664741 2.8117103194190385
1.0887046 1.1481707158479175 2.814100403144531
1.0885607 1.1485757996843937 2.816490623358599
1.0884168 1.1489812211875712 2.818888398424272
1.0882729 1.1493869945667128 2.8212859219551203
1.088129 1.149793105821904 2.8236773581045402
1.0879853 1.1501992307404356 2.826065446140386
1.0878415 1.1506056923205696 2.8284529055904244
1.0876976 1.151012840751595 2.830835103301399
1.0875539 1.1514199873202622 2.8332135106198044
1.0874101 1.1518274822681482 2.835586733196084
1.0872664 1.152234973354161 2.8379606905177384
1.0871227 1.1526431509377784 2.8403354835843326
1.086979 1.1530513239989335 2.8427059042705323
1.0868353 1.1534601832528728 2.8450729143888385
1.0866916 1.1538690363587094 2.8474378994506173
1.086548 1.154278235921517 2.849798671801791
1.0864044 1.1546874273992578 2.8521553056568703
1.0862608 1.1550973041092634 2.8545088173806903
1.0861173 1.155507171279581 2.8568624213712974
1.0859736 1.1559177240204626 2.859213028186876
1.0858301 1.1563282661082077 2.861564051834598
1.0856866 1.1567391526786526 2.8639090865561774
1.085543 1.1571503681914115 2.8662512726632725
1.0853996 1.1575615850916625 2.8685883807033536
1.0852561 1.1579734714018373 2.870917605477882
1.0851127 1.1583853568602265 2.8732478803322015
1.0849693 1.158797569414992 2.8755801149225007
1.0848259 1.159210123710293 2.87791282145786
1.0846825 1.159623005292741 2.8802449273528943
1.084539 1.1600362282463448 2.882572573466586
1.0843958 1.160449433705025 2.8848967310295266
1.0842524 1.16086332318692 2.887215273972984
1.0841091 1.1612771930845407 2.8895284850138134
1.0839658 1.1616914015375186 2.891837693141156
1.0838225 1.1621059333305062 2.894145452236477
1.0836792 1.1625208032865018 2.896454231605166
1.083536 1.1629356509924114 2.898759296664788
1.0833927 1.1633511818516227 2.9010652339766416
1.0832496 1.1637666895331409 2.9033676931898493
1.0831064 1.1641825340691498 2.905667269651256
1.0829632 1.1645987002982316 2.9079648504684235
1.08282 1.165015202718402 2.9102603220301573
1.0826769 1.1654320260997562 2.912550833042851
1.0825338 1.1658488372040194 2.9148400310286067
1.0823908 1.1662659682920604 2.917124407579459
1.0822476 1.1666837810452848 2.9194073799918914
1.0821046 1.1671015651033385 2.9216877389997666
1.0819616 1.1675193340243022 2.923966207303493
1.0818186 1.1679377700695457 2.926242974377588
1.0816755 1.168356538608883 2.928514996789724
1.0815326 1.1687752753210543 2.930780487448441
1.0813897 1.1691943426217781 2.9330409977003518
1.0812467 1.1696137252732843 2.935291107810421
1.0811038 1.1700334360864844 2.9375356416567864
1.0809609 1.17045346041754 2.9397768216707956
1.080818 1.1708734615827259 2.942019521085829
1.0806751 1.1712941271858077 2.944267149365795
1.0805323 1.1717147701222448 2.946516950960656
1.0803895 1.1721357275809337 2.9487692893145474
1.0802467 1.1725570136789913 2.9510214157493335
1.0801039 1.1729786140938294 2.9532661621748417
1.0799611 1.1734005417262576 2.955509874871737
1.0798184 1.1738224302759852 2.9577510383678964
1.0796757 1.174244645474767 2.9599914700834833
1.0795329 1.174667526196892 2.9622263969023015
1.0793902 1.1750903793457397 2.9644587684218777
1.0792476 1.1755131905268665 2.9666869244176723
1.0791049 1.1759366797674455 2.968913565993242
1.0789622 1.1763604795589118 2.9711313743293597
1.0788196 1.1767842475844317 2.9733436724596825
1.078677 1.1772083243285296 2.9755548020175677
1.0785345 1.1776327227529373 2.9777630519354763
1.0783919 1.178057429239848 2.9799693288877123
1.0782493 1.1784824567775436 2.982173573394081
1.0781069 1.1789074359080827 2.9843714790725997
1.0779643 1.1793330901936747 2.986562616129759
1.0778219 1.1797586936319762 2.9887484340486474
1.0776794 1.1801846150211674 2.990932094711824
1.077537 1.1806108404414377 2.9931098661171722
1.0773945 1.1810373822652982 2.99528116484419
1.0772521 1.1814638691693526 2.997449505448931
1.0771097 1.1818910287076327 2.999613018036587
1.0769674 1.1823181315002689 3.0017720900000175
1.076825 1.182745548275786 3.0039269542797213
1.0766827 1.183173264445342 3.006075530331635
1.0765404 1.1836012929885986 3.0082199892919332
1.076398 1.184029619572809 3.0103597715784134
1.0762558 1.1844578982007254 3.012494167373374
1.0761135 1.1848868325565907 3.0146255362611165
1.0759712 1.1853157172004936 3.0167507961548314
1.075829 1.185744896676318 3.0188668115188904
1.0756868 1.1861743836623624 3.020981628314239
1.0755446 1.1866041643781575 3.0230912573951176
1.0754025 1.1870338908940086 3.025195790145701
1.0752603 1.1874642703918046 3.027298088798028
1.0751182 1.1878945942888814 3.0293973391060396
1.0749761 1.1883252096880002 3.0314936353480437
1.074834 1.1887561291871958 3.0335843648986307
1.0746919 1.1891873389690644 3.0356732649943243
1.0745499 1.1896184899355662 3.0377581158930687
1.0744078 1.1900502921552183 3.0398366625337574
1.0742658 1.1904820335763695 3.041913478173923
1.0741239 1.1909140632268502 3.04398781685845
1.0739819 1.191346393580758 3.0460581698429303
1.0738399 1.191779010981691 3.048121206144533
1.0736979 1.1922119273201859 3.0501798326167338
1.0735561 1.1926447656200043 3.052237031895215
1.0734141 1.1930782660585808 3.054291327663476
1.0732722 1.1935116871959894 3.0563429605108046
1.0731304 1.193945405551521 3.058388584885713
1.0729885 1.1943794072344909 3.0604307085220377
1.0728467 1.1948137050665517 3.062470838496699
1.0727049 1.1952479202726594 3.064507939929503
1.072563 1.1956827959837828 3.0665400618125713
1.0724213 1.1961175874409782 3.0685713209033536
1.0722796 1.1965526732733878 3.0705966297095184
1.0721378 1.1969880389017722 3.072614658697214
1.0719961 1.197423696832663 3.074625886048011
1.0718545 1.197859266064689 3.076635184266521
1.0717127 1.1982954935550254 3.078641271940325
1.0715711 1.198731630862808 3.0806418953841734
1.0714295 1.1991680583016713 3.082639156992613
1.0712879 1.199604761246874 3.0846310847776848
1.0711462 1.2000417530982916 3.0866213459136618
1.0710046 1.200479019523234 3.088605680907571
1.0708631 1.2009162049834419 3.09058235067737
1.0707215 1.2013540312903441 3.092549963873866
1.07058 1.2017917738801194 3.094514093338403
1.0704385 1.202229787498914 3.0964763741484886
1.070297 1.2026680853158034 3.0984350432598458
1.0701555 1.2031066533079897 3.1003910266530896
1.0700141 1.203545134920917 3.1023440624820653
1.0698726 1.203984255754794 3.104295674301892
1.0697312 1.2044232891323028 3.1062451312638206
1.0695899 1.2048625911633617 3.108189008245557
1.0694485 1.205302174154985 3.110126538492736
1.0693071 1.2057420239423111 3.1120552301851725
1.0691657 1.2061821525646057 3.1139795859790285
1.0690244 1.2066221749816717 3.115899428421756
1.0688832 1.2070624751265449 3.1178176431573292
1.0687418 1.2075034111826244 3.119732364870912
1.0686005 1.2079442524105795 3.12164635387533
1.0684594 1.2083849849587267 3.1235552675831006
1.0683181 1.2088263657580538 3.1254627694060564
1.0681769 1.2092680092944925 3.127365824917181
1.0680357 1.209709554785147 3.129264058857721
1.0678946 1.2101513615511508 3.1311590157082043
1.0677534 1.210593442023205 3.133051691726149
1.0676123 1.2110357829460683 3.134939741044157
1.0674711 1.211478396283397 3.1368213336099
1.06733 1.2119212685153185 3.138699387909942
1.067189 1.2123640374838194 3.1405701325815407
1.0670478 1.2128074379875977 3.142435479822552
1.0669068 1.2132507329294167 3.1442935697689696
1.0667658 1.2136942832516724 3.1461478532751124
1.0666248 1.2141381012395054 3.147999127933279
1.0664839 1.2145817980513762 3.1498441398378767
1.0663428 1.2150261365335742 3.1516841418485724
1.0662019 1.2154703520014134 3.153522857689425
1.066061 1.2159148330812457 3.1553599585208714
1.0659201 1.2163595660820177 3.1571904815030325
1.0657792 1.2168045630971807 3.1590156914327086
1.0656383 1.2172498104297604 3.160835223400723
1.0654974 1.2176953204114997 3.1626525331508746
1.0653566 1.218140702715461 3.164467150846536
1.0652158 1.2185863466226436 3.1662775630760382
1.065075 1.2190322386415458 3.168082872282663
1.0649343 1.2194783909056273 3.1698836199590983
1.0647935 1.2199247898833994 3.1716781973284216
1.0646527 1.2203714475571743 3.1734684173016783
1.064512 1.2208179722090113 3.175254477697884
1.0643712 1.2212651324962227 3.1770308004750403
1.0642306 1.2217121569659353 3.1787984033976375
1.0640899 1.222159436367838 3.1805648340954047
1.0639492 1.2226069574728344 3.1823248783175533
1.0638087 1.2230543523100088 3.1840745257751277
1.063668 1.2235023659332014 3.1858178124646215
1.0635275 1.22395025072433 3.1875540302074343
1.0633868 1.224398752846851 3.189283172867145
1.0632463 1.224847123913376 3.191009604440591
1.0631057 1.225295731339526 3.1927368304439234
1.0629653 1.2257442069406723 3.194459958101109
1.0628247 1.2261932988490367 3.1961785753750394
1.0626842 1.2266426382157951 3.1978928522263623
1.0625437 1.2270918308210308 3.199606323924166
1.0624033 1.2275412702282138 3.201317968750414
1.0622629 1.22799094360839 3.2030290582991787
1.0621225 1.228440863260317 3.204734006099679
1.061982 1.2288910156024213 3.2064338781914437
1.0618417 1.2293410304421248 3.2081302436979358
1.0617014 1.2297912767960013 3.209825235581161
1.061561 1.2302421499302576 3.211516857757398
1.0614207 1.2306928709348584 3.2132044845742693
1.0612804 1.231143834845612 3.2148868875866197
1.0611402 1.231594644829266 3.216568972963626
1.0609999 1.2320460805396987 3.2182463232309693
1.0608597 1.232497360684987 3.2199156705937813
1.0607194 1.2329492649698106 3.22157857461093
1.0605792 1.2334010115812009 3.2232408536691692
1.060439 1.2338529976831278 3.224897022397981
1.0602988 1.234305208713966 3.226546825852066
1.0601587 1.2347572729926048 3.2281958062113465
1.0600185 1.2352099462895285 3.229842047833333
1.0598785 1.2356624717560902 3.2314862271276974
1.0597384 1.2361152204029502 3.2331233430857735
1.0595983 1.2365682045699222 3.2347546937120706
1.0594583 1.2370214103011892 3.2363822071389845
1.0593182 1.2374748504327404 3.2380063972970783
1.0591781 1.237928511031518 3.2396244782413315
1.0590382 1.2383820182374687 3.241237443459568
1.0588982 1.238835744377787 3.24284834217387
1.0587581 1.2392900889338931 3.244453034062852
1.0586183 1.2397438773714549 3.2460527720092305
1.0584784 1.2401982833556806 3.2476523256392267
1.0583384 1.2406529063210099 3.2492510095400213
1.0581986 1.2411073723445032 3.250849163458108
1.0580586 1.2415624424997105 3.252442995937645
1.0579188 1.2420173541690969 3.2540314496939495
1.057779 1.2424724810490089 3.2556170235833735
1.0576391 1.2429278363113403 3.257202522683073
1.0574993 1.2433834063148186 3.25878253318607
1.0573596 1.2438388149560684 3.260358120946991
1.0572197 1.2442948256733388 3.2619295553491856
1.05708 1.2447506734527896 3.2634980199067747
1.0569403 1.245206733526977 3.265062278364997
1.0568006 1.2456630185295037 3.2666245243374545
1.0566609 1.2461195151088629 3.268184708175902
1.0565213 1.2465758463095147 3.269741413476597
1.0563816 1.2470327778592416 3.2712923359162636
1.056242 1.2474895422860757 3.2728419088581058
1.0561024 1.2479465163785965 3.274387134404973
1.0559628 1.2484037122041132 3.275927840724716
1.0558232 1.2488611164589039 3.277464313591705
1.0556836 1.2493187410653197 3.2789933872644283
1.0555441 1.2497761814447192 3.2805195250264783
1.0554045 1.2502342321230278 3.2820420732358486
1.0552651 1.250692097255134 3.283562341538616
1.0551256 1.2511501808073224 3.2850793962859273
1.0549861 1.251608469093765 3.2865922182276908
1.0548466 1.2520669745887587 3.288099801101343
1.0547073 1.2525252913105196 3.2896003135063383
1.0545678 1.2529842156514663 3.291098032166119
1.0544285 1.2534429497589281 3.2925936868880794
1.0542891 1.2539018989328106 3.2940914892858646
1.0541497 1.2543610502100992 3.295586952766827
1.0540104 1.2548204158066916 3.2970735349259255
1.053871 1.2552799816832083 3.2985554550358556
1.0537318 1.2557393671059667 3.300034251414449
1.0535924 1.2561993450798203 3.301507419354186
1.0534532 1.256659140707126 3.302974897827865
1.053314 1.257119133920441 3.304438430628744
1.0531747 1.2575793369916013 3.3058961152478914
1.0530355 1.2580397362562867 3.3073501841957063
1.0528964 1.2584999498721965 3.308800628558918
1.0527571 1.2589607531331393 3.3102485096702554
1.052618 1.2594213695686742 3.3116937919365967
1.0524789 1.2598821806167322 3.313140744918086
1.0523398 1.2603431995217211 3.3145872508179695
1.0522007 1.2608044128395353 3.3160285090425985
1.0520616 1.2612658327818072 3.3174650293378747
1.0519226 1.2617270502791957 3.318897280925929
1.0517834 1.2621888687763942 3.3203256895553577
1.0516444 1.2626504833792453 3.321751263120279
1.0515054 1.263112302308811 3.3231720229906316
1.0513664 1.263574311874742 3.3245880311463005
1.0512275 1.264036524486491 3.3259999350038636
1.0510886 1.264498529992826 3.3274078144370876
1.0509496 1.264961133963308 3.3288105754083626
1.0508107 1.2654235288578872 3.3302035704225537
1.0506718 1.2658861234440555 3.331594151612494
1.0505329 1.2663489044836138 3.3329816436365736
1.050394 1.2668118842354628 3.3343622300863256
1.0502552 1.2672750490676994 3.3357419605778884
1.0501164 1.2677380141967196 3.3371192585962857
1.0499775 1.268201561552536 3.3384920925884103
1.0498388 1.268664907660501 3.3398609400258827
1.0497 1.2691284370583493 3.3412272480008673
1.0495613 1.2695921623552904 3.3425912282912202
1.0494225 1.2700560702653514 3.343952532968441
1.0492839 1.2705197747211123 3.3453124419941647
1.0491451 1.2709840599169115 3.3466670500313036
1.0490065 1.271448140191744 3.3480206575886697
1.0488678 1.2719124017041041 3.3493729691152403
1.0487292 1.2723768568027531 3.3507214535679104
1.0485905 1.2728414922836504 3.3520667698865267
1.0484519 1.273306320386017 3.3534084563399054
1.0483134 1.2737709281167164 3.3547470133922035
1.0481747 1.2742361274541794 3.356083346490099
1.0480362 1.2747011054100337 3.357418347803684
1.0478977 1.2751662743780439 3.35874800221594
1.0477592 1.2756316208204606 3.3600736649173
1.0476208 1.2760967562187708 3.3613921348375793
1.0474823 1.2765624681585486 3.3627067693083705
1.0473437 1.2770283683955057 3.364017666768068
1.0472053 1.2774940423827985 3.3653252525664064
1.0470669 1.2779599036474383 3.366629874297749
1.0469285 1.2784259388932155 3.3679343780391915
1.0467901 1.2788921611362163 3.369236796406021
1.0466517 1.2793585569044557 3.3705368085146414
1.0465134 1.2798247371182643 3.371834085663732
1.0463752 1.280291089749363 3.3731251820690185
1.0462368 1.2807580293838297 3.374411961790933
1.0460985 1.2812247378608137 3.3756940696639455
1.0459602 1.2816916301288102 3.3769760455855278
1.045822 1.2821582902031308 3.378252171625715
1.0456837 1.282625535407269 3.379522070771128
1.0455455 1.2830929493651195 3.380787639607445
1.0454073 1.2835601415602127 3.3820498578481564
1.0452691 1.284027501343304 3.3833079959243433
1.045131 1.2844950412297007 3.384562637688488
1.0449928 1.2849627474986818 3.3858094629722046
1.0448546 1.285430632151032 3.38705254161051
1.0447166 1.285898277913807 3.388290201496137
1.0445786 1.286366100663177 3.3895238525449933
1.0444404 1.2868344912433516 3.3907547401902995
1.0443023 1.2873026537917567 3.391982678402357
1.0441643 1.287770979205896 3.3932068117511918
1.0440264 1.2882390752752364 3.3944290068451433
1.0438883 1.288707738200393 3.395649933716729
1.0437503 1.289176575628856 3.396865132203017
1.0436124 1.2896451691414828 3.398075664355261
1.0434744 1.2901139356030922 3.399281604337384
1.0433365 1.2905828617639454 3.400483419955667
1.0431986 1.2910519596209336 3.401678922009702
1.0430607 1.2915212157119056 3.402870837498896
1.0429229 1.2919902365143234 3.404056901604444
1.0427849 1.2924598199384962 3.4052387241115216
1.0426471 1.2929291663634215 3.406414940535544
1.0425093 1.293398668284203 3.407589063063729
1.0423715 1.293868338240643 3.4087598620726314
1.0422337 1.2943381629943818 3.409930226647967
1.042096 1.2948077488976446 3.411099679746057
1.0419582 1.2952778960104623 3.412268636415298
1.0418205 1.2957478038317112 3.4134378213469145
1.0416828 1.2962178662132136 3.4146075134183187
1.0415452 1.2966880959583313 3.4157746050125737
1.0414075 1.2971584797483584 3.4169388089327004
1.0412698 1.2976290299510524 3.4180978019188912
1.0411322 1.298099325458243 3.4192523072435295
1.0409945 1.2985701938258924 3.4204063548464285
1.040857 1.2990408066645691 3.4215571584104216
1.0407194 1.2995115839116287 3.4227040308199435
1.0405818 1.2999825122483146 3.4238464818074044
1.0404443 1.3004536036399676 3.424981306527884
1.0403067 1.3009248444167474 3.4261122846722207
1.0401692 1.3013958387175724 3.4272430680088966
1.0400317 1.3018673904809088 3.4283706952568562
1.0398942 1.3023386945749715 3.4294921162018794
1.0397568 1.3028101460928179 3.430608954731699
1.0396193 1.3032817571858353 3.4317209281806482
1.039482 1.3037531052397613 3.432829099865177
1.0393445 1.304225021050479 3.4339345700678403
1.0392072 1.3046966727832812 3.4350392383394452
1.0390698 1.3051688921560094 3.4361408435104193
1.0389324 1.305640846386974 3.437237838543361
1.0387951 1.3061129576089534 3.438331974092971
1.0386578 1.3065852122729318 3.43942183246055
1.0385206 1.3070572127883413 3.440507591773975
1.0383832 1.307529765750841 3.4415897814676844
1.038246 1.3080020634690093 3.4426727749602106
1.0381088 1.308474503018014 3.4437507627375
1.0379716 1.308947096435647 3.4448216160015726
1.0378344 1.3094198300713895 3.4458896876349216
1.0376972 1.3098927165911063 3.4469550143662153
1.03756 1.310365742270305 3.448010974724098
1.0374229 1.3108385075914835 3.449059346393439
1.0372858 1.3113114100003105 3.450105573839822
1.0371486 1.3117848735825839 3.4511503830326933
1.0370115 1.3122580625096636 3.4521956170591217
1.0368745 1.3127309895207628 3.4532379483710556
1.0367374 1.3132044642903082 3.454277315365341
1.0366004 1.3136780878680845 3.455313548169048
1.0364634 1.314151434755396 3.456346949025006
1.0363264 1.314624929755232 3.4573803120462663
1.0361894 1.3150985595189852 3.4584095282283633
1.0360525 1.315572336465467 3.459434599871999
1.0359155 1.3160462469481056 3.4604535067912563
1.0357785 1.3165203028748118 3.4614637584270467
1.0356417 1.3169940776256732 3.462468513780829
1.0355047 1.3174684088292332 3.4634681347876666
1.0353678 1.3179424573641156 3.4644669563827803
1.035231 1.3184166490119738 3.465463477760168
1.0350941 1.3188909703027445 3.4664581480847425
1.0349574 1.319365020714851 3.46744728237207
1.0348206 1.3198396129688508 3.4684337243677392
1.0346838 1.3203139330867772 3.469416894031073
1.034547 1.320788794417339 3.470395749903349
1.0344102 1.3212633822786068 3.4713716767310747
1.0342735 1.3217380968795722 3.4723460102184527
1.0341369 1.3222125370067297 3.473315739870624
1.0340002 1.3226875168298997 3.4742803666799
1.0338634 1.3231626348844787 3.4752424208486548
1.0337268 1.323637463382896 3.4762016462651664
1.0335902 1.324112429136578 3.4771551037407136
1.0334536 1.3245875183757418 3.4781070315099827
1.033317 1.3250627441498093 3.479056153423623
1.0331804 1.3255380925265934 3.4799980051334356
1.0330439 1.3260131609632198 3.480936177706361
1.0329072 1.3264887656927504 3.4818706584214976
1.0327708 1.3269640892964198 3.482802896182118
1.0326343 1.327439533454514 3.483734171808925
1.0324978 1.3279151112095735 3.4846631338186986
1.0323613 1.328390808915593 3.4855883733499695
1.0322248 1.328866639203456 3.4865090523869964
1.0320884 1.3293421727232864 3.487427848882853
1.0319519 1.329818253689974 3.4883419320977986
1.0318155 1.3302940365335592 3.489251140641474
1.0316792 1.330769949665792 3.4901546675805966
1.0315428 1.3312459789717042 3.491052581890567
1.0314064 1.3317221371020525 3.4919464888454437
1.0312701 1.3321979938381594 3.4928366021287385
1.0311338 1.3326743947907889 3.4937233694115224
1.0309975 1.33315049304803 3.494604338109121
1.0308613 1.333626717784635 3.495481771209105
1.030725 1.3341030550488429 3.4963536702661777
1.0305887 1.3345795174430652 3.4972209913932555
1.0304525 1.3350560911852516 3.498086663814983
1.0303162 1.3355327892367017 3.49894629687003
1.0301801 1.336009180195692 3.4998002824872056
1.030044 1.3364856937685203 3.5006502930391945
1.0299078 1.336962316112423 3.501496417094345
1.0297717 1.3374390600240682 3.502337971058087
1.0296355 1.3379159116137997 3.5031772644663492
1.0294994 1.3383928840477992 3.5040143778732893
1.0293634 1.3388695458742828 3.5048499185284525
1.0292273 1.339346745824575 3.5056839511985602
1.0290912 1.3398236344525658 3.5065149797085726
1.0289552 1.3403006427061166 3.5073446316870305
1.0288192 1.3407777568354344 3.50816899969671
1.0286832 1.3412549892705308 3.5089867444543956
1.0285473 1.3417319074785707 3.509797631955571
1.0284113 1.342209360813104 3.510606832255587
1.0282754 1.3426864988123337 3.5114127423904877
1.0281395 1.3431637527331635 3.512215169826607
1.0280036 1.343641108807581 3.5130135335932406
1.0278677 1.3441185797854998 3.513808965152559
1.0277318 1.3445961519184453 3.5145987114315274
1.027596 1.3450734187597098 3.5153866203444317
1.0274601 1.3455512048958962 3.5161693744212825
1.0273243 1.3460286840987907 3.5169436756373047
1.0271885 1.3465062616286534 3.5177155284325776
1.0270528 1.346983950392347 3.5184841800433095
1.026917 1.3474617366942245 3.519250280637409
1.0267812 1.347939633482267 3.520013530134284
1.0266455 1.3484172073531968 3.520772021398528
1.0265099 1.3488948904335678 3.521526987122711
1.0263741 1.3493730889662505 3.522278093405017
1.0262384 1.349850975709982 3.52302318801572
1.0261028 1.3503289566260253 3.5237632917022252
1.0259672 1.3508066241982746 3.524500998430357
1.0258316 1.351284805314444 3.5252376187232066
1.025696 1.3517626723944947 3.52597028343459
1.0255604 1.3522410522624708 3.526697181006992
1.0254248 1.3527191164036863 3.5274187863456334
1.0252893 1.3531972714299287 3.5281336311056535
1.0251538 1.3536755296120557 3.5288463087627147
1.0250183 1.3541534571926825 3.5295585111375587
1.0248828 1.3546319083106129 3.5302676969865323
1.0247474 1.3551100277501777 3.530968677745978
1.0246118 1.3555886691270462 3.5316653799560833
1.0244764 1.3560669772329788 3.5323584052918595
1.024341 1.356545385388907 3.533049194047662
1.0242057 1.3570234593282513 3.533737173680548
1.0240703 1.3575020537506794 3.534420891468514
1.0239348 1.3579807340575527 3.535100391095458
1.0237995 1.3584590909000258 3.5357725398987188
1.0236642 1.3589375319378094 3.5364406481599495
1.0235289 1.3594160696859936 3.5371067063364485
1.0233936 1.3598946908658893 3.5377690696002544
1.0232583 1.360373407881986 3.538428253088185
1.0231231 1.3608517855622009 3.539084832021633
1.0229878 1.3613306802958476 3.5397393545276947
1.0228527 1.3618092348532893 3.5403903840645934
1.0227175 1.3622878835604575 3.5410357511456003
1.0225823 1.3627666127484066 3.541677907660968
1.0224471 1.3632454350176235 3.5423158652756195
1.0223119 1.3637243367242258 3.5429501797758407
1.0221769 1.3642029081645715 3.5435815298089977
1.0220417 1.3646819805774577 3.544209188021909
1.0219066 1.3651607216055022 3.544834077723608
1.0217716 1.365639540180318 3.5454545753716578
1.0216365 1.3661184486993203 3.5460684956270447
1.0215014 1.366597433248476 3.546678338316992
1.0213665 1.3670760837472735 3.5472851851983433
1.0212314 1.3675552322873317 3.54788941568437
1.0210965 1.3680340458337266 3.5484909133019853
1.0209614 1.3685133568358985 3.549088742928494
1.0208265 1.3689923316784538 3.54968236056996
1.0206916 1.369470956622969 3.5502720120953355
1.0205567 1.369950090751645 3.5508600706148044
1.0204217 1.370429297470095 3.551443571703487
1.0202869 1.370908165542335 3.5520204544212213
1.020152 1.371387528061472 3.5525925393450524
1.0200171 1.3718665503811547 3.5531597427986834
1.0198823 1.3723456423493205 3.5537212214482725
1.0197475 1.3728248162103474 3.554279428825301
1.0196128 1.3733036349624457 3.554834197627509
1.019478 1.3737829584258192 3.5553853073128576
1.0193433 1.374261925664859 3.555933398279059
1.0192084 1.3747413970428919 3.556480263437566
1.0190737 1.3752205114790041 3.557023785561236
1.018939 1.3756997053127022 3.557563726504799
1.0188044 1.376178541088493 3.5580994906937997
1.0186697 1.3766578793221087 3.558631923093316
1.018535 1.3771372825268176 3.5591594983378303
1.0184004 1.3776163386504197 3.559682994841547
1.0182658 1.3780954585476413 3.560202808636065
1.0181313 1.3785746545664679 3.560718486151088
1.0179967 1.3790539132448616 3.561229331996517
1.0178621 1.3795332469281927 3.561738159913469
1.0177276 1.3800122177407403 3.5622420136417747
1.017593 1.3804916871779558 3.562743019487256
1.0174586 1.3809707926972652 3.563241219883458
1.0173241 1.3814499710155401 3.563728953949361
1.0171896 1.3819292081576031 3.564214235365396
1.0170552 1.3824085168237572 3.5646941755920434
1.0169207 1.3828878831737272 3.5651710560446186
1.0167862 1.3833673200700034 3.565644514865461
1.0166519 1.3838463887314902 3.5661151697161837
1.0165175 1.3843255270619694 3.566583571358495
1.0163832 1.3848047214975716 3.567048661707607
1.0162488 1.3852839847585336 3.5675097576360173
1.0161145 1.3857633030922774 3.5679667489486584
1.0159801 1.3862426895484798 3.5684268296336947
1.0158459 1.3867217059673362 3.568887883342092
1.0157115 1.3872012160794727 3.5693456713590788
1.0155773 1.3876803554697794 3.5698009897438
1.0154431 1.3881595622449936 3.570252086718187
1.0153089 1.3886388227186128 3.5706981590988436
1.0151746 1.389118149182379 3.5711380672678765
1.0150405 1.3895971020871971 3.5715740794555275
1.0149063 1.3900765454922757 3.572004070369196
1.0147722 1.3905556137097004 3.5724272506765486
1.0146381 1.3910347450318084 3.5728470919028443
1.014504 1.391513925781805 3.573262553849943
1.0143698 1.3919931685895583 3.57367453250625
1.0142357 1.392472459834268 3.57408310482868
1.0141016 1.3929518123298605 3.5744900640111843
1.0139676 1.3934307866205318 3.5748956488478534
1.0138336 1.393909821684732 3.575299835015629
1.0136995 1.3943893305743709 3.5757026968540586
1.0135655 1.3948684736021586 3.5761044434523663
1.0134317 1.3953472374191063 3.5765020334624604
1.0132977 1.3958264867139065 3.576890137978274
1.0131637 1.396305781066104 3.5772731544855643
1.0130298 1.3967847067228798 3.577654099866279
1.012896 1.3972636767272204 3.578034722926229
1.0127621 1.3977427041241235 3.578411986037842
1.0126282 1.3982217751635861 3.578785693589923
1.0124943 1.398700902616976 3.5791558188119326
1.0123605 1.3991800728757073 3.5795250538529624
1.0122267 1.3996588723333234 3.57989157755429
1.0120928 1.4001381406096856 3.5802520157525395
1.0119591 1.4006170367778268 3.580611895182246
1.0118253 1.4010959743655638 3.580968604668631
1.0116916 1.401574966075695 3.581324300815867
1.0115578 1.4020539987531113 3.581678153502955
1.0114242 1.4025326580858877 3.5820290187483685
1.0112904 1.4030117843931393 3.5823707463770322
1.0111568 1.4034905354825808 3.5827110757462597
1.0110232 1.403969325499193 3.583048647092424
1.0108895 1.4044481667772504 3.583382865226283
1.0107559 1.4049270461356085 3.583713944937227
1.0106223 1.405405975757161 3.58403931334563
1.0104886 1.4058849421717017 3.5843604795355066
1.0103551 1.406363530302407 3.584676734309498
1.0102216 1.4068421540413332 3.584990427408262
1.0100881 1.4073208258734016 3.5853004132015527
1.0099546 1.4077995325392862 3.5856098165549146
1.009821 1.4082782868760169 3.5859165712157464
1.0096875 1.4087570755109298 3.586221434492768
1.0095541 1.4092354835616125 3.5865218017132063
1.0094206 1.409714352379516 3.586816661849544
1.0092872 1.4101928393041276 3.587109864685243
1.0091538 1.4106713586374415 3.5873989766876195
1.0090204 1.4111499227108235 3.587684294110494
1.008887 1.411628518182689 3.5879663094430523
1.0087537 1.4121071575061064 3.588245221579947
1.0086204 1.4125853996510238 3.5885208775915047
1.008487 1.4130641125939243 3.5887945660076097
1.0083537 1.4135424276334705 3.5890654343395574
1.0082204 1.4140207849484623 3.589333588305238
1.0080872 1.4144991714536765 3.5895995412607893
1.007954 1.4149771715629182 3.5898599289987367
1.0078207 1.41545562761435 3.5901159377005816
1.0076874 1.41593412375192 3.5903656617901563
1.0075543 1.4164122184812018 3.5906114934385918
1.0074211 1.4168903520665859 3.590852775983227
1.007288 1.4173685110500875 3.591089151574971
1.0071548 1.4178467076684043 3.5913221145451626
1.0070217 1.4183249287307387 3.5915528863751405
1.0068886 1.4188027586827894 3.5917824610040903
1.0067555 1.4192810407475072 3.5920082347222992
1.0066224 1.4197589309490364 3.592233476824577
1.0064894 1.4202368446826206 3.5924571497102016
1.0063564 1.4207147943629208 3.592678621578541
1.0062233 1.4211927670310334 3.5928978781631327
1.0060903 1.4216707753329316 3.593120022497528
1.0059574 1.422148378485877 3.59333919055883
1.0058243 1.4226264449488675 3.5935525247009434
1.0056914 1.423104104921386 3.593761831143576
1.0055585 1.423581798765689 3.5939697400554054
1.0054256 1.4240595138558563 3.5941742319379593
1.0052927 1.4245372621576928 3.5943770417005574
1.0051597 1.425015031093973 3.594577064549258
1.0050269 1.4254924040818453 3.5947743237437115
1.004894 1.4259702254313493 3.594967822510005
1.0047612 1.4264476499042686 3.5951591236454403
1.0046284 1.4269250934150144 3.595346277040902
1.0044956 1.427402567614606 3.595529626943357
1.0043628 1.4278800598186336 3.595709165837345
1.0042301 1.428357153049483 3.5958851995639693
1.0040973 1.428834692003146 3.596057959129068
1.0039647 1.4293118311700856 3.596229182527905
1.003832 1.4297889868390583 3.5963980732657377
1.0036993 1.430266170681917 3.5965620825433917
1.0035666 1.430743369836862 3.596719770251813
1.003434 1.4312205958991326 3.5968779272410085
1.0033013 1.4316978368306361 3.597033910843202
1.0031687 1.432174675435221 3.597186608037504
1.0030361 1.4326515281237977 3.5973382655390647
1.0029035 1.433128835704915 3.5974868324482774
1.0027709 1.4336057279121701 3.5976340406056377
1.0026383 1.4340826456721567 3.597780433414015
1.0025059 1.4345591476866872 3.5979231094711572
1.0023733 1.4350361032338028 3.598061476496675
1.0022409 1.435512641939462 3.598196139624598
1.0021083 1.4359896333038453 3.598329306875976
1.0019759 1.436466207166974 3.5984587400510613
1.0018435 1.4369428037638132 3.5985826037300597
1.001711 1.4374194107612226 3.598707901838469
1.0015787 1.4378956112803893 3.5988302427042598
1.0014462 1.43837225073456 3.59894997441128
1.0013139 1.438848482926906 3.5990669011318874
1.0011816 1.4393247242761371 3.599180179603501
1.0010492 1.4398014154452257 3.5992886948405483
1.0009168 1.440277685593428 3.5993941597060015
1.0007846 1.440753546609111 3.599497477547474
1.0006523 1.4412298440834104 3.599598030114395
1.00052 1.441706160847437 3.599697156347541
1.0003878 1.4421820555612133 3.599797255313743
1.0002556 1.4426579695156978 3.5998961343509728
1.0001234 1.4431338902590383 3.599991644347262
0.9999911 1.4436100439495878 3.60008213430327
0.999859 1.4440857741904192 3.6001702128223245
0.99972683 1.444561522023282 3.6002562001071117
0.9995947 1.445037274928949 3.6003387005160117
0.99946254 1.4455130446764366 3.600419727135032
0.9993304 1.4459888187155934 3.6004934085236693
0.9991983 1.4464643932877614 3.6005596015226797
0.99906623 1.4469399704770105 3.600623028195407
0.9989342 1.4474153471047135 3.600682575485076
0.9988022 1.447890725473195 3.600740178121674
0.99867016 1.4483661173400064 3.6007963671858003
0.99853814 1.448841510565601 3.600851740623591
0.9984062 1.4493167022902897 3.6009037279949716
0.9982742 1.449791894608636 3.6009511969239005
0.99814224 1.4502670989885111 3.6009964524305174
0.9980103 1.4507423032529998 3.6010401136289403
0.9978784 1.4512173043624919 3.6010799661919735
0.99774647 1.45169230445566 3.6011130505829425
0.9976146 1.4521670999919316 3.6011461893200623
0.9974827 1.4526421087094072 3.6011791196180494
0.9973509 1.453116912885426 3.601211052351001
0.9972191 1.4535915008145983 3.6012431853262443
0.99708724 1.4540663132988227 3.6012725100653027
0.99695545 1.4545409090513537 3.60130042483356
0.99682367 1.4550155142609555 3.60132717781562
0.9966919 1.455490116963512 3.60135039061693
0.99656016 1.4559645135748387 3.6013695777389927
0.99642843 1.4564389066926389 3.6013836756125337
0.99629676 1.4569130924918303 3.6013956962167604
0.99616504 1.4573874885910507 3.601402464537915
0.9960334 1.4578616763397128 3.6014072005795743
0.9959017 1.458335859019408 3.6014105133890366
0.9957701 1.4588098328782544 3.6014102489683673
0.99563843 1.459284015630104 3.6014087169076756
0.9955069 1.4597577743818548 3.6014050232744226
0.9953753 1.460231741367409 3.6013972324302213
0.99524367 1.4607057127214638 3.601384794213909
0.9951121 1.4611794618266725 3.6013697038792483
0.99498063 1.4616529999178915 3.6013521751747883
0.9948491 1.462126744630681 3.6013365413840863
0.9947176 1.4626002784370864 3.601319804210841
0.9945861 1.463073804064347 3.601300546939466
0.9944546 1.4635473328757975 3.6012800333656503
0.9943232 1.4640206383961007 3.6012568672420318
0.99419177 1.4644939463368782 3.601228614859032
0.99406034 1.4649672445426893 3.6011970927006933
0.99392897 1.4654403294553342 3.6011611397461447
0.9937976 1.4659134036968764 3.601122133128984
0.99366623 1.4663864783779403 3.6010803818089827
0.99353486 1.4668595417705044 3.6010387182596832
0.99340355 1.4673323908170188 3.600996797000395
0.99327224 1.467805228408052 3.6009515236441065
0.99314094 1.4682780656307972 3.6009041014296024
0.9930097 1.468750676021255 3.600851794876532
0.99287844 1.4692232849634863 3.600796002764151
0.9927472 1.4696958806923552 3.6007365799744404
0.992616 1.47016825961892 3.600677618997251
0.99248475 1.4706408396903616 3.6006165578001696
0.99235356 1.4711132025216915 3.600552031028547
0.9922224 1.4715853364411262 3.600483115256257
0.99209124 1.4720576811281108 3.6004086843132037
0.9919601 1.4725297955765448 3.6003295663348496
0.991829 1.4730019048094594 3.6002439832995408
0.9916979 1.4734737823078994 3.600153137566456
0.99156684 1.4739456532540451 3.600059157777447
0.99143577 1.4744175060020253 3.5999598366008767
0.9913047 1.4748893509483876 3.5998558403996497
0.9911737 1.475360961741199 3.599745825638315
0.9910427 1.475832563377525 3.599630581697219
0.99091166 1.476304144162217 3.5995136020071175
0.9907807 1.4767755004582845 3.5993928050604733
0.99064976 1.4772468349583598 3.599265948094675
0.9905188 1.4777181579988976 3.5991324568273053
0.99038786 1.4781894578262988 3.5989988098932395
0.99025697 1.4786605313100418 3.5988641022191454
0.9901261 1.479131581198229 3.5987241658251605
0.9899952 1.4796026180382178 3.5985788044947764
0.98986435 1.480073415364435 3.5984289077398697
0.98973346 1.4805444130831635 3.5982766892201377
0.9896027 1.4810149562630108 3.5981236588167036
0.98947185 1.4814856996424135 3.5979737765994493
0.9893411 1.481956203386405 3.597823356749139
0.9892103 1.4824266926451084 3.59766663271513
0.98907954 1.482897155608817 3.5975070863020036
0.9889488 1.483367388550613 3.5973413637328524
0.9888181 1.4838375938385895 3.597170298097129
0.9886874 1.4843077822252109 3.5969969340913153
0.9885567 1.4847779422019172 3.5968222757898576
0.988426 1.4852478704241294 3.596644647269153
0.9882954 1.4857177695620292 3.5964616135990286
0.9881647 1.486187650120087 3.5962761833277996
0.9880341 1.4866572863885168 3.596089006621496
0.98790354 1.4871269036162336 3.5958984942131282
0.98777294 1.4875964899840728 3.595700900002162
0.9876424 1.4880658414884487 3.595499748792583
0.9875119 1.4885351610738093 3.5952968520462005
0.98738134 1.489004459491271 3.5950900586621284
0.9872508 1.4894737251652974 3.594880574591719
0.98712033 1.4899427544325137 3.594665370933289
0.98698986 1.4904117498809626 3.594447200589575
0.9868594 1.4908807222456293 3.594226593572288
0.9867289 1.4913496599884255 3.594000499225853
0.9865985 1.4918183592058778 3.5937706606920448
0.9864681 1.4922870227015674 3.5935363471609993
0.9863377 1.4927554466913906 3.593298737048987
0.9862073 1.4932240483001502 3.593060078036253
0.98607695 1.493692410049723 3.5928199713038644
0.98594666 1.494160520711041 3.5925781785130546
0.9858163 1.494628819410022 3.5923346827569143
0.985686 1.4950968666033502 3.5920888624838025
0.9855557 1.4955648873391607 3.5918441875318092
0.9854255 1.4960326565057693 3.59159749190129
0.9852952 1.4965006129714618 3.5913492989086704
0.98516494 1.4969683175318171 3.591100416064054
0.9850347 1.4974359951030558 3.5908509564152573
0.9849045 1.49790342059155 3.5905990313433587
0.98477435 1.4983708184268516 3.5903425777994005
0.9846442 1.4988381772851134 3.590084167566225
0.98451406 1.4993052940773934 3.589828286047084
0.9843839 1.4997725861597218 3.589573267243616
0.98425376 1.5002396363905854 3.5893154325281933
0.9841237 1.5007064335222502 3.5890541596563086
0.9839936 1.501173415622624 3.5887869432177184
0.98386353 1.5016401435009623 3.588518944863802
0.9837335 1.502106841908952 3.5882488744833916
0.9836035 1.5025732856862812 3.587976281490402
0.9834734 1.5030399131312482 3.5877001532591497
0.9833434 1.5035062851521759 3.587420996155423
0.9832135 1.5039724121867888 3.5871363291047262
0.9830835 1.5044387103108756 3.586848924558998
0.98295355 1.5049047626957484 3.5865594663273095
0.9828236 1.50537077183775 3.586267050295229
0.98269373 1.5058365346532248 3.5859754106824506
0.98256385 1.506302254199279 3.5856842908703315
0.982434 1.506767941113927 3.5853885092801083
0.9823041 1.5072335839875903 3.5850904421830676
0.9821743 1.5076989798894933 3.5847916113091607
0.98204446 1.5081643314056887 3.584490323158098
0.98191464 1.5086296489651088 3.584184420621729
0.9817848 1.5090949213045848 3.5838790758937122
0.98165506 1.5095599458107392 3.583571575328892
0.9815253 1.510024924773211 3.583261315174219
0.9813956 1.5104896550795746 3.5829466098675717
0.98126584 1.510954552422357 3.582629295270122
0.98113614 1.5114192005102016 3.5823108576574914
0.98100644 1.5118838016818 3.581991218222546
0.9808768 1.5123481533816145 3.581670577101769
0.98074716 1.5128124579234803 3.5813490339531104
0.9806175 1.5132767259761073 3.5810214530662794
0.9804879 1.5137409456938746 3.580689122418533
0.9803583 1.5142049141090999 3.580351575799397
0.9802287 1.5146688331034417 3.5800118286641087
0.98009914 1.51513271354499 3.5796712799278945
0.97996956 1.5155965441826327 3.5793279700324656
0.97984004 1.5160601223988206 3.5789839592524455
0.9797105 1.5165236506404998 3.578641948395058
0.97958106 1.5169869269562488 3.5783015460752754
0.97945154 1.517450366886518 3.577959515576494
0.9793221 1.5179135545679787 3.577614405818035
0.9791927 1.5183764786585359 3.577267497683893
0.9790632 1.5188395764984446 3.5769184990180913
0.9789338 1.5193024102225885 3.5765662264794518
0.9788044 1.519765203779052 3.57621169199944
0.978675 1.520227945803811 3.57585544215029
0.97854567 1.520690434121538 3.575499638318684
0.9784163 1.5211528708642537 3.575143183362035
0.978287 1.5216152669173344 3.5747850493679376
0.9781577 1.5220773980436526 3.574426210494609
0.9780284 1.5225394879315683 3.574061247151647
0.97789913 1.5230015248575282 3.5736927950637005
0.97776985 1.5234635195070025 3.573321417718533
0.9776406 1.5239252474869998 3.5729494681928786
0.9775114 1.5243869329850297 3.5725758622377644
0.9773822 1.5248485644534824 3.5722006073547083
0.977253 1.525309939963445 3.5718222870798426
0.97712386 1.5257712608220462 3.571442473891192
0.9769947 1.5262325381350799 3.5710596607291514
0.97686553 1.5266937601290231 3.570674077824194
0.9767364 1.5271547250304132 3.5702857672346084
0.9766073 1.5276156339857137 3.5698958981825486
0.9764782 1.5280764982397974 3.5695048375752623
0.9763492 1.5285370932131084 3.5691079986820533
0.9762201 1.5289978550833747 3.56870699550167
0.976091 1.529458346566464 3.568302229194329
0.97596204 1.52991857856679 3.5678933483318134
0.97583306 1.5303787519486087 3.5674815946748604
0.9757041 1.5308388777610826 3.5670675596566754
0.9755751 1.5312989444413343 3.5666538702113884
0.9754461 1.5317589633419628 3.5662369382853183
0.9753172 1.532218710065869 3.5658189244829845
0.97518826 1.5326784084739482 3.565397328145494
0.9750594 1.5331378340778743 3.5649749030685434
0.97493047 1.5335974235833774 3.5645520921281895
0.9748016 1.534056740170074 3.564127837692686
0.9746728 1.5345157955896813 3.563704874835303
0.9745439 1.5349750030137443 3.5632802379088067
0.9744151 1.5354339491558406 3.5628559679068754
0.9742863 1.535892834751871 3.5624292876751227
0.9741576 1.5363514585050706 3.5619972790850047
0.97402877 1.5368102328242013 3.5615594958239147
0.9739 1.537268743909863 3.5611169414014476
0.97377133 1.5377269796631037 3.5606689789497277
0.9736426 1.5381853755548505 3.560218710362757
0.9735139 1.5386434955443495 3.559769466044436
0.9733852 1.5391015635495913 3.559319809999788
0.9732565 1.5395595677536797 3.5588673102252737
0.9731279 1.5400173072027 3.5584126419951216
0.9729993 1.54047498224614 3.5579553895157794
0.97287065 1.54093260411244 3.5574964324572433
0.9727421 1.5413899490500396 3.55703534075817
0.9726135 1.5418472403556427 3.5565731579307673
0.97248495 1.5423044663511973 3.5561077677978687
0.9723564 1.5427616377154907 3.555634065235744
0.9722279 1.5432185303549837 3.555160687778339
0.97209936 1.5436753681045192 3.5546867987845703
0.97197086 1.5441321389605476 3.554211524898541
0.9718424 1.5445886424758144 3.5537307622835916
0.97171396 1.545045078140554 3.5532481428623464
0.9715855 1.5455014575497465 3.5527613671576277
0.97145706 1.5459577681344958 3.552269177027665
0.9713287 1.5464138094699142 3.551772968221124
0.9712003 1.5468697811629544 3.5512790242674974
0.9710719 1.54732569556631 3.550785499954367
0.97094357 1.5477813288283124 3.5502914737026283
0.9708152 1.5482371163866944 3.5497972149102575
0.97068685 1.5486926226668136 3.549299715368807
0.9705586 1.5491478595221728 3.5488010343350167
0.9704303 1.5496030263429845 3.5483022191082916
0.97030205 1.5500581353101712 3.547804711933045
0.9701738 1.550513174295458 3.54730405912372
0.9700455 1.5509681548391967 3.546800507964681
0.9699173 1.5514228533435 3.546295745487266
0.9697891 1.5518774932835524 3.545794362112253
0.96966094 1.5523318515684816 3.5452911884353804
0.9695327 1.5527863625108553 3.5447867990769577
0.9694046 1.553240591512725 3.5442810305535093
0.9692764 1.5536947615543513 3.5437736425618427
0.96914834 1.5541486492940493 3.5432643176198275
0.96902025 1.5546024774228748 3.542749558348938
0.96889216 1.555056233650528 3.542237057173304
0.96876407 1.5555099302841244 3.541723023851825
0.96863604 1.555963343809179 3.5412072601268068
0.968508 1.556416697315435 3.540690981047263
0.96838 1.5568699785149542 3.5401716814508157
0.968252 1.557322988081801 3.5396502553179063
0.968124 1.557776135610207 3.5391244366114303
0.967996 1.5582290106876873 3.53859564473584
0.9678681 1.558681601187855 3.5380678666585332
0.9677401 1.559134341280257 3.5375429948864356
0.9676122 1.5595867973627517 3.5370180184184115
0.96748435 1.5600389814860784 3.5364928595623226
0.96735644 1.5604913031362966 3.5359654603803103
0.9672286 1.5609433525912928 3.5354392840182944
0.96710074 1.5613953288123583 3.5349124201017736
0.9669729 1.561847243411826 3.5343823465246786
0.9668451 1.5622988735114622 3.5338514033443347
0.9667173 1.5627504418336815 3.533320794161955
0.9665895 1.5632019363173306 3.532789847679872
0.9664617 1.5636533689687844 3.5322591468930065
0.966334 1.5641045171363477 3.531726546463909
0.96620625 1.5645556029765768 3.5311883306725105
0.9660786 1.5650064034198583 3.530648434362383
0.96595085 1.5654573513059695 3.5301064090291145
0.9658232 1.5659080132877439 3.529560667686508
0.9656955 1.5663586115785013 3.529014635500752
0.9655679 1.5668089237968121 3.5284702723341526
0.9654402 1.5672593828614787 3.527923451108911
0.9653126 1.5677095556697167 3.527376620980968
0.96518505 1.5681594546360758 3.526829468869055
0.96505743 1.5686094878112042 3.5262822208983757
0.9649299 1.5690592472924858 3.525737074046764
0.9648023 1.5695089311220056 3.525192570004706
0.96467483 1.5699583416189995 3.524648974852359
0.96454734 1.5704076767237753 3.5241064673914493
0.96441984 1.5708569487639688 3.523562721979738
0.96429235 1.5713061452527095 3.523017930987192
0.96416485 1.571755278370425 3.522471963637799
0.9640374 1.572204125671809 3.5219249182211256
0.96391 1.572652909400207 3.5213763424223963
0.9637826 1.573101407073718 3.5208277134480945
0.96365523 1.5735498410408788 3.520277438904518
0.96352786 1.5739981984109712 3.519722430439906
0.9634005 1.5744464909292346 3.519161550876155
0.9632731 1.5748947057108145 3.5186014801842718
0.9631458 1.5753426457504174 3.5180401131058616
0.9630185 1.5757905078929633 3.517477819049637
0.9628912 1.5762380950389767 3.516913542926075
0.9627639 1.5766858136098734 3.516350754016185
0.96263665 1.5771332575082297 3.51578896742012
0.96250945 1.5775804138797944 3.5152258901081592
0.9623822 1.5780277144643469 3.5146615527367904
0.962255 1.5784747275419813 3.514102184114511
0.9621278 1.5789216760311389 3.513542286402121
0.9620006 1.5793685466049405 3.512978782391436
0.9618735 1.5798151425338942 3.5124145681521735
0.96174634 1.580261660273515 3.5118508918725366
0.9616192 1.5807081129729221 3.51128961006144
0.9614921 1.5811542785175055 3.5107276914343863
0.961365 1.5816005881878532 3.5101624459889416
0.96123797 1.5820464011092568 3.5095961738481645
0.9611109 1.5824923574994314 3.509027494404458
0.9609839 1.582938025865728 3.5084547834756714
0.9608568 1.5833838367715118 3.507879517505269
0.96072984 1.5838291499808714 3.5073023113960904
0.9606028 1.5842746052238357 3.5067246844898596
0.96047586 1.5847197717392687 3.506146374258227
0.9603489 1.585164871160734 3.505568379322786
0.96022195 1.5856098909168073 3.504990963811924
0.96009505 1.586054634827652 3.504414664995779
0.95996815 1.5864992992882818 3.5038359553313625
0.95984125 1.5869438962970417 3.503254313756617
0.95971435 1.5873884132167848 3.502671448347576
0.9595875 1.5878326535913982 3.5020888859936807
0.9594607 1.5882768138026722 3.5015044242100557
0.95933384 1.588720905941692 3.5009186142091644
0.95920706 1.5891647089473415 3.5003323782050155
0.9590803 1.5896084436874611 3.499744438347815
0.9589535 1.590052097799778 3.4991587729456954
0.9588267 1.5904956837991588 3.4985708292357334
0.9587 1.590938980284691 3.497979929426398
0.9585733 1.591382208171214 3.497388964139809
0.95844656 1.5918253549971455 3.4968004052576442
0.9583199 1.5922682252219849 3.4962129024098214
0.95819324 1.592711014565246 3.4956218250223055
0.9580666 1.59315373500726 3.495026201851266
0.9579399 1.593596373722781 3.4944318384127975
0.9578133 1.5940387352397065 3.49383657352524
0.9576867 1.5944810149773145 3.493240807908285
0.9575601 1.5949232255559191 3.4926428325525314
0.9574335 1.5953653538676418 3.492041788746552
0.957307 1.5958072042183291 3.4914395562165192
0.95718044 1.5962489719373907 3.490835113304817
0.95705396 1.5966904612129342 3.490227861243591
0.9569274 1.5971320752827736 3.489619617958043
0.95680094 1.5975734106396475 3.489009036459572
0.95667446 1.5980146623014408 3.4883972195403605
0.95654804 1.598455634906479 3.4877824618307396
0.95642155 1.598896731131211 3.4871661076439238
0.95629513 1.5993375477683356 3.4865456270178306
0.9561688 1.5997780715850387 3.485924804892002
0.95604235 1.600218731145169 3.4853017361324112
0.955916 1.6006590975650201 3.4846773966621574
0.9557896 1.601099391814507 3.484055465715877
0.9556633 1.6015393932967947 3.483434510341417
0.955537 1.6019793228512023 3.482811560978552
0.9554107 1.6024191670363135 3.4821873215092425
0.9552844 1.6028589388242995 3.4815602578175726
0.9551581 1.603298624712659 3.4809324172543055
0.9550319 1.6037380305214863 3.480305058581406
0.9549056 1.6041773505003678 3.479677865645728
0.95477945 1.6046163905060133 3.4790502121076097
0.9546532 1.6050555519595857 3.478421642456378
0.954527 1.6054944332202632 3.4777898443212942
0.9544009 1.605933020573751 3.477152694098039
0.9542747 1.6063717413265344 3.4765157740968964
0.9541486 1.6068101680369828 3.4758807585211735
0.95402247 1.6072485213146654 3.47524649464108
0.95389634 1.6076867880370014 3.474612725755927
0.9537703 1.6081247743652973 3.47397926119521
0.9536442 1.6085626742339323 3.473345289501255
0.95351815 1.6090005006578287 3.4727096187484756
0.9533921 1.6094382402293579 3.4720713099905898
0.9532661 1.6098756988421932 3.4714319547442436
0.9531401 1.6103130703732322 3.470791973205984
0.9530141 1.6107503677275807 3.4701517894283147
0.95288813 1.6111873707770041 3.4695048815833753
0.9527622 1.6116242986204778 3.468856832150922
0.95263624 1.6120611384673789 3.468209813501701
0.9525103 1.6124979032154598 3.467561570046721
0.9523844 1.6129343731613832 3.4669121519645825
0.9522585 1.613370767484454 3.46625735692295
0.95213264 1.6138070726955127 3.465599027146382
0.9520068 1.6142430947832802 3.464938786756206
0.951881 1.614679027312728 3.464277089092331
0.95175517 1.6151148829238728 3.4636146996588466
0.95162934 1.615550648769392 3.4629519747312125
0.9515036 1.615986131231402 3.462289696966263
0.9513778 1.6164215240624216 3.4616285590117717
0.95125204 1.6168568402023193 3.4609680832883636
0.95112634 1.617291860611305 3.4603066930357
0.9510006 1.6177270104214319 3.4596452658952646
0.95087487 1.6181618645065097 3.458982872122632
0.9507492 1.6185964355841347 3.4583235038518114
0.9506235 1.619031123713022 3.457665121253905
0.95049787 1.6194655291017555 3.4570028146342184
0.9503722 1.6198998446433361 3.4563325427952583
0.95024663 1.6203338758988468 3.4556602812078445
0.950121 1.6207680223170635 3.454984178211874
0.9499954 1.6212018838645337 3.4543060703458037
0.9498699 1.6216354482253685 3.4536276328206195
0.9497443 1.622069139359751 3.452949020739418
0.94961876 1.6225025332836795 3.4522682776278617
0.9494932 1.6229358478297173 3.4515883633563407
0.94936776 1.6233688652675127 3.45090954390314
0.94924223 1.623802009191524 3.450228102204671
0.94911677 1.6242348556954256 3.4495444778430913
0.9489913 1.6246676224193952 3.4488582238620507
0.9488659 1.6251000912378943 3.4481711740159673
0.9487405 1.625532480104424 3.4474843441037106
0.9486151 1.6259647767966647 3.4468013531884667
0.94848967 1.626396994189498 3.4461189782565462
0.9483643 1.6268289142729093 3.4454341086115323
0.94823897 1.6272607546396451 3.4447485165593377
0.9481136 1.6276925026713658 3.4440584100248186
0.9479883 1.6281241700431797 3.4433640342691216
0.947863 1.6285555388314237 3.4426680050565355
0.9477377 1.628986826551555 3.44196994536538
0.9476124 1.6294180205083826 3.4412709150297593
0.9474872 1.6298489280352708 3.440572627071442
0.94736195 1.6302797419155801 3.4398749408465363
0.9472367 1.6307104746599366 3.4391770717942314
0.9471115 1.6311411136741731 3.4384769386182126
0.9469863 1.6315714661919287 3.4377753990514184
0.94686115 1.6320017246146756 3.437072380568119
0.946736 1.6324319011971407 3.43636899546497
0.94661087 1.6328617785848751 3.435663239701106
0.9464857 1.6332917786965047 3.4349592298494054
0.9463606 1.6337214798756625 3.4342566039026656
0.94623554 1.6341508946226675 3.4335528933853583
0.9461104 1.6345804197813634 3.4328490073146587
0.9459854 1.635009658484027 3.4321447794492435
0.9458603 1.6354388029091327 3.431440651303003
0.94573534 1.6358676610128788 3.430736655508189
0.94561034 1.6362964247227907 3.4300281974197455
0.94548535 1.6367251058214483 3.429317131819845
0.94536036 1.6371536918155956 3.4286048284880732
0.9452354 1.6375821948046874 3.4278903918830363
0.94511044 1.638010397852221 3.427173557456607
0.9449855 1.638438517468149 3.4264550567772436
0.94486064 1.6388663368984255 3.425738288771358
0.9447357 1.6392942771857477 3.425018875353534
0.94461083 1.6397219170525472 3.4242980800350367
0.944486 1.640149269020846 3.423574622945829
0.94436115 1.6405767283221515 3.4228509484188048
0.94423634 1.6410038995466774 3.422125051653094
0.9441115 1.6414309736100505 3.421396283456861
0.9439867 1.641857962954338 3.420665374101315
0.94386196 1.6422846505547026 3.4199302678854218
0.9437372 1.642711252688632 3.4191923784586087
0.94361246 1.6431377563297098 3.418454696195305
0.9434877 1.64356417442061 3.417717460004095
0.943363 1.643990290456136 3.416982652447633
0.9432383 1.6444163213048555 3.4162452954699383
0.9431136 1.6448422535549216 3.415506551968294
0.942989 1.64526789670971 3.4147680516903134
0.94286436 1.645693441297987 3.4140304549805993
0.9427397 1.6461189004575008 3.41329112307064
0.9426151 1.6465442607245713 3.412548663648784
0.9424905 1.6469693313697515 3.4118023671608046
0.94236594 1.6473943025057056 3.411056443737156
0.9422414 1.6478191873537988 3.410311814444218
0.9421168 1.6482439727639278 3.4095638123641527
0.9419923 1.6486684680574775 3.4088129930020483
0.94186777 1.6490928631636 3.408058334930475
0.94174325 1.649517170288026 3.407295251083771
0.9416188 1.6499411727312496 3.4065320891648687
0.94149435 1.650365086893816 3.405771107957589
0.9413699 1.6507888999020213 3.4050125782905383
0.94124544 1.6512126252301107 3.4042559289982997
0.94112104 1.6516360469078852 3.4034992668740123
0.94099665 1.652059381007562 3.402741125376192
0.94087225 1.6524826140743916 3.401980595223198
0.9407479 1.6529055562500297 3.401218761550682
0.9406236 1.6533283970104 3.4004551280619455
0.94049925 1.6537511493195889 3.399690210700175
0.9403749 1.654173800000407 3.3989273446539823
0.94025064 1.65459615997978 3.398165015327495
0.9401263 1.6550186209088464 3.3973987174165803
0.9400021 1.6554405879787766 3.3966287774742114
0.9398778 1.6558626550747892 3.3958583062731686
0.9397536 1.6562844306509252 3.395085371255079
0.9396294 1.6567061033217463 3.3943083798863745
0.93950516 1.6571276860101802 3.393530074701532
0.939381 1.6575489630514062 3.392751717638994
0.9392568 1.6579703522850027 3.3919717982184103
0.93913263 1.658391435560928 3.391187304764359
0.93900853 1.6588122257450062 3.390399117955947
0.9388844 1.6592331133265343 3.38960808360684
0.9387603 1.6596537071628745 3.3888137022823868
0.93863624 1.6600739935447772 3.388016514422983
0.93851215 1.6604943896273452 3.3872186699451
0.9383881 1.6609144781311387 3.3864216459297216
0.9382641 1.6613344745626433 3.385624487632601
0.93814003 1.6617543652594726 3.3848247875796464
0.93801606 1.6621739616900524 3.384025192023229
0.9378921 1.6625934524720778 3.3832299565396466
0.9377681 1.6630128514400757 3.3824336663299217
0.9376441 1.663432144679925 3.381632601409313
0.9375202 1.663851143640623 3.38082959114717
0.9373963 1.664270036438953 3.380028869261071
0.93727237 1.6646888368837298 3.379229116399908
0.93714845 1.665107531439089 3.378429147392505
0.9370246 1.665525932097394 3.3776259761157434
0.93690073 1.6659442264482394 3.3768212537185875
0.9367769 1.6663624278016396 3.37601572502083
0.9366531 1.6667803213982593 3.3752105660139335
0.9365293 1.66719812215716 3.3744059881205306
0.9364055 1.6676158163916823 3.373598389777514
0.9362817 1.6680334173092815 3.3727900621258367
0.93615794 1.6684507104182607 3.371981588444025
0.9360342 1.6688679101926331 3.371172859295025
0.93591046 1.6692850031618793 3.3703639207921374
0.9357868 1.6697018017553227 3.3695529096103822
0.9356631 1.670118493278516 3.368740068754291
0.9355394 1.6705350909339607 3.3679278380052295
0.93541574 1.6709515815590363 3.367117183904593
0.9352921 1.6713677779369096 3.366306974944955
0.9351685 1.6717838674883185 3.3654966042432672
0.9350449 1.6721998634082595 3.3646840948554093
0.93492126 1.6726157521485285 3.363870741731998
0.9347977 1.673031346593618 3.3630581900038314
0.93467414 1.6734468339413426 3.3622449088285755
0.9345506 1.6738622272945314 3.361428700233866
0.9344271 1.6742773126476633 3.360611183599978
0.9343035 1.6746925039287017 3.359791608749432
0.93418 1.6751073869054212 3.35897104532283
0.9340566 1.6755219753575292 3.3581554968628615
0.9339331 1.6759366566526612 3.3573407370390855
0.93380964 1.6763510437961673 3.3565235223921195
0.93368626 1.6767651232815874 3.3557052551639055
0.9335628 1.6771793083148214 3.354884256866693
0.93343943 1.6775931853976094 3.354064518979595
0.93331605 1.678006968110585 3.3532451055714616
0.9331927 1.6784206429782071 3.3524254363090455
0.9330693 1.6788342232871702 3.3516027922502434
0.93294597 1.679247495541481 3.3507808865100825
0.93282264 1.6796606732220056 3.3499567722206525
0.9326994 1.680073542595043 3.349130740323355
0.93257606 1.6804865165460623 3.3483030733785375
0.9324528 1.6808991819085661 3.347474369247116
0.93232954 1.6813117520770138 3.3466468189238254
0.93220633 1.681724013952835 3.3458197968610457
0.93208313 1.6821361806826631 3.344990273910313
0.9319599 1.682548238127779 3.344156720637297
0.9318367 1.6829601995983245 3.343321726199665
0.9317135 1.6833720514390524 3.342489417976883
0.9315904 1.6837836086213764 3.3416602782500373
0.93146724 1.6841950569810544 3.340832691836271
0.93134415 1.68460621110706 3.3400046281715494
0.931221 1.6850174553546189 3.3391724018594995
0.9310979 1.6854284046414458 3.3383363904209618
0.93097484 1.6858392441241612 3.337498647354173
0.9308518 1.6862497885750702 3.336664678626882
0.9307288 1.6866602237425241 3.3358315754529477
0.93060577 1.687070563128578 3.3349977477523858
0.93048275 1.6874807932602534 3.334165866619146
0.9303598 1.6878907292013061 3.3333353269012593
0.93023676 1.688300754826142 3.332503211534028
0.9301138 1.6887104859580757 3.3316660794523405
0.9299909 1.689119908745624 3.3308284448609324
0.9298679 1.6895294338345757 3.329989600765897
0.929745 1.6899386504384855 3.3291494655881637
0.9296222 1.6903475720916452 3.328307665751818
0.92949927 1.6907565817262544 3.3274630765925743
0.9293764 1.6911652960233154 3.326618490463927
0.9292536 1.6915738998588332 3.3257759906483932
0.92913073 1.691982407169933 3.3249357355865987
0.92900795 1.692390606271457 3.3240956509860804
0.9288851 1.692798907220062 3.323256645568441
0.9287623 1.693206900171287 3.322415937442726
0.9286396 1.6936145987511428 3.3215771575138486
0.9285168 1.6940223855138172 3.320736233681377
0.9283941 1.694429877917134 3.3198974975629203
0.9282714 1.6948370629257021 3.319059477009425
0.9281487 1.6952443494846918 3.3182193905970863
0.928026 1.6956513285425436 3.3173800066604473
0.92790335 1.6960582113603915 3.3165411997325545
0.9277807 1.6964649845338189 3.3157005520090617
0.9276581 1.6968714635802038 3.314859962795061
0.9275354 1.6972780304658617 3.3140193443748265
0.9274128 1.6976843033049887 3.3131770401136666
0.92729026 1.69809026869767 3.3123333821454306
0.92716765 1.6984963347099813 3.3114895035656025
0.9270451 1.6989020932875374 3.3106458421501137
0.92692256 1.6993077550725628 3.309801511265111
0.9268001 1.6997131094671536 3.3089559915874713
0.9266776 1.700118366906162 3.308111048038437
0.9265551 1.7005235141353363 3.3072628315989
0.9264326 1.7009285639762308 3.3064151392621706
0.9263101 1.7013335034143768 3.3055657969677115
0.9261877 1.7017381482970422 3.304717453021914
0.92606527 1.7021426830213042 3.30387107761469
0.9259429 1.7025469237630149 3.3030271380787166
0.92582047 1.7029512516849568 3.30218285759442
0.9256981 1.7033552859121766 3.3013402665670624
0.92557573 1.7037592106559882 3.300496863954613
0.9254534 1.7041628417742887 3.29965245842735
0.92533106 1.7045665599368438 3.2988089716601077
0.92520875 1.7049699846838835 3.2979654607284816
0.9250865 1.7053731033146498 3.2971227623682586
0.9249642 1.7057763219040392 3.296280669547931
0.92484194 1.7061792345258973 3.295436011536373
0.9247197 1.7065820501477027 3.294589038787898
0.92459744 1.706984755830234 3.2937424700081706
0.92447525 1.7073871681478596 3.292896331064646
0.92435306 1.7077894706248373 3.2920492731765805
0.9242309 1.708191675791802 3.2911983998476866
0.9241087 1.7085937704229035 3.2903451898752727
0.92398655 1.7089955711105738 3.2894917951183755
0.9238644 1.7093972611338466 3.2886381589143734
0.9237423 1.7097988532632749 3.287783314337651
0.9236202 1.710200138543348 3.286928247902574
0.9234981 1.7106015217751285 3.2860723549023323
0.9233761 1.7110024023791583 3.2852161017517587
0.923254 1.7114033807812414 3.2843617678465233
0.92313194 1.711804248607345 3.2835091434868207
0.92300993 1.7122048231423388 3.2826576774868568
0.9228879 1.7126052874118987 3.2818075560799937
0.922766 1.7130054589894093 3.2809594093418464
0.92264396 1.7134057161558451 3.2801093558892545
0.922522 1.7138056804969886 3.279259070821547
0.9224001 1.7142053392831325 3.2784093238688516
0.92227817 1.714605096321438 3.277559342884459
0.9221563 1.7150045479404563 3.2767098048805177
0.9220344 1.7154039023218925 3.275857271994727
0.9219125 1.7158031462341163 3.2750038994345836
0.92179066 1.7162020975186607 3.2741519062451294
0.92166877 1.7166011336220794 3.2732994209976534
0.921547 1.7169996819150621 3.272442929126757
0.92142516 1.717398314303369 3.2715833114356245
0.9213034 1.717796653400622 3.2707235436014686
0.92118156 1.7181950762596994 3.269863719975363
0.92105985 1.7185930109790348 3.2690021803474116
0.9209381 1.7189910292554496 3.2681433883583826
0.92081636 1.7193887546051265 3.2672809066115454
0.92069465 1.7197863682866414 3.26641709983204
0.92057294 1.7201838835624241 3.2655558839972953
0.9204513 1.720581092802346 3.2646933187185163
0.9203296 1.7209783980247453 3.263827934332436
0.9202079 1.721375396923822 3.262964392671282
0.9200863 1.7217721028846422 3.262099906788982
0.9199647 1.7221688915230142 3.2612357368405105
0.9198431 1.7225653873822266 3.2603727645953775
0.9197215 1.7229617716267402 3.2595096199409506
0.91959995 1.7233578633744169 3.258647132182663
0.91947836 1.7237540378066578 3.2577840892470116
0.9193568 1.7241499198585486 3.256921943495837
0.91923535 1.7245454963777245 3.256059114283784
0.9191138 1.7249411687030032 3.2551957578088624
0.91899234 1.7253365353741785 3.254329309936182
0.91887087 1.725731803167579 3.2534608125961855
0.9187494 1.7261269588077468 3.2525905509480855
0.918628 1.726521821388112 3.2517188330579243
0.91850656 1.7269165715469486 3.2508485232087305
0.91838515 1.7273112226497376 3.2499768377194367
0.91826373 1.7277057611970439 3.2491045450828056
0.9181424 1.7281000068847574 3.248232252082839
0.918021 1.7284941400511322 3.2473602506548596
0.91789967 1.7288881741114193 3.246488860039811
0.9177783 1.7292820957905959 3.2456183609345053
0.917657 1.729675725142905 3.2447485715250144
0.9175357 1.7300692422260486 3.243878017298511
0.9174144 1.7304626603649713 3.2430062065128427
0.9172932 1.7308557728272933 3.242134442908545
0.91717196 1.731248786162157 3.2412613389586724
0.9170507 1.7316416868796434 3.240386298178595
0.9169295 1.732034488134205 3.2395111481229937
0.9168083 1.7324269836107713 3.238636487111302
0.91668713 1.7328193797999039 3.2377627748895184
0.91656595 1.7332116635151191 3.2368896649836896
0.9164448 1.7336038480005143 3.2360151098933203
0.91632366 1.7339957267740869 3.2351348338140498
0.91620255 1.734387505294434 3.2342529271735074
0.9160814 1.7347791703503401 3.233368955650474
0.9159603 1.7351707348387364 3.232484808943463
0.91583925 1.7355619931891788 3.231601893255943
0.9157182 1.735953151222103 3.230720847306255
0.91559714 1.7363441961419526 3.229839524791934
0.91547614 1.7367349483274155 3.2289583201989758
0.91535515 1.737125587471549 3.2280770313650367
0.91523415 1.7375161264765628 3.227197382362771
0.91511315 1.7379065527864905 3.226320705200481
0.9149922 1.7382966872306482 3.225444376147456
0.9148713 1.7386867092402496 3.224568718117746
0.91475034 1.7390766318707611 3.2236934672611977
0.9146294 1.7394664421326653 3.222817420548087
0.9145085 1.7398559609323663 3.221942499422288
0.91438764 1.7402453673692884 3.221064863822256
0.91426677 1.7406346740293526 3.2201851971684463
0.91414595 1.7410236758980975 3.2193038653010864
0.9140251 1.7414125776880456 3.2184217694461803
0.9139043 1.741801366495421 3.217540985277141
0.9137835 1.7421900553140408 3.2166587103444493
0.91366273 1.7425784391625836 3.2157725614656893
0.9135419 1.7429669139401378 3.2148842583536323
0.9134212 1.7433548917013593 3.2139961775267603
0.91330045 1.7437429602910113 3.213106780034621
0.91317976 1.7441307234625314 3.21221771915795
0.91305906 1.744518385795266 3.2113275578341107
0.91293836 1.7449059340102722 3.2104347234640014
0.91281766 1.7452933809229405 3.2095413851964123
0.912697 1.7456805221471168 3.208646493574006
0.9125764 1.7460675620207948 3.2077540093227745
0.91245574 1.74645448779186 3.2068617876100403
0.91233516 1.7468411211773909 3.2059679091593285
0.9122145 1.7472278313986742 3.205075046946011
0.912094 1.7476140584621729 3.2041837082679385
0.9119734 1.7480003628637786 3.2032980701514013
0.91185284 1.7483865670831127 3.202413358373009
0.9117323 1.7487724673688703 3.201529809793531
0.9116118 1.7491582675731778 3.2006451414036903
0.91149133 1.749543763845714 3.1997587346419434
0.9113708 1.74992935056445 3.198874096108971
0.91125035 1.7503146332615418 3.1979809503205123
0.91112995 1.7506996236795 3.1970822437777664
0.9110095 1.7510846899577124 3.1961809588527963
0.9108891 1.7514694633775203 3.1952777424482175
0.9107687 1.7518541216739185 3.1943751358409527
0.9106483 1.7522386777710959 3.193473687854668
0.91052794 1.7526229287253228 3.192572589329736
0.91040754 1.753007267857175 3.1916724512000747
0.9102872 1.7533913021173482 3.190772066783351
0.9101669 1.753775044129015 3.1898721163922588
0.9100466 1.7541588616147339 3.1889695281429105
0.9099263 1.754542386752504 3.18806924468825
0.909806 1.754925797493857 3.1871705095065597
0.9096858 1.755308916305323 3.1862695825463554
0.90956557 1.755691920393798 3.185366079198774
0.9094453 1.756075011908597 3.184461762834855
0.9093251 1.7564576088392538 3.183558741462498
0.9092049 1.7568402933575475 3.182655844171553
0.90908474 1.7572226732370189 3.1817501711683245
0.9089646 1.7576049504188829 3.180843310931165
0.9088444 1.7579871123140214 3.1799353852732573
0.9087243 1.7583689818289117 3.179027089878659
0.90860415 1.758750925489058 3.1781201428353607
0.9084841 1.7591323876592564 3.177212391479485
0.908364 1.7595139238710025 3.17630468886571
0.9082439 1.759895357291446 3.1753946757924814
0.90812385 1.7602764857690534 3.1744837883752934
0.9080038 1.7606575111169136 3.173570961468747
0.9078838 1.7610382316147954 3.1726623465287185
0.90776384 1.7614188495517644 3.171754860297777
0.9076438 1.7617995412168173 3.1708451757410767
0.9075239 1.7621797519306825 3.169934552815544
0.9074039 1.7625600360141251 3.169023025838278
0.90728396 1.762940028099787 3.1681104279064862
0.90716404 1.7633199043852235 3.1671964058068864
0.9070441 1.7636996772534486 3.1662811583874184
0.90692425 1.7640791453988143 3.1653663055826335
0.9068043 1.76445869889323 3.1644530860069926
0.90668446 1.7648379480238159 3.1635393609288163
0.90656465 1.7652169052109132 3.162623249137639
0.9064448 1.7655959347526877 3.161705213306449
0.906325 1.7659746720004437 3.160785708777727
0.9062052 1.766353292782417 3.159867256211656
0.90608543 1.7667316216533238 3.1589498857560696
0.9059656 1.7671100227032817 3.158035854681108
0.9058459 1.7674881324483676 3.1571205073519977
0.90572613 1.7678661260699857 3.1562035436852454
0.90560645 1.7682438281409367 3.15528536004926
0.90548676 1.7686214137755025 3.154366215465077
0.9053671 1.7689988958474223 3.153446484429659
0.9052474 1.7693762613608421 3.1525271863566817
0.9051277 1.7697535234120423 3.1516089975796726
0.9050081 1.7701304813253513 3.1506902572287765
0.90488845 1.7705073356388117 3.149770616225843
0.9047689 1.7708838859323754 3.148853389000194
0.90464926 1.7712605205981722 3.1479347812694662
0.9045297 1.7716368512958365 3.147015479320339
0.9044101 1.7720130785595725 3.1460972831974723
0.90429056 1.7723891896071895 3.1451785941720614
0.90417105 1.7727650097137313 3.144258693952445
0.90405154 1.7731407131662253 3.1433329584778145
0.90393203 1.7735163122206337 3.1424056488651253
0.9038126 1.7738916069443995 3.1414803768421424
0.9036931 1.7742669845965415 3.140552332745543
0.90357363 1.774642057758941 3.1396237025479343
0.9034542 1.7750170262828324 3.138693830415587
0.9033348 1.7753916902812878 3.1377637081349774
0.9032154 1.7757662497392313 3.136835953974567
0.903096 1.7761406920752048 3.1359077001547093
0.90297663 1.7765150300792878 3.134982787647598
0.90285724 1.7768892515336638 3.1340613100978074
0.9027379 1.7772631825766922 3.1331399501068193
0.9026186 1.7776369973007013 3.13221899308325
0.9024993 1.7780105219014593 3.1312979503563394
0.90238 1.778384116751019 3.1303745618480185
0.9022607 1.7787574211097954 3.129449067189321
0.90214145 1.7791306086790875 3.1285253005162166
0.90202224 1.7795035062308378 3.1276029671425167
0.901903 1.779876473639353 3.126678494973249
0.90178376 1.7802491506607727 3.1257493033417445
0.9016646 1.7806215239886134 3.1248175725868195
0.9015454 1.780993978811228 3.123882195035541
0.90142626 1.781366129382305 3.1229464496704926
0.9013071 1.7817381751185086 3.122013363777335
0.90118796 1.782110103209295 3.1210810980124863
0.9010688 1.7824819267782566 3.120149473077679
0.9009497 1.7828534469928696 3.119218637604659
0.9008306 1.7832248626808624 3.1182856109600756
0.9007116 1.7835959748196264 3.1173499259416553
0.9005925 1.7839671676202462 3.1164111020832497
0.9004735 1.7843380563728268 3.1154717703680563
0.90035444 1.7847088398235629 3.1145327018233604
0.9002354 1.7850795050803043 3.1135953263143703
0.90011644 1.785449879676677 3.1126567046127054
0.8999975 1.7858201360673776 3.11171937786341
0.8998785 1.7861902876332556 3.1107833190606673
0.8997596 1.7865601359147614 3.109846963572886
0.8996406 1.7869300646286652 3.108909263316761
0.8995217 1.7872996899528062 3.1079711403009718
0.8994028 1.7876692102514797 3.1070335684509716
0.89928395 1.7880384273077283 3.1060937813438905
0.8991651 1.7884075392111793 3.10515609251264
0.89904624 1.788776533200936 3.104217087580275
0.8989274 1.7891454219090752 3.1032769540344183
0.89880854 1.7895141924693574 3.102336834330459
0.89868975 1.7898826727634287 3.1013953777401864
0.89857095 1.7902510348208016 3.1004564666265004
0.89845216 1.7906192916706012 3.0995125467386564
0.89833343 1.790987244978176 3.098565364706582
0.8982147 1.7913550921405446 3.0976157117499192
0.89809597 1.7917228199937363 3.0966659453016785
0.89797723 1.7920904417352808 3.0957183975024734
0.89785856 1.792457759977531 3.0947704490669508
0.8977399 1.7928249721918486 3.093822271424364
0.8976212 1.7931920653709286 3.0928733893903706
0.8975026 1.7935588680635874 3.0919238977800334
0.8973839 1.79392573582097 3.090972477869861
0.8972653 1.7942923129670638 3.09002208386449
0.8971467 1.7946587708709647 3.089071467878053
0.89702815 1.7950249385440322 3.0881224758345756
0.8969096 1.7953909870926397 3.0871712226619703
0.89679104 1.795756929203573 3.0862174434750353
0.8966725 1.7961227518044753 3.0852661401601567
0.89655393 1.7964884682837217 3.084315880484138
0.89643544 1.796853881662516 3.08336343397376
0.89631695 1.7972191887308544 3.0824122892818084
0.8961985 1.7975841929730074 3.0814620997020206
0.89608 1.7979492746480281 3.0805088091583332
0.8959616 1.7983140531935928 3.0795539057529786
0.89584315 1.7986787253083354 3.0786034301736023
0.8957247 1.7990432784416743 3.0776527190833227
0.89560634 1.7994075419607414 3.076701176996728
0.89548796 1.7997716863601096 3.0757494969502432
0.8953696 1.8001357246080771 3.074798465955378
0.8952513 1.8004994603651971 3.0738417363333963
0.8951329 1.8008632722045366 3.072881462646956
0.8950146 1.8012267808560212 3.0719210946977267
0.89489627 1.801590182361959 3.070962709267697
0.894778 1.801953281126824 3.0700040984570456
0.89465976 1.802316272707187 3.069043216838031
0.8945415 1.8026791443982362 3.068085028530166
0.89442325 1.8030419092153163 3.067126672115704
0.894305 1.8034045542616801 3.0661678726174437
0.8941868 1.8037669097183642 3.0652105436744357
0.8940686 1.8041291456516682 3.064255098781181
0.8939504 1.8044912752767366 3.0633021051385705
0.89383227 1.804853103290191 3.062349606182472
0.89371413 1.8052148251164368 3.061394673592388
0.893596 1.8055764276351194 3.060439609458131
0.89347786 1.8059379238459055 3.0594852311252048
0.8933598 1.8062991186273465 3.058533927386622
0.8932417 1.8066602076018807 3.0575822135530504
0.8931236 1.8070211775415914 3.0566274893545655
0.89300555 1.8073820410394026 3.0556694464961502
0.89288753 1.8077426028086552 3.0547108029568557
0.8927695 1.808103057842909 3.053751415912874
0.8926515 1.8084633931365306 3.052791141689265
0.8925335 1.8088236213782105 3.0518272383836993
0.8924155 1.80918354740992 3.0508621995801812
0.89229757 1.8095433661834885 3.0498984819990342
0.8921796 1.809903064811425 3.0489352142667197
0.8920617 1.8102624745892035 3.047971332107308
0.8919438 1.8106217641525049 3.0470072476347068
0.8918259 1.810980946634093 3.0460435927963823
0.891708 1.8113400089602283 3.0450802394505976
0.8915901 1.8116989641941268 3.0441152974474655
0.8914723 1.8120576177342245 3.0431502190372006
0.89135444 1.8124161641202554 3.042187060963895
0.89123666 1.812774409239103 3.041223452989257
0.8911188 1.813132728542971 3.0402599535100907
0.89100105 1.8134907467153234 3.0392967918922764
0.89088327 1.813848657943574 3.038334856719452
0.8907655 1.8142064495773762 3.037375629794963
0.89064777 1.814563953773498 3.0364176081805963
0.89053005 1.814921338720804 3.035460184572476
0.89041233 1.815278617418614 3.0345016447141755
0.8902947 1.8156355957758044 3.0335376484366674
0.89017695 1.8159926478005375 3.0325742747288347
0.8900593 1.8163493993508306 3.0316100809017086
0.88994163 1.81670604364692 3.0306446354410723
0.88982403 1.8170623874535314 3.0296796147612053
0.88970643 1.8174186241053836 3.0287149115225946
0.8895888 1.8177749213933294 3.027748077254581
0.88947123 1.8181307502308994 3.026779292260979
0.88935363 1.818486639066617 3.0258059456299664
0.8892361 1.8188422392085912 3.0248302787922103
0.88911855 1.8191977182675285 3.023853237444592
0.889001 1.8195530887236075 3.02287477429254
0.88888353 1.819908157690066 3.021894662082687
0.88876605 1.8202631177075297 3.0209146688818356
0.88864857 1.820617956350533 3.019934399321589
0.8885311 1.8209726860598932 3.0189542111611907
0.88841367 1.8213271145535659 3.017975617179309
0.8882962 1.8216816143997594 3.017000220353981
0.8881788 1.8220356339965103 3.016027008925253
0.8880614 1.8223897253667114 3.0150546725334655
0.88794404 1.8227435168335182 3.014085054901688
0.8878266 1.8230973803015804 3.013114369654075
0.8877093 1.823450764341626 3.0121423584683007
0.88759196 1.823804220128199 3.0111704121456055
0.88747466 1.824157376050708 3.0101955804739333
0.88735735 1.8245104236950835 3.009219676670858
0.88724005 1.824863350656259 3.0082434687052757
0.88712275 1.8252161692019186 3.0072653906087004
0.8870055 1.8255686875454031 3.0062865647422186
0.88688827 1.8259210973837 3.0053085965120214
0.886771 1.8262733864194582 3.004331908573476
0.88665384 1.8266253881833623 3.003356216467154
0.8865366 1.8269774484456245 3.0023818541875538
0.8864194 1.8273292217728245 3.001407131485362
0.8863023 1.8276806958539065 3.0004335560642934
0.8861851 1.8280322409036562 2.999459175987573
0.886068 1.8283834868419682 2.9984858717367984
0.88595086 1.828734624850611 2.9975093855375654
0.88583374 1.8290856420914818 2.9965304588179027
0.8857167 1.8294363721464806 2.995547579558997
0.8855996 1.8297869807439142 2.994562871636763
0.88548255 1.830137480340609 2.9935781485269146
0.8853655 1.8304878583619992 2.992593204441512
0.8852485 1.8308379490626865 2.991608884930882
0.8851314 1.8311880966569385 2.9906264344330737
0.8850145 1.8315377791544178 2.9896446422003335
0.8848975 1.8318875188193409 2.9886648309522945
0.8847805 1.8322369721617005 2.987687038796913
0.8846636 1.832586304853124 2.9867096844431096
0.88454664 1.832935529531207 2.9857312859648806
0.8844297 1.8332846333957 2.9847517126185767
0.8843128 1.8336334511538463 2.983772177809166
0.8841959 1.8339821481281549 2.9827933834141835
0.88407904 1.8343307371139468 2.9818161475506857
0.88396215 1.8346792054745955 2.9808364194946844
0.8838453 1.8350273878155716 2.9798546143349287
0.8837285 1.835375449165695 2.978874446577273
0.8836117 1.8357234023432325 2.977892895452185
0.8834949 1.8360710570465495 2.9769112363383066
0.88337815 1.8364186034918843 2.9759309216038825
0.8832614 1.8367660291759795 2.9749508803515394
0.8831446 1.8371133467448995 2.9739709809686117
0.88302785 1.8374605436594755 2.972992921253802
0.88291115 1.837807455417124 2.972011832091581
0.88279444 1.8381542462481968 2.971029936192989
0.88267773 1.8385009288848277 2.9700485715735736
0.8825611 1.8388473136830883 2.969068762914452
0.88244444 1.839193590661767 2.968090605430463
0.8823278 1.8395397471016441 2.9671105492017595
0.88221115 1.839885795344331 2.9661266159588564
0.88209456 1.840231545782596 2.9651445267112253
0.881978 1.8405771881639088 2.9641639206673696
0.8818614 1.8409227099337542 2.963184844972494
0.8817448 1.841268123915875 2.9622051420038042
0.8816283 1.8416132406928887 2.9612237024104897
0.88151175 1.841958249442073 2.960242095847684
0.8813952 1.8423031374328063 2.959259978547582
0.8812787 1.842647917279216 2.9582770158768943
0.8811622 1.8429923999369813 2.9572939662186717
0.88104576 1.8433367743603872 2.9563097848626545
0.8809293 1.8436810277284377 2.9553239492109045
0.8808128 1.8440251726629586 2.9543394820759286
0.8806964 1.8443690207238275 2.9533569479766646
0.88058 1.844712760534682 2.9523717437321593
0.8804636 1.8450563793887924 2.951387707801343
0.88034725 1.8453997142846175 2.9504061471464045
0.8802309 1.8457429285920743 2.949422003710049
0.88011456 1.8460860347155434 2.9484401129139783
0.8799982 1.8464290204014009 2.9474580994285016
0.87988186 1.8467718980519006 2.946476750563419
0.87976557 1.8471144797516317 2.9454949546124816
0.8796493 1.8474569534537328 2.9445143055992613
0.879533 1.8477993070369194 2.9435349281673164
0.87941676 1.8481413776052784 2.942557370797047
0.87930053 1.8484833284468423 2.9415816546460345
0.8791843 1.8488251721495088 2.940606694497381
0.8790681 1.849166896177868 2.939627681283824
0.8789519 1.849508337269796 2.9386476574549207
0.8788357 1.849849833457796 2.937667018671108
0.8787195 1.8501910467380243 2.9366861595807077
0.8786034 1.8505319649798202 2.9357065526912858
0.8784872 1.8508729505271677 2.9347256704956877
0.8783711 1.8512136409287614 2.9337410775790085
0.878255 1.8515542231204178 2.9327583093196026
0.87813896 1.8518945105144127 2.931777469665
0.87802285 1.8522348648809204 2.9307974864619197
0.8779068 1.852574924924129 2.9298206992226397
0.87779075 1.8529148777275144 2.928844839151698
0.87767476 1.8532545367778683 2.9278711193323184
0.8775587 1.8535942633851303 2.9268955621285224
0.8774427 1.8539336962536601 2.925920438203916
0.8773268 1.854272847723026 2.9249440291354443
0.8772108 1.8546120541734001 2.9239681227422465
0.87709486 1.854950979350623 2.9229923169115217
0.87697893 1.8552897852084 2.9220168320912028
0.876863 1.855628484029426 2.921037977693604
0.8767471 1.8559670631028753 2.9200593561726365
0.8766312 1.8563053610427211 2.9190810589467993
0.8765153 1.8566435392409022 2.9181014181023497
0.87639946 1.8569816101987116 2.9171213187621903
0.87628365 1.8573193875643217 2.9161442949197234
0.8761678 1.8576572319547782 2.9151674605742954
0.87605196 1.8579947829715147 2.9141874865186526
0.8759362 1.8583320532122538 2.913210205733333
0.8758204 1.8586693778130434 2.912235890855781
0.87570465 1.8590064222697722 2.911259659178865
0.8755889 1.8593433472770655 2.910282059475638
0.87547314 1.8596801655516235 2.9093059218827877
0.87535745 1.8600166913079792 2.9083327208082626
0.87524176 1.860353110811466 2.907359952762405
0.87512606 1.8606894115299248 2.906388938239434
0.8750104 1.861025606351233 2.905419599259921
0.87489474 1.8613615096120153 2.9044510213817336
0.87477905 1.8616974802119741 2.9034811903124993
0.8746634 1.862033159091672 2.902506961689081
0.87454784 1.8623685586168266 2.901534238288799
0.8744322 1.8627040125512904 2.9005650509904175
0.87431663 1.8630391878603 2.8995952209851046
0.87420106 1.8633742447065238 2.8986249662289505
0.87408555 1.8637090230268485 2.8976541334580435
0.87397 1.8640438554445935 2.896681382887199
0.87385446 1.8643784090715543 2.895707459738447
0.87373894 1.8647128438590874 2.8947351116877713
0.8736235 1.8650470004072301 2.8937657983393077
0.873508 1.8653812112062582 2.892798707638044
0.8733925 1.8657151443408861 2.891831612503822
0.87327707 1.866048959344387 2.890862545975118
0.8731617 1.8663824965671136 2.8898942676246833
0.8730462 1.8667160879053972 2.888925478489596
0.8729308 1.8670494013473065 2.8879520651622865
0.8728155 1.8673824239342602 2.886978023587952
0.8727001 1.86771551266123 2.886005287895868
0.87258476 1.8680483107798835 2.885031817811515
0.8724694 1.8683810028227608 2.8840564293395805
0.8723541 1.8687135759831173 2.8830804678297186
0.87223876 1.869046043136265 2.8821088293742236
0.8721235 1.8693782203329647 2.8811403262674253
0.8720082 1.8697102922502729 2.8801721764127066
0.8718929 1.8700422463236113 2.8792058022697073
0.8717777 1.8703739238167056 2.878240201113057
0.87166244 1.8707056551866328 2.877273258598114
0.8715472 1.871037109915603 2.876305815104508
0.87143207 1.8713682754111698 2.8753371598004547
0.87131685 1.8716995068499949 2.8743657979843613
0.8712017 1.8720304487133717 2.8733933044161697
0.87108654 1.8723612850591993 2.872425248392425
0.8709714 1.8726920038797412 2.871461481667608
0.8708563 1.8730224469874615 2.8704987851812693
0.8707411 1.8733529439952716 2.869534265768553
0.87062603 1.8736831651524979 2.8685692930506836
0.870511 1.8740130980355694 2.867604014817282
0.8703959 1.8743430968386003 2.8666354249584236
0.87028086 1.8746728070688292 2.8656675921332617
0.8701658 1.875002412261638 2.8647002006750855
0.8700508 1.875331899849372 2.8637320604548
0.8699358 1.8756611117260815 2.86276439041008
0.86982083 1.8759902060613944 2.861797490254199
0.86970586 1.8763191957235539 2.8608340465150057
0.8695909 1.8766480684777826 2.859873878945398
0.86947596 1.8769766665946264 2.858910347721993
0.86936104 1.8773051475837683 2.857945945754958
0.8692461 1.8776335241081268 2.8569819540292554
0.8691312 1.877961783533087 2.856018571636395
0.86901635 1.8782897685502005 2.855058057360737
0.8689015 1.8786176369069143 2.8540980295537626
0.86878663 1.8789454012858893 2.8531363128971767
0.8686718 1.8792730488692742 2.8521762462785327
0.868557 1.879600422754233 2.85121751164041
0.8684422 1.879927680045328 2.8502568862703535
0.8683274 1.880254833373702 2.8492943744796158
0.8682126 1.8805818697096162 2.8483308848574276
0.86809784 1.8809086321339108 2.847367420018924
0.8679831 1.881235277695867 2.8464070826700922
0.86786836 1.8815618196364516 2.845447623700602
0.8677536 1.8818882450344063 2.8444887585325107
0.86763895 1.8822143975395444 2.843532825226642
0.86752427 1.8825404339839231 2.842578317852806
0.8674096 1.8828663675657624 2.8416252624088787
0.8672949 1.8831921852979083 2.8406705076031042
0.8671803 1.883517730534714 2.839711677852072
0.86706567 1.883843159291805 2.8387531491403433
0.86695105 1.8841684848193458 2.837795410249077
0.8668365 1.8844935248436037 2.8368368597909863
0.86672187 1.884818630806428 2.835881316577606
0.8666073 1.885143451736705 2.834925305012108
0.86649275 1.8854681696813829 2.833970379927774
0.86637825 1.8857926029636338 2.833017529005951
0.86626375 1.8861169337516446 2.8320670652793956
0.8661492 1.8864413180378745 2.8311159906392662
0.86603475 1.8867652621572952 2.830161301559174
0.86592025 1.8870892592804744 2.829207702336288
0.8658058 1.88741298510916 2.828254247165128
0.86569136 1.8877365953360332 2.8273016038429692
0.8655769 1.888060103198392 2.8263513751370755
0.86546254 1.8883833275082578 2.8254038029004067
0.8653481 1.8887066184875292 2.8244591978738103
0.8652337 1.8890296266525575 2.8235157939418554
0.8651194 1.8893523650085011 2.8225699710652634
0.865005 1.8896751568659689 2.8216226575212753
0.8648907 1.889997678739964 2.8206760714222194
0.8647764 1.8903200858547347 2.819729303151626
0.86466205 1.8906423912893415 2.8187830442556185
0.8645478 1.8909644140996087 2.817836409544546
0.86443347 1.891286503150487 2.8168908155193826
0.8643192 1.891608309791091 2.8159443079528144
0.864205 1.8919298467597918 2.814996493832883
0.86409074 1.8922514369029957 2.814050960442322
0.86397654 1.892572757765268 2.8131045285253937
0.86386234 1.8928939642265934 2.8121624763471327
0.86374813 1.8932150697154981 2.81122051809459
0.863634 1.893535893509498 2.81027758097852
0.86351985 1.8938566161292398 2.809333822987124
0.8634057 1.8941772246213824 2.808393813041302
0.86329156 1.894497732552958 2.807455506185247
0.8631775 1.8948179594889032 2.806515562754895
0.86306334 1.8951382528571064 2.805574438919139
0.86294925 1.8954582650605571 2.804632016477884
0.8628352 1.895778009036732 2.80368925579423
0.86272115 1.8960978060705258 2.802745932086277
0.8626071 1.8964173349892737 2.8018030840298014
0.8624931 1.8967367500076213 2.8008625930466433
0.8623791 1.8970560642620369 2.7999205055866576
0.8622651 1.8973750976581147 2.7989775203336085
0.86215115 1.8976940300274159 2.798033461921156
0.8620372 1.898012848245414 2.7970889962133585
0.8619232 1.898331565371769 2.796144699875494
0.8618093 1.8986500017894667 2.7952004827126324
0.8616954 1.8989683370054364 2.794254440275589
0.8615815 1.899286557975428 2.7933086447356006
0.8614676 1.8996046778141813 2.7923648549351054
0.86135375 1.8999225173841479 2.7914234913487883
0.8612399 1.9002402563527627 2.7904831148668054
0.86112607 1.9005578817814728 2.789542570643516
0.8610122 1.9008754064912488 2.7885996121906476
0.86089844 1.9011926511460355 2.7876562901346453
0.86078465 1.9015097950159074 2.786714743867649
0.86067086 1.901826825389326 2.7857758839439484
0.8605571 1.9021437554638279 2.784836788663989
0.86044335 1.9024604062414352 2.7838967475909753
0.86032957 1.9027771223860428 2.782956000963432
0.8602159 1.9030933933984115 2.7820173411332605
0.8601022 1.903409730087064 2.781079794346207
0.8599885 1.9037257879421807 2.7801421630476253
0.8598748 1.9040419113067937 2.7792034080571546
0.8597612 1.9043575900938052 2.7782614852454057
0.8596475 1.9046733337702253 2.777319226102962
0.8595339 1.9049887984996887 2.7763777674062706
0.8594203 1.9053041626200984 2.7754360968337317
0.8593067 1.9056194134107445 2.7744952341394917
0.8591931 1.9059345637173017 2.7735543827013376
0.85907954 1.90624943542246 2.7726107542469545
0.858966 1.9065642061919652 2.7716670347884653
0.85885245 1.9068788635285177 2.770723140926787
0.8587389 1.9071934199740521 2.7697796724213744
0.8586254 1.907507697967899 2.768835786803153
0.8585119 1.9078218750749016 2.7678918289451184
0.85839844 1.9081359388516237 2.766948790908124
0.85828495 1.908449901947529 2.7660074018891767
0.8581715 1.9087635871483126 2.765065729907062
0.8580581 1.9090771716874195 2.7641235340084265
0.85794467 1.9093906431613348 2.763181876554567
0.85783124 1.9097040140295753 2.7622396804260565
0.8577179 1.9100171072705718 2.7612979733411858
0.8576045 1.9103300998460815 2.760355142107818
0.85749114 1.9106429793234232 2.759411772186305
0.8573778 1.9109555937032914 2.758470937561641
0.85726446 1.9112682597355297 2.7575305987781067
0.85715115 1.9115806608739734 2.7565874905396
0.85703784 1.9118929488613599 2.7556418910444602
0.8569246 1.9122049715134928 2.754694275241193
0.8568113 1.9125170448411954 2.7537475143869856
0.85669804 1.9128288531184916 2.752802771474212
0.8565848 1.9131405479862527 2.7518528902526884
0.8564716 1.9134519774387877 2.7509037814238537
0.8563584 1.9137632933139457 2.7499551684095
0.8562452 1.9140745080749733 2.7490081967836244
0.85613203 1.914385609643987 2.74806495035262
0.85601884 1.9146966106105263 2.74711983496888
0.8559057 1.9150073345868228 2.7461730371822903
0.8557926 1.9153179577390427 2.7452282432599246
0.85567945 1.9156284678302014 2.7442832002124873
0.8555663 1.9159388772600507 2.7433400792864213
0.85545325 1.9162490104022485 2.742397156202643
0.8553402 1.9165590428782793 2.741451241513176
0.8552271 1.916868962164778 2.740503672469118
0.8551141 1.9171786170670029 2.7395542574418683
0.85500103 1.9174883217983016 2.738606329230074
0.854888 1.9177977623969984 2.737658583100941
0.854775 1.9181070896353594 2.736711325981149
0.85466206 1.918416152936211 2.7357622963438284
0.8545491 1.918725102790349 2.7348144619572925
0.8544361 1.919034114878108 2.7338666178274105
0.8543232 1.9193426877041249 2.7329185034097714
0.85421026 1.9196513225742975 2.73196901490857
0.85409737 1.919959681047707 2.7310181951506687
0.8539845 1.920267938487513 2.7300689167125927
0.8538716 1.9205760826482188 2.7291229190732684
0.8537587 1.920884126394826 2.72817799998366
0.85364586 1.921191894650327 2.727232312589836
0.853533 1.9214995624069915 2.726287643304919
0.8534202 1.9218071173913382 2.72534265151883
0.8533074 1.922114409584018 2.724399333318524
0.8531946 1.9224217515975226 2.7234558777112365
0.8530818 1.9227288308932624 2.722509824538193
0.85296905 1.9230357973380032 2.7215645856345088
0.85285634 1.9233425012965304 2.7206209806179347
0.8527436 1.9236490927393046 2.7196792838834924
0.8526309 1.9239555842066527 2.7187350363006813
0.8525182 1.9242619629591837 2.7177915557225156
0.8524055 1.9245682417616616 2.716849247048296
0.85229284 1.9248742461092012 2.715904223194483
0.8521802 1.9251801500230556 2.7149569563151648
0.85206753 1.925485940982132 2.7140092360788253
0.8519549 1.9257916314746661 2.713063306161933
0.8518423 1.9260970475803785 2.712118425808054
0.8517297 1.926402363571565 2.71117466324553
0.8516171 1.9267075671655791 2.710232082959829
0.85150456 1.927012509380138 2.7092904078520457
0.851392 1.9273175009124393 2.708349956417159
0.85127944 1.9276222315284015 2.707411810497343
0.85116696 1.927926689158011 2.706476581062772
0.85105443 1.9282312091265852 2.7055412265270338
0.85094196 1.928535456479999 2.7046080425973837
0.8508295 1.928839605233254 2.703677450599597
0.850717 1.929143643168393 2.702748036577323
0.85060453 1.929447582754928 2.7018177315781533
0.8504921 1.9297512503810017 2.700884964113284
0.8503797 1.9300548192921783 2.699951937883916
0.8502673 1.9303582770371157 2.6990161885855093
0.85015494 1.9306614745374746 2.698073690393244
0.8500425 1.9309647206586777 2.6971311418512647
0.84993017 1.9312677063136816 2.696187366008363
0.8498178 1.9315705796087987 2.695244276091441
0.8497055 1.931873192907238 2.6943050649005733
0.84959316 1.9321758550618724 2.693367956512406
0.84948087 1.932478257957225 2.6924339567172484
0.84936863 1.9327803892105864 2.6915012029971015
0.84925634 1.9330825825060023 2.69056748923806
0.8491441 1.933384504242146 2.6896340081054357
0.84903187 1.9336863276301801 2.688701216311172
0.84891963 1.9339880400332468 2.6877703717089614
0.8488074 1.9342896542721562 2.68683716728055
0.8486952 1.9345909971819544 2.6859029482876156
0.84858304 1.9348922417785264 2.6849710016478454
0.84847087 1.9351933754033854 2.684037480392822
0.8483587 1.9354944106326732 2.683103881399647
0.8482466 1.9357951750679292 2.6821730006306734
0.84813446 1.9360958414202716 2.681241339407305
0.84802234 1.936396396974366 2.6803094698477143
0.8479103 1.9366966945714814 2.679375778483012
0.84779817 1.936997040823206 2.678441827711212
0.8476861 1.937297129072161 2.6775066215958696
0.84757406 1.937597106177895 2.6765727649804854
0.84746206 1.9378968255953233 2.6756393980596953
0.84735 1.938196593565288 2.674707806422051
0.847238 1.938496104201217 2.673775427443473
0.847126 1.9387955039574678 2.6728450989646304
0.84701407 1.9390946469150048 2.6719160949935197
0.8469021 1.9393938385222693 2.6709863867296124
0.84679013 1.9396927734733884 2.6700586080611983
0.8466782 1.939991598072446 2.6691323589364218
0.8465663 1.9402901664987515 2.6682054428510242
0.84645444 1.9405886247272972 2.667281064911811
0.8463425 1.9408871451447718 2.666356852549775
0.8462307 1.9411852377163212 2.665432643188714
0.8461188 1.9414833923432744 2.6645077336210985
0.846007 1.9417812781049442 2.663582514466175
0.8458951 1.942079225802064 2.6626591853624912
0.84578335 1.9423767463054091 2.661737213409076
0.84567153 1.9426743289939632 2.660814092359186
0.8455598 1.942971643374869 2.6598935877138175
0.84544796 1.9432690200325269 2.6589721972680533
0.84533626 1.9435659700837955 2.6580524055779717
0.8452245 1.9438629824332525 2.6571298232829714
0.8451128 1.9441597264690127 2.6562052108198975
0.84500104 1.9444565322994973 2.655281943733072
0.8448894 1.944752911717381 2.654357322518632
0.8447777 1.9450493528723551 2.65343529227406
0.84466606 1.9453455263991992 2.652515936434789
0.84455436 1.9456417619511537 2.6515947124806787
0.8444427 1.945937729930538 2.6506740685288133
0.84433115 1.9462334438030824 2.6497520964142405
0.8442195 1.9465292060903292 2.648832981901281
0.8441079 1.9468247148263442 2.6479159452197325
0.84399635 1.9471201144858272 2.646999691518914
0.8438848 1.947415260971288 2.6460833592097734
0.84377325 1.9477104560916043 2.6451659973662487
0.8436617 1.948005398039018 2.6442488090906697
0.8435502 1.9483002308691497 2.6433307675193434
0.84343874 1.9485948106013737 2.64241329586296
0.8433272 1.9488894386712836 2.6414936511143696
0.84321576 1.9491838134090753 2.6405719388265902
0.8431043 1.9494780785697947 2.639650217967631
0.84299284 1.9497722479572335 2.6387310922642913
0.84288144 1.9500661510311939 2.6378149010290084
0.84277004 1.9503599587804263 2.6368978749005465
0.84265864 1.950653657627544 2.6359821521538094
0.84254724 1.9509472614129066 2.6350690499325147
0.8424359 1.951240599857325 2.634160841267508
0.8423245 1.9515340010373934 2.633252239471306
0.8422132 1.951826980334742 2.632344311644769
0.8421019 1.9521200224379416 2.63143899662906
0.84199053 1.952412957006219 2.630534927426548
0.84187925 1.9527056410597883 2.6296328725240294
0.84176797 1.9529982178873913 2.628729845114764
0.8416567 1.9532907008919527 2.627824381876805
0.84154546 1.9535829197132357 2.6269174649760134
0.84143424 1.9538750444060529 2.6260114716420717
0.841323 1.9541670616270916 2.6251058822278535
0.8412118 1.954458984654308 2.6241959023246135
0.84110063 1.9547506432204325 2.6232840851282697
0.8409894 1.9550423636532825 2.622375683268458
0.84087825 1.955333820166669 2.6214692840456784
0.84076715 1.9556250265251036 2.6205646540117256
0.840656 1.9559162819757838 2.619663567089626
0.8405449 1.9562072881989738 2.618767812806332
0.8404338 1.9564981882248693 2.617873259472085
0.8403227 1.956788995581432 2.616977932510029
0.84021163 1.9570795408786408 2.616084506077474
0.8401005 1.957370149572792 2.615190200056342
0.8399895 1.9576604962223227 2.6142931599719192
0.8398785 1.957950594145984 2.6133970783095686
0.83976746 1.958240741689496 2.612501225281735
0.8396565 1.9585306408105227 2.611606442210812
0.8395455 1.9588204340391278 2.6107133568652388
0.8394345 1.959110134838541 2.6098201200545112
0.8393235 1.959399729828452 2.6089271083595147
0.8392126 1.9596890767741433 2.6080307979502404
0.8391017 1.9599783174772503 2.60713391882795
0.83899075 1.9602674657443697 2.6062428040059418
0.8388799 1.960556353348984 2.605354761807002
0.83876896 1.9608453044143055 2.6044658516224097
0.8386581 1.9611339950201592 2.6035775195975166
0.8385472 1.9614225939961756 2.602693446597957
0.8384364 1.9617109332447238 2.6018087731391017
0.8383256 1.961999181149615 2.6009264732932937
0.8382148 1.9622873247213655 2.6000431389762797
0.838104 1.9625753770447572 2.5991625450978586
0.8379932 1.9628633253923837 2.5982835873699988
0.83788246 1.9631510279532316 2.597403368780193
0.8377717 1.9634386263649004 2.596520049436696
0.83766097 1.963726133385927 2.595635955467171
0.8375502 1.9640135360753614 2.5947542822157157
0.83743954 1.9643006930695701 2.593871869594573
0.83732885 1.9645877457923608 2.5929899864182597
0.83721817 1.964874707558445 2.5921085418285887
0.8371075 1.9651615651327594 2.591226926792308
0.83699685 1.965448177343722 2.590345705164025
0.8368862 1.9657346854801716 2.589464950277792
0.8367756 1.966021102999155 2.5885885062764524
0.836665 1.9663074172149324 2.587717190801249
0.8365544 1.966593487616274 2.58684820127544
0.83644384 1.9668794553372955 2.585980227653856
0.8363333 1.9671653337537998 2.585112249118876
0.8362227 1.967451109507345 2.584243234830982
0.8361122 1.9677366418740836 2.5833751542083236
0.83600163 1.96802222560545 2.5825066936949432
0.8358912 1.9683074122235846 2.581640251024941
0.8357807 1.9685926503701405 2.5807734540774496
0.8356702 1.9688777993476065 2.579906780874607
0.8355597 1.9691626922421748 2.579041284409264
0.8354493 1.9694474960960744 2.5781737391622044
0.8353389 1.9697320437301964 2.577303330775913
0.83522844 1.9700166555923493 2.5764363874193696
0.83511806 1.970301011848816 2.575574710978095
0.83500767 1.9705852796785899 2.5747144558928023
0.8348973 1.970869445959946 2.5738539316992464
0.83478695 1.9711533705217226 2.5729946276634483
0.83467656 1.971437347018797 2.5721345219250504
0.83456624 1.971721081685379 2.5712710929494693
0.83445597 1.9720045612890433 2.570409894847618
0.83434564 1.972288105958157 2.5695517966723576
0.83423537 1.9725713962689493 2.5686954154189268
0.8341251 1.9728545988518764 2.567839822654686
0.83401483 1.9731377004902408 2.566985178605257
0.8339046 1.9734205616419227 2.566132089179991
0.83379436 1.9737034749930185 2.5652770910334857
0.83368415 1.9739861477333538 2.564420992686529
0.833574 1.9742685667757889 2.5635668898662707
0.8334638 1.9745510511502216 2.562712775268484
0.83335364 1.9748332821372159 2.561860622724627
0.8332435 1.9751154258332497 2.5610071545908566
0.83313334 1.9753974688797487 2.5601543365213333
0.8330232 1.9756794249234506 2.5593070151133515
0.8329131 1.9759611285999812 2.558461038462986
0.832803 1.9762427456215585 2.5576123356130784
0.8326929 1.9765242625644346 2.556763435587425
0.83258283 1.9768056926906394 2.555914666766016
0.8324728 1.9770868704054907 2.5550650321692245
0.8323628 1.977367961301101 2.5542174691515376
0.83225274 1.9776489522526077 2.5533666143432954
0.8321428 1.9779297039522652 2.5525163209800072
0.83203274 1.9782105077907728 2.551667468969529
0.83192277 1.9784910728977692 2.5508220404557687
0.8318128 1.9787715386318945 2.5499803109238104
0.8317029 1.979051766596024 2.5491412607140926
0.8315929 1.9793320476778238 2.5483020583404734
0.831483 1.9796120911970934 2.5474631818413833
0.8313731 1.9798920358634176 2.5466214119893036
0.8312632 1.9801718945756512 2.5457818243242754
0.83115333 1.9804515028895162 2.544943250704584
0.8310435 1.9807310256160633 2.5441065912625107
0.83093363 1.9810104500348336 2.543270590652335
0.8308238 1.9812897889808088 2.54243286820851
0.830714 1.9815688779653187 2.5415945750765427
0.8306042 1.9818478812755658 2.540756364946883
0.8304944 1.982126786169719 2.539918162844778
0.8303846 1.9824056056598658 2.5390851114698387
0.8302748 1.982684327554956 2.538256454890418
0.8301651 1.9829628136501651 2.5374283814068694
0.83005536 1.9832412024566661 2.536598516867868
0.8299456 1.9835195065378166 2.535769301826034
0.82983595 1.983797562223903 2.5349408213110753
0.8297263 1.9840755333888866 2.534112947800985
0.8296166 1.9843534074745903 2.5332858810086494
0.82950693 1.9846311971331465 2.532457577294081
0.82939726 1.984908889570062 2.531628498389896
0.82928765 1.9851863465553667 2.5307990746638676
0.82917804 1.98546370621617 2.529969186888817
0.8290684 1.9857409813244042 2.5291400570421043
0.82895887 1.986018008571332 2.528313765614493
0.82884926 1.9862951024290187 2.527488169988142
0.8287397 1.9865719488360645 2.5266639788963614
0.82863015 1.9868487114848439 2.5258422485835417
0.82852066 1.9871252273245936 2.5250230176248074
0.82841116 1.9874016599878348 2.524206646343338
0.8283016 1.9876781473610883 2.5233896766784256
0.8281922 1.9879542507930483 2.5225737578920073
0.8280827 1.9882304091045155 2.521759793684866
0.82797325 1.988506334178808 2.5209430723036457
0.8278638 1.988782163503801 2.520125982075173
0.8277544 1.989057909720947 2.5193080397833323
0.82764494 1.9893335600031323 2.5184885433132296
0.82753557 1.9896089769872534 2.5176721456782256
0.82742614 1.989884448463945 2.5168572510037017
0.8273168 1.990159537150345 2.5160424935776624
0.82720745 1.990434680427446 2.5152289933637286
0.8270981 1.990709741097816 2.5144154777898837
0.82698876 1.9909845566331632 2.5136029105819486
0.82687944 1.9912592898324009 2.5127934761742874
0.8267702 1.9915337786185034 2.5119856631307647
0.8266609 1.9918083351295857 2.5111779766768825
0.8265516 1.9920826473760733 2.510368407614014
0.82644236 1.9923568773724387 2.5095593883501435
0.8263331 1.9926310128093094 2.5087513554063645
0.8262239 1.992904916796297 2.507945699302359
0.82611465 1.9931788761251914 2.5071414531148704
0.82600546 1.9934526043851275 2.5063365379555482
0.8258963 1.993726089178357 2.505531841423098
0.8257871 1.993999641658966 2.5047266489373534
0.825678 1.9942729508156547 2.503923713012279
0.82556885 1.9945461786654841 2.503122235132695
0.8254597 1.9948193129131708 2.5023233865430634
0.82535064 1.9950922172334684 2.5015256324663424
0.8252415 1.9953651772984433 2.5007266016746583
0.8251324 1.9956379073260644 2.4999265220202713
0.82502335 1.9959105435982591 2.499121754717666
0.82491434 1.9961829492925318 2.4983159078015973
0.82480526 1.9964554098151035 2.4975113447794883
0.82469624 1.996727640198179 2.4967104467561376
0.8245872 1.9969997771033383 2.495910301674378
0.82447827 1.9972716842907339 2.4951110574149324
0.82436925 1.9975436467894587 2.4943092131680213
0.8242603 1.997815379434491 2.493508805329335
0.82415134 1.9980870186423698 2.492706849422607
0.82404244 1.9983584280299012 2.4919039146871107
0.8239335 1.9986298922943935 2.491100590432029
0.8238246 1.9989011268735484 2.4903000496251484
0.8237157 1.9991722682317334 2.4895025837421976
0.82360685 1.9994431807026558 2.4887067088790933
0.82349795 1.9997141488289019 2.487915250745359
0.8233891 1.9999848888815446 2.48712502099662
0.8232803 2.0002555366783206 2.486334806397235
0.82317144 2.000526104713228 2.4855444558567172
0.82306266 2.0007964323957195 2.4847553692800233
0.8229539 2.0010666804916117 2.4839658729234366
0.8228451 2.001336836493017 2.483178241817405
0.8227363 2.001606913118049 2.4823899113407872
0.82262754 2.001876897660683 2.4816015640828617
0.8225188 2.0021466547050917 2.4808086509943426
0.8224101 2.002416319089631 2.480015523549496
0.8223014 2.002685903843865 2.479225838907947
0.8221927 2.002955248756476 2.478440090863725
0.822084 2.00322466249912 2.4776547951648045
0.82197535 2.003493836722889 2.4768681972555724
0.82186675 2.0037627843023653 2.4760820053515444
0.8217581 2.004031787691513 2.4752972184770208
0.8216495 2.0043005648680197 2.474514818306722
0.82154083 2.0045693980760504 2.4737310949354816
0.8214323 2.0048378575416144 2.47294456742325
0.8213237 2.0051063724853093 2.472155792989013
0.82121515 2.0053746609000713 2.47136850033064
0.8211066 2.005642857507443 2.4705828862509667
0.8209981 2.0059109755352376 2.46980236100105
0.82088953 2.0061790024524053 2.4690207652009524
0.82078105 2.0064468037988092 2.468240954786206
0.8206725 2.006714661430163 2.467463941589024
0.82056403 2.0069822942279494 2.466690282150673
0.8204556 2.0072496898197323 2.4659169972880104
0.82034713 2.007517154879258 2.4651448988020364
0.8202387 2.0077843829781856 2.464372195496036
0.8201303 2.008051533403475 2.463596569119287
0.82002187 2.0083185933357335 2.4628185352848413
0.8199135 2.008585428417761 2.4620404571594627
0.81980515 2.008852172973145 2.46126523023487
0.8196968 2.0091188400229734 2.460492343084342
0.8195884 2.009385417123492 2.4597229735166524
0.81948006 2.009651917297051 2.4589540964905128
0.81937176 2.009918181341687 2.458188249950505
0.81926346 2.0101843688826713 2.457421700016224
0.81915516 2.010450466967613 2.4566554175984496
0.8190469 2.01071634208124 2.4558884496532296
0.8189386 2.010982273894944 2.4551170027753404
0.8188304 2.0112479823025216 2.454347557648806
0.8187221 2.0115136011175316 2.453580673533508
0.81861395 2.011778997212079 2.4528140201948334
0.8185057 2.0120444501652908 2.4520494942914532
0.8183975 2.01230968093637 2.4512889923893293
0.81828934 2.0125748230577023 2.450531026304097
0.8181812 2.01283974369343 2.449773426603527
0.81807303 2.0131047218273554 2.4490138477752867
0.8179649 2.0133694783872693 2.4482562306770475
0.8178568 2.013634146574682 2.447497683941903
0.81774867 2.0138987391436944 2.446739129519149
0.8176406 2.014163097579187 2.445983473663467
0.81753254 2.0144273807214357 2.4452255633240587
0.8174245 2.014691575497682 2.4444686387074306
0.8173164 2.01495569490986 2.443709620515212
0.8172084 2.0152195801438073 2.4429500099958785
0.81710035 2.0154835355478893 2.4421936127684027
0.81699234 2.015747257289099 2.4414382426701158
0.8168844 2.0160107584757943 2.440684961591171
0.8167764 2.016274317478785 2.4399341306695104
0.81666845 2.0165376565594637 2.4391853480149495
0.8165605 2.0168009083262923 2.438434517852964
0.81645256 2.0170640854957496 2.4376857316639304
0.8163446 2.0173271755606104 2.436938678582484
0.81623673 2.0175900461888774 2.436192673504374
0.81612885 2.0178528299490486 2.4354467272274687
0.81602097 2.0181155397495747 2.4347036027163127
0.8159131 2.018378162979344 2.4339587819322306
0.81580526 2.0186405670916616 2.4332133169834025
0.81569743 2.018902884457167 2.4324675077996565
0.8155896 2.01916512771837 2.431720961337832
0.8154818 2.019427284092612 2.430973612328336
0.815374 2.019689221471702 2.430228987766617
0.81526625 2.019951072415225 2.4294868692838887
0.8151585 2.020212849636311 2.4287426042931495
0.8150507 2.020474540177347 2.427995287126751
0.814943 2.020736011804518 2.4272486575650354
0.81483525 2.020997541442698 2.4265044317490023
0.81472754 2.021258852769751 2.4257627669575337
0.8146199 2.0215199334123737 2.425022880429291
0.8145122 2.021781085228046 2.4242820050969023
0.81440455 2.0220420064144573 2.4235405904884697
0.8142969 2.0223028541292583 2.4227999293254285
0.81418926 2.0225636158834623 2.4220615678675794
0.8140816 2.0228243045818357 2.4213243215716536
0.813974 2.0230847633510574 2.4205889652562256
0.81386644 2.0233451495525783 2.4198569972195014
0.81375885 2.02360545074081 2.4191262773783078
0.8136513 2.0238655356029427 2.418398053075694
0.81354374 2.024125680089208 2.4176726746720467
0.8134362 2.0243856086328162 2.416942764093531
0.8133287 2.0246454521633783 2.416211458805405
0.8132212 2.0249050794663845 2.4154787234173076
0.8131137 2.0251647655488147 2.414747824008782
0.8130062 2.0254242355747767 2.4140145412167304
0.81289876 2.025683620108197 2.413278895225435
0.8127913 2.0259429321279114 2.412543327949474
0.8126839 2.0262020148088964 2.4118090945482127
0.8125765 2.0264610253506445 2.4110775008384815
0.81246907 2.0267199507691886 2.410345695110031
0.81236166 2.0269788041355885 2.4096142941678793
0.81225425 2.027237572364992 2.408881409422242
0.8121469 2.0274961247840033 2.4081480688021135
0.81203955 2.02775459212861 2.4074200596005357
0.8119322 2.028012988155253 2.4066953303523277
0.8118249 2.028271156372841 2.4059690499517488
0.8117176 2.0285292529490193 2.4052385724600582
0.8116103 2.028787407994719 2.4045092945830815
0.81150305 2.0290452046637713 2.403778418873252
0.81139576 2.029303059634661 2.403049248219281
0.81128854 2.0295607000349754 2.402324024266429
0.81118125 2.0298183991230663 2.401596054265037
0.8110741 2.0300757401687424 2.4008622063179694
0.81096685 2.0303331390187367 2.400130364764676
0.8108597 2.030590323039867 2.399396833471241
0.81075245 2.0308475647265243 2.398664888723633
0.8106453 2.0311045919583894 2.397936599273487
0.8105382 2.031361391532561 2.3972085039723976
0.810431 2.0316182624232124 2.3964744391406074
0.8103239 2.0318749050459073 2.3957410411864926
0.8102168 2.032131475962233 2.3950087351130254
0.8101097 2.0323879617480385 2.3942792970014883
0.8100026 2.0326442334608608 2.39354699970888
0.8098956 2.0329004197977576 2.3928118225818062
0.8097885 2.0331565341980466 2.3920757566286364
0.8096815 2.0334125630550455 2.3913424311825473
0.8095744 2.0336685204380056 2.390611567495369
0.80946743 2.0339242502286834 2.3898797674917676
0.80936044 2.0341799085359273 2.3891480650088743
0.80925345 2.034435481637723 2.3884138784640463
0.80914646 2.0346909829107185 2.387678721598316
0.80903953 2.034946256561601 2.386945524041054
0.8089326 2.0352014584596976 2.3862095485251653
0.8088257 2.035456574831477 2.385473543481966
0.80871874 2.035711619363368 2.3847383373948903
0.80861187 2.035966436400055 2.384004605576233
0.808505 2.0362211818228935 2.3832695453002506
0.8083981 2.036475841722369 2.3825315463381678
0.80829126 2.036730429571547 2.3817943793339067
0.8081844 2.0369849319400566 2.381059907130674
0.8080776 2.0372392209323955 2.3803288329013905
0.80797076 2.037493424983936 2.379596729290785
0.80786395 2.0377475575979203 2.3788639523581354
0.8077572 2.038001463423101 2.3781314110227756
0.80765045 2.0382552977693362 2.3773982769679862
0.8075437 2.0385090470758436 2.376665062547305
0.80743694 2.038762724874029 2.37593167880917
0.8073302 2.0390163175952485 2.3751979617322516
0.8072235 2.039269697284542 2.374466013284851
0.8071168 2.03952299219024 2.3737349103288685
0.8070101 2.0397762158278603 2.3730036285063036
0.8069034 2.040029354711761 2.372272544679854
0.8067968 2.0402822809465073 2.371541114827348
0.80669016 2.040535122418805 2.3708101000899284
0.8065835 2.040787892705561 2.3700784239668504
0.8064769 2.041040578158352 2.369346427864543
0.8063703 2.0412930511678167 2.3686143031091995
0.8062637 2.0415455805093887 2.367882218544615
0.8061571 2.0417978975458357 2.367151655646351
0.8060506 2.04204998881324 2.3664200224131795
0.805944 2.0423021499395184 2.365688263460773
0.8058375 2.042554085278092 2.3649551588324518
0.805731 2.0428059492084545 2.3642206956393936
0.8056245 2.0430577281380073 2.3634862204151728
0.805518 2.0433094356063988 2.3627517576214996
0.8054115 2.0435609172784863 2.3620176499053573
0.80530506 2.043812327666338 2.3612858545889033
0.8051986 2.04406365344899 2.360554964984382
0.8050922 2.0443147675560276 2.359824614750008
0.80498576 2.0445659378056265 2.3590931050006407
0.80487937 2.0448168962926294 2.3583612165652426
0.804773 2.045067770196029 2.3576307843480486
0.8046666 2.0453185732075925 2.356900729999227
0.80456024 2.045569151326886 2.3561711669549696
0.8044539 2.045819658724335 2.355443043800598
0.8043476 2.0460700819456408 2.3547151292448256
0.80424124 2.04632043445566 2.3539855658612776
0.80413496 2.0465705623150043 2.3532561605850404
0.80402863 2.0468207596223316 2.352525259618656
0.80392236 2.0470707321936876 2.351794083156552
0.80381614 2.0473204937796434 2.3510644620818777
0.80370986 2.0475703111933945 2.350334862296899
0.80360365 2.0478199176786642 2.3496026092929965
0.80349743 2.048069439439621 2.3488681662560955
0.8033912 2.048318889954438 2.3481326173546333
0.803285 2.048568255548119 2.34739866491705
0.80317885 2.0488174101793506 2.34666449234803
0.8030727 2.049066480034162 2.3459313483617423
0.80296654 2.04931547912361 2.345201794429956
0.8028604 2.0495643940211865 2.344474652101916
0.8027543 2.0498130989953056 2.3437495929657306
0.8026481 2.050061859870732 2.343024580081785
0.80254203 2.0503104110961194 2.3423015678659804
0.802436 2.050558739261649 2.341579658519162
0.8023299 2.05080713719995 2.34085667752572
0.80222386 2.0510553122109902 2.3401367030006335
0.8021178 2.0513034177646814 2.3394167310710032
0.8020118 2.0515514401085913 2.3386970500844817
0.8019058 2.05179925365117 2.3379773175232326
0.8017998 2.0520471232402193 2.337254353580953
0.8016938 2.0522947836360963 2.3365299995697737
0.8015878 2.0525423603916266 2.335805133788839
0.8014819 2.0527897278336926 2.3350772107701174
0.8013759 2.053037150505556 2.334351737241407
0.80127 2.0532843643105867 2.3336295375473215
0.8011641 2.0535314946113385 2.3329052266523957
0.80105823 2.053778416145217 2.332182614684974
0.8009523 2.0540253932709254 2.3314594902948484
0.80084646 2.054272161757153 2.3307368048660435
0.8007406 2.054518846976815 2.3300179688167004
0.80063474 2.054765463224737 2.329301861474701
0.80052894 2.055011857945862 2.3285858998589557
0.80042315 2.055258183805973 2.3278692244986137
0.8003173 2.0555045655994464 2.3271517830563515
0.80021155 2.0557506010353324 2.3264346831706204
0.80010575 2.0559966922294466 2.325714870252918


==> anc/Data_JCP/Figure_003/ML/Shoulder-phi_0.100-epsS_01-kT_10.0.txt <==
3.0 0 0.00028808162499701896
2.9972973 6.567815737915461e-07 0.0001979348856028711
2.9945946 1.076317770548887e-06 0.00011488697472064641
2.9918919 1.2854024475912257e-06 4.001454110064222e-05
2.9891891 1.2975918688247592e-06 -2.9331832267140256e-05
2.9864864 1.1363407859730876e-06 -8.914644996382609e-05
2.9837837 8.186193265971022e-07 -0.00014573985018769152
2.981081 3.5820641184575835e-07 -0.00019311840232528132
2.9783783 -2.201755983422583e-07 -0.00023484448379367188
2.9756756 -9.020436894891649e-07 -0.0002672843478926705
2.9729729 -1.6620953177982631e-06 -0.0002965428732441924
2.9702702 -2.4952427898972446e-06 -0.00031651471453708906
2.9675677 -3.367306616342947e-06 -0.00033026205307348165
2.964865 -4.275587170491696e-06 -0.00033851508834053466
2.9621623 -5.1882031961486415e-06 -0.00033686504340048264
2.9594595 -6.090510361602102e-06 -0.0003279277851013974
2.9567568 -6.950589025956247e-06 -0.0003076645826828322
2.954054 -7.744518592229993e-06 -0.0002770998678432821
2.9513514 -8.439502599332336e-06 -0.0002366236722944861
2.9486487 -9.023168145180977e-06 -0.00019380799881646665
2.945946 -9.485149276958785e-06 -0.0001488076920286464
2.9432433 -9.816452263531344e-06 -9.352712913371574e-05
2.9405406 -9.987877063225053e-06 -3.51094934748231e-05
2.9378378 -1.0005945698239225e-05 2.419160390708316e-05
2.9351351 -9.850455125264044e-06 9.088084381263324e-05
2.9324324 -9.510936200927258e-06 0.00016238641266816883
2.9297297 -8.970464733029265e-06 0.00023635909371711377
2.927027 -8.225189219649984e-06 0.00031804049065020727
2.9243243 -7.243638294559286e-06 0.00040824893720532355
2.9216216 -6.012455281594871e-06 0.0005054680989182042
2.9189188 -4.507602117283139e-06 0.0006068671732995127
2.9162161 -2.7307283490076294e-06 0.0007103021403188166
2.9135134 -6.617867504829813e-07 0.0008207629463088812
2.9108107 1.7063677818434337e-06 0.0009330930324024264
2.908108 4.38570964562636e-06 0.0010495644304958814
2.9054055 7.384068193962792e-06 0.001170970624169951
2.9027028 1.071714873711612e-05 0.0012947120233655685
2.9 1.438711586331426e-05 0.0014229831097334383
2.8972974 1.8409714200645296e-05 0.0015520704457087627
2.8945947 2.278001704751461e-05 0.0016842505595300844
2.891892 2.7517221114381702e-05 0.0018202212088003495
2.8891892 3.262166309416107e-05 0.001959236333173786
2.8864865 3.811252812420313e-05 0.002103579122432736
2.8837838 4.3989196691689e-05 0.0022461387747481592
2.881081 5.025929135578579e-05 0.0023947212422414793
2.8783784 5.693379133005274e-05 0.0025446022599224776
2.8756757 6.401472076091262e-05 0.002695337784341543
2.872973 7.150863538469342e-05 0.002851034723512307
2.8702703 7.943200818187729e-05 0.0030136467089325173
2.8675675 8.779945333303374e-05 0.0031783283515006296
2.8648648 9.661979903351073e-05 0.003351414541266665
2.862162 0.00010592169154101818 0.003531877645472959
2.8594594 0.00011571260561399884 0.0037140088801272102
2.8567567 0.00012600094790045426 0.003899542371628107
2.854054 0.00013679874950028222 0.0040933515580428214
2.8513513 0.00014814517545313444 0.004304727046050349
2.8486485 0.00016008987543187177 0.004540790863465855
2.8459458 0.00017270938855600899 0.004798933770112551
2.8432434 0.00018604501544224617 0.005074887471752261
2.8405406 0.00020017156036997768 0.005382303360616154
2.837838 0.00021518736285176275 0.005743780616300354
2.8351352 0.00023123967500150922 0.006134303162783821
2.8324325 0.0002483853958645315 0.006568682012756867
2.8297298 0.00026687109072172865 0.00712273426452609
2.827027 0.0002869771266918854 0.007777037816057664
2.8243244 0.00030904427281829255 0.008571252180952043
2.8216217 0.0003334099523337527 0.009478192202185445
2.818919 0.0003603788520210828 0.010497286288676478
2.8162162 0.0003902552424207177 0.011630692580825655
2.8135135 0.00042331171673115153 0.012843806462064327
2.8108108 0.00045976041730526497 0.014144529725584486
2.808108 0.0004998778922971902 0.015559535325487867
2.8054054 0.0005439741492312769 0.017094212811127982
2.8027027 0.0005924150581274926 0.018773291283786117
2.8 0.0006455987563329993 0.02061550319838022
2.7972972 0.0007039832284537937 0.022608081729967453
2.7945945 0.0007679634679776885 0.024776478753509572
2.7918918 0.0008380856814048486 0.02713546296297548
2.789189 0.0009148180197289033 0.029689596501868372
2.7864864 0.0009986843858290938 0.03238379926814108
2.7837837 0.0010900037779886479 0.03523065211727174
2.7810812 0.0011892692109778372 0.03824741070109241
2.7783785 0.00129696223774451 0.041512297850704594
2.7756758 0.001413899399323422 0.045038567618961335
2.772973 0.0015405899807406096 0.0487591889826088
2.7702703 0.0016776746832461815 0.05270612729787497
2.7675676 0.0018256686247124523 0.05685238271175264
2.764865 0.0019852123262913256 0.06123944412157828
2.7621622 0.0021569287748135955 0.06588719684106756
2.7594595 0.0023416267085786847 0.07082330054915109
2.7567568 0.002540056185895503 0.07608939582875628
2.754054 0.0027532953916431383 0.08175277790370813
2.7513514 0.002982366465985553 0.08786202000917692
2.7486486 0.0032287971319615977 0.09456666397065408
2.745946 0.003494079488847054 0.10187060050627951
2.7432432 0.003779715834570301 0.10952944467832541
2.7405405 0.004086437816161657 0.117526841717317
2.7378378 0.004415223960069892 0.1257921600443254
2.735135 0.004766681134130384 0.13437170443618035
2.7324324 0.005141815045261653 0.14324032166258727
2.7297297 0.005541299614288099 0.15249022340539914
2.727027 0.005966710476662847 0.1623676432130284
2.7243242 0.00641981080053922 0.17318287960181072
2.7216215 0.006903825124356348 0.18506247259070674
2.7189188 0.007421475659804727 0.19841095852725038
2.7162163 0.007977381274551432 0.21303862778079483
2.7135136 0.008573921747285763 0.22869856079695136
2.710811 0.009214696990234398 0.24554373086123676
2.7081082 0.009902194752303363 0.26350389527085755
2.7054055 0.010640136487857716 0.2826537802190453
2.7027028 0.011431415206115668 0.30330917585270767
2.7 0.012280792546162806 0.32527862137264096
2.6972973 0.013190652376353197 0.3483221064304818
2.6945946 0.01416421254252725 0.3721048304994448
2.691892 0.015202473226962785 0.39637114900576187
2.6891892 0.016307447726128695 0.42133821440179353
2.6864865 0.01748085213207398 0.4472668762594198
2.6837838 0.018726206446993493 0.474356357181354
2.681081 0.020046510290331755 0.503177325586705
2.6783783 0.02144735667764179 0.5334655652053468
2.6756756 0.0229310757126344 0.5648157492812225
2.672973 0.024501424368912818 0.5972644332948362
2.6702702 0.026160486602073936 0.6307588533285092
2.6675675 0.027912222946380617 0.665597444016283
2.6648648 0.029759851990256735 0.7021316246589131
2.662162 0.03170867670141177 0.7400111284230657
2.6594594 0.033761160308780035 0.7792590568245574
2.6567566 0.0359223211601377 0.8200391247305338
2.6540542 0.03819503124140328 0.8623868251782891
2.6513515 0.04058508831086689 0.9062907684935068
2.6486487 0.04309554703588846 0.9520017653326541
2.645946 0.0457325896274377 0.9994293354697187
2.6432433 0.048499292456729765 1.0484152996745684
2.6405406 0.051401604911923575 1.099385767559349
2.637838 0.054444170540856054 1.1528309889674588
2.6351352 0.05763583048284181 1.2091534864985152
2.6324325 0.06098242118648717 1.2679854404871354
2.6297297 0.0644914896477915 1.3287911587047896
2.627027 0.0681668993354252 1.3915900770448069
2.6243243 0.07201559152047814 1.4565321004622256
2.6216216 0.0760416616643334 1.5232341738537545
2.618919 0.08025125145402698 1.592002191892235
2.6162162 0.08464874921590493 1.6625875900912
2.6135135 0.0892398474542093 1.7349586634775536
2.6108108 0.09402918922854515 1.8098262262066078
2.608108 0.09902551917315715 1.8876703558087902
2.6054053 0.10423485736413957 1.9677405232560758
2.6027026 0.10966352124568204 2.049610992156228
2.6 0.1153152819438531 2.1330396088981383
2.5972972 0.12119488832760805 2.2180044232333525
2.5945945 0.1273054741114608 2.304004947534498
2.591892 0.1336491686073763 2.3908459533144613
2.5891893 0.14022944145445013 2.478777619347864
2.5864866 0.1470490401805855 2.56783373107946
2.5837839 0.15411081229907236 2.6581499841628955
2.5810812 0.16141860630031027 2.7497241096890805
2.5783784 0.168974791619817 2.8419073292582855
2.5756757 0.17678053051264786 2.934393561153155
2.572973 0.1848367215174204 3.0271930691432494
2.5702703 0.19314425411871844 3.1204593234018145
2.5675676 0.20170457135640965 3.214211131790079
2.5648649 0.21051874100183499 3.308331788182859
2.5621622 0.2195877504674836 3.4027143785544216
2.5594594 0.2289120273310899 3.497295946031317
2.5567567 0.23849227372868834 3.5920421579501514
2.554054 0.2483282866982054 3.686591120780691
2.5513513 0.2584198059258283 3.7810692422648855
2.5486486 0.2687665293165567 3.875490658430634
2.545946 0.279368392523534 3.9698100441207553
2.5432432 0.2902247391254703 4.063838028384542
2.5405405 0.30133379257140963 4.156338362339358
2.5378377 0.3126878996703543 4.245319073448538
2.535135 0.3242774612334723 4.329759859945456
2.5324323 0.3360853860353919 4.407333525262688
2.5297298 0.34809143542915943 4.475495373770088
2.5270271 0.36026776567044 4.5342089107190535
2.5243244 0.37259322883988844 4.58455533564004
2.5216217 0.38504586281930037 4.63022858977698
2.518919 0.3976181947321289 4.672135884241205
2.5162163 0.4102978163052014 4.710686417698977
2.5135136 0.4230769147339525 4.744189238576052
2.5108109 0.4359381872425831 4.773136220370842
2.5081081 0.4488743088971556 4.79826355054161
2.5054054 0.4618673428095514 4.8159637232106585
2.5027027 0.4748997382332756 4.825997298134101
2.5 0.4879479690135868 4.829217746886414
2.4972973 0.5009982452303399 4.826363348307195
2.4945946 0.5140310206962502 4.817410948890534
2.4918919 0.527032842079005 4.8022844975372125
2.4891891 0.5399835537012964 4.780718546379771
2.4864864 0.5528684347952109 4.752239218720425
2.4837837 0.5656660111503606 4.717563690304422
2.481081 0.5783640645827131 4.677546518609061
2.4783783 0.5909447762733608 4.631695042382613
2.4756756 0.6033953530962715 4.580296973589629
2.4729729 0.6156969709625814 4.5222286745038165
2.4702702 0.6278342520582101 4.457862110341376
2.4675677 0.639789019761168 4.389090633042817
2.464865 0.6515548408787234 4.31670234533788
2.4621623 0.6631199920119596 4.241244818247922
2.4594595 0.6744776621825869 4.162552418920699
2.4567568 0.6856168551615646 4.08009927012428
2.454054 0.6965302038909418 3.995277892645647
2.4513514 0.70721089357746 3.9080815322140974
2.4486487 0.7176528945826084 3.8184927015318646
2.445946 0.727850017953224 3.727132542028553
2.4432433 0.7377983393004162 3.634334983717242
2.4405406 0.747493916247893 3.540156786498562
2.4378378 0.7569334429091017 3.4449213947638815
2.4351351 0.7661144444866578 3.34881750836331
2.4324324 0.7750346678536661 3.252091181549684
2.4297297 0.7836926657662765 3.1546033052001055
2.427027 0.7920860630535971 3.056471661262104
2.4243243 0.8002140763067378 2.9581035633881725
2.4216216 0.808075481690282 2.859300685707033
2.4189188 0.8156700398598857 2.76061053905552
2.4162161 0.8229980637832721 2.6622597378984225
2.4135134 0.8300620430093666 2.565179828332476
2.4108107 0.8368650478754076 2.469314242601527
2.408108 0.843411376046595 2.3751454139187085
2.4054055 0.8497046890168327 2.282663578675698
2.4027028 0.8557520123917218 2.192670225905361
2.4 0.8615594194832044 2.1053558555204135
2.3972974 0.8671342961114785 2.0202983392755796
2.3945947 0.8724818731347297 1.9373278305397463
2.391892 0.8776086729247633 1.8568120610053256
2.3891892 0.8825211498209675 1.7789782978797157
2.3864865 0.8872276588118737 1.7042118022695065
2.3837838 0.8917362525196317 1.6328992487769884
2.381081 0.8960563433338745 1.564202865950172
2.3783784 0.9001933447026369 1.497625598538133
2.3756757 0.9041528613857758 1.4325497265675906
2.372973 0.9079378622160221 1.3685569573176173
2.3702703 0.9115514262569571 1.3056078121122592
2.3675675 0.9149966367342697 1.244221451789508
2.3648648 0.9182786584090629 1.184643911014844
2.362162 0.9214021718495988 1.1273196060943234
2.3594594 0.9243745059222975 1.0724036619957158
2.3567567 0.9272004555223181 1.019135932369539
2.354054 0.9298859713571276 0.9685078984997458
2.3513513 0.9324384531446352 0.9209875299435847
2.3486485 0.9348660784289312 0.8756666629670125
2.3459458 0.9371748798612816 0.833759304996703
2.3432434 0.9393762843097869 0.7957092358312612
2.3405406 0.9414783803625297 0.7604882532230446
2.337838 0.9434882382888993 0.726891258891264
2.3351352 0.9454083277357967 0.6941715610226851
2.3324325 0.9472413791745606 0.6623801490043719
2.3297298 0.9489896299166165 0.6315380137562097
2.327027 0.9506557566575286 0.6014588398199158
2.3243244 0.9522417763709474 0.572495342969976
2.3216217 0.9537510151840665 0.5443563611537703
2.318919 0.9551851526572521 0.517214356717969
2.3162162 0.9565479164633559 0.4912816423009811
2.3135135 0.9578418567903659 0.46658934904745836
2.3108108 0.9590711990900511 0.4431826401075366
2.308108 0.9602380032072961 0.4203924100357094
2.3054054 0.9613441342780312 0.3982006104175658
2.3027027 0.9623908793206737 0.37648846675856756
2.3 0.9633802200890184 0.3557648768371983
2.2972972 0.9643148453373531 0.3360461117679507
2.2945945 0.965197504823069 0.31724962730498957
2.2918918 0.9660306794728799 0.29952396307597606
2.289189 0.966817821685195 0.28313329307305013
2.2864864 0.9675617421200586 0.2674158834238634
2.2837837 0.9682640356870341 0.25246999161401823
2.2810812 0.9689273157192793 0.238549376459479
2.2783785 0.9695541850458153 0.22549701457794852
2.2756758 0.9701466591078425 0.21292853432155281
2.272973 0.9707054768848552 0.200743096115361
2.2702703 0.9712320057123749 0.18882919062140416
2.2675676 0.9717265317631154 0.17728272968011535
2.264865 0.9721907842930322 0.16628003251325071
2.2621622 0.9726258711482428 0.15585224180633087
2.2594595 0.9730338599979143 0.14612144269279798
2.2567568 0.9734163431413312 0.13708355353943041
2.254054 0.973775826076108 0.12912353050184983
2.2513514 0.9741151022547924 0.12208184625176151
2.2486486 0.9744364397919558 0.11582749605465066
2.245946 0.9747415020972873 0.10999955754310915
2.2432432 0.9750313262331038 0.10449569029958733
2.2405405 0.9753065306460607 0.0992207500913927
2.2378378 0.9755678452133354 0.0941550927849608
2.235135 0.9758156666300523 0.08929786581012554
2.2324324 0.9760506922540737 0.08461160313303312
2.2297297 0.976273128892295 0.08004876853168204
2.227027 0.9764834500841892 0.07555267139756043
2.2243242 0.9766816456893215 0.07117862293818984
2.2216215 0.9768683183494151 0.06693497240303323
2.2189188 0.9770435809200309 0.06282678561371269
2.2162163 0.9772080713591225 0.05889821300112777
2.2135136 0.9773620175068828 0.055077631682373715
2.210811 0.9775058250692248 0.05129661058701646
2.2081082 0.9776393748941277 0.04759218556161646
2.2054055 0.9777631977434738 0.04401721963776917
2.2027028 0.9778775620460681 0.040694870613603495
2.2 0.9779834031077941 0.037630314624000155
2.1972973 0.9780810642977636 0.03470111314838677
2.1945946 0.9781710319081984 0.03183240226988386
2.191892 0.978253172394759 0.029011662301788217
2.1891892 0.9783279096333566 0.026254555431135484
2.1864865 0.9783952475376514 0.023650551869827983
2.1837838 0.9784559184665313 0.02123249682594175
2.181081 0.9785103211039516 0.019120581466863254
2.1783783 0.9785594058986349 0.01715578627091471
2.1756756 0.9786031804511661 0.015331424900798982
2.172973 0.9786424049076068 0.013647060658002984
2.1702702 0.9786770116983549 0.012046700587231191
2.1675675 0.9787075940089829 0.010525761932002152
2.1648648 0.9787339789909301 0.009083811951846368
2.162162 0.9787568155335498 0.007774672934560511
2.1594594 0.9787760554683054 0.0065374345286262495
2.1567566 0.9787922515202843 0.005409383332785142
2.1540542 0.9788053732556318 0.004373240740934811
2.1513515 0.9788159534362826 0.003408017121363989
2.1486487 0.9788239077749417 0.0025571023257224554
2.145946 0.9788298415052599 0.0017792710021407125
2.1432433 0.9788335938445705 0.00107675235655677
2.1405406 0.9788356866773009 0.00040183564729346293
2.137838 0.9788357894431913 -0.0002466877208145459
2.1351352 0.9788343695324082 -0.0008771099861687123
2.1324325 0.9788310650904529 -0.0014889932677311063
2.1297297 0.9788263430908508 -0.0020762328934947906
2.127027 0.9788197718637748 -0.002720972749722595
2.1243243 0.9788115789947436 -0.0034279599180993426
2.1216216 0.9788010872683521 -0.004285046064962942
2.118919 0.9787883663587458 -0.005197782935387058
2.1162162 0.9787730124945506 -0.006102595404160274
2.1135135 0.978755438228782 -0.006941919493034289
2.1108108 0.9787355485820133 -0.007714759092656819
2.108108 0.9787137710002902 -0.008449490334724957
2.1054053 0.9786899733427137 -0.00908970357904212
2.1027026 0.9786647785003628 -0.009573161648564903
2.1 0.9786382829503617 -0.00997498511788657
2.0972972 0.9786109071379694 -0.010323880741303108
2.0945945 0.9785824961495754 -0.010646052312703444
2.091892 0.9785533493318204 -0.010983707412964677
2.0891893 0.978523132344433 -0.011319810937326045
2.0864866 0.9784921686173826 -0.011647381343880077
2.0837839 0.9784601785551519 -0.011968565118738289
2.0810812 0.9784274803878117 -0.012282017549067084
2.0783784 0.9783938353867392 -0.012552747039146054
2.0756757 0.9783596387100841 -0.01281096768826072
2.072973 0.9783246076498401 -0.013048036216403994
2.0702703 0.9782891500568516 -0.013238992379396805
2.0675676 0.9782530682339604 -0.013400320256211243
2.0648649 0.978216773403118 -0.013497504045612925
2.0621622 0.9781801326319836 -0.013560405699644194
2.0594594 0.9781435022476503 -0.013591543721192938
2.0567567 0.978106678116489 -0.01360427868784515
2.054054 0.9780699962757955 -0.013582657282979395
2.0513513 0.9780332800917435 -0.013534605583711357
2.0486486 0.9779968789643423 -0.013438824746889457
2.045946 0.9779606612336605 -0.013312437889686987
2.0432432 0.9779249620981199 -0.013138838964612222
2.0405405 0.9778896629975155 -0.012935562423855008
2.0378377 0.9778551432288016 -0.012617558980261403
2.035135 0.9778215413827092 -0.012204088922129028
2.0324323 0.9777892177588159 -0.011743076291196924
2.0297298 0.9777581259950191 -0.011220860542052416
2.0270271 0.9777285627458967 -0.010703350501466475
2.0243244 0.9777003090716343 -0.010151939885992611
2.0216217 0.9776737288378015 -0.00955429444637128
2.018919 0.9776486034262389 -0.009001225642279512
2.0162163 0.9776250696666593 -0.00845227575160351
2.0135136 0.9776029120894358 -0.00790697743820341
2.0108109 0.9775823216424104 -0.007369939382142539
2.0081081 0.9775630602330037 -0.0068471570694931955
2.0054054 0.9775452965491163 -0.006339128235918716
2.0027027 0.9775287954177706 -0.005833273741065594
2.0 0.9775137640272704 -0.005328741776742352
1.9972973 0.9774999807991024 -0.004833796982719805
1.9945946 0.977487626661405 -0.004348435104879223
1.9918919 0.9774764581823732 -0.0038805048062213374
1.9891891 0.9774666278579494 -0.0034381280888082723
1.9864864 0.9774578306927356 -0.0030389945810981073
1.9837838 0.9774501333773831 -0.0027150694595412988
1.9810811 0.9774430364207485 -0.002511419149368747
1.9783784 0.9774365321395779 -0.002336569989809262
1.9756757 0.9774303733290788 -0.002196727365305797
1.972973 0.9774246175853565 -0.002101625000020058
1.9702703 0.9774189843645128 -0.002041032418931581
1.9675676 0.9774135289531947 -0.0020425798063299903
1.9648649 0.9774078902365948 -0.0021037199154604184
1.9621621 0.9774021399471797 -0.002184288711762679
1.9594594 0.9773960631202204 -0.0022865964839289643
1.9567567 0.9773897656896715 -0.002404698494384224
1.954054 0.9773830590984787 -0.002530933592904573
1.9513514 0.9773760859468437 -0.0026563700563332097
1.9486487 0.9773687067756076 -0.0027761594965889434
1.945946 0.9773610777962636 -0.002897975193533259
1.9432433 0.9773530410452879 -0.0030210303767361233
1.9405406 0.9773447502778383 -0.003141379225544826
1.9378378 0.9773360631605781 -0.0032588703171557774
1.9351351 0.9773271384294111 -0.00337221626533634
1.9324324 0.9773178295475718 -0.003489481352881424
1.9297297 0.9773082843062035 -0.003597854798701335
1.927027 0.9772983839635813 -0.0037023592289019
1.9243243 0.9772882686873443 -0.003809959988933259
1.9216217 0.9772777977639568 -0.00391125722903381
1.918919 0.9772671335277074 -0.004005458069823869
1.9162163 0.977256144153762 -0.004100372562426611
1.9135135 0.9772449766692608 -0.004187070207975924
1.9108108 0.9772335166945755 -0.004267294166117202
1.9081081 0.9772219047650685 -0.004353468536099614
1.9054054 0.9772099929227568 -0.004433213259279262
1.9027027 0.9771979485289553 -0.004504998501970396
1.9 0.9771856539675636 -0.004564108342051093
1.8972973 0.9771732778380136 -0.00462293002237473
1.8945946 0.977160665662821 -0.004681159453591706
1.8918918 0.9771479695078449 -0.004744570882392326
1.8891892 0.9771350231437739 -0.004806054591625681
1.8864865 0.9771219916731992 -0.004867128362008704
1.8837838 0.9771087230685392 -0.0049202811836401095
1.8810811 0.9770954047757658 -0.004963089842226669
1.8783784 0.9770819019776791 -0.004998035743831565
1.8756757 0.9770684018754534 -0.005017871545375723
1.872973 0.9770547979856079 -0.005017154537890414
1.8702703 0.977041298305422 -0.004998357625428801
1.8675675 0.9770277907498754 -0.00496616145754987
1.8648648 0.9770144687840201 -0.004917651054928283
1.8621621 0.9770012411383333 -0.004837117345532899
1.8594594 0.9769883329246611 -0.004744572159558936
1.8567568 0.9769755931721449 -0.004651481906795245
1.8540541 0.9769631946020696 -0.004553556258539314
1.8513514 0.9769509791119697 -0.004454796415930692
1.8486487 0.9769391119267401 -0.004358925144665667
1.845946 0.9769274326594185 -0.004249960541183013
1.8432432 0.976916140662305 -0.004139238397043576
1.8405405 0.9769050630586372 -0.004023949723473765
1.8378378 0.9768943868874145 -0.003911560205514193
1.8351351 0.9768839083147547 -0.003809602029136656
1.8324324 0.9768737911695624 -0.0037111907930201652
1.8297297 0.9768638526493408 -0.0036091357000392413
1.8270271 0.9768542816223464 -0.003508250315992954
1.8243244 0.9768448878472276 -0.003409054448356325
1.8216217 0.9768358544221265 -0.003309645667964602
1.818919 0.976827000025494 -0.003208219856941807
1.8162162 0.9768185107257519 -0.003108904026961808
1.8135135 0.9768101955857231 -0.0030095561297086284
1.8108108 0.9768022387250526 -0.002914722941089435
1.8081081 0.9767944449342367 -0.0028166474363824114
1.8054054 0.9767870140727646 -0.002717986523371266
1.8027027 0.9767797538450637 -0.0026185103510616963
1.8 0.976772858263258 -0.0025208603462437075
1.7972972 0.9767661291010977 -0.002422172135828204
1.7945946 0.9767597653061229 -0.0023238902314772023
1.7918919 0.9767535695490105 -0.0022241076441671223
1.7891892 0.976747741083273 -0.00212651535379514
1.7864865 0.9767420721216379 -0.0020317637597295924
1.7837838 0.9767367545604526 -0.0019414231548642508
1.7810811 0.9767315764509611 -0.0018532534065326045
1.7783784 0.9767267388194647 -0.0017629930665987756
1.7756757 0.9767220465031361 -0.0016725090883029712
1.772973 0.9767176898005225 -0.0015913430734962857
1.7702702 0.9767134280876556 -0.0015267174820353402
1.7675675 0.9767094206302931 -0.001480530741187911
1.7648649 0.9767053630155468 -0.0014933979222347075
1.7621622 0.976701321080258 -0.0015365398129336793
1.7594595 0.9766970392562807 -0.0016018151927752347
1.7567568 0.9766926415124215 -0.0016904827551227112
1.7540541 0.9766879018078858 -0.0017835345811470355
1.7513514 0.9766829854820382 -0.0018935315284544074
1.7486486 0.9766776761696294 -0.0019982981062508075
1.7459459 0.9766721910326703 -0.0020950688797687577
1.7432432 0.9766663548846746 -0.002187172347853945
1.7405405 0.976660368661191 -0.0022790237288400667
1.7378378 0.9766540347937251 -0.0023717095925525626
1.7351351 0.9766475443700517 -0.0024690464572669703
1.7324325 0.9766406854932129 -0.002570291751684221
1.7297298 0.9766336567447833 -0.002665323422981933
1.727027 0.9766262752498399 -0.0027618063973870333
1.7243243 0.9766187189822948 -0.0028683037418286744
1.7216216 0.9766107705464349 -0.0029770698108748453
1.7189189 0.976602632130591 -0.0030797539047183998
1.7162162 0.9765941332581617 -0.0031722581767763313
1.7135135 0.9765854993357557 -0.003248542700432258
1.7108108 0.976576581880845 -0.0033141415838333563
1.7081081 0.9765675964287308 -0.003367041527712191
1.7054054 0.9765583839433106 -0.0034153088914623507
1.7027028 0.9765491501704509 -0.0034474470417434127
1.7 0.97653975871471 -0.0034681172893922065
1.6972973 0.9765304197910529 -0.00347072517455779
1.6945946 0.9765209963643207 -0.003471142980278749
1.6918919 0.9765116628607282 -0.003464815694001815
1.6891892 0.9765022654573509 -0.003459005639162588
1.6864865 0.9764929569310579 -0.0034626640297488443
1.6837838 0.9764835641982559 -0.003454083135702964
1.681081 0.9764742998538167 -0.0034302797193978335
1.6783783 0.9764650406231994 -0.003386960692747369
1.6756756 0.9764560123679011 -0.003320909004097949
1.6729729 0.9764471071945722 -0.0032347710896732454
1.6702703 0.976438521889754 -0.0031547845780648355
1.6675676 0.9764300599526115 -0.0030712939848762614
1.6648649 0.9764219266260563 -0.0029807115207754835
1.6621622 0.9764139542105229 -0.002883139487502076
1.6594595 0.976406347984156 -0.0027789567016492244
1.6567568 0.9763989419288412 -0.0026653145850077187
1.654054 0.9763919503079761 -0.002541144209686829
1.6513513 0.9763852261398949 -0.0023969498302219825
1.6486486 0.976379001330606 -0.0022443662108452547
1.6459459 0.9763731019026824 -0.0020834282661150237
1.6432432 0.9763677406061222 -0.0019212769513998619
1.6405406 0.9763627200030426 -0.0017560385051079504
1.6378379 0.9763582506694344 -0.001588605782038506
1.6351352 0.9763541393313412 -0.0014150353397402275
1.6324325 0.9763506048257946 -0.00123810674144423
1.6297297 0.9763474510079885 -0.0010568024968717561
1.627027 0.9763448944441726 -0.0008731825556526666
1.6243243 0.976342735923892 -0.0006848018139342362
1.6216216 0.9763411939593427 -0.0004951325922215088
1.6189189 0.9763400634373427 -0.00030172817369379337
1.6162162 0.9763395661556729 -0.00010480985509302043
1.6135135 0.9763394972459694 9.312254730343916e-05
1.6108108 0.9763400697295899 0.0002912845693639472
1.6081082 0.9763410749307786 0.0004923485835326641
1.6054054 0.9763427360185355 0.0006989378903143433
1.6027027 0.976344852714497 0.0009063876941781034
1.6 0.976347637278075 0.0011158885511770968
1.5972973 0.9763508867527121 0.0013277399635609791
1.5945946 0.9763548146835379 0.0015400410956194195
1.5918919 0.9763592162088431 0.0017567635934090762
1.5891892 0.9763643194511231 0.001983156077116956
1.5864865 0.9763699386734656 0.0022138454572919546
1.5837837 0.9763762868372658 0.0024452097525866105
1.581081 0.9763831601234841 0.0026803048073818256
1.5783783 0.9763907781973999 0.0029189190595615023
1.5756757 0.9763989413428237 0.003161418922657175
1.572973 0.9764078696967959 0.0034072944759055424
1.5702703 0.9764173626966273 0.0036569292773972373
1.5675676 0.9764276360208168 0.003905523908833424
1.5648649 0.9764384750085618 0.00415505683437648
1.5621622 0.9764500971570138 0.004406014288039454
1.5594594 0.976462295926934 0.0046612824448188095
1.5567567 0.9764752985869516 0.0049223358509214365
1.554054 0.9764889103603192 0.005190860418274978
1.5513513 0.9765033606362503 0.005462977703715226
1.5486486 0.976518440261113 0.005735971878308598
1.545946 0.9765343696372812 0.006013778761464151
1.5432433 0.9765509496156148 0.00629522923759308
1.5405406 0.9765684030681228 0.0065822676009839425
1.5378379 0.9765865397679417 0.0068794730983939775
1.5351351 0.9766055945819907 0.007182262029776376
1.5324324 0.9766253673008769 0.00749002689855421
1.5297297 0.9766460850630476 0.007801891932539996
1.527027 0.9766675438141095 0.00811809581315044
1.5243243 0.9766899715946131 0.008439587974808897
1.5216216 0.9767131678552607 0.00876610865134781
1.5189189 0.9767373613202772 0.009098371111790335
1.5162162 0.9767623514748752 0.009434487280129925
1.5135136 0.9767883660339691 0.009779975874104391
1.5108109 0.9768152234138607 0.010134575303334184
1.5081081 0.9768431531849315 0.010495227186166486
1.5054054 0.9768719604524957 0.010862296114571023
1.5027027 0.9769018767121409 0.011238453500981247
1.5 0.9769327186480689 0.011624922485928014
1.4972973 0.9769647215618829 0.012019372162878742
1.4945946 0.9769976949555863 0.012421171346477316
1.4918919 0.9770318735444803 0.012834357187446601
1.4891891 0.9770670797437235 0.013258361383585418
1.4864864 0.9771035608620613 0.013704814533953976
1.4837838 0.9771411862223852 0.01418042962438708
1.4810811 0.9771802346102767 0.014682838494961188
1.4783784 0.9772205959161488 0.015228515954602099
1.4756757 0.9772625811263933 0.015807379927760733
1.472973 0.9773060715459319 0.016419525649432505
1.4702703 0.9773513597641876 0.017058427388785442
1.4675676 0.9773982993449976 0.01772020028901075
1.4648649 0.9774471642132927 0.018403302006967548
1.4621621 0.9774978140926067 0.019123576764350808
1.4594594 0.9775505656940962 0.01987759432280227
1.4567567 0.9776052997012072 0.020672762011790365
1.454054 0.9776623412759908 0.021501777570016416
1.4513514 0.9777215668719196 0.022376213872181673
1.4486487 0.9777833257947972 0.023288556312611525
1.445946 0.9778474840051253 0.024237389335751775
1.4432433 0.9779143731205988 0.025223859958104965
1.4405406 0.9779838843254332 0.026266350129741003
1.4378378 0.9780564337383981 0.027397420356951935
1.4351351 0.9781320762416851 0.028632505747175647
1.4324324 0.9782113113401925 0.02998603514586747
1.4297297 0.9782942577561298 0.031446917061122535
1.427027 0.9783814007506304 0.03302481792045427
1.4243243 0.9784728595542875 0.034704784977767564
1.4216217 0.978569039828328 0.03643937238698533
1.418919 0.9786698842906674 0.03823696311515037
1.4162163 0.9787757873481511 0.04010164178312756
1.4135135 0.9788867108246323 0.04203308110436758
1.4108108 0.9790030511259031 0.04402785936869296
1.4081081 0.9791247476738425 0.046077491766008706
1.4054054 0.9792521928102971 0.04820838234861422
1.4027027 0.979385409383494 0.05042199961511452
1.4 0.9795248184544327 0.052716923286084
1.3972973 0.9796704528302026 0.05510448624235991
1.3945946 0.9798227494286458 0.057567244470246415
1.3918918 0.9799816810234968 0.0600918438491512
1.3891892 0.9801476040670776 0.0626608381279278
1.3864865 0.9803204242257048 0.06527600715103389
1.3837838 0.9805004720158128 0.06791705378049101
1.3810811 0.9806875730759561 0.07058834622889933
1.3783784 0.9808820701723844 0.07330189017583993
1.3756757 0.9810838253644374 0.07604549403182775
1.372973 0.9812931526315243 0.07881591286932127
1.3702703 0.9815099054754378 0.08163300017341649
1.3675675 0.9817344948590654 0.08454007968250657
1.3648648 0.9819669344439872 0.08751294248052288
1.3621621 0.9822075999500455 0.09055278680576717
1.3594594 0.982456508573879 0.09369281050524528
1.3567568 0.982714103950654 0.09690595869901851
1.3540541 0.9829804164143033 0.10022361406335284
1.3513514 0.9832559647615224 0.10366277775778109
1.3486487 0.9835409013378688 0.10725361285807489
1.345946 0.9838358594145804 0.11100336639491536
1.3432432 0.9841412117033675 0.11504230468686417
1.3405405 0.9844579451238813 0.11933990321405537
1.3378378 0.9847864325692945 0.12381162953975233
1.3351351 0.9851273873359967 0.1284915834537581
1.3324324 0.9854812341088098 0.13343498275441382
1.3297297 0.985848893081281 0.13863679047602182
1.3270271 0.9862309567280401 0.1441998481702333
1.3243244 0.986628722035696 0.1501892535069797
1.3216217 0.9870432999016975 0.15671344484196373
1.318919 0.9874761809880095 0.16363279554046972
1.3162162 0.9879281183231176 0.17090950390624873
1.3135135 0.9884003782939907 0.17858426305349193
1.3108108 0.9888937138082381 0.18657967152113025
1.3081081 0.9894092807577435 0.19497448951538413
1.3054054 0.9899478808804811 0.2036684092391944
1.3027027 0.9905104936452112 0.21269348942853075
1.3 0.9910978177826261 0.22199610469226078
1.2972972 0.9917108321408294 0.23169271065315483
1.2945946 0.9923503466131957 0.24160959961837022
1.2918919 0.9930171136158727 0.2518669161284107
1.2891892 0.9937121639397093 0.2625202025944868
1.2864865 0.9944367935288323 0.2738909315925584
1.2837838 0.9951934180543227 0.28607728583321657
1.2810811 0.9959834413211008 0.2985723885516969
1.2783784 0.9968076459358653 0.3114106364049742
1.2756757 0.9976669503917894 0.32447296556850447
1.272973 0.9985618979792307 0.33787971548078355
1.2702702 0.9994935892296584 0.35156950434292067
1.2675675 1.00046250158472 0.3655118080053156
1.2648649 1.001469689602078 0.3798959811739461
1.2621622 1.0025161325978145 0.3945246876506795
1.2594595 1.003602526109397 0.40944470929550414
1.2567568 1.0047301697556659 0.4251458440483706
1.2540541 1.005901405177371 0.4417178908668444
1.2513514 1.0071186059873916 0.4591414822081164
1.2486486 1.0083837720754374 0.47713286673135064
1.2459459 1.0096983953521979 0.49584421824594427
1.2432432 1.0110647975619904 0.5154171340064104
1.2405405 1.0124850222417145 0.5356753054662661
1.2378378 1.0139611038959266 0.5567693417361135
1.2351351 1.0154951021617786 0.5784784267123737
1.2324325 1.0170883835266016 0.6006626661602222
1.2297298 1.0187424057530416 0.6234181900921777
1.227027 1.0204587423139495 0.6467484757535549
1.2243243 1.022239079328167 0.6708352544254114
1.2216216 1.02408559801042 0.6957048857372978
1.2189189 1.026000303432102 0.7213018287708294
1.2162162 1.0279851802119042 0.7476074376125597
1.2135135 1.0300423095841973 0.7748267741510179
1.2108108 1.032174310218856 0.8030019353316774
1.2081081 1.0343836109577014 0.8320198040593901
1.2054054 1.0366725821412373 0.8619815277168101
1.2027028 1.0390436317611567 0.8927965212500831
1.2 1.0414991524031272 0.9244204565580824
1.1972973 1.0440416452280312 0.9572067362781003
1.1945946 1.0466743739327875 0.991226459105811
1.1918919 1.0494003224364568 1.0260929750120886
1.1891892 1.052221475740325 1.0616610265239037
1.1864865 1.0551396910591622 1.0979362451230306
1.1837838 1.0581569138894698 1.1349050642310647
1.181081 1.061275049178889 1.1726454068782834
1.1783783 1.0644964025124515 1.2113186849327966
1.1756756 1.0678243362040714 1.2515934322032058
1.1729729 1.0712627143089573 1.292884868043052
1.1702703 1.0748138283323379 1.3353170821489497
1.1675676 1.0784815685294813 1.3789175166761245
1.1648649 1.0822685898649471 1.423750116809083
1.1621622 1.0861788181814922 1.4699963533640847
1.1594595 1.0902169881437405 1.5186934183101857
1.1567568 1.0943894348864756 1.568979553449799
1.154054 1.098699544320803 1.6209626375405612
1.1513513 1.1031531051741643 1.674806598230905
1.1486486 1.1077550616367688 1.7312195939144883
1.1459459 1.1125135727530642 1.7903941799138812
1.1432432 1.1174350438659155 1.8520202674589188
1.1405406 1.1225270340750264 1.9166753563198573
1.1378379 1.1277990318117757 1.98528032920447
1.1351352 1.1332640632967903 2.0602600425645163
1.1324325 1.1389414973217542 2.141737918939344
1.1297297 1.1448468550975324 2.2296378586168912
1.127027 1.1509989143416484 2.3235057334490157
1.1243243 1.1574095852398396 2.420916170886468
1.1216216 1.1640870100343474 2.520821895308176
1.1189189 1.1710378329440516 2.623093167703875
1.1162162 1.1782680719395113 2.7277250131093407
1.1135135 1.1857844639667696 2.8347044209195826
1.1108108 1.1935937094618292 2.94468603840623
1.1081082 1.2017047503562759 3.0584018822016
1.1054054 1.2101279782562202 3.1752282030408243
1.1027027 1.218871210920818 3.2953834339942625
1.1 1.2279451508915469 3.4199525748751993
1.0972973 1.2373595370194659 3.546769508949105
1.0945946 1.2471195794841885 3.676369636637966
1.0918919 1.2572355201089176 3.810008537809013
1.0891892 1.2677157779647366 3.945768307558772
1.0864865 1.2785666027523392 4.084329134062859
1.0837837 1.2897956325858937 4.225506022751456
1.081081 1.3014100158038275 4.369737990181451
1.0783783 1.3134210779356155 4.519153616960956
1.0756757 1.3258450052285151 4.676994642890713
1.072973 1.3387096724931256 4.843619830344988
1.0702703 1.3520335851171585 5.017738195820689
1.0675676 1.3658434647608344 5.202926966765485
1.0648649 1.380169429691472 5.401221606452824
1.0621622 1.395050944252532 5.612416010675879
1.0594594 1.4105176980456577 5.835562994887126
1.0567567 1.4266051142271272 6.07039357734705
1.054054 1.4433426496044552 6.318419150665721
1.0513513 1.4607697160376192 6.578721835623474
1.0486486 1.4789144168798527 6.851203710706886
1.045946 1.4978125991647036 7.135041040447825
1.0432433 1.5174901521056 7.428454681344514
1.0405406 1.5379760060692877 7.732167790907667
1.0378379 1.5592976719468215 8.049043153852715
1.0351351 1.5814944518139131 8.377375418246196
1.0324324 1.604592454462019 8.718470890629801
1.0297297 1.6286321813997613 9.071602041806056
1.027027 1.6536388272529912 9.436385890688287
1.0243243 1.6796498551945989 9.812368557562625
1.0216216 1.706692118226961 10.203066948457638
1.0189189 1.7348164663358916 10.609749916712925
1.0162162 1.7640579741640332 11.03378919935158
1.0135136 1.794470158542298 11.472583189872294
1.0108109 1.8260860289916805 11.928236731278501
1.0081081 1.8589670431437804 12.404736876802524
1.0054054 1.893160510943458 12.905205111189264
1.0027027 1.928744390315143 13.427529042735252
1.0 1.9657626462285893 13.972739729698151
0.9972973 2.0043013437616626 14.547694364463936
0.9945946 2.0444253791526705 15.151781396248891
0.9918919 2.0862300190277976 15.786350983545725
0.9891892 2.1297812930449482 16.448533813466465
0.9864865 2.1751661928945705 17.13829434411234
0.9837838 2.2224489142069843 17.85895370235418
0.98108107 2.2717233842108175 18.60527205268781
0.97837836 2.3230481332400084 19.3846628416029
0.9756757 2.3765338016777133 20.196632119638526
0.972973 2.432255052858587 21.049327006713067
0.9702703 2.4903476074022577 21.939666480304563
0.96756756 2.550887856209649 22.87391362912678
0.96486485 2.6140268572985383 23.848909528198796
0.96216214 2.6798269205109335 24.852260583726697
0.9594595 2.748388593578903 25.884544453103853
0.9567568 2.819774207816212 26.952124558974408
0.95405406 2.89411093709839 28.057507346827816
0.95135134 2.971476486461228 29.206729370506977
0.94864863 3.052059463603714 30.430171797863785
0.9459459 3.136043220660279 31.740957640339865
0.94324327 3.2236957420863233 33.12677026817443
0.94054055 3.3151694021444222 34.58339405302855
0.93783784 3.410694335672425 36.10799806029169
0.9351351 3.510400775844594 37.69060717807243
0.9324324 3.614475772038679 39.3271242439279
0.9297297 3.7230393971899907 41.02886008108216
0.92702705 3.8363133321688467 42.79833712345118
0.92432433 3.9544491873248346 44.64443130239914
0.9216216 4.077736189700178 46.59524788906662
0.9189189 4.20643041433626 48.67266613666721
0.9162162 4.340905440580886 50.84000564683981
0.91351354 4.48131575648984 53.092339147105974
0.9108108 4.628014851190846 55.47337715610041
0.9081081 4.781285301403887 57.97906975171682
0.9054054 4.941506426330813 60.58960938122558
0.9027027 5.108881932334605 63.29335808335695
0.9 5.283726054890233 66.09749430784973
0.8972973 5.466268195119339 69.01840371114712
0.8945946 5.656878191161541 72.03573773140356
0.8918919 5.855753433560578 75.16560152560281
0.8891892 6.063405323621444 78.51779287907563
0.8864865 6.2803545491606005 82.0686572361587
0.88378376 6.50719419573053 85.8127082820703
0.8810811 6.744385713656731 89.75898665482929
0.8783784 6.992554746723636 93.90574431932923
0.8756757 7.252155894176495 98.24077425602336
0.87297297 7.523748340363954 102.75584405046902
0.87027025 7.807704101023987 107.39199350548806
0.86756754 8.104377617987042 112.16761088534776
0.8648649 8.414162402995721 117.11134752650602
0.8621622 8.737713984456798 122.36085356104508
0.85945946 9.075824189724267 127.88700400747133
0.85675675 9.429309996919812 133.7457674886835
0.85405403 9.799105245351582 139.96881790618238
0.8513514 10.186131637080138 146.47705367525694
0.84864867 10.591001831455115 153.1342271951923
0.84594595 11.014074396259748 159.98722599583755
0.84324324 11.456084443441743 167.1548844287964
0.8405405 11.917930033063355 174.66275634141408
0.8378378 12.400566937581498 182.5656369019974
0.83513516 12.905320196957652 191.0414959766695
0.83243245 13.433699653640167 200.05357914573574
0.82972974 13.98709574016731 209.52869506335034
0.827027 14.56659814444291 219.34414127957228
0.8243243 15.173164447014608 229.60074718506584
0.8216216 15.808107414716442 240.3228733846471
0.81891894 16.472425119153772 251.34043406575816
0.81621623 17.166975992812624 262.6698977046843
0.8135135 17.89254725110802 274.3098120026442
0.8108108 18.65010318502786 286.3557221862264
0.8081081 19.44071228067828 298.740638011788
0.8054054 20.265151482232937 311.3784584599136
0.8027027 21.124138240925753 324.3436737002364
0.8 22.018910635159198 337.9329606816525
0.7972973 22.951602283581334 352.35065278468613
0.7945946 23.92436413776005 367.7097022577437
0.7918919 24.940496244047573 384.3815147681343
0.78918916 26.00303103034858 402.07563805631037
0.7864865 27.114193063655758 420.26839435254055
0.7837838 28.27510727954411 438.87279886356833
0.7810811 29.486756216614047 457.79803664429494
0.77837837 30.749935765644587 476.98413580742334
0.77567565 32.06520780349107 496.3547818516181
0.772973 33.43300605297035 515.8270918229308
0.7702703 34.85358187734948 535.4432116349949
0.7675676 36.32750110667794 555.2772459035132
0.76486486 37.85535282202163 575.386456899993
0.76216215 39.43825925889275 596.105229213644


==> anc/Data_JCP/Figure_003/ML/Shoulder-phi_0.227-epsS_01-kT_00.1.txt <==
3.0 0 -0.07572109462374663
2.9996035 -3.003497422414119e-05 -0.0757831898359194
2.999207 -6.0094568916049996e-05 -0.07584530424137106
2.9988105 -9.017878620892441e-05 -0.07590736263829988
2.998414 -0.00012028761437636839 -0.0759695157029027
2.9980178 -0.00015040300608600677 -0.07603180739446046
2.9976215 -0.00018054306952701804 -0.07609404273403951
2.9972253 -0.00021070777928177087 -0.07615619949078806
2.996829 -0.00024089712568347966 -0.07621845019319036
2.996433 -0.000271092980389216 -0.07628074716284891
2.996037 -0.0003013134902033721 -0.07634295018545019
2.995641 -0.000331558618307203 -0.0764051014030917
2.995245 -0.00036182837805997885 -0.0764673971276252
2.994849 -0.00039212282627708187 -0.07652971764467581
2.9944532 -0.0004224236873787197 -0.07659203365504318
2.9940574 -0.0004527492478600443 -0.07665449433240192
2.9936616 -0.00048309952523892263 -0.07671695069782847
2.9932659 -0.0005134745105565962 -0.07677932707815603
2.9928703 -0.000543855872787775 -0.07684176157876145
2.9924748 -0.0005742619644469717 -0.07690434379235961
2.9920793 -0.0006046927980167657 -0.07696682859656759
2.9916837 -0.0006351483297416546 -0.07702927687374524
2.9912882 -0.0006656285528595182 -0.07709161595180813
2.990893 -0.0006961150224284206 -0.07715392443112548
2.9904976 -0.0007266261367707308 -0.077216210034663
2.9901023 -0.0007571618407009283 -0.07727842182884175
2.989707 -0.0007877221520324672 -0.07734064263120131
2.9893117 -0.0008183070566699473 -0.07740292822789785
2.9889166 -0.0008488981324507861 -0.07746519340833947
2.9885216 -0.000879513784075067 -0.07752742263619551
2.9881265 -0.0009101540258113864 -0.07758959645074347
2.9877317 -0.0009408003097969309 -0.07765179280770555
2.9873366 -0.0009714897043246976 -0.07771405450585821
2.9869418 -0.0010021851480821813 -0.0777763717095184
2.986547 -0.0010329052193702752 -0.0778386840505005
2.9861522 -0.0010636498715115266 -0.07790101536581662
2.9857576 -0.0010944005670562855 -0.07796328656645346
2.9853628 -0.001125194399129668 -0.07802553096666409
2.9849682 -0.0011559942056703352 -0.07808769861990444
2.9845736 -0.001186818518898568 -0.07814986864939052
2.9841793 -0.0012176487388904482 -0.0782120049098777
2.9837847 -0.001248522103783115 -0.07827418518171247
2.9833903 -0.0012794013605564533 -0.07833642124429287
2.982996 -0.0013103051620107066 -0.0783987508064889
2.9826016 -0.0013412335708118622 -0.07846113243409968
2.9822075 -0.0013721678491663489 -0.07852350275487172
2.9818132 -0.0014031454405264256 -0.0785857331914595
2.981419 -0.0014341287738600537 -0.07864786446003709
2.981025 -0.0014651366108717528 -0.07870994824985757
2.980631 -0.0014961501374976625 -0.07877218681027695
2.980237 -0.0015272070153645693 -0.07883448231752566
2.9798431 -0.001558269601937935 -0.0788967742758063
2.9794493 -0.0015893567708387508 -0.07895909555520612
2.9790554 -0.0016204684523676838 -0.07902146018610076
2.9786618 -0.0016515858907475013 -0.0790838247200157
2.978268 -0.0016827467094118955 -0.07914623748044931
2.9778743 -0.001713913267183398 -0.07920861082035621
2.9774806 -0.0017451043218530912 -0.0792709149308099
2.977087 -0.001776319940586848 -0.07933323440990228
2.9766936 -0.0018075411604398597 -0.07939571522791289
2.9763002 -0.0018387869921546467 -0.07945809424031222
2.9759066 -0.001870076251781738 -0.07952041050095804
2.9755135 -0.001901352149906088 -0.07958276290108707
2.97512 -0.0019326714931672082 -0.07964499567748563
2.974727 -0.0019639963385640023 -0.07970718535050966
2.9743335 -0.001995364633440167 -0.07976945069994976
2.9739404 -0.002026738411236707 -0.07983163331800404
2.9735475 -0.002058117573856983 -0.07989387955254432
2.9731543 -0.0020895402760622694 -0.07995602617627207
2.9727614 -0.002120968279805887 -0.08001811630392876
2.9723685 -0.002152420712116021 -0.08008013888076172
2.9719756 -0.0021838974676860728 -0.08014217192302864
2.9715827 -0.002215398655809756 -0.08020430011896973
2.97119 -0.002246905088362997 -0.0802664184381821
2.970797 -0.0022784551020791385 -0.08032853602285046
2.9704044 -0.002310010325607182 -0.08039071000516713
2.970012 -0.002341570838927398 -0.08045293045454947
2.9696193 -0.0023731749534603845 -0.08051534191810587
2.9692268 -0.002404784469266139 -0.08057813227324918
2.9688342 -0.002436437827296909 -0.08064086485904044
2.968442 -0.002468077303579681 -0.0807031231541171
2.9680495 -0.0024997603551413197 -0.08076517391219525
2.967657 -0.002531467777154084 -0.0808271417365637
2.967265 -0.0025631801763841807 -0.0808889728481743
2.9668727 -0.0025949168358841367 -0.08095067635736614
2.9664805 -0.002626677627622792 -0.08101220608892891
2.9660883 -0.0026584625614730502 -0.08107363164497208
2.9656963 -0.0026902521700638148 -0.08113476822914832
2.9653044 -0.002722065734880498 -0.08119577105075741
2.9649124 -0.0027539031547156065 -0.08125657823527133
2.9645205 -0.002785764387572871 -0.0813171747348518
2.9641287 -0.0028176299091667487 -0.08137753631091582
2.9637368 -0.002849538484687876 -0.0814378124148601
2.963345 -0.0028814512071881474 -0.0814978867295962
2.9629533 -0.002913387444093083 -0.08155774209212355
2.9625618 -0.002945327596502402 -0.08161731932546132
2.9621701 -0.0029773105362957248 -0.08167679121015127
2.9617786 -0.003009297231062605 -0.08173603647350744
2.9613872 -0.003041307089910612 -0.08179503876184958
2.9609957 -0.003073339968635459 -0.08185371921767437
2.9606044 -0.003105376198768069 -0.08191163738669022
2.960213 -0.003137454541392168 -0.08196948963386519
2.9598217 -0.003169536001420673 -0.08202716934910301
2.9594305 -0.0032016399266304716 -0.08208458841350202
2.9590392 -0.0032337663143881396 -0.08214171392686415
2.9586482 -0.0032658953699735713 -0.08219868599451728
2.9582572 -0.0032980467354212614 -0.08225552446132818
2.957866 -0.0033302398497041153 -0.08231218578235373
2.9574752 -0.003362415902351848 -0.08236875638535368
2.9570842 -0.0033946336323887644 -0.08242518715168906
2.9566934 -0.003426853794219036 -0.08248152854956832
2.9563024 -0.003459115551051638 -0.08253756488129804
2.9559116 -0.0034913795364754333 -0.08259348326940438
2.955521 -0.0035236456266668115 -0.08264928493940206
2.9551303 -0.003555953227108982 -0.082704957611603
2.9547398 -0.0035882627902423985 -0.08276044901994281
2.9543493 -0.0036205940260940245 -0.08281581360928573
2.9539587 -0.0036529468152115643 -0.08287094665204531
2.9535682 -0.0036853211345295334 -0.08292598553250674
2.953178 -0.00371769714078629 -0.08298097831208232
2.9527874 -0.0037501144000320636 -0.08303581869990322
2.952397 -0.0037825332170787194 -0.08309054068503717
2.9520068 -0.0038149734044279704 -0.08314515496352216
2.9516168 -0.003847415011378327 -0.0831996067622468
2.9512265 -0.0038798977091518746 -0.08325390531337709
2.9508364 -0.003912381671114938 -0.08330804577086805
2.9504464 -0.003944886756024993 -0.08336200957175124
2.9500566 -0.00397739295694494 -0.08341592577311235
2.9496665 -0.00400994009868194 -0.0834697513507173
2.9492767 -0.004042488258397974 -0.08352346762535054
2.9488869 -0.004075057388265017 -0.08357712707899659
2.948497 -0.004107647371209624 -0.08363066060556631
2.9481072 -0.004140258244326131 -0.08368410459149798
2.9477177 -0.004172869937135351 -0.08373748295215497
2.947328 -0.0042055024502233775 -0.08379073143914616
2.9469385 -0.004238155636302465 -0.08384387844274409
2.946549 -0.004270829556190818 -0.08389690956248144
2.9461594 -0.004303524066276374 -0.08394985379677286
2.94577 -0.004336219204281086 -0.08400265108622444
2.9453807 -0.0043689348153348765 -0.08405529373148267
2.9449914 -0.004401670950132788 -0.08410782682330893
2.944602 -0.004434427474014351 -0.08416029116387479
2.9442127 -0.004467204456423798 -0.08421265795881011
2.9438236 -0.00449998168421899 -0.08426498413254313
2.9434345 -0.0045327793110185866 -0.08431724912561782
2.9430454 -0.004565597212736251 -0.08436946155321645
2.9426565 -0.004598415343446118 -0.08442160027952096
2.9422674 -0.004631273808682791 -0.08447358625556062
2.9418786 -0.004664132376015909 -0.08452546204812128
2.9414897 -0.0046970110184557145 -0.08457700131647845
2.9411008 -0.004729909693725926 -0.0846283164800594
2.9407122 -0.004762808068258216 -0.08467945596989378
2.9403234 -0.004795746527364537 -0.08473050201670394
2.9399347 -0.004828684591454812 -0.08478155543757557
2.939546 -0.004861642508365184 -0.08483245484203995
2.9391577 -0.0048945999135227 -0.08488326207781391
2.938769 -0.004927597306850814 -0.08493383796655993
2.9383807 -0.004960593990048392 -0.08498415152286448
2.9379923 -0.004993610215040107 -0.08503416896219941
2.937604 -0.005026645748057991 -0.08508387723021019
2.9372156 -0.005059700604158973 -0.08513342237997401
2.9368274 -0.005092754326958819 -0.08518286347860442
2.9364393 -0.005125827266875569 -0.08523214251501446
2.9360511 -0.005158919252488734 -0.08528130861754517
2.935663 -0.005192030355111095 -0.08533033933233014
2.935275 -0.0052251400446807995 -0.08537919902451187
2.934887 -0.005258289074167413 -0.0854278366448005
2.934499 -0.005291436509434086 -0.08547634215360292
2.934111 -0.0053246028087453505 -0.08552476516974271
2.9337234 -0.005357767402926047 -0.08557301856388641
2.9333355 -0.005390971153103106 -0.08562115155061609
2.9329479 -0.0054241730558741265 -0.08566910968000067
2.9325602 -0.005457393581849729 -0.08571690895756051
2.9321725 -0.005490632541330799 -0.08576452555534719
2.9317849 -0.005523889993045296 -0.08581200628085378
2.9313974 -0.005557145287250621 -0.08585927370591508
2.93101 -0.00559041892367945 -0.08590637469922345
2.9306226 -0.005623710717189946 -0.08595332543389252
2.9302351 -0.00565702073354942 -0.08600012735445137
2.929848 -0.0056903282649932024 -0.08604668181567117
2.9294605 -0.0057236743831217875 -0.08609316837397785
2.9290733 -0.005757017882456566 -0.0861394091829786
2.9286861 -0.005790379306697628 -0.0861855340977417
2.9282992 -0.0058237379652001445 -0.08623149508381514
2.927912 -0.005857134983896247 -0.08627725778135124
2.927525 -0.0058905290497202655 -0.08632277927173276
2.927138 -0.005923940733436834 -0.08636808080838773
2.9267511 -0.005957369866351789 -0.08641321156219212
2.9263642 -0.005990816486296898 -0.08645825542709978
2.9259775 -0.0060242598465053065 -0.08650313985023318
2.9255908 -0.006057720587950935 -0.08654792245520201
2.925204 -0.0060911985867956415 -0.08659261833082774
2.9248173 -0.006124693896944819 -0.08663722796235854
2.9244308 -0.006158185740964327 -0.08668178530183125
2.9240441 -0.006191715510158015 -0.08672626010553539
2.9236577 -0.006225241717810803 -0.08677058073880667
2.9232712 -0.006258785069005727 -0.08681472886760538
2.922885 -0.0062923247169227444 -0.08685881017321348
2.9224985 -0.006325902139085859 -0.086902791850314
2.9221122 -0.006359475753847175 -0.08694663532075958
2.921726 -0.006393066325962663 -0.08699032922614426
2.9213398 -0.006426673708034816 -0.08703396558642065
2.9209538 -0.006460277231350361 -0.0870775813529487
2.9205675 -0.0064939182903685265 -0.0871210713523271
2.9201815 -0.00652755538128557 -0.087164370982745
2.9197955 -0.006561209117509758 -0.08720756286871316
2.9194095 -0.006594879539942611 -0.08725054858577977
2.9190238 -0.006628545663625325 -0.08729339793841552
2.9186378 -0.006662249165403341 -0.08733611065330571
2.918252 -0.006695948252518522 -0.0873787570951809
2.9178662 -0.006729663831468947 -0.08742132240723093
2.9174807 -0.006763374890484385 -0.08746366984758966
2.917095 -0.006797123165362234 -0.08750590143467919
2.9167094 -0.0068308668030027065 -0.08754813228773418
2.916324 -0.006864626754361843 -0.0875902027268553
2.9159384 -0.006898402842232053 -0.08763218745076784
2.915553 -0.0069321742685739445 -0.08767413518379018
2.9151676 -0.0069659826831702425 -0.08771593040349046
2.9147823 -0.006999786311713573 -0.08775752679605395
2.914397 -0.00703360588796611 -0.08779901274540583
2.9140117 -0.007067441483844067 -0.08784038578042518
2.9136267 -0.007101272003112202 -0.08788171677707235
2.9132414 -0.007135139426996504 -0.08792285041067348
2.9128563 -0.00716900164435603 -0.08796393032581407
2.9124713 -0.007202879738764471 -0.08800496639272534
2.9120865 -0.007236752567845967 -0.08804592531351053
2.9117014 -0.007270662217909695 -0.08808685985298681
2.9113166 -0.007304566533339054 -0.0881276710225685
2.9109318 -0.007338486593963334 -0.08816835155725566
2.910547 -0.007372422226299368 -0.08820895478191403
2.9101624 -0.007406352495315711 -0.08824947727761732
2.9097776 -0.007440319293947744 -0.08828978158739643
2.909393 -0.007474280578230995 -0.0883299681116831
2.9090085 -0.007508257250738484 -0.08837008243649794
2.908624 -0.0075422493943824226 -0.08841016092441145
2.9082396 -0.007576235797982428 -0.08845014531526
2.907855 -0.007610258706698234 -0.08849009199311104
2.9074707 -0.007644275787468339 -0.08852983832650306
2.9070864 -0.007678308175788454 -0.08856953337925452
2.9067023 -0.007712334633165505 -0.08860907361246481
2.906318 -0.007746397425449928 -0.08864847451202332
2.9059339 -0.007780454124490301 -0.08868758647928947
2.9055498 -0.007814525836456037 -0.08872644362401645
2.9051657 -0.00784861241467491 -0.08876523162604065
2.9047816 -0.007882713913191447 -0.08880392038139506
2.9043977 -0.007916809023068109 -0.08884244759261405
2.9040139 -0.007950918913939726 -0.0888806307639639
2.90363 -0.00798504336980756 -0.08891867291767522
2.9032462 -0.008019182459750916 -0.08895657643937761
2.9028623 -0.008053336013763101 -0.08899433703746136
2.9024787 -0.00808748288287956 -0.08903208305166546
2.902095 -0.008121644172778173 -0.08906975143291604
2.9017115 -0.008155819944014946 -0.08910734454391088
2.9013278 -0.008190010057242535 -0.0891447418254778
2.9009445 -0.008224193282014269 -0.08918202519982323
2.9005609 -0.008258411999657203 -0.08921918198409458
2.9001775 -0.008292623717548752 -0.08925624400075993
2.899794 -0.008326849600609048 -0.08929331319639035
2.899411 -0.00836106842542977 -0.0893302703981751
2.8990276 -0.008395322619945593 -0.08936694597254372
2.8986444 -0.00842956956750355 -0.08940345824955193
2.8982613 -0.008463830454358182 -0.08943989198843486
2.8978782 -0.008498105324737024 -0.08947628267554528
2.8974953 -0.008532372747957978 -0.08951256444577524
2.8971121 -0.008566675417045321 -0.08954868382133101
2.8967292 -0.008600970505578098 -0.08958468162182684
2.8963463 -0.008635279388433338 -0.08962053964951913
2.8959634 -0.008669601930204442 -0.08965621493240516
2.8955808 -0.008703916776654453 -0.08969183961905147
2.895198 -0.008738245210664635 -0.08972741720421415
2.8948152 -0.008772608672828103 -0.0897628413768155
2.8944328 -0.008806942820707679 -0.08979819820608903
2.8940501 -0.008841311932932245 -0.08983342052727308
2.8936675 -0.008875694434674657 -0.08986845463343264
2.893285 -0.008910068941899683 -0.0899034160492697
2.8929026 -0.008944456759155483 -0.08993826842941426
2.8925202 -0.008978857932757987 -0.08997305237924241
2.892138 -0.009013250904825167 -0.09000781262078014
2.8917556 -0.009047678650603705 -0.09004243853911217
2.8913734 -0.009082098060783216 -0.09007675727116407
2.8909912 -0.00911653060670706 -0.0901110050296776
2.890609 -0.009150976199004492 -0.09014520794100105
2.890227 -0.009185413381144966 -0.09017924406217181
2.889845 -0.009219884974434692 -0.09021301378061895
2.889463 -0.009254347983172566 -0.09024673406655881
2.889081 -0.009288823811624214 -0.09028029324689901
2.8886993 -0.009323290936752673 -0.09031377763153803
2.8883173 -0.009357792343801576 -0.0903471795294205
2.8879356 -0.009392284967652808 -0.0903805009110505
2.887554 -0.009426790292043822 -0.09041381992365354
2.8871722 -0.009461308334486903 -0.09044699122858248
2.8867905 -0.009495838976807325 -0.09047997970603984
2.886409 -0.009530360627060043 -0.09051279590843596
2.8860273 -0.00956491633208747 -0.09054549628447424
2.8856459 -0.009599462932390036 -0.09057811805656245
2.8852646 -0.009634000347641633 -0.090610684427409
2.8848832 -0.009668571786850547 -0.09064312417445491
2.884502 -0.00970313393774727 -0.09067545084867233
2.8841205 -0.009737730028356616 -0.09070756964880246
2.8837392 -0.00977231666477122 -0.09073945993472173
2.8833582 -0.00980689382672892 -0.09077129262204786
2.882977 -0.00984150473512342 -0.09080306444663915
2.882596 -0.009876106094637913 -0.09083468904215435
2.882215 -0.009910719461217674 -0.09086618820132966
2.881834 -0.009945344821039844 -0.09089753439242498
2.881453 -0.00997998207665216 -0.0909287507986536
2.8810723 -0.010014609506744538 -0.09095959993032447
2.8806913 -0.010049270307100048 -0.09099031431143796
2.8803105 -0.01008392112492931 -0.0910209495363801
2.8799298 -0.010118583539974484 -0.0910513619924207
2.8795493 -0.01015323581705189 -0.0910815878214686
2.8791685 -0.010187921228465423 -0.09111148791571791
2.878788 -0.010222596263516877 -0.0911410607362564
2.8784075 -0.010257282467066505 -0.09117034485696374
2.878027 -0.010291979786255808 -0.09119933983210651
2.8776467 -0.010326666327271614 -0.09122816945270637
2.8772662 -0.010361385587326492 -0.09125686089039776
2.876886 -0.010396093955508709 -0.0912854575873182
2.8765056 -0.010430813199666615 -0.09131384983630035
2.8761256 -0.010465521375641546 -0.09134197068711382
2.8757453 -0.010500262026254785 -0.09136994505652217
2.8753653 -0.010534991461206827 -0.09139775635996614
2.8749852 -0.010569731461268614 -0.09142536635401967
2.8746052 -0.010604481884579025 -0.0914527914443668
2.8742251 -0.010639242699328094 -0.09147979472202286
2.873845 -0.010674013689408872 -0.09150664244499525
2.8734653 -0.010708773082247417 -0.09153330264236145
2.8730855 -0.010743542496541242 -0.09155969676671177
2.8727057 -0.010778321940266249 -0.09158582626783843
2.8723261 -0.01081308936780266 -0.09161172427509873
2.8719463 -0.010847888482241745 -0.09163738050990877
2.8715668 -0.010882675402542813 -0.0916629056480361
2.8711872 -0.01091747205247323 -0.09168832560439315
2.8708076 -0.010952278265140447 -0.09171361159391327
2.8704283 -0.010987072248479961 -0.09173883319703283
2.8700488 -0.011021897591184956 -0.09176388098758918
2.8696694 -0.011056710561225673 -0.09178861078980692
2.86929 -0.01109153279706308 -0.09181307754725249
2.8689108 -0.01112636432982522 -0.09183731558901483
2.8685317 -0.011161183075067856 -0.09186143672714306
2.8681526 -0.011196011002927777 -0.091885465013252
2.8677733 -0.01123086989516579 -0.09190951162447333
2.8673944 -0.011265694118619144 -0.09193348603046028
2.8670154 -0.011300549253489228 -0.09195722696104924
2.8666363 -0.011335413401223205 -0.09198074933918074
2.8662574 -0.011370264447067405 -0.09200412157967416
2.8658786 -0.011405124359551115 -0.09202719504247502
2.8654997 -0.011439992918945532 -0.09205016560553446
2.865121 -0.011474870241746897 -0.09207312700495396
2.8647423 -0.011509734230371842 -0.09209599868315566
2.8643637 -0.011544606907848242 -0.09211867577701117
2.863985 -0.011579488074281056 -0.09214119833623277
2.8636065 -0.0116143777887004 -0.09216343747017286
2.8632278 -0.011649275824916127 -0.09218558286636229
2.8628495 -0.01168416032739701 -0.09220765091238223
2.862471 -0.01171905308289294 -0.09222961949212738
2.8620927 -0.011753954187820428 -0.09225131525783523
2.8617144 -0.01178886333596833 -0.09227257700781989
2.8613362 -0.011823758552503548 -0.09229357155488635
2.8609579 -0.011858683586256032 -0.09231428206024796
2.8605797 -0.01189359443257103 -0.09233445025629064
2.8602016 -0.011928512705654894 -0.09235402177021607
2.8598237 -0.011963416363616317 -0.0923732314020753
2.8594456 -0.011998349180621693 -0.09239218262174126
2.8590677 -0.012033267150839412 -0.0924108157067312
2.8586898 -0.012068192024261641 -0.09242913826350632
2.858312 -0.012103123856312596 -0.09244727567301693
2.857934 -0.01213806241809305 -0.09246510308772762
2.8575563 -0.012172985661707847 -0.09248243551437212
2.8571784 -0.01220793733192214 -0.09249932454202327
2.8568008 -0.012242873355024704 -0.092515971302938
2.8564234 -0.012277793462538265 -0.09253222861743932
2.8560457 -0.01231274177473988 -0.09254814302588261
2.8556683 -0.012347673915863049 -0.092563851378364
2.8552907 -0.012382634077263888 -0.09257926007745237
2.8549132 -0.012417577796979004 -0.09259403972470856
2.854536 -0.012452504995820847 -0.09260832899243111
2.8541586 -0.012487459498812793 -0.09262210686591053
2.8537815 -0.012522397111650022 -0.09263553593208342
2.8534043 -0.012557339654033373 -0.09264856562940775
2.853027 -0.012592287076714339 -0.09266104479696316
2.85265 -0.012627239021969935 -0.09267290428575044
2.8522727 -0.012662195420670307 -0.09268436334543648
2.8518958 -0.012697133928050542 -0.09269551388120717
2.8515189 -0.012732076637047585 -0.09270638070483021
2.851142 -0.012767023337424526 -0.09271696840463407
2.850765 -0.012801974012161937 -0.09272714991122553
2.8503883 -0.01283690628926918 -0.09273699530763507
2.8500116 -0.012871842269731386 -0.09274645280028843
2.849635 -0.012906781633348425 -0.0927552752484697
2.8492582 -0.012941724271425663 -0.09276348654442201
2.8488815 -0.0129766698551732 -0.0927713015071453
2.848505 -0.013011596243976064 -0.09277864491171245
2.8481283 -0.01304654735889889 -0.09278550619950948
2.8477519 -0.01308147891037306 -0.09279185788751375
2.8473756 -0.013116390571964447 -0.09279775504911511
2.8469992 -0.013151326579846306 -0.09280333219769324
2.846623 -0.01318624240717584 -0.09280839435833768
2.8462467 -0.013221160109108886 -0.09281299744149302
2.8458705 -0.013256079388233118 -0.09281706623175093
2.8454943 -0.013291000148242757 -0.09282055417019003
2.845118 -0.013325922070983163 -0.09282358322818131
2.844742 -0.01336082297452987 -0.0928261594490988
2.844366 -0.013395724683684475 -0.09282813994034476
2.84399 -0.013430627105045898 -0.09282970027277625
2.843614 -0.013465530008828604 -0.09283097641822835
2.8432384 -0.01350041123467747 -0.09283183448494958
2.8428624 -0.013535314761112577 -0.09283213007719128
2.8424866 -0.013570196213162028 -0.09283185946042337
2.8421109 -0.013605077439695742 -0.092831267807763
2.8417354 -0.013639936291350368 -0.09283020422815338
2.8413596 -0.013674816704230722 -0.09282857716568443
2.840984 -0.013709674345117625 -0.09282645242690286
2.8406086 -0.013744530999971307 -0.09282364681090585
2.840233 -0.013779386549280232 -0.09282024941145876
2.8398576 -0.013814240649422724 -0.09281623976820866
2.8394823 -0.013849071068174035 -0.09281169657743936
2.839107 -0.013883899674614892 -0.09280690013388672
2.8387318 -0.013918726473050294 -0.09280174221067228
2.8383565 -0.013953551193762128 -0.09279613012237907
2.8379812 -0.013988373798569565 -0.09279018841886899
2.8376062 -0.014023171917579649 -0.09278379224615914
2.8372312 -0.014057967564541899 -0.0927766559193447
2.8368561 -0.014092760340711115 -0.09276884258132405
2.836481 -0.014127550148775909 -0.09276054090226639
2.836106 -0.014162336696168667 -0.0927517382181548
2.8357313 -0.01419709776615771 -0.09274219119910779
2.8353565 -0.014231855078293467 -0.09273214376355275
2.8349817 -0.014266608591773549 -0.09272147405930405
2.834607 -0.014301357943764005 -0.09271042373657351
2.8342323 -0.014336081050107722 -0.09269889973095059
2.8338578 -0.014370799643715938 -0.09268675540381799
2.833483 -0.014405535747385309 -0.09267396583619351
2.8331087 -0.014440222674716927 -0.09266056979538329
2.832734 -0.0144749265786064 -0.09264601761374947
2.8323596 -0.014509624783173539 -0.09263084683143072
2.8319852 -0.014544295185862676 -0.09261476065626381
2.831611 -0.014578959209521474 -0.09259744385583822
2.8312366 -0.01461361666712852 -0.09257898773430541
2.8308625 -0.014648244822022568 -0.0925594858887014
2.8304882 -0.0146828876742426 -0.09253890996174975
2.8301141 -0.01471750044696581 -0.09251732641805943
2.82974 -0.014752105000618505 -0.09249409581488935
2.829366 -0.014786700485619458 -0.09246981114671612
2.828992 -0.014821286864015291 -0.09244456853247777
2.828618 -0.014855841447972914 -0.09241851327813566
2.8282442 -0.01489038629060036 -0.09239156338414466
2.8278704 -0.014924920593167858 -0.09236287479973283
2.8274965 -0.014959443875746702 -0.09233135259857904
2.8271227 -0.014993954590043154 -0.09229687011506901
2.826749 -0.015028430066001327 -0.09225920317293547
2.8263755 -0.0150628906667064 -0.09221863100471495
2.826002 -0.015097335861568336 -0.09217552340233445
2.8256283 -0.015131764067927407 -0.09212869719519283
2.825255 -0.015166152566498647 -0.09207980949070457
2.8248813 -0.015200544334591807 -0.09202945608812646
2.824508 -0.015234895161392937 -0.09197719456003095
2.8241346 -0.015269225973549246 -0.09192315187519881
2.8237615 -0.015303514514763939 -0.09186722039917775
2.823388 -0.015337803434750155 -0.09180860054336935
2.823015 -0.01537204829812004 -0.0917476134667202
2.8226418 -0.015406269718954244 -0.09168366012711122
2.8222687 -0.015440466748905287 -0.09161570885663331
2.8218956 -0.015474637140870807 -0.09154169993806159
2.8215227 -0.015508757285769883 -0.09146239098697614
2.8211496 -0.015542868471241256 -0.09137766400339106
2.8207767 -0.01557692537633121 -0.09128703120263847
2.820404 -0.015610925443786172 -0.09119063061271636
2.8200312 -0.015644910378476637 -0.09108792510396713
2.8196583 -0.01567885545349325 -0.09097795466784313
2.8192856 -0.015712736538210478 -0.09085911144036815
2.818913 -0.015746570786237236 -0.09072788381560214
2.8185403 -0.015780353967689956 -0.0905826257262105
2.818168 -0.015814058692788232 -0.09042535306919373
2.8177953 -0.01584772461293669 -0.09025628835016564
2.8174229 -0.0158813035557999 -0.09007628945702834
2.8170505 -0.01591481375707076 -0.08988462540182586
2.816678 -0.015948250063023046 -0.0896820582139308
2.8163059 -0.015981587921131045 -0.08946784201003255
2.8159335 -0.016014864590853037 -0.0892414916903686
2.8155613 -0.016048033720125646 -0.08900082107499051
2.8151891 -0.016081109374417656 -0.0887421924844068
2.8148172 -0.016114065450395648 -0.08846928797557256
2.814445 -0.016146937569547232 -0.08817959429567263
2.814073 -0.01617967742727622 -0.08786653528421397
2.8137012 -0.016212295881471127 -0.08753188758404214
2.8133292 -0.016244786792112307 -0.08717604778240598
2.8129573 -0.016277139725920157 -0.08679370350947424
2.8125854 -0.016309346827374185 -0.08638839613939794
2.8122137 -0.016341378553098907 -0.08596544932911859
2.811842 -0.01637325014265197 -0.08552258471498177
2.8114703 -0.01640495274016961 -0.08506039981606116
2.8110986 -0.01643647990190463 -0.08457222737996074
2.8107271 -0.0164677992287684 -0.08405628806116493
2.8103557 -0.016498923066451277 -0.08351383685334832
2.8099842 -0.01652983910426206 -0.08294296522096636
2.8096128 -0.016560539601336802 -0.08234938992817144
2.8092413 -0.0165910137483379 -0.08172718982289325
2.80887 -0.016621231963116916 -0.08106950565110771
2.8084986 -0.016651217806229354 -0.08037843382154482
2.8081274 -0.016680923551703974 -0.07965916788727578
2.8077564 -0.01671033816673423 -0.07891773802920114
2.8073852 -0.016739494059274797 -0.0781610813606822
2.807014 -0.016768366020032666 -0.07739045875725477
2.806643 -0.016796931449170088 -0.0766060791189895
2.806272 -0.016825202457039643 -0.07580523468083031
2.805901 -0.016853173898578808 -0.07498902574032647
2.8055303 -0.016880822235345327 -0.0741618946031003
2.8051593 -0.016908180088734157 -0.07332623699742816
2.8047886 -0.016935208847535115 -0.0724821417589588
2.8044178 -0.016961923780272618 -0.0716340498105413
2.804047 -0.016988323323376013 -0.07077955959431315
2.8036766 -0.017014387954399943 -0.06991824547425272
2.803306 -0.017040132388452738 -0.0690509115539847
2.8029354 -0.01706557110618606 -0.06818161814452942
2.8025649 -0.01709067166640383 -0.0673119353661955
2.8021946 -0.01711543331422133 -0.06643935352447733
2.801824 -0.017139887322839817 -0.06556433256476049
2.8014538 -0.017164001425742276 -0.06469020781510221
2.8010836 -0.017187792483211135 -0.0638177234720026
2.8007133 -0.017211260383082228 -0.06294635357668361
2.800343 -0.017234406060693257 -0.06207541139973584
2.7999728 -0.017257228972651854 -0.06120447641099385
2.7996027 -0.01727971462215971 -0.06032962627894805
2.7992327 -0.017301875393074772 -0.05944995751296939
2.7988627 -0.017323710137726 -0.05856608704931238
2.7984927 -0.017345216516708194 -0.057675878637463006
2.798123 -0.017366378814376318 -0.05677918433247306
2.797753 -0.017387208276587414 -0.05587702896196015
2.7973833 -0.017407703633739037 -0.05497116832198612
2.7970135 -0.017427863265505963 -0.05406302239422152
2.7966437 -0.017447686684380136 -0.053150665086701944
2.7962742 -0.017467159135036162 -0.05223445221055866
2.7959044 -0.017486305429375706 -0.05131775480471869
2.7955348 -0.017505100216125762 -0.050400022918787625
2.7951653 -0.017523556667152284 -0.04948652515250785
2.794796 -0.017541664763571135 -0.04857975804953136
2.7944264 -0.017559450089291447 -0.0476738781164995
2.7940571 -0.017576888947317 -0.04676602144129756
2.7936878 -0.017593992616466925 -0.04585877841393415
2.7933185 -0.01761076113068554 -0.044951040092230436
2.7929494 -0.017627183571258136 -0.04404173333371059
2.7925801 -0.01764328031719984 -0.04312991754444638
2.792211 -0.01765902902555178 -0.042210928589152694
2.791842 -0.017674437461872285 -0.041287097804790486
2.791473 -0.0176895040329593 -0.04035701286509745
2.791104 -0.017704215967800543 -0.039416329575780354
2.790735 -0.01771858837572344 -0.03846656665134787
2.7903662 -0.01773260010321309 -0.03751106250772815
2.7899973 -0.01774625849063545 -0.036550635084520965
2.7896285 -0.017759561373039714 -0.0355826300254738
2.78926 -0.01777249723731556 -0.03460633677999999
2.788891 -0.01778508017545647 -0.03362396835941842
2.7885225 -0.017797292719658582 -0.03264095136077388
2.788154 -0.017809142694827494 -0.03165735924880928
2.7877853 -0.017820629786577995 -0.030670861307646045
2.787417 -0.017831745109790024 -0.02967874163721813
2.7870483 -0.01784250083326032 -0.028681339485617463
2.78668 -0.017852881332834983 -0.027678219069316973
2.7863116 -0.017862891137162468 -0.026669839947673062
2.7859435 -0.017872522513371684 -0.025656166033589466
2.7855752 -0.01788178557846563 -0.02463777198342066
2.785207 -0.017890667972848058 -0.023620968108768417
2.784839 -0.017899176462638465 -0.022606067898751293
2.7844708 -0.017907311723110827 -0.021593903189778652
2.7841027 -0.017915074854734786 -0.020583395138523086
2.7837346 -0.017922466060689698 -0.01957360993186103
2.7833667 -0.01792948089274007 -0.01856238059607705
2.7829988 -0.01793612369035276 -0.017552602600702603
2.782631 -0.01794239505722025 -0.016540940897080796
2.782263 -0.01794829362595469 -0.015527467111112338
2.7818954 -0.017953816067017774 -0.014514190899494532
2.7815278 -0.017958965839047904 -0.013502356967417296
2.7811599 -0.01796374730542799 -0.012491512879767418
2.7807925 -0.017968151072983142 -0.01148162024473786
2.7804248 -0.01797218669974528 -0.01047187242256473
2.7800572 -0.017975850734119225 -0.009461083648123023
2.7796898 -0.017979140882704952 -0.008448291284948228
2.7793224 -0.017982058296479236 -0.00743310216392412
2.778955 -0.01798460201999409 -0.006412524886023312
2.7785878 -0.017986768124970586 -0.00538567774210108
2.7782204 -0.017988557651458677 -0.004355025013359393
2.7778533 -0.017989967130257346 -0.0033225818729277212
2.777486 -0.017990996907635035 -0.002285641107983005
2.777119 -0.017991645231498956 -0.0012461531023690855
2.7767518 -0.01799191163097888 -0.00020378126968040357
2.7763848 -0.01799179468006946 0.0008411347474190634
2.776018 -0.017991293909743612 0.0018896551017551775
2.775651 -0.017990407930251723 0.0029383546068487533
2.775284 -0.017989137466165664 0.003987907789895502
2.7749171 -0.01798748152247883 0.005036415456699986
2.7745504 -0.017985442531278997 0.006086651776934836
2.7741838 -0.017983017164490814 0.007141438729750931
2.7738168 -0.017980202545452358 0.00820223594658588
2.7734504 -0.017977001818539153 0.009266010269333415
2.7730837 -0.017973409228433584 0.010330084598641237
2.7727172 -0.017969428719758308 0.011393334489640989
2.7723505 -0.01796505576031941 0.012459461428421727
2.771984 -0.017960294024101712 0.013528629154371837
2.771618 -0.017955144157202747 0.014597641646028187
2.7712514 -0.017949598994793613 0.015664578211413073
2.7708852 -0.017943667059796574 0.016733783872458018
2.7705188 -0.01793733876110963 0.017802040227490122
2.7701526 -0.017930625188805043 0.018864533331401596
2.7697866 -0.01792352682386733 0.019925438632582046
2.7694204 -0.017916036695076094 0.020981375259168752
2.7690544 -0.017908165364397138 0.022032480854001096
2.7686884 -0.01789991063372434 0.023079453210269635
2.7683225 -0.017891273086967863 0.02412139659679762
2.7679565 -0.01788225556159312 0.025159290877607484
2.7675905 -0.017872858060374686 0.026195618203102056
2.7672248 -0.017863089363362127 0.027223988056582733
2.766859 -0.017852944980317493 0.02824906126799311
2.7664933 -0.01784242695511178 0.029267686224273948
2.7661276 -0.017831536918723363 0.030283681299402385
2.765762 -0.01782028362748065 0.031293497258569045
2.7653964 -0.017808654817911593 0.03229678261896959
2.7650309 -0.017796668064270098 0.0332942553983523
2.7646654 -0.017784317628034084 0.034286612327739156
2.7642999 -0.01777160483528585 0.03527802152305192
2.7639346 -0.017758537861324915 0.03627276366500275
2.763569 -0.01774509804918922 0.037269735294307535
2.7632039 -0.01773130265908157 0.038269922261416574
2.7628386 -0.017717141402389506 0.03927030908105412
2.7624736 -0.017702624864723453 0.040268922796328425
2.7621083 -0.0176877344098851 0.041263507509832646
2.7617433 -0.01767249175092563 0.042254126443793914
2.7613783 -0.017656887037269316 0.04324583835305358
2.7610133 -0.017640920655672288 0.04423757265729207
2.7606483 -0.017624591492257508 0.045232263987310305
2.7602835 -0.01760790981167932 0.04623131131289752
2.7599185 -0.0175908511334759 0.04723558605481208
2.7595537 -0.017573436598840225 0.04824707491029124
2.759189 -0.01755565165534886 0.04926212175067723
2.7588243 -0.017537508523602145 0.05027935307776196
2.7584596 -0.017518981997279415 0.05129488925829961
2.758095 -0.017500098390424386 0.05230861765948785
2.7577305 -0.01748084474824743 0.053321274860690736
2.757366 -0.01746122276651419 0.054333401518092
2.7570014 -0.017441230694008585 0.05534832214768787
2.756637 -0.01742088251679429 0.056363491327244566
2.7562726 -0.017400149983998973 0.05738072808677482
2.7559083 -0.017379060713757027 0.05840021979958898
2.755544 -0.017357598959640945 0.05942164385729884
2.75518 -0.01733577982641446 0.060444564536855074
2.7548156 -0.01731357341119198 0.06146445725305599
2.7544515 -0.017291011229419156 0.06248409892013028
2.7540874 -0.017268076689040814 0.06350484160158436
2.7537234 -0.01724477114888262 0.0645278799676565
2.7533593 -0.01722109161708877 0.0655537818832427
2.7529955 -0.017197055026168376 0.06658146207790755
2.7526314 -0.01717262675300744 0.06761365847468445
2.7522676 -0.017147839159193407 0.06865074832088734
2.751904 -0.017122689163506212 0.06968989668888977
2.7515402 -0.017097145161327782 0.07073192647876386
2.7511764 -0.01707121966820941 0.07178205584920874
2.7508128 -0.017044928892931892 0.07284114113788238
2.7504492 -0.017018249681502184 0.0739127707040866
2.7500856 -0.016991179154790974 0.07500168523650642
2.7497222 -0.016963725733697775 0.07611061171184906
2.7493587 -0.01693584912444909 0.07723719385872557
2.7489953 -0.016907577491563984 0.07837858773452751
2.748632 -0.016878889922036358 0.07953233417271732
2.7482686 -0.01684978009454906 0.08069689589637473
2.7479053 -0.016820245395337163 0.0818788478176386
2.7475421 -0.016790297248592732 0.08307212352828074
2.747179 -0.016759916228268886 0.0842677306001015
2.746816 -0.01672909957356971 0.08546719331571984
2.7464528 -0.016697848369677637 0.08666350817348976
2.7460897 -0.01666616312706348 0.08785533058386932
2.7457268 -0.016634067192151814 0.08904510431094921
2.7453637 -0.016601518585625648 0.09022804196976819
2.7450008 -0.016568563425616963 0.09140922646455317
2.7446382 -0.016535200814624725 0.09258911879301793
2.7442753 -0.016501388425210928 0.0937747211860938
2.7439125 -0.016467143635554623 0.094964848722228
2.7435498 -0.016432489963453978 0.0961625775153128
2.7431872 -0.01639740005360019 0.09736075959542093
2.7428246 -0.01636187675491249 0.09856255577637428
2.7424622 -0.016325938628759713 0.09976966433818937
2.7420995 -0.01628953961110757 0.10098388186276028
2.7417371 -0.01625272134611899 0.10220608311871221
2.7413747 -0.016215461126566088 0.10343064802648105
2.7410123 -0.016177755294160014 0.104657655986928
2.7406502 -0.01613963121896397 0.10588443929796107
2.7402878 -0.016101036989847956 0.10710559892979378
2.7399256 -0.016062027277138295 0.10832956915347448
2.7395635 -0.016022572274018654 0.10955368926426381
2.7392013 -0.015982675384189484 0.11078145782390666
2.7388391 -0.015942331802514496 0.1120081469862494
2.7384772 -0.015901572660578803 0.11323792064899145
2.7381153 -0.015860365255726663 0.1144720959507823
2.7377534 -0.01581871343160799 0.1157053072261293
2.7373915 -0.015776612571661297 0.11694291865678691
2.7370296 -0.015734064742473745 0.11818771267345846
2.7366679 -0.01569109151376347 0.11943763072199298
2.7363062 -0.0156476675189408 0.12069240559165467
2.7359445 -0.015603786436530332 0.12195334642925236
2.7355828 -0.01555945024970123 0.12322140582537831
2.7352211 -0.015514651578022492 0.1244987293343625
2.7348597 -0.015469421666597037 0.12578287078216557
2.7344983 -0.015423725224216547 0.12706711673593732
2.7341368 -0.015377566820723517 0.1283506537868831
2.7337754 -0.015330942586952763 0.12963309369498371
2.733414 -0.015283856925569142 0.13091600871564074
2.7330527 -0.015236336385506958 0.1322013814728697
2.7326915 -0.015188352897319757 0.13349218361567888
2.7323303 -0.015139899541926903 0.13479060220145167
2.731969 -0.015090977610115975 0.1361009652418225
2.731608 -0.015041578376899525 0.1374183604622639
2.731247 -0.014991738166208935 0.1387378420949743
2.730886 -0.014941418242479338 0.14006404470943284
2.730525 -0.014890621433964997 0.14139103137876632
2.730164 -0.014839343442202287 0.14271929825514412
2.729803 -0.014787587697419955 0.14404912441846696
2.7294424 -0.014735383976119773 0.14538193565127708
2.7290814 -0.014682666300798295 0.14671519428409016
2.7287207 -0.014629501358107368 0.14804483298792753
2.7283602 -0.014575896265477542 0.14935712839154164
2.7279994 -0.014521783321272321 0.15065998217029714
2.727639 -0.014467239187055258 0.15195340887142797
2.7272782 -0.014412191783593827 0.15324578517471085
2.7269177 -0.014356715641289293 0.1545415770038367
2.7265575 -0.014300808005945133 0.15583662382764543
2.726197 -0.014244398330217891 0.1571276250968515
2.7258368 -0.014187561857016896 0.15840606238728938
2.7254763 -0.014130229695939458 0.15967571458478635
2.725116 -0.014072478949259922 0.1609335055320552
2.724756 -0.014014316366966968 0.16218423721365532
2.7243958 -0.013955662558872676 0.16344028836124427
2.7240355 -0.0138965571907064 0.16469880656578811
2.7236755 -0.01383703620868728 0.16595879560055588
2.7233155 -0.013777062621940216 0.16722072154509648
2.7229555 -0.013716633483136604 0.16848151564627092
2.7225957 -0.013655792255326054 0.16974216812170376
2.7222357 -0.01359445559373147 0.1710011626335484
2.721876 -0.013532708506166087 0.1722581505149037
2.7215161 -0.013470508107099446 0.17351226482760837
2.7211564 -0.013407857863240483 0.17476943237233195
2.7207968 -0.013344795519616223 0.1760242808242138
2.720437 -0.01328124178650207 0.17727953456873777
2.7200775 -0.013217276892139494 0.17853510029651953
2.719718 -0.013152862521301456 0.17979029589949536
2.7193584 -0.013087995002051609 0.18104546080724182
2.7189991 -0.013022721428006841 0.18230078607049
2.7186396 -0.012956950877998124 0.18355836488161378
2.7182803 -0.012890773490485502 0.1848201859454655
2.717921 -0.012824139967220123 0.1860850744612453
2.7175617 -0.01275705371323216 0.18735189561577564
2.7172027 -0.012689554813742735 0.18861994049374178
2.7168434 -0.012621557239959552 0.18988934918640543
2.7164843 -0.012553146480511177 0.19116230597739778
2.7161252 -0.01248427959789116 0.19244183176064206
2.7157662 -0.012414949868149013 0.19372873788262107
2.7154071 -0.012345159098555753 0.19502103910824084
2.7150483 -0.012274948232626967 0.19631732135497104
2.7146895 -0.012204272991970992 0.19762164698399198
2.7143307 -0.012133125789410556 0.19893602589712986
2.7139719 -0.01206150765943746 0.20025793869438374
2.713613 -0.011989411464826322 0.20158962379411122
2.7132545 -0.011916886064121087 0.20293057840084722
2.7128959 -0.011843876225075482 0.2042797124052027
2.712537 -0.01177033458131327 0.20563465799149355
2.7121787 -0.011696402159178606 0.2069962981844963
2.7118201 -0.011621932518884206 0.20836708673906246
2.7114618 -0.011547017939631194 0.209745592118093
2.7111032 -0.011471559912932193 0.21112909926176404
2.7107449 -0.011395654152303328 0.21251557059690757
2.7103865 -0.011319252572700658 0.21390499831565069
2.7100284 -0.011242402000077686 0.21529885176463137
2.70967 -0.011165001918097701 0.2166929701033473
2.709312 -0.011087152802516468 0.21808815236833998
2.7089539 -0.011008805163739229 0.21948308534432007
2.7085958 -0.010929957125584706 0.22087682042020262
2.708238 -0.010850663613859396 0.22227369983325146
2.7078798 -0.010770814209429233 0.22367942610387131
2.707522 -0.010690513898424037 0.22510157218699015
2.707164 -0.010609698825588274 0.22654633471887017
2.7068062 -0.010528363709165814 0.2280212306675278
2.7064483 -0.010446492656084915 0.22952860164501793
2.7060907 -0.010364133645002742 0.23106898429005665
2.7057328 -0.010281159998809965 0.23264257910663177
2.7053752 -0.010197675892187069 0.23424638745561155
2.7050178 -0.01011366668154556 0.23587873122541697
2.7046602 -0.010029014449920605 0.23754295322792782
2.7043025 -0.009943759376828204 0.2392357625026817
2.7039452 -0.009857953523064506 0.24095778478376548
2.7035878 -0.00977152402702653 0.24271146105214522
2.7032304 -0.009684464428609737 0.24449927489485893
2.7028732 -0.009596814585445096 0.2463279445882818
2.7025158 -0.009508447888102097 0.2481982499178986
2.7021587 -0.009419462952741455 0.2501048382123677
2.7018015 -0.009329792368542885 0.25205438330138574
2.7014444 -0.009239415008232131 0.25404595016508297
2.7010872 -0.009148322484622304 0.25607392118150846
2.7007303 -0.009056559037076766 0.2581305370380986
2.7003732 -0.008963996480079735 0.260221155589877
2.7000163 -0.008870742585072748 0.26233363312055485
2.6996593 -0.008776732834579875 0.2644736854241705
2.6993027 -0.008682015249773216 0.26663740281668485
2.6989458 -0.008586460071762239 0.2688303467937604
2.698589 -0.008490178292366039 0.2710521717585964
2.6982324 -0.008393102108831634 0.2733020635562577
2.6978757 -0.008295215664117379 0.2755780617143751
2.697519 -0.00819651465487023 0.2778901574748507
2.6971626 -0.008097045913423435 0.2802352734482332
2.696806 -0.007996672149132201 0.28261036929796385
2.6964495 -0.007895510944736313 0.2850115193883886
2.696093 -0.007793492291608319 0.2874400181702334
2.6957366 -0.007690600951777407 0.28988864564703926
2.6953804 -0.007586906406949859 0.2923543283205079
2.6950243 -0.007482326613486826 0.29484168948904194
2.6946678 -0.007376790071749782 0.2973457709491315
2.6943119 -0.007270497496023674 0.29986809771751255
2.6939557 -0.007163234477072985 0.30240924783412015
2.6935995 -0.0070550604110739 0.30496954201587795
2.6932435 -0.006946046809076216 0.30754746626164864
2.6928875 -0.006836109826599343 0.3101430512059188
2.6925316 -0.006725248394416117 0.3127557999106308
2.6921756 -0.006613450872612518 0.3153889273593961
2.69182 -0.006500791047279144 0.318038459808485
2.691464 -0.006387106361823799 0.3207098503489363
2.6911082 -0.006272546137486984 0.32340420219839067
2.6907525 -0.006157020250041096 0.3261243380761898
2.6903968 -0.006040524774488203 0.3288707866615694
2.6900413 -0.005923123218980726 0.3316471306618125
2.6896856 -0.0058046532748184 0.33444669722954573
2.68933 -0.005685261831955289 0.3372668326137188
2.6889746 -0.005564866442435839 0.340105429477565
2.6886191 -0.0054434563148637195 0.34296616025849946
2.688264 -0.005321109482945029 0.345848145210354
2.6879086 -0.005197732278418792 0.3487570545155424
2.6875532 -0.005073235024124555 0.351694312621211
2.687198 -0.004947771837243239 0.35465461049281627
2.686843 -0.00482133869845018 0.3576464608657651
2.6864877 -0.004693750210170539 0.3606665578890939
2.6861327 -0.004565172703426231 0.36371566755169077
2.6857774 -0.004435417423803806 0.3667959262993331
2.6854224 -0.004304652983724121 0.36990821370470656
2.6850677 -0.004172864527363995 0.3730462481096709
2.6847126 -0.004039871364366395 0.37621218821642405
2.684358 -0.003905836886733714 0.37940470308478674
2.6840029 -0.0037705764002404765 0.3826275075808888
2.683648 -0.0036342545263790328 0.3858862394628104
2.6832933 -0.0034967726871464404 0.389182391513767
2.6829388 -0.0033582059022964268 0.3925120753308291
2.682584 -0.0032183606511926076 0.3958801501920695
2.6822295 -0.0030774064907642317 0.39928221542549486
2.681875 -0.002935243165445087 0.4027155892720916
2.6815205 -0.002791854814794203 0.4061784641816398
2.6811662 -0.002647333121018857 0.4096735740653548
2.6808116 -0.002501467111515479 0.4131961213388111
2.6804574 -0.0023544501023804033 0.4167402208601753
2.680103 -0.0022061703654431735 0.4203090733506106
2.6797488 -0.0020566248588527744 0.42390017061294843
2.6793945 -0.0019058012110641184 0.4275089812123383
2.6790404 -0.0017538005794777492 0.4311386777741002
2.6786864 -0.0016005087701888563 0.43478507430463603
2.6783323 -0.001445925402795517 0.43845250997506297
2.6779783 -0.001290037113060485 0.4421379858035563
2.6776242 -0.0011328431911894964 0.4458480164429482
2.6772704 -0.0009744346383873568 0.44958255237049355
2.6769164 -0.0008145963623558183 0.4533389636761229
2.6765625 -0.0006535306287929808 0.4571117852273714
2.6762087 -0.0004911303567905392 0.4608987786484934
2.6758552 -0.0003274946468735147 0.464704097952859
2.6755013 -0.00016240160296017287 0.46852706244066583
2.6751478 3.937413001106946e-06 0.4723680149168277
2.6747942 0.00017163484419686445 0.4762228150977795
2.6744406 0.0003406999452730981 0.4800925832763765
2.674087 0.0005111342794464832 0.48398097849092875
2.6737335 0.0006829492045246546 0.48788900004381275
2.6733801 0.0008560294743167728 0.49181128800779333
2.6730268 0.0010305009320372008 0.49575146554250954
2.6726735 0.0012063661752756943 0.49971448176311806
2.6723201 0.0013836373116733521 0.5036943826562136
2.671967 0.0015621950471601104 0.5076958180253007
2.6716137 0.0017422944161863039 0.5117212913022559
2.6712606 0.0019236946528738373 0.5157704898466323
2.6709075 0.0021065318855980563 0.5198419699400214
2.6705546 0.0022906831460930968 0.5239376738181464
2.6702015 0.0024764129672530024 0.5280579867461337
2.6698487 0.002663471853965456 0.5322030715745346
2.6694956 0.0028521294143385913 0.5363751906018983
2.6691427 0.0030421318149760684 0.5405692720181948
2.66879 0.0032334921420880316 0.5447832503357163
2.6684372 0.0034264690455168326 0.5490190514391294
2.6680846 0.003620818344614795 0.5532894375290877
2.667732 0.0038166760773655144 0.5575938161140132
2.6673794 0.004014061019871487 0.5619322836394669
2.6670268 0.0042129774750709345 0.5662968010551591
2.6666741 0.004413440509155897 0.5706877080065494
2.6663218 0.0046153162708307055 0.5751000574289189
2.6659691 0.004818891096063119 0.5795327667889169
2.6656168 0.005023891049112384 0.5839885327234354
2.6652646 0.00523032917040453 0.5884703370699262
2.6649122 0.005438488486403626 0.5929822855080491
2.66456 0.005648103893455871 0.5975226571847173
2.6642077 0.005859464311897083 0.6020997759375161
2.6638556 0.006072302221940824 0.6067072930094111
2.6635034 0.0062867643346734125 0.6113408374685424
2.6631515 0.0065027192886180155 0.6160010848277987
2.6627994 0.006720463599394713 0.6206862830857074
2.6624475 0.006939715168663829 0.6253916580920282
2.6620955 0.007160623816573476 0.630116514533473
2.6617436 0.007383200936406741 0.6348618179681903
2.6613917 0.0076074490622421356 0.6396250656447086
2.66104 0.007833226128001988 0.6444108356810371
2.6606884 0.0080606879535152 0.6492164742495861
2.6603367 0.008289844305391618 0.6540372946714803
2.659985 0.008520697214368511 0.658875817071735
2.6596334 0.0087532566494768 0.6637319188935964
2.6592817 0.008987525499326682 0.6686096261831629
2.6589303 0.009223356793133783 0.6735176983273226
2.6585789 0.009460916717202303 0.6784592770991128
2.6582274 0.009700220961299058 0.683432465491757
2.657876 0.009941276175591414 0.6884354661825766
2.6575248 0.010183932700258634 0.6934732467423659
2.6571734 0.010428528710612681 0.6985441550726464
2.6568222 0.010674745687274174 0.7036409680616527
2.656471 0.010922755438357022 0.7087598771308855
2.65612 0.011172398778349335 0.7139051850589841
2.6557689 0.011424022925140187 0.7190789579036556
2.655418 0.011677298085123205 0.7242848354361977
2.655067 0.011932405380042683 0.7295234292941722
2.654716 0.012189356200423003 0.7347856366770363
2.654365 0.012448158589781213 0.7400822484554469
2.654014 0.012708826956409056 0.7454121138394483
2.6536634 0.012971191598425734 0.7507728721506105
2.6533127 0.01323544375296954 0.7561684757848607
2.652962 0.01350159270748696 0.7615962849138385
2.6526113 0.013769652827222454 0.7670614372870054
2.6522605 0.014039635217689627 0.7725654558665982
2.65191 0.014311370304029236 0.778103355204714
2.6515594 0.014585238218561378 0.783680472917064
2.6512089 0.014860881803490907 0.7892929469621655
2.6508586 0.015138308897002788 0.7949427670999574
2.6505082 0.015417911740106281 0.8006216400855883
2.650158 0.015699317198079793 0.8063333992081663
2.6498075 0.015982925631222698 0.8120896978854182
2.6494572 0.016268361402251703 0.817879801052588
2.649107 0.01655583333716994 0.8237072323920658
2.648757 0.016845153222024085 0.8295673315588695
2.6484067 0.017136729437032427 0.83545462718846
2.6480567 0.017430170321232938 0.8413689971142332
2.6477067 0.017725689160965685 0.8473169303485233
2.6473567 0.01802329315317317 0.8532953280486688
2.6470068 0.01832299647851068 0.8593016216259657
2.646657 0.01862459872779112 0.8653328190609617
2.646307 0.018928524184878285 0.8713894166066061
2.6459572 0.01923436306947722 0.8774729566459125
2.6456075 0.01954233745463201 0.8835853309865411
2.645258 0.019852240254120555 0.8897243013417596
2.6449082 0.020164508765190995 0.8958867716006909
2.6445587 0.020478719478535558 0.9020747675501434
2.6442091 0.020795100180128992 0.9082832433451988
2.6438596 0.021113651430779198 0.9145146651961898
2.64351 0.021434388765145862 0.9207731481213862
2.6431606 0.021757315107538557 0.9270609352645469
2.6428113 0.02208222621767258 0.9333796779133668
2.642462 0.022409347736008032 0.9397404993291608
2.6421127 0.022738703073131854 0.9461486944161007
2.6417634 0.02307030064339924 0.9526013077172527
2.6414142 0.023404163037655964 0.9590947524882042
2.6410651 0.02374006686197384 0.965627118596602
2.640716 0.024078260235958535 0.9721884913108984
2.640367 0.02441874534358632 0.9787825844817291
2.640018 0.024761542097552724 0.9854101690380198
2.639669 0.025106653044546484 0.9920644888908142
2.6393201 0.02545385848316561 0.9987511953285502
2.6389713 0.025803398958317122 1.0054752972683643
2.6386223 0.026155534729937577 1.0122287885181338
2.6382737 0.026509544340452936 1.0190152004527155
2.637925 0.026866175645857093 1.0258439125409518
2.637576 0.027225190265201964 1.0327081802204585
2.6372275 0.027586363317756813 1.0396101705192424
2.636879 0.027949945031437065 1.04655651031357
2.6365304 0.028315959882861563 1.0535420755469143
2.6361818 0.028684411271413815 1.0605637454249774
2.6358335 0.029055067459864973 1.067622436930725
2.6354852 0.029428183966265852 1.074714040956205
2.6351368 0.029803781601221616 1.0818455585323767
2.6347885 0.03018186578006323 1.0890138816651858
2.6344402 0.030562456983665456 1.0962168826404692
2.6340919 0.030945559143375264 1.1034535539189883
2.6337438 0.031330928573774015 1.1107294989737997
2.6333957 0.031718832770990565 1.1180354444225302
2.6330476 0.03210928812639682 1.1253690151123705
2.6326995 0.03250229784351301 1.1327297750496657
2.6323516 0.03289760640327482 1.140116680104515
2.6320035 0.03329575958452945 1.1475328354477292
2.6316557 0.033696227687606516 1.154980798952652
2.6313078 0.03409928958361007 1.162459703016662
2.63096 0.034504960835768664 1.169969788985684
2.6306124 0.034912967693800215 1.1775138127555485
2.6302645 0.03532388669877833 1.1850851721647448
2.629917 0.03573715796562095 1.1926897895895576
2.6295693 0.036153081734301575 1.2003228913136663
2.6292217 0.03657166059299513 1.2079892377607078
2.628874 0.03699291365687444 1.215684907826947
2.6285267 0.03741655235765727 1.2234143320369626
2.6281793 0.03784288708966431 1.2311805106192384
2.627832 0.03827192094327021 1.238979525121698
2.6274846 0.038703675476402126 1.2468212020620213
2.6271372 0.0391381560308563 1.2546966183863972
2.62679 0.03957508343848395 1.2626171133061899
2.6264427 0.04001506716835673 1.2705848686132313
2.6260955 0.0404575268834442 1.278605434872411
2.6257484 0.040902775914762504 1.2866697679501646
2.6254013 0.041350833324155394 1.2947697801226448
2.6250544 0.04180139627845607 1.3029060114318352
2.6247075 0.04225479220726258 1.3110866760624942
2.6243603 0.04271134426246766 1.3193080857621433
2.6240134 0.04317044404153687 1.3275714150443265
2.6236668 0.04363209907779393 1.3358878090456137
2.6233199 0.044096967375771935 1.3442455044834607
2.6229732 0.04456441841401811 1.3526567827271307
2.6226265 0.04503479862003401 1.3611185201274139
2.62228 0.04550811652678684 1.369630179930403
2.6219332 0.04598439868326061 1.3781961659312778
2.6215866 0.04646365404258951 1.3868043629471465
2.6212401 0.04694557235586737 1.3954529257264294
2.6208937 0.047430490755960356 1.404144448392388
2.6205473 0.04791843198759278 1.4128861745738934
2.6202009 0.0484094078283637 1.4216867092237504
2.6198545 0.0489034446215528 1.4305333078274465
2.6195083 0.04940020579086372 1.4394098770074042
2.6191618 0.04990039408479438 1.4483238755536099
2.6188157 0.05040332545350657 1.457266608600477
2.6184695 0.050909361330706275 1.4662380170794556
2.6181235 0.05141815271969574 1.4752319807279248
2.6177773 0.05193041818070899 1.4842631106058248
2.6174314 0.05244545752839912 1.4933329231567989
2.6170855 0.05296364516691536 1.5024380144589513
2.6167395 0.0534849833376653 1.5115683993177105
2.6163936 0.0540094890572104 1.5207299924681439
2.6160479 0.05453680155030499 1.5299198341294873
2.615702 0.05506766665851858 1.5391425566355315
2.6153562 0.05560135524320729 1.5483969775003361
2.6150105 0.05613825271332603 1.5576789523768537
2.6146648 0.05667835989232556 1.5669937221130674
2.6143193 0.0572213229741548 1.5763424896732905
2.6139736 0.05776789484887624 1.5857280986078395
2.6136281 0.05831734298609786 1.5951544639459052
2.6132827 0.05887005101423616 1.604623016610118
2.6129372 0.05942604176972159 1.6141368445234259
2.612592 0.059984934943666066 1.6236795427669184
2.6122465 0.06054752008748312 1.6332553167520956
2.6119013 0.06111302658062289 1.6428826897624744
2.611556 0.06168186854398517 1.6525449152762777
2.6112108 0.06225404706410046 1.6622419560292703
2.6108658 0.0628291866041872 1.671972462780368
2.6105206 0.06340808519997224 1.6817443978194944
2.6101756 0.06398996578854893 1.691550553565021
2.6098306 0.06457523006411431 1.7013835931856098
2.6094856 0.06516389725414393 1.7112572045732566
2.6091406 0.06575597272750458 1.7211623741081024
2.608796 0.06635106476628681 1.7311144881003706
2.608451 0.0669500085075429 1.7411252663170824
2.6081061 0.06755200335094573 1.7511996205003482
2.6077614 0.06815747680060788 1.7613150306762069
2.6074166 0.06876644739997578 1.7714792560461072
2.607072 0.06937850636792234 1.7817044118012684
2.6067274 0.06999452559634499 1.7919759568914193
2.6063828 0.07061366203812883 1.802294471874796
2.6060383 0.07123636389398959 1.8126509085805034
2.6056938 0.07186263575084942 1.8230372913005959
2.6053495 0.07249205784186426 1.8334521559504418
2.605005 0.0731255057412237 1.8438886684462816
2.6046607 0.07376211481394189 1.854355934274041
2.6043165 0.0744023309010112 1.8648498419982213
2.6039722 0.07504616401701557 1.8753594683341774
2.6036282 0.07569316859804986 1.8858900014774973
2.603284 0.07634425299157212 1.8964416534251727
2.6029398 0.0769985172074002 1.9070120045580297
2.6025958 0.07765642495356559 1.9176067240297163
2.6022518 0.07831797965986861 1.928229794204705
2.6019077 0.07898319808053472 1.938889549014019
2.601564 0.07965162229779366 1.9495769643945733
2.6012201 0.08032372816710055 1.9602892687505435
2.600876 0.0809999883410416 1.9710333449148887
2.6005323 0.08167948179910384 1.9818119693767255
2.6001887 0.08236221015481651 1.9926232517379754
2.599845 0.08304914063596135 2.0034864879895964
2.5995014 0.0837393329882799 2.0144070105480054
2.5991578 0.0844332884661763 2.0253666801942707
2.5988142 0.08513101289400776 2.03637152549974
2.5984707 0.08583252715580056 2.0474013488668312
2.5981271 0.08653783107258173 2.058456782090061
2.5977838 0.08724644831460579 2.0695300642883603
2.5974405 0.08795886749617887 2.08062870167134
2.5970972 0.08867510482305196 2.091747488738431
2.5967538 0.08939515892255226 2.102887332549286
2.5964105 0.09011904560313902 2.114049840942859
2.5960674 0.09084625791291448 2.1252292856220536
2.595724 0.091577821994469 2.1364301480674586
2.595381 0.09231272042131469 2.1476612630795033
2.595038 0.09305148255142343 2.15891875965662
2.594695 0.0937935893846473 2.1702030746664156
2.594352 0.094540095751966 2.1815201199604166
2.5940092 0.0952899616657766 2.192867226727795
2.5936663 0.09604372876855506 2.204234884217709
2.5933235 0.09680138979240907 2.2156221015844
2.5929806 0.09756296606733492 2.227036229838194
2.592638 0.09832791984440173 2.238470591311092
2.5922952 0.09909733913488288 2.2499399744204314
2.5919526 0.09987015206438898 2.2614534792184267
2.59161 0.10064692571305496 2.273010734979706
2.5912673 0.10142765794952999 2.2846103952061108
2.590925 0.10221183623729257 2.2962712020527007
2.5905824 0.10300056025148274 2.308005759150298
2.59024 0.10379277168725161 2.319803657383651
2.5898976 0.10458902266121956 2.3316397379141645
2.5895553 0.10538933932847426 2.3435183159276622
2.589213 0.10619372337769473 2.3554348610886193
2.5888708 0.10700163711696818 2.3673934643632295
2.5885286 0.10781364329872482 2.3793880618656513
2.5881865 0.10862976492081908 2.3914217653150427
2.5878444 0.10945000606889838 2.4035020889194594
2.5875022 0.11027439243754078 2.415619550408862
2.58716 0.11110292565627221 2.427776691108515
2.5868182 0.1119350504229061 2.439975579954587
2.5864763 0.11277134764143043 2.4522143071420652
2.5861344 0.11361183928383761 2.464480405641365
2.5857925 0.11445652388352744 2.4767708755907414
2.585451 0.11530482840115971 2.4890930587433213
2.585109 0.11615793811151266 2.5014368572461896
2.5847673 0.11701467595029973 2.513796648479299
2.5844257 0.117875636478022 2.5261733727165696
2.584084 0.11874083210539454 2.538571795137502
2.5837426 0.11960965746595405 2.5509937699724854
2.583401 0.12048334144815075 2.5634381087349785
2.5830595 0.12136066374853846 2.575905017981101
2.5827181 0.12224225107070368 2.5883942978093963
2.5823767 0.12312810041867893 2.6008946148044254
2.5820353 0.12401822326078772 2.613405394417979
2.5816941 0.12491199092645765 2.6259328426085777
2.581353 0.1258100397658167 2.6384711087309705
2.5810115 0.12671299238546221 2.651002341187505
2.5806706 0.12761895807889836 2.663529263089004
2.5803294 0.1285298290843991 2.676055552727153
2.5799882 0.1294449768011592 2.6885909635167407
2.5796473 0.13036375749739793 2.701132091873358
2.5793064 0.13128681709934212 2.7136767010939655
2.5789654 0.13221415178675802 2.7262233451559506
2.5786245 0.13314576899930833 2.738788503099247
2.5782835 0.13408167125640527 2.7513734440878004
2.5779428 0.13502121477821089 2.763996746298789
2.5776021 0.13596506533536046 2.7766713766720703
2.5772614 0.13691324469387342 2.7893926837613927
2.5769207 0.13786576079437476 2.8021352072629084
2.57658 0.13882262177973545 2.81489096899504
2.5762396 0.13978315790942442 2.827671374901345
2.575899 0.14074872798927132 2.840476391885719
2.5755584 0.14171798217845863 2.853300303800767
2.575218 0.14269160753525711 2.866133069803924
2.5748777 0.1436689143944181 2.8789688342422517
2.5745373 0.14465128142800343 2.8918144633303786
2.574197 0.14563732841568022 2.904670737238504
2.5738568 0.14662775667614047 2.9175441235427426
2.5735166 0.14762256450778205 2.930444695962909
2.5731764 0.1486217711498115 2.9433740819172765
2.5728362 0.14962537633493248 2.9563291323187273
2.5724962 0.1506326902357761 2.969300567713401
2.5721562 0.1516444125961769 2.982285606892287
2.5718162 0.15266055509764562 2.9952783639340135
2.5714762 0.15368111003902407 3.008258823430316
2.5711362 0.15470607907517675 3.0212284981747763
2.5707965 0.15573472894174709 3.03417402042818
2.5704567 0.15676777507310147 3.047089565385615
2.570117 0.15780520156728234 3.059976381551447
2.5697773 0.15884700451735306 3.0728367151515137
2.5694375 0.15989317167509004 3.085690179017631
2.569098 0.16094297195993917 3.098543614734103
2.5687582 0.16199787374988872 3.111398764382611
2.5684187 0.16305640234335567 3.1242555329895545
2.5680792 0.16411929025109825 3.1370831220125006
2.5677397 0.16518652900864986 3.149881704903651
2.5674005 0.16625735665450037 3.162671402017415
2.567061 0.16733328388906654 3.17547736401683
2.5667217 0.16841279976236223 3.188300474227956
2.5663824 0.16949667429406243 3.201152061305683
2.5660431 0.17058490916889626 3.214020957739156
2.565704 0.1716767480270188 3.226909964094766
2.5653648 0.17277372962561835 3.239822476198481
2.5650258 0.17387432142496687 3.252744085817121
2.5646868 0.17497929281794078 3.265662192791877
2.5643477 0.17608864118457998 3.2785575717681033
2.564009 0.1772015775694712 3.291467823848908
2.56367 0.17831967941976176 3.3043859674287135
2.5633311 0.1794413659741745 3.3172884186458327
2.5629923 0.1805674232781167 3.3301682167499327
2.5626535 0.1816978387335234 3.3430371457798964
2.5623147 0.1828326159110981 3.3558957207747575
2.561976 0.18397174447887382 3.3687469693767667
2.5616374 0.18511442712611217 3.381609202449923
2.5612988 0.1862614623932903 3.39447706781988
2.5609603 0.18741285705519287 3.4073439737866185
2.5606217 0.18856860343408088 3.420197786296597
2.5602832 0.18972869872791576 3.4330186755960677
2.5599449 0.19089230650190195 3.445809553465944
2.5596066 0.19206024048875 3.4585751341558346
2.5592682 0.19323248485070568 3.471305151139026
2.55893 0.19440903254851488 3.4840008460912713
2.5585916 0.19558986929078323 3.4966808652461494
2.5582535 0.19677415940973977 3.5093318981033392
2.5579152 0.19796355657425938 3.521946631474062
2.5575771 0.19915637764740382 3.534538834140824
2.557239 0.20035345261006418 3.5471280424517797
2.5569012 0.20155393624563234 3.5596981365586924
2.5565631 0.20275951103792564 3.5722426208951785
2.5562253 0.20396847266678525 3.5847789491084163
2.5558875 0.20518166707979288 3.5973047221855388
2.5555496 0.2063990910733866 3.6098126384539135
2.5552118 0.20762073934700245 3.6223233682907194
2.554874 0.2088466172773772 3.634841945627731
2.5545363 0.2100758524527128 3.6473436849102776
2.5541985 0.21131017614575284 3.659815180305086
2.553861 0.21254783247691791 3.672260893819956
2.5535233 0.21378969154805713 3.6847008872826033
2.553186 0.21503486817683717 3.6971486018473847
2.5528483 0.21628512910772127 3.709580230094901
2.552511 0.21753869321297906 3.721990212480959
2.5521736 0.2187964434463227 3.7343695906979733
2.5518363 0.22005836078253097 3.7467193969586003
2.551499 0.22132444680390292 3.759061473348599
2.5511618 0.2225937919523959 3.7713879051759664
2.5508244 0.22386819354473014 3.7836852441657154
2.5504873 0.2251458315988604 3.7959676257224793
2.5501502 0.22642761459527386 3.808237711973163
2.549813 0.22771352539767517 3.8204905901218646
2.5494761 0.22900265631621153 3.832719888572792
2.549139 0.2302968136373719 3.844926180619262
2.5488021 0.23159416864980517 3.857112033921044
2.5484653 0.23289562200550593 3.8692845662819626
2.5481284 0.23420117610545074 3.8814266041889516
2.5477915 0.2355108122429263 3.893550149813817
2.5474548 0.23682360486006754 3.9056552114576526
2.5471182 0.23814046253497936 3.917723431284399
2.5467813 0.23946231571148405 3.9297498909617614
2.5464447 0.24078726844480927 3.9417193277913993
2.5461082 0.24211530712271406 3.9536548872707717
2.5457716 0.2434482945716158 3.965541223428835
2.5454352 0.2447843310765713 3.977385240174437
2.5450988 0.24612434524092527 3.9892050952379274
2.5447624 0.24746833212393052 4.000984920903838
2.544426 0.24881627110710655 4.012713160255666
2.5440896 0.2501681488040579 4.024388759893853
2.5437534 0.2515229829677381 4.036021197955587
2.543417 0.25288268638827543 4.047601606211248
2.5430808 0.25424530702937753 4.059136332068313
2.5427446 0.25561180202911693 4.070623243984541
2.5424087 0.25698117206837917 4.082046602984944
2.5420725 0.2583553476041552 4.093404240406138
2.5417366 0.2597323482776834 4.10469829584039
2.5414007 0.26111314005890196 4.115947387801654
2.5410647 0.2624976969202238 4.127139812326857
2.5407288 0.263886007124974 4.138265863675968
2.5403929 0.26527803880925244 4.149319853833177
2.5400572 0.2666727852828304 4.160303708697251
2.5397215 0.26807120592522216 4.171237512917477
2.5393858 0.26947329358516764 4.18212395000769
2.53905 0.27087902034038014 4.192937803881548
2.5387144 0.2722883631215417 4.203642207093924
2.538379 0.2737002784045004 4.214279557290686
2.5380433 0.2751167627650035 4.22484543009904
2.5377078 0.27653576684666437 4.235342901288355
2.5373724 0.2779582888121245 4.245775766906619
2.5370371 0.27938327512202993 4.256112182116129
2.5367017 0.2808127306835593 4.26634057410474
2.5363665 0.2822445737523073 4.276455441085963
2.5360312 0.28367979693974577 4.286471829576778
2.535696 0.28511835479271397 4.296387484972801
2.5353608 0.28656022224574684 4.306177224494987
2.5350256 0.2880053490263619 4.315884538086887
2.5346906 0.289452698064455 4.325536698067008
2.5343556 0.29090326365503016 4.335138750796495
2.5340204 0.2923580814096258 4.344697038689947
2.5336857 0.29381401251031075 4.354211725253431
2.5333507 0.29527417032225484 4.363681717354131
2.5330157 0.2967374839664962 4.37311355385747
2.532681 0.29820291247788006 4.3824772135888255
2.5323462 0.29967145699446396 4.391795555670302
2.5320115 0.3011431229936317 4.4010617688148574
2.5316768 0.3026178687540759 4.410253584855082
2.5313423 0.3040946348399778 4.41936439724474
2.5310075 0.3055754827386759 4.428411570486807
2.530673 0.3070583037233704 4.437414099087825
2.5303385 0.3085441199589024 4.446380867479539
2.530004 0.3100329392324062 4.455308274657028
2.5296698 0.3115236631696359 4.464184839075942
2.5293353 0.31301842199530416 4.473016193068317
2.529001 0.3145150492039652 4.481800187431848
2.5286667 0.3160146147871501 4.490534107048728
2.5283325 0.3175170794489306 4.499202879022133
2.5279982 0.3190224418218534 4.507817222051872
2.5276642 0.3205295880683982 4.516370082336478
2.52733 0.32204066451866586 4.524832245472833
2.526996 0.3235534648949773 4.5332083035520165
2.5266619 0.3250690598843656 4.541501985548954
2.5263278 0.32658739738006515 4.549681308714343
2.525994 0.3281073698985853 4.557740239808566
2.52566 0.32963108787392165 4.5656432316435955
2.5253263 0.33115633409966594 4.573377376090099
2.5249925 0.3326841296379432 4.580959182862658
2.5246587 0.3342144345627454 4.588369217038329
2.5243251 0.33574608407115003 4.595623145091755
2.5239913 0.33728123197978 4.602722233538343
2.5236578 0.33881762006953625 4.60969459737331
2.5233243 0.3403563221268047 4.61653501600867
2.5229907 0.34189727823655247 4.623283894943913
2.5226572 0.34344048555383366 4.629963650119796
2.5223236 0.3449858956994685 4.63656192614019
2.5219903 0.3465323996490602 4.643088603635232
2.521657 0.34808105366665787 4.649524522868484
2.5213237 0.3496318503894861 4.655887479172507
2.5209904 0.3511847428666566 4.662153084714383
2.520657 0.35273971817515254 4.668334430456062
2.520324 0.35429561765136336 4.674438257420951
2.519991 0.3558535417182951 4.6804281230584905
2.5196576 0.3574145539411957 4.6863457683521075
2.5193248 0.3589752990300936 4.692172889941603
2.5189917 0.36053907886043635 4.6979245792466635
2.5186586 0.36210477396699653 4.703605804635436
2.5183258 0.36367121389993073 4.709200094711608
2.517993 0.3652395143273504 4.7147216753486285
2.5176601 0.3668096292673085 4.720167877155471
2.5173273 0.3683815545928959 4.725535483983848
2.5169945 0.3699552408352501 4.730808152757152
2.516662 0.3715295498726932 4.736004545745307
2.5163293 0.37310556895645475 4.741160417123717
2.5159967 0.3746833048306635 4.746255661959074
2.515664 0.3762627142234043 4.751294401164002
2.5153315 0.37784380003120877 4.756263830435121
2.5149992 0.37942537657809433 4.761126832925323
2.5146666 0.38100970180215055 4.765915246951375
2.5143342 0.38259445789899027 4.770608372398614
2.5140018 0.3841807674724634 4.7752095696097445
2.5136695 0.3857685777935997 4.7796811724634685
2.5133374 0.38735671731760735 4.784007016476828
2.513005 0.3889474070843797 4.7882166268230675
2.512673 0.39053834318722214 4.792314189127616
2.5123408 0.3921306121502413 4.79628709347599
2.5120087 0.39372418775838325 4.800139433478959
2.5116768 0.39531787198619545 4.803886601819515
2.5113447 0.3969139331498071 4.807502655160245
2.5110128 0.39851002123822143 4.811015623653312
2.510681 0.40010726940372754 4.8144320550744
2.510349 0.40170562058722814 4.817711181773176
2.5100172 0.40330504237280373 4.820831856547471
2.5096853 0.40490546723386156 4.823809644970759
2.5093536 0.406505714518432 4.8266405645716235
2.509022 0.4081068709297259 4.829356252973239
2.5086904 0.4097089175463082 4.831942735316001
2.5083587 0.4113117902968638 4.834403538000556
2.508027 0.4129154639046607 4.836700949048735
2.5076957 0.4145187066400404 4.838822408965601
2.5073643 0.4161226348229808 4.840776898217929
2.5070329 0.417727171677971 4.842553696716677
2.5067015 0.4193322770279301 4.844149172440646
2.50637 0.42093787416912953 4.845587755565481
2.5060387 0.4225439363475638 4.8468935641401005
2.5057075 0.42414924441285945 4.848084883010755
2.5053763 0.4257549419428053 4.849173916148135
2.5050452 0.42736097043404736 4.850155300285576
2.504714 0.42896732302881685 4.851065762639177
2.5043828 0.4305739538115614 4.851907852701224
2.504052 0.4321797043650851 4.852660380048305
2.503721 0.43378567644486854 4.85331817167136
2.50339 0.4353918619419213 4.8538782117632975
2.5030591 0.4369982029795273 4.854324292546937
2.5027282 0.4386046817277608 4.854642000809029
2.5023975 0.4402100803503098 4.854870484414166
2.5020666 0.4418167139694814 4.855036138217803
2.501736 0.44342222257375874 4.855149437010357
2.5014052 0.44502777325934534 4.855207529491752
2.5010746 0.44663332086447755 4.8552146241509915
2.500744 0.44823771748892227 4.855162625882289
2.5004134 0.4498432276247173 4.855022267651704
2.500083 0.45144753174137625 4.854795357244012
2.4997525 0.453051737297181 4.854508323401266
2.499422 0.45465585133482866 4.8541584105468445
2.4990916 0.45625982501944373 4.853739345747817
2.4987614 0.4578625062271748 4.853260434328318
2.4984312 0.4594650057676057 4.852719412875571
2.498101 0.46106733093118424 4.852125416975658
2.4977708 0.4626694381273077 4.851480204805253
2.4974406 0.464271336555916 4.850779238890596
2.4971104 0.4658729807246267 4.8500205136528916
2.4967804 0.4674732211429056 4.849198601528057
2.4964504 0.4690731668722949 4.848314987615742
2.4961205 0.4706728243430282 4.847371031650602
2.4957905 0.47227214719720717 4.846367815351312
2.4954605 0.4738711406608733 4.845291214872857
2.4951308 0.47546859761380256 4.844135528544662
2.4948008 0.47706682977665216 4.842911168677991
2.494471 0.4786634779847709 4.841608244888803
2.4941413 0.4802596984868663 4.840243858377617
2.4938116 0.4818554462602284 4.838816116881799
2.493482 0.4834495707322331 4.837317290443709
2.4931524 0.48504432961178606 4.835741686796884
2.492823 0.4866374182277193 4.834106693025745
2.4924934 0.48822994511878703 4.8324049677105085
2.492164 0.4898219118086086 4.830632811066246
2.4918346 0.49141211851029676 4.828780132076667
2.4915051 0.4930028603145788 4.826818404332941
2.491176 0.49459177706817165 4.824756819181061
2.4908466 0.4961800129149039 4.822614796004296
2.4905174 0.4977675182917797 4.820389694399074
2.4901881 0.49935428706237694 4.818068249892745
2.489859 0.5009391147979488 4.815643474435876
2.4895298 0.5025242848775892 4.813101880495159
2.4892008 0.5041074385772039 4.810424741698774
2.4888718 0.5056897031854715 4.807641257633277
2.4885428 0.5072710260187941 4.804765576923619
2.4882138 0.5088514016092954 4.801821636935335
2.487885 0.5104296417877373 4.798805586986236
2.4875562 0.5120068873830621 4.795706672729605
2.4872274 0.5135830902204229 4.7925265351036765
2.4868987 0.5151582447825764 4.789265854045791
2.48657 0.5167323009868691 4.78590157923071
2.486241 0.5183052451127473 4.782446638506868
2.4859126 0.5198758878050186 4.77888515730539
2.485584 0.5214453501301164 4.775210232152518
2.4852555 0.5230135808735455 4.771445822589736
2.484927 0.5245805686900344 4.767584738220187
2.4845984 0.5261462624478036 4.763625746982149
2.48427 0.5277095134609874 4.759567539733467
2.4839416 0.5292725386543139 4.755394473256884
2.4836133 0.5308330508601505 4.751114459299826
2.483285 0.5323921304384579 4.746719146194075
2.482957 0.5339486255169342 4.7422078216415615
2.4826286 0.5355047437246742 4.737589655424721
2.4823005 0.5370582012987927 4.73280918705506
2.4819725 0.5386100593818991 4.727913795252845
2.4816444 0.5401603018562825 4.722880827245872
2.4813163 0.5417088617111862 4.7177415873292325
2.4809883 0.5432557309214725 4.712486819104382
2.4806604 0.5447997184655117 4.707097521591929
2.4803324 0.5463430523538669 4.701580722588333
2.4800045 0.5478834246458927 4.695952999987942
2.4796767 0.5494219432360734 4.690186337567337
2.4793491 0.5509574173837656 4.684276033972161
2.4790213 0.5524920595502821 4.678214319947299
2.4786937 0.5540235602530558 4.671978700038057
2.478366 0.5555541209021947 4.665621524272174
2.4780383 0.5570814563899488 4.659151807517783
2.477711 0.5586055516309926 4.652543799749446
2.4773834 0.5601285566691477 4.645785613610584
2.4770558 0.5616493305673893 4.638850183462243
2.4767284 0.563166692154445 4.631778049804619
2.476401 0.5646817288094859 4.624568385667878
2.4760737 0.5661943691800425 4.617213101112373
2.4757464 0.5677045852954754 4.609675143152866
2.4754193 0.5692112009849176 4.602019970116927
2.475092 0.5707164031462314 4.594234182532677
2.4747648 0.5722179269356479 4.58632734585897
2.4744377 0.573716858252577 4.578287526926275
2.4741106 0.5752131235671331 4.570125169152165
2.4737837 0.5767056264291057 4.561840617912745
2.4734566 0.5781964742281153 4.553461741004151
2.4731297 0.5796834983260037 4.544977608943458
2.4728029 0.5811677089263517 4.536346816114949
2.472476 0.5826491005051996 4.527641374411601
2.4721491 0.5841276183194676 4.518864069573367
2.4718225 0.5856021937091536 4.510000698780858
2.4714956 0.5870749167910388 4.5010492464626815
2.471169 0.5885436447171313 4.492008745226987
2.4708424 0.5900093863084305 4.48286652192119
2.4705157 0.5914721453138186 4.473647493790108
2.470189 0.5929318634718636 4.4643491880530615
2.4698627 0.5943874870953667 4.454985887766532
2.4695363 0.595840027461911 4.445561718592493
2.46921 0.5972894978308744 4.4360674861222895
2.4688835 0.5987358418958958 4.426514121354929
2.4685571 0.6001790767560641 4.416907748837086
2.4682307 0.60161915011583 4.407252101375843
2.4679046 0.6030550343577108 4.397561741173392
2.4675784 0.6044877330427795 4.387827348044394
2.4672523 0.6059172669437909 4.378045482499672
2.466926 0.607343584823823 4.368215609319744
2.4666 0.6087667076695535 4.358345830630203
2.466274 0.6101855485649 4.3484259854133995
2.4659479 0.611602199108436 4.338448469989922
2.465622 0.6130145371948811 4.328415729692449
2.465296 0.6144236133399893 4.318336051261369
2.46497 0.615829379840629 4.308202095986976
2.4646444 0.6172308226162624 4.297999473007943
2.4643185 0.6186299377302406 4.287721457855815
2.4639928 0.6200246893663339 4.2773911597336856
2.4636672 0.6214160522589148 4.267013429576592
2.4633415 0.6228040451160987 4.256594567280161
2.463016 0.6241876071307678 4.246125656236333
2.4626904 0.6255687817026319 4.235615213558252
2.462365 0.6269455013779291 4.225049753053885
2.4620395 0.62831879127739 4.214454972598972
2.461714 0.6296886141064645 4.203830773574309
2.4613886 0.6310549899110066 4.193184623871363
2.4610631 0.6324178827944135 4.182513313225531
2.460738 0.6337763172460231 4.171817506325065
2.4604127 0.6351312549126048 4.161098883128388
2.4600875 0.6364827182989132 4.1503603234182105
2.4597623 0.6378306711919707 4.139599306029791
2.4594371 0.6391751357732031 4.128817483129124
2.4591122 0.6405150921337824 4.118003189699138
2.458787 0.6418525227222631 4.107157289387925
2.458462 0.6431854319658296 4.0962939998612775
2.458137 0.6445148213275196 4.085411959897243
2.457812 0.6458406571592267 4.074504382588914
2.4574873 0.6471619872743719 4.063570587773293
2.4571624 0.6484807158968454 4.052607813062086
2.4568377 0.6497949262703967 4.0416132566945855
2.456513 0.6511055468726098 4.030584668909522
2.4561882 0.6524125962335602 4.019533343681143
2.4558635 0.6537160388608808 4.008455939564661
2.455539 0.6550149382462472 3.997340711732532
2.4552143 0.6563111626468451 3.9861957259545857
2.4548898 0.6576028303296059 3.9750261713825275
2.4545653 0.6588908535051742 3.9638272780146084
2.4542408 0.6601752519824463 3.952588694193783
2.4539165 0.661455042386374 3.9413199926850373
2.453592 0.6627321261998669 3.930012992975222
2.4532678 0.6640045861714811 3.918681287014656
2.4529436 0.6652733835574289 3.907330054806474
2.4526193 0.666538481879238 3.8959587823098367
2.452295 0.6677999040837478 3.884560602227695
2.451971 0.6690566855803725 3.8731280320317962
2.4516468 0.6703106936709875 3.861663627183921
2.4513228 0.6715600472908031 3.8501758901169127
2.4509988 0.6728056903813512 3.838676206579475
2.4506748 0.674047590524747 3.827155787547503
2.450351 0.6752848579403634 3.8156195539032747
2.450027 0.6765192818472311 3.8040703804488145
2.4497032 0.6777490695122733 3.7924963945057484
2.4493794 0.6789750917918717 3.7809080448896593
2.4490557 0.6801973752394721 3.76930354303585
2.448732 0.681415883262681 3.757684099406037
2.4484081 0.6826306425614729 3.7460494331747816
2.4480846 0.6838407256002655 3.734401830113113
2.447761 0.6850470536360675 3.7227429475045506
2.4474375 0.6862495913172425 3.7110631189137204
2.447114 0.6874483607877369 3.6993555076974705
2.4467905 0.6886433249119411 3.68763754459723
2.4464672 0.6898336325265291 3.67589502947517
2.4461436 0.691020997571309 3.6641233068368617
2.4458203 0.6922036956704919 3.65233357938423
2.445497 0.6933825632097407 3.640533976370928
2.4451737 0.6945576328324587 3.6287322394272588
2.4448507 0.6957280049094653 3.6169183387425132
2.4445274 0.6968954364322274 3.6051006879362406
2.4442043 0.6980581727173082 3.5932748154454526
2.4438813 0.6992171028982386 3.581446070249356
2.4435582 0.7003721951870662 3.5696064081840153
2.4432352 0.701523475208867 3.5577529790039337
2.4429123 0.702670063131915 3.545891085484729
2.4425893 0.7038136784647393 3.534020147260872
2.4422665 0.7049526025947371 3.5221405557702465
2.4419436 0.7060877054779872 3.510264498328724
2.4416208 0.7072189601864088 3.4983801021612972
2.4412982 0.7083455579229643 3.486489906167556
2.4409754 0.7094691339798876 3.474583999532285
2.4406528 0.7105880521170349 3.4626709401398914
2.4403303 0.7117031125049361 3.4507523364161075
2.4400077 0.7128143416083011 3.4388310203388355
2.439685 0.7139217103211161 3.4269029498455224
2.4393628 0.7150244288088784 3.414970217431509
2.4390402 0.7161240983671816 3.4030341237878274
2.4387178 0.7172191211797158 3.391086158049205
2.4383955 0.7183102759556316 3.3791307357051545
2.4380732 0.7193975904370735 3.3671614266722805
2.437751 0.7204802299796135 3.355195912002336
2.4374287 0.7215598285039196 3.3432229659400248
2.4371066 0.7226347559426475 3.331244213134528
2.4367845 0.7237058380263154 3.3192526632657455
2.4364624 0.7247730416645161 3.307259909048244
2.4361403 0.7258363966163437 3.2952561484542993
2.4358182 0.726895868004844 3.2832450517239553
2.4354963 0.72795070428434 3.2712276957917408
2.4351745 0.7290016542396559 3.2591944491446596
2.4348524 0.7300495201767534 3.2471487995788997
2.4345307 0.7310919426869601 3.235074667450655
2.4342089 0.7321312614291705 3.2229841424813723
2.433887 0.7331666750713618 3.210896182235565
2.4335654 0.7341974475110005 3.1988028429224107
2.4332438 0.7352243142717257 3.186697169313553
2.4329221 0.7362473010868165 3.1745895350371955
2.4326005 0.7372663794664608 3.162481551100634
2.4322789 0.7382815783834032 3.1503777149440637
2.4319575 0.7392921211487516 3.1382735306662215
2.431636 0.7402987869535083 3.1261684147355684
2.4313145 0.7413022918188693 3.1140608649116657
2.4309933 0.7423004346423118 3.10194840959673
2.430672 0.7432954098754198 3.089836707093813
2.4303505 0.7442865074447519 3.0777150911146585
2.4300294 0.7452729593872792 3.065579947970642
2.4297082 0.7462555287877303 3.0534436674019125
2.429387 0.7472341859834505 3.0413147749096483
2.429066 0.748208963695185 3.029183515881369
2.4287448 0.7491798295598379 3.01705279857202
2.428424 0.7501460976714738 3.004919390528162
2.4281027 0.7511091704507907 2.992790887595247
2.4277818 0.7520676542539598 2.9806639953008727
2.427461 0.7530222289638772 2.968540847987664
2.42714 0.7539729320938606 2.9564232350139883
2.4268193 0.754919025512864 2.944302290514832
2.4264984 0.7558619515758501 2.932199798699809
2.4261777 0.7568002816882685 2.920103402275495
2.425857 0.757734748506738 2.908009094943915
2.4255364 0.7586653219372813 2.895917316324407
2.4252157 0.7595920347805768 2.8838358387883183
2.4248953 0.760514173990586 2.871766123369441
2.4245746 0.761433144750962 2.8597024966339264
2.4242542 0.7623475536981358 2.8476480518195744
2.4239337 0.7632581153652942 2.8356003419941946
2.4236133 0.7641648040879695 2.823567944226112
2.423293 0.7650669836581319 2.8115553137014917
2.4229727 0.7659659730497738 2.7995625201511385
2.4226525 0.7668604725766234 2.787586361537953
2.4223323 0.7677511229606669 2.7756205117305766
2.422012 0.7686379598374924 2.763666379939006
2.421692 0.7695209552590802 2.751727797058322
2.4213717 0.7704001469465541 2.7398061658736013
2.4210517 0.7712748558199706 2.7278952268461807
2.4207318 0.7721457708808427 2.7159965457342072
2.4204118 0.7730128657141194 2.704113415767173
2.4200919 0.7738761768660715 2.6922480108852227
2.419772 0.7747356786532317 2.680399095345408
2.4194522 0.7755907691956436 2.6685603764688635
2.4191322 0.7764426948773419 2.6567343582974874
2.4188125 0.7772902232045045 2.644915992353976
2.4184928 0.7781339574578902 2.6331081748463663
2.418173 0.778973937285603 2.6213249820498437
2.4178536 0.7798095126489643 2.6095586931453276
2.4175339 0.7806419689251238 2.597814830532841
2.4172144 0.7814700422314219 2.5861075214283393
2.416895 0.782294393699896 2.574412375003283
2.4165754 0.7831149949482606 2.562732345373596
2.416256 0.7839318864849564 2.55109117705349
2.4159365 0.7847450469000042 2.5394706563645557
2.4156172 0.7855539093191609 2.5278692195900163
2.415298 0.7863590561357644 2.516293479383401
2.4149787 0.7871605261254726 2.504732208657248
2.4146595 0.78795829208389 2.493190489476401
2.4143403 0.788752392120924 2.4816627696439495
2.4140213 0.7895422082773561 2.4701516243841306
2.413702 0.7903289588804798 2.458662322233871
2.413383 0.7911114442114725 2.4471867913441856
2.413064 0.7918902855382439 2.435724734442227
2.412745 0.7926654584246317 2.424282051851678
2.4124262 0.7934364226685278 2.412857453035152
2.4121072 0.7942043057317599 2.401448987459489
2.4117885 0.794967997034355 2.3900555939428445
2.4114697 0.7957280432930464 2.378684719339464
2.411151 0.7964844851840274 2.3673354341860207
2.4108322 0.7972372963061999 2.356011153279263
2.4105136 0.7979859590015719 2.3447158725299695
2.4101949 0.7987315678713286 2.333446005060456
2.4098763 0.7994730520462416 2.3222057016455233
2.4095578 0.8002109424605445 2.3109945460885095
2.4092393 0.8009452841652039 2.29980987330491
2.4089208 0.8016760483864268 2.288642094634502
2.4086025 0.8024027331058194 2.2775036475144352
2.4082842 0.8031258597032397 2.266398158798506
2.4079657 0.8038460157021365 2.2553406254414448
2.4076474 0.8045621029118227 2.2443251517564247
2.4073293 0.805274174168527 2.233353463367402
2.407011 0.8059832765805751 2.222429370673315
2.406693 0.8066883982169397 2.2115435862576005
2.4063747 0.8073905700319862 2.2006888979886265
2.4060566 0.8080887886954599 2.189874901294124
2.4057386 0.8087835552225345 2.1790997059437243
2.4054205 0.8094749195343374 2.1683614880740385
2.4051027 0.8101623406500252 2.1576640235043
2.404785 0.8108463854760217 2.146996132528327
2.4044669 0.8115275365650939 2.1363624732711064
2.404149 0.8122048218882868 2.125756119378942
2.4038312 0.8128787212295695 2.115179695580605
2.4035137 0.8135487799921621 2.104625208345314
2.4031959 0.8142159702758637 2.0940932387505042
2.4028783 0.8148793395645729 2.0835797849751367
2.4025607 0.815539352058397 2.073086504245589
2.4022431 0.8161960565846498 2.062613504730369
2.4019256 0.8168494169705153 2.0521588037644976
2.401608 0.8174994835195993 2.0417397512266886
2.4012907 0.8181457391175647 2.0313415467089735
2.4009733 0.8187887171133008 2.020957625022234
2.4006557 0.8194288641682063 2.010603368123678
2.4003384 0.8200652695531866 2.000267652355646
2.4000213 0.8206979022115078 1.989959767920174
2.399704 0.8213277663279498 1.9796891563343413
2.399387 0.8219538841101225 1.969441818743205
2.3990695 0.8225772447038248 1.9592220252106536
2.3987525 0.8231968803903599 1.9490197236761
2.3984356 0.8238128398059188 1.9388415052248682
2.3981185 0.8244260200330263 1.9286918361636993
2.3978014 0.8250360050240387 1.9185611025309428
2.3974845 0.8256423058374499 1.9084572588083422
2.3971677 0.8262454273366037 1.8983673107433212
2.3968508 0.8268453345957877 1.8882954693491014
2.396534 0.8274420747254151 1.8782517584560727
2.396217 0.8280356171750122 1.868239219561813
2.3959005 0.8286255659673717 1.858241226707156
2.3955839 0.8292123320777366 1.8482690741541832
2.395267 0.829796405203206 1.8383212720856887
2.3949506 0.8303764354139457 1.828393226186991
2.394634 0.8309537814489059 1.8184835718389227
2.3943174 0.8315279738292082 1.8085963395023825
2.394001 0.8320986291470579 1.7987322890185462
2.3936846 0.832666147655411 1.788894072212228
2.393368 0.8332310018947482 1.7790745955662268
2.3930519 0.833791885211329 1.7692738242659967
2.3927355 0.8343501137996148 1.759506023695775
2.392419 0.8349052374068041 1.74975737748099
2.392103 0.8354568833260702 1.7400412438822135
2.3917868 0.8360054444875559 1.730355836188267
2.3914707 0.836550965702146 1.7206954130116143
2.3911545 0.8370934204191011 1.7110747325433018
2.3908384 0.8376328576755634 1.7014866901497816
2.3905225 0.8381688468884007 1.6919392370753459
2.3902063 0.8387022480306363 1.6824398629652084
2.3898904 0.839232235827493 1.6729904485923246
2.3895745 0.8397592645299041 1.6635928655303507
2.3892589 0.8402829177378842 1.654230781780137
2.388943 0.8408040310510674 1.6449044534645807
2.388627 0.8413221874787796 1.635615551638321
2.3883114 0.8418370433454774 1.6263643764543014
2.3879957 0.8423489688998861 1.617159546186366
2.38768 0.8428580119301411 1.607989437305648
2.3873644 0.8433641490840255 1.5988605193462655
2.387049 0.8438670479785578 1.5897668002893457
2.3867335 0.8443670684918186 1.5807318799140382
2.3864179 0.8448646421976429 1.5717476713271508
2.3861024 0.8453589972629135 1.562829054791524
2.385787 0.8458505666621376 1.5539609119349378
2.3854718 0.8463389583068167 1.5451426882713721
2.3851564 0.8468249669593972 1.536394384785187
2.3848412 0.8473078400776649 1.527681710034581
2.384526 0.847787989419768 1.5190085311992587
2.3842108 0.8482653942428838 1.510368941510228
2.3838956 0.8487400999398644 1.5017824974498764
2.3835804 0.8492120909547521 1.4932436489576848
2.3832655 0.8496810565985142 1.4847331854367851
2.3829503 0.85014768290002 1.4762521676168856
2.3826354 0.8506113069755045 1.467802840390235
2.3823204 0.8510722601418027 1.45940535938254
2.3820057 0.8515302501675013 1.451077704937616
2.3816907 0.8519859542375435 1.4427961304004546
2.381376 0.8524387287791932 1.4345363603161607
2.381061 0.8528892311382569 1.4263062370784316
2.3807464 0.8533368252649632 1.4181019749506816
2.3804317 0.853781822510766 1.4099212360266837
2.3801172 0.8542239341596041 1.4017769897476584
2.3798025 0.8546638036188127 1.3936618937356986
2.379488 0.8551008091459569 1.385557101909243
2.3791735 0.8555352497779413 1.3774763299822481
2.378859 0.8559671747004247 1.36943318034411
2.3785446 0.8563965588426931 1.3614523719363243
2.37823 0.8568234631992646 1.3535258853185161
2.3779159 0.8572475374950962 1.3456226073816868
2.3776014 0.8576694717426304 1.3377498447474538
2.3772871 0.8580885982277092 1.3299064008432584
2.376973 0.8585052825626409 1.3220883661580616
2.3766587 0.8589194967601853 1.3143068059908873
2.3763447 0.8593309770305294 1.3065519959973364
2.3760304 0.8597403171726968 1.2988225502636244
2.3757164 0.8601469438619421 1.2911197030971158
2.3754025 0.860551137106193 1.2834532850514813
2.3750885 0.860952949307762 1.2758231507315165
2.3747745 0.8613523496864209 1.2682179619085348
2.3744607 0.8617490847089188 1.260638795109778
2.3741467 0.8621437272817826 1.253108146753535
2.373833 0.8625357359274873 1.2456178411020025
2.3735192 0.8629253769199455 1.2381506103566466
2.3732054 0.8633127009332645 1.230715534286325
2.3728917 0.8636976760999121 1.2233131222124562
2.3725781 0.8640800635697337 1.215937515294509
2.3722644 0.8644604107887713 1.2085950283056666
2.3719509 0.8648381949731682 1.2012891998389872
2.3716373 0.8652136717670907 1.1940172850874389
2.3713238 0.865586895321431 1.1867728362264212
2.3710105 0.8659575484104779 1.1795610465834614
2.370697 0.8663262518222224 1.172398989291179
2.3703837 0.8666924159615973 1.1652742166266898
2.3700705 0.8670563741725612 1.158182336370289
2.3697572 0.8674180970244779 1.1511448049345052
2.369444 0.8677776445063183 1.1441519306436025
2.3691306 0.8681349848411303 1.13719139243538
2.3688176 0.8684899001809299 1.1302573854203477
2.3685045 0.8688426284876914 1.1233616546085545
2.3681912 0.8691934939866943 1.1165088165306176
2.3678784 0.8695416661483247 1.1096907082564402
2.3675654 0.8698879949556471 1.1029032213094885
2.3672523 0.870232184275996 1.0961594962545629
2.3669395 0.8705740303228405 1.0894580771290394
2.3666267 0.8709137639120491 1.0827889741642842
2.3663137 0.8712516966014046 1.0761650937317078
2.3660011 0.8715870296956235 1.069576044335465
2.3656883 0.8719205825336421 1.0630227101653968
2.3653755 0.8722520719087744 1.05650952484813
2.365063 0.8725812983280518 1.0500311881579376
2.3647504 0.872908485791993 1.04359312764453
2.3644378 0.8732336880740617 1.0371992606987541
2.3641253 0.8735568784440763 1.0308498620629436
2.3638127 0.873878112123764 1.0245496885006005
2.3635004 0.8741971200888116 1.0182933843636854
2.3631878 0.8745144423192398 1.0120796040787594
2.3628755 0.874829568870677 1.0059062867245738
2.3625631 0.8751427936102667 0.9997802205194244
2.3622508 0.8754540919516619 0.9936897419355442
2.3619387 0.8757632779369997 0.9876484481847747
2.3616264 0.8760708009893222 0.9816483059093183
2.3613143 0.8763762423300745 0.9756914589837871
2.3610022 0.8766798102917738 0.9697571960273705
2.36069 0.8769815473560579 0.963843755073073
2.360378 0.8772814253724449 0.957961321855584
2.3600662 0.8775792625642131 0.9521054706369149
2.359754 0.8778754852339566 0.9462763044691932
2.3594422 0.878169687854577 0.9404804863016153
2.3591304 0.8784620689290924 0.9347153715241595
2.3588185 0.8787526761514974 0.9289834319555738
2.3585067 0.8790414818598503 0.9232820316844657
2.358195 0.8793283143771471 0.9176158458513305
2.3578832 0.8796135845420755 0.9119746517063491
2.3575716 0.8798969024741709 0.9063655729756758
2.35726 0.880178458427919 0.900786899256955
2.3569484 0.8804582997553776 0.8952399456781835
2.3566368 0.8807363980564159 0.8897188196487239
2.3563254 0.8810125880477528 0.8842307197759872
2.3560138 0.8812872682282878 0.8788018148655258
2.3557024 0.881560076716615 0.8734253838220416
2.355391 0.88183119636222 0.8680783371814017
2.3550797 0.88210067323638 0.8627472293594369
2.3547685 0.8823682683509281 0.8574315712797512
2.3544571 0.8826344356782581 0.8521389678856789
2.354146 0.8828987371746889 0.8468675958271713
2.3538349 0.8831614202589715 0.8416165041861048
2.3535237 0.8834224543396297 0.8363882260036913
2.3532126 0.8836818828157066 0.8311735471929453
2.3529015 0.8839396727512606 0.8259779364362303
2.3525906 0.8841956723093415 0.8208042883735206
2.3522797 0.884450047351821 0.8156506433370874
2.3519688 0.8847028424770897 0.8105176284476313
2.3516579 0.8849540261837262 0.8054087816272473
2.351347 0.8852036447485118 0.8003248611784092
2.351036 0.885451666781396 0.7952610947101336
2.3507254 0.8856979485195478 0.790222918734604
2.3504148 0.8859426496770261 0.7852090296788702
2.3501039 0.8861860020957363 0.7802148025276018
2.3497934 0.8864274152328459 0.775238164427398
2.3494828 0.8866674885225982 0.7702781556326753
2.349172 0.8869060060734159 0.7653424516102023
2.3488617 0.887142830815791 0.7604302992678549
2.3485513 0.887378115296214 0.7555391200272712
2.3482409 0.8876119041483445 0.7506747832808236
2.3479304 0.887844167927425 0.7458318281830418
2.34762 0.8880749501568518 0.7410109283598966
2.3473098 0.888304045274284 0.7362147759497447
2.3469994 0.8885318492039262 0.7314398427170665
2.3466892 0.888757982353446 0.7266856848088709
2.346379 0.888982662651851 0.7219580374990098
2.3460689 0.8892058621077213 0.7172513172510937
2.3457587 0.8894276234562855 0.7125727608633013
2.3454487 0.8896477516602194 0.7079271808970027
2.3451388 0.8898664626766011 0.7033141096111258
2.3448286 0.8900838984454945 0.6987363486521785
2.344519 0.890299606620425 0.6941987248036515
2.344209 0.8905140618230417 0.6896993772009202
2.343899 0.890727146703034 0.6852355451363336
2.3435893 0.8909386712527408 0.6807970087830483
2.3432794 0.8911490041033733 0.6763802358537563
2.3429697 0.8913577927066619 0.6719812278920037
2.34266 0.8915652391909898 0.6676022797768916
2.3423502 0.8917713151866667 0.6632424289210267
2.3420408 0.8919759026967963 0.6588946002444528
2.341731 0.8921792856943286 0.6545605025202664
2.3414216 0.892381191498262 0.6502451055882645
2.3411121 0.8925817468391072 0.6459485105902562
2.3408027 0.8927809937106114 0.6416736566210629
2.3404932 0.8929789026735667 0.6374162102170384
2.340184 0.8931753629374161 0.633175041781311
2.3398745 0.8933706467249346 0.6289506660136035
2.3395653 0.8935644946201523 0.6247435612455767
2.339256 0.8937570262235882 0.6205555175072978
2.3389468 0.8939482852874583 0.6163966009356531
2.3386376 0.8941382430857568 0.6122529258728605
2.3383286 0.8943267933941711 0.6081193622868387
2.3380196 0.8945140505147006 0.6039978713868367
2.3377104 0.8947001991609567 0.5999033237909266
2.3374014 0.8948849256590222 0.5958344568000251
2.3370924 0.8950684143247326 0.5917764695204438
2.3367836 0.8952504927609534 0.5877277862479559
2.3364747 0.8954314794171424 0.5836896534933994
2.336166 0.8956110655917483 0.5796734834620915
2.3358572 0.8957894320745935 0.5756758301249858
2.3355484 0.8959665495595422 0.571695465977216
2.3352396 0.8961424581096992 0.5677320687603341
2.334931 0.8963171274376359 0.5637783386390612
2.3346224 0.896490460702538 0.5598344717064022
2.3343136 0.8966626952749196 0.5559086050300699
2.334005 0.8968336059566255 0.55199784115781
2.3336966 0.8970032948049625 0.5481045223777451
2.333388 0.8971718031491837 0.5442282321203308
2.3330798 0.8973389705008378 0.5403635065873609
2.3327713 0.8975050943668214 0.5365127806534403
2.332463 0.8976698878752137 0.5326783586898515
2.3321548 0.8978335187424082 0.5288567772966534
2.3318465 0.8979959562518293 0.525049743983968
2.3315382 0.8981572401043184 0.5212589199671857
2.3312302 0.8983172163968735 0.5174817333892793
2.330922 0.8984761708606281 0.5137149729831735
2.3306139 0.8986338272256452 0.5099629492743654
2.3303058 0.8987903474193575 0.5062276866795986
2.3299978 0.8989457030982858 0.5025154317579396
2.3296897 0.8990999354551263 0.49881983762716314
2.3293817 0.8992530146849552 0.49514232530182206
2.329074 0.8994048641571298 0.49148506190066416
2.328766 0.899555573504497 0.4878491940383347
2.3284583 0.8997051841052925 0.4842297093232048
2.3281505 0.8998536658284443 0.48063041285032326
2.3278427 0.9000010602464077 0.4770476592320585
2.3275352 0.9001472231357485 0.4734794339768321
2.3272274 0.9002924207572827 0.46992521690608136
2.3269198 0.9004363979280327 0.466388882035543
2.3266122 0.9005793080292904 0.4628725859973294
2.3263047 0.9007211221405592 0.4593763635033492
2.325997 0.9008618815463266 0.45589943936589883
2.3256898 0.9010014483288146 0.45243712780551737
2.3253822 0.9011400781521094 0.44899170693532653
2.325075 0.9012775274339903 0.4455644037871941
2.3247676 0.9014139428310797 0.44215266136246617
2.3244603 0.9015492951640361 0.4387570784332102
2.3241532 0.9016835196404598 0.43537990553171796
2.3238459 0.9018167958405242 0.43201998264150954
2.3235388 0.901948956768627 0.42867628898849847
2.3232317 0.902080075765198 0.4253463249469316
2.3229246 0.9022101925134937 0.42203768541908016
2.3226175 0.902339279333816 0.418751083011548
2.3223104 0.9024673773332265 0.4154847314716899
2.3220036 0.9025943597464953 0.41224048807313046
2.3216965 0.9027204641809875 0.40901107612148546
2.3213897 0.9028454650884296 0.4057968495770531
2.3210828 0.9029694993826801 0.40260059133951864
2.320776 0.9030925387162972 0.39942294277958
2.3204694 0.9032145296199061 0.39627555577008705
2.3201625 0.903335636135986 0.39315046576143997
2.319856 0.9034557110411195 0.3900494097515439
2.3195493 0.9035748219197343 0.3869736214964829
2.3192427 0.9036930108897928 0.3839244862579724
2.318936 0.9038102514636318 0.38089709860575416
2.3186295 0.9039265841010211 0.37789223753037854
2.3183231 0.904041892324943 0.3749090141854949
2.3180168 0.9041563064068191 0.37194649677156216
2.3177102 0.9042698877713976 0.36900674774250375
2.317404 0.904382413993145 0.36609666330169655
2.3170977 0.904494123327574 0.36321398432152086
2.3167913 0.9046049705716753 0.3603559443818952
2.3164852 0.904714843572311 0.3575248292646351
2.3161788 0.9048239566429116 0.35472584280573943
2.3158727 0.9049321155642168 0.35195553195282986
2.3155665 0.9050394468030354 0.3492081965084786
2.3152606 0.9051458413128822 0.34648773147129264
2.3149545 0.9052515065795925 0.3437922943231778
2.3146486 0.9053562521184014 0.34112086504233596
2.3143425 0.9054602813942634 0.3384712619547893
2.3140366 0.9055634057617251 0.3358400346200891
2.3137307 0.9056657443370294 0.33322801448420075
2.313425 0.9057671920291103 0.3306393853618991
2.3131192 0.9058679470558504 0.3280759448450237
2.3128135 0.9059678274307882 0.3255344950618935
2.3125076 0.9060670276837431 0.32301612335959234
2.312202 0.9061653691534292 0.32052592565008226
2.3118963 0.9062629695446942 0.3180620621417499
2.311591 0.9063597286505661 0.31561727845501897
2.3112853 0.9064558340796072 0.3131887794215245
2.3109798 0.9065511096348554 0.31077340540900505
2.3106744 0.9066456650268232 0.30837386999412464
2.310369 0.906739474584317 0.3059884002983027
2.3100636 0.9068325738776272 0.3036249643524556
2.3097582 0.9069249388474955 0.3012763814173872
2.3094528 0.9070166038899271 0.2989452468705159
2.3091476 0.9071074740046737 0.29663198044948175
2.3088424 0.9071976558999156 0.2943393916406647
2.3085372 0.9072871267916504 0.2920692521896636
2.308232 0.907375923270422 0.28982287287532577
2.307927 0.9074640226234393 0.28759608258635533
2.307622 0.9075513920463057 0.2853914753691428
2.3073168 0.9076381455137738 0.28320803397509947
2.3070118 0.9077241835652491 0.28104707719709543
2.306707 0.9078095506761473 0.27890234607986336
2.306402 0.907894280824781 0.27677474159471427
2.3060973 0.907978284601174 0.27466354985482144
2.3057923 0.908061726774258 0.27256616706850956
2.3054876 0.9081444529350601 0.2704863132942259
2.305183 0.9082265624126602 0.26842425563117117
2.3048782 0.9083080319393132 0.26638021313497756
2.3045735 0.9083888951831506 0.2643494709965448
2.3042688 0.9084691277398108 0.26233636393578835
2.3039644 0.9085487018968846 0.2603406088584249
2.3036597 0.9086277184606714 0.2583654257375376
2.3033552 0.9087060899001587 0.2564102982281032
2.3030508 0.9087838537946241 0.2544720142143652
2.3027463 0.9088610456379986 0.2525558221558138
2.302442 0.9089375825144882 0.25066010687189355
2.3021376 0.9090136189027781 0.2487766807817076
2.3018334 0.9090890102159107 0.24690667241289332
2.3015292 0.909163849433741 0.24505163327538756
2.301225 0.9092381123494194 0.24321514878255202
2.3009207 0.9093118337186176 0.24139366688217515
2.3006165 0.9093849886017878 0.2395886431240274
2.3003125 0.9094575539700329 0.2377932358183395
2.3000085 0.909529560508065 0.23601141310018398
2.2997043 0.9096010989159045 0.23424561624779525
2.2994006 0.9096719761809774 0.2324938711422142
2.2990966 0.9097423934337017 0.23075626040267117
2.2987926 0.9098122699810306 0.22903366780669496
2.2984889 0.9098815850185059 0.22732160985092087
2.2981849 0.9099504208071078 0.2256211187819803
2.2978811 0.9100187033927585 0.22393624735351542
2.2975774 0.9100864607889508 0.2222596068870131
2.2972736 0.9101537242034924 0.22058623612329747
2.2969701 0.9102204133393273 0.21892107251791854
2.2966664 0.910286664859166 0.21726207206558967
2.2963629 0.9103523469434959 0.21560793325133346
2.2960594 0.9104175417077071 0.21395355613053713
2.2957559 0.9104822205460738 0.21230767190785602
2.2954524 0.910546415291144 0.2106628090956576
2.295149 0.9106100464998551 0.20902499384396203
2.2948456 0.9106732469672085 0.2073939387799917
2.2945423 0.9107358896468777 0.20577651281528642
2.294239 0.9107980585238477 0.20416566063472438
2.2939358 0.9108597250754175 0.20256894197117375
2.2936325 0.9109209244463797 0.20097814805895953
2.2933295 0.9109815785148906 0.19939178254459516
2.2930262 0.9110418160379834 0.19781304477320447
2.2927232 0.9111015131888339 0.19624104895312433
2.2924201 0.9111607502622533 0.1946730830579069
2.292117 0.9112194969664388 0.19310715907881876
2.291814 0.9112777846321851 0.19154039608447604
2.2915113 0.9113355361103564 0.1899695312013164
2.2912083 0.9113928721184928 0.18839807412286946
2.2909055 0.9114496723670337 0.18683042989120197
2.2906027 0.911506013901572 0.18526659044130278
2.2903 0.9115618666307822 0.18370203805348753
2.289997 0.911617260805366 0.18213761833219305
2.2896945 0.9116721227723638 0.1805716379975465
2.2893918 0.9117265680638779 0.1790002177041942
2.2890892 0.9117804795922312 0.17742610754571644
2.2887866 0.9118339301325008 0.17585443198620268
2.288484 0.9118868900330467 0.17428083958010834
2.2881815 0.9119393881914638 0.17270381451291028
2.2878792 0.9119913532730516 0.17112670307322475
2.2875767 0.9120428971933752 0.1695506449894257
2.2872744 0.9120939090487089 0.16797238516629395
2.286972 0.9121444586109257 0.16639627441015284
2.2866697 0.9121945172882159 0.16482158238006722
2.2863674 0.9122441150774911 0.16325094734330187
2.2860653 0.9122931855788191 0.16168650778785792
2.285763 0.9123418373897773 0.16012818577566756
2.285461 0.9123899662872116 0.15857396293657317
2.2851589 0.9124376403528766 0.15702093671888598
2.2848568 0.9124848311644439 0.15547044595275483
2.2845547 0.9125315683650344 0.15392144259206716
2.284253 0.9125777861696475 0.15236656137457724
2.2839508 0.9126235849297245 0.15081380092439414
2.283649 0.9126688652779927 0.1492636299395612
2.2833471 0.9127136923169663 0.14771803930211524
2.2830453 0.9127580393043032 0.1461745807422391
2.2827435 0.9128019345604665 0.1446329826110773
2.2824419 0.9128453167428018 0.14309375970814742
2.28214 0.9128882829357594 0.14155841963763333
2.2818384 0.9129307390402431 0.14002710967993906
2.2815368 0.9129727473855287 0.13849825245350372
2.2812352 0.9130142807911236 0.13696685680151613
2.2809339 0.9130553330500208 0.13543365476613783
2.2806323 0.9130959417220411 0.1339006549790112
2.280331 0.9131360700093208 0.13236738265142456
2.2800293 0.9131757538042545 0.13083423802926106
2.279728 0.9132149584265447 0.12930388392817582
2.2794266 0.9132536883963703 0.1277762473605262
2.2791255 0.913291941350297 0.12624596800835194
2.278824 0.9133297491530873 0.12471430199820333
2.278523 0.9133670804286662 0.12318682510756186
2.2782218 0.9134039371861512 0.12165280097418638
2.2779207 0.9134403448252931 0.12011400244093502
2.2776196 0.9134762745065866 0.11856746586909084
2.2773185 0.9135117515433621 0.117019504136554
2.2770174 0.913546748537578 0.11546736813844459
2.2767165 0.913581263919209 0.11391444493878605
2.2764156 0.9136152981182794 0.11235612188503107
2.2761147 0.9136488767037911 0.11080000524672409
2.2758138 0.9136819749768906 0.10925294162096356
2.275513 0.9137146217381398 0.10770814998400292
2.2752123 0.9137467653779915 0.10616800331481532
2.2749114 0.9137784856439819 0.10463551856820906
2.2746108 0.9138097077735753 0.1031104400272886
2.27431 0.9138404863217463 0.10159642255891263
2.2740095 0.9138707977816437 0.10009163896801011
2.2737088 0.9139006707659914 0.09859010218803783
2.2734084 0.9139300565344365 0.09709473720476036
2.2731078 0.9139590298202513 0.09560164381340372
2.2728074 0.9139875180300113 0.09410439804948705
2.272507 0.9140155692545708 0.09260703680760818
2.2722065 0.9140431573129922 0.09110570987159265
2.2719061 0.9140703066730582 0.08960165538655432
2.271606 0.9140969709252195 0.08810493195948423
2.2713058 0.9141231994138627 0.08660947097408127
2.2710054 0.9141489872539176 0.08512361141243757
2.2707052 0.9141743239172313 0.08364842126277956
2.270405 0.9141992055433338 0.08218288767445912
2.2701051 0.9142236439478827 0.08073459641478706
2.269805 0.9142476552225626 0.07929744704197084
2.269505 0.9142712313599369 0.07786956128157678
2.2692049 0.9142943853521673 0.07645035374881061
2.268905 0.9143171096349147 0.07503515039719638
2.2686052 0.9143393792707554 0.07362910193583792
2.2683053 0.9143612604292235 0.07223513536358703
2.2680054 0.9143827108843409 0.07084678533697321
2.2677057 0.9144037426042799 0.06946468418792236
2.267406 0.9144243474580128 0.06808790869542503
2.2671063 0.914444552096496 0.06670153290198932
2.2668066 0.9144643274654839 0.06531671209684657
2.266507 0.9144837021279496 0.06393395754368719
2.2662072 0.9145026487192128 0.06255363386370408
2.2659078 0.9145211803940095 0.061168357337065646
2.2656083 0.9145392831033706 0.059785073118339534
2.2653089 0.9145569865306346 0.05840547797696526
2.2650094 0.9145742632725361 0.05703282472551336
2.26471 0.9145911443658624 0.055665176553286844
2.2644107 0.9146075892564683 0.054305038297612525
2.2641113 0.9146236560879624 0.05295553102181237
2.263812 0.9146392938188307 0.05162117873147776
2.2635128 0.9146545481491576 0.050292584014919095
2.2632136 0.9146693912763829 0.04897235022378783
2.2629144 0.9146838551443531 0.04765731706827828
2.2626154 0.9146979002033581 0.046347134078034896
2.2623162 0.9147115805156821 0.04504621229589667
2.2620173 0.914724847184965 0.0437501341844454
2.2617183 0.9147377405729611 0.042450796792697726
2.2614193 0.9147502310098955 0.041153564865945194
2.2611203 0.9147623494720754 0.03986453069511854
2.2608216 0.9147740593211112 0.038580149805416644
2.2605226 0.9147854098859176 0.037301659056053635
2.2602239 0.9147963565058715 0.03603528611723208
2.2599251 0.914806941650987 0.03478328250578347
2.2596264 0.9148171397783408 0.03354195490773063
2.2593277 0.9148269828274871 0.03230783803618099
2.2590292 0.9148364357488253 0.031076623526787604
2.2587304 0.9148455428594227 0.029846165467883955
2.258432 0.9148542619301875 0.028622804034553938
2.2581334 0.9148626311804023 0.027404714305934972
2.257835 0.9148706227727738 0.02618887986879436
2.2575364 0.9148782666994758 0.024979560447901724
2.2572381 0.9148855305949465 0.02377814577996519
2.2569396 0.9148924570831899 0.02258346304587429
2.2566414 0.914899008119506 0.021392698554439468
2.2563431 0.9149052185000192 0.020203930009788422
2.2560449 0.9149110607121519 0.019019968805650916
2.2557466 0.9149165652411684 0.017844105449952956
2.2554486 0.9149217020145256 0.016677762469072436
2.2551503 0.9149265108503737 0.015521776047065816
2.2548523 0.9149309583188884 0.014373044493162991
2.2545543 0.91493507896251 0.013234519840434441
2.2542562 0.9149388475856458 0.012104837568059244
2.2539582 0.9149422943544998 0.010979716100179953
2.2536604 0.9149453903848316 0.009862833483030579
2.2533624 0.9149481706200019 0.008747946827884424
2.2530646 0.9149506032025972 0.007638539871547702
2.2527668 0.9149527204754363 0.006534671039711434
2.252469 0.9149544957523236 0.005437835589275314
2.2521713 0.9149559594119325 0.004345040538949244
2.2518737 0.9149570830574497 0.003256213845468697
2.251576 0.9149578988751407 0.002176782065140616
2.2512784 0.9149583797269553 0.001103319023942985
2.2509809 0.9149585564959334 3.929579763455379e-05
2.2506833 0.9149584038955757 -0.0010168230284212543
2.2503858 0.9149579520086494 -0.002066386270689139
2.2500882 0.9149571754403102 -0.0031034848543458273
2.249791 0.9149561074841862 -0.004126358726253679
2.2494936 0.9149547225622275 -0.005141962210347391
2.249196 0.9149530490571597 -0.006152622513926314
2.2488987 0.9149510636117714 -0.0071551747077414326
2.2486017 0.9149487974443165 -0.008147193229759021
2.2483044 0.9149462220669123 -0.009127903802321096
2.2480073 0.9149433732424557 -0.0100974472004213
2.24771 0.9149402211069052 -0.011058019211582944
2.247413 0.9149368008268033 -0.012015925317079647
2.2471159 0.9149330824946572 -0.01296859052864282
2.2468188 0.9149290959135632 -0.01391832004116065
2.246522 0.9149248170283116 -0.01486317699384627
2.2462249 0.9149202691196887 -0.015802463043454232
2.245928 0.9149154324968457 -0.01673758147030905
2.2456312 0.9149103333321865 -0.017666496901974884
2.2453344 0.9149049448464343 -0.01859256121326406
2.2450376 0.9148992957133009 -0.019517383726937412
2.2447407 0.914893358762196 -0.02043563753011458
2.2444441 0.9148871692656549 -0.021349183332634036
2.2441473 0.9148806899365552 -0.022258344079596704
2.2438507 0.9148739608521331 -0.023165734701017685
2.243554 0.9148669487769708 -0.024068914920805082
2.2432575 0.914859683937786 -0.02496789628552293
2.2429612 0.914852144758114 -0.025862043959553833
2.2426646 0.9148443492737214 -0.026753091790107833
2.2423682 0.9148362821091042 -0.02764034479741834
2.2420719 0.9148279675992094 -0.02851892162800666
2.2417755 0.9148193795115375 -0.029389272418338542
2.2414792 0.9148105489181381 -0.030253171616578086
2.2411828 0.9148014490132782 -0.031108802317104268
2.2408867 0.9147921191229412 -0.03195367599953533
2.2405903 0.9147825180994108 -0.03279026207415679
2.2402942 0.914772692757538 -0.03361881954753348
2.239998 0.9147626084911596 -0.03444206728580068
2.239702 0.9147522959511698 -0.035257125346104055
2.239406 0.9147417379919803 -0.03605844431913381
2.23911 0.9147309504941985 -0.03684893847155579
2.238814 0.9147199245005134 -0.03763224236243224
2.238518 0.9147086727498256 -0.038410986168266034
2.2382221 0.914697186044147 -0.039184986376652416
2.2379265 0.9146854948032175 -0.03995400992141915
2.2376306 0.9146735531467048 -0.04071613921252583
2.2373347 0.9146614012040984 -0.04147371867784231
2.237039 0.914649021340043 -0.04222661693884082
2.2367435 0.914636433975302 -0.042975095251445515
2.2364478 0.9146236117592631 -0.04371696257200701
2.2361522 0.9146105857484782 -0.0444521876983792
2.2358565 0.9145973290176536 -0.045178654903858716
2.235561 0.9145838732778966 -0.04589786468209624
2.2352655 0.9145702024884718 -0.0466088091964549
2.23497 0.914556337155696 -0.047314807813196046
2.2346747 0.9145422495291086 -0.04801382218657415
2.2343793 0.9145279708754455 -0.048708633592471476
2.234084 0.914513472877282 -0.049398679432264336
2.2337885 0.9144987865039148 -0.050084282794412245
2.2334933 0.9144838957346738 -0.05076314190347211
2.2331982 0.914468820388004 -0.051435843488633406
2.232903 0.9144535325823268 -0.052101629088286215
2.2326078 0.9144380640343868 -0.052761895541626656
2.2323127 0.9144223864201216 -0.05341737018604155
2.2320175 0.9144065310630626 -0.05406696708095955
2.2317226 0.9143904828453219 -0.054711671739773135
2.2314277 0.9143742598600235 -0.055352707869959175
2.2311327 0.9143578336845072 -0.055988658680882035
2.2308378 0.9143412353348143 -0.056621561467006795
2.230543 0.9143244360768735 -0.05724954775230736
2.230248 0.9143074671169618 -0.057874196519975885
2.2299533 0.9142903132531187 -0.05849649239901719
2.2296584 0.9142729772604128 -0.05911601523214518
2.2293637 0.914255458553081 -0.05973000588960765
2.229069 0.9142377746316397 -0.06033901932852029
2.2287745 0.914219911247066 -0.06094535069296784
2.2284799 0.9142018700645799 -0.06154805015103947
2.2281852 0.9141836369296016 -0.062147678893466556
2.2278907 0.9141652572951581 -0.0627438165090268
2.2275963 0.9141466877861849 -0.06333683772222852
2.2273018 0.9141279591120881 -0.0639252190400706
2.2270074 0.9141090429448843 -0.06451025133750171
2.2267132 0.9140899851493299 -0.06509243399942896
2.2264187 0.9140707260200495 -0.06567274656023972
2.2261245 0.9140513268743524 -0.06625043351634323
2.2258303 0.9140317434213153 -0.06682519301470745
2.225536 0.9140120060493642 -0.06739725313490391
2.225242 0.9139920859875036 -0.06796665948427581
2.2249477 0.9139720134232648 -0.06853458573847224
2.2246535 0.9139517592080394 -0.06910107915897624
2.2243595 0.9139313700311372 -0.06966478169151887
2.2240655 0.9139108005341475 -0.07022794429327368
2.2237716 0.9138900804070257 -0.07078929563464613
2.2234776 0.9138691810165179 -0.07134701251577492
2.2231836 0.9138481330051684 -0.07190093201438034
2.22289 0.9138269250663323 -0.07245210340409755
2.222596 0.9138055532475533 -0.07299832026254481
2.2223022 0.9137840241861804 -0.07354170413622953
2.2220085 0.9137623507006114 -0.07408043742484698
2.2217147 0.9137405050209538 -0.07461531233541882
2.2214212 0.9137185349709225 -0.07514803804443199
2.2211275 0.9136963762751366 -0.07567932675669384
2.220834 0.913674094467278 -0.07620852105690866
2.2205403 0.9136516248055403 -0.07673609734813452
2.2202468 0.9136290334434536 -0.07726119697620691
2.2199533 0.9136062738981606 -0.07778244742936025
2.21966 0.9135833951729782 -0.07829997103086525
2.2193666 0.9135603318467359 -0.07881352090344103
2.2190733 0.9135371518765019 -0.0793236166599039
2.2187798 0.913513789014856 -0.07983136861794306
2.2184865 0.913490311423642 -0.0803354647679924
2.2181933 0.913466671725547 -0.08083710162221927
2.2179003 0.9134429194526404 -0.08133472027634327
2.217607 0.9134189876531863 -0.08183011911405033
2.2173138 0.9133949253121397 -0.08232484503461876
2.2170208 0.9133707230442661 -0.08281952494656954
2.2167277 0.9133463905739558 -0.08331243705832386
2.2164347 0.9133218996811571 -0.08380061844028178
2.2161417 0.9132972812113465 -0.08428332512357653
2.215849 0.9132725274682157 -0.0847617947222126
2.215556 0.913247628413991 -0.08523739069055092
2.2152631 0.9132225962137203 -0.08571032945596166
2.2149704 0.9131974405868142 -0.0861797544005467
2.2146776 0.9131721334053636 -0.08664643555156858
2.2143848 0.9131467047159312 -0.08710868885415468
2.214092 0.9131211265240594 -0.0875695280020945
2.2137995 0.9130954489657137 -0.08802867554979937
2.2135067 0.9130696019156986 -0.0884858109178735
2.2132142 0.9130436569598469 -0.08894057145284198
2.2129216 0.913017564871326 -0.08939293838030221
2.212629 0.9129913551848402 -0.0898434052314023
2.2123368 0.912965020978373 -0.09029262586674729
2.2120442 0.9129385485463357 -0.09073976411298697
2.211752 0.9129119528725985 -0.09118550292346289
2.2114596 0.9128852415035126 -0.09162926137678717
2.2111673 0.9128583862665444 -0.0920722532779545
2.210875 0.9128314157524586 -0.09251588178775119
2.2105827 0.9128043012864487 -0.09295929461727448
2.2102904 0.9127770716671528 -0.09340154776832661
2.2099984 0.9127497208747236 -0.09384367736739277
2.2097063 0.9127222552930419 -0.09428493231710612
2.2094142 0.9126946468257991 -0.0947242618018471
2.2091222 0.9126669245642259 -0.09516212866828613
2.20883 0.9126390602624964 -0.09559931903163055
2.208538 0.9126110825745969 -0.09603626245867712
2.2082462 0.9125829861631686 -0.09647153575214243
2.2079544 0.9125547772668551 -0.0969051060891102
2.2076626 0.9125264279142306 -0.09733571085701584
2.2073708 0.9124979674210884 -0.09776561106202532
2.207079 0.912469367336998 -0.09819352952388889
2.206787 0.9124406571004883 -0.0986193784201009
2.2064955 0.9124118318788953 -0.0990448978780283
2.206204 0.9123828970351892 -0.09946935179028416
2.205912 0.9123538007504027 -0.09988990120330106
2.2056208 0.9123246444805627 -0.10030707034162091
2.2053292 0.9122953284751262 -0.10072286104994718
2.2050376 0.9122659060174667 -0.10113606720006095
2.2047462 0.912236373140861 -0.10154729707809937
2.2044547 0.912206711032172 -0.10195503987232556
2.2041633 0.9121769405446681 -0.10235930790694395
2.203872 0.9121470669912664 -0.10276116513205723
2.2035806 0.9121170623484086 -0.10316072504863577
2.2032895 0.9120869807274175 -0.1035571584723161
2.2029982 0.9120567448926339 -0.1039520212951862
2.202707 0.9120264333589778 -0.1043455777777972
2.202416 0.9119959931915244 -0.10473717366359131
2.2021248 0.9119654536291225 -0.10512709342920235
2.2018337 0.911934786376256 -0.10551609907533327
2.2015426 0.9119040202833907 -0.10590455589135904
2.2012515 0.9118731269241503 -0.10629193437219642
2.2009606 0.9118421606964185 -0.1066781705664132
2.2006698 0.9118110680661434 -0.10706191504515598
2.200379 0.911779878577885 -0.10744333699559362
2.200088 0.9117485639078416 -0.10782403469320737
2.1997972 0.9117171531406121 -0.10820245188201381
2.1995065 0.9116856441612765 -0.10857847431984717
2.1992157 0.9116540145802525 -0.10895252324105677
2.198925 0.911622288137267 -0.10932529356523034
2.1986344 0.9115904677654075 -0.10969707378074195
2.1983438 0.9115585255125157 -0.11006481660294656
2.1980531 0.9115264911614199 -0.11043036673389112
2.1977625 0.9114943364148446 -0.1107943129629604
2.197472 0.9114621170812646 -0.11115584159102457
2.1971817 0.9114297786952669 -0.11151508287856798
2.1968913 0.911397350671849 -0.11187242469856853
2.196601 0.9113648047026789 -0.11222841292818542
2.1963105 0.9113321700856793 -0.11258172531705003
2.1960201 0.9112994188083402 -0.11293315419725766
2.19573 0.9112666070432133 -0.1132828407462113
2.1954396 0.9112336527112145 -0.1136301943808875
2.1951494 0.9112006392281845 -0.11397653286583681
2.1948593 0.9111675111344247 -0.11432042120130971
2.194569 0.911134298004777 -0.11466255830571599
2.1942792 0.9111009985975317 -0.11500478024020244
2.193989 0.911067586919643 -0.11534658159655906
2.1936991 0.9110340893075018 -0.11568815789450508
2.1934092 0.9110005071161253 -0.11602873930396317
2.1931193 0.9109668121069311 -0.11636717530394787
2.1928294 0.910933033511529 -0.11670485108056215
2.1925395 0.9108991427131942 -0.11704204300266528
2.1922498 0.9108651966270052 -0.1173781737893603
2.1919599 0.9108311110116044 -0.11771206548818161
2.1916702 0.9107969714625933 -0.11804399611721064
2.1913805 0.9107627215252588 -0.11837440964106688
2.1910908 0.9107283905120134 -0.1187036109302241
2.1908011 0.9106939498769452 -0.11903139258376375
2.1905117 0.9106594576214738 -0.11935580402354415
2.190222 0.9106248287822604 -0.11967879360397361
2.1899326 0.9105901496308395 -0.11999983451051849
2.1896431 0.9105553633083138 -0.12032019428544166
2.1893537 0.9105204988520466 -0.12063866963581096
2.1890643 0.9104855280950689 -0.12095574072317201
2.1887748 0.9104504800588712 -0.12127168717737716
2.1884856 0.9104153554871878 -0.12158537585166632
2.1881964 0.9103801549775092 -0.12189599438191977
2.1879072 0.910344850607029 -0.12220466169751809
2.187618 0.9103094712752167 -0.12251376686484311
2.1873288 0.9102739882322245 -0.12282271424313139
2.1870396 0.9102384305512121 -0.12312862386099703
2.1867507 0.9102027997184067 -0.12343347558270472
2.1864614 0.9101670656484898 -0.12373768012372265
2.1861725 0.9101312590382279 -0.12404114934840452
2.1858835 0.9100953790212712 -0.12434406223410371
2.1855946 0.9100593975639076 -0.12464415911033316
2.1853056 0.9100233438369058 -0.1249437328663691
2.1850169 0.9099872191576769 -0.12524259124941817
2.1847281 0.909951022617446 -0.12554061685103637
2.1844392 0.9099146957995617 -0.12583838536344905
2.1841505 0.9098783273853797 -0.12613539311957495
2.1838617 0.9098418590308232 -0.1264314992166379
2.1835732 0.9098053498004545 -0.1267268285134716
2.1832845 0.9097687109678342 -0.1270205991153501
2.182996 0.9097320321599699 -0.12731357824867484
2.1827073 0.9096952241796662 -0.1276054861657406
2.1824188 0.9096583769372429 -0.1278965218862397
2.1821303 0.9096214314771339 -0.12818616082264464
2.181842 0.9095844477593702 -0.1284741274488126
2.1815536 0.9095473361635377 -0.128760072088803
2.181265 0.9095101569131288 -0.12904363172562117
2.1809769 0.9094729124121771 -0.12932595558002433
2.1806886 0.9094356010809169 -0.1296074334402693
2.1804004 0.9093981943395012 -0.1298877625120172
2.1801121 0.9093607215006769 -0.1301661013592926
2.179824 0.9093231853341605 -0.1304426868121485
2.1795359 0.909285552866067 -0.13071891610461397
2.1792479 0.9092478578578443 -0.13099242171267403
2.1789598 0.9092100988882464 -0.1312639108036838
2.1786716 0.9091722159179075 -0.13153600124469483
2.1783838 0.9091343318662491 -0.13180670518107698
2.1780958 0.909096324291392 -0.13207540290156214
2.1778078 0.9090582539256297 -0.1323433521065665
2.17752 0.909020123650386 -0.1326104294512358
2.1772323 0.9089819310248952 -0.1328771250430815
2.1769445 0.9089436472756688 -0.1331432649205658
2.1766567 0.908905301562161 -0.13340812532583018
2.176369 0.9088668654337434 -0.13367090794354924
2.1760812 0.9088283685299072 -0.133931177217461
2.1757936 0.9087898144544203 -0.1341901889690776
2.175506 0.9087512004957415 -0.13444793563181906
2.1752186 0.9087124984017033 -0.1347022206796318
2.174931 0.9086737380548061 -0.1349543598436469
2.1746435 0.908634891003013 -0.13520427715164157
2.174356 0.9085959869982796 -0.13545146332972954
2.1740687 0.9085570300322766 -0.13569682117487625
2.1737814 0.9085180172847888 -0.13594055029374563
2.1734939 0.9084788878337765 -0.13618256671731327
2.1732066 0.9084397359630536 -0.1364234733188524
2.1729195 0.9084005330941217 -0.1366634273584789
2.1726322 0.9083612433891809 -0.1369020159522206
2.172345 0.9083218709397444 -0.137138460143717
2.1720579 0.9082824780529792 -0.1373731982553458
2.1717708 0.9082430035354944 -0.13760594134633203
2.1714838 0.9082034770365434 -0.1378366191624658
2.1711967 0.908163870135719 -0.13806467535643885
2.1709096 0.908124212611844 -0.13829090535788022
2.1706228 0.908084508922118 -0.1385146713315266
2.1703358 0.908044722857153 -0.1387365272826339
2.170049 0.9080048918830307 -0.13895690470286257
2.1697621 0.9079650124025543 -0.1391761719907269
2.1694753 0.9079250556706021 -0.13939413086169491
2.1691885 0.9078850512511905 -0.13961002886119378
2.168902 0.9078450039005027 -0.13982465064828103
2.168615 0.9078048763621606 -0.14003796118834955
2.1683285 0.9077647068059153 -0.14024946249346018
2.168042 0.9077244912851425 -0.14046013585975933
2.1677554 0.9076842010237159 -0.14066972669962774
2.1674688 0.9076438653812045 -0.14087817654469695
2.1671822 0.9076034555845122 -0.14108610430945565
2.1668959 0.9075630345367872 -0.14129264388050392
2.1666093 0.9075225063844209 -0.1414972032984705
2.166323 0.907481968146292 -0.1417002114079684
2.1660366 0.9074413575124837 -0.141901025623754
2.1657503 0.907400704185648 -0.14210036788609773
2.1654642 0.9073600133353291 -0.14229815808956936
2.1651778 0.9073192466438836 -0.14249511675338614
2.1648917 0.9072784431833362 -0.14269055740027967
2.1646056 0.9072375986463939 -0.14288411870367615
2.1643195 0.907196684454857 -0.14307537252197947
2.1640334 0.9071557302924828 -0.14326590530299302
2.1637473 0.9071147071341573 -0.14345551656711725
2.1634612 0.907073644506792 -0.1436439425388184
2.1631753 0.9070325478211053 -0.1438309861729323
2.1628895 0.9069914124239628 -0.1440170958544582
2.1626034 0.9069501750117562 -0.14420188524118954
2.1623175 0.9069089339971981 -0.1443851489151936
2.162032 0.9068676605719127 -0.1445673580600935
2.161746 0.9068263155269389 -0.14474724643934453
2.1614604 0.9067849393851769 -0.14492409950433044
2.1611745 0.9067434931505857 -0.14509851145946803
2.160889 0.9067020173658719 -0.14527080746051457
2.1606033 0.9066605071659147 -0.14544189817978734
2.1603177 0.9066189336054195 -0.1456123675734133
2.1600323 0.9065773608155137 -0.14578182241989981
2.1597466 0.9065356904209071 -0.14595044342543126
2.1594613 0.9064940214783327 -0.14611751458123634
2.1591756 0.9064522556141182 -0.14628310357725244
2.1588902 0.9064104921321928 -0.14644747979326506
2.1586049 0.9063686671750987 -0.14661200014067835
2.1583197 0.906326844842427 -0.1467760359148004
2.1580343 0.9062849262686564 -0.14693922129336426
2.1577492 0.9062430108100981 -0.14710213039443795
2.1574638 0.9062009993992038 -0.1472632924067636
2.1571786 0.9061589919255781 -0.1474236435993922
2.1568935 0.906116924179451 -0.1475832021976287
2.1566086 0.9060748609873608 -0.147741394527754
2.1563234 0.9060327029863103 -0.1478983871862818
2.1560385 0.9059905502268741 -0.14805515720589268
2.1557534 0.9059483030309682 -0.14820966804264019
2.1554685 0.9059060621296903 -0.14836280059647106
2.1551836 0.9058637629550012 -0.14851512053319213
2.1548986 0.9058214353196529 -0.14866611452364561
2.154614 0.9057790855089297 -0.14881642235940154
2.154329 0.9057366723050455 -0.14896532050763853
2.1540444 0.9056942376431939 -0.14911350091195044
2.1537595 0.9056517400170057 -0.14926079680936233
2.1534748 0.9056092215628794 -0.14940649311781395
2.1531904 0.9055667121738645 -0.149550724882394
2.1529057 0.9055241115203266 -0.14969425473534992
2.152621 0.9054814848156443 -0.14983675928030324
2.1523366 0.9054388388138751 -0.14997776022815668
2.1520522 0.9053961675346628 -0.1501178414292875
2.1517675 0.9053534059930038 -0.15025753712152592
2.151483 0.905310655352417 -0.15039598519871344
2.1511989 0.905267886670286 -0.15053370834070745
2.1509144 0.9052250579089361 -0.15066876641429644
2.1506302 0.9051822124106045 -0.15080125468284572
2.1503458 0.9051393081550401 -0.15093219931116786
2.1500616 0.9050963882985835 -0.15106116854134252
2.1497774 0.9050534466261042 -0.15118881283869334
2.1494932 0.9050104542084506 -0.15131534709989988
2.1492093 0.9049674767165549 -0.15144073355729015
2.148925 0.9049244130941355 -0.1515642630739166
2.148641 0.904881365406802 -0.1516863200080421
2.148357 0.9048382323845067 -0.15180721164474018
2.148073 0.9047951160547908 -0.15192685676646175
2.147789 0.904751951251718 -0.15204531186950757
2.1475053 0.9047088038832817 -0.1521628564233846
2.1472213 0.9046655723532439 -0.15227920498252973
2.1469376 0.9046223589902459 -0.1523941709088287
2.1466537 0.9045790621845501 -0.15250751065354884
2.14637 0.9045357845486697 -0.15261891498711758
2.1460862 0.9044924608564694 -0.15272852542086368
2.1458027 0.9044491573447492 -0.15283724806782945
2.145519 0.9044057719798898 -0.15294503986649413
2.1452353 0.9043623709976742 -0.15305089230360613
2.1449518 0.904318962066824 -0.15315465124488947
2.1446683 0.9042755385953578 -0.1532574652569448
2.1443849 0.9042320714889694 -0.15335835291603353
2.1441014 0.9041885908302462 -0.15345721306444965
2.143818 0.9041450677071831 -0.1535536710141928
2.1435347 0.9041015689373252 -0.1536481550322877
2.1432512 0.904057992332569 -0.15373983560905152
2.142968 0.9040144414740048 -0.1538300424747334
2.1426847 0.9039708504452889 -0.1539186974881776
2.1424015 0.9039272492708671 -0.15400660002436015
2.1421185 0.9038836452998734 -0.15409267933406476
2.1418352 0.9038399951952604 -0.1541783277336811
2.141552 0.9037963061731474 -0.15426180918546323
2.141269 0.9037526455670447 -0.1543431368429075
2.140986 0.903708947144605 -0.1544237704978172
2.140703 0.9036652409788808 -0.15450303606508886
2.14042 0.9036214976273332 -0.15458144713256183
2.1401372 0.9035777838721295 -0.15465963930635046
2.1398542 0.9035339962898644 -0.15473744781476753
2.1395714 0.9034902385749584 -0.1548145317128869
2.1392887 0.9034464443358409 -0.1548901795985492
2.139006 0.9034026438047497 -0.15496468956952408
2.1387231 0.9033588074090492 -0.15503833817400264
2.1384404 0.9033149651518073 -0.1551117682485847
2.1381576 0.9032710872795869 -0.1551846067505576
2.137875 0.9032272409628518 -0.155255835588227
2.1375926 0.9031833596768605 -0.15532682311433793
2.13731 0.9031394732133022 -0.1553978681504391
2.1370275 0.9030955518964646 -0.1554678423733838
2.136745 0.9030516259119145 -0.15553659215551338
2.1364625 0.9030076655674858 -0.1556059945265695
2.1361802 0.9029637376797772 -0.15567432254627214
2.1358979 0.902919775841084 -0.1557412436006066
2.1356153 0.9028757728307799 -0.1558084509641268
2.135333 0.9028317731291805 -0.15587554724080305
2.135051 0.9027878067446342 -0.1559408789170426
2.1347687 0.9027437701032212 -0.15600457574849147
2.1344864 0.9026997304560903 -0.1560677444455836
2.1342044 0.9026556953837547 -0.15613054235182186
2.1339223 0.9026116575689289 -0.15619246985213242
2.1336403 0.902567587533801 -0.1562536728087584
2.1333582 0.902523515171414 -0.15631434755782594
2.1330762 0.9024794110234698 -0.1563733337002729
2.1327944 0.9024353424570938 -0.15643254212094052
2.1325123 0.9023912050678903 -0.1564907745487572
2.1322305 0.9023471037420987 -0.15654752571695563
2.1319487 0.9023029716918186 -0.15660237687503187
2.131667 0.9022588393316222 -0.15665634242055898
2.131385 0.9022146768713729 -0.15670961023081903
2.1311033 0.902170514546599 -0.15676168374489644
2.1308217 0.9021263601235846 -0.15681233478048504
2.1305401 0.9020822065442263 -0.1568624365176676
2.1302583 0.9020379865278391 -0.1569118556365682
2.1299767 0.9019938050451303 -0.1569612332119949
2.1296952 0.9019495947343087 -0.1570096706650745
2.1294138 0.9019054233684419 -0.1570575401098648
2.1291323 0.9018611861560807 -0.15710427823477727
2.128851 0.9018169884889264 -0.1571499285894013
2.1285696 0.9017727630385334 -0.15719454815939438
2.128288 0.9017285027955051 -0.1572380097819357
2.128007 0.9016842903969421 -0.15728019750609584
2.1277256 0.9016400438661629 -0.15732137892464693
2.1274443 0.9015957708615759 -0.1573609774636481
2.1271632 0.9015515396183476 -0.15739861102332628
2.1268818 0.9015072453750651 -0.1574348431418872
2.1266007 0.9014629937217679 -0.15747003364935716
2.1263196 0.9014187172500286 -0.1575040272309809
2.1260386 0.9013744465221841 -0.15753651362547227
2.1257577 0.9013301892618039 -0.1575683116014169
2.1254766 0.9012859005610836 -0.15760023277718668
2.1251957 0.9012416254849794 -0.15763126639820968
2.124915 0.9011973568960017 -0.15766167469928594
2.124634 0.901153064729885 -0.157691658637372
2.1243532 0.9011087793118648 -0.15772110404447756
2.1240723 0.901064470609049 -0.1577499481690956
2.1237915 0.9010201690485731 -0.1577776808804839
2.1235108 0.9009758822419617 -0.15780568816504623
2.1232302 0.9009316025546845 -0.1578341577273195
2.1229494 0.9008872622189187 -0.15786222490854743
2.1226687 0.900842966795255 -0.15788976269444224
2.1223884 0.9007986862519252 -0.15791713274859068
2.1221077 0.9007543754760204 -0.15794425004944213
2.1218271 0.9007100421280919 -0.1579704215063448
2.1215467 0.9006657542825056 -0.15799606175175895
2.1212664 0.900621444299205 -0.15802040314962268
2.120986 0.9005771425961544 -0.1580452241692553
2.1207056 0.9005328187515526 -0.15807035583781567
2.1204252 0.9004885029261981 -0.15809605030053572
2.120145 0.9004442024223255 -0.15812175139651927
2.1198647 0.900399872206976 -0.1581472606902977
2.1195846 0.9003555574307948 -0.1581723236303487
2.1193044 0.9003112508289024 -0.15819736819740288
2.1190243 0.9002669220581253 -0.1582221383511869
2.1187441 0.9002226015654347 -0.15824674105915562
2.1184642 0.9001782967350772 -0.15827122577194347
2.118184 0.9001339624544629 -0.15829617980233637
2.1179042 0.9000896437245324 -0.15832101174744215
2.1176243 0.9000453333591257 -0.15834504930417068
2.1173444 0.900001001198019 -0.15836785541560283
2.1170645 0.8999566778187492 -0.15839154663650476
2.1167846 0.8999123325807695 -0.1584146624751868
2.1165047 0.8998679962548758 -0.15843725626027916
2.116225 0.8998236761289683 -0.15845954283156405
2.1159453 0.8997793650827643 -0.15848175063790446
2.1156657 0.899735032717481 -0.1585019849876882
2.115386 0.8996907102914572 -0.15852077915819066
2.1151063 0.8996463673451999 -0.15853900482543934
2.1148267 0.899602034643515 -0.15855736138683665
2.1145473 0.8995577191900496 -0.1585764530921863
2.1142678 0.8995134137061229 -0.15859556966406918
2.1139882 0.8994690497383618 -0.15861465511323464
2.1137087 0.8994247336727971 -0.15863299155835456
2.1134295 0.89938043505081 -0.15865090944492982
2.1131501 0.8993361090030234 -0.1586681343332332
2.1128707 0.8992917629003901 -0.15868499574423445
2.1125915 0.8992474652523302 -0.1587015801556173
2.1123123 0.8992031477948869 -0.15871709128390352
2.1120331 0.8991588413829392 -0.15873241318643724
2.111754 0.8991145153697803 -0.1587477704004274
2.1114748 0.8990702004005128 -0.15876301004109683
2.1111956 0.8990258659264599 -0.15877757208207394
2.1109166 0.8989815806061311 -0.15879212755402433
2.1106377 0.8989372758339061 -0.15880719862162543
2.1103587 0.8988929821202256 -0.15882265804549467
2.1100798 0.8988486687233338 -0.15883847253548186
2.1098008 0.8988043662235081 -0.1588543259004525
2.1095219 0.8987600439670432 -0.1588703002935475
2.109243 0.898715732670429 -0.15888540356222075
2.1089642 0.8986714397244296 -0.15890090704512935
2.1086855 0.8986271576024623 -0.15891738386989576
2.1084068 0.8985828555184826 -0.15893451651750307
2.108128 0.8985385639119288 -0.15895174062614933
2.1078494 0.89849425228079 -0.1589683344131128
2.107571 0.898449989312505 -0.15898440389916824
2.1072922 0.898405668604162 -0.15900122197670424
2.1070137 0.8983613963199019 -0.15901835666460787
2.1067352 0.8983171040159889 -0.15903527446596832
2.1064568 0.898272822294851 -0.1590521010299333
2.1061783 0.8982285205769783 -0.15906932535710977
2.1058998 0.8981842294257943 -0.15908554289451426
2.1056216 0.8981399564261564 -0.15910236519163315
2.105343 0.8980956560098667 -0.15911889030735846
2.1050649 0.8980513738712937 -0.1591342871431056
2.1047866 0.8980071025738462 -0.15915069941171628
2.1045084 0.8979628113625807 -0.15916801687005055
2.1042302 0.8979185306415897 -0.15918440148869284
2.1039522 0.897874268200377 -0.1592000581272199
2.103674 0.8978299788190939 -0.15921453173428576
2.103396 0.8977857082772599 -0.15922829081089437
2.103118 0.8977414491259703 -0.1592420419714692
2.10284 0.8976971709913201 -0.15925543397567138
2.102562 0.8976529045882696 -0.15926679122148424
2.1022842 0.897608658008095 -0.15927678166150178
2.1020062 0.8975643858765467 -0.1592868952650903
2.1017284 0.8975201336572928 -0.15929774352728382
2.1014504 0.8974758556251475 -0.15930818479671888
2.1011727 0.8974315975528037 -0.15931851792748672
2.100895 0.897387351729807 -0.1593290102670735
2.1006174 0.8973431258461634 -0.15933944454835347
2.1003397 0.8972988742014544 -0.1593500282489521
2.1000621 0.8972546424584099 -0.1593606655919618
2.0997844 0.8972103849721175 -0.15937076112433318
2.0995069 0.8971661476117564 -0.159380329940669
2.0992293 0.8971219226912687 -0.15939039606240787
2.098952 0.8970777178630106 -0.15939991214511523
2.0986745 0.8970334876252664 -0.1594091739693247
2.098397 0.8969892395357008 -0.1594195830813853
2.0981197 0.8969450416513375 -0.15943007725379924
2.0978425 0.8969008257691374 -0.15944022264928645
2.0975652 0.8968566222995576 -0.1594496641296498
2.097288 0.896812401052897 -0.15945970404379708
2.0970106 0.8967681921665546 -0.15946903551372715
2.0967333 0.8967239657022957 -0.15947779405963491
2.0964563 0.896679789977664 -0.15948599560856866
2.0961792 0.8966355969291181 -0.15949428825385592
2.0959022 0.8965914165949711 -0.1595027992254375
2.0956252 0.8965472189502258 -0.1595102652191865
2.0953481 0.8965030344733066 -0.15951673802760952
2.095071 0.8964588332270139 -0.1595223937057792
2.0947943 0.8964146834958504 -0.15952857532798803
2.0945172 0.8963704788789683 -0.1595350300549953
2.0942404 0.8963263256147562 -0.1595414102897848
2.0939636 0.8962821555073336 -0.15954757411148432
2.0936868 0.8962379988399628 -0.15955344190839513
2.09341 0.8961938254073393 -0.1595598255060503
2.0931334 0.896149703211508 -0.15956702444063106
2.0928566 0.8961055259209926 -0.15957369595321427
2.09258 0.8960614000109194 -0.1595800508290085
2.0923035 0.8960172572777557 -0.15958592782652642
2.092027 0.895973128096594 -0.15959150344006515
2.0917504 0.895928982350943 -0.1595960455774394
2.0914738 0.8958848506392949 -0.15959971121320388
2.0911975 0.8958407408632928 -0.15960307141444255
2.0909212 0.8957966453366852 -0.15960620916409882
2.0906446 0.8957524958561879 -0.15960823643211877
2.0903683 0.8957083991621124 -0.15960956297925002
2.090092 0.8956642869689874 -0.15961066094869353
2.0898159 0.8956202278286222 -0.15961061165528415
2.0895395 0.8955761155936396 -0.15960994187251024
2.0892634 0.8955320567969615 -0.15960887874254923
2.088987 0.8954879451804804 -0.15960714369670162
2.088711 0.8954438872976926 -0.1596051201026453
2.088435 0.8953998148354357 -0.15960309802277484
2.0881588 0.8953557581217896 -0.15960062025865074
2.087883 0.8953117250301595 -0.15959804043282722
2.087607 0.8952676698089016 -0.15959476958282037
2.087331 0.895223638494696 -0.15959095360885125
2.0870552 0.8951796234115693 -0.1595867842695181
2.086779 0.8951355563491558 -0.15958227347671344
2.0865035 0.8950915818218981 -0.15957728374264007
2.0862277 0.8950475555501803 -0.15957188409798873
2.0859518 0.8950035458752517 -0.1595667862509079
2.0856762 0.8949595604862931 -0.15956184706951893
2.0854003 0.8949155536649396 -0.1595559493611252
2.0851247 0.894871571554915 -0.15954850608101517
2.084849 0.8948276067627027 -0.15954052245788017
2.0845735 0.8947836290641121 -0.15953213213317577
2.0842981 0.8947397069461795 -0.15952321589157498
2.0840225 0.8946957341149419 -0.15951428230953416
2.0837471 0.8946518170061748 -0.15950455228608143
2.0834718 0.8946078875359101 -0.15949415223229005
2.0831962 0.8945639382039419 -0.15948244173565698
2.082921 0.8945200531094958 -0.15947030802258796
2.0826457 0.8944761484902879 -0.15945768692320986
2.0823703 0.8944322324232691 -0.1594435040844945
2.0820951 0.8943883735936873 -0.15942802786863633
2.0818198 0.8943444659879799 -0.15941200000413674
2.0815446 0.8943006158635729 -0.1593964061065369
2.0812695 0.8942567550306523 -0.15937957372797085
2.0809944 0.8942129142531285 -0.15936076552338596
2.0807195 0.8941691015820591 -0.1593416887852207
2.0804443 0.8941252713546541 -0.15932189756797824
2.0801694 0.8940814695618658 -0.15930129247517588
2.0798943 0.8940376506457718 -0.15928012419960105
2.0796194 0.8939938604789682 -0.15925856961315643
2.0793445 0.8939500914881102 -0.15923579236696672
2.0790696 0.8939063137058479 -0.15921310298328192
2.078795 0.8938625951585968 -0.15919039359832343
2.07852 0.8938188297481241 -0.15916889838409373
2.0782454 0.8937751231064933 -0.15914775385659813
2.0779707 0.8937314073695269 -0.1591255868127895
2.077696 0.8936877127854908 -0.1591034381942409
2.0774214 0.8936440092950796 -0.1590806949076265
2.0771468 0.893600327125886 -0.15905804217874547
2.0768723 0.8935566740006115 -0.15903555744367584
2.0765977 0.8935130042639785 -0.15901253799092294
2.0763233 0.8934693637737036 -0.15898878676307304
2.0760489 0.893425745037229 -0.15896390375699646
2.0757744 0.8933821181115481 -0.1589388461574095
2.0755 0.8933385130876635 -0.1589139638995725
2.0752256 0.8932948998043507 -0.1588894975091061
2.0749514 0.8932513462092214 -0.15886435556157585
2.074677 0.8932077466927756 -0.1588386002752026
2.0744028 0.893164207248055 -0.15881198482813041
2.0741286 0.8931206601441629 -0.15878506780113394
2.0738544 0.8930771354898153 -0.1587575859098534
2.0735805 0.8930336412536651 -0.15873003767165647
2.0733063 0.8929901318160064 -0.15870146767641471
2.0730324 0.8929466531532392 -0.1586724974353203
2.0727582 0.8929031596014778 -0.15864313967408444
2.0724843 0.8928596969284671 -0.15861442485731134
2.0722103 0.8928162569303829 -0.15858640570595903
2.0719364 0.8927728097192448 -0.15855788754102929
2.0716627 0.8927294230566674 -0.15852961963709308
2.0713887 0.8926859913325537 -0.1585018011420611
2.071115 0.8926426198058061 -0.158475223989614
2.070841 0.8925992027875963 -0.1584485230718651
2.0705674 0.8925558457986221 -0.1584223704262313
2.0702937 0.8925124808865025 -0.15839690719547186
2.0700202 0.8924691756282536 -0.15837183941013352
2.0697465 0.892425824397438 -0.15834752791470777
2.0694728 0.8923824946544788 -0.1583242678287344
2.0691993 0.8923391939444071 -0.15830161234362763
2.0689259 0.8922959143495224 -0.15827951037835208
2.0686524 0.892252625731177 -0.15825792250844853
2.068379 0.8922093579530314 -0.15823676415368088
2.0681055 0.8921660809606612 -0.15821542409090583
2.0678322 0.8921228624129404 -0.15819531004327744
2.0675588 0.8920795965333402 -0.15817556768605567
2.0672855 0.89203638886766 -0.1581553667295781
2.0670123 0.891993171614171 -0.1581359082524544
2.066739 0.891949974613625 -0.15811691165675404
2.0664659 0.8919067677442952 -0.15809826982132485
2.0661929 0.891863618666996 -0.15807955920874264
2.0659196 0.8918204219944182 -0.1580609594883691
2.0656466 0.8917772830753985 -0.15804243575241267
2.0653737 0.8917341341222708 -0.15802495761993168
2.0651007 0.8916910046887199 -0.15800902811221648
2.0648277 0.8916478645140834 -0.15799387930138056
2.0645547 0.8916047434217351 -0.15797889334335813
2.0642817 0.8915616114102857 -0.15796412264492646
2.064009 0.8915185360728426 -0.15794927789236335
2.0637362 0.8914754498319849 -0.157934157933992
2.0634632 0.8914323450034505 -0.15791952790314465
2.0631905 0.8913892668309548 -0.15790460835813955
2.062918 0.8913462454275691 -0.15788951302708845
2.0626452 0.8913031755123192 -0.15787404640105324
2.0623724 0.8912601248610051 -0.15785853983315562
2.0621 0.8912171009842454 -0.15784368689624756
2.0618274 0.8911740961167554 -0.15782904420373234
2.061555 0.8911310801899145 -0.15781483903291252
2.0612824 0.8910880829989841 -0.1578016492218712
2.06101 0.8910450742668418 -0.1577895540222281
2.0607374 0.8910020837922925 -0.15777745964223763
2.060465 0.8909591193236212 -0.15776440565292738
2.0601926 0.8909161358643524 -0.15775127248358872
2.0599203 0.8908731785505583 -0.15773823889080796
2.059648 0.8908302397451292 -0.15772583586415834
2.0593758 0.8907872891049738 -0.1577151290353478
2.0591037 0.8907443939360862 -0.1577042823046261
2.0588315 0.8907014491404716 -0.15769349569257482
2.0585594 0.8906585598000092 -0.15768312066556017
2.0582871 0.8906156205998207 -0.15767384716609129
2.058015 0.8905727362780371 -0.15766590811688985
2.057743 0.8905298390490027 -0.15765873096938232
2.057471 0.8904869586371668 -0.15765227100844523
2.0571992 0.8904441024425337 -0.1576472651461448
2.0569272 0.8904012247526544 -0.1576437291525269
2.0566554 0.8903583705759196 -0.15764060872503666
2.0563836 0.8903155322216878 -0.15763743439371097
2.0561118 0.8902726797369261 -0.15763446621097552
2.05584 0.8902298429134313 -0.1576324348719295
2.0555682 0.8901869916863759 -0.1576298289711263
2.0552964 0.8901441562175992 -0.15762719451753565
2.0550249 0.8901013439605835 -0.15762509777866848
2.0547533 0.8900585472416513 -0.15762330616922826
2.0544815 0.8900156983435269 -0.15762210345989544
2.05421 0.88997290228873 -0.157621392677685
2.0539386 0.8899301289741995 -0.1576207404031088
2.053667 0.8898873333090767 -0.1576198414633157
2.0533955 0.8898445228535364 -0.15761921931649991
2.0531242 0.8898017651199579 -0.15761872182904052
2.0528529 0.8897589925101265 -0.15761833238017212
2.0525815 0.8897162350332509 -0.1576176496247448
2.0523102 0.8896734626974737 -0.15761763952921423
2.052039 0.889630705254039 -0.15761805474660143
2.0517676 0.8895879327109294 -0.15761863462059605
2.0514965 0.8895452125474133 -0.15761924919937004
2.0512252 0.8895024396818182 -0.1576197504867356
2.050954 0.8894597192520006 -0.15762009014734724
2.050683 0.8894169837546794 -0.15762056708399794
2.050412 0.8893742631062401 -0.15762082754859266
2.0501409 0.8893315274686563 -0.15762077256810414
2.04987 0.8892888443724053 -0.15762088473372415
2.049599 0.8892461086775069 -0.15762121438122675
2.049328 0.8892034253996679 -0.1576217884124951
2.0490572 0.8891607269564655 -0.15762289176719213
2.0487864 0.8891180429895058 -0.15762533478311405
2.0485156 0.8890753432609592 -0.15762889907683597
2.0482447 0.8890326574138177 -0.15763313671640072
2.047974 0.8889899929700368 -0.15763792661630965
2.0477033 0.8889473044725559 -0.15764376068636016
2.0474327 0.8889046369435815 -0.15764996349391158
2.047162 0.8888619826571862 -0.15765667672413294
2.0468915 0.8888193115435753 -0.15766339196639403
2.0466208 0.8887766535906377 -0.15767039466763494
2.0463502 0.8887339786424903 -0.1576782506721869
2.0460799 0.8886913540714547 -0.15768662628121363
2.0458095 0.8886487122157324 -0.15769512466988864
2.045539 0.8886060454102277 -0.15770410730090592
2.0452685 0.888563398708852 -0.1577135456927564
2.0449982 0.8885207643021189 -0.15772428852413783
2.044728 0.8884781495100446 -0.15773523479294782
2.0444577 0.888435509201585 -0.15774622721955017
2.0441875 0.8883928884792697 -0.1577571370155252
2.0439172 0.88835024226386 -0.15776802831319642
2.043647 0.8883076156494988 -0.15777901029480718
2.043377 0.8882650010943809 -0.1577902955160298
2.0431068 0.8882223683539691 -0.1578023025936731
2.042837 0.8881797849733868 -0.15781468754700875
2.0425668 0.8881371455065336 -0.15782770806178614
2.042297 0.8880945551037192 -0.15784132310933616
2.0420268 0.8880519083397963 -0.15785485682128664
2.0417569 0.8880093106381269 -0.15786826487869637
2.041487 0.8879666941882057 -0.15788245620242863
2.0412173 0.8879241263730178 -0.15789831172692928
2.0409474 0.8878815014081219 -0.15791557336217854
2.0406775 0.8878388867603593 -0.1579330849511773
2.040408 0.8877962900265693 -0.1579502819702853
2.0401382 0.8877537036786154 -0.15796785188608772
2.0398686 0.8877110974693395 -0.15798595918502664
2.039599 0.8876685014580191 -0.1580036964639903
2.0393293 0.8876258856476441 -0.15802122998344156
2.0390596 0.8875832800539101 -0.1580396859718437
2.0387902 0.8875406920321417 -0.15805864090434998
2.0385208 0.8874981139236923 -0.15807792972813736
2.0382514 0.8874555154879183 -0.15809777237121256
2.037982 0.8874129266453515 -0.15811854641644013
2.0377126 0.887370317081413 -0.1581396176703247
2.0374432 0.8873277168644168 -0.15816117044818698
2.0371737 0.8872850956136354 -0.1581840709040267
2.0369046 0.8872425208866622 -0.15820729474657322
2.0366354 0.8871999248729908 -0.15823024482787798
2.0363662 0.8871573377192795 -0.15825355937548855
2.036097 0.8871147291543432 -0.15827739680644248
2.0358279 0.8870721292268332 -0.15830123051267742
2.0355587 0.8870295077265847 -0.15832609302247855
2.0352898 0.8869869322451062 -0.1583512897220508
2.0350206 0.8869442971430096 -0.15837706117648367
2.0347517 0.886901707887058 -0.1584026375076139
2.0344827 0.8868590967666262 -0.15842802567274697
2.0342138 0.8868164937982489 -0.1584537328668541
2.0339448 0.8867738688622847 -0.15847975586751697
2.0336761 0.8867312896618299 -0.15850628407708767
2.0334072 0.8866886504801553 -0.15853306745314893
2.0331385 0.8866460569020844 -0.1585599756965223
2.0328698 0.8866034409519862 -0.15858818641190828
2.032601 0.8865608322374373 -0.15861748672654297
2.0323324 0.8865182005869406 -0.15864731589148862
2.0320637 0.8864755759017656 -0.15867714306327177
2.031795 0.8864329281617304 -0.1587075115913993
2.0315266 0.8863903250687298 -0.15873777925455568
2.031258 0.8863476988701479 -0.15876823350280614
2.0309896 0.8863050795085817 -0.15879813332353845
2.0307212 0.8862624371558835 -0.1588284148035523
2.0304527 0.8862198015589952 -0.15885886902616395
2.0301843 0.886177142883687 -0.15888912158110596
2.0299158 0.8861344910272075 -0.158919319352612
2.0296476 0.8860918540341601 -0.15894951068982852
2.0293794 0.8860492238508068 -0.15897983686196873
2.0291111 0.8860065705995298 -0.15901021120647887
2.028843 0.8859639241440739 -0.15904043717887228
2.0285747 0.8859212546909095 -0.15907032484931888
2.0283065 0.8858785921006128 -0.1591007855105434
2.0280385 0.8858359442091969 -0.15913239854239458
2.0277705 0.8857933027501361 -0.15916388123508743
2.0275023 0.8857505999663505 -0.15919561031223628
2.0272343 0.8857079415581706 -0.15922709048066727
2.0269663 0.8856652598354157 -0.15925847151731468
2.0266986 0.885622622548017 -0.15929004575918526
2.0264306 0.8855799239441925 -0.15932135803539776
2.0261629 0.8855372699350258 -0.15935201842343497
2.0258949 0.8854945548592502 -0.15938234368266718
2.0256271 0.8854518845766756 -0.15941266234567758
2.0253594 0.8854091912273178 -0.15944344452714387
2.0250916 0.8853665045497803 -0.15947389666247147
2.024824 0.8853237948497529 -0.1595043123819138
2.0245564 0.8852811299800731 -0.15953414768202404
2.0242887 0.8852384042981088 -0.15956330579247321
2.0240211 0.8851957238133421 -0.15959194083678815
2.0237536 0.8851530208709001 -0.15961986742619438
2.0234861 0.8851103254551301 -0.15964699550648975
2.0232186 0.8850676079370802 -0.15967399539371058
2.0229514 0.8850249361328967 -0.15970099413658806
2.0226839 0.8849822042193835 -0.1597274317371779
2.0224166 0.8849395182150811 -0.15975393114806685
2.022149 0.8848967721584892 -0.15978025052252154
2.0218818 0.8848540720640001 -0.15980659301505337
2.0216146 0.8848113500458553 -0.15983276670180627
2.0213475 0.884768674122972 -0.1598582894547655
2.0210803 0.8847259384198448 -0.15988345563869347
2.020813 0.8846832109045341 -0.15990856564302516
2.020546 0.8846404998991332 -0.15993379138317199
2.020279 0.884597797052241 -0.15995896160945788
2.020012 0.8845550725739154 -0.1599843678241477
2.0197449 0.8845123561310048 -0.16001025841115155
2.0194778 0.8844696178581927 -0.16003632944469526
2.019211 0.8844269256755274 -0.16006237472555554
2.018944 0.884384173517507 -0.16008806710034418
2.0186772 0.8843414676045841 -0.16011360740395156
2.0184104 0.8842987399902918 -0.16013896422887933
2.0181437 0.8842560205496055 -0.16016411822616317
2.0178769 0.8842132794610854 -0.16018965534046894
2.01761 0.8841705464684559 -0.16021490834771818
2.0173435 0.8841278299978091 -0.16024090116322526
2.0170767 0.884085083091234 -0.16026802634906734
2.0168102 0.8840423522222397 -0.16029569439878186
2.0165436 0.8839996288321746 -0.16032339944667143
2.016277 0.8839568831654142 -0.1603513608692073
2.0160105 0.8839141448909357 -0.16037938120354117
2.015744 0.8838713842817248 -0.1604074639831955
2.0154777 0.8838286692490885 -0.16043590786280745
2.015211 0.8837858934468322 -0.16046505840830244
2.0149448 0.8837431629105307 -0.16049472905740741
2.0146785 0.8837004095742854 -0.16052470601213115
2.0144122 0.8836576631442425 -0.16055433322753268
2.0141459 0.8836148940255767 -0.1605834710475966
2.0138798 0.8835721703247652 -0.16061250505872837
2.0136135 0.8835293856943854 -0.16064206275891774
2.0133474 0.8834866463465253 -0.1606714141641719
2.0130813 0.883443884385856 -0.1607004536213729
2.012815 0.8834010911941286 -0.16072983758877105
2.0125492 0.8833583519452844 -0.16075946977535754
2.012283 0.8833155813877092 -0.1607885530720549
2.012017 0.8832727883333599 -0.1608169624259943
2.0117512 0.8832300409654554 -0.16084502188043026
2.011485 0.8831872329706439 -0.1608728679733138
2.0112193 0.8831444707540655 -0.1609009048016807
2.0109534 0.883101686248137 -0.16092881385466626
2.0106876 0.8830589092298085 -0.16095626333649657
2.010422 0.883016148477242 -0.16098346409707973
2.0101562 0.8829733570276922 -0.16101013693068075
2.0098906 0.8829305820908656 -0.16103639201863632
2.0096247 0.8828877766245222 -0.1610627480900445
2.0093591 0.8828449877339742 -0.1610888113002275
2.0090935 0.8828022068232376 -0.1611145538644324
2.008828 0.8827594042757406 -0.16113977226253842
2.0085626 0.8827166483774318 -0.16116460489788542
2.008297 0.8826738325670459 -0.16118989811953677
2.0080316 0.8826310632892369 -0.16121526198299674
2.007766 0.8825882340429577 -0.161240166463807
2.0075006 0.882545451519379 -0.16126487804819234
2.0072353 0.882502647637517 -0.16128900782778582
2.00697 0.8824598522439481 -0.1613131331870793
2.0067048 0.8824170740427691 -0.1613371195731104
2.0064394 0.8823742659402296 -0.16136076775950703
2.0061743 0.8823314751889647 -0.16138416068632178
2.0059092 0.8822886931780015 -0.16140707937024595
2.005644 0.8822458902903231 -0.16142931831920365
2.005379 0.8822030964088681 -0.16145158766824397
2.0051138 0.8821602817466049 -0.16147368497796397
2.0048487 0.8821174761766511 -0.1614953527682558
2.0045838 0.8820746885151086 -0.16151665373234061
2.0043187 0.8820318716415079 -0.16153766901457856
2.0040538 0.8819890728170118 -0.1615587559193852
2.003789 0.8819462832506695 -0.1615802116109614
2.003524 0.8819034730620868 -0.1616020842751292
2.0032592 0.8818606719660035 -0.1616238515248361
2.0029945 0.8818178887770595 -0.16164548907981596
2.0027297 0.8817750762368586 -0.16166681952226697
2.002465 0.8817322817445713 -0.16168795957222723
2.0022004 0.8816894965738925 -0.16170874927323217
2.0019357 0.8816466910617845 -0.16172932218804195
2.001671 0.8816038950016746 -0.16174968202111797
2.0014064 0.8815610787202227 -0.16176975151650427
2.001142 0.8815183105973362 -0.16178961239953943
2.0008774 0.8814754837954039 -0.16180935275667732
2.000613 0.8814327051931579 -0.16182933888533985
2.0003486 0.8813899064454483 -0.16184920992973367
2.0000842 0.8813471173247943 -0.1618690598669509
1.9998198 0.8813043080963147 -0.16188872926176281
1.9995553 0.8812615085569133 -0.16190837539416167
1.9992911 0.8812187082473538 -0.16192796032845475
1.9990268 0.881175917677741 -0.16194727718804056
1.9987626 0.8811331264458818 -0.16196654785088796
1.9984984 0.881090345024837 -0.161985502261664
1.9982343 0.8810475437508992 -0.16200434024077717
1.9979701 0.881004752389823 -0.16202294601483075
1.997706 0.8809619605996409 -0.16204136238254765
1.997442 0.8809191788191248 -0.16205965738336814
1.997178 0.8808763773756062 -0.1620777565083216
1.9969139 0.8808335860559197 -0.1620954877355812
1.99665 0.8807907945528067 -0.16211302566514077
1.996386 0.8807480132935794 -0.16213040237291665
1.9961222 0.8807052319728798 -0.16214738730840797
1.9958583 0.8806624417117502 -0.1621642993304515
1.9955945 0.8806196514625587 -0.1621812926877473
1.9953308 0.8805768909473713 -0.1621979291371704
1.995067 0.8805340919097074 -0.1622142003606504
1.9948033 0.8804913227771072 -0.1622304393903327
1.9945396 0.8804485345344307 -0.16224645958589012
1.994276 0.8804057763106281 -0.1622621167560516
1.9940124 0.8803629798018332 -0.1622774622874436
1.9937488 0.8803202134924493 -0.16229246512169657
1.9934853 0.8802774477665077 -0.16230717713144646
1.9932218 0.8802346736577538 -0.16232199654494908
1.9929583 0.8801919001390309 -0.1623368481621819
1.9926949 0.8801491375535652 -0.16235170025132545
1.9924315 0.8801063756063466 -0.16236608243573955
1.9921682 0.8800636247616456 -0.16238033104961985
1.9919049 0.880020855317421 -0.16239443990038094
1.9916415 0.8799780970449653 -0.16240838250061873
1.9913783 0.879935339606518 -0.16242226370731783
1.9911151 0.8798925933961044 -0.16243599644349277
1.9908519 0.879849828719978 -0.1624496566554551
1.9905887 0.8798070753018602 -0.16246339554762942
1.9903256 0.8797643227835009 -0.16247706500302683
1.9900625 0.8797215815183252 -0.1624908151547558
1.9897995 0.8796788411283093 -0.1625047924358257
1.9895364 0.8796360925702408 -0.16251842277586379
1.9892734 0.8795933449755776 -0.1625319832669333
1.9890106 0.8795506280209614 -0.16254558553957685
1.9887476 0.8795078732997702 -0.16255892298384814
1.9884847 0.8794651493267597 -0.16257205944264708
1.9882219 0.8794224070483653 -0.16258532940201237
1.9879591 0.8793796955076824 -0.16259852252589613
1.9876964 0.8793369656883708 -0.16261140099854887
1.9874337 0.8792942473622015 -0.16262413085863786
1.9871709 0.8792515108425699 -0.16263688038671273
1.9869082 0.8792087857911639 -0.16264988419589851
1.9866456 0.8791660618560176 -0.16266295567866523
1.9863831 0.8791233687280549 -0.16267600411420632
1.9861205 0.879080637938228 -0.16268900075311543
1.985858 0.8790379380205277 -0.16270164193328868
1.9855955 0.8789952199696068 -0.1627140431208434
1.985333 0.8789525134849582 -0.162726719547278
1.9850706 0.8789098082411965 -0.16273912960971318
1.9848082 0.8788671146244829 -0.16275140329268223
1.9845458 0.878824402997631 -0.16276287586708751
1.9842836 0.8787817227385616 -0.1627738003420901
1.9840212 0.8787390053496352 -0.16278459509128715
1.983759 0.8786963388494399 -0.16279512217092762
1.9834968 0.8786536353450859 -0.1628053057313825
1.9832346 0.8786109635037757 -0.1628151741872144
1.9829725 0.8785682742210578 -0.16282486779525837
1.9827104 0.878525597299204 -0.16283437149500102
1.9824482 0.8784829030296216 -0.16284373005828115
1.9821862 0.8784402406383176 -0.1628527504564496
1.9819242 0.8783975610128535 -0.16286178956809044
1.9816623 0.8783549133378867 -0.16287052588572848
1.9814004 0.8783122485139091 -0.16287931721294868
1.9811385 0.8782695962604272 -0.1628879213395801
1.9808766 0.8782269268791233 -0.16289685544657717
1.9806147 0.8781842699601725 -0.16290598879987256
1.9803529 0.8781416152320801 -0.16291508214629621
1.9800911 0.8780989729989699 -0.16292387827470142
1.9798294 0.8780563330944552 -0.16293230066772668
1.9795678 0.8780137058747854 -0.16294031488772015
1.9793061 0.8779710617365025 -0.16294831987643094
1.9790444 0.8779284303327493 -0.16295626832817375
1.9787829 0.8778858014696674 -0.16296409953101718
1.9785213 0.8778431854172338 -0.16297161107408983
1.9782598 0.8778005526494249 -0.16297847445610367
1.9779983 0.8777579329861417 -0.16298487944784215
1.9777368 0.8777153162524939 -0.16299135782064605
1.9774754 0.8776727126334759 -0.16299788854870087
1.9772141 0.8776301119430733 -0.16300423174294135
1.9769527 0.877587505002751 -0.16301042210554262
1.9766914 0.8775449010706587 -0.16301655431506987
1.97643 0.8775023103362289 -0.16302278628737613
1.9761689 0.8774597226280806 -0.16302864175466183
1.9759077 0.8774171482671709 -0.16303412645388698
1.9756465 0.8773745576754427 -0.16303944793874922
1.9753853 0.8773319805212314 -0.16304473016972848
1.9751242 0.8772894066225495 -0.16304981048580267
1.9748632 0.8772468462562446 -0.16305464338032846
1.9746021 0.8772042698405805 -0.1630591369797912
1.9743412 0.8771617265634432 -0.16306334548786267
1.9740801 0.8771191479513213 -0.16306730309017795
1.9738193 0.877076622043568 -0.16307100718130654
1.9735583 0.8770340609194754 -0.16307468866379238
1.9732975 0.8769915331480784 -0.1630778251736537
1.9730366 0.8769489897758412 -0.1630808698271022
1.9727758 0.8769064604609839 -0.16308341028106002
1.9725151 0.8768639351654338 -0.16308577985707132
1.9722543 0.8768214046268336 -0.16308786431406727
1.9719937 0.8767788976822043 -0.16308964975357304
1.971733 0.8767363856536352 -0.16309117422760058
1.9714724 0.8766938778933654 -0.16309271381335286
1.9712118 0.8766513845586245 -0.1630937382540544
1.9709512 0.8766088762126508 -0.16309467390329552
1.9706907 0.8765664018293997 -0.16309557012212145
1.9704303 0.8765239124785617 -0.1630962438679969
1.9701698 0.8764814377332043 -0.16309679761860285
1.9699093 0.8764389480671776 -0.16309756468924172
1.969649 0.8763964924053861 -0.16309816671042796
1.9693886 0.876354021817377 -0.16309907957746386
1.9691283 0.8763115657059753 -0.1631000661473242
1.968868 0.8762691140578517 -0.16310101260863308
1.9686078 0.8762266769124909 -0.16310173701024225
1.9683475 0.87618422488095 -0.163102220604924
1.9680874 0.8761418069320928 -0.1631024448750819
1.9678272 0.8760993547916059 -0.16310234859574765
1.9675671 0.8760569368712023 -0.16310213137372442
1.9673071 0.8760145237495668 -0.16310159349658934
1.967047 0.8759721060928313 -0.1631008840730592
1.966787 0.875929693318043 -0.1631002946304485
1.966527 0.8758872954640897 -0.16309933050863007
1.9662671 0.8758449026032179 -0.1630982781431047
1.9660072 0.8758025247122431 -0.1630973495381394
1.9657474 0.8757601323595646 -0.16309625603700167
1.9654875 0.8757177550134859 -0.16309521424032986
1.9652277 0.875675382679686 -0.16309394014006764
1.964968 0.8756330254369032 -0.1630924398283217
1.9647082 0.8755906538913963 -0.16309060690661698
1.9644486 0.8755483170512701 -0.16308835493743642
1.9641888 0.8755059466209455 -0.1630862873157824
1.9639292 0.8754636108757791 -0.163084206808311
1.9636697 0.8754212804161366 -0.16308200910219844
1.96341 0.8753789457927043 -0.1630798824343881
1.9631505 0.8753366164057327 -0.1630782238364806
1.9628911 0.8752943215643824 -0.16307665150212783
1.9626316 0.8752519929961066 -0.16307504643851414
1.9623722 0.875209699019512 -0.16307310400815775
1.9621128 0.8751673908380414 -0.1630714527879689
1.9618535 0.8751251172153952 -0.16306955164356526
1.9615941 0.8750828099940352 -0.16306756095028985
1.9613348 0.8750405373744266 -0.1630657511824595
1.9610755 0.8749982505508463 -0.1630639468844314
1.9608164 0.8749559983225783 -0.1630620163126168
1.9605572 0.8749137318774106 -0.16306057327487183
1.9602981 0.8748714804491257 -0.16305913598695024
1.9600389 0.8748292147340705 -0.16305775608347609
1.9597799 0.8747869834498745 -0.16305654398714467
1.9595208 0.874744737786865 -0.1630557113849634
1.9592618 0.8747025069851756 -0.1630547843843462
1.9590029 0.8746602812219509 -0.1630538374479804
1.9587439 0.8746180703534606 -0.16305281853383347
1.958485 0.8745758451193119 -0.16305169240380132
1.9582261 0.8745336348133737 -0.1630506500854982
1.9579673 0.8744914295541403 -0.1630498280160837
1.9577085 0.8744492391519816 -0.16304880797815985
1.9574497 0.8744070344197218 -0.16304745021382291
1.957191 0.8743648641223012 -0.16304610330832145
1.9569323 0.8743226795374083 -0.1630447179145509
1.9566736 0.8742805099292328 -0.1630435492964137
1.9564149 0.8742383259861574 -0.16304222972171536
1.9561564 0.8741961764840798 -0.16304086242487512
1.9558978 0.8741540126660517 -0.16303967541217573
1.9556392 0.8741118638152071 -0.16303832160027892
1.9553808 0.8740697201164785 -0.16303695111985672
1.9551224 0.8740275913950197 -0.16303567142086128
1.9548639 0.8739854483575068 -0.16303447516487235
1.9546055 0.873943320261904 -0.16303329250506912
1.9543471 0.8739011972484504 -0.16303241127610962
1.9540888 0.8738590890743014 -0.16303154669696074
1.9538305 0.8738169665119994 -0.16303057988865666
1.9535723 0.8737748782488889 -0.16302971956791337
1.9533141 0.8737327755778875 -0.16302885682151952
1.9530559 0.8736906877720554 -0.16302788249578148
1.9527977 0.8736485856047601 -0.16302676291422905
1.9525396 0.8736065178221712 -0.16302542369069314
1.9522815 0.8735644357491724 -0.1630241500120482
1.9520234 0.8735223685946981 -0.16302321460421884
1.9517654 0.8734803064853532 -0.1630222055732427
1.9515074 0.8734382592727639 -0.16302123618184308
1.9512495 0.8733961976826051 -0.16302010778963485
1.9509915 0.8733541510292065 -0.1630190342783845
1.9507337 0.8733121094396062 -0.16301789697795654
1.9504758 0.8732700828067801 -0.16301668571196698
1.950218 0.8732280418494255 -0.16301530404443018
1.9499602 0.873186035335073 -0.16301402893876443
1.9497025 0.8731440144926358 -0.1630125822613526
1.9494448 0.873102008714528 -0.16301105211449796
1.949187 0.8730599886573825 -0.16300950055821653
1.9489294 0.8730180031222875 -0.16300785069372098
1.9486718 0.872976003373405 -0.16300580414753638
1.9484143 0.8729340382808842 -0.16300375977649806
1.9481567 0.8728920395959682 -0.16300168566853238
1.9478992 0.8728500755426852 -0.16299985078372564
1.9476417 0.8728080972536444 -0.1629980839133392
1.9473844 0.8727661535412838 -0.16299640160659673
1.9471269 0.8727241761271257 -0.16299475225952476
1.9468695 0.8726822332986354 -0.1629928025436581
1.9466122 0.8726402957190952 -0.1629907776675172
1.9463549 0.8725983539111969 -0.16298888814907528
1.9460976 0.8725564173159782 -0.16298703477834733
1.9458404 0.872514495887438 -0.16298525942281433
1.9455832 0.8724725796535061 -0.16298334296614436
1.945326 0.8724306591933388 -0.16298145048636029
1.9450688 0.8723887439689099 -0.16297919968873847
1.9448118 0.8723468634869032 -0.16297695684522176
1.9445547 0.8723049494539207 -0.16297439869400293
1.9442977 0.8722630702618227 -0.16297175878151438
1.9440407 0.8722211769869114 -0.16296931809091975
1.9437838 0.8721793185227268 -0.1629666732255246
1.9435267 0.8721374266112273 -0.1629637123938547
1.9432698 0.8720955696653372 -0.16296046267522107
1.9430131 0.8720537182982043 -0.16295665080119234
1.9427562 0.8720118633050569 -0.1629523313591622
1.9424994 0.8719700141564816 -0.1629475134637152
1.9422426 0.8719281810517386 -0.16294230088692468
1.941986 0.8718863540326157 -0.16293644541752303
1.9417292 0.8718445239169098 -0.16293011693074388
1.9414725 0.871802700104182 -0.1629238486861389
1.941216 0.8717609120998456 -0.1629171715307141
1.9409593 0.8717190917279304 -0.16290980169790775
1.9407028 0.8716773075031276 -0.16290175425100406
1.9404463 0.8716355106819474 -0.1628930105717555
1.9401898 0.8715937503804616 -0.16288338215778575
1.9399333 0.871551958439143 -0.16287352150572856
1.9396769 0.8715102031891476 -0.16286347761189657
1.9394206 0.8714684552652031 -0.162852898823768
1.9391642 0.8714267054034961 -0.16284213263335548
1.9389079 0.8713849630005374 -0.1628312371860933
1.9386516 0.8713432381760224 -0.16281980823877462
1.9383954 0.871301521007288 -0.1628081318304028
1.9381391 0.871259802139587 -0.16279648485808543
1.9378829 0.8712180909663912 -0.16278459526539285
1.9376268 0.8711764169920561 -0.16277255190881992
1.9373707 0.8711347119912537 -0.16276036656903953
1.9371146 0.871093044248632 -0.16274811058240524
1.9368585 0.8710513649250923 -0.16273583073549655
1.9366025 0.8710097034612636 -0.16272362075854133
1.9363465 0.8709680498258757 -0.16271110646217252
1.9360906 0.8709264141720297 -0.1626982101851087
1.9358346 0.8708847671054495 -0.16268525862287264
1.9355788 0.870843157475671 -0.1626722627233839
1.935323 0.8708015364707639 -0.16265903786509692
1.9350672 0.8707599335833911 -0.16264580961229827
1.9348114 0.8707183193735352 -0.16263231930972527
1.9345556 0.8706767427554345 -0.16261874161316583
1.9343 0.8706351548866825 -0.16260499357748287
1.9340442 0.8705935853346264 -0.16259074490332298
1.9337887 0.8705520240987906 -0.16257639199422966
1.933533 0.8705104618552809 -0.16256223450349114
1.9332774 0.8704689078760611 -0.16254811234189606
1.9330219 0.8704273916117714 -0.16253397469293232
1.9327663 0.870385844862905 -0.16251975908049457
1.9325109 0.8703443358683873 -0.16250540107856687
1.9322555 0.8703028351747705 -0.16249116719994702
1.932 0.8702613334638608 -0.16247695603621204
1.9317447 0.8702198400226296 -0.16246279943924688
1.9314893 0.8701783649214564 -0.16244859605305587
1.931234 0.8701368787550917 -0.16243406643138913
1.9309788 0.8700954303930212 -0.16241964803178108
1.9307235 0.8700539709500389 -0.1624054034239474
1.9304683 0.8700125298913061 -0.16239103059027155
1.9302132 0.8699710971511693 -0.16237641696252278
1.929958 0.8699296635465215 -0.1623616170047114
1.9297029 0.8698882383336898 -0.16234692156007474
1.9294479 0.8698468509167749 -0.16233249271080216
1.9291928 0.8698054330894666 -0.16231808520639646
1.9289378 0.8697640530372289 -0.16230353466878794
1.9286828 0.869722661973746 -0.16228887499830016
1.9284279 0.8696813087405383 -0.16227414752225747
1.9281731 0.8696399445305713 -0.16225932314598313
1.9279182 0.8695985988477603 -0.16224445992049102
1.9276633 0.8695572422218928 -0.16222948131394926
1.9274086 0.8695159234975927 -0.1622145463919153
1.9271537 0.8694745745161777 -0.16219937184931202
1.9268991 0.869433282830163 -0.1621842043891323
1.9266443 0.869391960928244 -0.1621689206396814
1.9263897 0.8693506770013525 -0.16215373916488302
1.9261351 0.8693093821780175 -0.1621385451457032
1.9258804 0.8692681060163049 -0.16212307993957306
1.9256259 0.8692268383693228 -0.16210761864293122
1.9253713 0.869185570086138 -0.16209212781020485
1.9251169 0.869144329621896 -0.16207679526774654
1.9248624 0.8691030884740312 -0.16206158700360845
1.924608 0.8690618557348769 -0.1620466752563846
1.9243536 0.8690206415587867 -0.16203144627458632
1.9240992 0.8689794165539838 -0.16201590721781456
1.9238449 0.8689382295538286 -0.1620004553912153
1.9235905 0.8688970124405949 -0.16198483441115857
1.9233363 0.868855833371108 -0.16196916719088725
1.9230821 0.8688146628416785 -0.16195356045232895
1.922828 0.8687735110128194 -0.16193799279721313
1.9225737 0.8687323291165815 -0.16192223296744304
1.9223197 0.8686912045993781 -0.1619062394077875
1.9220655 0.8686500501241955 -0.16189018008315126
1.9218115 0.8686089337636611 -0.16187407646755192
1.9215574 0.8685678067620549 -0.16185801713311881
1.9213034 0.8685266985701628 -0.16184191349568203
1.9210495 0.8684855990297923 -0.16182587188260775
1.9207956 0.86844451827748 -0.16180989778332602
1.9205416 0.8684034268724438 -0.16179371516842883
1.9202878 0.8683623736105041 -0.16177748155419847
1.920034 0.8683213097383474 -0.16176112367437864
1.9197803 0.8682802647809472 -0.16174462836917097
1.9195265 0.8682392092681023 -0.1617281530177315
1.9192728 0.8681981919509589 -0.16171173244052384
1.919019 0.8681571447969733 -0.16169513200527819
1.9187654 0.8681161551351183 -0.16167873639626065
1.9185117 0.8680751355909223 -0.16166244948033623
1.9182582 0.8680341541878333 -0.16164627382514532
1.9180046 0.8679931621142277 -0.16163025830707886
1.9177511 0.8679521888560673 -0.16161418334983652
1.9174976 0.867911224202549 -0.16159801798725817
1.9172442 0.8678702783990051 -0.1615817839948745
1.9169908 0.8678293219869734 -0.16156528968810446
1.9167373 0.8677883845455098 -0.161548521047701
1.916484 0.8677474558661497 -0.16153180262480304
1.9162307 0.8677065461648555 -0.16151503641506862
1.9159774 0.8676656259799868 -0.16149820336937631
1.9157242 0.8676247440485303 -0.1614813776348169
1.9154708 0.867583832385047 -0.16146462255440366
1.9152178 0.8675429781803193 -0.16144797026781188
1.9149646 0.8675020942056412 -0.1614314224708824
1.9147115 0.8674612483977092 -0.1614147699464718
1.9144584 0.8674203920708662 -0.161398185948877
1.9142053 0.8673795546681629 -0.16138156589326355
1.9139522 0.8673387067597257 -0.16136481305321898
1.9136993 0.8672978970942298 -0.16134773245538908
1.9134463 0.8672570770362406 -0.1613306442533633
1.9131935 0.867216295261525 -0.16131340369195693
1.9129405 0.8671754839078153 -0.16129618714047533
1.9126877 0.867134710852899 -0.1612788619295862
1.9124348 0.8670939274855675 -0.1612614289590379
1.9121821 0.8670531824809103 -0.161243800674961
1.9119294 0.8670124272245424 -0.1612261824263453
1.9116766 0.8669716911315164 -0.16120851217060514
1.9114239 0.8669309448011667 -0.16119083810317697
1.9111713 0.866890236858159 -0.1611731630764838
1.9109186 0.8668494994612862 -0.1611555309685593
1.9106661 0.866808819631997 -0.16113796638918568
1.9104135 0.8667681103346435 -0.16112030902413108
1.910161 0.866727439412438 -0.16110264457118728
1.9099085 0.8666867582580887 -0.16108480702977343
1.909656 0.8666460963270093 -0.16106695140662353
1.9094037 0.866605443397004 -0.16104908142869256
1.9091512 0.8665647904771199 -0.16103132038842666
1.908899 0.8665241657003536 -0.161013657124567
1.9086466 0.8664835408985742 -0.16099607946332556
1.9083943 0.8664429250042053 -0.16097845164454036
1.9081421 0.8664023282846138 -0.1609608111924341
1.9078898 0.8663617213024736 -0.1609430128819747
1.9076376 0.8663211335806065 -0.1609248798515419
1.9073855 0.8662805548933775 -0.16090677143092325
1.9071333 0.8662399954744193 -0.16088881058231028
1.9068813 0.8661994450522698 -0.16087073155950993
1.9066292 0.8661588947463331 -0.160852570342417
1.9063772 0.8661183534722748 -0.1608343967179108
1.9061252 0.8660778314845571 -0.16081634426744262
1.9058733 0.8660373184919051 -0.1607983093798929
1.9056214 0.8659968247826905 -0.16078008912834824
1.9053695 0.8659563209726288 -0.16076158655732184
1.9051176 0.8659158365505113 -0.1607431265641195
1.9048659 0.8658753612102542 -0.1607246604009388
1.904614 0.8658348860807472 -0.1607062891665658
1.9043623 0.865794439164231 -0.1606878222602787
1.9041106 0.8657539924668614 -0.16066953413344445
1.9038589 0.8657135547795362 -0.16065122932256407
1.9036072 0.8656731364372189 -0.16063298809592688
1.9033556 0.8656327079331371 -0.16061475700144212
1.903104 0.8655922987961202 -0.16059625411553347
1.9028524 0.8655518987304299 -0.16057768052236904
1.9026009 0.8655115180823969 -0.16055903739544364
1.9023495 0.8654711465261647 -0.1605403791511765
1.902098 0.8654307752646303 -0.16052171485892833
1.9018465 0.8653904130965243 -0.16050299390644363
1.9015952 0.8653500895401653 -0.1604840218192059
1.9013438 0.8653097368829478 -0.16046514890606445
1.9010925 0.8652694228314529 -0.16044617676360917
1.9008412 0.8652290988118448 -0.16042730073805272
1.90059 0.8651887942521232 -0.16040847364856273
1.9003388 0.8651484988098749 -0.16038979720457627
1.9000876 0.8651082227632662 -0.16037120274874533
1.8998364 0.8650679366814181 -0.16035244663332943
1.8995852 0.8650276700499636 -0.1603335951884977
1.8993342 0.8649874125376357 -0.16031477434810762
1.8990831 0.8649471744608246 -0.1602960836376157
1.8988321 0.8649069263588777 -0.16027724867822798
1.8985811 0.8648667168219443 -0.16025851164226992
1.8983302 0.8648264972435838 -0.16023972673253228
1.8980793 0.8647862971406252 -0.16022083301415194
1.8978283 0.8647460870313545 -0.1602019721355473
1.8975775 0.8647059155112945 -0.1601829703856293
1.8973267 0.8646657340321072 -0.16016381532830512
1.8970759 0.8646255721041122 -0.16014466712497188
1.8968252 0.8645854193198373 -0.16012554421537858
1.8965745 0.8645452860810955 -0.1601063556230004
1.8963238 0.8645051429241793 -0.16008700023621533
1.8960731 0.864465019383517 -0.16006754124412534
1.8958225 0.8644249050625837 -0.16004806806877478
1.8955718 0.8643847913037599 -0.16002841115238778
1.8953214 0.8643447058908112 -0.16000865094110014
1.8950708 0.8643046211071566 -0.15998887523170446
1.8948203 0.8642645456230501 -0.15996886294872553
1.8945699 0.8642244899046221 -0.15994892440704725
1.8943194 0.8641844243984608 -0.15992924963681032
1.8940691 0.8641443976055112 -0.1599097707637847
1.8938187 0.8641043609019089 -0.15989064971234004
1.8935684 0.8640643436993227 -0.15987172490132573
1.893318 0.8640243164496163 -0.15985321190719254
1.8930678 0.8639843276368397 -0.1598345038720377
1.8928176 0.8639443287561116 -0.15981599431492152
1.8925674 0.8639043492181016 -0.15979756974412054
1.8923172 0.8638643595743577 -0.1597790029936473
1.8920671 0.8638244083844231 -0.15976021798894127
1.891817 0.863784447170817 -0.1597413936058388
1.891567 0.8637445244367197 -0.1597225372322711
1.8913169 0.8637045726595275 -0.1597035956664981
1.8910669 0.8636646593832707 -0.15968468297010693
1.8908169 0.8636247361052046 -0.15966576728055748
1.8905671 0.8635848513328149 -0.1596467368479006
1.8903171 0.8635449375703671 -0.15962759041669244
1.8900672 0.8635050623554539 -0.1596084250066399
1.8898175 0.8634651962163323 -0.15958935268024665
1.8895676 0.8634253305412612 -0.1595702914308175
1.8893179 0.8633854739143797 -0.1595513195834205
1.8890681 0.8633456367227363 -0.15953259017055538
1.8888185 0.8633058084621236 -0.15951418245295085
1.8885688 0.8632659804837277 -0.15949591897581472
1.8883191 0.8632261613382041 -0.1594777861925636
1.8880695 0.8631863614299683 -0.15945975378780836
1.88782 0.8631465703121103 -0.15944166845727956
1.8875705 0.8631067984068576 -0.15942380161125919
1.887321 0.8630670161995185 -0.15940623908347704
1.8870715 0.8630272530928459 -0.15938864708061878
1.8868221 0.8629874986573335 -0.15937107983502438
1.8865727 0.8629477633246346 -0.15935343611254585
1.8863233 0.8629080176921534 -0.1593356534527598
1.886074 0.8628682912151997 -0.15931786410018992
1.8858247 0.8628285734539821 -0.15929999082590243
1.8855754 0.8627888748856277 -0.15928198366173535
1.8853261 0.862749166092604 -0.15926393523831564
1.885077 0.8627094954966392 -0.15924596663733653
1.8848277 0.8626697956783421 -0.15922794554454173
1.8845787 0.8626301530379348 -0.15920986630596085
1.8843296 0.8625904812208077 -0.15919164383202
1.8840805 0.8625508476366043 -0.1591734561048495
1.8838314 0.8625111848998529 -0.15915515045616085
1.8835825 0.8624715794006602 -0.1591367477037982
1.8833334 0.8624319447927556 -0.15911837426182368
1.8830845 0.8623923484453319 -0.15909996946611404
1.8828356 0.8623527419704983 -0.15908150133699778
1.8825867 0.8623131547784998 -0.159063339566268
1.8823379 0.8622735763371253 -0.15904523998416376
1.8820891 0.8622340171291653 -0.15902702830454632
1.8818403 0.8621944477335751 -0.15900881836985484
1.8815916 0.8621548975782165 -0.1589906901531789
1.8813429 0.8621153561607114 -0.15897263666020556
1.8810942 0.8620758339588195 -0.1589544656018251
1.8808455 0.8620363015788576 -0.15893613158195039
1.880597 0.8619968074364762 -0.15891765973612149
1.8803483 0.8619572842503994 -0.1588989781681371
1.8800998 0.8619177993830933 -0.1588801875731957
1.8798513 0.8618783234137563 -0.15886143151325083
1.8796028 0.8618388478742982 -0.15884268099762705
1.8793544 0.8617993812145571 -0.15882399773337208
1.8791059 0.861759933932458 -0.1588049896888127
1.8788576 0.8617204956293104 -0.15878579880128668
1.8786093 0.8616810767878672 -0.15876663748614628
1.8783609 0.8616416290859584 -0.15874744328767051
1.8781127 0.8616022387114807 -0.1587280944462599
1.8778644 0.8615628195309176 -0.15870870286431057
1.8776162 0.8615234387722526 -0.15868936080674417
1.877368 0.8614840481204639 -0.1586699978631375
1.8771199 0.8614446958956863 -0.15865055544136514
1.8768717 0.8614053149004134 -0.15863099179578868
1.8766236 0.8613659723705706 -0.15861141491145403
1.8763756 0.8613266200098574 -0.1585916365671998
1.8761276 0.8612873062008597 -0.15857164793263728
1.8758795 0.8612479637460996 -0.15855162457084365
1.8756316 0.8612086598584234 -0.15853164468545666
1.8753837 0.8611693651305407 -0.1585114606349009
1.8751358 0.8611300712344442 -0.1584912495967893
1.874888 0.861090786530455 -0.15847098025467635
1.8746401 0.8610515215874317 -0.15845054128272731
1.8743924 0.8610122658933858 -0.15843006774408958
1.8741446 0.860973011068485 -0.1584098544674779
1.8738968 0.8609337654385015 -0.15838936805179749
1.8736491 0.8608945396320646 -0.15836873123990758
1.8734015 0.8608553231019284 -0.15834801670708995
1.8731539 0.8608161264111999 -0.15832743853714
1.8729063 0.8607769200650645 -0.1583071231080938
1.8726587 0.8607377334620403 -0.15828680291209074
1.8724113 0.8606985560468686 -0.15826638255821396
1.8721638 0.8606593984246449 -0.15824582967587025
1.8719163 0.8606202311834997 -0.15822511876084155
1.8716688 0.8605810837905006 -0.1582044611010382
1.8714215 0.8605419456514712 -0.15818373672104774
1.8711741 0.860502827359133 -0.1581630338706148
1.8709267 0.8604636994532894 -0.15814243824728008
1.8706794 0.8604245913478218 -0.15812197087275628
1.8704321 0.8603854924427102 -0.15810137310499833
1.8701849 0.8603464133740512 -0.15808063530588432
1.8699378 0.8603073435463812 -0.15805997748851125
1.8696905 0.8602682746924963 -0.15803940466347435
1.8694434 0.8602292150441576 -0.1580187749196114
1.8691963 0.8601901752280524 -0.15799807946004923
1.8689493 0.8601511446480593 -0.15797729917331893
1.8687022 0.8601121150956109 -0.15795650436862743
1.8684552 0.8600730947777352 -0.15793583618025372
1.8682083 0.8600341131108259 -0.15791510775338455
1.8679613 0.8599951030170577 -0.1578944603149578
1.8677144 0.8599561315672455 -0.15787367484709305
1.8674675 0.8599171505745798 -0.15785251368274367
1.8672206 0.8598781895400316 -0.15783130127341327
1.8669739 0.8598392378318155 -0.15781013415795347
1.8667271 0.8598003060758527 -0.1577888565114186
1.8664804 0.8597613648653083 -0.15776746853022813
1.8662336 0.8597224436622501 -0.15774599579231197
1.865987 0.8596835318507355 -0.15772452742161133
1.8657403 0.8596446400267144 -0.15770319471241906
1.8654937 0.8596057387504216 -0.15768183977282327
1.8652471 0.8595668762692739 -0.15766036143514386
1.8650006 0.8595280043594921 -0.15763902522975742
1.8647541 0.8594891524234545 -0.15761758483132438
1.8645076 0.8594502910718808 -0.15759613651275986
1.8642612 0.8594114684865326 -0.15757476869724865
1.8640147 0.8593726364647062 -0.15755335035601228
1.8637683 0.85933382442344 -0.15753198976330682
1.8635219 0.8592950029209879 -0.1575108036559967
1.8632756 0.8592562201457891 -0.15748933067145332
1.8630294 0.8592174279789585 -0.15746763370278768
1.8627831 0.859178655870753 -0.15744591098724217
1.8625369 0.8591398931872299 -0.15742408255226945
1.8622906 0.8591011318176701 -0.15740228365036887
1.8620446 0.8590623986424429 -0.15738036409714537
1.8617984 0.8590236668235396 -0.15735838344048267
1.8615524 0.8589849444391912 -0.15733665831478896
1.8613062 0.8589462233537895 -0.15731482759229573
1.8610603 0.8589075304467891 -0.1572929947851364
1.8608142 0.858868838875369 -0.15727104165485373
1.8605683 0.8588301567618452 -0.15724902155325876
1.8603224 0.8587914947418128 -0.15722718075210293
1.8600764 0.858752823389272 -0.1572053121143637
1.8598306 0.8587141908649419 -0.1571834355879171
1.8595847 0.8586755302722383 -0.15716160041098257
1.8593389 0.8586369084792154 -0.15713983440517088
1.8590932 0.8585982960432791 -0.15711825144438368
1.8588474 0.8585596848643638 -0.15709682143060497
1.8586017 0.8585210829570918 -0.15707555158926048
1.858356 0.8584825009641172 -0.15705438474217032
1.8581104 0.8584439281854855 -0.15703328430475572
1.8578649 0.8584053752876476 -0.1570121347080497
1.8576193 0.8583668128821774 -0.15699103766963451
1.8573737 0.8583282703366409 -0.15697008452974653
1.8571281 0.8582897182269517 -0.15694923938879832
1.8568827 0.8582512046389692 -0.15692841828000223
1.8566372 0.8582126814641503 -0.15690759339633936
1.8563919 0.8581741968106966 -0.15688667793673847
1.8561465 0.8581356838829403 -0.15686589810905327
1.8559011 0.8580972094351613 -0.15684515466508903
1.8556558 0.8580587253825184 -0.1568244632714667
1.8554106 0.8580202797822396 -0.15680383585015067
1.8551652 0.8579818058734724 -0.15678303783873238
1.85492 0.8579433704365232 -0.1567624232191142
1.8546749 0.8579049440317336 -0.15674184608336464
1.8544297 0.8578665186751204 -0.15672142050111093
1.8541846 0.857828102279076 -0.15670121465107428
1.8539395 0.8577897055420777 -0.1566809224630921
1.8536944 0.857751299081731 -0.15666060347519914
1.8534495 0.8577129309800796 -0.15664023828243817
1.8532045 0.8576745531647453 -0.15661992250831613
1.8529595 0.8576361950111527 -0.1565997115875895
1.8527145 0.8575978270977783 -0.15657962408677947
1.8524697 0.8575594974685333 -0.1565595085196176
1.8522248 0.8575211580533267 -0.156539509111673
1.85198 0.8574828382307941 -0.15651950072456033
1.8517352 0.8574445272795453 -0.15649941153353994
1.8514905 0.8574062359461045 -0.15647927702401546
1.8512458 0.8573679348321505 -0.15645932458673106
1.851001 0.8573296532577561 -0.15643962423425267
1.8507564 0.8572913804519292 -0.1564199562961508
1.8505118 0.8572531271569012 -0.15640025130142965
1.8502672 0.8572148639826102 -0.15638059794464274
1.8500226 0.8571766202979254 -0.15636104297893916
1.849778 0.8571383853380928 -0.1563415486246896
1.8495336 0.8571001698329692 -0.15632202028884232
1.8492891 0.8570619444006641 -0.15630265714291425
1.8490446 0.8570237383375354 -0.15628371946619274
1.8488002 0.8569855408370982 -0.156264816727559
1.8485558 0.856947362668146 -0.15624571417842828
1.8483115 0.8569091931303475 -0.15622631119847918
1.8480672 0.8568710244307052 -0.1562067495750168
1.8478229 0.8568328644378972 -0.1561871981194535
1.8475786 0.8567947239070562 -0.15616770345489595
1.8473345 0.856756592063242 -0.15614821267028045
1.8470902 0.8567184610469347 -0.15612879930153717
1.8468461 0.8566803386677687 -0.15610965566105087
1.846602 0.8566422356242552 -0.15609062692647216
1.846358 0.8566041411358228 -0.156071701853014
1.8461139 0.8565660659590513 -0.15605269287253423
1.8458699 0.8565279807411793 -0.1560336695577046
1.8456259 0.8564899148506147 -0.15601461209378653
1.8453819 0.8564518389277708 -0.15599558720139353
1.845138 0.8564138009063168 -0.1559766625030004
1.844894 0.8563757528273387 -0.15595769060647727
1.8446503 0.8563377426420948 -0.1559387529532381
1.8444064 0.8562997037996242 -0.15591988897575973
1.8441626 0.8562617028035545 -0.15590117630704647
1.8439188 0.8562236916988498 -0.155882297170481
1.8436751 0.8561857184827357 -0.1558633085938315
1.8434315 0.8561477352235728 -0.15584418741695222
1.8431878 0.856109771315658 -0.15582503289863758
1.8429441 0.8560717973929287 -0.15580584635060235
1.8427005 0.8560338428406057 -0.1557865740119773
1.8424569 0.8559958968627227 -0.15576731597515384
1.8422134 0.8559579702592595 -0.15574813835966067
1.84197 0.8559200521972746 -0.1557289652738886
1.8417264 0.8558821349353732 -0.15570977525022825
1.841483 0.8558442262247467 -0.15569045120284725
1.8412396 0.8558063369390869 -0.1556709370649153
1.8409963 0.8557684562877065 -0.15565116668536197
1.8407528 0.8557305766082173 -0.15563133177182595
1.8405095 0.8556927055975346 -0.1556116137175764
1.8402663 0.8556548726319699 -0.15559184529436343
1.840023 0.8556170112481137 -0.15557189085187037
1.8397799 0.855579187976571 -0.15555185799228516
1.8395367 0.855541354878452 -0.15553189452566024
1.8392935 0.8555035413288528 -0.15551187971150465
1.8390504 0.8554657365071804 -0.15549171373879206
1.8388073 0.855427951289569 -0.1554715002868539
1.8385643 0.8553901563089209 -0.15545107881069684
1.8383212 0.8553523810123386 -0.15543051423390697
1.8380783 0.8553146145516916 -0.15540986662157277
1.8378353 0.8552768678190905 -0.15538915036249154
1.8375924 0.8552391114273995 -0.15536836720293112
1.8373494 0.8552013747887468 -0.15534756187055399
1.8371066 0.8551636470122858 -0.1553267914944305
1.8368638 0.8551259389812156 -0.1553060825497492
1.8366209 0.8550882212624026 -0.1552854745878095
1.8363782 0.8550505417695874 -0.15526476839636472
1.8361355 0.8550128526084698 -0.1552439700641151
1.8358928 0.8549751832006067 -0.15522318815732067
1.8356501 0.854937504123774 -0.1552024952223621
1.8354075 0.8548998632815005 -0.1551816830677903
1.8351649 0.8548622128100724 -0.1551607018299281
1.8349223 0.8548245821360112 -0.15513966530369172
1.8346797 0.8547869418582587 -0.15511876101995925
1.8344373 0.854749339827258 -0.15509784758971268
1.8341948 0.8547117281857725 -0.1550768909900947
1.8339523 0.854674136313641 -0.15505592977801133
1.83371 0.8546365533311046 -0.15503482207981506
1.8334675 0.8545989716665494 -0.15501385373951526
1.8332251 0.8545613988681492 -0.15499283509235462
1.8329829 0.8545238643529159 -0.15497169742174274
1.8327405 0.8544863018002232 -0.154950417856327
1.8324983 0.8544487775858972 -0.15492907475414971
1.8322561 0.854411243840261 -0.15490782394821095
1.832014 0.8543737483922078 -0.15488657633021216
1.8317717 0.8543362249404923 -0.1548652598878085
1.8315296 0.8542987398156093 -0.15484386642152273
1.8312875 0.8542612451810335 -0.15482250933478983
1.8310455 0.8542237888628236 -0.15480109152056226
1.8308035 0.8541863230383321 -0.15477972568583848
1.8305615 0.8541488770772716 -0.15475825012336414
1.8303195 0.854111421642623 -0.15473667534445146
1.8300775 0.8540739861128812 -0.15471510699679933
1.8298357 0.8540365595641745 -0.15469351500853917
1.8295938 0.8539991529260811 -0.15467190286381538
1.829352 0.8539617552611459 -0.15465031904543095
1.8291101 0.8539243590605503 -0.15462879717221875
1.8288684 0.8538869718214991 -0.15460710406305533
1.8286266 0.8538496045482755 -0.1545852206674989
1.828385 0.853812246304586 -0.1545633239510273
1.8281432 0.8537748896306293 -0.15454129251612814
1.8279016 0.8537375420191501 -0.15451928627058759
1.82766 0.8537002143905206 -0.1544974294880913
1.8274184 0.8536628957679498 -0.15447561900586845
1.8271769 0.8536255970750654 -0.15445405771721626
1.8269354 0.8535882888853351 -0.1544325991066718
1.8266939 0.8535510005708364 -0.1544111129603656
1.8264524 0.8535137027511689 -0.15438967255135816
1.826211 0.8534764431909412 -0.15436830201049243
1.8259696 0.8534391741049189 -0.15434689446301014
1.8257283 0.8534019432953468 -0.15432528410776417
1.8254869 0.8533646846292321 -0.15430359188640438
1.8252456 0.8533274642789986 -0.1542819048569592
1.8250043 0.8532902344796166 -0.15426014515736258
1.8247632 0.853253043015054 -0.15423834046232213
1.8245219 0.853215823742132 -0.1542164374194832
1.8242807 0.8531786428394882 -0.15419446268375278
1.8240397 0.8531414709224844 -0.1541725032313198
1.8237985 0.8531043006121799 -0.15415054770896713
1.8235575 0.853067139266429 -0.15412876035287698
1.8233165 0.8530299978469014 -0.15410706236000282
1.8230754 0.8529928469831042 -0.15408518936943186
1.8228345 0.8529557344696708 -0.15406319843675254
1.8225936 0.8529186125581282 -0.15404124363764296
1.8223526 0.8528815106139737 -0.1540194196919244
1.8221117 0.8528443992280818 -0.15399762682762305
1.8218709 0.8528073261483551 -0.1539757967626415
1.8216301 0.8527702436372552 -0.153953940450474
1.8213893 0.8527331810785747 -0.1539321084672918
1.8211485 0.852696109082688 -0.1539103033679941
1.8209078 0.852659075356169 -0.1538886408926648
1.8206671 0.852622032143065 -0.15386709195520015
1.8204265 0.852585008800526 -0.15384554656707375
1.8201859 0.8525479942858124 -0.1538241051156175
1.8199452 0.8525109812695979 -0.15380272085061486
1.8197047 0.8524739770340916 -0.153781493754303
1.8194642 0.8524370109090819 -0.15376029961013138
1.8192236 0.852400016882147 -0.15373896105070725
1.8189832 0.8523630610113859 -0.15371754628925566
1.8187428 0.8523260956061446 -0.15369619738423204
1.8185024 0.8522891683209709 -0.1536748915881501
1.818262 0.8522522131688929 -0.1536534924553312
1.8180217 0.8522152961665188 -0.15363202304195683
1.8177813 0.8521783696620174 -0.15361042805988354
1.8175411 0.8521414813548718 -0.15358865126925567
1.8173008 0.8521045653132074 -0.15356673502252738
1.8170606 0.8520676875210721 -0.15354481335468387
1.8168205 0.8520308186163238 -0.153522950164178
1.8165803 0.8519939513382814 -0.1535010426708709
1.8163402 0.8519570929370887 -0.15347925815319352
1.8161001 0.8519202544210983 -0.1534576084377459
1.81586 0.8518834064275517 -0.15343598157269317
1.8156201 0.8518465965942718 -0.15341425518157348
1.8153801 0.8518097773195136 -0.15339242947629347
1.8151401 0.8517729779576849 -0.153370539496874
1.8149002 0.8517361691827244 -0.15334866907053846
1.8146603 0.8516993985946094 -0.1533268324532448
1.8144205 0.8516626185745698 -0.1533050367828924
1.8141806 0.8516258584455221 -0.15328324479981745
1.8139408 0.8515890888756222 -0.15326149015657045
1.813701 0.8515523574562949 -0.15323971558385263
1.8134613 0.8515156166046992 -0.15321788472695583
1.8132216 0.8514788956505008 -0.15319601648917458
1.8129818 0.8514421652931644 -0.1531739989735945
1.8127422 0.8514054731334196 -0.1531519984139363
1.8125026 0.8513687715806101 -0.1531300734636306
1.8122631 0.8513321081920271 -0.1531081079252923
1.8120235 0.8512954171688903 -0.15308603512788088
1.811784 0.8512587643470784 -0.1530639080226522
1.8115445 0.8512221021640817 -0.153041832793848
1.811305 0.8511854599340912 -0.153019627417776
1.8110657 0.8511488266134554 -0.1529974035406002
1.8108263 0.8511122132691891 -0.1529751542405352
1.8105869 0.8510755906176924 -0.15295269456581292
1.8103476 0.8510389880224514 -0.15293005880969154
1.8101083 0.8510023944323842 -0.152907215775745
1.809869 0.8509658209813673 -0.15288437746065106
1.8096298 0.8509292383322883 -0.15286147246006437
1.8093907 0.850892694060796 -0.1528385130936913
1.8091514 0.8508561223948304 -0.15281554540825731
1.8089123 0.850819589114642 -0.15279249855451352
1.8086733 0.8507830648924785 -0.15276944761443395
1.8084341 0.8507465426269163 -0.15274649646692756
1.8081951 0.850710029392065 -0.15272346461729963
1.8079561 0.850673536353612 -0.15270030938093473
1.8077171 0.8506370341897446 -0.15267702871090805
1.8074782 0.8506005704702534 -0.1526536738634777
1.8072393 0.8505640976685572 -0.1526302595538018
1.8070004 0.8505276451398095 -0.15260674960669215
1.8067615 0.8504911835650294 -0.15258320933589806
1.8065227 0.8504547604575017 -0.15255977409279284
1.806284 0.8504183282741565 -0.15253634217339668
1.8060452 0.8503819163586932 -0.1525128925253625
1.8058065 0.8503455135463341 -0.1524894936295285
1.8055677 0.8503091128107384 -0.15246609319225188
1.8053291 0.8502727211590858 -0.15244278105511316
1.8050904 0.850236349729515 -0.15241956466799958
1.8048519 0.8501999873268663 -0.15239639496987634
1.8046134 0.8501636451310434 -0.15237321104066645
1.8043748 0.8501272937952281 -0.15234995284378966
1.8041363 0.8500909626781904 -0.1523267927557004
1.8038979 0.8500546405607999 -0.15230360967204784
1.8036593 0.8500183205028926 -0.1522804178073921
1.803421 0.849982027585582 -0.15225734032538837
1.8031826 0.8499457367022607 -0.15223421487154912
1.8029443 0.8499094548069012 -0.15221099790722875
1.8027059 0.8498731749708582 -0.15218792268131795
1.8024677 0.8498369222372083 -0.1521648165183543
1.8022294 0.8498006715527107 -0.1521416867247131
1.8019912 0.8497644298288808 -0.1521185997690134
1.801753 0.8497282082837744 -0.1520955400926413
1.8015149 0.8496919775574242 -0.15207236892977433
1.8012767 0.8496557670416253 -0.15204917208086968
1.8010386 0.8496195654927164 -0.152025935964093
1.8008006 0.8495833841726733 -0.15200259265641375
1.8005625 0.8495471937216422 -0.15197931572246318
1.8003246 0.8495110416094748 -0.15195601337884707
1.8000866 0.8494748803715247 -0.1519326515817712
1.7998487 0.8494387393763038 -0.15190923584576393
1.7996107 0.8494025892843354 -0.15188573199193353
1.7993728 0.8493664594642882 -0.15186224009781887
1.799135 0.8493303386459415 -0.1518388035049744
1.7988971 0.8492942380792405 -0.1518154322947626
1.7986594 0.8492581464879573 -0.15179196095975872
1.7984216 0.8492220570812503 -0.1517684348773651
1.7981839 0.8491859766724704 -0.15174488413202308
1.7979463 0.8491499346494953 -0.1517212374988889
1.7977086 0.8491138654736047 -0.15169758712441825
1.797471 0.8490778346859328 -0.15167395456414068
1.7972335 0.8490417948346928 -0.1516502825134817
1.7969959 0.8490057752917058 -0.1516266065425729
1.7967583 0.848969746701684 -0.1516027947534959
1.7965208 0.8489337565375674 -0.15157887641532045
1.7962834 0.8488977573677187 -0.15155504720238594
1.7960459 0.8488617785314168 -0.15153119987023056
1.7958086 0.8488258087548654 -0.15150723031310756
1.7955712 0.8487898593555475 -0.15148319888970435
1.7953339 0.8487539009893516 -0.15145907793511
1.7950965 0.8487179630360557 -0.1514349077721032
1.7948593 0.8486820341945261 -0.15141068045015116
1.794622 0.8486461077377113 -0.15138644148546124
1.7943848 0.8486102084522112 -0.15136213855173808
1.7941476 0.8485743115675102 -0.15133780181440254
1.7939105 0.848538423818935 -0.1513134302712408
1.7936733 0.8485025384959227 -0.15128904361833717
1.7934363 0.8484666803504975 -0.15126463469997087
1.7931992 0.848430824658572 -0.15124001014408656
1.7929622 0.8483949781616796 -0.1512154045086579
1.7927252 0.8483591521596245 -0.15119084578464348
1.7924882 0.8483233173078967 -0.15116627202462524
1.7922512 0.8482875029673684 -0.1511415399206332
1.7920144 0.8482516978331031 -0.15111686469304667
1.7917775 0.8482159131977739 -0.15109230819327688
1.7915406 0.8481801196931996 -0.1510679671489179
1.7913039 0.8481443646164512 -0.151043599204395
1.7910671 0.8481086006564437 -0.1510192128962366
1.7908304 0.8480728571151404 -0.15099492434395292
1.7905936 0.848037104664573 -0.15097065071697602
1.790357 0.848001390623318 -0.15094627630361665
1.7901202 0.8479656497089011 -0.15092184215421917
1.7898837 0.8479299652016019 -0.15089753189384675
1.7896471 0.8478942538025226 -0.1508731607957284
1.7894106 0.8478585808215552 -0.15084874165830392
1.789174 0.8478228809763307 -0.15082431892722525
1.7889376 0.8477872375254788 -0.15079992393266725
1.788701 0.8477515671949115 -0.15077557907607755
1.7884647 0.8477159352646326 -0.15075117066989285
1.7882283 0.8476802944516316 -0.15072670414191977
1.7879919 0.8476446740794683 -0.15070227359270386
1.7877555 0.8476090448216936 -0.15067784096470524
1.7875192 0.8475734539614452 -0.15065340960765852
1.787283 0.8475378542165372 -0.15062889631248397
1.7870467 0.8475022749297275 -0.1506044048074183
1.7868105 0.8474667047133678 -0.15057992397361278
1.7865744 0.8474311549503026 -0.15055540989917982
1.7863382 0.8473955963099579 -0.1505309050162422
1.786102 0.8473600581158444 -0.15050645892895104
1.7858659 0.8473245110143629 -0.1504821754964588
1.7856299 0.84728900223586 -0.15045793195867804
1.7853938 0.8472534845244407 -0.15043364450753913
1.7851579 0.8472180051395861 -0.15040934859892213
1.7849219 0.8471824988930389 -0.15038510609590586
1.784686 0.8471470309471902 -0.1503609125889105
1.78445 0.8471115540474866 -0.15033670176514272
1.7842143 0.8470761154411869 -0.1503125080793935
1.7839783 0.8470406499571134 -0.1502883413112911
1.7837425 0.847005222746943 -0.1502642039449605
1.7835068 0.8469697865707454 -0.1502400625292197
1.7832711 0.8469343886424752 -0.15021599584576198
1.7830354 0.8468989817192957 -0.15019207443752455
1.7827996 0.8468635771754108 -0.15016815500376032
1.782564 0.8468281994314591 -0.15014417636225225
1.7823284 0.8467928240685988 -0.15012038244122733
1.7820928 0.8467574575488123 -0.15009663377343777
1.7818573 0.846722111269943 -0.15007294039000266
1.7816217 0.8466867559183618 -0.1500492228205477
1.7813863 0.8466514387027829 -0.15002543736424145
1.7811508 0.8466161124359916 -0.15000168545234033
1.7809154 0.8465808064113814 -0.14997789830494684
1.78068 0.8465454913444767 -0.14995407053213483
1.7804445 0.8465101965229027 -0.14993037447470853
1.7802092 0.84647491049181 -0.14990667674228841
1.7799739 0.8464396446881864 -0.14988310323128717
1.7797387 0.8464043876261572 -0.14985959909609026
1.7795033 0.8463691328913622 -0.14983609891017752
1.7792681 0.8463338868809985 -0.14981261631655787
1.779033 0.8462986610567564 -0.14978913463427682
1.7787979 0.8462634439457856 -0.14976564473960718
1.7785627 0.8462282291649168 -0.14974221536740004
1.7783276 0.8461930230714779 -0.14971883296361746
1.7780925 0.8461578371265571 -0.14969562348003176
1.7778575 0.8461226598100414 -0.14967228795210902
1.7776226 0.8460875026783916 -0.14964884519579622
1.7773876 0.8460523363595566 -0.1496255722451428
1.7771527 0.8460171901735031 -0.14960237613916086
1.7769177 0.845982034753859 -0.14957924887197513
1.7766829 0.8459469172671592 -0.14955617005799882
1.776448 0.8459117905172012 -0.14953314803988368
1.7762132 0.8458766838418523 -0.14951020056572453
1.7759784 0.8458415856953779 -0.14948727024856395
1.7757437 0.845806507602225 -0.14946445357770954
1.775509 0.8457714201766163 -0.14944168575858652
1.7752743 0.8457363527764098 -0.1494189189308511
1.7750397 0.8457012938423093 -0.14939615216919638
1.774805 0.8456662371223044 -0.14937346035174331
1.7745703 0.8456311888423836 -0.1493507757996421
1.7743359 0.8455961783890192 -0.14932799621415468
1.7741013 0.8455611407895917 -0.1493052181529551
1.7738668 0.8455261410010175 -0.14928262244239124
1.7736323 0.8454911318040116 -0.14926015118002509
1.7733979 0.8454561603491317 -0.1492377702768834
1.7731634 0.8454211616498982 -0.14921544374093157
1.7729291 0.8453862006469174 -0.1491933097336006
1.7726947 0.845351230130924 -0.1491712121351378
1.7724605 0.8453162972570842 -0.1491492143390974
1.7722262 0.8452813548369819 -0.14912727366186007
1.771992 0.8452464322304937 -0.14910550988782637
1.7717577 0.8452115000182353 -0.14908380339062238
1.7715235 0.8451765875815013 -0.14906214983842642
1.7712893 0.8451416832770918 -0.14904059875009262
1.7710552 0.8451067987026822 -0.14901914373687064
1.7708211 0.8450719044483256 -0.14899772909702255
1.7705871 0.8450370476561992 -0.14897640954753513
1.770353 0.8450021633932133 -0.14895509536638246
1.770119 0.8449673165626129 -0.14893392421969368
1.7698851 0.8449324777051629 -0.1489130775862124
1.769651 0.8448976406182481 -0.14889269165581634
1.7694172 0.8448628112759632 -0.14887306368210323
1.7691833 0.8448280011597569 -0.14885382508737033
1.7689494 0.8447931808369281 -0.14883466033145407
1.7687156 0.8447583974270162 -0.14881556313356586
1.7684819 0.8447236037733062 -0.14879655120726598
1.7682481 0.8446888292419811 -0.14877772955101357
1.7680143 0.8446540444060538 -0.1487588943508584
1.7677807 0.8446192964229251 -0.14873994106693636
1.767547 0.8445845381723537 -0.14872098356055816
1.7673134 0.844549799039898 -0.1487021058276894
1.7670797 0.8445150496156836 -0.1486832674315897
1.7668462 0.8444803370113544 -0.14866441327124613
1.7666126 0.8444456141206059 -0.14864552587277424
1.7663791 0.8444109103364442 -0.14862661981471456
1.7661456 0.8443761962758894 -0.1486077001234357
1.7659122 0.8443415190437429 -0.14858875094374357
1.7656788 0.8443068315397783 -0.14856982233291244
1.7654454 0.8442721631416121 -0.14855093836748084
1.765212 0.8442375021598106 -0.14853212122528653
1.7649786 0.8442028425510139 -0.148513315402598
1.7647454 0.8441681903486119 -0.1484944482832324
1.7645122 0.8441335749464663 -0.1484755349376686
1.7642789 0.8440989315663955 -0.14845658750689378
1.7640457 0.8440643250000414 -0.14843761209382625
1.7638125 0.8440297081699976 -0.1484186340733006
1.7635794 0.8439951104556223 -0.1483996365565626
1.7633463 0.8439605201789194 -0.14838056353539056
1.7631133 0.8439259490380898 -0.14836148723270068
1.7628802 0.8438913676557326 -0.14834237415478693
1.7626472 0.8438568054197912 -0.1483232642210252
1.7624141 0.8438222329431603 -0.1483041876661538
1.7621812 0.8437876972797186 -0.14828511213273912
1.7619482 0.8437531513803916 -0.1482659598021062
1.7617154 0.8437186423072616 -0.1482467512572613
1.7614825 0.8436841053543159 -0.14822748321739898
1.7612497 0.8436496052522742 -0.14820815913832325
1.7610168 0.8436150949732392 -0.14818878158564772
1.7607841 0.8435806215592893 -0.14816933553318035
1.7605513 0.8435461203315456 -0.14814986476980252
1.7603186 0.8435116559904099 -0.14813024920315282
1.7600859 0.8434771815395442 -0.14811061999136138
1.7598534 0.8434427439687967 -0.1480911775048788
1.7596207 0.8434082785871128 -0.1480717076439747
1.7593881 0.8433738500642441 -0.14805229534996345
1.7591555 0.8433394113793306 -0.14803283962934657
1.758923 0.843305009550827 -0.14801331534759718
1.7586906 0.8432705975944476 -0.1479936934104086
1.7584581 0.8432362048776992 -0.14797408534095383
1.7582257 0.8432018020369355 -0.14795452539439172
1.7579932 0.8431674184204122 -0.14793494658151599
1.7577609 0.8431330423137077 -0.14791535192763916
1.7575285 0.8430986854378103 -0.14789574525442134
1.7572962 0.8430643184274499 -0.14787630635534788
1.757064 0.8430299882337047 -0.14785680030914738
1.7568316 0.8429956302785709 -0.14783728579027744
1.7565994 0.842961309149915 -0.1478177404173174
1.7563673 0.8429269955156492 -0.1477981640405303
1.7561351 0.842892683481575 -0.14777852737438993
1.755903 0.8428583789657177 -0.14775878744257023
1.7556709 0.8428240937105117 -0.14773898688852044
1.7554388 0.8427897983888298 -0.147719126215051
1.7552068 0.8427555399682094 -0.14769913568200443
1.7549748 0.8427212715165152 -0.147679168596553
1.7547429 0.8426870223553294 -0.1476592719846455
1.7545109 0.8426527631458706 -0.14763931596919427
1.754279 0.8426185408377307 -0.14761935002113397
1.7540472 0.8425843084918668 -0.14759939124780005
1.7538153 0.8425500954424758 -0.14757940461979943
1.7535834 0.8425158723604084 -0.14755943940795255
1.7533517 0.8424816861637641 -0.147539404118539
1.75312 0.8424474899607036 -0.14751927933871775
1.7528882 0.8424133130846166 -0.1474991374656236
1.7526565 0.8423791262175971 -0.14747898921268116
1.7524248 0.8423449762548356 -0.1474588789471727
1.7521932 0.8423108162937311 -0.14743869492944855
1.7519616 0.8422766756737218 -0.14741851424542052
1.75173 0.8422425250639137 -0.1473983218605746
1.7514985 0.8422084113677036 -0.14737811600525294
1.751267 0.8421742876935364 -0.14735785835613457
1.7510355 0.8421401833753946 -0.14733756345742552
1.750804 0.8421060690916534 -0.14731731648252114
1.7505726 0.8420719917107913 -0.14729705455024691
1.7503412 0.8420379043761178 -0.14727665706196977
1.7501098 0.8420038364123578 -0.1472563548328978
1.7498785 0.8419697760341657 -0.14723608810303074
1.7496471 0.8419357174564037 -0.14721578685259135
1.7494159 0.8419016664666944 -0.14719544774389207
1.7491847 0.8418676523994919 -0.14717499195428663
1.7489535 0.8418336108661276 -0.14715446276182198
1.7487223 0.8417996062848239 -0.1471339038675894
1.7484912 0.8417655918021524 -0.14711334957871997
1.74826 0.8417315967317126 -0.14709270907132438
1.748029 0.8416976093117629 -0.14707204785602962
1.7477978 0.8416636237907105 -0.14705138561851033
1.7475668 0.8416296459240912 -0.14703064972913762
1.7473359 0.8415957050340345 -0.14700993968517306
1.7471049 0.8415617367404381 -0.14698925146612907
1.746874 0.8415278054051835 -0.1469685812091726
1.7466431 0.8414938641877464 -0.14694781329393014
1.7464122 0.8414599424315806 -0.1469270712306235
1.7461814 0.8414260282885834 -0.14690663048172642
1.7459506 0.8413921335080837 -0.14688625805743338
1.7457198 0.8413582287594338 -0.1468660395861851
1.745489 0.8413243433208749 -0.14684587594513432
1.7452583 0.8412904653810637 -0.14682567844051014
1.7450277 0.8412566067645365 -0.14680550007184198
1.744797 0.8412227381393723 -0.14678531580033524
1.7445663 0.8411888888337122 -0.14676513544488326
1.7443358 0.841155047007473 -0.1467450224960852
1.7441052 0.8411212244820799 -0.1467248751871134
1.7438747 0.8410873919401615 -0.14670473370136414
1.7436441 0.8410535786983478 -0.1466846364580849
1.7434137 0.8410197729085623 -0.1466645769428119
1.7431833 0.8409859864050128 -0.1466445177196327
1.7429528 0.8409521898703577 -0.14662434573443472
1.7427224 0.8409184126568959 -0.14660412801966236
1.7424921 0.8408846429053053 -0.1465839145431812
1.7422618 0.8408508924855947 -0.1465636788745418
1.7420315 0.840817132056006 -0.14654343598285882
1.7418011 0.8407833909619868 -0.14652317215918345
1.741571 0.840749657325493 -0.14650295808339214
1.7413408 0.8407159430068231 -0.14648277784905983
1.7411106 0.8406822186655073 -0.14646256146466252
1.7408805 0.8406485311118539 -0.14644231253792772
1.7406503 0.8406148160874533 -0.14642210679910622
1.7404202 0.8405811378412934 -0.146401837135371
1.7401901 0.840547449595736 -0.14638159526505526
1.7399602 0.8405137981255444 -0.1463612154945116
1.7397302 0.840480136693052 -0.1463408117436449
1.7395003 0.8404464946027933 -0.14632042518260588
1.7392703 0.8404128425465099 -0.1463000630104362
1.7390404 0.8403792098272022 -0.14627966056200964
1.7388105 0.8403455845870372 -0.14625925679543061
1.7385807 0.8403119786937177 -0.14623875652906526
1.7383509 0.8402783628714298 -0.1462181913635886
1.7381212 0.8402447838518733 -0.1461976481205041
1.7378914 0.8402111949168455 -0.14617698525085063
1.7376617 0.8401776253789554 -0.14615632321020575
1.737432 0.8401440459411035 -0.14613563515626413
1.7372023 0.8401104859028107 -0.14611497509167407
1.7369727 0.8400769333721677 -0.14609428334762448
1.7367431 0.8400434002571242 -0.146073563845297
1.7365136 0.8400098746507604 -0.14605286642215545
1.736284 0.8399763510396928 -0.14603219705380338
1.7360545 0.8399428349185375 -0.1460115664804139
1.7358251 0.8399093381928996 -0.14599089238879753
1.7355956 0.8398758315640719 -0.1459700963946754
1.7353662 0.8398423617699724 -0.14594930588341187
1.7351369 0.8398088820904394 -0.145928482448806
1.7349075 0.8397754218481288 -0.14590762903790094
1.7346781 0.839741951730178 -0.14588680183245661
1.7344489 0.8397085184287985 -0.14586599070002146
1.7342196 0.8396750578591291 -0.1458451318324596
1.7339903 0.8396416341237674 -0.14582419297514504
1.7337612 0.839608217917937 -0.1458033105031547
1.733532 0.8395748037557534 -0.14578249917712077
1.7333028 0.8395413970903297 -0.14576170733889737
1.7330737 0.839508009833444 -0.14574094527927497
1.7328447 0.8394746300578352 -0.14572016016666647
1.7326156 0.8394412523232316 -0.14569938039977479
1.7323866 0.8394078820741134 -0.14567848562990107
1.7321576 0.8393745312733643 -0.14565755846944878
1.7319287 0.8393411879592253 -0.1456367089220596
1.7316997 0.8393078467154285 -0.1456158663674504
1.7314708 0.8392745129401514 -0.14559502660958035
1.731242 0.839241198592049 -0.1455742587211425
1.7310132 0.8392078916912445 -0.14555340332446526
1.7307843 0.8391745868820467 -0.145532554931439
1.7305555 0.8391412895150513 -0.14551178678365354
1.7303268 0.839108011570052 -0.1454909650189355
1.7300981 0.8390747410662279 -0.1454701140661594
1.7298694 0.8390414726643277 -0.14544920405992795
1.7296407 0.839008211722727 -0.14542821743846923
1.7294122 0.8389749875853557 -0.14540722353698377
1.7291836 0.8389417362376143 -0.14538632040037278
1.728955 0.8389085216675383 -0.14536536135187017
1.7287265 0.8388752972254448 -0.1453444548446554
1.728498 0.838842092221373 -0.14532348831489827
1.7282695 0.8388088773648018 -0.14530239682505533
1.728041 0.8387756993045647 -0.1452813449070132
1.7278126 0.83874251138956 -0.14526032340098807
1.7275842 0.8387093429332011 -0.14523932133881265
1.7273558 0.838676164607934 -0.14521839133634126
1.7271276 0.8386430230243304 -0.14519751182204182
1.7268993 0.8386098715573881 -0.1451765721512635
1.726671 0.8385767395278583 -0.14515563944536516
1.7264428 0.8385436149179152 -0.14513469072033877
1.7262145 0.8385104924554329 -0.14511370454720374
1.7259864 0.8384773774242654 -0.14509264260911697
1.7257583 0.8384442991641768 -0.14507156389756298
1.7255301 0.8384111937568651 -0.14505046562468082
1.7253021 0.8383781251132824 -0.14502940282698495
1.725074 0.8383450466090833 -0.14500830888582217
1.724846 0.8383119875853905 -0.14498719375453734
1.724618 0.8382789187089176 -0.14496609642204966
1.72439 0.8382458865888371 -0.1449449995241361
1.7241621 0.8382128446138998 -0.14492393647377638
1.7239342 0.8381798220977085 -0.14490288447832791
1.7237064 0.8381468069796655 -0.1448819043084738
1.7234786 0.8381138113038771 -0.1448609552742671
1.7232507 0.8380808057291199 -0.14484008045889904
1.7230229 0.8380478195740112 -0.14481917725024382
1.7227951 0.8380148235163175 -0.1447983097114522
1.7225674 0.8379818641249475 -0.14477751456264262
1.7223397 0.8379488948018031 -0.1447567487906221
1.722112 0.8379159448694475 -0.14473598385539818
1.7218845 0.8378830022520566 -0.14471523745782008
1.7216569 0.8378500790226187 -0.1446944811180315
1.7214293 0.8378171458499865 -0.14467377194124395
1.7212018 0.8377842320515733 -0.1446530526823256
1.7209742 0.8377513083100995 -0.1446322962002718
1.7207468 0.8377184211867448 -0.14461159455977793
1.7205193 0.837685524115016 -0.14459086196060475
1.720292 0.8376526636586427 -0.1445700969471014
1.7200645 0.8376197760299616 -0.14454935229054747
1.7198372 0.8375869250066803 -0.14452861056071545
1.7196099 0.8375540640330744 -0.1445079387792045
1.7193825 0.8375212224153884 -0.14448726436039633
1.7191553 0.8374883880624374 -0.14446658681141766
1.718928 0.8374555558543858 -0.14444582981906398
1.7187009 0.8374227481493907 -0.14442506861706397
1.7184737 0.8373899425890436 -0.14440435027140974
1.7182465 0.8373571270848318 -0.14438366579962034
1.7180194 0.8373243481315051 -0.14436301066759777
1.7177923 0.8372915592178897 -0.14434245400566276
1.7175653 0.8372588068164307 -0.14432189000788723
1.7173382 0.8372260272396598 -0.14430133746951299
1.7171112 0.8371932841645436 -0.14428082867064218
1.7168843 0.8371605311066136 -0.14426027646405928
1.7166573 0.8371277973688966 -0.1442395989452214
1.7164304 0.8370950708830046 -0.14421886885065907
1.7162036 0.837062363754555 -0.14419802993799516
1.7159767 0.8370296467149562 -0.14417721489797405
1.7157499 0.83699694902134 -0.14415652074155555
1.7155231 0.8369642585565856 -0.14413584836198143
1.7152963 0.8369315702549295 -0.1441150679388438
1.7150695 0.8368988892070998 -0.1440942264724001
1.7148429 0.8368662447170978 -0.1440733169186521
1.7146162 0.836833573148868 -0.14405241526562493
1.7143896 0.8368009381257632 -0.1440315852919224
1.714163 0.836768293167402 -0.14401086563633758
1.7139364 0.8367356847129942 -0.14399013493866325
1.7137098 0.8367030491502044 -0.14396938003727705
1.7134833 0.8366704500923644 -0.14394865278357738
1.7132568 0.8366378410906928 -0.14392790449473755
1.7130303 0.8366052514357643 -0.14390709242331892
1.712804 0.8365726690085621 -0.14388620490808327
1.7125776 0.8365401059649836 -0.14386528932109346
1.7123512 0.8365075330023114 -0.14384445948632765
1.7121248 0.8364749793915858 -0.14382369418041296
1.7118986 0.8364424329749737 -0.1438029689286782
1.7116723 0.8364099059001983 -0.14378216040750116
1.711446 0.8363773688907 -0.14376135092528533
1.7112198 0.8363448512325032 -0.14374054150412877
1.7109936 0.8363123407761991 -0.14371968616275071
1.7107674 0.8362798325505592 -0.14369884095170068
1.7105414 0.8362473486572669 -0.14367800653437127
1.7103152 0.8362148669757957 -0.14365725608357627
1.7100891 0.836182375352995 -0.14363645495873978
1.7098631 0.8361499201951427 -0.1436156274186735
1.709637 0.8361174551132976 -0.1435947728477536
1.7094111 0.8360850264931828 -0.14357395686409705
1.7091851 0.8360525708292018 -0.14355310095183446
1.7089592 0.836020151632554 -0.14353219328092506
1.7087333 0.8359877225171836 -0.14351134723311895
1.7085075 0.8359553298581354 -0.14349043047685572
1.7082816 0.8359229101772295 -0.1434696332171561
1.7080559 0.8358905269121851 -0.14344892242839338
1.7078301 0.8358581336939229 -0.14342825192134595
1.7076043 0.8358257597639678 -0.14340761089219903
1.7073786 0.835793392950895 -0.143387032627852
1.707153 0.8357610454082144 -0.14336651205223994
1.7069273 0.8357286878594129 -0.14334604443748955
1.7067016 0.8356963495411194 -0.14332577003307287
1.7064761 0.8356640182378191 -0.1433055716097743
1.7062505 0.8356317061224868 -0.14328539251370342
1.706025 0.8355993839236192 -0.14326518552491319
1.7057995 0.835567080918572 -0.1432450021897194
1.705574 0.8355347849036109 -0.14322478356237975
1.7053486 0.8355025080988234 -0.14320447815070597
1.7051232 0.8354702212387092 -0.14318410455226677
1.7048978 0.835437953615335 -0.14316370550125843
1.7046725 0.8354056930109627 -0.14314328170790955
1.7044472 0.8353734516602538 -0.14312284072471124
1.7042218 0.8353412002679982 -0.14310240233441576
1.7039965 0.8353089681310027 -0.1430819244862456
1.7037714 0.8352767430215972 -0.1430614041536384
1.703546 0.8352445201317273 -0.14304084103806175
1.703321 0.8352123213339017 -0.14302020350621297
1.7030958 0.8351801247858306 -0.14299955742600567
1.7028707 0.8351479352855699 -0.14297884220724472
1.7026455 0.8351157480671525 -0.14295806814849948
1.7024205 0.8350835679101335 -0.14293732877549484
1.7021955 0.8350514241161814 -0.1429165322125441
1.7019705 0.8350192533183808 -0.14289569670957805
1.7017455 0.8349871188968415 -0.14287482590988296
1.7015206 0.8349549745345125 -0.14285384001328388
1.7012957 0.8349228665823462 -0.1428327379134454
1.7010708 0.8348907317098225 -0.14281157713235282
1.700846 0.8348586332666361 -0.14279041854629393
1.7006211 0.8348265249334327 -0.1427692629688878
1.7003964 0.8347944530199857 -0.14274811829025774
1.7001716 0.8347623542004873 -0.1427269137961014
1.6999469 0.8347302918171421 -0.14270564072755507
1.6997222 0.834698219573705 -0.14268435998498258
1.6994975 0.8346661667575467 -0.14266303721510615
1.6992729 0.8346341210947049 -0.1426416721888202
1.6990483 0.8346020948810916 -0.14262031581813275
1.6988237 0.8345700588221726 -0.14259886686959627
1.6985991 0.834538042241458 -0.14257734193705182
1.6983746 0.834506032846719 -0.14255574561631007
1.6981502 0.8344740429543692 -0.14253411786580653
1.6979257 0.8344420432742162 -0.14251238581197534
1.6977012 0.8344100631292067 -0.14249064670082656
1.6974769 0.8343780901978525 -0.14246885556188896
1.6972524 0.8343461198390976 -0.14244698861188024
1.6970282 0.8343141736996272 -0.14242509309095905
1.6968038 0.8342822301467914 -0.1424031440435642
1.6965795 0.8342502768763441 -0.14238117295224037
1.6963552 0.8342183601490334 -0.14235919345716438
1.696131 0.8341864337039541 -0.14233731104384428
1.6959069 0.8341545437723931 -0.14231535366738468
1.6956826 0.8341226271710321 -0.14229332951525
1.6954585 0.8340907471062106 -0.14227128829294575
1.6952344 0.8340588573516322 -0.14224917658435232
1.6950103 0.8340269871943856 -0.14222703174518442
1.6947863 0.8339951243149827 -0.14220490729157426
1.6945623 0.8339632810291547 -0.14218278936342965
1.6943383 0.8339314280658393 -0.14216060767263064
1.6941143 0.833899594717341 -0.14213836021373993
1.6938905 0.8338677686604371 -0.14211600939874672
1.6936666 0.8338359622617258 -0.14209361118780758
1.6934427 0.8338041462367566 -0.14207116288805455
1.6932188 0.8337723498834835 -0.1420487265711907
1.692995 0.8337405439069762 -0.14202628292749103
1.6927712 0.8337087745306889 -0.14200384503275554
1.6925474 0.8336769955330853 -0.14198132086369278
1.6923238 0.8336452531532015 -0.141958786809743
1.6921 0.83361348424569 -0.14193618962718663
1.6918764 0.8335817519673879 -0.14191358389140712
1.6916528 0.8335500100956313 -0.1418909998059417
1.6914291 0.8335182879231406 -0.14186838849697714
1.6912056 0.8334865730706963 -0.14184570688996537
1.690982 0.8334548610402421 -0.14182299029563633
1.6907586 0.8334231732564757 -0.14180021924713024
1.6905351 0.8333914883146485 -0.14177737215004002
1.6903116 0.8333597938382179 -0.14175444420580657
1.6900882 0.8333281360450108 -0.1417314095194848
1.6898648 0.8332964687517977 -0.14170835300506787
1.6896414 0.8332648212652453 -0.14168522001726408
1.6894181 0.8332331812056925 -0.1416618790487538
1.6891948 0.8332015610370499 -0.14163831559704437
1.6889715 0.833169931494211 -0.14161462848514875
1.6887482 0.8331383218950427 -0.1415909057983802
1.688525 0.8331067029433709 -0.14156720164227055
1.6883018 0.833075120796742 -0.14154356475544574
1.6880786 0.8330435292822543 -0.1415198839376008
1.6878555 0.8330119577064908 -0.14149614141431388
1.6876324 0.8329803936524846 -0.14147235407631234
1.6874094 0.8329488495522908 -0.1414485651271992
1.6871864 0.8329172961144898 -0.14142471850317986
1.6869633 0.8328857626510675 -0.1414008223647109
1.6867403 0.8328542198785446 -0.14137680261788282
1.6865174 0.8328227139686374 -0.1413527967410972
1.6862944 0.8327911987676161 -0.14132871505855296
1.6860715 0.8327597035906518 -0.14130459740764578
1.6858487 0.8327282159763777 -0.1412804836343501
1.6856258 0.8326967315630495 -0.14125624234392725
1.685403 0.8326652547378618 -0.14123200842347478
1.6851803 0.8326338148057394 -0.14120773271969295
1.6849575 0.8326023488034492 -0.14118337746145998
1.6847348 0.8325709197135266 -0.14115898918859865
1.6845121 0.8325394814034205 -0.14113455912726913
1.6842895 0.8325080631881943 -0.14111014785181433
1.6840668 0.8324766357542207 -0.14108571416183507
1.6838442 0.8324452452387521 -0.14106125379664336
1.6836216 0.8324138455166498 -0.14103676893016973
1.6833991 0.8323824658992355 -0.14101226854008972
1.6831766 0.8323510938905666 -0.14098767110002303
1.6829541 0.8323197252238737 -0.14096296328845842
1.6827316 0.832288364208955 -0.14093811470022344
1.6825092 0.8322570233950722 -0.1409132347526535
1.6822869 0.8322256902493318 -0.14088832253976763
1.6820645 0.8321943773113049 -0.14086338311146787
1.6818422 0.8321630552528442 -0.14083843791626438
1.6816199 0.8321317534080961 -0.14081347204053327
1.6813976 0.8321004424532213 -0.14078844812432495
1.6811754 0.8320691685160362 -0.14076337336221087
1.6809531 0.8320378854985494 -0.14073818868364665
1.6807309 0.8320066227526385 -0.14071290602212855
1.6805087 0.8319753509718791 -0.14068751750622577
1.6802866 0.8319441162691577 -0.14066209442709596
1.6800646 0.8319128725590282 -0.1406365908869788
1.6798425 0.831881649184017 -0.14061101006870944
1.6796204 0.8318504168381856 -0.14058532617530492
1.6793984 0.8318192216248582 -0.14055958372025742
1.6791764 0.8317880174675428 -0.14053376527575004
1.6789545 0.8317568337168268 -0.14050786121956102
1.6787325 0.8317256410671457 -0.14048176229056697
1.6785107 0.8316944856385066 -0.14045556423757927
1.6782888 0.8316633213638694 -0.14042931542920234
1.678067 0.8316321775775197 -0.1404030615970097
1.6778451 0.8316010249552886 -0.1403767646706933
1.6776234 0.8315699095601766 -0.14035048669988473
1.6774017 0.8315387853321038 -0.14032419331214008
1.6771799 0.8315076815924205 -0.14029793428844753
1.6769582 0.8314765690158169 -0.1402716316867087
1.6767366 0.8314454936595935 -0.14024528863584376
1.6765149 0.8314143927685559 -0.1402188660932736
1.6762933 0.8313833291226731 -0.14019236554887612
1.6760718 0.831352273394724 -0.14016590621815583
1.6758502 0.8313212214834008 -0.14013941526968302
1.6756287 0.831290177490904 -0.1401128613090423
1.6754072 0.8312591540469535 -0.14008629792610663
1.6751857 0.8312281218255203 -0.1400597104672713
1.6749643 0.8311971268536978 -0.14003306562323714
1.6747429 0.831166123125941 -0.14000639098467033
1.6745216 0.8311351399650401 -0.1399796767496362
1.6743002 0.8311041480640878 -0.1399529305490111
1.674079 0.8310731934269934 -0.13992614706295595
1.6738576 0.8310422133846277 -0.1398993277953633
1.6736363 0.831011270617105 -0.13987244619102557
1.6734152 0.8309803358169386 -0.139845520867042
1.6731939 0.830949404959095 -0.13981861086565392
1.6729728 0.830918482062914 -0.1397916885077421
1.6727517 0.8308875797832949 -0.13976475841809421
1.6725305 0.830856668801179 -0.13973780443346487
1.6723095 0.8308257951049337 -0.1397107220492711
1.6720884 0.8307948960912465 -0.13968359333948216
1.6718674 0.8307640343847256 -0.13965642670854733
1.6716465 0.8307331806826995 -0.13962923530609261
1.6714255 0.830702331002259 -0.13960195205403064
1.6712046 0.8306714893482418 -0.13957462681130137
1.6709837 0.8306406683848131 -0.13954723052060583
1.6707628 0.8306098388327107 -0.1395197604747929
1.6705419 0.8305790300033747 -0.13949223719561227
1.6703211 0.8305482292346497 -0.13946469686682988
1.6701003 0.830517449196273 -0.1394371658983079
1.6698796 0.8304866605847975 -0.13940967256324435
1.6696589 0.8304559092997832 -0.1393822181642326
1.6694381 0.8304251328123985 -0.13935474868498107
1.6692175 0.8303943936529439 -0.13932722635018369
1.6689968 0.830363645925441 -0.13929970381785933
1.6687763 0.8303329355190879 -0.13927214453406198
1.6685556 0.8303021999571957 -0.13924450222651047
1.6683351 0.83027150173725 -0.13921683519952002
1.6681145 0.830240794986073 -0.13918904617357425
1.6678941 0.830210125616537 -0.13916111019297825
1.6676736 0.8301794311810798 -0.13913312114698348
1.6674532 0.8301487741484104 -0.13910509161631515
1.6672328 0.8301181086584383 -0.1390770494233487
1.6670125 0.8300874805593141 -0.13904902229806365
1.666792 0.8300568274257852 -0.13902098632026363
1.6665717 0.8300262116774644 -0.1389929481831495
1.6663514 0.8299955874814547 -0.1389648295983434
1.6661313 0.8299650006816274 -0.13893667655866995
1.665911 0.8299343888902663 -0.13890850255091244
1.6656908 0.8299038144950963 -0.13888032353130778
1.6654706 0.8298732316737812 -0.1388521175248251
1.6652504 0.8298426697057099 -0.13882381557422274
1.6650304 0.8298121158933754 -0.13879540679691846
1.6648103 0.829781582982912 -0.13876687989919254
1.6645902 0.8297510417193098 -0.13873835545852506
1.6643702 0.829720521357692 -0.13870989183265744
1.6641502 0.8296900091593794 -0.13868135255650949
1.6639302 0.8296595013549571 -0.1386527889290045
1.6637104 0.8296290182588425 -0.13862413946715105
1.6634904 0.8295985395834954 -0.13859544523167497
1.6632705 0.8295680525838184 -0.1385666799845692
1.6630507 0.8295376030859636 -0.13853776362314743
1.6628308 0.8295071453039949 -0.13850885642383548
1.662611 0.829476708509058 -0.1384800234034417
1.6623913 0.8294462799157846 -0.13845118495779302
1.6621716 0.8294158723059266 -0.138422330356915
1.6619518 0.829385439889205 -0.1383934767632747
1.6617322 0.8293550614634522 -0.1383645471396078
1.6615125 0.8293246582454082 -0.1383356327030088
1.6612929 0.8292942925165657 -0.13830674200851875
1.6610733 0.8292639184882845 -0.13827781054391755
1.6608537 0.8292335654709853 -0.13824877493711546
1.6606342 0.8292032041895127 -0.13821968317864278
1.6604147 0.8291728804201309 -0.13819056881615063
1.6601952 0.829142548396801 -0.1381614165485763
1.6599758 0.8291122374266376 -0.1381321886034676
1.6597564 0.8290819346998345 -0.1381028423328582
1.659537 0.8290516366046968 -0.1380734485363258
1.6593176 0.8290213467687643 -0.13804407027242607
1.6590983 0.8289910780253498 -0.1380147022972543
1.658879 0.8289608175224471 -0.13798529113946612
1.6586597 0.8289305616773197 -0.13795588804483758
1.6584405 0.8289003140742094 -0.13792638898497236
1.6582212 0.8288700876116057 -0.1378968078201371
1.6580021 0.8288398694109406 -0.13786722740881277
1.6577829 0.8288096559319553 -0.13783750055566368
1.6575638 0.828779450750753 -0.1378076814951819
1.6573447 0.8287492667680308 -0.13777780988652932
1.6571256 0.8287190746775649 -0.13774788048686765
1.6569066 0.8286889202273283 -0.13771790998525565
1.6566876 0.8286587576875507 -0.1376879402910938
1.6564686 0.8286286163662777 -0.13765793864556872
1.6562496 0.828598466970846 -0.13762783688315844
1.6560308 0.8285683552229164 -0.13759776978299318
1.6558119 0.8285382354058856 -0.13756766516156094
1.655593 0.8285081368451458 -0.1375374210628231
1.6553742 0.8284780302577787 -0.13750713923124733
1.6551553 0.8284479449577096 -0.13747676256585842
1.6549366 0.8284178680504267 -0.1374463122911114
1.6547178 0.8283878124585116 -0.13741582788629425
1.654499 0.8283577488866231 -0.13738533256042226
1.6542804 0.8283277230112911 -0.137354830224631
1.6540618 0.8282976891678654 -0.13732422442865205
1.653843 0.8282676603002208 -0.13729356576272092
1.6536245 0.8282376562265693 -0.13726292067774057
1.6534059 0.8282076571222934 -0.13723230583250604
1.6531874 0.828177666426208 -0.13720168539522765
1.6529689 0.8281476970739022 -0.13717098793808263
1.6527504 0.8281177197923818 -0.13714024188191057
1.6525319 0.8280877638758399 -0.13710945729096224
1.6523135 0.828057816392569 -0.13707861398904925
1.6520951 0.8280278902910094 -0.13704773730484235
1.6518767 0.8279979563045746 -0.13701667527720462
1.6516583 0.8279680437557709 -0.13698558840493805
1.65144 0.8279381396739117 -0.1369545433040569
1.6512218 0.8279082570157592 -0.13692349182867367
1.6510035 0.8278783664970396 -0.13689234095320638
1.6507852 0.8278484974337789 -0.13686113299711627
1.650567 0.8278186368432562 -0.13682990247730578
1.6503489 0.8277887977277318 -0.13679862516947275
1.6501307 0.8277589507885769 -0.13676726204426143
1.6499126 0.8277291253567373 -0.13673581568591364
1.6496946 0.8276993084404322 -0.13670422982737496
1.6494765 0.827669513075631 -0.13667258703921217
1.6492585 0.8276397099535212 -0.1366409508392851
1.6490405 0.8276099283877859 -0.13660928221165528
1.6488225 0.8275801553615746 -0.13657753208721038
1.6486045 0.8275503876395256 -0.13654572406900364
1.6483866 0.8275206284757547 -0.1365138611531708
1.6481688 0.8274909071854036 -0.1364820020751013
1.6479509 0.8274611619082278 -0.13645014491531343
1.6477331 0.8274314544969025 -0.13641825689539494
1.6475153 0.8274017393878054 -0.13638623668958647
1.6472975 0.8273720459130816 -0.1363542066568837
1.6470797 0.8273423447594807 -0.13632214903584278
1.646862 0.8273126814990391 -0.13629004363230646
1.6466444 0.8272830105793106 -0.1362578108430791
1.6464267 0.8272533613492071 -0.13622547582873154
1.6462091 0.8272237207434016 -0.1361930555356532
1.6459914 0.8271940856333019 -0.13616048714226375
1.6457739 0.8271644591915691 -0.13612784910947962
1.6455563 0.8271348545124957 -0.13609520404572253
1.6453389 0.8271052584980613 -0.1360624987007746
1.6451215 0.8270756842682955 -0.13602974529061135
1.6449039 0.8270460862768078 -0.1359970303152198
1.6446866 0.8270165424884788 -0.1359642995758132
1.6444691 0.8269869749466671 -0.13593156073530482
1.6442517 0.8269574291898026 -0.13589876474098705
1.6440344 0.8269278921105169 -0.1358658730402045
1.6438171 0.8268983768532076 -0.13583286005465842
1.6435999 0.8268688703051364 -0.13579980129391514
1.6433825 0.8268393694156437 -0.13576671225390202
1.6431653 0.8268098772424527 -0.13573357328255203
1.6429482 0.8267804069371867 -0.1357003889364195
1.642731 0.8267509291893195 -0.13566705537768248
1.6425139 0.8267214895219783 -0.13563368333888096
1.6422968 0.826692042437685 -0.1356003131668638
1.6420797 0.8266626172611469 -0.1355669138909849
1.6418626 0.8266331846733369 -0.13553353518034722
1.6416456 0.8266037739954474 -0.1355001003090588
1.6414286 0.8265743720834119 -0.13546647016791788
1.6412116 0.8265449921411461 -0.13543276686429898
1.6409947 0.8265156048497616 -0.13539906095494414
1.6407778 0.8264862556704589 -0.1353653707018193
1.640561 0.8264568991435043 -0.1353316063403822
1.640344 0.826427548476516 -0.13529774735372177
1.6401273 0.8263982227563856 -0.13526383406668363
1.6399105 0.8263689029271327 -0.1352298567463916
1.6396937 0.8263395919298641 -0.13519583439244204
1.639477 0.8263103029784402 -0.13516170229249222
1.6392603 0.8262810067731795 -0.13512751162794193
1.6390436 0.8262517326354176 -0.13509333005906016
1.638827 0.8262224673532553 -0.13505910798064716
1.6386104 0.8261932241468418 -0.13502483712384503
1.6383938 0.8261639737143264 -0.13499045544585
1.6381772 0.8261347454013077 -0.13495597373513232
1.6379607 0.8261055259898357 -0.13492143243281088
1.6377441 0.8260763126415919 -0.1348868252256967
1.6375277 0.8260471242877071 -0.13485219705288148
1.6373112 0.8260179420123095 -0.1348175583897967
1.6370947 0.8259887525812025 -0.13478293383993065
1.6368784 0.8259596013629263 -0.13474827964433728
1.636662 0.825930443006274 -0.13471347935684572
1.6364456 0.8259013068402318 -0.1346786093454457
1.6362294 0.8258721796271146 -0.13464367099658284
1.6360132 0.8258430746246289 -0.13460869717885668
1.6357969 0.8258139625348581 -0.1345737168159711
1.6355807 0.8257848726637876 -0.1345386998068663
1.6353644 0.8257557757212229 -0.13450360181410198
1.6351483 0.8257267170579281 -0.1344684654343699
1.6349322 0.825697651345955 -0.13443326306001321
1.634716 0.825668607900704 -0.1343979756321927
1.6345 0.8256395734510443 -0.1343626593748642
1.6342839 0.825610545270729 -0.13432732894971372
1.6340679 0.8255815260884133 -0.13429192147803828
1.6338519 0.8255525292185106 -0.13425647256224055
1.633636 0.8255235413547489 -0.13422098061219037
1.63342 0.8254945598248588 -0.13418537595658248
1.6332041 0.8254655873329003 -0.13414965124210954
1.6329882 0.8254366372246728 -0.13411382017531867
1.6327723 0.8254076801985056 -0.13407795232417333
1.6325566 0.8253787615591707 -0.13404203910200294
1.6323408 0.8253498360183328 -0.13400610493722664
1.632125 0.8253209328866954 -0.13397014144899694
1.6319093 0.8252920228705926 -0.13393407510914038
1.6316936 0.8252631512582459 -0.1338979709274875
1.6314778 0.8252342568271033 -0.1338617604513672
1.6312622 0.8252054008237084 -0.1338255313784798
1.6310467 0.8251765539419614 -0.13378916868631976
1.630831 0.8251477136162287 -0.1337527356673491
1.6306155 0.8251188824335433 -0.13371632655828702
1.6304 0.8250900737537019 -0.13367987874124443
1.6301844 0.8250612582829552 -0.13364335255530743
1.629969 0.8250324812739208 -0.13360678156769032
1.6297535 0.8250036815754757 -0.1335700758792584
1.629538 0.8249749203695402 -0.13353334473061812
1.6293226 0.8249461524302154 -0.13349654154214916
1.6291074 0.8249174229909925 -0.13345964261970467
1.628892 0.824888670947049 -0.13342264325530837
1.6286767 0.8248599574328246 -0.1333856058776473
1.6284614 0.8248312372433505 -0.13334859820897516
1.6282462 0.8248025555670151 -0.1333115225211751
1.6280309 0.8247738513447637 -0.1332743331953929
1.6278157 0.8247451856703351 -0.13323704824285956
1.6276006 0.8247165133809949 -0.1331996654844394
1.6273854 0.8246878637897128 -0.13316223351683837
1.6271703 0.8246592234796989 -0.13312476747465668
1.6269553 0.8246306058844745 -0.13308723654712892
1.6267402 0.82460198172026 -0.13304961905636564
1.6265252 0.8245733803100864 -0.1330118536153777
1.6263102 0.8245447882317852 -0.1329740016770256
1.6260952 0.8245162031012852 -0.13293607961300472
1.6258802 0.82448762732692 -0.13289804710022615
1.6256653 0.824459074388719 -0.13285999432432138
1.6254505 0.8244305308096661 -0.13282194688766727
1.6252357 0.8244020100643584 -0.13278382505374525
1.6250209 0.8243734828582278 -0.1327456701162172
1.624806 0.824344978510814 -0.13270742199969238
1.6245912 0.8243164677442786 -0.13266896729352776
1.6243765 0.8242879957261465 -0.1326303631359125
1.6241618 0.824259517357726 -0.13259161974613862
1.6239471 0.8242310619706791 -0.13255279313654755
1.6237324 0.824202600273468 -0.13251390596767812
1.6235179 0.8241741773878086 -0.13247482550003828
1.6233033 0.8241457482608009 -0.13243553915908488
1.6230887 0.8241173422234597 -0.1323961761317781
1.6228741 0.8240889299882342 -0.13235678264466275
1.6226596 0.824060540858025 -0.13231734436483336
1.6224451 0.8240321613202507 -0.1322778400729004
1.6222306 0.8240038049115275 -0.13223823996520903
1.6220163 0.8239754581169502 -0.13219857280794198
1.6218019 0.8239471187254263 -0.1321588035304286
1.6215875 0.8239187889787974 -0.1321189231031024
1.6213732 0.8238904824350716 -0.13207900829796212
1.6211588 0.823862169795628 -0.13203915218003093
1.6209445 0.8238338803446316 -0.13199927251043486
1.6207303 0.8238056005232212 -0.13195940091022085
1.6205161 0.8237773438987203 -0.13191949724455737
1.6203018 0.8237490811724911 -0.13187960124616602
1.6200877 0.8237208573633378 -0.13183967389732254
1.6198735 0.8236926117536935 -0.13179958510527215
1.6196594 0.823664405111362 -0.13175931685405476
1.6194453 0.8236361924435024 -0.13171903958181452
1.6192313 0.8236080187431349 -0.1316788035989726
1.6190172 0.8235798233099655 -0.13163856468275317
1.6188033 0.8235516668326432 -0.1315982875732434
1.6185893 0.8235235043378791 -0.1315579159885469
1.6183753 0.8234953651393692 -0.1315174349595251
1.6181614 0.8234672356378542 -0.131476839031244
1.6179476 0.8234391294790463 -0.131436207864448
1.6177337 0.8234110173641228 -0.13139548798783415
1.6175199 0.8233829286220157 -0.13135468079423337
1.617306 0.823354833961596 -0.1313137819835875
1.6170923 0.8233267783614329 -0.13127282284079164
1.6168785 0.8232987168657656 -0.13123179725467357
1.6166648 0.8232706787974295 -0.13119077232542092
1.6164511 0.8232426504750537 -0.13114977783592144
1.6162374 0.8232146299417953 -0.13110870427705784
1.6160238 0.8231866191618545 -0.13106759823340197
1.6158102 0.8231586318253703 -0.13102645256555612
1.6155967 0.8231306542403435 -0.13098523319529592
1.615383 0.8231026845092949 -0.13094400351556112
1.6151695 0.8230747245331956 -0.13090272596295768
1.614956 0.823046788045058 -0.13086136724536807
1.6147426 0.8230188613242767 -0.13081998208337914
1.6145291 0.8229909425064935 -0.13077858952656593
1.6143157 0.8229630334545356 -0.1307371377927326
1.6141024 0.8229351479171753 -0.1306956432631452
1.613889 0.8229072565722401 -0.13065411890627
1.6136757 0.8228794043328285 -0.13061252040974725
1.6134624 0.8228515463093581 -0.13057087967457004
1.6132492 0.8228237118283012 -0.13052922711640183
1.6130359 0.8227958715694769 -0.13048759078496514
1.6128227 0.8227680548510209 -0.13044593217120212
1.6126095 0.8227402479021998 -0.13040425336036168
1.6123964 0.8227124645069139 -0.1303625426060325
1.6121832 0.8226846753357836 -0.1303208702080202
1.6119701 0.8226569097062459 -0.13027922354524468
1.611757 0.8226291538132208 -0.13023763364234459
1.611544 0.8226014214415736 -0.13019603572889976
1.611331 0.8225736832715896 -0.13015440709808643
1.611118 0.822545968637358 -0.13011273230800333
1.610905 0.8225182637315408 -0.1300710028321846
1.6106921 0.8224905823788499 -0.13002924755316958
1.6104792 0.8224628952535472 -0.12998749405319596
1.6102663 0.8224352316836707 -0.12994570261039787
1.6100535 0.8224075778387042 -0.12990383000834488
1.6098406 0.8223799320954535 -0.1298619175477197
1.6096278 0.8223522960864987 -0.1298199853061331
1.6094152 0.8223246991451191 -0.12977804871412982
1.6092024 0.8222970809871951 -0.12973610082128462
1.6089897 0.8222695018912676 -0.12969409398247067
1.608777 0.8222419170678933 -0.12965200576205735
1.6085644 0.8222143558681488 -0.12960989899742079
1.6083517 0.8221867889558588 -0.12956776901382397
1.6081392 0.8221592611205837 -0.12952559538645778
1.6079266 0.8221317275886019 -0.12948336880288316
1.607714 0.8221042177005609 -0.12944112652489642
1.6075015 0.8220767021261074 -0.12939887330660593
1.6072891 0.8220492256160781 -0.1293566546199957
1.6070766 0.8220217434100409 -0.12931444973628167
1.6068642 0.8219942848400307 -0.12927215955398869
1.6066518 0.821966820595763 -0.12922984005105778
1.6064395 0.821939395406997 -0.12918750256722708
1.606227 0.8219119491533192 -0.12914512320112181
1.6060147 0.8218845419582638 -0.12910271011068356
1.6058025 0.821857144502587 -0.1290602016929505
1.6055902 0.8218297553525397 -0.12901766474142062
1.605378 0.8218023759504013 -0.12897508291663937
1.6051658 0.8217750202587625 -0.1289324248577345
1.6049536 0.8217476589615919 -0.12888968810370896
1.6047415 0.821720321405448 -0.12884688786913778
1.6045294 0.8216929936211835 -0.12880406161781593
1.6043173 0.8216656895920511 -0.12876122974710386
1.6041052 0.8216383799816861 -0.12871832664023847
1.6038932 0.821611094140812 -0.12867545359219326
1.6036812 0.8215838180527991 -0.12863260360896597
1.6034693 0.8215565657263251 -0.1285896811587732
1.6032573 0.821529307831463 -0.1285466859581225
1.6030453 0.821502073729208 -0.1285036383997656
1.6028335 0.8214748494010301 -0.12846051132111852
1.6026216 0.8214476335695827 -0.12841744028122534
1.6024097 0.821420427497454 -0.1283743316290372
1.602198 0.8213932605425384 -0.1283311664312262
1.6019862 0.8213660727549491 -0.1282879970713078
1.6017745 0.8213389240835114 -0.12824476604118235
1.6015627 0.8213117698999476 -0.12820145884847603
1.601351 0.8212846395603465 -0.12815814110994347
1.6011393 0.8212575037203517 -0.12811480827616803
1.6009277 0.8212304070078581 -0.12807135474462222
1.6007161 0.8212033048226103 -0.12802787114112743
1.6005045 0.8211762265097944 -0.127984383305978
1.6002929 0.8211491427300822 -0.12794087234751664
1.6000814 0.8211220980763109 -0.1278973790617413
1.59987 0.8210950479571618 -0.1278538174236449
1.5996585 0.8210680217244245 -0.12781022782442247
1.599447 0.8210409900450525 -0.1277665727193867
1.5992357 0.8210139975046911 -0.12772282117864292
1.5990242 0.8209869843245295 -0.1276790308827569
1.5988128 0.8209600102924405 -0.12763522140300448
1.5986016 0.8209330460699221 -0.1275913824976385
1.5983902 0.8209060905676214 -0.12754754250472652
1.598179 0.8208791448670415 -0.12750368877503512
1.5979677 0.8208522230929647 -0.1274598907939792
1.5977565 0.8208252959033407 -0.1274160575299738
1.5975453 0.8207983926457394 -0.1273722128700886
1.5973341 0.8207714991613487 -0.12732835440463522
1.597123 0.8207446296117374 -0.12728447347979582
1.5969119 0.820717754657761 -0.1272405641361244
1.5967008 0.8206909036528637 -0.12719657563249445
1.5964898 0.8206640624223581 -0.1271525656415222
1.5962788 0.8206372451563727 -0.1271085441086083
1.5960678 0.8206104225035035 -0.12706453321740332
1.5958568 0.8205836238147429 -0.12702048076299527
1.5956458 0.8205568197492555 -0.12697641340406426
1.5954349 0.8205300547900958 -0.12693233598634265
1.595224 0.8205032844531709 -0.12688824636336443
1.5950131 0.820476538095643 -0.1268440730254272
1.5948024 0.8204498015024898 -0.12679987133049245
1.5945915 0.8204230737868908 -0.12675565909199066
1.5943807 0.820396355832168 -0.12671140108466408
1.59417 0.8203696618887084 -0.1266670819914577
1.5939593 0.820342977706238 -0.12662273820589573
1.5937486 0.8203163024561715 -0.12657836358159022
1.5935379 0.8202896369667873 -0.12653396263280073
1.5933273 0.8202629955158357 -0.12648953786924283
1.5931168 0.8202363638151035 -0.12644514228577117
1.5929061 0.8202097410737313 -0.12640071349887513
1.5926956 0.8201831280811288 -0.12635620175374412
1.5924851 0.820156539154285 -0.1263115781641694
1.5922745 0.8201299449457152 -0.1262668963076635
1.5920641 0.8201033898780732 -0.12622219538940202
1.5918536 0.8200768144953928 -0.1261774429178875
1.5916432 0.8200502782600223 -0.12613262831776237
1.5914329 0.8200237518158681 -0.126087675090781
1.5912225 0.8199972344903071 -0.12604267216466705
1.5910122 0.8199707269713489 -0.125997653306426
1.5908018 0.8199442285936372 -0.1259525886001886
1.5905917 0.8199177550354141 -0.12590751577632037
1.5903814 0.8198912906328378 -0.1258624442362491
1.5901712 0.8198648360261124 -0.12581729037208628
1.5899609 0.8198383906103608 -0.1257721049688703
1.5897508 0.8198119549956676 -0.12572689984401947
1.5895407 0.8197855585622889 -0.12568166827497324
1.5893306 0.8197591419618478 -0.12563640045098362
1.5891205 0.819732764546553 -0.1255910705141924
1.5889105 0.8197063819676923 -0.12554572677228398
1.5887004 0.8196800236034754 -0.12550034105545793
1.5884904 0.8196536600858527 -0.1254549778368545
1.5882804 0.8196273357272469 -0.12540964946625113
1.5880705 0.819601006204243 -0.12536429909003632
1.5878606 0.8195747008857894 -0.12531893168327726
1.5876508 0.8195484053446686 -0.1252735651224885
1.5874408 0.819522119076897 -0.12522817199663766
1.587231 0.8194958425831175 -0.1251827378674965
1.5870212 0.8194695903148143 -0.1251372191729318
1.5868114 0.8194433329146972 -0.12509169676923265
1.5866017 0.8194171146615566 -0.12504612617272995
1.586392 0.8193908912875462 -0.125000549506224
1.5861824 0.8193646921527108 -0.12495491593330682
1.5859727 0.8193384879164288 -0.12490921274359186
1.585763 0.8193123079446866 -0.12486348379377538
1.5855534 0.8192861377634116 -0.12481772999597353
1.5853438 0.8192599918585629 -0.12477194955236563
1.5851343 0.8192338408674645 -0.12472614366703914
1.5849248 0.8192077290262172 -0.12468031999969924
1.5847152 0.8191815972433519 -0.12463447370302845
1.5845058 0.8191555046057725 -0.12458861051968083
1.5842963 0.8191294068864908 -0.1245428370015291
1.5840869 0.8191033334280811 -0.12449710070731722
1.5838776 0.819077269717199 -0.12445123018713526
1.5836682 0.819051230297377 -0.12440535750713456
1.5834589 0.819025185795934 -0.12435948177844658
1.5832496 0.8189991655858706 -0.12431356530925884
1.5830404 0.8189731551165272 -0.12426763389335843
1.582831 0.8189471541388914 -0.12422166178889087
1.5826218 0.8189211629020868 -0.12417568450930037
1.5824126 0.8188951959738222 -0.12412972095134175
1.5822035 0.8188692387666984 -0.12408376175357809
1.5819943 0.8188432910715069 -0.12403778740844211
1.5817852 0.8188173530916348 -0.1239917595989153
1.5815761 0.8187914394283706 -0.12394573149062026
1.5813671 0.8187655354691453 -0.12389970834509895
1.581158 0.8187396410545636 -0.12385367266649167
1.5809491 0.8187137563411099 -0.12380753138876283
1.5807401 0.8186878959792175 -0.12376129691882339
1.5805311 0.8186620305879672 -0.1237150192010044
1.5803223 0.818636204302203 -0.12366878410665107
1.5801134 0.8186103729801518 -0.12362255358656823
1.5799046 0.8185845660091411 -0.12357628359478992
1.5796957 0.8185587540146401 -0.12352996108309026
1.5794868 0.8185329663924901 -0.12348359163134763
1.5792781 0.8185071884823364 -0.12343720656212254
1.5790694 0.8184814349486165 -0.12339078655417549
1.5788606 0.8184556764154266 -0.12334434427337597
1.5786519 0.8184299422701581 -0.12329787800992648
1.5784433 0.8184042178327281 -0.12325135691553551
1.5782347 0.8183785177968294 -0.12320482281528929
1.578026 0.8183528127718752 -0.12315835710982147
1.5778174 0.8183271321309765 -0.1231118677949825
1.5776088 0.8183014465065567 -0.12306527892733804
1.5774003 0.8182757999698009 -0.12301857571653856
1.5771918 0.818250148488176 -0.12297185452205071
1.5769833 0.818224521436269 -0.12292508787252453
1.576775 0.8181989041066094 -0.12287827343383663
1.5765665 0.8181732965757574 -0.12283142523896946
1.5763581 0.8181476987605704 -0.12278467419962125
1.5761497 0.8181221253707182 -0.12273787503934376
1.5759414 0.818096561685122 -0.1226910195689863
1.5757331 0.8180710078183874 -0.12264416063927645
1.5755248 0.818045463653898 -0.12259725415913014
1.5753165 0.8180199439518195 -0.12255027344210415
1.5751084 0.8179944339555784 -0.12250323624598196
1.5749002 0.8179689338398622 -0.1224562160508923
1.574692 0.8179434434177363 -0.12240920910838857
1.5744839 0.8179179774805372 -0.12236212975122147
1.5742757 0.8178925066573827 -0.1223149787515216
1.5740676 0.8178670603487755 -0.1222677488614525
1.5738596 0.8178416237564986 -0.12222047271891288
1.5736516 0.8178162116898166 -0.1221732002096053
1.5734435 0.817790794770017 -0.12212585718990548
1.5732355 0.8177654023949368 -0.12207850144380486
1.5730276 0.8177400197293613 -0.12203111244736357
1.5728197 0.8177146616195408 -0.12198365276045285
1.5726118 0.8176892986861085 -0.12193616427751604
1.5724039 0.8176639603257572 -0.12188860471232889
1.5721961 0.8176386316901544 -0.12184095550827893
1.5719882 0.8176133131365249 -0.12179329584523432
1.5717804 0.8175880043058187 -0.12174564232015384
1.5715728 0.8175627345940699 -0.12169793790703837
1.571365 0.8175374455890999 -0.12165019936455942
1.5711573 0.8175121957046358 -0.12160241264646084
1.5709497 0.8174869410485922 -0.1215545777695311
1.570742 0.8174617110329803 -0.12150667365801777
1.5705343 0.8174364762703793 -0.1214587288663243
1.5703268 0.8174112806384402 -0.12141079613232088
1.5701191 0.8173860657898867 -0.1213628299384664
1.5699116 0.8173608900674778 -0.12131482042990414
1.5697042 0.8173357240731266 -0.12126678130312502
1.5694966 0.8173105682918264 -0.12121871546033754
1.5692892 0.8172854222401457 -0.12117057169596919
1.5690818 0.8172603008857905 -0.12112235622151495
1.5688744 0.8172351748379055 -0.12107407308910699
1.5686669 0.817210073512895 -0.12102573192766056
1.5684596 0.8171849819430562 -0.12097734258867095
1.5682523 0.8171599151024769 -0.12092899490553041
1.568045 0.8171348435814957 -0.12088065041419961
1.5678377 0.8171097967923713 -0.12083222402953575
1.5676305 0.8170847597461001 -0.12078376084438125
1.5674233 0.8170597474508439 -0.12073522566586865
1.5672162 0.8170347305171556 -0.12068662227250965
1.567009 0.8170097383563729 -0.12063801306281001
1.5668019 0.8169847559433895 -0.12058933205037875
1.5665947 0.8169597839502887 -0.12054064072904885
1.5663877 0.8169348217035376 -0.12049191808266912
1.5661806 0.8169098842653366 -0.12044313029885217
1.5659736 0.8168849565781738 -0.12039427954932701
1.5657667 0.8168600537105007 -0.12034547146010129
1.5655596 0.816835131888994 -0.12029666819325703
1.5653527 0.8168102492232013 -0.12024782412437614
1.5651459 0.816785376295733 -0.12019885774301692
1.5649389 0.8167605138935945 -0.12014981824082066
1.5647321 0.8167356612483722 -0.1201007509261307
1.5645252 0.8167108334718393 -0.12005164590813272
1.5643184 0.8166860011392151 -0.12000252759189468
1.5641117 0.8166612079840476 -0.11995335524649042
1.563905 0.816636410290953 -0.11990409719855678
1.5636983 0.8166116374936432 -0.11985482655792429
1.5634916 0.8165868601661276 -0.11980561648351591
1.5632849 0.8165621077242311 -0.11975633819580492
1.5630783 0.8165373650366433 -0.11970702509725427
1.5628717 0.8165126472494392 -0.119657667894871
1.5626651 0.8164879249542568 -0.1196082745090864
1.5624585 0.8164632275747103 -0.11955885274700152
1.5622519 0.816438525701218 -0.11950938081892296
1.5620455 0.8164138630147373 -0.11945975735768002
1.561839 0.8163891958809798 -0.11941002959711432
1.5616325 0.8163645537335044 -0.11936014667692202
1.5614262 0.8163399214083699 -0.11931023417404639
1.5612198 0.816315314093081 -0.11926030355760253
1.5610133 0.8162906881602768 -0.11921036968826623
1.5608071 0.8162661156647073 -0.11916038591561239
1.5606008 0.8162415245760214 -0.11911036786320463
1.5603945 0.8162169727079118 -0.11906034112561698
1.5601882 0.8161924022620936 -0.11901037443021754
1.559982 0.8161678710074523 -0.1189604096895346
1.5597758 0.8161433495370337 -0.1189104158885579
1.5595696 0.8161188389009214 -0.11886042927147607
1.5593635 0.8160943380379445 -0.11881042010446836
1.5591574 0.8160698621945014 -0.1187603475263305
1.5589513 0.8160453819735555 -0.11871021618549545
1.5587453 0.8160209409425211 -0.11866000500020832
1.5585392 0.8159964814153328 -0.11860977207709543
1.5583332 0.8159720610824169 -0.1185594676020786
1.5581272 0.8159476364264137 -0.11850906724994636
1.5579213 0.8159232509786738 -0.11845861040444094
1.5577153 0.8158988471102963 -0.11840813362235453
1.5575094 0.8158744824460807 -0.11835762794780509
1.5573035 0.8158501134901189 -0.11830707833776946
1.5570977 0.8158257696393733 -0.11825648801108932
1.5568919 0.8158014356060271 -0.11820587135831778
1.556686 0.8157771125952488 -0.11815526186332873
1.5564803 0.8157527993978232 -0.11810450643295971
1.5562745 0.8157285113546904 -0.11805371350515405
1.5560689 0.8157042331264589 -0.11800290461321122
1.5558631 0.8156799659928996 -0.11795207774383616
1.5556575 0.8156557086719417 -0.11790116510193505
1.5554519 0.8156314765366033 -0.11785024353773232
1.5552464 0.8156072542100022 -0.11779926881531229
1.5550407 0.815583043044843 -0.11774818622777117
1.5548352 0.8155588417077647 -0.11769707147172555
1.5546297 0.8155346655864996 -0.11764598279316103
1.5544242 0.8155104852528917 -0.11759486134115686
1.5542188 0.8154863441576463 -0.11754372856206102
1.5540133 0.8154621848441804 -0.11749257596246418
1.5538079 0.8154380647619272 -0.11744139459580158
1.5536025 0.8154139404836586 -0.11739020833252202
1.5533972 0.8153898554223397 -0.11733895161938927
1.5531918 0.8153657521984315 -0.11728762257606484
1.5529865 0.8153416882030878 -0.11723629712841803
1.5527812 0.8153176200424052 -0.11718493995535091
1.552576 0.8152935771329237 -0.11713354140098818
1.5523708 0.8152695440330787 -0.11708210345076418
1.5521656 0.8152455361939456 -0.1170306473931217
1.5519605 0.8152215242146038 -0.11697907071524336
1.5517553 0.815197537535194 -0.11692741009736196
1.5515501 0.8151735467500879 -0.1168757195487446
1.5513451 0.8151495952115011 -0.11682397809913654
1.5511401 0.8151256395868364 -0.11677213637264994
1.550935 0.8151017093087054 -0.11672018028562903
1.55073 0.8150777749817705 -0.11666822949739133
1.5505251 0.8150538799143423 -0.11661623042540825
1.55032 0.8150299669057502 -0.11656424006624448
1.5501151 0.8150060931521877 -0.11651217538134832
1.5499103 0.8149822292690433 -0.1164600162900027
1.5497054 0.814958376888649 -0.11640781935475977
1.5495006 0.8149345343798543 -0.11635566669603474
1.5492958 0.8149107172513512 -0.11630343296567028
1.549091 0.8148868961386434 -0.11625106209016772
1.5488862 0.8148631004550448 -0.11619862871546413
1.5486815 0.8148393146663874 -0.11614617138325231
1.5484767 0.8148155404758588 -0.11609362751811238
1.5482721 0.8147917900269904 -0.11604106534940682
1.5480675 0.8147680512000889 -0.11598843701753885
1.5478628 0.8147443084606881 -0.11593575342958516
1.5476582 0.8147206050160123 -0.11588300164781976
1.5474536 0.8146968976778756 -0.11583026793039405
1.5472491 0.8146732158178216 -0.11577743645476078
1.5470446 0.8146495438898816 -0.11572451983802341
1.5468401 0.8146258836748136 -0.1156715842845092
1.5466356 0.8146022333929704 -0.1156186104816619
1.5464312 0.8145786086288334 -0.11556561028394313
1.5462267 0.8145549800171342 -0.11551259117070695
1.5460224 0.814531390699901 -0.1154595338372297
1.5458181 0.8145077975469331 -0.11540643990255937
1.5456138 0.8144842299234669 -0.11535334506864668
1.5454094 0.8144606584758501 -0.11530013819206784
1.5452051 0.8144371125950975 -0.11524682216648574
1.5450009 0.8144135766615673 -0.11519344819694931
1.5447967 0.8143900663195462 -0.1151400549773378
1.5445925 0.814366552196753 -0.11508661514430665
1.5443883 0.8143430636815941 -0.11503311171484758
1.5441842 0.8143195851162653 -0.11497959082290156
1.5439801 0.8142961321657779 -0.11492601271835647
1.543776 0.8142726754706066 -0.11487234222030412
1.543572 0.8142492444300482 -0.11481854285535872
1.5433679 0.8142258096909879 -0.1147646542645908
1.5431639 0.8142024143201504 -0.11471072065037959
1.5429599 0.8141790152757494 -0.11465667125028259
1.542756 0.8141556419436788 -0.11460262173842067
1.5425521 0.8141322786109025 -0.11454845613311969
1.5423481 0.8141089273678396 -0.11449426940085558
1.5421443 0.8140855861327448 -0.11443998142451016
1.5419405 0.8140622706685712 -0.11438568563417363
1.5417366 0.814038951574163 -0.11433136585843294
1.5415329 0.8140156718931948 -0.1142768833722978
1.5413291 0.8139923886214638 -0.1142223239950728
1.5411254 0.813969131173165 -0.11416766358324613
1.5409217 0.8139458701664933 -0.11411299518389367
1.540718 0.8139226349945077 -0.11405830381669181
1.5405143 0.8138994098615003 -0.11400364372991197
1.5403107 0.8138762105507948 -0.11394900602678475
1.5401071 0.8138530076756093 -0.11389429298272803
1.5399035 0.8138298306419319 -0.1138395418328299
1.5397 0.8138066636273759 -0.11378470728004797
1.5394964 0.8137835089203567 -0.11372984307173772
1.5392929 0.8137603642331751 -0.11367495882887915
1.5390896 0.8137372589761577 -0.11362002732540026
1.5388861 0.8137141366467323 -0.11356507997139398
1.5386827 0.8136910537431152 -0.11351005669076665
1.5384793 0.8136679673275647 -0.11345502081589205
1.538276 0.8136449068157775 -0.11339989655702154
1.5380726 0.8136218428166576 -0.11334473764719143
1.5378693 0.813598818247144 -0.11328956123721308
1.5376661 0.8135757901976236 -0.11323434692893831
1.5374628 0.8135527880721783 -0.11317910358375662
1.5372596 0.813529782475548 -0.11312388849577448
1.5370563 0.8135068028048037 -0.11306858872036762
1.5368532 0.8134838331523869 -0.11301325828134343
1.5366501 0.8134608894467866 -0.11295786932233397
1.5364469 0.8134379423004615 -0.11290239046620833
1.5362438 0.8134150211284009 -0.11284688778349586
1.5360408 0.8133921099810918 -0.11279135581254664
1.5358378 0.8133692248120651 -0.11273578873248585
1.5356348 0.8133463362250247 -0.11268019725362377
1.5354317 0.8133234736273338 -0.11262458488848885
1.5352288 0.8133006210448853 -0.11256891891716116
1.5350258 0.8132777810542011 -0.11251315180105068
1.534823 0.8132549510965766 -0.11245732661935653
1.5346202 0.8132321605708444 -0.112401514478606
1.5344173 0.8132093532669155 -0.11234566850421988
1.5342145 0.8131865853882873 -0.11228979014124228
1.5340116 0.8131638007652974 -0.11223380534377303
1.533809 0.813141068964027 -0.11217774247532193
1.5336062 0.8131183204628941 -0.11212162654964168
1.5334034 0.8130955980413535 -0.11206547167397571
1.5332007 0.8130728856716231 -0.112009220542449
1.5329981 0.8130501994036429 -0.1119529690618362
1.5327954 0.813027509837479 -0.11189667669439667
1.5325929 0.8130048597239014 -0.11184030927060176
1.5323902 0.8129821930065658 -0.1117838521281965
1.5321877 0.8129595657604692 -0.11172731322295604
1.5319852 0.8129369352727226 -0.11167075928497977
1.5317827 0.8129143442397955 -0.11161420273490391
1.5315802 0.8128917366672564 -0.1115575636678897
1.5313778 0.8128691685665659 -0.11150079053178881
1.5311754 0.8128465972773499 -0.11144395138730467
1.530973 0.8128240521883588 -0.11138703154614925
1.5307707 0.81280151721548 -0.11133004748392565
1.5305682 0.8127789951980219 -0.11127298411130851
1.530366 0.8127564833097457 -0.11121586573049295
1.5301636 0.8127339976650539 -0.1111587479987378
1.5299615 0.8127115221362867 -0.11110159813088302
1.5297592 0.8126890596163825 -0.1110444039631073
1.529557 0.8126666072132537 -0.11098716452159384
1.5293548 0.8126441810837295 -0.11092985127890001
1.5291526 0.812621751856008 -0.11087247902002934
1.5289506 0.8125993621476555 -0.1108149138959
1.5287484 0.8125769561861987 -0.11075727536946267
1.5285463 0.8125545897687451 -0.11069957304684919
1.5283444 0.8125322335317554 -0.110641749162567
1.5281423 0.8125098904796174 -0.11058384637415189
1.5279403 0.8124875444540484 -0.11052579413306175
1.5277383 0.8124652380309204 -0.11046762866955082
1.5275364 0.812442928674875 -0.1104093616970731
1.5273346 0.8124206589419734 -0.11035100303650915
1.5271326 0.8123983731563834 -0.11029257897589302
1.5269308 0.8123761270059496 -0.11023407541393222
1.526729 0.8123538779852041 -0.11017554176262752
1.5265272 0.8123316554640383 -0.11011694722351585
1.5263253 0.8123094301003347 -0.11005819806369538
1.5261236 0.8122872444068487 -0.1099992920072429
1.525922 0.8122650559302743 -0.10994023312884475
1.5257202 0.8122428940539972 -0.10988110939376065
1.5255185 0.8122207294297717 -0.10982191924030883
1.5253168 0.8121985914334391 -0.10976263428024303
1.5251153 0.8121764638109842 -0.10970316939558356
1.5249137 0.8121543628661746 -0.10964364815407644
1.5247121 0.8121322592432273 -0.10958405467216681
1.5245106 0.8121101953824398 -0.10952440897711876
1.524309 0.8120881158165622 -0.10946459962973615
1.5241076 0.8120660760566369 -0.1094045882039424
1.5239061 0.8120440337163571 -0.1093445122744479
1.5237046 0.812022018164559 -0.10928434933025871
1.5235033 0.8120000130850779 -0.10922407126678935
1.523302 0.8119780348434343 -0.1091636390034998
1.5231006 0.8119560540944181 -0.1091031501964996
1.5228993 0.8119341002104729 -0.1090426105404927
1.5226979 0.8119121438459752 -0.1089819340533869
1.5224967 0.8118902273816783 -0.10892114331741905
1.5222955 0.8118683084745945 -0.10886027067139976
1.5220942 0.8118464165122621 -0.10879927158633117
1.521893 0.8118245221539465 -0.10873814013401949
1.5216919 0.8118026677483995 -0.10867692240814789
1.5214907 0.8117807980345183 -0.10861555975395484
1.5212896 0.8117589683064933 -0.10855407161829284
1.5210885 0.8117371362783677 -0.10849246353423
1.5208875 0.8117153442549875 -0.10843075796050765
1.5206864 0.8116935370459358 -0.10836895283557996
1.5204854 0.8116717698574959 -0.10830714213644778
1.5202844 0.8116500004272557 -0.10824523262827089
1.5200835 0.8116282710219123 -0.10818325237582106
1.5198826 0.8116065265096232 -0.1081211952078072
1.5196817 0.8115848220279901 -0.10805912302965409
1.5194808 0.8115631153510116 -0.1079969344462323
1.51928 0.8115414358622409 -0.1079345158011408
1.5190792 0.8115197671145488 -0.10787197350099047
1.5188783 0.811498112755367 -0.10780927294349409
1.5186776 0.8114764691760862 -0.10774647154247496
1.5184768 0.8114548528846727 -0.10768361999681667
1.5182761 0.8114332345413325 -0.10762073988861519
1.5180755 0.8114116563295498 -0.10755770116789644
1.5178748 0.8113900761030376 -0.10749465998311014
1.5176742 0.811368523195889 -0.10743151076813154
1.5174736 0.8113469683033104 -0.10736830523968977
1.517273 0.8113254407564394 -0.10730506105456267
1.5170724 0.8113039240232404 -0.10724186230553294
1.5168719 0.8112824346216876 -0.1071786332392546
1.5166714 0.8112609432511951 -0.10711524886683967
1.5164709 0.8112394792633998 -0.10705176481280483
1.5162705 0.8112180261065166 -0.10698821201344727
1.51607 0.8111965876051311 -0.10692460514347252
1.5158696 0.8111751599411215 -0.10686091645631463
1.5156693 0.8111537724507613 -0.10679713504911655
1.515469 0.8111323703476644 -0.10673331339749548
1.5152687 0.8111110084272091 -0.10666935750536749
1.5150684 0.811089644664254 -0.10660534526198129
1.5148681 0.8110683083809043 -0.10654130739515331
1.5146679 0.8110469702873698 -0.10647695966787474
1.5144676 0.8110256597579434 -0.10641254321751194
1.5142674 0.8110043601600013 -0.10634792230120038
1.5140673 0.810983088192504 -0.10628303521256122
1.5138671 0.8109618145549428 -0.10621807261638003
1.5136671 0.8109405812426732 -0.10615312596139907
1.513467 0.810919333610033 -0.10608815551730359
1.5132669 0.8108981262903555 -0.10602314457668187
1.5130669 0.8108769173262736 -0.10595798527621728
1.512867 0.8108557486986467 -0.10589268563049194
1.512667 0.8108345658548216 -0.10582730643150132
1.512467 0.810813423364248 -0.10576187265554665
1.5122671 0.8107922793049657 -0.10569638436596614
1.5120672 0.8107711630011383 -0.10563080918338888
1.5118673 0.8107500451543656 -0.10556523327863372
1.5116675 0.8107289676555377 -0.10549958728102034
1.5114677 0.8107078886311915 -0.10543379469622784
1.5112679 0.8106868374334154 -0.10536772311637846
1.5110681 0.8106657847918813 -0.10530162024580653
1.5108684 0.8106447725555347 -0.10523550132427673
1.5106688 0.8106237588800599 -0.10516935289237403
1.5104691 0.8106027730658729 -0.10510310631962996
1.5102694 0.8105817858454282 -0.10503675363777883
1.5100697 0.8105608265264256 -0.10497032889657144
1.5098702 0.8105398783346508 -0.10490387656768335
1.5096706 0.8105189580527384 -0.1048374461538138
1.509471 0.8104980363822137 -0.1047709570079131
1.5092715 0.8104771426391398 -0.1047043829617293
1.509072 0.8104562475345195 -0.10463778727117311
1.5088725 0.8104353928363282 -0.10457121583939859
1.5086731 0.8104145367682994 -0.10450458386235754
1.5084736 0.8103937086502149 -0.10443786337100977
1.5082743 0.8103728916366323 -0.1043711074647785
1.5080749 0.8103520901436522 -0.10430435749003959
1.5078756 0.8103312997439557 -0.10423752927449842
1.5076762 0.8103105373248518 -0.10417069638518012
1.5074769 0.810289773571791 -0.10410383484939664
1.5072777 0.810269050211815 -0.10403691868586512
1.5070785 0.8102483255338063 -0.10396993209769065
1.5068793 0.8102276288539587 -0.10390296131610972
1.5066801 0.8102069308581709 -0.1038360093410175
1.5064809 0.8101862608548136 -0.10376904009420793
1.5062819 0.810165601904354 -0.10370205431364364
1.5060828 0.810144970950029 -0.10363500079480066
1.5058837 0.8101243386983873 -0.10356784734485623
1.5056846 0.8101037344881178 -0.103500517982299
1.5054855 0.8100831290392833 -0.10343306887684149
1.5052866 0.8100625640042818 -0.10336557279175775
1.5050876 0.8100419977530599 -0.10329801793273076
1.5048887 0.8100214596004003 -0.10323039378565389
1.5046898 0.8100009325502634 -0.10316276983837559
1.5044909 0.809980421305044 -0.10309518066047064
1.504292 0.8099599211354139 -0.10302759212125694
1.5040932 0.8099394490658337 -0.10295999070084162
1.5038943 0.8099189757829396 -0.10289235753560086
1.5036956 0.8098985428744567 -0.10282465361415655
1.5034968 0.8098780965198179 -0.10275685031044887
1.503298 0.8098576905539339 -0.10268899659909712
1.5030993 0.8098372834179518 -0.10262111701413087
1.5029007 0.8098169166627609 -0.10255317089752954
1.502702 0.8097965365388619 -0.10248507331799835
1.5025034 0.8097761968298621 -0.10241683852939266
1.5023048 0.8097558560278894 -0.10234854307415302
1.5021062 0.8097355434538673 -0.10228009441257464
1.5019077 0.8097152420185881 -0.10221154475449101
1.5017092 0.809694968851464 -0.10214293878446375
1.5015106 0.8096746824831252 -0.10207422674177229
1.5013123 0.8096544487645766 -0.10200530489420288
1.5011138 0.809634201923822 -0.1019362664580595
1.5009153 0.8096139834540098 -0.10186701622623949
1.5007169 0.8095937762330477 -0.10179764976194992
1.5005186 0.8095735974356437 -0.10172810024435827
1.5003202 0.8095534178073055 -0.10165833982109802
1.500122 0.8095332787954795 -0.10158842256289356
1.4999237 0.809513139010353 -0.10151842827867416
1.4997253 0.8094930156602186 -0.1014482619050481
1.4995271 0.8094729036862135 -0.10137798928379069
1.499329 0.8094528323680231 -0.10130771795685768
1.4991307 0.809432748270846 -0.10123727381538913
1.4989326 0.8094127048567008 -0.1011667606118815
1.4987345 0.8093926607792993 -0.10109613913060368
1.4985363 0.8093726453480374 -0.10102542145229695
1.4983383 0.8093526413457627 -0.10095438461410329
1.4981402 0.8093326540464612 -0.10088324563226546
1.4979422 0.8093126782200369 -0.1008119786558292
1.4977442 0.8092927311897755 -0.10074038642578091
1.4975463 0.8092727957255402 -0.10066832660547685
1.4973483 0.809252877228132 -0.10059585769206256
1.4971504 0.8092329704457984 -0.1005229703430444
1.4969525 0.809213092799666 -0.10044958498495374
1.4967546 0.8091932150473772 -0.1003759165285422
1.4965568 0.809173366543442 -0.10030213384420106
1.496359 0.8091535299547868 -0.10022805251877939
1.4961612 0.8091337227271785 -0.1001535359059392
1.4959635 0.8091139156085155 -0.10007863938542473
1.4957657 0.8090941380098511 -0.1000033066226268
1.495568 0.8090743726121684 -0.09992741172296328
1.4953703 0.8090546250224108 -0.09985109307361217
1.4951726 0.8090348897743239 -0.09977465675796414
1.494975 0.8090151843153592 -0.09969799790811756
1.4947774 0.8089954912420058 -0.099621198970696
1.4945798 0.808975816141851 -0.09954427431547745
1.4943823 0.8089561534531825 -0.09946728233505074
1.4941847 0.8089365206533211 -0.09939009172967228
1.4939872 0.8089168884552534 -0.09931276332503144
1.4937898 0.8088972980534329 -0.09923509600542767
1.4935923 0.8088776965306538 -0.0991571613601428
1.4933949 0.8088581368982275 -0.09907895567605865
1.4931974 0.8088385780797401 -0.09900047659301234
1.4930001 0.8088190612264983 -0.09892175639315098
1.4928027 0.8087995335096064 -0.09884252188056444
1.4926054 0.8087800479044708 -0.09876295421663711
1.4924082 0.8087605633670493 -0.09868313115092019
1.4922109 0.8087411092609891 -0.0986030250665716
1.4920137 0.8087216680783412 -0.09852267707751079
1.4918164 0.8087022456816153 -0.09844203617743548
1.4916192 0.8086828362929929 -0.09836116623265861
1.491422 0.8086634575308594 -0.09828003732822586
1.491225 0.8086440918429777 -0.09819863132487505
1.4910278 0.8086247451747323 -0.09811706660015575
1.4908308 0.8086054116408509 -0.09803521313854467
1.4906337 0.808586108928595 -0.09795314623970408
1.4904367 0.8085668077522962 -0.09787069257492263
1.4902396 0.8085475375312119 -0.09778790457657673
1.4900427 0.8085282806381607 -0.0977047233906021
1.4898458 0.8085090548508931 -0.097621033199074
1.4896488 0.8084898309130187 -0.0975369186455377
1.4894519 0.8084706382543377 -0.09745239681933994
1.4892551 0.8084514592250723 -0.09736736431501747
1.4890581 0.808432300069668 -0.09728169869902167
1.4888613 0.8084131547481673 -0.0971955370551709
1.4886645 0.8083940411083236 -0.09710892937461373
1.4884678 0.808374941439952 -0.09702197826776178
1.488271 0.8083558620263616 -0.09693470762147223
1.4880743 0.8083367966916074 -0.09684706393965449
1.4878776 0.8083177633181267 -0.0967590566172506
1.4876809 0.8082987326031607 -0.0966707402398376
1.4874843 0.8082797454963497 -0.09658204623191179
1.4872876 0.8082607496834585 -0.0964928399185148
1.4870911 0.8082417976808277 -0.0964027025884626
1.4868945 0.8082228487681721 -0.09631219462273756
1.486698 0.8082039438360962 -0.09622117151134094
1.4865015 0.8081850306896471 -0.0961299446364653
1.486305 0.8081661616193118 -0.09603827876917204
1.4861085 0.808147295952712 -0.09594617788726656
1.4859121 0.8081284630468728 -0.09585392556087981
1.4857157 0.8081096450617141 -0.09576131107179071
1.4855193 0.8080908485382041 -0.09566844465189596
1.485323 0.8080720670247888 -0.0955752433386186
1.4851266 0.8080533185134229 -0.09548168043977175
1.4849303 0.8080345737210431 -0.09538806722720697
1.484734 0.8080158733521058 -0.09529418509856832
1.4845378 0.8079971767703916 -0.09520010327647763
1.4843416 0.8079785133419304 -0.09510558582946914
1.4841454 0.8079598538382843 -0.0950107889754958
1.4839492 0.807941227612915 -0.09491569681246967
1.4837531 0.8079226167256771 -0.09482045707942807
1.483557 0.8079040392046791 -0.0947247105954951
1.4833609 0.8078854658597224 -0.09462853564701083
1.4831648 0.807866926053929 -0.09453198695686278
1.4829687 0.8078483905808355 -0.09443499241652543
1.4827727 0.8078299000847199 -0.09433731264878974
1.4825767 0.8078114141412064 -0.09423921918359612
1.4823807 0.8077929620889219 -0.09414077199759445
1.4821848 0.8077745147299046 -0.09404203012958776
1.4819889 0.8077561125892734 -0.09394294097458732
1.481793 0.8077377152694764 -0.09384336362797402
1.4815972 0.8077193521458262 -0.09374317101693808
1.4814013 0.8077009941034669 -0.09364187472723746
1.4812055 0.8076826706384641 -0.09353973589105609
1.4810097 0.8076643637442841 -0.09343689796237446
1.480814 0.8076460916732452 -0.09333365922141927
1.4806182 0.8076278251988857 -0.09323007105469049
1.4804225 0.8076095936665615 -0.09312630907277678
1.4802268 0.8075913678438787 -0.09302194826374773
1.4800311 0.8075731882619457 -0.09291680696873497
1.4798355 0.8075550146663214 -0.0928109263902618
1.4796399 0.8075368764845094 -0.09270461464013127
1.4794444 0.807518755539879 -0.09259773914284311
1.4792488 0.8075006592012445 -0.0924899740575515
1.4790533 0.8074825803844087 -0.09238134367146064
1.4788578 0.807464537546609 -0.09227192814437733
1.4786623 0.8074465015468079 -0.09216121411346377
1.4784669 0.8074285129372805 -0.09204970084463512
1.4782714 0.8074105205454177 -0.09193748422646535
1.478076 0.8073925757688317 -0.09182475466131855
1.4778806 0.8073746383892787 -0.09171167270037212
1.4776853 0.807356748741836 -0.0915980291446126
1.47749 0.8073388557793441 -0.09148366292681523
1.4772947 0.8073210107803757 -0.09136872957526994
1.4770994 0.807303173639138 -0.09125293304051894
1.4769042 0.8072853738126622 -0.0911368815476861
1.4767089 0.807267582015892 -0.09102037500477622
1.4765137 0.8072498385154268 -0.09090360899410323
1.4763186 0.8072321031426953 -0.09078671943892128
1.4761235 0.807214405246314 -0.09066991397825178
1.4759283 0.8071967154824945 -0.09055292530847345
1.4757333 0.8071790740457535 -0.09043559679232585
1.4755381 0.8071614300545132 -0.09031824536307936
1.4753431 0.8071438344035036 -0.09020069305484929
1.4751481 0.807126247049016 -0.09008274596597071
1.4749532 0.8071087081120222 -0.08996465519526017
1.4747581 0.8070911668218091 -0.0898464715736748
1.4745632 0.8070736739810386 -0.08972783924573237
1.4743683 0.8070561896602323 -0.08960858873160366
1.4741734 0.8070387432525082 -0.08948936671786185
1.4739786 0.807021316089728 -0.08936996869881991
1.4737837 0.8070039162198245 -0.08925048417434452
1.473589 0.8069865355930476 -0.08913109363369943
1.4733942 0.8069691928909194 -0.08901167886134918
1.4731995 0.8069518693915801 -0.08889214414245132
1.4730047 0.8069345732698583 -0.08877236409018097
1.47281 0.8069172963759438 -0.08865272452977524
1.4726154 0.8069000574349736 -0.08853311730666168
1.4724207 0.8068828271229948 -0.08841332770522453
1.472226 0.8068656348197064 -0.08829336689548929
1.4720315 0.8068484617186454 -0.08817334440243822
1.4718369 0.8068313266486236 -0.08805328608349751
1.4716424 0.8068142002814679 -0.08793293405750179
1.4714478 0.806797112036745 -0.08781233234626616
1.4712533 0.8067800325963649 -0.087691480301485
1.4710588 0.806763001806216 -0.08757055532257595
1.4708644 0.8067459798561741 -0.08744949539703883
1.47067 0.806728996153232 -0.08732815538563203
1.4704756 0.8067120213650821 -0.08720684574902393
1.4702812 0.8066950952298256 -0.08708547502798256
1.4700869 0.8066781780294229 -0.08696380669551586
1.4698926 0.8066612991498485 -0.08684217846437195
1.4696983 0.8066444292342309 -0.08672040693983397
1.469504 0.8066275976906436 -0.08659833328257692
1.4693098 0.8066107855221917 -0.08647598668776785
1.4691156 0.8065940118170329 -0.08635350881756296
1.4689214 0.8065772471981895 -0.08623125434345404
1.4687272 0.8065605209909766 -0.08610902205464276
1.468533 0.8065438038509692 -0.08598667224210542
1.468339 0.8065271353909139 -0.08586437464798352
1.4681449 0.806510475996607 -0.08574187691293023
1.4679508 0.8064938550755795 -0.08561927687120618
1.4677567 0.8064772432687158 -0.08549658672897575
1.4675628 0.8064606801728966 -0.08537356497906208
1.4673688 0.8064441262807481 -0.08525028541930015
1.4671749 0.8064276110081879 -0.08512672018038063
1.4669809 0.8064111050378017 -0.08500301789487594
1.466787 0.8063946377629861 -0.08487902067442214
1.4665931 0.8063781900199641 -0.08475433908443167
1.4663993 0.8063617811538699 -0.08462964618178988
1.4662055 0.8063453817658292 -0.08450490479272525
1.4660116 0.8063290212720927 -0.0843799411157718
1.4658178 0.8063126703185216 -0.08425486686187417
1.4656241 0.8062963683486598 -0.08412967007341247
1.4654304 0.8062800759438095 -0.08400446305140023
1.4652367 0.8062638224896037 -0.08387916310124553
1.4650431 0.806247588611886 -0.08375386798067916
1.4648494 0.8062313837284203 -0.08362826628102854
1.4646558 0.8062151984656042 -0.08350250556254006
1.4644622 0.8061990522695608 -0.08337640017269338
1.4642686 0.8061829158536656 -0.08324962825399501
1.464075 0.8061668186995038 -0.083122724876425
1.4638815 0.8061507413302306 -0.08299559386847864
1.463688 0.8061347032693663 -0.08286847371073033
1.4634945 0.8061186750955357 -0.08274136690999169
1.4633011 0.806102686231509 -0.08261411921848313
1.4631077 0.8060867171217406 -0.08248691414172761
1.4629142 0.8060707774954555 -0.08235958918817181
1.4627209 0.8060548576134031 -0.0822322360649218
1.4625275 0.8060389770775286 -0.08210466398275201
1.4623343 0.8060231163013557 -0.08197692257070514
1.4621409 0.8060072851572565 -0.08184913935247017
1.4619477 0.8059914737738857 -0.08172118894520347
1.4617544 0.8059757018369486 -0.08159319107706155
1.4615612 0.8059599399223486 -0.08146520017479518
1.4613681 0.8059442271715895 -0.08133697150489874
1.4611748 0.8059285147925298 -0.0812088188208138
1.4609817 0.8059128515519394 -0.08108055240088995
1.4607886 0.8058971983929947 -0.08095230429968421
1.4605955 0.8058815846781435 -0.08082418094084655
1.4604025 0.8058659906376721 -0.08069610048749032
1.4602095 0.8058504360100704 -0.08056799829191139
1.4600165 0.8058348913873198 -0.08044032598270973
1.4598235 0.8058193860632494 -0.08031280924101701
1.4596305 0.8058038906590285 -0.08018542447826957
1.4594376 0.8057884440581726 -0.08005814103766874
1.4592446 0.8057729977995699 -0.07993079308368076
1.4590517 0.8057576003355403 -0.07980321324224189
1.4588588 0.8057422128147617 -0.07967559915874456
1.4586661 0.8057268740725362 -0.0795478860944037
1.4584733 0.8057115452800468 -0.07942029069061486
1.4582804 0.8056962462900696 -0.07929255220163911
1.4580877 0.8056809667329351 -0.07916470926807906
1.457895 0.8056657359152956 -0.0790368173117568
1.4577023 0.8056505056674715 -0.07890891960942835
1.4575096 0.8056353241245936 -0.07878101228869765
1.457317 0.8056201525717902 -0.07865306769882968
1.4571244 0.8056050203146548 -0.07852520190065401
1.4569317 0.8055898980416941 -0.07839720813952099
1.4567392 0.8055748244343199 -0.07826910237546846
1.4565465 0.8055597515145677 -0.07814101374083658
1.456354 0.8055447272275605 -0.07801290615113458
1.4561616 0.8055297222516645 -0.07788468910816679
1.4559691 0.805514747327655 -0.07775647492856014
1.4557767 0.8054997916990975 -0.07762810310288554
1.4555842 0.8054848661987576 -0.0774996726043737
1.4553918 0.8054699599995027 -0.07737103941891041
1.4551995 0.8054551024472889 -0.0772423786784099
1.4550071 0.8054402457706987 -0.0771136282274021
1.4548148 0.8054254377424874 -0.07698462443862185
1.4546225 0.8054106398590669 -0.07685558219894317
1.4544302 0.8053958814753646 -0.07672626633958093
1.4542379 0.8053811333153386 -0.07659673509491005
1.4540458 0.8053664338646251 -0.07646702986750789
1.4538535 0.8053517355877476 -0.07633718166504837
1.4536613 0.8053370860221089 -0.07620740650953296
1.4534693 0.805322455807825 -0.07607767646331785
1.4532771 0.8053078561102066 -0.07594791415993876
1.4530851 0.8052932757299206 -0.07581816483728826
1.4528929 0.8052787259186162 -0.07568821520387098
1.4527009 0.8052641954336611 -0.07555824233029078
1.4525089 0.8052497135800308 -0.07542818357405627
1.4523169 0.8052352330564337 -0.07529801516629085
1.452125 0.8052208011736294 -0.07516764006374053
1.451933 0.8052063796731731 -0.0750370999921196
1.4517411 0.8051919978870484 -0.07490654048768172
1.4515492 0.8051776265031064 -0.07477598644683144
1.4513574 0.8051633037411005 -0.07464537554319146
1.4511654 0.8051489824922392 -0.07451475932868605
1.4509736 0.8051347098255047 -0.07438424818989742
1.4507818 0.8051204475575914 -0.07425351232417156
1.4505901 0.805106233877638 -0.07412263640058865
1.4503983 0.8050920218291181 -0.07399147239751559
1.4502066 0.8050778584197684 -0.07386017136691238
1.450015 0.8050637055377684 -0.0737287901700573
1.4498233 0.8050495925097437 -0.0735971687226632
1.4496317 0.8050354988506844 -0.07346528586876416
1.44944 0.8050214363631376 -0.07333342959980726
1.4492484 0.8050073932391214 -0.07320138323201944
1.4490569 0.8049933900831462 -0.07306928340320988
1.4488654 0.8049794062764163 -0.07293710684994553
1.4486738 0.8049654537742365 -0.07280473805239772
1.4484824 0.8049515206461951 -0.07267219081571667
1.448291 0.8049376275767638 -0.07253957336521291
1.4480995 0.804923745236033 -0.07240681972841419
1.447908 0.8049099030174671 -0.07227368586626855
1.4477167 0.8048960802389328 -0.07214038088458676
1.4475253 0.8048822890664277 -0.0720068934974387
1.4473339 0.8048685173529281 -0.07187342225830545
1.4471427 0.8048547944371519 -0.07173960076643135
1.4469514 0.8048410739125523 -0.07160574674981371
1.4467602 0.8048274021953453 -0.07147170554033942
1.4465688 0.8048137329558166 -0.07133759594713085
1.4463776 0.8048001125155892 -0.07120350586655208
1.4461865 0.8047865115612379 -0.07106917445359659
1.4459953 0.8047729424747728 -0.07093485751594476
1.4458042 0.8047593928661846 -0.0708003911025744
1.4456131 0.8047458836259921 -0.07066591326079891
1.445422 0.8047323854400544 -0.0705310641281836
1.445231 0.8047189277214141 -0.0703960416429906
1.44504 0.8047054895132367 -0.07026096355584055
1.4448489 0.8046920834391726 -0.07012561878314255
1.4446579 0.8046786969037046 -0.06999025005016318
1.444467 0.8046653509204089 -0.06985463953416511
1.4442761 0.8046520244814556 -0.0697190334209545
1.4440851 0.8046387302920411 -0.06958347067697354
1.4438943 0.8046254556113485 -0.06944771650415396
1.4437034 0.8046122215322121 -0.0693119168820773
1.4435126 0.8045989987075165 -0.06917579650092665
1.4433218 0.8045858248040328 -0.06903960403250003
1.443131 0.8045726539694601 -0.06890340092331815
1.4429402 0.8045595320415106 -0.06876692443993754
1.4427495 0.8045464214699413 -0.06863045828911794
1.4425589 0.8045333597781383 -0.06849390422684977
1.4423681 0.804520301311031 -0.0683570821972416
1.4421775 0.8045072917596162 -0.06822021228223976
1.4419869 0.8044942936235041 -0.06808344887882888
1.4417963 0.8044813362276633 -0.06794657690109927
1.4416057 0.8044683902653952 -0.06780963762338721
1.4414152 0.8044554931499791 -0.06767262303541463
1.4412246 0.8044425994353016 -0.06753538920334262
1.4410341 0.8044297545928836 -0.06739805443863746
1.4408437 0.8044169292782498 -0.06726072912977944
1.4406532 0.804404136785758 -0.06712307025804418
1.4404628 0.8043913638574384 -0.06698538888871279
1.4402723 0.8043786238230504 -0.06684768824197779
1.440082 0.8043659033227996 -0.06670995860341068
1.4398917 0.8043532316644997 -0.06657202542517485
1.4397013 0.8043405636731612 -0.06643408156508722
1.4395111 0.8043279445009701 -0.06629613970853707
1.4393208 0.8043153369323756 -0.06615812570873501
1.4391305 0.8043027702813248 -0.0660199815624894
1.4389403 0.804290215271768 -0.06588180357668352
1.43875 0.8042777012047311 -0.06574352777146866
1.4385599 0.804265206640841 -0.06560509396480092
1.4383698 0.8042527530745217 -0.06546635966996882
1.4381796 0.8042403112625133 -0.0653273892554337
1.4379895 0.8042279105455483 -0.0651881573136013
1.4377995 0.8042155294294479 -0.06504883589560845
1.4376094 0.8042031894575972 -0.06490922196962791
1.4374194 0.8041908613937502 -0.06476940079690353
1.4372294 0.8041785745483325 -0.06462951250534411
1.4370394 0.8041662996530549 -0.0644895047249333
1.4368495 0.8041540736869658 -0.06434945562377922
1.4366596 0.804141859683532 -0.0642093278817474
1.4364697 0.8041296869230314 -0.0640693115717269
1.4362798 0.804117526107828 -0.06392929743334946
1.4360899 0.8041054065251257 -0.06378928145804222
1.4359001 0.8040933064933536 -0.06364907829859306
1.4357103 0.8040812477179209 -0.06350896492748617
1.4355205 0.8040692008948364 -0.06336859618944374
1.4353307 0.8040571953935092 -0.0632280300988585
1.4351411 0.8040452094588714 -0.06308715120176683
1.4349514 0.8040332649410113 -0.06294599894382437
1.4347616 0.8040213250480092 -0.0628047252328878
1.4345721 0.8040094415949112 -0.0626633196420629
1.4343824 0.803997562829618 -0.06252191806687671
1.4341928 0.8039857255427479 -0.062380416814700024
1.4340032 0.8039739078824356 -0.06223867273188642
1.4338137 0.803962131780583 -0.062096619164908176
1.4336241 0.8039503679482357 -0.06195462485035385
1.4334347 0.8039386530701833 -0.061812437687918546
1.4332452 0.8039269431378665 -0.061670082057581184
1.4330558 0.8039152821969018 -0.06152744523740014
1.4328663 0.8039036336621191 -0.06138448038972218
1.4326769 0.8038920268776005 -0.0612412556297068
1.4324876 0.8038804398920204 -0.06109779828207663
1.4322982 0.8038688874666551 -0.06095401117231639
1.4321089 0.8038573549163092 -0.06080988152047512
1.4319196 0.8038458643100922 -0.06066574592945533
1.4317304 0.8038343935642743 -0.06052148657732642
1.4315411 0.8038229575859163 -0.060377012881458435
1.4313519 0.8038115415030077 -0.06023228272666104
1.4311627 0.8038001675071054 -0.0600871327579119
1.4309735 0.8037888063296538 -0.05994178941183687
1.4307843 0.8037774873541356 -0.059795912947901445
1.4305953 0.8037661884702262 -0.059649716772360306
1.4304061 0.8037549248216288 -0.05950310285947993
1.430217 0.8037436813544242 -0.059356360412836026
1.4300281 0.8037324873773559 -0.05920930105229516
1.429839 0.8037212995340107 -0.059061716313603914
1.4296501 0.8037101613215817 -0.05891365083325972
1.429461 0.803699029484071 -0.058764887567478746
1.429272 0.8036879474436615 -0.05861595332105408
1.4290832 0.8036768858852389 -0.0584668443906614
1.4288943 0.803665860196007 -0.05831754900755908
1.4287055 0.8036548550280175 -0.05816788548503231
1.4285165 0.8036438858763354 -0.0580181369026279
1.4283278 0.8036329441693116 -0.057868295226426274
1.428139 0.8036220385695056 -0.057717931737280743
1.4279501 0.8036111467302426 -0.05756712129813554
1.4277614 0.8036003049366864 -0.05741586767082137
1.4275727 0.8035894770356632 -0.05726447996716009
1.427384 0.8035786924018169 -0.05711265963405896
1.4271953 0.8035679217877215 -0.05696053219771028
1.4270067 0.8035572013636273 -0.05680791309788419
1.426818 0.8035464883755646 -0.05665443372059592
1.4266294 0.8035358258006068 -0.05650056357305237
1.426441 0.803525184326687 -0.056346546876538964
1.4262524 0.8035145798580302 -0.056192237283325515
1.4260638 0.8035039898844955 -0.05603723632365347
1.4258753 0.8034934505125357 -0.05588198729893629
1.4256868 0.8034829257823887 -0.05572607718419689
1.4254984 0.8034724451762193 -0.05556954332974455
1.42531 0.8034619860568343 -0.055412481037811934
1.4251215 0.8034515646450425 -0.05525504013016242
1.4249332 0.8034411648142658 -0.05509752029244918
1.4247448 0.8034308093597361 -0.05493964044803719
1.4245565 0.8034204690125909 -0.05478118523979495
1.4243683 0.8034101797592899 -0.05462226473375705
1.42418 0.8033999057820983 -0.05446291570513644
1.4239917 0.8033896700296125 -0.05430321725375064
1.4238036 0.8033794626408474 -0.05414302166528079
1.4236153 0.8033692936957646 -0.053982161215399914
1.4234271 0.8033591404184713 -0.053820348275508516
1.423239 0.8033490387583602 -0.05365803448778018
1.4230509 0.8033389529608125 -0.053495553347042056
1.4228628 0.8033289124647812 -0.05333246225269888
1.4226747 0.8033188880046552 -0.05316899258634965
1.4224867 0.8033089153201926 -0.05300535839160778
1.4222987 0.8032989587404561 -0.05284149259952955
1.4221107 0.8032890476648 -0.05267742654717688
1.4219227 0.8032791527734128 -0.05251313949494032
1.4217347 0.803269303448995 -0.05234886648196283
1.4215468 0.8032594765692395 -0.05218435528986072
1.4213588 0.8032496891064655 -0.05201954908842785
1.421171 0.8032399241748601 -0.051854020248663715
1.4209832 0.8032302112707701 -0.051688034939617745
1.4207953 0.8032205087191412 -0.05152158038325384
1.4206076 0.8032108582967915 -0.05135491459596922
1.4204197 0.8032012183927016 -0.051187783794642144
1.4202319 0.80319163070832 -0.05102041653068429
1.4200443 0.8031820658630909 -0.05085240659928476
1.4198565 0.8031725412688723 -0.05068378542927329
1.4196689 0.8031630396778578 -0.050514897237836906
1.4194813 0.803153584508681 -0.0503458306769481
1.4192936 0.8031441463867138 -0.0501762535438544
1.419106 0.8031347548362298 -0.050006404542782934
1.4189184 0.8031253804678659 -0.049836115970503414
1.4187309 0.803116058727764 -0.04966568469341758
1.4185433 0.8031067542654536 -0.049494628970939064
1.4183558 0.8030974966712819 -0.049323019338191026
1.4181683 0.803088256573162 -0.049150793153687804
1.4179809 0.8030790694062495 -0.048978071624171435
1.4177935 0.8030698999142286 -0.04880488978249107
1.4176061 0.8030607776573425 -0.04863121548024612
1.4174187 0.803051673259333 -0.04845700988129637
1.4172313 0.8030426163526303 -0.048281517768930096
1.417044 0.8030335834315189 -0.048105171539965894
1.4168568 0.8030245983329394 -0.04792810522115454
1.4166694 0.8030156260361362 -0.04775035162307029
1.4164822 0.803006713202515 -0.04757177807668551
1.4162949 0.8029978135103754 -0.04739216840491607
1.4161078 0.8029889679377837 -0.04721109151008096
1.4159205 0.8029801360766641 -0.047028375144276637
1.4157335 0.8029713644484165 -0.04684453277639965
1.4155463 0.8029626069984094 -0.04666010687615065
1.4153591 0.80295389882324 -0.04647489599978147
1.4151721 0.8029452162440577 -0.04628851935670715
1.4149851 0.8029365833152161 -0.046101321533400345
1.414798 0.8029279707630258 -0.045913422326411456
1.414611 0.8029194081413855 -0.04572458947584577
1.414424 0.8029108662317733 -0.04553469720810389
1.414237 0.8029023800733786 -0.045343573951350934
1.4140501 0.8028939150561824 -0.04515113767047862
1.4138632 0.8028855007824525 -0.04495810456050014
1.4136763 0.8028771079600953 -0.04476415174990824
1.4134895 0.8028687715063588 -0.044569411734740785
1.4133027 0.8028604568019403 -0.04437372896988199
1.4131159 0.8028521934651337 -0.044176981711844567
1.412929 0.8028439522334453 -0.04397966015105147
1.4127423 0.8028357626270627 -0.0437816266498984
1.4125556 0.802827600600725 -0.04358255958539568
1.4123688 0.8028194854181131 -0.04338184264906485
1.4121821 0.8028113983229902 -0.043179404443789836
1.4119954 0.8028033639028685 -0.04297532874361667
1.4118088 0.8027953580713413 -0.04277029084521177
1.4116222 0.8027874002019884 -0.04256438032588932
1.4114356 0.8027794711949653 -0.042357647936975516
1.411249 0.8027715955118061 -0.04215059053296672
1.4110625 0.8027637437654195 -0.04194331803871335
1.410876 0.8027559504660959 -0.04173506428533666
1.4106895 0.8027481764409196 -0.041525479704027896
1.410503 0.8027404612526571 -0.04131502667766068
1.4103166 0.8027327706531721 -0.041104028778502076
1.4101301 0.8027251341655979 -0.04089219780998158
1.4099438 0.8027175273438133 -0.04068055024646495
1.4097574 0.8027099698450242 -0.04046826203612777
1.409571 0.8027024420971131 -0.040255622041168386
1.4093847 0.8026949686654855 -0.04004278690846568
1.4091985 0.8026875249957545 -0.03982969667881158
1.4090122 0.8026801309669386 -0.039616470691583174
1.408826 0.8026727666950412 -0.03940322308879365
1.4086398 0.8026654568943847 -0.039188979362961944
1.4084536 0.8026581723302658 -0.03897479094439489
1.4082674 0.8026509422547373 -0.03876118298439657
1.4080813 0.8026437419067171 -0.038547285816020856
1.4078951 0.8026365914639746 -0.03833347148883679
1.407709 0.8026294706936618 -0.03811973022517937
1.4075229 0.8026224044080811 -0.03790575345390134
1.407337 0.8026153677624907 -0.037691690289538254
1.4071509 0.8026083811446945 -0.037477600807180524
1.4069649 0.8026014241365421 -0.037263262088400445
1.4067789 0.8025945217120575 -0.03704879424391771
1.406593 0.8025876444608927 -0.036834440531428515
1.406407 0.8025808217476069 -0.036620381846686256
1.4062212 0.8025740284807147 -0.0364063400118889
1.4060353 0.8025672897364328 -0.03619191679479863
1.4058495 0.8025605761480675 -0.03597738635037214
1.4056636 0.8025539171452623 -0.03576272704891882
1.4054778 0.8025472833195161 -0.035548338354451155
1.405292 0.8025407082421825 -0.035334020850467794
1.4051063 0.8025341582935664 -0.03511949736161248
1.4049206 0.802527662844185 -0.03490551885278844
1.4047348 0.802521192428946 -0.03469146947790166
1.4045491 0.8025147765079398 -0.03447711120084266
1.4043635 0.8025083898075113 -0.034262409771882746
1.4041779 0.8025020576749369 -0.03404785426681864
1.4039923 0.8024957506236975 -0.03383356902497496
1.4038067 0.8024894980292318 -0.033619662297795026
1.4036212 0.8024832744107041 -0.033405583557410023
1.4034356 0.802477101302867 -0.03319117051942189
1.4032501 0.8024709571748249 -0.03297715991559261
1.4030646 0.8024648675040998 -0.032762615456852426
1.4028791 0.8024588029958363 -0.03254687523218987
1.4026937 0.8024527972046276 -0.0323302057076165
1.4025084 0.8024468169026303 -0.032112960399479626
1.4023229 0.8024408877705278 -0.03189603504956208
1.4021376 0.8024349917100716 -0.03167902181067857
1.4019523 0.802429146864878 -0.03146178831818515
1.4017669 0.802423327544615 -0.03124446575699232
1.4015816 0.8024175670501779 -0.03102612977812122
1.4013964 0.8024118323266883 -0.03080714845425822
1.4012111 0.8024061528971859 -0.030588405175767643
1.4010259 0.802400499283778 -0.030369065632479934
1.4008408 0.8023949047027673 -0.030149420866729768
1.4006556 0.8023893360324926 -0.029929842063141955
1.4004705 0.8023838227806831 -0.02970997839948331
1.4002854 0.8023783354903015 -0.029490191413374382
1.4001002 0.802372903645734 -0.029270117860971126
1.3999152 0.802367501302573 -0.029049830390355497
1.3997301 0.8023621509609923 -0.028830183499686145
1.3995451 0.8023568299311482 -0.02861069849584737
1.3993602 0.8023515676902424 -0.028390878197591347
1.3991752 0.8023463280587414 -0.028169777106190952
1.3989903 0.802341147572654 -0.02794741011987195
1.3988053 0.8023359901876325 -0.02772442055435983
1.3986204 0.802330892164544 -0.027500694984393368
1.3984356 0.8023258241491936 -0.02727524713793604
1.3982507 0.8023208094753118 -0.02704837554598412
1.3980659 0.8023158252420516 -0.026821023676231823
1.397881 0.8023108946534829 -0.026593074932371275
1.3976963 0.8023059946350685 -0.026364805385129808
1.3975116 0.8023011547827458 -0.026135347145430653
1.3973268 0.8022963395834294 -0.025904251961431677
1.3971422 0.8022915850200002 -0.02567220054366572
1.3969575 0.8022868586218047 -0.02543936742441074
1.3967729 0.8022821901238387 -0.025204741716010236
1.3965882 0.8022775503840801 -0.024967928823098548
1.3964036 0.8022729692465976 -0.024730189134866715
1.396219 0.8022684202704796 -0.02449125758350901
1.3960345 0.8022639303248675 -0.024250561259719833
1.39585 0.8022594701347557 -0.024008784458998053
1.3956654 0.8022550693917102 -0.023766323478954073
1.395481 0.8022507015323318 -0.02352277331868619
1.3952965 0.8022463906033171 -0.023279151624148287
1.395112 0.802242112671726 -0.02303446481238254
1.3949276 0.8022378947314112 -0.022789385837521905
1.3947433 0.8022337098968225 -0.022544017643263754
1.3945589 0.8022295824542434 -0.022298453380063758
1.3943746 0.8022254881494507 -0.022052376217847242
1.3941903 0.8022214540756011 -0.02180591034489402
1.394006 0.8022174506197549 -0.021559083115768006
1.3938217 0.8022135075399239 -0.021311703002965535
1.3936375 0.8022095977836506 -0.02106378340594727
1.3934532 0.802205746075197 -0.0208155262169462
1.3932691 0.8022019277901845 -0.020566509480415867
1.3930849 0.802198170295687 -0.02031688768313223
1.3929008 0.8021944463232725 -0.020067386292444745
1.3927166 0.8021907807610806 -0.019817720770370723
1.3925326 0.8021871487027153 -0.019567614976379082
1.3923485 0.8021835776350099 -0.019316464388286565
1.3921645 0.8021800380101735 -0.01906447433144735
1.3919805 0.802176561977708 -0.018811411707565957
1.3917965 0.8021731155280879 -0.01855704426680392
1.3916125 0.8021697330318981 -0.0183018339342939
1.3914286 0.8021663826711699 -0.018046312751159786
1.3912446 0.8021630942215814 -0.017789886991501063
1.3910607 0.8021598381667495 -0.01753286444349495
1.3908769 0.8021566463098299 -0.01727567167326881
1.3906931 0.8021534869569668 -0.01701777414148883
1.3905092 0.8021503899275724 -0.016758992940604525
1.3903254 0.8021473256988189 -0.016499521393880355
1.3901416 0.8021443240846082 -0.016239063276564287
1.3899579 0.8021413574703026 -0.01597846053030534
1.3897742 0.8021384535830531 -0.01571736046152755
1.3895905 0.8021355829122 -0.015455476686097668
1.3894068 0.8021327751805704 -0.015193609737779421
1.3892231 0.802130000795411 -0.014930735299333925
1.3890395 0.8021272913748602 -0.014667263721064345
1.3888559 0.8021246155724339 -0.014402533850883206
1.3886724 0.802122003302546 -0.014137183333448794
1.3884888 0.802119424976567 -0.013870568673009481
1.3883053 0.8021169121671082 -0.013603549713954166
1.3881217 0.8021144319072538 -0.013336038357069886
1.3879383 0.8021120172559612 -0.01306794946989175
1.3877548 0.8021096369694308 -0.012799286145126963
1.3875713 0.8021073209348482 -0.012529563066631935
1.387388 0.8021050410661935 -0.012259033816066793
1.3872045 0.8021028242756011 -0.011988033880829361
1.3870212 0.802100643784673 -0.011716471021556237
1.3868378 0.8020985280832297 -0.011443525713135743
1.3866546 0.8020964489755994 -0.011169770948335106
1.3864713 0.8020944336253032 -0.01089568860651432
1.386288 0.8020924549832557 -0.010620846626583136
1.3861048 0.8020905416981882 -0.010344831738608713
1.3859216 0.8020886641929527 -0.010067728421498761
1.3857384 0.8020868524406933 -0.009789687595460096
1.3855551 0.802085076809845 -0.009510967840672378
1.385372 0.802083368348464 -0.009231045173528863
1.3851889 0.8020816963730116 -0.008949928542577921
1.3850058 0.802080090863889 -0.008667561937548439
1.3848227 0.8020785223343719 -0.008383272779775776
1.3846397 0.802077021861821 -0.008097751647377997
1.3844568 0.802075558877052 -0.007810637131982879
1.3842736 0.8020741625557966 -0.007522107486744262
1.3840908 0.8020728060454806 -0.007231954088250398
1.3839078 0.8020715167946161 -0.006940705789320107
1.3837248 0.8020702660274405 -0.006647990326882744
1.383542 0.8020690846531762 -0.0063540866108513765
1.3833591 0.8020679421996538 -0.006058896555823868
1.3831762 0.8020668687889665 -0.005762387262461502
1.3829935 0.8020658354017042 -0.00546521843498205
1.3828106 0.8020648706635827 -0.005167627725203352
1.3826278 0.8020639460852476 -0.004868907174293811
1.3824451 0.8020630911967042 -0.004568639269447044
1.3822623 0.8020622763514039 -0.004266991087535113
1.3820796 0.802061531683424 -0.003964363763464904
1.381897 0.8020608278908011 -0.00366093578264678
1.3817142 0.8020601940957698 -0.003357162776602164
1.3815316 0.8020596012956384 -0.003052448256315562
1.3813491 0.8020590795973082 -0.0027463511779769975
1.3811665 0.8020585985923702 -0.0024391087165491973
1.3809838 0.8020581887201298 -0.002131348793042514
1.3808013 0.802057820380469 -0.0018227811331711044
1.3806188 0.8020575234087458 -0.0015135106821975363
1.3804363 0.8020572679940224 -0.001203032322447422
1.3802539 0.8020570844475935 -0.0008917003041703217
1.3800714 0.8020569427441774 -0.0005786178380889218
1.379889 0.8020568733645329 -0.0002642238380866009
1.3797066 0.8020568464650669 5.18902166464925e-05
1.3795242 0.802056892360351 0.00036923362992476486
1.379342 0.8020569811565276 0.0006877541740555075
1.3791596 0.8020571432679084 0.0010077111389742005
1.3789773 0.8020573487189161 0.0013295556037653316
1.378795 0.8020576280006079 0.0016525284975103982
1.3786128 0.8020579512308122 0.001977079024245614
1.3784305 0.8020583487866496 0.00230270480458093
1.3782483 0.8020587904869415 0.0026303715106482327
1.3780662 0.8020593071646999 0.002960126506174885
1.377884 0.8020598690801227 0.003293314626545228
1.3777019 0.8020605070342769 0.003628549333173956
1.3775197 0.802061191023348 0.003964601836852723
1.3773377 0.802061950850338 0.0043007306227513765
1.3771557 0.8020627567719197 0.00463689806073186
1.3769736 0.8020636390595733 0.004974077269088983
1.3767916 0.802064567683974 0.005311648159523925
1.3766096 0.8020655729666788 0.005650892886803804
1.3764277 0.8020666242896063 0.005990349922300888
1.3762457 0.8020677524714988 0.006330622792996817
1.3760638 0.8020689275580254 0.0066712013826772205
1.3758819 0.8020701796040378 0.007011459273533959
1.3757 0.8020714785167787 0.0073517559513433
1.3755182 0.8020728535120729 0.007692623321928254
1.3753364 0.80207427543855 0.008033055437913317
1.3751546 0.8020757742651601 0.008373767423679257
1.3749728 0.8020773200741466 0.008714997511441006
1.3747911 0.802078941893148 0.009056585063893216
1.3746094 0.8020806119523919 0.009399197539399525
1.3744277 0.8020823582062866 0.009742220380288276
1.374246 0.8020841517906961 0.010085298732232451
1.3740643 0.8020860227416842 0.010428955772668653
1.3738828 0.8020879398976734 0.010772897967731026
1.3737011 0.8020899358873976 0.011117924904618211
1.3735195 0.8020919782687402 0.011463393197245713
1.373338 0.8020940984750405 0.011810287835976574
1.3731564 0.8020962667656423 0.01215793768156269
1.372975 0.8020985116702681 0.01250549851841037
1.3727934 0.8021008062082896 0.012853315738813655
1.372612 0.8021031773257846 0.013201472368029637
1.3724306 0.8021055966576226 0.013549469152496236
1.3722492 0.8021080924879176 0.013898280383030233
1.3720678 0.8021106383766973 0.014247693032126526
1.3718865 0.8021132608045857 0.014596322377402831
1.3717052 0.8021159315067717 0.01494491348808093
1.3715239 0.8021186803653492 0.015293724085848642
1.3713425 0.8021214776025859 0.01564355055356408
1.3711612 0.8021243532949711 0.015994056764338203
1.37098 0.8021272757332579 0.016345651654554982
1.3707988 0.8021302769215861 0.01669782727039953
1.3706176 0.8021333269967846 0.017050562912575652
1.3704364 0.8021364560084105 0.017403768890909686
1.3702552 0.8021396341803592 0.017759016102190973
1.3700742 0.8021428897184986 0.018115350965098396
1.3698931 0.8021461948352225 0.01847232677971129
1.369712 0.802149579565472 0.018828757657699355
1.3695309 0.8021530138032716 0.019184957490511405
1.36935 0.8021565252858094 0.019541770575934727
1.3691689 0.8021600886670724 0.019897922590663916
1.3689879 0.8021637290787975 0.020253916767777772
1.368807 0.802167418989162 0.020610518092332906
1.3686261 0.8021711859517442 0.020967350177352757
1.3684452 0.8021750050104194 0.021324205274253764
1.3682643 0.8021789009297708 0.02167970504636656
1.3680835 0.8021828460955381 0.022034345692379543
1.3679026 0.8021868703016486 0.02238839240497079
1.3677218 0.8021909435000828 0.022741591428022474
1.367541 0.8021950955369497 0.023095075967303168
1.3673602 0.8021992937779138 0.02344871148397568
1.3671795 0.8022035708502029 0.023801768324369626
1.3669988 0.8022078966672895 0.024153447119746013
1.3668181 0.8022123008792016 0.02450411885840126
1.3666375 0.802216750498039 0.02485392894425927
1.3664567 0.8022212811844542 0.025203292944387744
1.3662761 0.8022258569800796 0.025552181790205717
1.3660955 0.802230510755713 0.025901250560213408
1.365915 0.8022352125768412 0.026249615648998276
1.3657345 0.8022399890068537 0.026596967844549808
1.365554 0.8022448131605763 0.02694415461348727
1.3653734 0.8022497181333353 0.027290960729206316
1.365193 0.802254664169422 0.027637141767451658
1.3650125 0.8022596909146329 0.02798316718535969
1.364832 0.8022647651620768 0.028329666701636103
1.3646517 0.8022699135454961 0.02867617370142044
1.3644713 0.802275109452565 0.029022868223581973
1.364291 0.802280383014304 0.02937129562661458
1.3641106 0.8022857045361717 0.02972063660103642
1.3639303 0.8022911004793143 0.030069987070343245
1.36375 0.8022965480173113 0.03041888301419319
1.3635697 0.8023020697429102 0.03076754118517939
1.3633895 0.8023076394960763 0.03111822903063698
1.3632092 0.8023132875542592 0.03146979493218276
1.3630291 0.8023189801804601 0.03182056267990614
1.362849 0.8023247508036976 0.03216957413850677
1.3626688 0.802330573162069 0.0325188256037356
1.3624887 0.8023364656358047 0.032867522200990255
1.3623086 0.8023424097738411 0.033215578106644564
1.3621285 0.8023484315939622 0.03356386533645981
1.3619485 0.8023544971341204 0.033911993837066015
1.3617685 0.8023606403102588 0.0342599964603507
1.3615885 0.8023668311252398 0.03460765174942089
1.3614085 0.8023730994072689 0.03495423698940745
1.3612286 0.802379410837318 0.03530015205112091
1.3610486 0.8023858036133238 0.035644777176958665
1.3608687 0.8023922390248212 0.035987978004185
1.3606888 0.802398751089932 0.03633028460953027
1.3605089 0.8024053096813831 0.03667222392077528
1.3603292 0.8024119404824743 0.0370152716896183
1.3601494 0.8024186179343987 0.037357644169161944
1.3599695 0.8024253763126742 0.03769940364118172
1.3597897 0.8024321766243009 0.03804048518584264
1.3596101 0.8024390486868379 0.0383819895947414
1.3594303 0.8024459716831908 0.0387223307730673
1.3592507 0.8024529660953902 0.03906248309740382
1.359071 0.8024600067203457 0.03940283154258067
1.3588914 0.8024671233946337 0.03974305522281327
1.3587117 0.8024742862843305 0.04008346565568279
1.3585321 0.8024815253173504 0.04042473551432457
1.3583525 0.8024888059820542 0.040767110019062865
1.358173 0.8024961630863109 0.041109705748571354
1.3579935 0.80250356673907 0.04145184465273373
1.357814 0.8025110466708836 0.04179325557246706
1.3576345 0.8025185679596382 0.042134848740206246
1.357455 0.8025261706811441 0.04247837536534419
1.3572756 0.8025338151155222 0.04282240453614005
1.3570962 0.8025415362334066 0.043166830284502654
1.3569168 0.8025493042547066 0.04351157567409985
1.3567375 0.8025571438899581 0.04385699762230163
1.3565582 0.8025650306245032 0.04420341683809134
1.3563788 0.802572999839367 0.04455172448754823
1.3561995 0.8025810113844881 0.044900878743941726
1.3560203 0.8025890951152691 0.045250602699349614
1.355841 0.8025972320512648 0.04560036588820399
1.3556619 0.8026054411071593 0.04595012583416004
1.3554827 0.80261369797821 0.046300141751981355
1.3553035 0.8026220325230831 0.04665125995066183
1.3551244 0.8026304152581843 0.047004416313219506
1.3549452 0.8026388762994072 0.04735887673291541
1.3547661 0.8026473803830029 0.04771451717651183
1.3545871 0.8026559630975486 0.04807050807934035
1.354408 0.8026645946755028 0.048426795473335324
1.354229 0.8026733049535167 0.04878304797613535
1.3540499 0.8026820641433677 0.04913978931789013
1.353871 0.8026908962488121 0.0494964729324313
1.353692 0.802699777295922 0.04985371308963459
1.3535131 0.8027087371999297 0.05021089754033114
1.3533342 0.8027177461027769 0.050568400686900744
1.3531553 0.8027268339407465 0.0509261640044634
1.3529764 0.8027359648450804 0.05128534950124691
1.3527976 0.8027451750755118 0.051645735902199376
1.3526188 0.8027544349132688 0.0520080304238914
1.35244 0.8027637747028148 0.05237213236075427
1.3522612 0.8027731647230091 0.05273750378270365
1.3520825 0.8027826287549977 0.053102633944144356
1.3519038 0.8027921430687713 0.05346818391665801
1.3517251 0.8028017377594869 0.05383435549237601
1.3515464 0.8028113828768314 0.054200153478558
1.3513677 0.8028211083207075 0.054565857513312076
1.3511891 0.8028308776425012 0.05493219478731946
1.3510106 0.8028407274637233 0.05529941703795303
1.350832 0.8028506278938793 0.055666759229980455
1.3506534 0.8028606089279517 0.056034439172463216
1.3504748 0.8028706407307954 0.056403442232834465
1.3502964 0.8028807467719717 0.05677332781564001
1.3501179 0.8028909039056608 0.05714418995305946
1.3499395 0.8029011423262363 0.057516217257990616
1.349761 0.8029114322593353 0.057889762378201946
1.3495826 0.8029218039718876 0.05826440856451188
1.3494042 0.8029322206512027 0.058640134465127544
1.3492259 0.8029427194892449 0.059017397429430664
1.3490475 0.8029532706699732 0.05939527473625536
1.3488692 0.8029639042573415 0.05977336593312751
1.3486909 0.8029745903162134 0.060151954021202686
1.3485126 0.8029853517862555 0.060531667581899706
1.3483343 0.8029961732345309 0.06091172272419749
1.3481561 0.803007070207173 0.061292721297670015
1.347978 0.8030180128787311 0.06167478014109902
1.3477998 0.8030290460361734 0.062057869234676315
1.3476217 0.803040125175135 0.06244231330139483
1.3474435 0.8030512953779723 0.06282822192884638
1.3472654 0.8030625119060751 0.06321456447525613
1.3470873 0.8030738122199425 0.06360079484374863
1.3469093 0.8030851587814615 0.06398790854874048
1.3467312 0.8030965969702503 0.06437561386423293
1.3465532 0.8031080815750594 0.06476457686638488
1.3463752 0.8031196505461767 0.06515446230190829
1.3461972 0.8031312738887207 0.06554436273041496
1.3460193 0.8031429816331298 0.06593407251745315
1.3458414 0.8031547358836187 0.066324851192845
1.3456635 0.8031665747181906 0.0667155487211317
1.3454857 0.8031784679625998 0.0671060575238611
1.3453078 0.803190445795503 0.0674975425905691
1.34513 0.8032024782344606 0.06788920340232561
1.3449521 0.8032145953454358 0.0682804500540457
1.3447744 0.8032267588120231 0.06867155513019123
1.3445966 0.8032390068660631 0.06906284838510764
1.3444189 0.803251309398766 0.06945380858397406
1.3442411 0.8032636965239631 0.06984567533860436
1.3440635 0.8032761300089243 0.07023888697461028
1.3438859 0.8032886484353365 0.0706322918125535
1.3437083 0.8033012217229772 0.07102635694885462
1.3435307 0.8033138801528238 0.07142127540521888
1.343353 0.8033265936876902 0.07181633443631237
1.3431754 0.8033393924404727 0.07221127342979035
1.3429979 0.803352237633126 0.0726059818303217
1.3428204 0.8033651680011469 0.07300143594221847
1.3426429 0.8033781535362617 0.07339703447527489
1.3424654 0.8033912243538918 0.0737929132596545
1.342288 0.803404341518175 0.07418773495243523
1.3421105 0.80341755253792 0.0745819152950377
1.3419331 0.8034308094705772 0.07497443853893666
1.3417557 0.8034441508579114 0.07536499093282907
1.3415785 0.8034575374374829 0.07575522102953723
1.3414011 0.8034710173396789 0.07614603079538547
1.3412238 0.8034845424579192 0.07653752724406788
1.3410466 0.8034981521208419 0.07692991428720784
1.3408693 0.8035118163832761 0.07732372980180947
1.340692 0.8035255656483223 0.07771874809281967
1.3405148 0.803539369940249 0.0781146467491587
1.3403376 0.8035532500921906 0.0785096450869534
1.3401605 0.8035671851410989 0.0789049389446715
1.3399833 0.803581205278924 0.07929967773517226
1.3398062 0.8035952802212042 0.07969434922353266
1.339629 0.8036094401893655 0.08008898280737854
1.339452 0.8036236453675215 0.08048360300370612
1.339275 0.8036379355173965 0.08087801218409636
1.339098 0.803652280353277 0.08127236964996892
1.338921 0.803666710091037 0.08166620085796064
1.3387439 0.8036811943989816 0.08205998875578295
1.338567 0.8036957536476228 0.08245236356680011
1.3383901 0.8037103671139619 0.08284445582604164
1.3382132 0.8037250651098725 0.08323653503276811
1.3380363 0.8037398172313898 0.08362752211080375
1.3378594 0.8037546534412771 0.08401575652183887
1.3376826 0.803769532952976 0.08440206651873007
1.3375058 0.803784495798798 0.08478692247181287
1.337329 0.8037995114890807 0.08517212347385211
1.3371522 0.8038146104940044 0.0855571502750286
1.3369755 0.8038297623166802 0.08594181592462187
1.3367988 0.8038449870412755 0.0863259033462881
1.336622 0.803860274704815 0.08670980677171093
1.3364453 0.803875634993115 0.08709249772404971
1.3362687 0.8038910475985931 0.08747433781867582
1.3360921 0.8039065323982162 0.08785596987232457
1.3359154 0.8039220798278691 0.0882370115556138
1.3357389 0.8039376992952842 0.08861923488897494
1.3355623 0.803953371089776 0.08900138049728366
1.3353858 0.8039691254842093 0.0893833423706752
1.3352093 0.8039849321914384 0.08976582128760154
1.3350328 0.8040008109366127 0.09014916356386993
1.3348564 0.8040167422059793 0.09053293720657613
1.33468 0.8040327563214688 0.09091649115815993
1.3345035 0.8040488229707824 0.09130033070846275
1.3343271 0.8040649725401665 0.09168462538839156
1.3341507 0.8040811748212534 0.09206992330493893
1.3339744 0.8040974493141295 0.0924558238578465
1.333798 0.8041137767328074 0.09284239196922482
1.3336217 0.8041301875819539 0.09323022938710541
1.3334454 0.8041466517408772 0.09361915639208343
1.3332692 0.8041631885194164 0.09400879938228739
1.3330929 0.8041797900559632 0.09439854325312884
1.3329167 0.8041964642448178 0.09478946530516068
1.3327405 0.8042131922652324 0.09518117132996237
1.3325645 0.8042299931461175 0.09557413447106357
1.3323883 0.8042468595767466 0.09596719783928583
1.3322122 0.8042637988546889 0.09636021866679295
1.3320361 0.8042807922947212 0.09675360030757933
1.3318601 0.8042978701819592 0.09714846341390856
1.331684 0.804315002622857 0.09754427187326578
1.3315079 0.8043322197994681 0.09793976759116747
1.331332 0.8043494798721332 0.09833579051752778
1.331156 0.8043668247782254 0.09873253865000332
1.3309801 0.8043842244926162 0.0991303990712315
1.3308041 0.8044017093875236 0.09952909102030232
1.3306282 0.8044192494165384 0.09992875923051671
1.3304523 0.8044368630298978 0.10032957374853342
1.3302765 0.804454532170844 0.10073233795245265
1.3301007 0.8044722873823882 0.10113649418972366
1.3299248 0.8044900986554252 0.1015419631099816
1.329749 0.8045079965000332 0.10194932975682698
1.3295733 0.8045259388348925 0.1023585579323779
1.3293974 0.8045439805422826 0.10276886211637246
1.3292217 0.8045620671269299 0.10318115902828105
1.3290461 0.8045802291235539 0.10359473671726839
1.3288704 0.8045984610017983 0.1040082968463064
1.3286947 0.8046167807714062 0.10442340354315767
1.3285191 0.8046351460045603 0.10483977445827672
1.3283435 0.8046535995380599 0.105256826457073
1.3281679 0.8046721111830176 0.10567343239707638
1.3279924 0.8046906984980648 0.106090950403454
1.3278168 0.8047093567662394 0.10650941231111065
1.3276414 0.8047280909387986 0.10692889636127957
1.3274659 0.8047468837074631 0.10734865555330644
1.3272904 0.804765765224086 0.10776908207912213
1.3271149 0.8047847054805041 0.10818921684559171
1.3269396 0.8048037214379232 0.10860795882501512
1.3267641 0.8048228087724371 0.10902685877557539
1.3265887 0.8048419715708824 0.1094450322537813
1.3264134 0.8048611925843506 0.10986210467998808
1.326238 0.8048805017314272 0.11027911079034151
1.3260628 0.8048998558487642 0.11069691112655292
1.3258876 0.8049192983140417 0.11111559316447851
1.3257122 0.804938812378219 0.11153391389903317
1.325537 0.8049584015471921 0.11195325566130553
1.3253618 0.8049780358913049 0.11237327153301138
1.3251866 0.8049977722549123 0.11279370266361603
1.3250115 0.8050175538626229 0.11321485206457979
1.3248364 0.8050374242554712 0.1136359635035365
1.3246613 0.8050573533381794 0.11405655461352932
1.3244861 0.805077371029255 0.11447651171574433
1.324311 0.8050974472679381 0.11489703142499648
1.324136 0.8051175985124865 0.11531808093945131
1.323961 0.8051378084121591 0.11573897641835539
1.323786 0.8051581069399362 0.11615931262504141
1.323611 0.8051784639589644 0.11657902802510067
1.323436 0.8051989093892179 0.11699815999421062
1.3232611 0.8052193991461752 0.1174171403476656
1.3230861 0.8052399911491187 0.11783489792527013
1.3229113 0.8052606271139641 0.11825290239808423
1.3227365 0.8052813372196059 0.11867176442870209
1.3225616 0.8053021196828155 0.11909128770893286
1.3223867 0.8053229906001127 0.11951095015993828
1.322212 0.8053439056189261 0.1199316230503231
1.3220372 0.8053649092931664 0.12035249832591628
1.3218625 0.8053859714279082 0.12077350458532722
1.3216877 0.8054071222927426 0.12119518838577902
1.321513 0.8054283173086646 0.12161723690072798
1.3213384 0.8054496011708567 0.12203965998549883
1.3211638 0.8054709437393536 0.12246250549092648
1.3209891 0.8054923752552461 0.12288523553620835
1.3208145 0.8055138654854853 0.12330787415503838
1.3206398 0.8055354446557738 0.12373088608086086
1.3204653 0.8055570678508083 0.1241543727545259
1.3202908 0.8055787800307971 0.12457714986172315
1.3201163 0.8056005507973784 0.12499889964577411
1.3199418 0.805622410222609 0.1254201126757406
1.3197674 0.8056443130816598 0.12584184135867352
1.3195928 0.8056663195976843 0.12626243857364783
1.3194184 0.8056883691865323 0.1266820281460443
1.319244 0.8057105070765309 0.12710118517509697
1.3190696 0.80573270291722 0.12752080943122276
1.3188953 0.8057549718702688 0.12793987959010453
1.3187209 0.8057773139883436 0.12835968960591085
1.3185467 0.8057997292234594 0.12877966223207815
1.3183724 0.8058222024719758 0.12919994814990424
1.3181981 0.805844764174142 0.12962011830478798
1.3180239 0.8058673684380354 0.13004083577019646
1.3178496 0.8058900768180087 0.13046238718884054
1.3176755 0.8059128278845454 0.13088436570572412
1.3175013 0.8059356676829387 0.13130612876068534
1.3173271 0.8059585657050877 0.13172817737036285
1.317153 0.8059815525514232 0.13215100682462122
1.3169789 0.80600458204804 0.13257432513753303
1.3168049 0.8060277005199611 0.13299810304646464
1.3166308 0.8060508775296217 0.13342228037015597
1.3164568 0.8060741436898596 0.13384735292980096
1.3162827 0.8060974686536392 0.13427327468774944
1.3161088 0.8061208670476966 0.13470017777931792
1.3159348 0.8061443405965351 0.135127597663536
1.3157609 0.8061678876339028 0.13555515029780085
1.3155869 0.8061914938283868 0.13598278743001177
1.315413 0.8062151896546506 0.13641098043700906
1.3152392 0.8062389285444095 0.13684060243450577
1.3150654 0.8062627574862334 0.1372717149559542
1.3148915 0.8062866625760993 0.1377032561028142
1.3147177 0.8063106415794002 0.13813605048223238
1.314544 0.8063346641982662 0.13856982666669856
1.3143702 0.8063587939478938 0.13900391345577534
1.3141965 0.8063829673386199 0.13943794819529273
1.3140228 0.8064072313068218 0.13987175462808243
1.3138491 0.8064315554573677 0.14030637887277767
1.3136754 0.8064559704080819 0.14074188364826345
1.3135017 0.8064804458488101 0.14117839408453908
1.3133281 0.8065049954431266 0.1416141068623167
1.3131545 0.8065296223211856 0.142049749322624
1.3129809 0.8065543232156993 0.14248643538896563
1.3128074 0.8065790677524521 0.1429243970585499
1.3126339 0.8066039206312178 0.1433628483011771
1.3124604 0.8066288172393249 0.14380126847312288
1.3122869 0.8066538223387426 0.14423993929956558
1.3121134 0.806678871134528 0.14467930179906568
1.31194 0.8067040114873137 0.14511939946476254
1.3117666 0.8067291956226145 0.1455602122520494
1.3115932 0.8067544889444633 0.14600233886225222
1.3114198 0.8067798263088178 0.1464454004344499
1.3112465 0.8068052558529106 0.14688947858722326
1.3110732 0.806830747148826 0.1473343224059327
1.3108999 0.806856330981086 0.14778101658356654
1.3107266 0.8068819594228308 0.14822887870085882
1.3105533 0.8069076985404605 0.14867819705567117
1.3103801 0.806933482571394 0.14912806966084619
1.3102069 0.8069593597930681 0.1495778138246063
1.3100337 0.8069852996293893 0.1500272506196041
1.3098606 0.8070113146257769 0.15047632851022724
1.3096874 0.8070374100502814 0.1509251361676588
1.3095143 0.8070635804460413 0.15137419835478047
1.3093412 0.8070898133763337 0.15182385584328087
1.3091681 0.8071161394049918 0.15227367562145128
1.3089951 0.8071425098507939 0.15272322387190734
1.308822 0.8071689915168236 0.1531725373411054
1.3086491 0.807195517425288 0.153622200200817
1.3084761 0.8072221364300917 0.15407235089751278
1.3083031 0.8072488180369463 0.15452246946485965
1.3081303 0.8072755742880947 0.1549722870274759
1.3079573 0.8073024115519988 0.15542227941462433
1.3077844 0.8073293233478059 0.15587227407538715
1.3076116 0.8073562976838607 0.1563223359650172
1.3074387 0.8073833650834528 0.15677266314372076
1.3072659 0.807410495066858 0.1572227170207659
1.3070931 0.8074376993788379 0.15767389372645685
1.3069203 0.8074649852715418 0.15812519012376763
1.3067476 0.8074923454264012 0.1585758161796784
1.3065748 0.8075197682322407 0.15902658114821244
1.3064022 0.807547265133053 0.15947761110121622
1.3062295 0.8075748437643396 0.15992884678243632
1.3060569 0.8076024963523525 0.16037912042061392
1.3058841 0.8076302305174675 0.16082761116613237
1.3057115 0.8076580379527293 0.16127464789583912
1.305539 0.807685888070769 0.16172083271699744
1.3053664 0.8077138495510318 0.16216616154154598
1.3051939 0.8077418532807877 0.16261038638326367
1.3050213 0.8077699681213375 0.16305339150902864
1.3048488 0.8077981246230513 0.1634942371924929
1.3046764 0.8078263526318678 0.16393303511245622
1.3045039 0.807854660438213 0.16436818174761827
1.3043315 0.8078830385715755 0.16480127802588349
1.304159 0.807911495790618 0.16523254193270503
1.3039867 0.8079400226456966 0.165662678688755
1.3038143 0.8079686083537677 0.16608957347094866
1.303642 0.807997262719033 0.16651552725231922
1.3034697 0.8080259953242687 0.166941722515367
1.3032974 0.8080547966360329 0.1673698923120044
1.3031251 0.8080836567374158 0.16779808920184736
1.3029529 0.8081126055971832 0.1682267007778481
1.3027806 0.8081416133567606 0.16865573943217635
1.3026085 0.8081706898942319 0.1690852344303506
1.3024362 0.8081998456008904 0.1695146056924039
1.3022641 0.8082290699842754 0.16994430000947816
1.302092 0.8082583534709379 0.17037490418172965
1.3019198 0.8082877260771091 0.17080608245393164
1.3017478 0.8083171375703632 0.17123706227603672
1.3015757 0.8083466585718158 0.17166799037437416
1.3014036 0.8083762183314424 0.17209924004403385
1.3012316 0.808405867326955 0.1725316707981225
1.3010596 0.8084355758090908 0.1729645380147072
1.3008877 0.8084653531807942 0.17339926450492715
1.3007157 0.8084952112474552 0.17383635371975414
1.3005438 0.8085251388740724 0.17427570099287507
1.3003719 0.8085551272799963 0.17471712637559517
1.3002 0.8085852066286487 0.1751600737835313
1.3000282 0.8086153263462531 0.17560337816325655
1.2998563 0.8086455581242634 0.17604721659379055
1.2996845 0.8086758303247378 0.17649173902548207
1.2995127 0.808706193833187 0.1769364528279362
1.299341 0.8087366188219781 0.17738117997035335
1.2991692 0.8087671351825864 0.1778267752028779
1.2989975 0.8087976919771745 0.17827263480785913
1.2988257 0.8088283615493048 0.17871907471679044
1.2986541 0.8088590715552256 0.17916525158201052
1.2984824 0.8088898730711163 0.1796116459283545
1.2983108 0.8089207363507903 0.18005857593823377
1.2981392 0.8089516697920337 0.18050575089078896
1.2979676 0.8089826866432891 0.18095366169458685
1.297796 0.8090137737842867 0.18140283268124716
1.2976245 0.8090449231319877 0.1818523489169284
1.2974529 0.8090761645152749 0.18230249458388123
1.2972815 0.8091074465150697 0.1827530048721694
1.29711 0.8091388423830955 0.18320265942628122
1.2969385 0.8091702786394493 0.18365296063349543
1.2967671 0.8092018071447111 0.1841047600030648
1.2965957 0.8092333982955272 0.1845581259780238
1.2964243 0.8092650821563382 0.1850119507616297
1.296253 0.8092968068247429 0.18546629946794538
1.2960817 0.8093286243372817 0.18592133124462668
1.2959104 0.8093605048771889 0.18637654326654027
1.295739 0.8093924783017923 0.18683127723223747
1.2955678 0.809424514631499 0.18728527282295462
1.2953964 0.8094566436402668 0.18773911665746476
1.2952253 0.8094888130528842 0.18819308794476433
1.2950541 0.8095210750841194 0.18864644065119546
1.2948829 0.8095533997502898 0.18909962729845153
1.2947117 0.8095858169493824 0.18955279879389247
1.2945406 0.8096182741297143 0.19000587624248833
1.2943695 0.8096508464703953 0.19045904013394196
1.2941984 0.8096834586320608 0.19091144228441687
1.2940273 0.8097161631224611 0.19136366294931592
1.2938563 0.809748929988786 0.19181551242951336
1.2936853 0.8097817661984165 0.19226736497926714
1.2935143 0.8098146876260407 0.1927185535755999
1.2933433 0.8098476780619828 0.19316876085443652
1.2931724 0.8098807304863164 0.19361825667028304
1.2930014 0.8099138746669617 0.19406796160739476
1.2928305 0.8099470808009911 0.19451738745022906
1.2926596 0.8099803554346304 0.19496676735055601
1.2924887 0.8100137152118455 0.19541597676397224
1.2923179 0.8100471432688093 0.1958644274353484
1.292147 0.8100806330085232 0.1963123075782354
1.2919763 0.8101141906440372 0.19675949396292308
1.2918055 0.8101478332006772 0.19720630610162185
1.2916348 0.8101815433986016 0.197653063754858
1.291464 0.8102153385855856 0.19809958363933183
1.2912934 0.8102491775802743 0.19854590086971477
1.2911227 0.8102831015687614 0.19899201528730526
1.290952 0.810317116516039 0.19943797365867738
1.2907814 0.8103511689523818 0.19988391036739783
1.2906107 0.8103853361126835 0.20032918586464094
1.2904401 0.8104195404914539 0.200774229789546
1.2902696 0.8104538117045516 0.20121943382454555
1.290099 0.8104881679686448 0.2016644176669286
1.2899284 0.8105226149716857 0.20210940866414218
1.289758 0.8105570988828842 0.2025537381060124
1.2895875 0.8105916733134063 0.20299743825214783
1.289417 0.8106263085225446 0.20344087808943323
1.2892466 0.8106610341429518 0.20388411595468678
1.2890762 0.8106957961744824 0.2043279437717003
1.2889059 0.8107306486742253 0.2047715224472506
1.2887354 0.810765586328413 0.2052154475700805
1.288565 0.8108005900731861 0.20565983881623892
1.2883948 0.8108356301219112 0.20610441392570214
1.2882245 0.8108707853519957 0.20654929937329478
1.2880542 0.810905976854151 0.20699446530056134
1.287884 0.8109412590184066 0.20743938179920116
1.2877138 0.8109766019915078 0.20788370546767046
1.2875435 0.8110120354741444 0.2083280450185459
1.2873733 0.8110475296942897 0.2087719610514855
1.2872032 0.8110830893724585 0.20921513550602372
1.287033 0.8111187345189202 0.20965797702684438
1.2868629 0.8111544449425833 0.2101017554006175
1.2866927 0.8111902160449017 0.21054575159323563
1.2865227 0.8112260523878648 0.2109898426057146
1.2863526 0.8112619745985473 0.21143406001593917
1.2861826 0.8112979619652679 0.21187848981111895
1.2860126 0.811334010091025 0.21232300924677858
1.2858427 0.8113701485955005 0.21276772929420176
1.2856727 0.8114063479082992 0.21321248248553823
1.2855028 0.8114426121752274 0.21365731394406737
1.2853328 0.8114789627124556 0.21410181202617237
1.2851629 0.8115153779859565 0.2145459692774852
1.284993 0.8115518539409442 0.21498997913721501
1.2848232 0.8115884200806532 0.21543405950811506
1.2846534 0.8116250212247783 0.21587881860293368
1.2844836 0.8116617384563476 0.21632393096427663
1.2843138 0.8116984906924137 0.2167690020441706
1.284144 0.811735333259366 0.21721386052031508
1.2839743 0.8117722365222698 0.21765829089331837
1.2838045 0.8118092299884666 0.21810245651405732
1.2836349 0.8118462580564637 0.2185471205456509
1.2834651 0.8118834025004054 0.2189923096858642
1.2832955 0.8119205815960365 0.21943798339994644
1.2831259 0.8119578511203446 0.21988344791162054
1.2829564 0.8119951551323726 0.22032904871855274
1.2827867 0.812032575827421 0.2207745462542536
1.2826172 0.8120700308843817 0.22122016763779115
1.2824477 0.8121075763427575 0.22166549322285237
1.2822782 0.8121451823997966 0.22211069369636693
1.2821087 0.8121828787038203 0.22255447768416806
1.2819391 0.8122206353385258 0.22299866444267336
1.2817698 0.8122584556394814 0.22344350004856042
1.2816004 0.8122963364415886 0.2238893179072932
1.2814308 0.8123343344777154 0.2243357346302863
1.2812616 0.8123723397914334 0.22478378410913602
1.2810922 0.8124104628393272 0.22523229342329287
1.2809228 0.8124486468839703 0.2256810618831151
1.2807535 0.8124868951895913 0.22613224324309916
1.2805842 0.8125252050782229 0.22658574043525367
1.2804149 0.8125636068645065 0.22704080485307904
1.2802457 0.812602070887143 0.22749848897635117
1.2800765 0.8126406004619925 0.22795866752884156
1.2799073 0.8126791930410341 0.2284205768645167
1.2797381 0.8127179061768551 0.22888461987252753
1.2795689 0.8127566557167926 0.22935058556222035
1.2793999 0.812795471930282 0.22981930451531718
1.2792307 0.8128343801070289 0.2302917183602817
1.2790617 0.8128733559741226 0.2307671238772954
1.2788925 0.8129124249849856 0.23124512067974512
1.2787235 0.8129515625309383 0.23172696362304754
1.2785544 0.8129907668373496 0.23221184207722106
1.2783855 0.8130300405900195 0.23269968591019297
1.2782165 0.8130694098981374 0.23319149325102193
1.2780476 0.8131088497560901 0.23368674248515867
1.2778786 0.8131483586501344 0.23418599339558166
1.2777097 0.8131879671836415 0.23468937472325146
1.2775408 0.8132276460391136 0.23519513403360057
1.277372 0.8132673973131487 0.23570255620151837
1.2772031 0.8133072475993653 0.23621128954258733
1.2770343 0.813347170672755 0.23672219760090393
1.2768655 0.8133871652472181 0.23723428471239225
1.2766967 0.8134272612500321 0.23774823978019843
1.276528 0.8134674009479929 0.23826410937359108
1.2763592 0.8135076712014475 0.23878306561707496
1.2761905 0.8135479859260252 0.23930470271413784
1.2760218 0.8135884036548545 0.23982796031852907
1.2758532 0.8136288949453893 0.24035319823227785
1.2756845 0.8136694899064479 0.24088093956519563
1.2755159 0.8137101304696973 0.2414111353051085
1.2753474 0.8137508755220129 0.24194416210759778
1.2751788 0.8137916957326433 0.24247912398170782
1.2750102 0.813832621148616 0.2430162378801437
1.2748417 0.8138736223926383 0.2435548366943841
1.2746731 0.8139147293513131 0.24409446741155044
1.2745047 0.8139558834492938 0.24463640665251657
1.2743362 0.8139971439625574 0.2451812559410116
1.2741678 0.814038481580163 0.2457284663878946
1.2739993 0.8140799264313191 0.24627790482361778
1.2738309 0.814121449135636 0.24682934017876035
1.2736626 0.8141630502417234 0.24738201843348168
1.2734942 0.814204729662167 0.24793657943494504
1.2733259 0.8142465174814071 0.24849333456156694
1.2731576 0.8142883843736063 0.24905310664576322
1.2729893 0.8143303605512342 0.2496146520558894
1.2728211 0.81437238674949 0.2501787794525507
1.2726527 0.8144145528674472 0.25074573556495344
1.2724845 0.8144567697919071 0.2513157356050986
1.2723163 0.8144990978055274 0.25188868811632786
1.2721481 0.8145415074931602 0.2524647562823543
1.27198 0.8145839991261241 0.2530434156137353
1.271812 0.8146265732818759 0.25362446582865283
1.2716438 0.8146692906597887 0.2542098923355915
1.2714757 0.8147120615120599 0.2547986202932872
1.2713076 0.8147549465391026 0.2553906332949151
1.2711396 0.814797885910718 0.25598567301169917
1.2709715 0.8148409709730781 0.25658358054742664
1.2708036 0.8148841112294988 0.2571850415312411
1.2706356 0.8149273678120907 0.25779030993654634
1.2704676 0.8149707113958248 0.25839934777590395
1.2702997 0.815014172549392 0.2590118094539869
1.2701318 0.8150576909448092 0.25962742895114027
1.269964 0.8151013279296278 0.2602462766338215
1.269796 0.8151450852148067 0.26086959099068446
1.2696283 0.815188900363668 0.2614984533308349
1.2694604 0.8152328375575374 0.2621304143652041
1.2692926 0.8152768960163801 0.26276595554033777
1.2691249 0.8153210151311087 0.26340442733409014
1.2689571 0.8153652565842414 0.2640471853029754
1.2687894 0.8154095914595562 0.2646970178629979
1.2686217 0.8154540507828766 0.26535221716665086
1.268454 0.8154986053945289 0.26601139923599265
1.2682863 0.8155432539764875 0.2666729729031299
1.2681186 0.8155880305318087 0.2673364475955191
1.267951 0.8156329015327655 0.26800217414191696
1.2677834 0.8156778694211048 0.2686703077922839
1.2676159 0.8157229323585667 0.2693414445523107
1.2674483 0.8157681252082977 0.2700150776977492
1.2672808 0.8158134139050158 0.27069294401949606
1.2671132 0.8158588339716583 0.27137494913201393
1.2669457 0.8159043511218798 0.2720612532692893
1.2667783 0.8159499362634753 0.2727514964891092
1.2666109 0.8159956845675419 0.2734445866617744
1.2664435 0.8160415017697124 0.2741414991574824
1.266276 0.8160874834973025 0.2748416502470876
1.2661086 0.8161335350539706 0.27554489628514106
1.2659413 0.8161797194017077 0.2762502168119263
1.265774 0.8162259740737058 0.2769572383674649
1.2656066 0.8162723951335124 0.27766640210178106
1.2654394 0.8163188869974781 0.2783776210121318
1.2652721 0.8163655129297938 0.2790912105779479
1.2651049 0.8164122434606157 0.27980662554779456
1.2649376 0.8164591086914076 0.280523740581951
1.2647705 0.8165060456422127 0.28124324596623757
1.2646033 0.8165531516036637 0.28196574200516217
1.2644361 0.8166003300816621 0.28269204474943604
1.264269 0.8166476452496796 0.2834220417871523
1.2641019 0.8166950677141763 0.28415511915363034
1.2639349 0.8167425940432101 0.2848919616343935
1.2637677 0.816790262959341 0.2856351202721352
1.2636007 0.8168380375032597 0.28638454502761546
1.2634337 0.8168859226396022 0.28713838937891784
1.2632667 0.8169339489561459 0.2878962250326049
1.2630997 0.8169820872931132 0.2886591125409431
1.2629328 0.8170303338076362 0.28942472287231197
1.2627658 0.8170787279777186 0.29019385046386903
1.2625989 0.817127231184292 0.2909662551410683
1.262432 0.8171758486213431 0.2917418986109784
1.2622651 0.8172246107237657 0.29252073647497184
1.2620983 0.8172734532192926 0.2933031975671956
1.2619314 0.8173224765048702 0.2940891818475057
1.2617646 0.8173715810888141 0.294877601500072
1.2615979 0.8174208323776742 0.29566889133814805
1.2614311 0.8174702009408182 0.29646383407968313
1.2612643 0.8175197173325578 0.29726173377785076
1.2610977 0.8175693164757932 0.2980614587862295
1.260931 0.8176190640751874 0.2988634663385327
1.2607642 0.8176689662399336 0.29966799674653827
1.2605976 0.8177189819764965 0.3004749893431992
1.260431 0.8177690815194995 0.3012836494108208
1.2602644 0.8178193667893439 0.30209373787511196
1.2600979 0.8178697361397197 0.302905316019803
1.2599313 0.8179202557624025 0.3037183424407208
1.2597648 0.817970895933745 0.30453314523053815
1.2595983 0.8180216869745089 0.30535017263852676
1.2594317 0.8180725992421031 0.3061689661276153
1.2592653 0.818123626513059 0.3069905231600134
1.2590988 0.8181748124228493 0.30781475044720097
1.2589324 0.8182261139901209 0.3086414056176983
1.2587659 0.8182775383982225 0.30947045799598816
1.2585996 0.8183290789503355 0.31030192485462105
1.2584332 0.8183807801206558 0.3111358586661276
1.2582669 0.8184325980250442 0.3119723532973527
1.2581005 0.8184845776188029 0.3128113485216951
1.2579343 0.8185366372451885 0.31365344142841867
1.257768 0.8185888597235965 0.3144991240103257
1.2576017 0.8186412378792833 0.3153473824424418
1.2574356 0.8186937048161128 0.31619796276418033
1.2572693 0.8187463659242652 0.3170514092101094
1.2571031 0.8187991164291738 0.3179067286186152
1.2569369 0.8188520240694503 0.3187639271888298
1.2567708 0.8189050214449652 0.3196236445012753
1.2566047 0.8189582148053555 0.320485465455288
1.2564386 0.8190114983986924 0.3213494584557202
1.2562726 0.8190649405752799 0.32221581264832766
1.2561065 0.8191185118925816 0.32308427145508933
1.2559404 0.8191722424708712 0.323954425795171
1.2557744 0.8192261027380828 0.3248253926156983
1.2556084 0.8192800838739287 0.3256983259005888
1.2554425 0.8193341951733496 0.3265732589945285
1.2552766 0.8193884666834509 0.3274502299466609
1.2551106 0.8194428690468122 0.328329537423407
1.2549447 0.8194974323458234 0.3292106827501893
1.2547789 0.8195520878475672 0.3300939018931497
1.2546129 0.8196069442930217 0.33097930051973423
1.2544471 0.8196618934291194 0.331867233939345
1.2542813 0.8197170050093877 0.3327585110934845
1.2541156 0.8197722099320875 0.33365214705525387
1.2539498 0.8198276179023497 0.33454823729848143
1.2537841 0.81988311972742 0.33544597775770807
1.2536182 0.8199388254439143 0.33634539068598135
1.2534525 0.8199946253681992 0.3372473878911662
1.253287 0.8200505497175273 0.338152089095015
1.2531213 0.8201066494655144 0.3390589900334567
1.2529556 0.8201629145689243 0.33996742355831705
1.25279 0.8202192747873539 0.34087765487007
1.2526244 0.8202758007991204 0.34178875494587413
1.2524588 0.8203324628137559 0.34270163156788036
1.2522932 0.8203892911177701 0.3436160081262263
1.2521278 0.8204462149348336 0.34453230249143524
1.2519622 0.8205033466978751 0.3454504805966766
1.2517967 0.8205605743136016 0.34636996913998574
1.2516313 0.8206179692903792 0.347291515980665
1.2514658 0.8206755018674513 0.3482151603969894
1.2513005 0.8207331609449386 0.34914115304518545
1.251135 0.8207909999984918 0.35006980104721547
1.2509696 0.8208489661324438 0.3510008648014069
1.2508043 0.8209070714780086 0.351935651549609
1.250639 0.8209653466759114 0.352873327020899
1.2504736 0.8210237620722215 0.35381321181725495
1.2503084 0.8210823058165191 0.35475508798588307
1.2501432 0.8211409904068651 0.35570008519470137
1.2499778 0.8211998889271022 0.356648725923183
1.2498126 0.8212588869430627 0.3576007529606813
1.2496475 0.8213180148959007 0.35855589268705035
1.2494823 0.8213773286583018 0.3595155815450997
1.2493172 0.821436773469555 0.36047951249412136
1.249152 0.8214964057146857 0.3614464161960436
1.2489868 0.8215561698078744 0.3624165853453977
1.2488217 0.8216160793654709 0.3633898413109656
1.2486567 0.8216761213772579 0.3643651074271885
1.2484916 0.821736353071807 0.36534332398323716
1.2483267 0.8217967178688591 0.36632478343122205
1.2481617 0.8218572298982915 0.36730904077810506
1.2479967 0.8219179194083359 0.36829516938748763
1.2478317 0.8219787568996616 0.36928416916666956
1.2476667 0.8220397728275134 0.37027714926688177
1.2475019 0.8221008936366981 0.3712723469366129
1.247337 0.8221621936305342 0.37226956760227053
1.2471721 0.8222236434018749 0.3732712094660496
1.2470073 0.8222852738287053 0.3742795830936859
1.2468424 0.8223470559217655 0.37529213202810796
1.2466775 0.8224090201599975 0.37630799317573943
1.2465128 0.8224710922813719 0.37732700667838426
1.246348 0.8225333474818242 0.37834909059373045
1.2461833 0.8225957563520795 0.379373687263643
1.2460185 0.8226583492178619 0.38040176385265295
1.2458539 0.8227210513551867 0.3814326161160077
1.2456892 0.822783983970936 0.3824672543360315
1.2455245 0.8228470266694231 0.38350448905747947
1.2453599 0.822910255284747 0.384544379192606
1.2451953 0.8229736404412659 0.3855879635843131
1.2450306 0.8230372125834943 0.38663408205989064
1.2448661 0.8231008960212435 0.3876828490987791
1.2447016 0.8231647672850196 0.3887353387930744
1.244537 0.8232288433531519 0.38979018464525417
1.2443726 0.8232930151224629 0.39084743871551014
1.2442081 0.823357392647403 0.39190653453815016
1.2440436 0.8234219594774321 0.39296864718869084
1.2438792 0.8234866394846184 0.39403350332289483
1.2437148 0.8235515095642887 0.39509993909010455
1.2435504 0.823616540310745 0.3961696410419614
1.243386 0.8236817620093911 0.397241488023948
1.2432216 0.8237471452123862 0.39831621322609834
1.2430573 0.8238127201857296 0.39939275653707845
1.242893 0.8238784096458481 0.40047096491019546
1.2427287 0.8239442913662685 0.40155151957218105
1.2425644 0.8240103358559506 0.4026347934481843
1.2424002 0.8240765734582316 0.40372052631374805
1.242236 0.8241429264509884 0.40480892846907707
1.2420717 0.8242095215812348 0.4058988579250919
1.2419076 0.824276232449403 0.4069913211766761
1.2417434 0.8243431380817599 0.40808856161287854
1.2415793 0.8244102091789404 0.4091909578862641
1.2414153 0.8244774278285676 0.4102978191023627
1.2412511 0.8245448622876165 0.4114079160662863
1.2410871 0.8246124451291681 0.41252170478879546
1.240923 0.8246801959039206 0.4136375647234772
1.240759 0.8247481447597621 0.41475463057046674
1.240595 0.82481626208146 0.41587411085457215
1.240431 0.8248845782538802 0.4169968167645053
1.240267 0.8249530140389926 0.4181219089360364
1.2401031 0.8250216493554434 0.41924849413859816
1.2399392 0.8250904545236172 0.42037718343565894
1.2397753 0.825159459855174 0.4215080048880131
1.2396114 0.825228635761356 0.4226414383633713
1.2394476 0.8252979622129147 0.4237777239566601
1.2392837 0.8253675105909063 0.42491582974527864
1.2391199 0.825437209824614 0.426055383135579
1.2389561 0.8255070809582626 0.42719691755880246
1.2387924 0.8255771031717308 0.4283408958544015
1.2386286 0.825647349065093 0.42948691124185845
1.238465 0.8257177465025317 0.43063643141057
1.2383012 0.8257883689067834 0.43178835764605167
1.2381375 0.8258591434055873 0.43294272928208477
1.2379738 0.8259300922901777 0.43409972191963103
1.2378103 0.8260011936719264 0.43525890489713936
1.2376466 0.8260725220323305 0.436419852097852
1.237483 0.8261440031246056 0.43758220861582764
1.2373195 0.8262156598181388 0.4387471190331377
1.2371559 0.8262875219949414 0.4399150285306984
1.2369924 0.8263595607630382 0.4410867699208211
1.2368289 0.826431753442465 0.44226058828268644
1.2366654 0.8265041761990949 0.44343589015013934
1.2365019 0.8265767530416332 0.44461285039693643
1.2363385 0.8266495076917905 0.4457908751710718
1.2361751 0.8267224695814035 0.4469697282214264
1.2360116 0.8267956096817138 0.44815148434529406
1.2358483 0.8268689043134209 0.4493356328057007
1.235685 0.8269423778171253 0.4505214200889607
1.2355216 0.8270161135605415 0.45170889334097397
1.2353582 0.8270899748794039 0.4528977015198598
1.235195 0.8271639911186714 0.45408827375854005
1.2350317 0.8272382414312062 0.4552819257889247
1.2348685 0.8273126472880381 0.4564792339863994
1.2347052 0.8273872886794221 0.45767986632450974
1.234542 0.8274620862811825 0.45888218065718284
1.2343789 0.827537010844786 0.46008637126688584
1.2342157 0.8276122014808269 0.46129197527953875
1.2340525 0.8276875743673665 0.46249958124087914
1.2338895 0.8277631039629975 0.4637095527692161
1.2337264 0.8278388165136109 0.46492334347730524
1.2335633 0.8279147419140844 0.4661397608949906
1.2334002 0.8279908511873412 0.4673581399858594
1.2332373 0.8280671183908053 0.46858167946983575
1.2330742 0.82814362668702 0.4698097493131751
1.2329112 0.8282202938668896 0.4710386519380914
1.2327483 0.8282971468186823 0.472268781279284
1.2325853 0.8283742149220231 0.473500165880689
1.2324224 0.8284514692730208 0.4747340751935927
1.2322595 0.8285288828751799 0.4759708600072833
1.2320966 0.8286065403287982 0.4772101457763107
1.2319337 0.828684357507331 0.4784517951273326
1.2317709 0.8287623625184647 0.4796954942365639
1.231608 0.8288405847484228 0.4809412986648827
1.2314453 0.8289189380658816 0.4821894399232335
1.2312825 0.8289975668442993 0.48344034967281446
1.2311198 0.8290763272321943 0.48469409145302533
1.230957 0.8291553065176529 0.4859510991739038
1.2307943 0.8292344758734883 0.4872091108583052
1.2306316 0.8293138646461303 0.48846927914742544
1.230469 0.82939338573655 0.48973097900212
1.2303064 0.8294731267039656 0.49099468651659
1.2301437 0.8295531173395795 0.492259341044234
1.2299811 0.8296332695812083 0.4935253849524563
1.2298186 0.8297135543457529 0.4947920883506133
1.229656 0.8297941185970444 0.4960601717788068
1.2294935 0.829874815415642 0.49732976306488763
1.2293309 0.829955792606959 0.49860145222387225
1.2291684 0.8300369026480471 0.4998752751325655
1.2290059 0.8301182344755659 0.5011517486048988
1.2288436 0.8301996995349042 0.5024318824123949
1.2286811 0.8302814473149 0.5037146277389847
1.2285187 0.8303633288695841 0.5049993528271279
1.2283562 0.8304454941244045 0.5062854556638815
1.2281939 0.8305277933165239 0.5075733748205044
1.2280316 0.8306102558907914 0.5088624652759423
1.2278693 0.8306929737650596 0.510152983693538
1.2277069 0.8307759159794227 0.5114450107357718
1.2275447 0.8308589923772892 0.5127395786822487
1.2273824 0.8309422936890017 0.5140353146670879
1.2272202 0.8310257905878343 0.5153326117393909
1.2270579 0.8311095128143006 0.5166308461454673
1.2268958 0.8311933693619177 0.5179312388272168
1.2267336 0.8312775135050969 0.5192327464872233
1.2265714 0.8313617920957591 0.5205361452601848
1.2264093 0.8314462970361094 0.5218410801779849
1.2262472 0.8315309987631506 0.5231474131798045
1.2260852 0.8316158648454083 0.5244555121761384
1.2259231 0.8317009907556331 0.5257654606220418
1.225761 0.8317862812102255 0.5270766786633868
1.225599 0.8318717694046659 0.5283895057535056
1.225437 0.8319574853075553 0.5297050985483874
1.225275 0.8320433997221287 0.5310228905860089
1.225113 0.8321295426308327 0.532343280337906
1.2249511 0.8322158212672538 0.5336657398749243
1.2247893 0.8323023290122902 0.5349907286017905
1.2246274 0.8323890366881567 0.536318985250536
1.2244655 0.8324759744219307 0.5376495589186037
1.2243036 0.8325631129176826 0.5389825237603566
1.2241418 0.8326504178684333 0.5403176430520189
1.22398 0.8327379887048069 0.5416552706234449
1.2238182 0.8328257263822962 0.542995214274163
1.2236564 0.8329136662436915 0.5443372878258866
1.2234946 0.8330018380851756 0.5456808614766911
1.223333 0.8330901475053857 0.5470263728597895
1.2231712 0.8331787546674662 0.5483734536895029
1.2230096 0.8332674996304571 0.549723205537515
1.2228479 0.8333564778808832 0.5510755546890741
1.2226863 0.8334456600543255 0.5524302326652187
1.2225246 0.8335350761952905 0.553786187088771
1.2223631 0.8336246306862546 0.5551444040942825
1.2222015 0.8337144859384861 0.5565045676231953
1.2220399 0.8338044797952947 0.5578662700983206
1.2218784 0.8338947087796903 0.55923059010109
1.2217169 0.8339851433747482 0.5605973076032065
1.2215555 0.8340757469072843 0.5619655839043709
1.221394 0.8341666235964239 0.5633356103012259
1.2212325 0.8342576695432559 0.5647099342400097
1.2210711 0.8343489226951816 0.5660867881111707
1.2209097 0.8344404130177469 0.5674647069339216
1.2207483 0.834532111022778 0.5688439759100732
1.220587 0.8346239787525618 0.5702255614773173
1.2204256 0.8347161227745702 0.571609299789503
1.2202643 0.8348084368278268 0.5729949557593609
1.220103 0.8349009598242153 0.5743832792780137
1.2199417 0.834993721710711 0.5757740824084522
1.2197804 0.835086693378451 0.5771677944777935
1.2196193 0.8351798360084699 0.5785653093417997
1.2194581 0.8352731893341881 0.5799648326042192
1.2192968 0.8353668523696546 0.5813670105315034
1.2191356 0.8354606575827127 0.582771000682854
1.2189746 0.8355546344335848 0.5841772340935989
1.2188134 0.8356488929797349 0.5855856579637293
1.2186524 0.8357433235156975 0.5869970892283577
1.2184912 0.8358380370302919 0.5884113022282297
1.2183301 0.8359329230530126 0.5898281761811905
1.2181691 0.8360280228275355 0.5912464060256132
1.2180082 0.8361232950859201 0.5926660785883684
1.2178471 0.8362188522458495 0.5940884070501824
1.2176862 0.8363145821922361 0.5955122027358377
1.2175252 0.8364105269676742 0.5969385706635585
1.2173643 0.8365067159516998 0.5983666102220663
1.2172034 0.8366031203777765 0.5997963678531473
1.2170424 0.8366997695828842 0.6012283211514036
1.2168816 0.8367965630638404 0.602661554345693
1.2167207 0.8368936736034815 0.604096013881628
1.2165599 0.8369909284748919 0.6055328149041449
1.2163991 0.837088429153994 0.6069710991434284
1.2162384 0.8371860741934062 0.6084113257665957
1.2160776 0.8372840380858569 0.6098530390442082
1.2159169 0.8373821464604673 0.6112963898769855
1.215756 0.8374805745993902 0.6127413438162346
1.2155954 0.8375791473953086 0.6141889913027032
1.2154348 0.8376778944318507 0.615637909093064
1.2152741 0.8377769330223389 0.6170890509338954
1.2151134 0.8378762197473093 0.618542641470773
1.2149528 0.837975651593437 0.6199980510782308
1.2147923 0.838075332124357 0.621455759701706
1.2146317 0.8381752321515893 0.6229162525687751
1.2144711 0.8382753816819848 0.6243789683727752
1.2143106 0.8383756769082334 0.6258436114013097
1.2141501 0.8384762968678917 0.6273106344989787
1.2139896 0.8385770628427555 0.6287800264951383
1.2138292 0.8386780796270336 0.6302512452100788
1.2136687 0.8387793177762582 0.6317247809730797
1.2135082 0.8388808074201477 0.6332004121331116
1.2133479 0.8389824435446823 0.6346786194740914
1.2131875 0.839084407581311 0.6361592501140686
1.2130271 0.8391865184673829 0.6376421303578639
1.2128668 0.8392888823265513 0.6391277341402432
1.2127064 0.8393914695502663 0.6406147869286983
1.2125462 0.8394942338929319 0.6421048357700412
1.2123859 0.8395972989915684 0.6435985418118219
1.2122257 0.8397005419598259 0.6450962388643098
1.2120655 0.8398040102597183 0.6465964082964603
1.2119052 0.8399077339811755 0.6480997549332748
1.211745 0.8400116839762916 0.6496059117828378
1.2115848 0.8401158902796776 0.6511142378068036
1.2114247 0.8402202458955909 0.6526252310417714
1.2112646 0.8403248584921178 0.654138855740728
1.2111045 0.8404296987457168 0.6556545525057139
1.2109444 0.8405347966532946 0.6571721831953904
1.2107843 0.8406401229099018 0.658692903513079
1.2106242 0.8407457077669629 0.6602170236981857
1.2104642 0.840851443227005 0.6617448232423031
1.2103043 0.8409574383639987 0.663276934140299
1.2101443 0.8410636639932275 0.664812366016563
1.2099843 0.8411701504095649 0.6663512094135806
1.2098244 0.8412767888650071 0.6678941073358368
1.2096645 0.841383768977643 0.6694411128215471
1.2095046 0.8414909020221774 0.6709924720171654
1.2093447 0.8415982983818381 0.6725472682124242
1.2091849 0.8417059286891263 0.674107982160043
1.209025 0.8418138240897585 0.6756753731940565
1.2088652 0.8419219553865517 0.6772470848755643
1.2087054 0.8420302724766423 0.6788234795149761
1.2085457 0.8421388267839395 0.6804049236285222
1.208386 0.8422476490994988 0.6819911812142846
1.2082262 0.8423567100818922 0.6835802423282155
1.2080665 0.8424660400882099 0.6851723487984229
1.2079068 0.8425755278751582 0.6867668458064929
1.2077471 0.8426853672888789 0.688363198492935
1.2075875 0.8427953647249004 0.6899623495859092
1.2074279 0.8429056327092423 0.6915642573199301
1.2072682 0.8430161415814411 0.6931692606790005
1.2071087 0.843126839253853 0.6947781733559549
1.2069491 0.8432378618893487 0.6963927932171263
1.2067896 0.8433490744194617 0.6980104372673703
1.2066301 0.8434605302065988 0.6996309900686114
1.2064706 0.8435722597180486 0.701254728717225
1.2063111 0.8436842334640894 0.7028813403819736
1.2061517 0.8437963981318876 0.7045132548780471
1.2059922 0.8439088924861115 0.7061505073793243
1.2058328 0.8440215788840585 0.7077910321096182
1.2056735 0.8441345120905094 0.7094343431116737
1.2055141 0.8442477223121606 0.7110803293535092
1.2053548 0.8443610953350035 0.7127295326980211
1.2051954 0.8444748313164226 0.7143822188407736
1.2050362 0.844588730774711 0.7160392614938065
1.2048769 0.8447029095162087 0.7177004805514918
1.2047176 0.8448173380954053 0.7193650036423356
1.2045584 0.8449320471022675 0.7210338772267042
1.2043991 0.8450470072845381 0.7227077658310073
1.20424 0.8451621631416398 0.7243858983012106
1.2040807 0.845277657823453 0.7260666051994767
1.2039216 0.8453933487647978 0.7277524470301201
1.2037624 0.845509293486722 0.729442208891437
1.2036034 0.8456254351967245 0.7311360077520868
1.2034442 0.8457419190480563 0.7328331004135271
1.2032852 0.8458586005732858 0.7345348146589703
1.2031262 0.8459755383738424 0.7362412618128046
1.202967 0.8460928504489037 0.7379512742543796
1.2028081 0.8462102440007854 0.7396653092817391
1.2026491 0.8463280134144638 0.7413834988385606
1.2024901 0.8464460414528862 0.74310452967212
1.2023312 0.8465642694648129 0.744827317032883
1.2021723 0.8466827566616558 0.7465533031994074
1.2020134 0.846801533257681 0.7482831683560851
1.2018545 0.8469205702048842 0.750016676555096
1.2016957 0.847039808277563 0.7517551058098593
1.2015368 0.8471593976498623 0.7534965618323308
1.201378 0.8472791887780303 0.755241832430886
1.2012192 0.8473992426970905 0.7569912479465478
1.2010604 0.8475195893966383 0.7587448580867903
1.2009016 0.8476402001652387 0.7605017182832147
1.200743 0.8477610139496837 0.7622608216228325
1.2005842 0.8478821834745197 0.7640229348284021
1.2004255 0.8480035564609288 0.7657889498459818
1.2002668 0.848125195378764 0.7675582697923461
1.2001082 0.8482471299205173 0.7693322254147869
1.1999495 0.8483693318602811 0.7711127284050195
1.199791 0.848491739259839 0.7728981026698247
1.1996323 0.8486145077802253 0.7746872687355055
1.1994737 0.8487374826239328 0.7764823616098844
1.1993152 0.8488607280763872 0.778282906076701
1.1991568 0.8489841808981468 0.7800880463423511
1.1989982 0.8491079988463986 0.7818983463997121
1.1988397 0.8492321185533432 0.783713369553158
1.1986812 0.8493564184298564 0.7855328068809364
1.1985228 0.8494810214728745 0.7873585763318017
1.1983644 0.8496058998617336 0.7891907552815529
1.198206 0.8497310833034365 0.7910271864429311
1.1980476 0.8498564491279202 0.7928671478705958
1.1978892 0.8499822156305902 0.7947109026783985
1.1977309 0.8501081651209875 0.7965572504876408
1.1975726 0.8502344216352482 0.798406693890456
1.1974143 0.8503609566497216 0.8002581930811483
1.1972561 0.8504877038746815 0.8021119900714916
1.1970978 0.8506148259073546 0.8039684030810015
1.1969396 0.8507421604413292 0.8058276026930538
1.1967813 0.850869871206606 0.80769031530057
1.1966231 0.8509977950728134 0.8095571707604711
1.196465 0.8511259036213138 0.8114278336699352
1.1963068 0.8512544193548732 0.8133021476648267
1.1961488 0.8513831204290502 0.815180247176799
1.1959906 0.8515122303996462 0.8170622298587816
1.1958325 0.8516415264239913 0.818948298121864
1.1956744 0.8517711353484716 0.8208377544648616
1.1955163 0.8519010288570136 0.8227327782959801
1.1953584 0.8520311387339696 0.8246343266511571
1.1952003 0.8521616333619643 0.8265407612757021
1.1950424 0.8522923453258758 0.8284501571689641
1.1948844 0.852423344715287 0.8303620124760908
1.1947265 0.8525546606385946 0.8322762585757402
1.1945685 0.8526862648434955 0.8341947078955755
1.1944107 0.8528180870204 0.8361140694402935
1.1942528 0.8529501978596316 0.8380345723296521
1.1940949 0.8530827263421754 0.8399567990162975
1.1939371 0.8532154438869121 0.8418806385380831
1.1937792 0.8533484797400398 0.8438071666287859
1.1936215 0.8534817046576381 0.8457360575676321
1.1934637 0.8536153494924555 0.8476681886280353
1.193306 0.8537491837447949 0.8496023601974367
1.1931483 0.8538833377738566 0.8515387640048987
1.1929905 0.854017782848849 0.8534774886824688
1.1928328 0.854152548383464 0.8554181984096468
1.1926751 0.8542876056343632 0.8573612304857003
1.1925175 0.8544228817599566 0.8593072691282189
1.1923599 0.854558450219648 0.8612548684752973
1.1922023 0.8546943403599809 0.8632063456382705
1.1920447 0.8548305237844066 0.8651599939186527
1.1918871 0.8549670296972539 0.8671158645958154
1.1917295 0.8551038296374255 0.8690748487726091
1.1915721 0.8552408492524575 0.8710367371181755
1.1914146 0.8553781636282819 0.8730013455403351
1.1912571 0.8555158019508755 0.8749679467540307
1.1910996 0.8556537357968329 0.8769380202340126
1.1909422 0.8557919946434143 0.8789122896022658
1.1907848 0.8559304452791244 0.8808898236386387
1.1906273 0.8560693270150735 0.8828709862917941
1.19047 0.8562084010162282 0.8848541180636933
1.1903126 0.8563478018191139 0.8868400302749692
1.1901553 0.8564875009179537 0.8888304617777416
1.189998 0.856627421938098 0.8908238647711799
1.1898407 0.8567677485510493 0.8928218597058161
1.1896834 0.8569082978359875 0.8948242453926739
1.1895262 0.8570491477099879 0.8968287488986492
1.189369 0.8571903273874408 0.8988357987381362
1.1892117 0.857331808421938 0.9008454126595937
1.1890545 0.8574736201163762 0.9028582844153024
1.1888974 0.8576156263206757 0.9048738639476943
1.1887403 0.8577579638664832 0.9068916522184001
1.1885831 0.8579006041458127 0.90891129140017
1.188426 0.8580435763422881 0.9109329029961001
1.1882689 0.8581868520219579 0.9129591486999424
1.1881118 0.8583304609069003 0.9149895664124479
1.1879548 0.8584742654884153 0.9170264872240994
1.1877978 0.8586184050959407 0.9190708716583746
1.1876408 0.858762851582704 0.9211219606261191
1.1874838 0.8589076350791004 0.923177499901496
1.1873268 0.8590527270839315 0.9252385377204113
1.1871699 0.8591980471798458 0.9273031857591886
1.1870129 0.859343787492444 0.9293701080927081
1.186856 0.859489756252614 0.9314421696928636
1.1866992 0.8596360359407663 0.9335186487757924
1.1865423 0.8597826562263087 0.9355997241862474
1.1863855 0.8599294771773048 0.9376855152921055
1.1862286 0.8600767520498103 0.9397777064346154
1.1860719 0.8602242289435916 0.9418774812809358
1.1859151 0.860372050279549 0.9439851376649437
1.1857584 0.8605201878953544 0.9460988642078276
1.1856016 0.8606686718082807 0.9482168314147627
1.1854448 0.860817473422682 0.9503380571630016
1.1852882 0.8609665089919019 0.9524633899802947
1.1851315 0.8611158632943984 0.9545930062006034
1.1849749 0.8612655660218365 0.9567267183158384
1.1848183 0.8614155888250411 0.9588653811646682
1.1846616 0.8615659616547416 0.9610104910627406
1.1845051 0.86171654161362 0.963159787156167
1.1843485 0.8618675877524447 0.9653122064756459
1.184192 0.8620188414793798 0.9674676711038291
1.1840354 0.8621704475487728 0.9696277860854394
1.1838789 0.8623223775004124 0.9717928985770011
1.1837224 0.8624746613642728 0.9739633133835944
1.183566 0.8626271546110112 0.9761417533569102
1.1834095 0.8627801203686318 0.9783267436717659
1.183253 0.8629332971297058 0.9805194817153441
1.1830966 0.8630868324016908 0.9827212190571826
1.1829402 0.8632406979025907 0.9849322029865204
1.182784 0.8633948069543657 0.9871485962520774
1.1826276 0.8635493657748111 0.9893687570864546
1.1824713 0.8637041687056456 0.9915922972306436
1.182315 0.8638593048000524 0.9938203758484662
1.1821587 0.8640148040945335 0.9960520767298531
1.1820024 0.8641706378274635 0.9982887643832211
1.1818463 0.8643267169874785 1.0005290848620982
1.18169 0.8644832510644863 1.0027732184420526
1.1815338 0.8646400311304395 1.0050218415771794
1.1813776 0.8647971480210438 1.0072735731748503
1.1812215 0.8649546313460026 1.0095280970287162
1.1810653 0.8651124524155002 1.0117858571579679
1.1809092 0.8652706408707955 1.014046359844247
1.1807531 0.8654290470455231 1.0163122199924595
1.1805971 0.8655878218773024 1.018582625127946
1.180441 0.8657469366989797 1.0208583366395807
1.180285 0.8659064218394197 1.0231406161454606
1.1801289 0.8660662488813896 1.0254286993447026
1.179973 0.8662263256245556 1.0277214429330588
1.179817 0.8663868682985135 1.0300191785968444
1.179661 0.8665476614524947 1.0323204308788343
1.1795051 0.8667087992418988 1.0346268206589058
1.1793492 0.8668703115716774 1.0369371886388377
1.1791934 0.867032046099388 1.039251927299599
1.1790375 0.8671942801978356 1.041569053889339
1.1788816 0.8673567367967095 1.0438893639333757
1.1787258 0.8675195699820272 1.0462137667504847
1.17857 0.8676827509694364 1.048543621028526
1.1784142 0.867846310085079 1.0508776522526146
1.1782584 0.8680102184615256 1.05321697429124
1.1781027 0.8681743808479812 1.0555619437645023
1.1779469 0.8683390198587487 1.0579095831349905
1.1777912 0.8685039132489066 1.060260739260719
1.1776356 0.8686691584419043 1.0626165908812677
1.17748 0.8688346584758742 1.0649762150483504
1.1773243 0.8690006385157608 1.0673405443589672
1.1771687 0.869166874089038 1.0697089269116022
1.177013 0.8693335915484374 1.07207962232355
1.1768575 0.8695005647257154 1.0744532762558692
1.1767019 0.8696678931610412 1.0768318287473335
1.1765465 0.8698354777900654 1.0792142191822836
1.1763909 0.8700035475009292 1.0815993322287842
1.1762354 0.8701718736809791 1.0839882788757362
1.1760799 0.8703406868405296 1.0863835198965517
1.1759244 0.8705097575782833 1.0887839753465873
1.1757691 0.8706790576883051 1.0911895753653524
1.1756136 0.8708488763673443 1.093600284102022
1.1754582 0.8710190557729515 1.0960137044761527
1.1753029 0.8711894941045784 1.098432121212622
1.1751475 0.8713602943178075 1.1008556316526603
1.1749922 0.8715314854568558 1.1032830165974405
1.1748369 0.871703039776582 1.1057142899094907
1.1746815 0.871874986251869 1.1081500433722278
1.1745263 0.8720471649019551 1.1105896360382974
1.174371 0.8722198693467356 1.11303366455703
1.1742158 0.8723928066556094 1.1154828531004672
1.1740606 0.8725661388959274 1.1179375490737262
1.1739054 0.8727398381898747 1.1203971455132664
1.1737503 0.8729138004736833 1.1228657529325212
1.1735951 0.8730882660931082 1.1253433093613185
1.17344 0.8732629966040051 1.1278264329315517
1.1732849 0.8734380984400495 1.1303144325052936
1.1731298 0.8736136007346974 1.1328080764743376
1.1729747 0.8737894759654677 1.1353058132142626
1.1728197 0.8739656175642079 1.1378086030384116
1.1726646 0.8741422691980315 1.1403168021933694
1.1725097 0.8743191882448196 1.142831901238076
1.1723547 0.8744964835168415 1.145351743771275
1.1721997 0.8746741835621669 1.1478761450223998
1.1720448 0.8748522612968531 1.1504058182167178
1.1718899 0.8750306080792073 1.1529408688240947
1.1717349 0.8752094716636399 1.1554825220755898
1.1715801 0.8753886055658323 1.1580308674802144
1.1714252 0.8755681207871734 1.1605854788256273
1.1712704 0.8757480459214523 1.1631471977467696
1.1711155 0.875928354510291 1.1657160110533182
1.1709608 0.876108935985501 1.1682904249733068
1.1708059 0.8762900419997889 1.1708708570642283
1.1706512 0.876471421965405 1.1734569765984384
1.1704965 0.8766531887740644 1.1760470165509738
1.1703417 0.876835370393829 1.1786428606190398
1.1701871 0.8770177997878633 1.1812443392685577
1.1700324 0.8772007865158554 1.1838512034514235
1.1698778 0.877384021921752 1.186462343566928
1.1697232 0.8775676753146331 1.1890802697279117
1.1695685 0.8777517202160293 1.1917041188908502
1.1694139 0.8779361849880304 1.1943340327413008
1.1692593 0.8781210431643719 1.1969706201984989
1.1691048 0.8783061803300541 1.199613370194493
1.1689502 0.878491855783092 1.2022621411993244
1.1687957 0.8786778112200563 1.2049149944602728
1.1686412 0.8788641632883006 1.207572595436959
1.1684868 0.8790507959246747 1.2102374983943829
1.1683323 0.8792379713832467 1.2129080221834874
1.1681778 0.8794255732231152 1.2155834146713596
1.1680235 0.8796134302040916 1.2182634713174718
1.1678691 0.8798017147949927 1.220948283902292
1.1677147 0.8799904008085607 1.2236392299910293
1.1675603 0.8801795160987053 1.226334196899644
1.1674061 0.8803688878362151 1.2290336449452541
1.1672517 0.8805588368399199 1.2317406795233512
1.1670974 0.880749043633621 1.2344551641600625
1.1669432 0.8809396832975281 1.2371746562309631
1.1667889 0.8811307291666496 1.239899318339754
1.1666347 0.8813222093358779 1.2426277483988073
1.1664805 0.8815139486061873 1.2453601095234021
1.1663263 0.8817062718588984 1.2480972530258843
1.1661721 0.881898854918698 1.250840449885972
1.166018 0.8820918751459952 1.253588098946189
1.1658639 0.8822853053690166 1.2563415839000898
1.1657097 0.8824791745036842 1.2591020909533344
1.1655557 0.8826733054896087 1.2618715148990585
1.1654017 0.8828678777585547 1.2646492278173782
1.1652476 0.8830630152712596 1.2674326786620527
1.1650935 0.8832584448864222 1.2702218085824994
1.1649395 0.8834542907425486 1.2730190023009669
1.1647856 0.8836504299334803 1.2758225597884163
1.1646316 0.8838471395351067 1.278633193038424
1.1644777 0.8840441437717848 1.2814508573137229
1.1643238 0.8842415684918291 1.2842771428025603
1.1641699 0.8844394425538895 1.2871104785232363
1.164016 0.884637739314391 1.2899493852820534
1.1638621 0.8848364872581028 1.292794965988272
1.1637083 0.8850355054421838 1.295646029829585
1.1635544 0.8852351308600839 1.2985004672807778
1.1634007 0.8854350269793346 1.3013593379164166
1.1632469 0.8856353770746778 1.3042224758055572
1.1630931 0.8858361539326011 1.3070920825494081
1.1629394 0.886037230444574 1.309965926926645
1.1627856 0.8862388912237259 1.3128425792955405
1.162632 0.8864408518567429 1.3157239289237743
1.1624783 0.8866432418003661 1.318610569975949
1.1623247 0.8868460898022352 1.3215062800921404
1.162171 0.8870493695286558 1.3244094404800395
1.1620173 0.887253109558455 1.3273173052706113
1.1618638 0.8874571244835202 1.3302293346614535
1.1617103 0.8876616008182766 1.3331468927254062
1.1615567 0.8878665115906729 1.3360679099398707
1.1614032 0.8880718850295201 1.3389940896309251
1.1612496 0.8882776943310869 1.3419248557002552
1.1610961 0.8884839677935807 1.344860752391861
1.1609427 0.8886905181179062 1.3478026921517408
1.1607893 0.8888975343148562 1.3507525909633218
1.1606357 0.8891051510898745 1.3537111717667383
1.1604824 0.8893129134505021 1.356677960960727
1.160329 0.889521279297718 1.3596494767008203
1.1601756 0.8897301149075134 1.3626246837007827
1.1600223 0.8899392310416069 1.3656045609560745
1.159869 0.8901488180892504 1.3685895011788052
1.1597155 0.8903590129003679 1.3715806594818327
1.1595623 0.8905693531839873 1.3745765747750645
1.159409 0.8907803033494387 1.3775774584532032
1.1592557 0.8909917273893257 1.3805835196419116
1.1591026 0.8912034344540155 1.3835961540844395
1.1589494 0.891415617028498 1.3866141119480242
1.1587962 0.8916282487651362 1.3896376179282635
1.158643 0.8918413576256553 1.39266637318361
1.1584898 0.8920549173550255 1.3957018578015872
1.1583368 0.8922687895285419 1.398743201855854
1.1581836 0.8924832810756679 1.401789627754835
1.1580305 0.8926980858145626 1.4048415309764277
1.1578774 0.892913344769194 1.4078997156818207
1.1577244 0.8931290855454015 1.4109616244260548
1.1575713 0.8933452819006308 1.4140277965866626
1.1574184 0.893561792545723 1.4170982500812443
1.1572653 0.8937789289428958 1.420172858141902
1.1571124 0.8939963800672724 1.4232523319244508
1.1569594 0.89421428929933 1.4263364168132888
1.1568065 0.8944326838984543 1.4294263812470507
1.1566536 0.8946513677468805 1.4325240700132844
1.1565007 0.8948707098499716 1.4356276452911738
1.1563479 0.895090342339668 1.438738445182312
1.156195 0.8953104642927691 1.4418554674496038
1.1560422 0.8955310495761734 1.4449789092049465
1.1558894 0.8957521263210253 1.448110397213668
1.1557366 0.8959736686245289 1.4512478364207912
1.1555839 0.8961955310130036 1.4543898566108662
1.155431 0.8964180338030497 1.4575369230150974
1.1552783 0.8966408571681223 1.4606871553544043
1.1551256 0.89686414860792 1.4638414369560466
1.154973 0.8970877605430697 1.4669987346423772
1.1548203 0.8973120164624323 1.470160686202909
1.1546676 0.8975367687082875 1.4733264495571186
1.154515 0.8977618155986954 1.4764963536801312
1.1543624 0.8979873597809004 1.4796699926626817
1.1542099 0.8982133752337006 1.4828475592462242
1.1540573 0.8984398892418856 1.4860307777133133
1.1539048 0.8986666988622104 1.4892225711106695
1.1537522 0.8988941867648116 1.4924193688688574
1.1535997 0.8991219713230848 1.4956237921019793
1.1534473 0.8993502587690616 1.4988369885010169
1.1532948 0.8995790232225852 1.5020598311022284
1.1531423 0.899808293315803 1.505290464147645
1.1529899 0.9000380429010871 1.5085282467013483
1.1528375 0.9002681201685704 1.5117720702703703
1.1526852 0.9004986786133017 1.515022957120046
1.1525328 0.9007297463068893 1.5182790848178707
1.1523805 0.9009612971528426 1.5215451677868563
1.1522281 0.9011933599561082 1.5248202237520134
1.1520758 0.901425908879773 1.5281073865534562
1.1519235 0.901658790723258 1.5314041041847526
1.1517713 0.9018921613720122 1.5347088041175754
1.151619 0.902126232390276 1.5380188994666901
1.1514668 0.9023604271964664 1.5413352989217786
1.1513146 0.9025953249936751 1.544659819917716
1.1511624 0.9028307154658318 1.5479910431376547
1.1510103 0.9030664426599084 1.5513279730929666
1.1508582 0.9033026640262579 1.554670516431536
1.1507059 0.903539593826647 1.5580214654702218
1.150554 0.9037766484156703 1.561379273848667
1.1504018 0.9040144142566824 1.5647433621253317
1.1502497 0.9042526783613586 1.568115573423548
1.1500977 0.9044912830380597 1.571497795297326
1.1499457 0.9047303885533037 1.5748898049927809
1.1497937 0.9049700243508545 1.5782916851165458
1.1496418 0.9052101640064681 1.5817039359999658
1.1494898 0.9054508373706599 1.5851312636610302
1.1493378 0.9056920190051713 1.5885773551447733
1.1491859 0.9059335499189322 1.5920359979302385
1.149034 0.9061755930809031 1.5955081447680861
1.1488822 0.9064181787319091 1.598995203361538
1.1487303 0.9066612806660997 1.602489519673507
1.1485784 0.9069049278887228 1.6059940895650493
1.1484265 0.9071490942989046 1.6095092571015892
1.1482748 0.9073936169986951 1.613033109122062
1.148123 0.9076386611313106 1.616561327002437
1.1479713 0.907884254830744 1.620096462208751
1.1478195 0.9081303717693093 1.6236365461993656
1.1476678 0.9083770399970033 1.6271829786580518
1.1475161 0.9086240389825183 1.6307355440889366
1.1473644 0.9088717855170103 1.6342943734094455
1.1472127 0.9091198637678705 1.6378606011920926
1.1470611 0.9093684971447509 1.641432371220033
1.1469095 0.9096176588809993 1.6450138487273527
1.146758 0.909867181887816 1.6486023468210722
1.1466063 0.9101174320749333 1.652198472017432
1.1464548 0.9103680447916989 1.6558029773170193
1.1463032 0.9106193880639298 1.6594136905252495
1.1461517 0.9108710949087889 1.663031330250262
1.1460003 0.9111231383731232 1.666657853514949
1.1458488 0.9113759441322645 1.6702916266678287
1.1456972 0.91162928729052 1.6739340023913623
1.1455458 0.9118829969592167 1.6775843723200825
1.1453944 0.912137246080117 1.68124125721203
1.145243 0.9123920630238531 1.6849046731600357
1.1450917 0.9126474213832932 1.6885743653941896
1.1449403 0.9129033494547873 1.692249949940113
1.144789 0.9131596186217782 1.6959299531649237
1.1446376 0.913416661238836 1.6996175203223587
1.1444863 0.9136740459669624 1.703312435227325
1.144335 0.9139320040796113 1.7070135834703513
1.1441838 0.9141905086761583 1.710721207397308
1.1440326 0.9144493843719537 1.7144357178803908
1.1438813 0.9147090129174905 1.7181571189460305
1.1437302 0.914969013563711 1.7218853322951693
1.143579 0.9152295645073395 1.7256185931599655
1.1434278 0.9154906938654163 1.7293583624899256
1.1432767 0.915752375260004 1.7331022971907288
1.1431255 0.9160146365503528 1.736851755921989
1.1429745 0.916277244147032 1.7406076827917725
1.1428233 0.9165406409717997 1.7443698820701454
1.1426723 0.9168043848416617 1.7481358550734027
1.1425213 0.9170687116522284 1.7519063374224806
1.1423702 0.9173335945979734 1.7556825723749312
1.1422193 0.9175988526149038 1.7594656696153748
1.1420683 0.9178648783930919 1.763254983949336
1.1419173 0.918131279998101 1.767048998531363
1.1417664 0.9183982411673045 1.770850525864768
1.1416155 0.9186657902483837 1.774660058336773
1.1414646 0.9189339011993723 1.7784761371959332
1.1413137 0.9192026022216442 1.7823004144472294
1.1411629 0.9194716547050562 1.7861330929568835
1.141012 0.9197415126616109 1.789974338513717
1.1408612 0.9200117234590853 1.79382166079014
1.1407104 0.9202825285959684 1.7976742944909065
1.1405596 0.920553901399085 1.8015325002832292
1.1404089 0.9208256549904257 1.8053938633785458
1.1402581 0.9210981925419158 1.8092587132735158
1.1401074 0.921371110905058 1.8131291730444055
1.1399567 0.9216445993973034 1.8170049925604905
1.139806 0.9219186857523092 1.820885704801796
1.1396554 0.9221933436848185 1.8247700894968848
1.1395047 0.9224686006323212 1.8286579889675816
1.1393541 0.9227442117649051 1.8325471538621347
1.1392034 0.923020641205845 1.8364435284932052
1.1390529 0.9232974254196383 1.8403460511803997
1.1389023 0.9235748111901059 1.8442519155356767
1.1387517 0.9238527716264614 1.8481608551496382
1.1386013 0.924131113951449 1.8520740340919846
1.1384507 0.9244102528382548 1.8559914585750208
1.1383003 0.9246897736839425 1.8599116482074096
1.1381499 0.9249698712286133 1.8638375900250126
1.1379994 0.9252505732317381 1.8677677430425303
1.137849 0.9255318532731739 1.8717012369882378
1.1376985 0.9258137390748222 1.8756424138591983
1.1375482 0.9260959810614001 1.879592607537878
1.1373978 0.9263790554051071 1.8835505128758252
1.1372474 0.9266624872627166 1.8875161326925687
1.1370971 0.9269465294126151 1.8914864025709488
1.1369469 0.9272309292742792 1.8954636672028113
1.1367966 0.9275161676319329 1.899454004569248
1.1366463 0.9278019929322475 1.903458745468493
1.1364961 0.9280882079971525 1.9074765014157962
1.1363459 0.9283750136632593 1.9115073639399967
1.1361957 0.9286624393419989 1.9155467451113628
1.1360455 0.9289504584470302 1.91959307632736
1.1358953 0.9292390996204754 1.923645507963161
1.1357452 0.929528106544108 1.9277053158905102
1.1355951 0.9298177372522226 1.931771684999846
1.1354449 0.9301081953788847 1.935843369552198
1.1352948 0.930399048123419 1.9399191521393422
1.1351448 0.9306902677330936 1.9440023669438533
1.1349947 0.9309823462165111 1.9480931596296773
1.1348448 0.93127479256376 1.952188753580255
1.1346947 0.9315681006423197 1.9562915360676356
1.1345447 0.9318617774157495 1.9604011463643092
1.1343948 0.9321560851126243 1.9645164696271522
1.1342448 0.9324509961886919 1.9686359780293492
1.134095 0.9327463045434615 1.9727609203445318
1.133945 0.9330424527802185 1.976889076503095
1.1337951 0.9333389983636882 1.9810225106235595
1.1336453 0.9336361499208806 1.9851606989918917
1.1334955 0.9339339357042278 1.989303918562361
1.1333456 0.9342323291769098 1.9934567450391474
1.1331958 0.9345313597748066 1.9976231030560918
1.133046 0.9348307632788465 2.001801390642301
1.1328962 0.935131045993749 2.0059889489291223
1.1327465 0.9354317034690193 2.0101866092745837
1.1325967 0.9357330041816699 2.0143918475651583
1.132447 0.9360349209342956 2.0186034317635078
1.1322974 0.9363372419679352 2.022822558329179
1.1321477 0.9366404221213335 2.0270465720880546
1.1319981 0.9369440070739482 2.031277194124212
1.1318485 0.9372482116886333 2.0355139006344554
1.1316988 0.9375530642960236 2.0397561667189534
1.1315492 0.9378585384023598 2.0440066808154325
1.1313996 0.9381646627097746 2.0482635353312344
1.1312501 0.9384711659069703 2.052524795765354
1.1311005 0.9387785655245287 2.0567935277839715
1.130951 0.9390863447847996 2.061068407077339
1.1308016 0.9393947776909278 2.0653506670435657
1.1306521 0.9397038372307119 2.069639144171318
1.1305027 0.9400133053914627 2.073935709907038
1.1303532 0.9403236494544879 2.078237217022988
1.1302038 0.9406344028673294 2.0825486773629125
1.1300545 0.9409457872501233 2.086867874030632
1.1299051 0.9412578309668292 2.0911947047486694
1.1297557 0.9415705078812003 2.0955279548304477
1.1296064 0.9418838460633489 2.0998669320407957
1.129457 0.9421978193067929 2.1042136658854265
1.1293077 0.9425122049135253 2.108568656093327
1.1291585 0.9428272275742008 2.1129312749512983
1.1290092 0.9431429153829997 2.1173008801328264
1.12886 0.9434592424906306 2.121679712947927
1.1287107 0.9437762374172771 2.1260683517938217
1.1285616 0.944093620463896 2.1304623120060753
1.1284125 0.9444116729914626 2.134864473745763
1.1282632 0.9447306238506744 2.139274626777884
1.1281141 0.9450499916947437 2.143693066201523
1.127965 0.9453700054950537 2.1481161230271097
1.127816 0.9456904363766274 2.15254687582763
1.1276668 0.9460117719959266 2.1569893470261907
1.1275178 0.9463335263672473 2.1614373901046555
1.1273688 0.9466559308990822 2.1658930770518774
1.1272198 0.946979013241957 2.170357589760463
1.1270708 0.9473027482021604 2.1748292093680157
1.1269218 0.9476271631545727 2.179307340951091
1.1267729 0.9479519725418936 2.1837915725804415
1.1266239 0.9482777239630056 2.1882815972019567
1.126475 0.9486038703910357 2.192778597529728
1.1263261 0.9489307003454511 2.197281472303361
1.1261772 0.949258187756071 2.2017906664115543
1.1260283 0.9495863604722996 2.206306055854286
1.1258795 0.9499149289345893 2.2108249237094006
1.1257306 0.9502444474689696 2.2153485307003766
1.1255819 0.9505743619483348 2.2198796988925262
1.1254331 0.9509049648366878 2.224416420991146
1.1252843 0.9512362292925677 2.228958700722287
1.1251355 0.9515681837182922 2.233506513083039
1.1249869 0.9519005350198347 2.2380653829693347
1.1248382 0.9522335786374287 2.242631299281043
1.1246895 0.9525675552233875 2.2472040740273984
1.1245408 0.9529019582553386 2.2517834302341733
1.1243922 0.9532370287828514 2.2563712526958337
1.1242436 0.9535725264952356 2.260967261390241
1.124095 0.953908963810815 2.265576084631643
1.1239464 0.9542458305278163 2.2701968894189837
1.1237978 0.9545836416205845 2.2748272456877716
1.1236492 0.9549218838716383 2.279468470248333
1.1235007 0.9552608029929092 2.284123510671996
1.1233523 0.9556001551692094 2.288787479827919
1.1232038 0.9559404599925697 2.293460568974365
1.1230553 0.9562811988959597 2.2981379525568912
1.1229068 0.9566228935322661 2.302822701479552
1.1227584 0.9569650233044762 2.3075210039132372
1.12261 0.9573078381923931 2.312231247920113
1.1224617 0.9576510905561043 2.316960078809606
1.1223133 0.9579953089264123 2.3217025997025367
1.122165 0.9583399677735742 2.326458495531502
1.1220165 0.9586855976510172 2.3312219175668067
1.1218683 0.9590316693244393 2.3359948831741604
1.12172 0.9593784372792286 2.3407797165571895
1.1215718 0.9597256488673382 2.345578726342643
1.1214235 0.9600738403151329 2.350392426619953
1.1212753 0.9604224783533104 2.3552205744886434
1.121127 0.9607721017218555 2.360059693337979
1.1209788 0.9611221739744231 2.364913297314233
1.1208307 0.9614729547001938 2.3697821051054073
1.1206825 0.9618244698754108 2.374666611312835
1.1205344 0.962176414385811 2.379562360953776
1.1203862 0.9625293801259811 2.3844627358531363
1.1202382 0.9628827759981856 2.3893737951974163
1.1200901 0.9632369122861539 2.394298646440265
1.1199421 0.963591766650847 2.3992399785557943
1.119794 0.9639473662673004 2.4041997626798044
1.119646 0.9643036894278237 2.4091810246627863
1.119498 0.9646604770079648 2.4141914825895325
1.1193501 0.9650179948427532 2.419214041281893
1.1192021 0.9653762683277444 2.4242461533594306
1.1190542 0.9657352751870533 2.429289940933913
1.1189063 0.9660950411093183 2.434346933062712
1.1187583 0.9664555443630106 2.4394204416508822
1.1186105 0.9668165202464892 2.4445101107741314
1.1184626 0.9671785296546057 2.449617524728976
1.1183147 0.9675410151397464 2.454738659855382
1.1181669 0.967904246473528 2.4598643595302114
1.1180191 0.9682682475679004 2.4649987199636
1.1178714 0.9686327022115383 2.47013671231928
1.1177236 0.9689982227530125 2.4752842003610267
1.1175759 0.9693641977251054 2.4804396550856165
1.1174282 0.9697309465938397 2.4856047878139726
1.1172805 0.9700984473547355 2.4907787653623465
1.1171328 0.9704667246064602 2.4959613735240143
1.1169851 0.9708357562187094 2.5011506432091424
1.1168375 0.9712052679045293 2.5063473523245148
1.1166898 0.9715758346947051 2.5115500203106818
1.1165422 0.9719468820686118 2.5167612580115457
1.1163946 0.9723186878573861 2.5219804005558464
1.116247 0.9726912759094036 2.5272104488086717
1.1160995 0.9730646252745517 2.532449385913741
1.115952 0.973438457460481 2.5376980625532277
1.1158046 0.9738130534606356 2.5429600962567482
1.115657 0.9741887410456617 2.5482355801487735
1.1155095 0.9745648927321914 2.55352443102621
1.115362 0.9749418364214383 2.5588215373142855
1.1152147 0.975319245006041 2.5641275572666706
1.1150672 0.9756977534467132 2.569438822090699
1.1149199 0.976076727127898 2.5747554393989147
1.1147724 0.9764568039887986 2.5800825794466946
1.1146251 0.9768373472703392 2.5854190162789252
1.1144779 0.9772183810730027 2.5907668697846375
1.1143305 0.9776005004208609 2.596124961419695
1.1141832 0.9779834217037179 2.6014941342814653
1.114036 0.9783668125515664 2.606872086321514
1.1138887 0.9787510079098584 2.612263936940911
1.1137414 0.9791362983766266 2.6176734082003845
1.1135943 0.9795217740577179 2.623101727908804
1.1134471 0.979908351193702 2.6285468264541154
1.1132998 0.9802957420892899 2.6340021119658665
1.1131527 0.9806836112163396 2.639469822451255
1.1130055 0.9810726120034703 2.644947224562684
1.1128584 0.9814620926073924 2.650435421348219
1.1127113 0.9818523934135035 2.655938342531154
1.1125643 0.9822431761777211 2.661460948007505
1.1124172 0.9826351017546501 2.6670008846414843
1.1122702 0.9830275131451368 2.672561011595985
1.1121231 0.9834210742876051 2.6781349760264908
1.1119761 0.9838151240874049 2.683720155483354
1.1118292 0.9842100084776272 2.689320099593671
1.1116822 0.9846057046392104 2.6949370167463926
1.1115353 0.9850019186668408 2.700572261409056
1.1113883 0.9853992713585832 2.70622140971303
1.1112415 0.9857971444931806 2.7118825877662904
1.1110946 0.9861958378453063 2.7175570912763325
1.1109477 0.9865953780574926 2.7232497590504314
1.1108009 0.9869957433015548 2.7289572063131122
1.110654 0.9873969601427609 2.734682226042816
1.1105072 0.9877986803962563 2.74042260016794
1.1103604 0.9882015833375319 2.7461759804050776
1.1102136 0.9886049921583904 2.7519438989332685
1.1100669 0.9890092607849966 2.7577228145402235
1.1099201 0.9894143658081359 2.763512783420636
1.1097735 0.9898200039057246 2.769314295801521
1.1096268 0.9902268118022198 2.7751281245608124
1.1094801 0.9906341548846247 2.7809570015043197
1.1093335 0.9910423419329593 2.7868062571224
1.1091869 0.9914513999635588 2.7926697632715474
1.1090403 0.9918613063819259 2.7985432954464207
1.1088936 0.9922720868656907 2.8044270395022224
1.108747 0.9926837190226909 2.810327223658265
1.1086005 0.9930958946635875 2.8162493207230463
1.108454 0.9935089268089665 2.822181130957469
1.1083075 0.993922840510821 2.828121722254228
1.108161 0.9943376134214825 2.8340723865273354
1.1080145 0.9947532705437222 2.8400294868418077
1.1078681 0.995169449991203 2.8459928545670783
1.1077216 0.9955868546933836 2.851964073870656
1.1075752 0.996004782206472 2.8579423668109514
1.1074288 0.9964235977204458 2.863928481974262
1.1072824 0.9968432780872475 2.8699261449679896
1.107136 0.9972638493212014 2.8759310290963627
1.1069897 0.9976849445864084 2.8819459690755194
1.1068434 0.9981072769513342 2.887970324490461
1.1066971 0.9985301348509816 2.894012150602013
1.1065508 0.998953890422784 2.9000642277370576
1.1064045 0.9993785190769422 2.906128750104362
1.1062583 0.9998040483877936 2.9121995831066227
1.106112 1.000230453281772 2.9182809519590505
1.1059659 1.000657413375523 2.924373805132419
1.1058197 1.0010852516906863 2.9304773753758258
1.1056734 1.0015143460596638 2.9365986349296676
1.1055273 1.0019439732679805 2.942735632912362
1.1053813 1.0023741602361391 2.9488823087897584
1.1052351 1.0028055843468775 2.9550369094858944
1.1050891 1.003237568798759 2.961200690390967
1.1049429 1.00367079495672 2.9673789772263883
1.1047969 1.0041045833893338 2.973566115730181
1.1046509 1.0045392632760741 2.9797609108452145
1.1045048 1.0049748611082059 2.9859655079759913
1.1043588 1.005411353107357 2.9921800446043
1.1042129 1.0058484087739386 2.9984039820005255
1.104067 1.0062863611253525 3.0046433897040576
1.1039209 1.0067255963421857 3.010900611843036
1.103775 1.0071653743972093 3.0171745429587227
1.1036291 1.0076060822133843 3.0234680966222074
1.1034833 1.0080473358701159 3.0297783207142674
1.1033374 1.008489885784488 3.036113369181917
1.1031916 1.0089329863653773 3.042471978863961
1.1030458 1.009377028772894 3.0488527922357562
1.1029 1.0098219895254248 3.0552465492185528
1.1027542 1.0102678958724902 3.061646830499613
1.1026084 1.0107147231013882 3.0680570627073913
1.1024626 1.0111624987646546 3.0744802542881815
1.102317 1.0116108317173067 3.080913917146919
1.1021713 1.0120601157563525 3.087357639239955
1.1020256 1.0125103260145538 3.0938082331037347
1.10188 1.012961489845251 3.1002727370720558
1.1017343 1.0134135835128253 3.106752750278869
1.1015886 1.013866635105383 3.113245408772055
1.101443 1.014320248753556 3.1197517791971525
1.1012975 1.0147748235023972 3.126267567332526
1.1011518 1.015230707301953 3.1327940217122903
1.1010063 1.015687181728812 3.1393294527925057
1.1008608 1.0161442203595563 3.1458752618347403
1.1007153 1.0166026006262379 3.1524341741093167
1.1005697 1.0170619231860993 3.159005418543835
1.1004243 1.0175218396471946 3.1655938262661616
1.1002789 1.0179827021791894 3.172195229374217
1.1001334 1.0184445388493006 3.1788105275336953
1.099988 1.0189073256514996 3.185441474002639
1.0998427 1.0193707109809536 3.192089962241222
1.0996972 1.0198354315851919 3.1987515250785425
1.0995519 1.0203007526809134 3.2054234154647596
1.0994065 1.0207674142934053 3.2121094497774085
1.0992612 1.0212346786319004 3.218812906778819
1.099116 1.0217025215312727 3.225530714455305
1.0989707 1.0221717382450044 3.232260069778689
1.0988253 1.0226419213556937 3.239005753896849
1.0986801 1.0231127118658794 3.245766206923884
1.098535 1.023584472258454 3.2525354363934538
1.0983897 1.0240572286792993 3.2593162224054892
1.0982445 1.0245309580616737 3.2661070157984997
1.0980994 1.02500568677267 3.2729125382093156
1.0979542 1.0254813925033788 3.2797353465441597
1.0978091 1.025957710623913 3.2865682514475516
1.097664 1.0264350084754577 3.2934101511296636
1.0975189 1.026913311791822 3.3002607419042618
1.0973738 1.0273925973551183 3.3071194483847246
1.0972288 1.0278728909471921 3.313989329972542
1.0970837 1.0283541696392104 3.320866922396842
1.0969387 1.02883606236839 3.327751073948593
1.0967938 1.02931894145046 3.334639466629341
1.0966487 1.0298032292298716 3.3415322751351115
1.0965037 1.0302881065122158 3.348431706661822
1.0963589 1.0307735970811556 3.355338522131129
1.0962139 1.0312604773759106 3.362260093401706
1.096069 1.0317483739638638 3.3691928945025436
1.0959241 1.0322368619806643 3.3761378801300284
1.0957793 1.0327263690133512 3.383091014372341
1.0956345 1.03321687127739 3.3900507206247403
1.0954896 1.0337083944232008 3.3970175845355226
1.0953448 1.0342009149263525 3.4039935734256384
1.0952001 1.0346940524749424 3.4109768423235094
1.0950553 1.0351881891650223 3.4179724960508757
1.0949105 1.0356837592524424 3.4249767120649834
1.0947658 1.0361799232101616 3.431992058621847
1.0946211 1.036677116424219 3.439025347509696
1.0944765 1.0371749055149353 3.446076015312204
1.0943317 1.0376741397892513 3.4531469440056415
1.0941871 1.0381739734463777 3.460234341882696
1.0940425 1.0386748461273356 3.46733558235379
1.0938978 1.0391771471549183 3.474444575482126
1.0937533 1.039679660973188 3.4815610512568855
1.0936087 1.0401836064940004 3.4886848201926672
1.0934641 1.0406885952408305 3.4958183284904525
1.0933197 1.0411941865902083 3.5029666216374427
1.093175 1.0417012431873707 3.5101364961378607
1.0930306 1.0422089056421537 3.517317556158933
1.0928861 1.0427176195097356 3.5245119083228618
1.0927417 1.0432269401216372 3.531717601350489
1.0925972 1.0437377364176401 3.538936366785199
1.0924528 1.0442495635679914 3.546168671791039
1.0923084 1.0447620271150315 3.5534247831719985
1.092164 1.0452755267630764 3.5607018475771084
1.0920197 1.0457900911456177 3.5679959721370067
1.0918753 1.0463056977348164 3.5753258394601533
1.091731 1.0468223775677896 3.582677073298026
1.0915867 1.0473396788662597 3.590044286127622
1.0914425 1.0478580573264547 3.597424638490282
1.0912981 1.048377917326069 3.6048189878128496
1.0911539 1.0488984286639318 3.6122250901055906
1.0910096 1.049419996619738 3.619655393169751
1.0908655 1.0499422192691967 3.6271070876439393
1.0907212 1.050465936868841 3.634574392529755
1.0905771 1.0509903118016595 3.6420572341722495
1.090433 1.0515157535901025 3.6495563395388864
1.0902888 1.0520427261239964 3.657079181969161
1.0901448 1.0525698995409045 3.6646253214921933
1.0900006 1.0530986119376373 3.672195022325311
1.0898565 1.0536284037690529 3.679788227615634
1.0897125 1.0541588661605057 3.687412772340518
1.0895684 1.0546908554679655 3.695060128167245
1.0894244 1.055223520514359 3.7027352064237515
1.0892804 1.0557572805017061 3.7104439023481737
1.0891365 1.0562917226542872 3.718182756118725
1.0889925 1.0568277117160414 3.7259506284397412
1.0888485 1.0573648347856632 3.7337639137516354
1.0887046 1.0579026277467964 3.741614323750918
1.0885607 1.0584415647669614 3.7494910018913123
1.0884168 1.0589816241581613 3.757383639265786
1.0882729 1.0595228325569885 3.765293982391895
1.088129 1.0600651679578712 3.7732149716288936
1.0879853 1.0606082055529242 3.7811493814889485
1.0878415 1.0611523731055768 3.7890974518802945
1.0876976 1.061698148334172 3.797060664767971
1.0875539 1.0622446052136225 3.8050376149018907
1.0874101 1.0627922221378654 3.813030243489787
1.0872664 1.0633405219612568 3.821036216388754
1.0871227 1.0638904410443082 3.8290560473386717
1.086979 1.06444104495337 3.8370936662698485
1.0868353 1.0649932750880193 3.845146130788075
1.0866916 1.0655461924732548 3.8532168341144732
1.086548 1.066100283003193 3.8612984507892194
1.0864044 1.0666550618054012 3.869399399305626
1.0862608 1.067211479628029 3.877516100959496
1.0861173 1.067768588328637 3.8856497796576144
1.0859736 1.068327343151088 3.8938019238139665
1.0858301 1.0688867916430478 3.9019691630552646
1.0856866 1.069447427679876 3.9101572598162404
1.085543 1.0700092266781744 3.9183667723098785
1.0853996 1.0705717512942283 3.9265927995933634
1.0852561 1.0711359118068695 3.934834136403222
1.0851127 1.071700800413497 3.943097195866695
1.0849693 1.0722668624330982 3.951384239201845
1.0848259 1.0728341277604576 3.9596927771918704
1.0846825 1.0734025731565597 3.9680293415946166
1.084539 1.0739722290436433 3.9763853428349325
1.0843958 1.07454259643971 3.984759800260037
1.0842524 1.075114654192292 3.993148660575214
1.0841091 1.075687425207367 4.00154491364513
1.0839658 1.0762614136642705 4.009947834762874
1.0838225 1.0768365929130814 4.0183583918410095
1.0836792 1.0774129917603377 4.026778263760178
1.083536 1.0779901033100638 4.035209066938035
1.0833927 1.0785689187152703 4.0436557954252255
1.0832496 1.0791484484349612 4.0521133257003665
1.0831064 1.0797292040785167 4.060580302982874
1.0829632 1.080311158308565 4.069055303044368
1.08282 1.0808943409142246 4.077542089383218
1.0826769 1.0814787251594056 4.086039561633774
1.0825338 1.0820638533104063 4.094549588988081
1.0823908 1.0826501856620303 4.103069442412057
1.0822476 1.0832382411912418 4.111601632545856
1.0821046 1.0838270142673745 4.120145488917534
1.0819616 1.0844165332606381 4.128706374592137
1.0818186 1.085007755696088 4.137279347383555
1.0816755 1.0856002189476617 4.145863030563859
1.0815326 1.0861934022387647 4.154458045489117
1.0813897 1.0867878287996138 4.1630633851379715
1.0812467 1.0873834722774485 4.171681994829576
1.0811038 1.0879803629115363 4.180319316513923
1.0809609 1.088578475605425 4.188979185080471
1.080818 1.089177341857134 4.197662463763391
1.0806751 1.0897779364990219 4.206358080723815
1.0805323 1.0903792862199544 4.215065236559057
1.0803895 1.0909818671822868 4.223787409975289
1.0802467 1.0915857080472477 4.232522403212908
1.0801039 1.092190784393845 4.2412790720340094
1.0799611 1.0927971257714382 4.250047082237266
1.0798184 1.093404199269497 4.2588288334834425
1.0796757 1.0940125406941958 4.267621715320038
1.0795329 1.0946226332457105 4.276429107625971
1.0793902 1.0952334878972942 4.285249098245349
1.0792476 1.095845077343717 4.294092361017839
1.0791049 1.0964584556481067 4.302954263684597
1.0789622 1.0970730860241855 4.311843569328875
1.0788196 1.0976884860504328 4.320751347843092
1.078677 1.0983051429590214 4.329673423262305
1.0785345 1.0989230872527065 4.338612320104495
1.0783919 1.0995422929823795 4.347566714249058
1.0782493 1.1001627906171938 4.3565367407548905
1.0781069 1.1007840340985795 4.365523112745788
1.0779643 1.101407094362728 4.374525817534411
1.0778219 1.102030902391805 4.383539892826035
1.0776794 1.1026560102076859 4.392568151384459
1.077537 1.1032823906306395 4.4016117294863
1.0773945 1.103910075181006 4.410672763194199
1.0772521 1.1045385106027175 4.419752760451548
1.0771097 1.1051687823420462 4.428852138309749
1.0769674 1.105799808274913 4.437978517942436
1.076825 1.1064321503530994 4.447125191710271
1.0766827 1.1070657802976853 4.456292167491304
1.0765404 1.1077007318177696 4.465477127729446
1.076398 1.1083369764728381 4.474679734793756
1.0762558 1.1089740136929942 4.483900634363666
1.0761135 1.1096128834230072 4.493137706083329
1.0759712 1.1102525482278573 4.502398109180733
1.075829 1.1108935162717213 4.511671955914477
1.0756868 1.111535819180858 4.520964526484425
1.0755446 1.112179430090542 4.530271842109946
1.0754025 1.1128238396554064 4.539594571095426
1.0752603 1.1134701027664609 4.548938158119683
1.0751182 1.1141171673086614 4.558298379102116
1.0749761 1.1147655488701202 4.567673536481071
1.074834 1.115415277801562 4.5770639150058905
1.0746919 1.1160663282359204 4.5864732736903555
1.0745499 1.1167181832512185 4.595892205973797
1.0744078 1.1173719106989148 4.605318191471304
1.0742658 1.1180264422759432 4.614754036262309
1.0741239 1.118682300731779 4.624200456443473
1.0739819 1.119339514617827 4.633656376007127
1.0738399 1.119998058318016 4.64312520821481
1.0736979 1.1206579605646667 4.652600595263018
1.0735561 1.121318639651558 4.662084494592392
1.0734141 1.1219812351154592 4.671577359853132
1.0732722 1.1226446073594007 4.681080042442505
1.0731304 1.1233093426651073 4.690592791215504
1.0729885 1.1239754140162581 4.700117669479843
1.0728467 1.1246428517237115 4.709655038113537
1.0727049 1.1253110668535236 4.719205838845844
1.072563 1.1259812141310426 4.728764295115559
1.0724213 1.126652138748635 4.738329733055319
1.0722796 1.1273244346403137 4.747902560336294
1.0721378 1.127998073357909 4.757488640505993
1.0719961 1.1286730867276777 4.767088295537524
1.0718545 1.1293488778730794 4.776707718408722
1.0717127 1.130026617690603 4.786335832439064
1.0715711 1.1307051360650184 4.795977103751097
1.0714295 1.1313850370477472 4.805635276547463
1.0712879 1.132066291580974 4.8153203011452215
1.0711462 1.1327489353447573 4.825025100072455
1.0710046 1.1334329387424842 4.8347492789246385
1.0708631 1.1341177600353114 4.844497490010018
1.0707215 1.1348045249271883 4.854273380641503
1.07058 1.1354921118994667 4.864064545970802
1.0704385 1.1361810697293133 4.873870380740532
1.070297 1.1368714318598223 4.883692225654389
1.0701555 1.1375631692529133 4.8935294239989355
1.0700141 1.1382557312243584 4.90338086570494
1.0698726 1.1389502568546002 4.91324557731855
1.0697312 1.1396456080483364 4.9231240466524016
1.0695899 1.1403423418633525 4.933014915540514
1.0694485 1.141040489779073 4.942917097516208
1.0693071 1.1417400235543542 4.952829796158086
1.0691657 1.1424409743995507 4.962752515980108
1.0690244 1.1431427215414764 4.9726872068723305
1.0688832 1.1438458884638698 4.982636225333229
1.0687418 1.144551041246432 4.992599388346629
1.0686005 1.1452570227043373 5.002574670373598
1.0684594 1.1459638022513536 5.012564374839479
1.0683181 1.1466726063167796 5.022569481107377
1.0681769 1.1473828093394265 5.0325860831733245
1.0680357 1.1480938429554943 5.042618230918439
1.0678946 1.1488062785442217 5.052664304498693
1.0677534 1.1495201482173012 5.062727280814299
1.0676123 1.1502354243217048 5.0728049789152765
1.0674711 1.1509521386324333 5.082894482609274
1.06733 1.1516702629594673 5.09299678408902
1.067189 1.1523892213335518 5.103114518164114
1.0670478 1.153110202007889 5.113247173472525
1.0669068 1.1538320182900477 5.1233981940975815
1.0667658 1.1545552531506795 5.13356731332827
1.0666248 1.1552799376605405 5.143755142706909
1.0664839 1.156005431674596 5.153957810651002
1.0663428 1.1567329939728725 5.164174154638156
1.0662019 1.1574613667214702 5.174400953330352
1.066061 1.1581911964245286 5.18464233111271
1.0659201 1.158922455220841 5.194894378387746
1.0657792 1.1596551743556267 5.205162111083311
1.0656383 1.1603893267287744 5.215447193579253
1.0654974 1.1611249443465408 5.225750240088316
1.0653566 1.1618613767034296 5.236074723849595
1.0652158 1.16259927882933 5.246416002362569
1.065075 1.1633386231616312 5.256775519341659
1.0649343 1.164079442100003 5.267150872026803
1.0647935 1.164821707859565 5.277541779802489
1.0646527 1.1655654525555321 5.2879476527759675
1.064512 1.1663100173354397 5.298370843501199
1.0643712 1.167056697044584 5.308810053264865
1.0642306 1.1678041985251661 5.31926505090209
1.0640899 1.168553187091845 5.329729963018342
1.0639492 1.1693036332107039 5.3402120629829275
1.0638087 1.170054933792685 5.350717956883574
1.063668 1.1708083354649454 5.361240441262188
1.0635275 1.1715625932951232 5.3717732683149455
1.0633868 1.1723189586301868 5.3823193899584805
1.0632463 1.1730761807309615 5.392879023467529
1.0631057 1.1738348733689716 5.403453333188216
1.0629653 1.1745944233244623 5.414047310325193
1.0628247 1.1753560941876502 5.424660919761446
1.0626842 1.176119272104873 5.435292554662519
1.0625437 1.1768832826501758 5.445942150902035
1.0624033 1.1776488042722668 5.456608992464458
1.0622629 1.1784158108077873 5.467294959573368
1.0621225 1.1791843336021437 5.4779990732654165
1.061982 1.1799543463396416 5.488718437887881
1.0618417 1.1807252248469695 5.499454857573262
1.0617014 1.181497596875351 5.510208404192445
1.061561 1.1822721505822107 5.520977814062219
1.0614207 1.1830475446275786 5.531767686353177
1.0612804 1.1838244684375603 5.542572495430687
1.0611402 1.1846022334658974 5.553400702247559
1.0609999 1.1853821957842876 5.564247112838832
1.0608597 1.1861630014510391 5.575104752577933
1.0607194 1.1869460109101133 5.585974794008699
1.0605792 1.1877298644306309 5.596864487703482
1.060439 1.1885152619005732 5.607772304159957
1.0602988 1.1893021738854794 5.618698518660099
1.0601587 1.1900899643311162 5.629642979764617
1.0600185 1.190879945162919 5.640602610561716
1.0598785 1.1916708055729521 5.65157622835564
1.0597384 1.1924631886241457 5.662562543434251
1.0595983 1.193257127039985 5.673566343609111
1.0594583 1.1940525928938812 5.684592640316037
1.0593182 1.1948496200185894 5.695637697732103
1.0591781 1.1956481799010554 5.706697285473374
1.0590382 1.1964476247997984 5.717780488084822
1.0588982 1.1972486071611725 5.728884089234291
1.0587581 1.1980518439677283 5.740012395105701
1.0586183 1.198855255780821 5.751169153118048
1.0584784 1.1996609316326836 5.762345646027545
1.0583384 1.2004681567238613 5.773537025007788
1.0581986 1.2012762765041025 5.7847513839840685
1.0580586 1.2020866405853985 5.795984921192954
1.0579188 1.202897901681604 5.807236126707252
1.057779 1.2037107223260017 5.818510679081211
1.0576391 1.204525136549331 5.829809084807514
1.0574993 1.205341116849919 5.841129059668597
1.0573596 1.2061580007333643 5.852486256770697
1.0572197 1.2069771578231732 5.863888574939899
1.05708 1.207797227104778 5.875327663482384
1.0569403 1.2086188819606316 5.886798873204656
1.0568006 1.2094421572822984 5.898313872520227
1.0566609 1.2102670294000395 5.909868389445918
1.0565213 1.2110928287080374 5.921472914569079
1.0563816 1.2119209434416884 5.933121535573667
1.056242 1.2127499945282725 5.944811724608286
1.0561024 1.213580666302596 5.956540462535707
1.0559628 1.2144129915401782 5.968301323409006
1.0558232 1.2152469470640384 5.980098209849579
1.0556836 1.2160825658664525 5.9919313593867605
1.0555441 1.2169191098645213 6.003802039212295
1.0554045 1.2177580428727321 6.0157070979390825
1.0552651 1.2185979074048423 6.027642696561075
1.0551256 1.219439454499938 6.0396254614512594
1.0549861 1.2202826617660452 6.051660361277667
1.0548466 1.2211275662338201 6.063751534955345
1.0547073 1.221973421896086 6.0758844030814325
1.0545678 1.2228217110798787 6.088059214157749
1.0544285 1.22367095986314 6.1002783080111325
1.0542891 1.2245219295340604 6.112539472814064
1.0541497 1.2253745958934363 6.124846621724561
1.0540104 1.226228995024866 6.137188023865317
1.053871 1.2270851015179278 6.149570333897056
1.0537318 1.227942217831246 6.161993292622727
1.0535924 1.2288017873129513 6.174459896958554
1.0534532 1.2296623761613314 6.186990338542028
1.053314 1.2305246990968635 6.19957668430888
1.0531747 1.2313887923707045 6.212209785005436
1.0530355 1.232254634216814 6.224907482692569
1.0528964 1.2331215216791154 6.237690279298114
1.0527571 1.23399092254988 6.250541571743257
1.052618 1.234861384606009 6.263447149604013
1.0524789 1.2357336312198484 6.276389342865976
1.0523398 1.2366076940636974 6.289365102892735
1.0522007 1.2374835513270435 6.302381121078975
1.0520616 1.2383612355801425 6.315435744281798
1.0519226 1.2392399718956308 6.328541264367608
1.0517834 1.2401213020377384 6.341684243809111
1.0516444 1.241003691858814 6.354862844387179
1.0515054 1.2418879298543535 6.368066861221134
1.0513664 1.242773990692102 6.381300269869894
1.0512275 1.2436619075161772 6.394562950785122
1.0510886 1.2445508917410817 6.407847947173148
1.0509496 1.245442502027164 6.421155321014978
1.0508107 1.2463351826517166 6.4344949703784104
1.0506718 1.2472297339924283 6.447873721676048
1.0505329 1.248126130270227 6.461281713737608
1.050394 1.2490244066101235 6.474733235416733
1.0502552 1.2499245384516164 6.488216750130606
1.0501164 1.2508257855027098 6.501732022738569
1.0499775 1.2517296721632112 6.515288473366872
1.0498388 1.2526346817240968 6.52889685187648
1.0497 1.253541568051586 6.5425373778639075
1.0495613 1.2544503633129098 6.556213376035674
1.0494225 1.2553610453148245 6.569932639179845
1.0492839 1.2562728635938425 6.583691184683776
1.0491451 1.2571873643150673 6.597487358380637
1.0490065 1.2581030077325974 6.611321445617835
1.0488678 1.2590205582796972 6.625187205072643
1.0487292 1.2599400459594514 6.639076903876908
1.0485905 1.2608614478839852 6.652989272793926
1.0484519 1.2617847930728707 6.666922170351254
1.0483134 1.2627092626741554 6.680877171892489
1.0481747 1.2636364773958362 6.69485083940671
1.0480362 1.2645648183466234 6.708849442294234
1.0478977 1.2654951148163536 6.722884598883694
1.0477592 1.2664273439576021 6.736953375923219
1.0476208 1.2673607341224724 6.751058326042036
1.0474823 1.2682968712622085 6.765198368062892
1.0473437 1.269234982754711 6.779375527188369
1.0472053 1.2701742381750751 6.793591446417343
1.0470669 1.2711154772117357 6.8078411354177115
1.0469285 1.2720586771194586 6.822123092964189
1.0467901 1.2730038695155184 6.836438304811036
1.0466517 1.273951032010709 6.850788751315148
1.0465134 1.2748993783193994 6.865161711910218
1.0463752 1.2758497001939546 6.8795562898465725
1.0462368 1.2768028489884455 6.893976720034324
1.0460985 1.277757158656538 6.908422789198422
1.0459602 1.2787134821403454 6.922899970075735
1.045822 1.2796709696803379 6.9374145650731185
1.0456837 1.2806313078835092 6.951969938531978
1.0455455 1.2815936467418123 6.9665624142874565
1.0454073 1.2825571894249423 6.981194359181309
1.0452691 1.2835227416201835 6.9958567927298505
1.045131 1.284490336089446 7.010552456924142
1.0449928 1.285459949074867 7.025281586974006
1.0448546 1.2864316135961824 7.040044073764778
1.0447166 1.2874044650392273 7.054831646860177
1.0445786 1.2883793746531584 7.069655353527714
1.0444404 1.2893571621862676 7.084503259784766
1.0443023 1.2903361709059404 7.0993764328674915
1.0441643 1.2913172212507371 7.114278958698481
1.0440264 1.292299495526185 7.129214280847501
1.0438883 1.293284670441569 7.144195992457629
1.0437503 1.294271929931241 7.159227017958912
1.0436124 1.2952604002555292 7.174313300410687
1.0434744 1.2962509678899705 7.189438853431579
1.0433365 1.2972436109843029 7.204606715121958
1.0431986 1.2982383623730205 7.219811581636268
1.0430607 1.2992351998225504 7.235054050550703
1.0429229 1.3002332920343147 7.250328639168476
1.0427849 1.3012343438646308 7.265642223454935
1.0426471 1.3022366565638075 7.280998041876547
1.0425093 1.3032410747050642 7.2963810177861825
1.0423715 1.3042476274911863 7.311797351530102
1.0422337 1.305256294591116 7.3272493294103835
1.042096 1.306266231722125 7.342740128948994
1.0419582 1.3072791685267067 7.358266791601505
1.0418205 1.308293381164234 7.373832528388123
1.0416828 1.3093097275163714 7.389424874510292
1.0415452 1.3103282337708715 7.405042064030772
1.0414075 1.3113488808510252 7.4206873273004845
1.0412698 1.3123716957034632 7.436366027398601
1.0411322 1.313395772507956 7.452075644219032
1.0409945 1.3144229136741454 7.467816358775477
1.040857 1.3154513210080667 7.483588212010973
1.0407194 1.3164819120428752 7.499386189272664
1.0405818 1.3175146661179642 7.515211277101815
1.0404443 1.318549611754949 7.531073350903564
1.0403067 1.3195867301258308 7.5469767037646935
1.0401692 1.3206251501914565 7.562913798862909
1.0400317 1.3216666539490254 7.5788834235450215
1.0398942 1.3227094638844878 7.594888553745356
1.0397568 1.3237544644371442 7.610920469624576
1.0396193 1.3248016817086377 7.626982950778188
1.039482 1.325850186937546 7.643069679262442
1.0393445 1.3269018267789257 7.659181752501276
1.0392072 1.327954756838732 7.6753159135404845
1.0390698 1.3290108317555536 7.691463929585433
1.0389324 1.3300681970280945 7.707631363414335
1.0387951 1.3311277967156199 7.7238188651342
1.0386578 1.332189608069981 7.74002452307533
1.0385206 1.3332527351600465 7.756250543399023
1.0383832 1.3343190038283905 7.7725007513378435
1.038246 1.3353865897523325 7.788771263826089
1.0381088 1.3364563978550459 7.805066947165946
1.0379716 1.337528455809611 7.82139082337689
1.0378344 1.3386027433389793 7.83773998001123
1.0376972 1.3396792878229764 7.854114372462843
1.03756 1.3407580684403229 7.870505919656146
1.0374229 1.34183817225413 7.886922881964378
1.0372858 1.342920517078658 7.903368115299971
1.0371486 1.3440060733132815 7.919843888922217
1.0370115 1.3450929347444256 7.936344929066952
1.0368745 1.3461811249635895 7.952870627115751
1.0367374 1.3472725181940448 7.969424214582752
1.0366004 1.3483661943540406 7.986011166172741
1.0364634 1.349461181259229 8.002619033712149
1.0363264 1.3505584566884106 8.019256696878521
1.0361894 1.3516580014682362 8.035924883311324
1.0360525 1.352759842802285 8.052619611127202
1.0359155 1.353863960624595 8.069331989950921
1.0357785 1.3549703800768718 8.086059915663881
1.0356417 1.3560781153585473 8.102804595898089
1.0355047 1.3571891220429237 8.119563127524835
1.0353678 1.358301444032579 8.136337694198598
1.035231 1.3594160749403286 8.153125027701035
1.0350941 1.3605329918166464 8.169925500147233
1.0349574 1.3616512457040166 8.186732795189668
1.0348206 1.3627727638297726 8.20355500547906
1.0346838 1.3638956174408958 8.220387803682264
1.034547 1.365021742981727 8.237227194630501
1.0344102 1.3661492010598355 8.254069645302401
1.0342735 1.3672789513606853 8.270912083648433
1.0341369 1.3684100287153729 8.287764989932654
1.0340002 1.3695443882775296 8.30463263400519
1.0338634 1.3706810649706638 8.321511287855255
1.0337268 1.3718190471027565 8.338407850265046
1.0335902 1.3729593498602644 8.355327557716608
1.0334536 1.3741019543501611 8.37225573781807
1.033317 1.3752468828845155 8.3892016887165
1.0331804 1.376394117279331 8.406163384115667
1.0330439 1.377542676889951 8.423138509331524
1.0329072 1.378694549783329 8.440123012920097
1.0327708 1.3798477456017433 8.457116152495304
1.0326343 1.3810032521620819 8.474119172388974
1.0324978 1.382161089381294 8.491127831896364
1.0323613 1.3833212393229886 8.5081454654465
1.0322248 1.3844837221746202 8.525172091838046
1.0320884 1.3856475025086692 8.542204003767347
1.0319519 1.3868146354190192 8.5592445593896
1.0318155 1.3879830630139676 8.57628961147642
1.0316792 1.389153825984511 8.593341907371828
1.0315428 1.3903269048448805 8.61040344706284
1.0314064 1.3915023214352358 8.62747546631333
1.0312701 1.3926790265066318 8.644551982425131
1.0311338 1.3938591011032282 8.66163357061643
1.0309975 1.3950404608264144 8.678721388806576
1.0308613 1.3962241606149852 8.695813680717457
1.030725 1.3974101784198958 8.712910928797141
1.0305887 1.3985985370839624 8.7300071931893
1.0304525 1.3997892138308365 8.747100929677778
1.0303162 1.4009822311990534 8.76420003598659
1.0301801 1.4021765217117625 8.78130695930606
1.030044 1.4033731531598725 8.79842179449303
1.0299078 1.404572103349296 8.815537805666201
1.0297717 1.4057733948793443 8.832652117086774
1.0296355 1.406977004946055 8.84976610660369
1.0294994 1.4081829558118268 8.866873447194305
1.0293634 1.4093901659180204 8.883980671125684
1.0292273 1.410600774935787 8.901087062466983
1.0290912 1.41181263824397 8.918192314235426
1.0289552 1.4130268407677808 8.935299726366335
1.0288192 1.4142433580701397 8.952410447789221
1.0286832 1.4154622150514682 8.96951975161753
1.0285473 1.4166823162175657 8.986630145619081
1.0284113 1.4179058282296895 9.003742592535794
1.0282754 1.4191305801535334 9.020856954069712
1.0281395 1.420357671525233 9.03797111164798
1.0280036 1.4215870753274347 9.055087724996001
1.0278677 1.4228188188675113 9.072205401337534
1.0277318 1.4240528750935333 9.089321312530586
1.027596 1.425288185837666 9.106432129567834
1.0274601 1.4265268934879771 9.123541098398995
1.0273243 1.4277668500968 9.14065023599006
1.0271885 1.4290091169436168 9.157756365900605
1.0270528 1.430253718854815 9.174859187354395
1.026917 1.431500630189131 9.19196009824654
1.0267812 1.4327498759542279 9.209058246193832
1.0266455 1.4340003313862217 9.226152169829158
1.0265099 1.4352531186415796 9.243245292361415
1.0263741 1.4365093153400512 9.260342426247485
1.0262384 1.437766740722585 9.27743722892008
1.0261028 1.4390264726869217 9.294528230039086
1.0259672 1.440287425843027 9.311612545941687
1.0258316 1.4415517939333276 9.328696346838715
1.025696 1.4428173775621635 9.345774365352039
1.0255604 1.4440863799262318 9.362852371177908
1.0254248 1.4453565928405612 9.379931890231637
1.0252893 1.4466291095786603 9.3970039839881
1.0251538 1.447903950738942 9.414074140195915
1.0250183 1.4491799713136782 9.431140575630785
1.0248828 1.4504594393909271 9.448206398867837
1.0247474 1.45174008175657 9.465271547159164
1.0246118 1.4530241763876264 9.482338877468516
1.0244764 1.454309440996216 9.499409238047194
1.024341 1.4555970289938103 9.516469981373078
1.0242057 1.456885779051344 9.533524474951374
1.0240703 1.4581779867836067 9.550577980791084
1.0239348 1.459472490900254 9.567629162750842
1.0237995 1.4607681750059622 9.584675304924836
1.0236642 1.4620661527115097 9.601717989864103
1.0235289 1.46336644832536 9.618751378821075
1.0233936 1.4646690355872103 9.635779209607168
1.0232583 1.4659739393201592 9.65280682847814
1.0231231 1.4672799819847102 9.669830874831336
1.0229878 1.4685894928498116 9.686851355767077
1.0228527 1.4699001368123965 9.703865285337688
1.0227175 1.4712130940159809 9.720871046641204
1.0225823 1.4725283361485977 9.737872690146265
1.0224471 1.4738458900111102 9.754869882278195
1.0223119 1.4751657274800298 9.7718594791094
1.0221769 1.4764867087417148 9.78884091013091
1.0220417 1.477811137993802 9.805813495976562
1.0219066 1.4791367038768013 9.822780498442103
1.0217716 1.4804645480668706 9.839739441651451
1.0216365 1.4817946950631087 9.856690745798007
1.0215014 1.4831271184059742 9.873637333602161
1.0213665 1.4844606650078644 9.890579181699025
1.0212314 1.485797665489547 9.907517320710792
1.0210965 1.4871357830990124 9.924450667731218
1.0209614 1.488477357925464 9.941374648650344
1.0208265 1.4898200428573798 9.958290596366457
1.0206916 1.4911638106513483 9.975202949511004
1.0205567 1.4925110604369758 9.99211251904661
1.0204217 1.49386058011261 10.009018176659868
1.0202869 1.4952111984677796 10.025925151170695
1.020152 1.4965652814027943 10.042829883297424
1.0200171 1.4979204577362668 10.059731113316433
1.0198823 1.4992779015777165 10.076620465336314
1.0197475 1.5006376324819437 10.093503869114787
1.0196128 1.5019984244818325 10.110382322193347
1.019478 1.5033627069778375 10.127254586678678
1.0193433 1.504728043973319 10.144114788049901
1.0192084 1.5060968733191649 10.160964890816377
1.0190737 1.5074667495687517 10.177804917850958
1.018939 1.5088389055208198 10.194632999510246
1.0188044 1.5102120992770498 10.211452797041888
1.0186697 1.5115887871643015 10.228266605990811
1.018535 1.5129677265667114 10.245067729502992
1.0184004 1.5143477191033834 10.261866712505903
1.0182658 1.5157299602750738 10.278666016136969
1.0181313 1.517114474441817 10.295460015758724
1.0179967 1.5185012363814085 10.31225287766314
1.0178621 1.5198902703868178 10.329037952644018
1.0177276 1.5212803176787584 10.345813187927568
1.017593 1.5226738679146943 10.3625862570283
1.0174586 1.5240684256801553 10.379357339185841
1.0173241 1.5254652521015934 10.39612599341542
1.0171896 1.5268643194461224 10.412885528486514
1.0170552 1.5282656534539678 10.429642038602697
1.0169207 1.5296692269481251 10.446390760075822
1.0167862 1.5310750653586562 10.463132869001273
1.0166519 1.532481892895323 10.479868319183371
1.0165175 1.5338909818678776 10.496597593978537
1.0163832 1.5353023046281913 10.513321783055767
1.0162488 1.536715887215748 10.530038444001107
1.0161145 1.5381317017292293 10.546747510097495
1.0159801 1.539549773892076 10.563446964076025
1.0158459 1.5409688149139253 10.58013185339954
1.0157115 1.54239137093517 10.596808156247361
1.0155773 1.5438148887570564 10.613482333319897
1.0154431 1.545240658907885 10.630152374716825
1.0153089 1.5466686521579238 10.646818947047747
1.0151746 1.5480988962139934 10.663475050447353
1.0150405 1.5495300886208883 10.680125136698607
1.0149063 1.5509648033024197 10.696776781711726
1.0147722 1.55240046156211 10.713428848427508
1.0146381 1.5538383683174115 10.730074683610754
1.014504 1.555278491480171 10.746711870162702
1.0143698 1.5567208609256247 10.76334486370197
1.0142357 1.5581654452842937 10.77997208008052
1.0141016 1.559612274188788 10.79658800874926
1.0139676 1.5610600271075044 10.813192568969372
1.0138336 1.5625100198922026 10.829788529509173
1.0136995 1.5639635127346534 10.846374224108379
1.0135655 1.565417949837324 10.86294914602682
1.0134317 1.5668732961504008 10.879514108406074
1.0132977 1.5683321725066142 10.896065093299603
1.0131637 1.5697932500847294 10.912603449486184
1.0130298 1.5712552566946945 10.929133271069723
1.012896 1.5727194602535943 10.945652509412534
1.0127621 1.5741858898110348 10.96216151233273
1.0126282 1.5756545135829794 10.978660934300908
1.0124943 1.5771253605489106 10.995146941223314
1.0123605 1.5785983982908758 11.011617215262591
1.0122267 1.5800723414092963 11.028075644438848
1.0120928 1.5815497863042696 11.044523381300476
1.0119591 1.583028128910241 11.060960088826453
1.0118253 1.5845086550809908 11.077385705510645
1.0116916 1.5859913920964823 11.093808562944135
1.0115578 1.5874763107762906 11.11021508773334
1.0114242 1.5889621116169586 11.126614224861816
1.0112904 1.5904514176338838 11.14300634058336
1.0111568 1.5919415994120947 11.159394807432374
1.0110232 1.5934339577123309 11.175775473836216
1.0108895 1.5949285172979533 11.192144607477566
1.0107559 1.5964252502597263 11.208495185994655
1.0106223 1.5979241801397857 11.224832969265885
1.0104886 1.599425279563323 11.241157329884587
1.0103551 1.6009272311176848 11.257465063873216
1.0102216 1.602431346565053 11.273760125728632
1.0100881 1.6039376493589985 11.290042310019984
1.0099546 1.60544611263705 11.306311975072852
1.009821 1.6069567600733448 11.322572230922544
1.0096875 1.6084695652071652 11.338821582164526
1.0095541 1.6099831987233442 11.355058401364841
1.0094206 1.6115003400354633 11.37128336812368
1.0092872 1.6130183018049231 11.387494871982721
1.0091538 1.6145384136285275 11.403692766913775
1.0090204 1.6160606971817018 11.419883188219314
1.008887 1.6175851281419509 11.436060649165068
1.0087537 1.6191117277020814 11.452225434759733
1.0086204 1.6206391045976556 11.468370350773794
1.008487 1.6221700119278148 11.484497929621467
1.0083537 1.6237016875130474 11.500612665382384
1.0082204 1.6252355223217136 11.516716637431522
1.0080872 1.6267714901907984 11.53280344301599
1.007954 1.6283082370541442 11.548872134726825
1.0078207 1.6298484887019749 11.56492303565876
1.0076874 1.6313908894858522 11.580956305460052
1.0075543 1.632934032980192 11.596974120812414
1.0074211 1.634479320129231 11.612977114521147
1.007288 1.6360267257041659 11.628967601237479
1.0071548 1.6375762712702897 11.644944385935728
1.0070217 1.6391279317861462 11.66090956817666
1.0068886 1.6406803375843877 11.676858455476847
1.0067555 1.6422362460669335 11.692793042173813
1.0066224 1.6437928914073638 11.70871443853962
1.0064894 1.6453516431444708 11.724620299922183
1.0063564 1.6469125204428223 11.74050708538878
1.0062233 1.6484754995553912 11.756380604483011
1.0060903 1.6500406004358634 11.772241459674099
1.0059574 1.6516063950523674 11.78808522029109
1.0058243 1.653175712202065 11.80391772477247
1.0056914 1.6547457152859257 11.819738634075314
1.0055585 1.6563178319672598 11.835546251462185
1.0054256 1.6578920373305257 11.851340027223669
1.0052927 1.6594683524063152 11.86711687440522
1.0051597 1.6610467515880876 11.882870456353295
1.0050269 1.6626258374590401 11.898608932987766
1.004894 1.6642084208081234 11.914329611478086
1.0047612 1.6657916818439533 11.930033581501462
1.0046284 1.667377016694389 11.945719380673857
1.0044956 1.6689644437727185 11.96138557934953
1.0043628 1.6705539397891656 11.977037471125357
1.0042301 1.6721440947902035 11.9926700642731
1.0040973 1.6737377431402507 12.00828060595523
1.0039647 1.6753320401626723 12.023867650630208
1.003832 1.6769283940764819 12.03942930062811
1.0036993 1.6785268205933195 12.05496658451609
1.0035666 1.6801272972756327 12.070475163514566
1.003434 1.6817298396692215 12.085964481921444
1.0033013 1.6833344263892784 12.10143224508701
1.0031687 1.6849396295939707 12.11687644149137
1.0030361 1.6865468694171528 12.132301258898531
1.0029035 1.688157609700065 12.14770947210355
1.0027709 1.6897689341217994 12.163099268083062
1.0026383 1.6913823073765626 12.178470205798861
1.0025059 1.6929962539683823 12.193816796324043
1.0023733 1.694613696291312 12.209140574116075
1.0022409 1.6962317016244612 12.22444201691527
1.0021083 1.69785320053374 12.23971340544019
1.0019759 1.6994752508408322 12.25495535896044
1.0018435 1.7010993294648764 12.270175588197695
1.001711 1.7027254112351016 12.285370377559614
1.0015787 1.7043520488642274 12.300536197472109
1.0014462 1.7059821484619078 12.315678152497455
1.0013139 1.7076127923084297 12.33078320329583
1.0011816 1.7092454225971578 12.345857999600513
1.0010492 1.7108815289898067 12.360908110479102
1.0009168 1.7125181417582356 12.375935143018557
1.0007846 1.7141552762964714 12.390940159740065
1.0006523 1.7157958607173214 12.40592346147251
1.00052 1.71743843632342 12.420881843159343
1.0003878 1.7190814973649124 12.43581093233542
1.0002556 1.720726540378514 12.45070825989453
1.0001234 1.7223735403465121 12.46557293986691
0.9999911 1.7240232573131344 12.480407471113937
0.999859 1.7256734349352927 12.495210801015576
0.99972683 1.7273255777527847 12.509987651070524
0.9995947 1.7289796606942125 12.52473535000398
0.99946254 1.7306357005114705 12.539442541661428
0.9993304 1.7322936706341228 12.554112329106651
0.9991983 1.7339528386940501 12.568746758244782
0.99906623 1.7356139272119284 12.583346820673611
0.9989342 1.7372762012959533 12.597908320716035
0.9988022 1.7389403853388683 12.612434860513893
0.99867016 1.7406064948111388 12.6269205528906
0.99853814 1.7422745037869838 12.641364076895032
0.9984062 1.7439436737719758 12.655777802349162
0.9982742 1.7456147336450325 12.670155903583005
0.99814224 1.7472876984606653 12.684498880415708
0.9980103 1.7489625438433718 12.69880633159131
0.9978784 1.7506385271382656 12.713075341334992
0.99774647 1.752316380377322 12.7272995424112
0.9976146 1.753995356800253 12.741476233525434
0.9974827 1.7556769502596934 12.75560854698414
0.9973509 1.7573596531339881 12.769697003833322
0.9972191 1.7590434401107666 12.783741519537875
0.99708724 1.760729846644852 12.797744071726477
0.99695545 1.7624173242224548 12.811706578426296
0.99682367 1.7641066483842938 12.825625460109812
0.9966919 1.7657977944071024 12.839493710571386
0.99656016 1.7674900081753349 12.853315257973618
0.99642843 1.7691840311217706 12.867095782577069
0.99629676 1.7708791074871566 12.880828244107429
0.99616504 1.7725767483274057 12.894508253249155
0.9960334 1.7742754272038244 12.908140886798835
0.9959017 1.775975889669387 12.92172414974578
0.9957701 1.777677375083761 12.935262011456286
0.99563843 1.7793814024960057 12.948748968701645
0.9955069 1.781085665367404 12.96218293992401
0.9953753 1.7827924571821052 12.975558960967982
0.99524367 1.7845010130078218 12.988876599800522
0.9951121 1.7862105356990674 13.002145480642618
0.99498063 1.7879210336144924 13.015370173280825
0.9948491 1.789634036249633 13.028556761221695
0.9947176 1.7913480015919083 13.041702321819931
0.9945861 1.7930636849878612 13.05480522627217
0.9944546 1.7947810959824173 13.067863776223724
0.9943232 1.79649943449223 13.080886725771203
0.99419177 1.7982194901626 13.093872977824075
0.99406034 1.799941242217003 13.106820858142113
0.99392897 1.8016639197561277 13.119734514497559
0.9937976 1.8033882837034247 13.132604936577561
0.99366623 1.805114342627136 13.145429291273084
0.99353486 1.8068420752977499 13.158190592009833
0.99340355 1.808570703206442 13.170906445402869
0.99327224 1.810300991220453 13.183577864474778
0.99314094 1.8120329466308538 13.196200429683929
0.9930097 1.8137657626653185 13.208775495178516
0.99287844 1.8155002334005133 13.221311835140243
0.9927472 1.8172363395027449 13.233793575855112
0.992616 1.8189732975073174 13.24622322927368
0.99248475 1.8207126667828586 13.258608309413962
0.99235356 1.8224528740172816 13.27094442579898
0.9922224 1.8241938990343094 13.283237436099725
0.99209124 1.8259373319091794 13.295488851613372
0.9919601 1.8276815696520181 13.30769414549243
0.991829 1.829427410893963 13.319843475728481
0.9916979 1.8311740413100694 13.331950140676646
0.99156684 1.8329222625604444 13.344011097134533
0.99143577 1.8346720548512607 13.356028324097812
0.9913047 1.8364234265013306 13.368005283487753
0.9911737 1.8381755605343129 13.379933534563715
0.9910427 1.8399292611608757 13.39180802507336
0.99091166 1.841684507365457 13.403640485056691
0.9907807 1.8434405084132546 13.415421823886545
0.99064976 1.8451980419677265 13.42715822311083
0.9905188 1.846957116653188 13.43884678296277
0.99038786 1.8487177114443512 13.450486094859544
0.99025697 1.8504790324607556 13.462077062420798
0.9901261 1.8522418604288111 13.473621951195073
0.9899952 1.8540062037170248 13.485120931075166
0.98986435 1.855771237402673 13.496572737973631
0.98973346 1.8575385785787906 13.507975153186125
0.9896027 1.8593057901266605 13.519317332506333
0.98947185 1.8610752948130616 13.530606878138448
0.9893411 1.8628454588208605 13.541843589041855
0.9892103 1.8646170967538782 13.553035684940976
0.98907954 1.8663901877465792 13.564178442391565
0.9889488 1.868163931132764 13.575270562014243
0.9888181 1.8699391137875243 13.586310796496642
0.9886874 1.8717157433331755 13.597298327605355
0.9885567 1.8734937983262907 13.608230939251566
0.988426 1.875272474660269 13.619114732870218
0.9882954 1.8770525632977106 13.629954686183957
0.9881647 1.8788340719296006 13.640746110704502
0.9880341 1.8806161671467931 13.651497656228306
0.98790354 1.8823996709672113 13.662203337552254
0.98777294 1.8841845623314946 13.672858945424148
0.9876424 1.8859700344080008 13.683472759766126
0.9875119 1.8877568818309305 13.69403886900701
0.98738134 1.8895451125771203 13.704560822377653
0.9872508 1.8913347068894697 13.715038139172977
0.98712033 1.8931248551679196 13.72547450693722
0.98698986 1.8949163556370894 13.735863740986446
0.9868594 1.8967092150324067 13.746206856575418
0.9867289 1.8985034147144497 13.756508377187037
0.9865985 1.9002981419376603 13.766769868071204
0.9864681 1.9020941984428767 13.776991540323015
0.9863377 1.9038907702096108 13.787171987185264
0.9862073 1.9056894824619088 13.797315492621378
0.98607695 1.9074886984511799 13.807418425121815
0.98594666 1.9092883986179658 13.817469968928979
0.9858163 1.9110902353876442 13.827473276474382
0.985686 1.9128925423948089 13.83743205307109
0.9855557 1.9146961511513052 13.847355726183922
0.9854255 1.9165002181621569 13.857240323506122
0.9852952 1.9183064032436778 13.867093591867949
0.98516494 1.9201130364883894 13.87691268037149
0.9850347 1.9219209526766996 13.886692458550282
0.9849045 1.9237293056839464 13.896441037334677
0.98477435 1.9255389322305003 13.906151702388318
0.9846442 1.9273498134324965 13.915821009017385
0.98451406 1.9291611278212313 13.92545473968286
0.9843839 1.9309745173756325 13.935058031445278
0.98425376 1.9327883304161082 13.944624342694995
0.9841237 1.9346025480274873 13.954159629672949
0.9839936 1.936418842365466 13.963660169913357
0.98386353 1.938235531154433 13.973125997592637
0.9837335 1.9400534553564057 13.982549932178891
0.9836035 1.941871762091619 13.991937413192112
0.9834734 1.943692127828376 14.001281429927362
0.9833434 1.9455128642021497 14.010587824166832
0.9832135 1.947333979816582 14.019856496639502
0.9830835 1.9491571261211242 14.029088252314114
0.98295355 1.9509806405560108 14.038279363123383
0.9828236 1.9528053401184606 14.047435396866437
0.98269373 1.9546303963958227 14.056558941599137
0.98256385 1.9564566287410035 14.065649095513574
0.982434 1.9582840462653217 14.074706144992716
0.9823041 1.9601126311232453 14.083727400463022
0.9821743 1.9619415525307564 14.092718167671812
0.98204446 1.9637716326189767 14.101678769350809
0.98191464 1.9656028804183634 14.110606999535827
0.9817848 1.967435278315007 14.11949542227518
0.98165506 1.969267992177155 14.128349126105608
0.9815253 1.9711018465103138 14.137165308128937
0.9813956 1.9729360056276453 14.14594999657215
0.98126584 1.9747721394854536 14.154699253725042
0.98113614 1.9766085673777019 14.163399629853874
0.98100644 1.978446115143404 14.172058276169444
0.9808768 1.9802839442275129 14.180677679784472
0.98074716 1.9821228828245596 14.189266271704309
0.9806175 1.9839629382927122 14.197815391132787
0.9804879 1.9858040932440584 14.206316783567399
0.9803583 1.9876455061230953 14.214776924772258
0.9802287 1.9894880076003592 14.223202673729245
0.98009914 1.9913316041024112 14.231593984023558
0.97996956 1.9931762802308843 14.239949704746735
0.97984004 1.9950211925229262 14.248260472923992
0.9797105 1.996867173327413 14.256533188626783
0.97958106 1.998713378967691 14.264774914315703
0.97945154 2.0005614948265094 14.272986258484169
0.9793221 2.0024098265541053 14.281168453809304
0.9791927 2.00425835846151 14.289315811079934
0.9790632 2.0061088000965084 14.297433739319484
0.9789338 2.0079594326109693 14.3055175724396
0.9788044 2.0098111146140765 14.313566914629552
0.978675 2.0116638308064823 14.321587770702145
0.97854567 2.013516734505234 14.329578432821
0.9784163 2.01537066451276 14.337542989503106
0.978287 2.0172256280812744 14.345473371915196
0.9781577 2.0190807546676472 14.35337569750163
0.9780284 2.0209369067400735 14.361250636140364
0.97789913 2.022794069514735 14.369097920592058
0.97776985 2.0246522506774842 14.376918620482257
0.9776406 2.0265105781966533 14.384713124048364
0.9775114 2.0283699169919553 14.392475749769266
0.9773822 2.030230251106765 14.400209668479862
0.977253 2.032090729973455 14.407913947523411
0.97712386 2.033952196345727 14.41559320271592
0.9769947 2.0358146587933788 14.423244194238501
0.97686553 2.037678101621775 14.43086616124211
0.9767364 2.039541672981667 14.438465347219726
0.9766073 2.0414062180224666 14.446039939561837
0.9764782 2.0432717450420133 14.453587046775933
0.9763492 2.045137376892778 14.461109318868917
0.9762201 2.047004846295674 14.46860681052504
0.976091 2.048872413097504 14.476079815662986
0.97596204 2.0507400858371447 14.483525107581183
0.97583306 2.052608710973175 14.490944895174863
0.9757041 2.0544782975576314 14.498334905921528
0.9755751 2.0563488292796266 14.505698562522173
0.9754461 2.058220315401087 14.513034797271825
0.9753172 2.0600918743742187 14.520343419635223
0.97518826 2.0619643799347833 14.527618488614765
0.9750594 2.063836948605172 14.53486366927877
0.97493047 2.065711322264422 14.54207634028113
0.9748016 2.067585749715509 14.54925414674089
0.9746728 2.0694602393277943 14.55639591375719
0.9745439 2.071336508091875 14.563512221573525
0.9744151 2.073212830735028 14.570600470238855
0.9742863 2.07509005752586 14.577655632719999
0.9741576 2.0769673286956207 14.584680432309575
0.97402877 2.0788463653772786 14.591677581721374
0.9739 2.08072543796834 14.598642986689518
0.97377133 2.0826045281230168 14.605576101536489
0.9736426 2.084485386162613 14.612480561222304
0.9735139 2.0863662533278378 14.61935776673876
0.9733852 2.0882480104158354 14.626200825915143
0.9732565 2.090130639297943 14.633015505433262
0.9731279 2.0920132777208837 14.639800756953129
0.9729993 2.0938967801592727 14.646558812488205
0.97287065 2.095781156796297 14.653283695238052
0.9727421 2.097665515726381 14.659976189654554
0.9726135 2.099550739981461 14.66663435084555
0.97248495 2.10143681125038 14.673263327631387
0.9723564 2.103323739760214 14.679857828528062
0.9722279 2.105210631182058 14.68641618288476
0.97209936 2.1070983699133783 14.692923474826243
0.97197086 2.108986935414267 14.699408459436528
0.9718424 2.1108754642049536 14.705867883539318
0.97171396 2.1127648132986203 14.712305736196566
0.9715855 2.114654995842855 14.718720052769779
0.97145706 2.1165459926785846 14.72510870115722
0.9713287 2.1184369383774957 14.731468140225862
0.9712003 2.1203286904885896 14.737790633725249
0.9710719 2.1222212597467873 14.744077856138556
0.97094357 2.1241137469268474 14.750329712365241
0.9708152 2.1260079213935743 14.756542740773824
0.97068685 2.1279020035191185 14.762725101508355
0.9705586 2.1297960056037324 14.768882370492602
0.9704303 2.131690787644312 14.775014164545787
0.97030205 2.1335863628718714 14.781122399382895
0.9701738 2.135482712012731 14.787209977194248
0.9700455 2.137379848571837 14.793270052710623
0.9699173 2.139276870652139 14.799306075940638
0.9697891 2.1411746732649846 14.80531462229585
0.96966094 2.143072353087285 14.81129356878068
0.9695327 2.1449716892718644 14.817250324026231
0.9694046 2.1468708955701414 14.823182499982252
0.9692764 2.1487708692905674 14.82908833536179
0.96914834 2.150670705035354 14.834964298844087
0.96902025 2.1525713003053912 14.84080916081923
0.96889216 2.1544726334216135 14.846623019376057
0.96876407 2.1563747183939808 14.852411563535968
0.96863604 2.1582766490127967 14.858175054684663
0.968508 2.1601793245473186 14.863910521118031
0.96838 2.162082723893043 14.86961914305738
0.968252 2.1639859744439907 14.875298028188706
0.968124 2.1658908278729547 14.880946975071808
0.967996 2.167795524427806 14.886570063447175
0.9678681 2.1697000425338504 14.892162616289914
0.9677401 2.1716061704953824 14.89772425981313
0.9676122 2.1735121113977804 14.903256174280317
0.96748435 2.1754178785732 14.908762922466376
0.96735644 2.177325228406428 14.914245964030778
0.9672286 2.179232397708829 14.919708043860116
0.96710074 2.181140255566869 14.925152233375602
0.9669729 2.18304881697004 14.93057853514799
0.9668451 2.184957171715469 14.935981501335709
0.9667173 2.18686622442697 14.941360221562245
0.9665895 2.188775954285523 14.946718765769885
0.9664617 2.1906863765569664 14.952057094886792
0.966334 2.1925965790072537 14.957372391764054
0.96620625 2.194507468307362 14.962667638735393
0.9660786 2.1964181312554016 14.967936186961873
0.96595085 2.198330366637894 14.973179872446089
0.9658232 2.2002423685262222 14.978400011229802
0.9656955 2.2021550444044924 14.983593220208634
0.9655679 2.2040674788992827 14.988759844255675
0.9654402 2.2059814741189125 14.993900104450768
0.9653126 2.207895220659885 14.999017899783388
0.96518505 2.209808734539449 15.00411551207459
0.96505743 2.211723782206914 15.009191677582299
0.9649299 2.213638591218229 15.014250392823676
0.9648023 2.2155540347850855 15.01928806607733
0.96467483 2.2174692337405575 15.024307610228874
0.96454734 2.2193850622489393 15.029309351353971
0.96441984 2.2213015366894044 15.03429512810667
0.96429235 2.223218636458467 15.039264084698772
0.96416485 2.2251363778347786 15.04421449328851
0.9640374 2.227053842721145 15.049143709877422
0.96391 2.228971944042867 15.054052188419512
0.9637826 2.230889762445177 15.05893990527957
0.96365523 2.232808211864246 15.063808514685075
0.96352786 2.234727270463775 15.068656314761489
0.9634005 2.236646955015152 15.073486207863246
0.9632731 2.2385672441425246 15.078301543613753
0.9631458 2.2404872565851623 15.083102614749302
0.9630185 2.2424078695987766 15.087887512332129
0.9628912 2.2443282005592273 15.092650605642632
0.9627639 2.24625002651253 15.09739536021927
0.96263665 2.2481715650608747 15.102121789420393
0.96250945 2.2500927940253055 15.10683189807903
0.9623822 2.252015531343953 15.111524651780938
0.962255 2.2539379540584803 15.116199666475183
0.9621278 2.255860980073227 15.12085579918925
0.9620006 2.257784587459904 15.12549610721729
0.9618735 2.2597078923389153 15.130122123920826
0.96174634 2.2616317747320136 15.134735307974584
0.9616192 2.263556252438941 15.139332220963704
0.9614921 2.2654804009128666 15.143912660584432
0.961365 2.2674060432620697 15.148474980432518
0.96123797 2.269330448662141 15.153020869420367
0.9611109 2.2712563433476802 15.157547781136033
0.9609839 2.2731818988951424 15.162063239899153
0.9608568 2.275108940987469 15.166562319603793
0.96072984 2.277034735357956 15.171043797662874
0.9606028 2.278962012169129 15.17550895432285
0.96047586 2.2808889402551453 15.179957357062902
0.9603489 2.2828164421895636 15.18438820921438
0.96022195 2.2847444952648446 15.188798535098572
0.96009505 2.2866722117961853 15.193195013219327
0.95996815 2.2886004757121734 15.197578295974477
0.95984125 2.2905293045269755 15.20194500334681
0.95971435 2.2924586768018957 15.206296737148723
0.9595875 2.2943877034847135 15.21063466322977
0.9594607 2.2963172698320773 15.214957721134311
0.95933384 2.298247393289676 15.219268046080222
0.95920706 2.300177145564177 15.22355995138664
0.9590803 2.3021074503709116 15.227834752647787
0.9589535 2.3040382865433835 15.232091467657911
0.9588267 2.3059696707734814 15.236331961871008
0.9587 2.307900673665275 15.240558973691275
0.9585733 2.309832221250694 15.244770363899972
0.95844656 2.3117642917195136 15.24896649900816
0.9583199 2.3136959936524875 15.253147985334609
0.95819324 2.3156282144238975 15.257313579487613
0.9580666 2.317560971584574 15.26146329072023
0.9579399 2.319494243395802 15.265593239095585
0.9578133 2.3214271364270878 15.269696670976044
0.9576867 2.3233605379607307 15.27378255643323
0.9575601 2.325294465352093 15.277847325973635
0.9574335 2.327228895916608 15.281886036684039
0.957307 2.3291629347145744 15.285896942948543
0.95718044 2.3310974701575007 15.289887169667741
0.95705396 2.3330316071721215 15.293855678133106
0.9569274 2.334967147049779 15.297806742596949
0.95680094 2.336902283709542 15.301743709611264
0.95667446 2.3388379077588315 15.305666630031235
0.95654804 2.340773124359871 15.309575150663038
0.95642155 2.3427097371927106 15.313468787686512
0.95629513 2.3446459383732083 15.317350192519962
0.9561688 2.3465817063867487 15.321215158543746
0.95604235 2.3485188849151157 15.325065209578144
0.955916 2.3504556258385194 15.32889951429033
0.9557896 2.3523928601781994 15.332716447970773
0.9556633 2.354329651618858 15.336515554096454
0.955537 2.3562669319707097 15.340298509430694
0.9554107 2.358204679047764 15.344065849345139
0.9552844 2.3601429109078143 15.347814937396214
0.9551581 2.362081605247117 15.351550478637117
0.9550319 2.364019865422468 15.355269038838493
0.9549056 2.3659585838898587 15.358971264969886
0.95477945 2.367896863094604 15.36265713740129
0.9546532 2.369836512146666 15.366327466425988
0.954527 2.3717757173902667 15.369978615686495
0.9544009 2.3737144560667205 15.373613203731633
0.9542747 2.37565457891655 15.377237382365026
0.9541486 2.3775942317130383 15.380851935803634
0.95402247 2.3795343498244406 15.384455142254287
0.95389634 2.381474911482686 15.388044792259693
0.9537703 2.383415017388586 15.391613366316767
0.9536442 2.385355561998093 15.39516403678295
0.95351815 2.3872965632463603 15.398699091563628
0.9533921 2.3892379991731274 15.40221986926757
0.9532661 2.391178969924498 15.405728592971863
0.9531401 2.3931203722320755 15.409221750283544
0.9530141 2.3950622232696883 15.412698981423059
0.95288813 2.3970035829041243 15.416162765337422
0.9527622 2.3989453879492517 15.41961394432945
0.95263624 2.4008876168573736 15.423050838243217
0.9525103 2.40283028767754 15.426474561732205
0.9523844 2.404772459559917 15.429888499617054
0.9522585 2.406715070656461 15.43329453265371
0.95213264 2.408658099887243 15.436687730359644
0.9520068 2.410600644974346 15.440068748049844
0.951881 2.4125436053696347 15.443439261093143
0.95175517 2.4144869985941098 15.446798220827374
0.95162934 2.416430804321078 15.450146478622592
0.9515036 2.4183741190592496 15.453485407253835
0.9513778 2.420317843640275 15.45681257256785
0.95125204 2.4222619951081668 15.460124969247177
0.95112634 2.4242056315558838 15.46342597493581
0.9510006 2.426150613404273 15.466717098580974
0.95087487 2.4280950771931558 15.469996470289118
0.9507492 2.4300390392845643 15.473261262748206
0.9506235 2.431984323932325 15.476514935090282
0.95049787 2.43392910374305 15.479759155743938
0.9503722 2.4358742816162624 15.482994558627805
0.95024663 2.437818951030202 15.486214150782462
0.950121 2.4397649378689272 15.489416860883592
0.9499954 2.441710412028963 15.492608457826929
0.9498699 2.44365535384581 15.4957876225669
0.9497443 2.445601626426302 15.498952522365979
0.94961876 2.447547362845127 15.502103450464121
0.9494932 2.4494935026239917 15.50523773337009
0.94936776 2.4514391014543095 15.50835739509847
0.94924223 2.453386024798477 15.511468713931263
0.94911677 2.4553324041850253 15.514569591428529
0.9489913 2.457279181441992 15.517660976700105
0.9488659 2.459225411350276 15.520740533510063
0.9487405 2.461172036233767 15.52380863889199
0.9486151 2.463119035770979 15.526866865286301
0.94848967 2.4650664276231886 15.529913596779116
0.9483643 2.4670132657769854 15.53295204443256
0.94823897 2.468960493679701 15.53597930941302
0.9481136 2.4709080907332437 15.538993162048449
0.9479883 2.4728560742195533 15.541993973209374
0.947863 2.4748034969676427 15.54498570470218
0.9477377 2.4767513040462776 15.547968561455557
0.9476124 2.478699474394502 15.55094155795711
0.9474872 2.4806470993736522 15.553906200860629
0.94736195 2.4825950851602006 15.556858436387989
0.9472367 2.4845434496293635 15.55979973831863
0.9471115 2.4864921722010473 15.562733121254524
0.9469863 2.488440343631073 15.565657562406697
0.94686115 2.4903888708556683 15.568572365525448
0.946736 2.4923377718186503 15.57147451219011
0.94661087 2.4942860971534153 15.574365729573682
0.9464857 2.4962357220080635 15.577247494837495
0.9463606 2.4981847683652374 15.580119573835033
0.94623554 2.5001332546860913 15.582979668439542
0.9461104 2.502083016820725 15.585827450458392
0.9459854 2.5040322153096275 15.588662208851861
0.9458603 2.5059817577222954 15.591487684483672
0.94573534 2.5079307334884446 15.59430406516721
0.94561034 2.5098800507723857 15.597110836920798
0.94548535 2.511829728093875 15.599906334208395
0.94536036 2.5137797441546694 15.602689017025238
0.9452354 2.5157301170581112 15.605458149377531
0.94511044 2.517679894741233 15.608211754167877
0.9449855 2.5196300260574955 15.610954832258745
0.94486064 2.5215795586036975 15.613691714690804
0.9447357 2.52353037373036 15.616421219644591
0.94461083 2.5254805879076776 15.61914262332658
0.944486 2.5274302209426365 15.621855596504583
0.94436115 2.5293811127773713 15.624560041733648
0.94423634 2.531331420742004 15.627253294094038
0.9441115 2.5332820538305003 15.629937744077498
0.9439867 2.5352330318296774 15.632612059596585
0.94386196 2.537183400352084 15.635276170076239
0.9437372 2.539134111682424 15.63793227352843
0.94361246 2.541085143085519 15.640580076954008
0.9434877 2.5430365148887932 15.643216360225736
0.943363 2.5449872714746995 15.64584509358807
0.9432383 2.546938366487712 15.648465064401632
0.9431136 2.548889776462167 15.65107527887018
0.942989 2.5508405895444755 15.653676694069663
0.94286436 2.5527917151999335 15.656268192026191
0.9427397 2.554743174218737 15.658849051530712
0.9426151 2.556694943191149 15.661418967509487
0.9424905 2.558646109065874 15.663977525837744
0.94236594 2.5605975824601575 15.666527494877633
0.9422414 2.5625493836408286 15.669068638463292
0.9421168 2.5645014900741256 15.671598962065318
0.9419923 2.566452987279645 15.674116244793675
0.94186777 2.568404786490599 15.676621082043734
0.94174325 2.5703569076459063 15.67911684057515
0.9416188 2.572308393824689 15.681603158892433
0.94149435 2.57426019933275 15.684079371290045
0.9413699 2.5762123018746337 15.686545732476016
0.94124544 2.5781647212709786 15.68900202638486
0.94112104 2.580116499875284 15.69145049514247
0.94099665 2.5820685934138057 15.693888963169842
0.94087225 2.5840209788975135 15.696318052277139
0.9407479 2.5859727408754494 15.698735066991524
0.9406236 2.587924791853073 15.701141145749448
0.94049925 2.5898771521524173 15.703536296699871
0.9403749 2.5918297987079137 15.705919902472736
0.94025064 2.5937818156365826 15.70829291972854
0.9401263 2.595735052309809 15.710655224824409
0.9400021 2.5976867199478937 15.713008134073798
0.9398778 2.599639604769345 15.715349590898919
0.9397536 2.601591854071718 15.71767873730884
0.9396294 2.6035443813815564 15.719998899613865
0.93950516 2.605497207004471 15.722308485799662
0.939381 2.607449370662381 15.724608455739736
0.9392568 2.609402767645145 15.72689785347656
0.93913263 2.6113554996691173 15.729174062322668
0.93900853 2.6133075871535287 15.731440166739759
0.9388844 2.6152608819358325 15.733695802253973
0.9387603 2.6172135291739482 15.735939837286923
0.93863624 2.6191655049870675 15.738173499553104
0.93851215 2.621118706603662 15.740396311722263
0.9383881 2.623071233682345 15.742604876553617
0.9382641 2.6250240452404934 15.744798889300473
0.93814003 2.626977116944368 15.746981741787993
0.93801606 2.628929531281288 15.74915483481294
0.9378921 2.6308822031373613 15.751316920374617
0.9377681 2.6328351535037613 15.753466621423113
0.9376441 2.634788358381745 15.75560340294917
0.9375202 2.6367408995292125 15.757729177510157
0.9373963 2.638693692245917 15.759843222240407
0.93727237 2.6406467573983834 15.761946861329932
0.93714845 2.6426000714996687 15.764041075756
0.9370246 2.644552715893036 15.766126572738946
0.93690073 2.646505607241174 15.768201631913955
0.9367769 2.648458765743781 15.770267842158793
0.9366531 2.6504112285499057 15.772324528539599
0.9365293 2.6523639563313126 15.774370473468458
0.9364055 2.654316925681633 15.776403979814335
0.9362817 2.656270157066225 15.778427213220688
0.93615794 2.658222686797593 15.780438445207135
0.9360342 2.660175475608133 15.782438962945111
0.93591046 2.6621285004422868 15.78442878505433
0.9357868 2.6640808406269967 15.786407235474188
0.9356631 2.6660334141648248 15.788369825818524
0.9355394 2.6679862401028824 15.790322152768885
0.93541574 2.6699392964175352 15.79226199216055
0.9352921 2.6718916606222214 15.794187861266053
0.9351685 2.6738442518510612 15.79610137469361
0.9350449 2.675797089105475 15.798001611185622
0.93492126 2.6777501503079417 15.799892200254844
0.9347977 2.6797025131646004 15.801772130254506
0.93467414 2.6816550972748914 15.803639731786477
0.9345506 2.6836079214810407 15.805491628995808
0.9344271 2.685560020940135 15.807330144885343
0.9343035 2.6875132996907216 15.809158980626847
0.93418 2.689465850785262 15.810977315295135
0.9340566 2.691417693862414 15.812782110330998
0.9339331 2.6933706910878326 15.814578681280429
0.93380964 2.6953229775777667 15.81636486632455
0.93368626 2.6972745306055512 15.818142018970383
0.9335628 2.6992272558164085 15.81990927412237
0.93343943 2.701179245005692 15.821668491610179
0.93331605 2.7031314613355137 15.823417092506615
0.9331927 2.705083881969079 15.82515261130312
0.9330693 2.7070365267085714 15.826877916127774
0.93294597 2.708988429324817 15.828592140021591
0.93282264 2.7109405538371933 15.830296695478694
0.9326994 2.7128919331133785 15.831990407276741
0.93257606 2.7148444754045844 15.833673628257472
0.9324528 2.7167962695731966 15.835345310466867
0.93232954 2.718748280155966 15.837002776464056
0.93220633 2.720699539259431 15.838651423713175
0.93208313 2.722651012205103 15.840291415692077
0.9319599 2.7246026752771133 15.841918829383523
0.9318367 2.7265545494185184 15.843537402700706
0.9317135 2.728506611237961 15.84514616838561
0.9315904 2.7304579370481514 15.846743080942597
0.93146724 2.73240944815594 15.848330759487284
0.93134415 2.734360220108247 15.849908087147437
0.931221 2.73631211938205 15.851469997035064
0.9310979 2.73826327603515 15.853020883781562
0.93097484 2.740214612384089 15.85456264539411
0.9308518 2.7421652033093036 15.856090640011631
0.9307288 2.744115970990391 15.857609723895338
0.93060577 2.746066935744918 15.859121102672193
0.93048275 2.7480180751970944 15.860622624669555
0.9303598 2.749968463927262 15.862115912024109
0.93023676 2.7519199705928696 15.86359908190978
0.9301138 2.7538707241173954 15.865073207208662
0.9299909 2.755820702148317 15.866536370413334
0.9298679 2.757771815594525 15.867990000828677
0.929745 2.7597221509117316 15.869434075086104
0.9296222 2.761671727596977 15.870866860932754
0.92949927 2.763622415164618 15.872287236291438
0.9293764 2.7655723408671915 15.873696352472075
0.9292536 2.767522428639885 15.875093987682854
0.92913073 2.7694726976497592 15.876478614590148
0.92900795 2.7714221791248588 15.877853514941137
0.9288851 2.7733727860563584 15.879220803155428
0.9287623 2.7753226032906126 15.880581158865953
0.9286396 2.777271651255934 15.881933471690878
0.9285168 2.7792218007079854 15.883278542515507
0.9283941 2.7811711786301094 15.884612849865619
0.9282714 2.7831197622143784 15.88593636546221
0.9281487 2.7850694649249665 15.887247444144245
0.928026 2.787018370364533 15.888551000158534
0.92790335 2.7889674458401847 15.889844072415453
0.9277807 2.790916668493357 15.891124808829177
0.9276581 2.792865110896798 15.892394883335385
0.9275354 2.7948146449963462 15.893654028419181
0.9274128 2.7967633961447094 15.894902206030931
0.92729026 2.798711341643861 15.896138705214376
0.92716765 2.800660396108714 15.89736544234902
0.9270451 2.8026086422506946 15.898582618934457
0.92692256 2.8045570477518083 15.899794305394458
0.9268001 2.806504643060866 15.900997527278637
0.9266776 2.8084523956595815 15.902191856545592
0.9265551 2.8104002835303046 15.903376089009587
0.9264326 2.8123483262058198 15.904549624042513
0.9263101 2.814296501727933 15.905716341431619
0.9261877 2.8162438820107742 15.906876649469249
0.92606527 2.818191393766039 15.908027905212258
0.9259429 2.820138107688167 15.909172362399792
0.92582047 2.8220858995454035 15.910310416019238
0.9256981 2.8240328917136805 15.911436848638676
0.92557573 2.825980011107057 15.912553110492457
0.9254534 2.8279263280305496 15.913659734746107
0.92533106 2.829873718378081 15.914758515481573
0.92520875 2.831820304140098 15.91585079666535
0.9250865 2.8337660639900477 15.916932142686598
0.9249642 2.835712914467483 15.918006253367208
0.92484194 2.837658936862811 15.919072527578617
0.9247197 2.839605099425986 15.920129791158717
0.92459744 2.8415513805747725 15.921179122120511
0.92447525 2.8434968505980596 15.922221468022048
0.92435306 2.8454424373645923 15.923255261424941
0.9242309 2.8473881598590514 15.924277236573033
0.9241087 2.849333996474542 15.925289023911706
0.92398655 2.8512790169544395 15.926289509568134
0.9238644 2.8532241489244794 15.927280500769697
0.9237423 2.8551694115245954 15.92826319372947
0.9236202 2.8571138338273476 15.929238084856015
0.9234981 2.8590593345016178 15.930203950659237
0.9233761 2.8610030434990956 15.931162035705956
0.923254 2.862947828572115 15.932111220409244
0.92313194 2.8648927188436115 15.933051500571198
0.92300993 2.866836783731085 15.933981909566306
0.9228879 2.868780951232234 15.934904476993921
0.922766 2.8707242916862357 15.935820645655985
0.92264396 2.8726686828680768 15.936728541799033
0.922522 2.8746122447592755 15.937628329506323
0.9224001 2.8765549550747282 15.938514477108317
0.92227817 2.8784987328076146 15.939381071922956
0.9221563 2.880441654727837 15.940235303439866
0.9220344 2.88238469092087 15.941081214898414
0.9219125 2.884327819071882 15.941919053025744
0.92179066 2.886270109279122 15.942748534637818
0.92166877 2.888213439628977 15.943568452175272
0.921547 2.8901549791264243 15.944378574982318
0.92142516 2.892097556849986 15.945178829032963
0.9213034 2.89403929145204 15.945973452406447
0.92118156 2.895982062645668 15.946759596663773
0.92105985 2.8979230381102856 15.94753868993371
0.9209381 2.89986504843378 15.94830982974245
0.92081636 2.901806211762185 15.949076101435134
0.92069465 2.9037474579746916 15.949834620657354
0.92057294 2.9056888059150925 15.950584779515408
0.9204513 2.907629284049866 15.951327285930546
0.9203296 2.9095708128180107 15.952063627859298
0.9202079 2.911511470111256 15.952794404032627
0.9200863 2.913451275090558 15.953520171284557
0.9199647 2.9153921090050106 15.9542402090514
0.9198431 2.917332088941754 15.954951769569277
0.9197215 2.9192721448264 15.955657217344903
0.91959995 2.9212113452617485 15.956356147708565
0.91947836 2.923151571134282 15.957048156932032
0.9193568 2.925090939832836 15.95773452795114
0.91923535 2.9270294303274103 15.958414276996995
0.9191138 2.9289689643300147 15.959088830287028
0.91899234 2.930907618575602 15.959755479369537
0.91887087 2.932846363230906 15.960414990905138
0.9187494 2.9347851775712774 15.961067537597957
0.918628 2.9367231294688003 15.961710945779044
0.91850656 2.9386611487796177 15.96234813748402
0.91838515 2.9405992553494773 15.962977995990533
0.91826373 2.9425374275975535 15.963599973871522
0.9181424 2.9444747338172683 15.964216495203633
0.918021 2.94641210421889 15.964825780422878
0.91789967 2.9483495582950834 15.965427370544203
0.9177783 2.9502870747322616 15.966021732813768
0.917657 2.9522237214884144 15.966610308590107
0.9175357 2.954160428790452 15.967192503743217
0.9174144 2.9560972167431827 15.967767553159435
0.9172932 2.958033112122142 15.968334391019756
0.91717196 2.9599690857487535 15.968894995695205
0.9170507 2.9619051169479356 15.969450398144154
0.9169295 2.963841225132168 15.969998386118423
0.9168083 2.9657764374409585 15.970541081434225
0.91668713 2.9677117253719794 15.971079494216777
0.91656595 2.9696470681301856 15.971611939914919
0.9164448 2.971582485002474 15.972136472145884
0.91632366 2.9735170029848916 15.972655058662077
0.91620255 2.9754515932564707 15.973165929733685
0.9160814 2.9773862349117177 15.973670012237374
0.9159603 2.9793209473341125 15.974168203047613
0.91583925 2.9812547577721755 15.97465947121782
0.9157182 2.9831886370174048 15.97514567591661
0.91559714 2.9851225651145183 15.975628177965977
0.91547614 2.987055608815225 15.976104853944888
0.91535515 2.98898870015576 15.976574162713344
0.91523415 2.9909218573758403 15.97703509393391
0.91511315 2.992855060390786 15.977490653467482
0.9149922 2.9947873755905654 15.9779429191354
0.9148713 2.9967197353662187 15.97838988743022
0.91475034 2.998652158628973 15.978830610356932
0.9146294 3.000584625058319 15.979266179378072
0.9145085 3.002516201374803 15.97969657499094
0.91438764 3.0044478193411686 15.980120498964382
0.91426677 3.006379498232729 15.980539712921239
0.91414595 3.0083102648715236 15.98095205470161
0.9140251 3.0102410909914803 15.981357786843153
0.9139043 3.012171955818781 15.981758677355836
0.9137835 3.0141028787501747 15.982153561440988
0.91366273 3.0160328863811854 15.98254340710073
0.9135419 3.017963903515522 15.98292740968608
0.9134212 3.0198930508922275 15.983303106366094
0.91330045 3.021823206476871 15.983673666489663
0.91317976 3.0237524434408054 15.984040377921817
0.91305906 3.025681734672105 15.984401406673998
0.91293836 3.0276110587054506 15.984756596647808
0.91281766 3.0295404356367523 15.985105104050549
0.912697 3.031468890936969 15.985446156061695
0.9125764 3.033397397613889 15.985782799882033
0.91245574 3.0353259340265186 15.986111008986333
0.91233516 3.0372535671218777 15.986432888463353
0.9122145 3.0391821813134707 15.986750318785953
0.912094 3.041108937944215 15.987063641972426
0.9119734 3.0430366750059066 15.987371163446314
0.91185284 3.044964458500206 15.987672924533218
0.9117323 3.0468913155615533 15.987970514520148
0.9116118 3.048818217719718 15.98826309647824
0.91149133 3.050744192190744 15.988550619294223
0.9113708 3.0526711636624166 15.9888324365618
0.91125035 3.054597205947181 15.989107359973206
0.91112995 3.0565223377834365 15.989377476254042
0.9110095 3.0584484452174348 15.989641620158986
0.9108891 3.0603736406659836 15.989900720516426
0.9107687 3.0622988571973977 15.990154649342651
0.9106483 3.0642241136769344 15.990401098852933
0.91052794 3.0661484369565954 15.990642698694005
0.91040754 3.0680737515957155 15.990879035717008
0.9102872 3.069998131797721 15.991111058871251
0.9101669 3.07192159586231 15.99133822137151
0.9100466 3.0738460306566395 15.991561132171428
0.9099263 3.075769548343794 15.991779799050514
0.909806 3.07769308249793 15.991990264885041
0.9096858 3.0796156977343756 15.992194615002822
0.90956557 3.081538327586105 15.992393450751274
0.9094453 3.083461943927453 15.992585446104618
0.9093251 3.0853836666960546 15.992773510198196
0.9092049 3.0873063751080645 15.992955301033003
0.90908474 3.0892281417566134 15.993130206961725
0.9089646 3.0911499388990094 15.993299798930272
0.9088444 3.093071746203198 15.993465268330032
0.9087243 3.0949926297640937 15.99362510022602
0.90860415 3.096914475486106 15.993778555483514
0.9084841 3.0988344425358316 15.993923594119815
0.908364 3.1007553699994443 15.994062776386611
0.9082439 3.1026763237131267 15.99419495219516
0.90812385 3.104596329640923 15.994320598249816
0.9080038 3.1065163599748327 15.994437963678621
0.9078838 3.1084354411056974 15.994549633581023
0.90776384 3.1103545448297973 15.994656931288478
0.9076438 3.112274605084483 15.994757208551109
0.9075239 3.1141927792884987 15.994849569460616
0.9074039 3.1161119084043762 15.994936672369603
0.90728396 3.1180301033902915 15.995016339912876
0.90716404 3.1199482984416695 15.995090955162219
0.9070441 3.1218665113483626 15.995161005978686
0.90692425 3.1237837698124578 15.995225703201175
0.9068043 3.1257019982593337 15.995285486459109
0.90668446 3.127619270978622 15.995338560657505
0.90656465 3.1295356054595413 15.995385763271713
0.9064448 3.1314528894398794 15.99542445317159
0.906325 3.133369233277365 15.995456362079691
0.9062052 3.1352855712192955 15.995481550045977
0.90608543 3.1372009677134325 15.995500199054092
0.9059656 3.139117310031459 15.995509586028554
0.9058459 3.1410327086902106 15.99550803941657
0.90572613 3.1429480971849255 15.99549196136347
0.90560645 3.144862538617552 15.995461575576215
0.90548676 3.146776966359126 15.995421383557453
0.9053671 3.1486913979302793 15.99536656029963
0.9052474 3.1506058129926995 15.995307028970597
0.9051277 3.1525202303261786 15.995243039692687
0.9050081 3.1544336770378605 15.995173896386193
0.90488845 3.156347124334103 15.995100256767667
0.9047689 3.158259599956775 15.99502247711806
0.90464926 3.1601730286817373 15.994941329984748
0.9045297 3.162085484816129 15.994854898013584
0.9044101 3.163997939472615 15.994761888781776
0.90429056 3.165910373467659 15.994663544150534
0.90417105 3.1678218512712633 15.994559854514064
0.90405154 3.1697333067986495 15.994448958104096
0.90393203 3.1716447581113263 15.994331154877711
0.9038126 3.173555232635575 15.994209044087208
0.9036931 3.175466654806683 15.994083547613863
0.90357363 3.1773770992395827 15.993952079968688
0.9034542 3.1792875365191944 15.993814152968755
0.9033348 3.181196994645518 15.993670721344067
0.9032154 3.183106444409994 15.993521843028036
0.903096 3.185015866870928 15.993363598654849
0.90297663 3.186925279042522 15.99319985012132
0.90285724 3.1888346623673636 15.99303063726472
0.9027379 3.1907430809954027 15.992857883907893
0.9026186 3.192651469481275 15.992679684259906
0.9024993 3.194558892497725 15.992495162117253
0.90238 3.1964672371762584 15.992305123210905
0.9022607 3.198374614849514 15.992109293442102
0.90214145 3.200281959207743 15.991904632797983
0.90202224 3.2021883348133686 15.991689500118087
0.901903 3.20409562792117 15.991464805666913
0.90178376 3.2060019502004895 15.991235438023423
0.9016646 3.207907282256034 15.991000295903651
0.9015454 3.2098135486182127 15.990761585227329
0.90142626 3.2117188237751746 15.990520398588462
0.9013071 3.2136240793794175 15.990275622148635
0.90118796 3.215529296013978 15.990024583080535
0.9010688 3.2174344919447386 15.989770282009486
0.9009497 3.219338695171679 15.989511911701554
0.9008306 3.221242876381103 15.989249206092408
0.9007116 3.2231460639526555 15.988984035141458
0.9005925 3.2250501820748516 15.988717125155562
0.9004735 3.2269533060163704 15.988447295488356
0.90035444 3.2288564069062744 15.988173259843855
0.9002354 3.2307594657841703 15.987897126158867
0.90011644 3.2326615479524516 15.987618463780343
0.8999975 3.2345635873331986 15.987336739024318
0.8998785 3.23646560254938 15.987053605644663
0.8997596 3.2383666218133804 15.986765330167088
0.8996406 3.2402685686215795 15.9864749356761
0.8995217 3.242169518739841 15.98618195404542
0.8994028 3.244070442907319 15.985886609691418
0.89928395 3.2459703699133833 15.985589244161345
0.8991651 3.247870270485648 15.985287679361807
0.89904624 3.2497701259026375 15.984982748047434
0.8989274 3.25166995401601 15.984674940826544
0.89880854 3.2535697362324845 15.984363529409274
0.89868975 3.2554685376477392 15.984049311233118
0.89857095 3.2573672921591967 15.9837312563098
0.89845216 3.2592660180296265 15.983409768139852
0.89833343 3.261163743923217 15.983086255547232
0.8982147 3.2630614400520424 15.98275892978927
0.89809597 3.264959088136747 15.982428725209438
0.89797723 3.2668567058452997 15.982095474565677
0.89785856 3.2687533221919534 15.981758038334965
0.8977399 3.270649907310099 15.981417962849314
0.8976212 3.2725464429192126 15.98107408481785
0.8975026 3.274441993968427 15.980727740022077
0.8973839 3.2763384473469843 15.980378273247858
0.8972653 3.2782339154570166 15.980024877538048
0.8971467 3.280129332304713 15.97966952967062
0.89702815 3.282023763732547 15.979309684167342
0.8969096 3.2839181427800126 15.978946525744016
0.89679104 3.285812488072871 15.978579498285997
0.8966725 3.28770678020142 15.9782111442029
0.89655393 3.2896010381027376 15.97784040864848
0.89643544 3.2914942899685844 15.977465656267526
0.89631695 3.293387506836977 15.97708900014856
0.8961985 3.295279717173476 15.976709804529547
0.89608 3.2971728441889994 15.976328388121408
0.8959616 3.299064964091002 15.975942483557853
0.89584315 3.300957047302639 15.975552392285325
0.8957247 3.302849074667492 15.975158153326088
0.89560634 3.3047401124689024 15.974758977981844
0.89548796 3.3066310930539444 15.974354855410935
0.8953696 3.3085220350954043 15.973944081050561
0.8952513 3.3104119663788545 15.973526731218904
0.8951329 3.3123028097458347 15.973105585145698
0.8950146 3.3141926413512133 15.972680670468273
0.89489627 3.3160824321760622 15.97225301073037
0.894778 3.3179712106910433 15.97182381061903
0.89465976 3.3198599478102495 15.9713925328576
0.8945415 3.3217486241940906 15.970959200456576
0.89442325 3.3236372588039735 15.970523380203977
0.894305 3.3255258320772647 15.970084096942141
0.8941868 3.3274134111722495 15.969642672978495
0.8940686 3.3293009281295376 15.969199809843968
0.8939504 3.3311884024125753 15.968753017380442
0.89383227 3.333074861926038 15.968301914748558
0.89371413 3.3349612779691014 15.967848371480123
0.893596 3.3368476303591503 15.967391841175974
0.89347786 3.338733938532521 15.966932242730133
0.8933598 3.3406192306406908 15.966470444116688
0.8932417 3.3425044779644146 15.966006864611701
0.8931236 3.3443896605012355 15.965541671686003
0.89300555 3.3462747978455534 15.965072377005317
0.89288753 3.3481589183413574 15.96459965714708
0.8927695 3.3500429924640867 15.964124750234868
0.8926515 3.3519270007351514 15.963647139615267
0.8925335 3.353810962126938 15.963166857618612
0.8924155 3.3556939055320303 15.962683864744317
0.89229757 3.3575768015795258 15.962198525993186
0.8921796 3.3594596305554383 15.961710761667181
0.8920617 3.3613414601533598 15.961220160080579
0.8919438 3.3632232218148728 15.960727268863735
0.8918259 3.3651049352097155 15.96023246835012
0.891708 3.3669865801406544 15.959734362241631
0.8915901 3.368868176120128 15.959233684280154
0.8914723 3.3707487522266746 15.958732558501698
0.89135444 3.3726292786141374 15.95822907782675
0.89123666 3.3745087847712805 15.957722148281805
0.8911188 3.3763891916487303 15.957211088425398
0.89100105 3.378268577483613 15.956697170825398
0.89088327 3.380147912207811 15.956180481109694
0.8907655 3.382027176345294 15.955660376376708
0.89064777 3.3839054375794424 15.955137289449233
0.89053005 3.3857836272638684 15.954611329602677
0.89041233 3.3876617646231857 15.954081605556357
0.8902947 3.3895388791299768 15.953549795169678
0.89017695 3.391416891235026 15.953015074489882
0.8900593 3.393293879940231 15.952477826445506
0.88994163 3.3951708146100015 15.951938347038544
0.88982403 3.397046725425132 15.951395437559704
0.88970643 3.3989225816703597 15.950850212694856
0.8895888 3.400799314910058 15.950302507192859
0.88947123 3.4026740916713596 15.94975272326069
0.88935363 3.404549744941259 15.949200050056755
0.8892361 3.406424391722771 15.948643212014371
0.88911855 3.408298963199626 15.948082830024541
0.889001 3.410173478213632 15.947518240342372
0.88888353 3.4120469667848585 15.94694828367292
0.88876605 3.4139203972107386 15.946373533109858
0.88864857 3.4157937506012486 15.9457941027235
0.8885311 3.417667044984624 15.945212062641342
0.88841367 3.419539311236459 15.944627190146653
0.8882962 3.4214124682117664 15.944039899228107
0.8881788 3.423283646168155 15.943448402809707
0.8880614 3.4251557139489845 15.94285322180714
0.88794404 3.4270267522245863 15.942253601075908
0.8878266 3.4288986792739364 15.941651396117976
0.8877093 3.430768625634011 15.94104557197171
0.88759196 3.432639460487974 15.940436159119374
0.88747466 3.4345092640211314 15.939822844585079
0.88735735 3.436379004731022 15.939205266043524
0.88724005 3.4382486633281895 15.93858457409416
0.88712275 3.4401182583912644 15.937960153421113
0.8870055 3.441986820472591 15.937331054041247
0.88688827 3.4438553181248217 15.936697740176491
0.886771 3.4457237317757317 15.936060232675716
0.88665384 3.4475911299857653 15.935416592327956
0.8865366 3.449459392715098 15.934765272520782
0.8864194 3.4513266384321857 15.934110053670638
0.8863023 3.45319284817616 15.93345056619821
0.8861851 3.455059939280798 15.932785892551019
0.886068 3.456925993418131 15.932117956235212
0.88595086 3.4587919783170604 15.93144837965606
0.88583374 3.4606578754240074 15.930776310019349
0.8857167 3.4625227533828546 15.930101713831435
0.8855996 3.464387543046681 15.929423814112072
0.88548255 3.4662522623152836 15.928743111411885
0.8853655 3.4681168925692756 15.928058733564209
0.8852485 3.4699805022888404 15.927371266837397
0.8851314 3.4718449716265303 15.926681687604383
0.8850145 3.473707470500456 15.925989249855595
0.8848975 3.475570828692163 15.925292233416702
0.8847805 3.4774331645714676 15.924591103663763
0.8846636 3.4792954093379604 15.923887700502043
0.88454664 3.481157580605229 15.923180094050473
0.8844297 3.4830196599160725 15.92246896781333
0.8843128 3.4848807158233592 15.921753840969341
0.8841959 3.486741678934994 15.921033403595322
0.88407904 3.4886025664225753 15.920307584293552
0.88396215 3.4904633598996275 15.919577386228033
0.8838453 3.4923231278798186 15.918843422010646
0.8837285 3.494182800711182 15.918105820469755
0.8836117 3.496042396386135 15.917365311151954
0.8834949 3.4979009478400283 15.916621631894872
0.88337815 3.499759420960928 15.915875287376542
0.8832614 3.501617797957339 15.9151256990685
0.8831446 3.5034760959629203 15.914371567698607
0.88302785 3.505334296940174 15.913614980841528
0.88291115 3.5071914698330424 15.91285710742281
0.88279444 3.5090485453730853 15.912095957369276
0.88267773 3.51090554062863 15.911332025764786
0.8825611 3.512761489432597 15.910564804383
0.88244444 3.5146173571733197 15.909793940823377
0.8823278 3.516473126110726 15.909021115435351
0.88221115 3.5183288135044255 15.90824524602255
0.88209456 3.5201834535633187 15.90746593898537
0.881978 3.5220380110084024 15.906685089542364
0.8818614 3.5238924688304403 15.905901500089362
0.8817448 3.525746843569833 15.90511530448359
0.8816283 3.5276001699820574 15.904324979675689
0.88151175 3.5294534126498687 15.903532258159684
0.8813952 3.531306554320145 15.902735774547999
0.8812787 3.5331596113874113 15.901936008248901
0.8811622 3.5350116189297855 15.901133770111137
0.88104576 3.536863541139127 15.900329058189516
0.8809293 3.538715361058368 15.899520786011651
0.8808128 3.5405670950369057 15.898709860974723
0.8806964 3.542417778799888 15.897895548348805
0.88058 3.544268375401629 15.897077942288409
0.8804636 3.5461188687220915 15.896258212809311
0.88034725 3.547968326961593 15.895434921325762
0.8802309 3.549817681328981 15.894608826666913
0.88011456 3.5516669473081017 15.893779289094189
0.8799982 3.5535161087217357 15.892948128262045
0.87988186 3.5553651811987423 15.892113407898636
0.87976557 3.557213201246878 15.891275940539565
0.8796493 3.55906113159279 15.890436735430589
0.879533 3.5609089562719527 15.889594665430131
0.87941676 3.5627557439485895 15.88875081209165
0.87930053 3.564602425194738 15.88790348137165
0.8791843 3.5664490158349693 15.887051279386647
0.8790681 3.5682954989956253 15.886194264831108
0.8789519 3.570140943640293 15.88533388173301
0.8788357 3.571987226830525 15.8844712623153
0.8787195 3.5738324710657907 15.88360644956964
0.8786034 3.575676659893701 15.882738630397805
0.8784872 3.5775217024815307 15.881867584673094
0.8783711 3.57936568906191 15.88099371661576
0.878255 3.581209581932369 15.880117159510048
0.87813896 3.5830524186427635 15.879238172656592
0.87802285 3.5848961074426806 15.878357161791339
0.8779068 3.5867387396216417 15.87747369788885
0.87779075 3.5885812767386915 15.87658609348248
0.87767476 3.590422756463405 15.875693490311203
0.8775587 3.592265086521219 15.87479768050591
0.8774427 3.5941063584241073 15.87389955040374
0.8773268 3.5959465877355328 15.872997338754448
0.8772108 3.597787650521113 15.872092310926305
0.87709486 3.5996276700006815 15.871185240205069
0.87697893 3.6014675761026975 15.87027462065157
0.876863 3.603307384488728 15.86936137539516
0.8767471 3.605147078854209 15.868446004057251
0.8766312 3.606985729363005 15.867527995207038
0.8765153 3.608824265038602 15.866606965409753
0.87639946 3.610662702132496 15.865683477542115
0.87628365 3.612500078148744 15.864756465090624
0.8761678 3.614338300474626 15.863827371832052
0.87605196 3.6161754612592096 15.862895498042345
0.8759362 3.6180115767488377 15.861961050272438
0.8758204 3.6198485212046307 15.8610259531156
0.87570465 3.621684420155956 15.860088787227166
0.8755889 3.6235202019927026 15.859149691864635
0.87547314 3.6253558835244455 15.858208359350465
0.87535745 3.6271905026321596 15.857264775024248
0.87524176 3.62902502047478 15.856319531913456
0.87512606 3.630859420712296 15.855372270073229
0.8750104 3.632693719343784 15.854422393443249
0.87489474 3.634526954863307 15.853469712467527
0.87477905 3.636361033067444 15.852514609272845
0.8746634 3.63819404772478 15.851557470569846
0.87454784 3.6400260149467396 15.850598788309869
0.8744322 3.6418588078996965 15.849637847126997
0.87431663 3.643690553055432 15.848675534363858
0.87420106 3.645522178519113 15.847710718854215
0.87408555 3.6473527562938006 15.84674433227659
0.87397 3.6491841585616847 15.845775863940759
0.87385446 3.651014512592167 15.844805843231477
0.87373894 3.652844746030336 15.843834584270693
0.8736235 3.654673931261706 15.842860883960512
0.873508 3.6565039397998866 15.841884825005259
0.8733925 3.6583328996211315 15.840906339487832
0.87327707 3.660161738077827 15.83992584141619
0.8731617 3.6619895273389416 15.838942611329447
0.8730462 3.663818138826067 15.837957244496291
0.8729308 3.6656457006166643 15.83696907588871
0.8728155 3.667472196255895 15.835978512613146
0.8727001 3.6692995294757793 15.834986603320807
0.87258476 3.6711257963170763 15.833993503982756
0.8724694 3.6729519563867803 15.832997788406036
0.8723541 3.6747779934637705 15.832000465925132
0.87223876 3.6766039235060055 15.831002054330511
0.8721235 3.678428786711148 15.83000173034484
0.8720082 3.6802535424850213 15.82899846188941
0.8718929 3.68207817441078 15.827991659249623
0.8717777 3.6839017547524815 15.826982546499844
0.87166244 3.685726154031255 15.8259715570276
0.8715472 3.6875495014059894 15.824958417249492
0.87143207 3.6893717807413635 15.823941317660248
0.87131685 3.691194893696498 15.822919474208003
0.8712017 3.6930169378304614 15.821896119559788
0.87108654 3.694838871779613 15.820870633610978
0.8709714 3.696660679609553 15.819843203225163
0.8708563 3.698481433957791 15.818812045886254
0.8707411 3.700303004344396 15.817777901071377
0.87062603 3.702123520690988 15.816741626347879
0.870511 3.7039429670856636 15.815703183321052
0.8703959 3.7057632443823496 15.81466263185595
0.87028086 3.7075824513496602 15.813619101553604
0.8701658 3.7094015457243605 15.812571768566345
0.8700508 3.711220511590674 15.811520375573265
0.8699358 3.71303842184993 15.810465650610402
0.86982083 3.7148562027100818 15.809408965356262
0.86970586 3.716673869929029 15.808349264689147
0.8695909 3.7184914071081954 15.807286341815589
0.86947596 3.7203078877661215 15.806220930950305
0.86936104 3.72212423799548 15.805153416725842
0.8692461 3.723940473212375 15.804081953974258
0.8691312 3.725756577232766 15.803007418833218
0.86901635 3.7275716236158143 15.801930083545116
0.8689015 3.7293865379573266 15.800850466628656
0.86878663 3.731201336427738 15.79977051060856
0.8686718 3.733016002637606 15.79868944332971
0.868557 3.7348296112876977 15.797606618050477
0.8684422 3.736643087012774 15.796519617855601
0.8683274 3.738456446141675 15.795429506705178
0.8682126 3.7402696715436505 15.794335590181115
0.86809784 3.742081838238051 15.793239721582495
0.8679831 3.743893870755892 15.792140977380265
0.86786836 3.745705785399197 15.791041164832446
0.8677536 3.747517565482063 15.789939368101047
0.86763895 3.7493282861624304 15.78883508228615
0.86752427 3.75113887154218 15.787728462884697
0.8674096 3.7529493383214048 15.786617660095496
0.8672949 3.754759668974434 15.785503402332319
0.8671803 3.756568939597506 15.78438720225011
0.86706567 3.7583780733088314 15.783267747358959
0.86695105 3.7601870873048457 15.782144957686363
0.8668365 3.761995022980824 15.781019854485866
0.86672187 3.763803778996679 15.779891371484954
0.8666073 3.7656114561783864 15.778760624885853
0.86649275 3.7674190125637144 15.777626810340442
0.86637825 3.769225489674106 15.77649111543134
0.86626375 3.7710318453296483 15.775351404365676
0.8661492 3.7728390018576503 15.774209399787315
0.86603475 3.7746441556510106 15.773064100280367
0.86592025 3.7764501098902787 15.771915503197297
0.8658058 3.7782550008442524 15.770763741713557
0.86569136 3.7800597511569363 15.769609550619547
0.8655769 3.7818643778747076 15.768451612360126
0.86546254 3.7836679234182737 15.767291174187253
0.8653481 3.7854722845720086 15.76613005097552
0.8652337 3.787275564489457 15.764967335031399
0.8651194 3.789077780311302 15.763802953063777
0.865005 3.790880793924412 15.762637636099218
0.8648907 3.7926827433225947 15.7614715272081
0.8647764 3.794484550455228 15.76030365795247
0.86466205 3.7962862328467364 15.759134425937647
0.8645478 3.7980868337436604 15.757963933807542
0.86443347 3.7998882484620435 15.756791422403543
0.8643192 3.801688581459505 15.755617650880978
0.864205 3.803487849519207 15.754442137640472
0.86409074 3.805287913759491 15.753265132344128
0.86397654 3.807086912974671 15.752086165890987
0.86386234 3.8088857690495086 15.750905988795825
0.86374813 3.810684498649631 15.749723409382408
0.863634 3.812482146007989 15.748540019196307
0.86351985 3.8142796664838867 15.747354839972854
0.8634057 3.816077043167587 15.746168140461293
0.86329156 3.8178742927482237 15.744980159720932
0.8631775 3.819670460104219 15.743790894302945
0.86306334 3.821467438215275 15.742601072353395
0.86294925 3.823263334077371 15.741410136926763
0.8628352 3.8250581637882273 15.740218163582268
0.86272115 3.826853787472933 15.739024250960808
0.8626071 3.8286483449721835 15.73782859911432
0.8624931 3.8304427579488873 15.736630989171088
0.8623791 3.8322370423380874 15.735431458017567
0.8622651 3.8340302439481357 15.734230338810672
0.86215115 3.835823316492971 15.73302762230758
0.8620372 3.837616243822276 15.731822955872232
0.8619232 3.8394090418243336 15.73061706867252
0.8618093 3.8412007570844597 15.729409747899812
0.8616954 3.8429923422695103 15.728201197929062
0.8615815 3.8447837820811346 15.726991586939084
0.8614676 3.8465750916579515 15.725779903093633
0.86135375 3.848365318234646 15.724567235249381
0.8612399 3.8501554143564483 15.723353276019765
0.86112607 3.8519453645833135 15.722138449539015
0.8610122 3.8537351840740706 15.720922175830372
0.86089844 3.855523920410718 15.719704484882822
0.86078465 3.857312525653392 15.718486917710486
0.86067086 3.859100984707987 15.717268137510054
0.8605571 3.8608893125254373 15.716046736005627
0.86044335 3.86267655738434 15.714824716673473
0.86032957 3.8644646070415307 15.713601720919462
0.8602159 3.866250636852917 15.712378458418204
0.8601022 3.868037471603394 15.711153556398662
0.8599885 3.869823223072456 15.709928302862732
0.8598748 3.871609779045541 15.70870101636146
0.8597612 3.873394315365444 15.70747170696072
0.8596475 3.8751796555644216 15.706241220028804
0.8595339 3.8769639124304547 15.705010765542916
0.8594203 3.878748036707261 15.70378010554973
0.8593067 3.8805320138095585 15.702548976098475
0.8591931 3.8823158583575808 15.701317371092813
0.85907954 3.8840986201141403 15.700083784925921
0.858966 3.885881248523834 15.698849138557438
0.85885245 3.8876637297415133 15.697613018512929
0.8587389 3.889446077423447 15.696375156582215
0.8586254 3.891227342082048 15.695136854933201
0.8585119 3.8930084730735177 15.693897033516192
0.85839844 3.89478945634838 15.692655074816498
0.85828495 3.8965703055099565 15.69141231221246
0.8581715 3.8983500714628683 15.690167962918002
0.8580581 3.9001297029084947 15.688922521073613
0.85794467 3.901909186171763 15.687675565606312
0.85783124 3.9036885347821593 15.686428010445722
0.8577179 3.905466800411916 15.685178646791112
0.8576045 3.907244930638533 15.6839284723568
0.85749114 3.90902291264986 15.682677079290766
0.8573778 3.9107998244204616 15.681424859873266
0.85726446 3.9125775224475072 15.680171367779618
0.85715115 3.914354150235189 15.678918023737175
0.85703784 3.9161306296755525 15.677663410734928
0.8569246 3.917906038715494 15.676407706253324
0.8568113 3.9196822335696186 15.675151432102298
0.85669804 3.9214573581011085 15.673895059190489
0.8565848 3.92323233383751 15.672638219649905
0.8564716 3.9250062397199015 15.671379977842374
0.8563584 3.9267799963450623 15.670120201206135
0.8562452 3.928553617035741 15.668858774352422
0.85613203 3.930327088097062 15.66759556256767
0.85601884 3.932100422829954 15.666330695774352
0.8559057 3.9338726737725755 15.665062316058549
0.8557926 3.935644787841509 15.663792655144695
0.85567945 3.937416751466759 15.662520093921774
0.8555663 3.9391885776664974 15.661245895383754
0.85545325 3.940959319569904 15.659969920394156
0.8553402 3.9427299236048814 15.65869299501177
0.8552271 3.944500376619744 15.657415566531927
0.8551141 3.9462697586758226 15.656136038037074
0.85500103 3.9480399225025593 15.654853992178163
0.854888 3.9498090148476437 15.653570391722178
0.854775 3.95157795512742 15.652284634488792
0.85466206 3.9533458239714934 15.650997417247908
0.8545491 3.9551135406531026 15.649710087553478
0.8544361 3.956882051281725 15.64842099940678
0.8543232 3.9586485440403196 15.6471295785731
0.85421026 3.960415830295919 15.645837712448555
0.85409737 3.9621820313472966 15.644543708915911
0.8539845 3.9639480927660147 15.643248160617283
0.8538716 3.9657140012639562 15.641952730252768
0.8537587 3.967479770168039 15.640656795548605
0.85364586 3.9692444542470096 15.639360643657927
0.853533 3.971008998171239 15.638063036735002
0.8534202 3.9727733893169273 15.636764258480136
0.8533074 3.974536708190608 15.635464335934522
0.8531946 3.9763008059816203 15.634163174044346
0.8530818 3.9780638314267875 15.632861364134772
0.85296905 3.9798267037324155 15.631557728875192
0.85285634 3.9815885035338145 15.630253082147483
0.8527436 3.9833501497756707 15.628948567636533
0.8526309 3.9851116554514947 15.627642999217116
0.8525182 3.9868730073758516 15.626335812767636
0.8524055 3.9886342183527357 15.625026438835818
0.85229284 3.9903943442118917 15.623714864196765
0.8521802 3.9921543282335072 15.6224020748371
0.85206753 3.9939141581888014 15.621088535511127
0.8519549 3.995673846221229 15.619773362550324
0.8518423 3.997432448874218 15.618456759906293
0.8517297 3.9991909094260003 15.617138266763094
0.8516171 4.00094921529746 15.615819179671039
0.85150456 4.002706448054882 15.614498698482324
0.851392 4.004464456507266 15.613176936523672
0.85127944 4.006221391808508 15.611853487685192
0.85116696 4.00797724142709 15.610528950488415
0.85105443 4.009733878571057 15.609203337218656
0.85094196 4.011489430058703 15.607877050928128
0.8508295 4.013244838289909 15.606549798739513
0.850717 4.015000091083456 15.605221552307706
0.85060453 4.016755200540092 15.603892561612113
0.8504921 4.018509224324776 15.602561035876999
0.8503797 4.020263104365394 15.601227318725106
0.8502673 4.022016828386029 15.59989300894296
0.85015494 4.023769478620829 15.598557083361266
0.8500425 4.0255229022898655 15.597219549277053
0.84993017 4.027275252007774 15.595880971910113
0.8498178 4.0290274449147825 15.59454118364984
0.8497055 4.030778564339634 15.5932011998613
0.84959316 4.032530456164877 15.591859455061977
0.84948087 4.034281274346285 15.590517045947117
0.84936863 4.036031005831406 15.589174642242783
0.84925634 4.037781522406226 15.587830055556356
0.8491441 4.03953095213892 15.586484210017788
0.84903187 4.0412802375747825 15.58513795345008
0.84891963 4.043029365195806 15.583791820240188
0.8488074 4.044778348440672 15.58244531858294
0.8486952 4.046526245067255 15.581097343626874
0.84858304 4.048273996881676 15.579746812271079
0.84847087 4.05002159043617 15.578394924894747
0.8483587 4.051769038961425 15.577041880616706
0.8482466 4.053515400918895 15.575687882546323
0.84813446 4.055261617182901 15.574332642666887
0.84802234 4.057007675136104 15.572976560081745
0.8479103 4.058752659160445 15.57161963929854
0.84779817 4.060498412839918 15.570261875264553
0.8476861 4.062243092595937 15.568903511998814
0.84757406 4.063987613818738 15.567544164918486
0.84746206 4.065731061115552 15.566184407632607
0.84735 4.067475277576216 15.564823992498843
0.847238 4.0692184201566315 15.56346281817076
0.847126 4.070961403676131 15.562100383596444
0.84701407 4.072703313754356 15.560737836588745
0.8469021 4.074445992164603 15.559374551266512
0.84679013 4.076187596987408 15.558009168398968
0.8466782 4.077929042124683 15.556642319943993
0.8465663 4.079669413733788 15.555273524220619
0.84645444 4.081409625415934 15.553903089488262
0.8463425 4.083150617349322 15.552531197362853
0.8462307 4.084889595145189 15.551157926904962
0.8461188 4.086629352793007 15.549783472368524
0.846007 4.088368023253837 15.548407597826886
0.8458951 4.090107473063008 15.547031053749144
0.84578335 4.0918449086806925 15.54565399792143
0.84567153 4.093583124014524 15.544275793828247
0.8455598 4.0953202518464575 15.542896517874972
0.84544796 4.097058158746629 15.541516957209657
0.84533626 4.098794051528925 15.540136596285667
0.8452245 4.100530723538819 15.538754817450531
0.8451128 4.102266307748748 15.537372169920936
0.84500104 4.104002670662526 15.535987868336989
0.8448894 4.105737019634112 15.534601989045822
0.8447777 4.107472146960987 15.53321556525317
0.84466606 4.109206186427173 15.531828858717855
0.84455436 4.110941003940725 15.530441616181037
0.8444427 4.112674733627376 15.529052398472263
0.84433115 4.114407389729236 15.527661312479658
0.8442195 4.116140808861712 15.526268849382292
0.8441079 4.117873154262842 15.524875594719742
0.84399635 4.119605336790446 15.523481012786673
0.8438848 4.121336445787401 15.522085558704012
0.84377325 4.123068316767796 15.5206877142674
0.8436617 4.1247991141010285 15.519288857674585
0.8435502 4.126529748087767 15.517890200643446
0.84343874 4.128259308542878 15.516490807951808
0.8433272 4.129989630367475 15.515089579945148
0.84321576 4.131718878452621 15.5136860813703
0.8431043 4.13344796238198 15.512281229600196
0.84299284 4.135176897319487 15.510875537910575
0.84288144 4.136904743812183 15.509469762728877
0.84277004 4.138632440731905 15.508061451840693
0.84265864 4.140359973396003 15.506652098207377
0.84254724 4.142087356273801 15.505240950226966
0.8424359 4.143813650398933 15.503828906024323
0.8423245 4.145540718593135 15.502414607024084
0.8422132 4.147265773821844 15.50099689384129
0.8421019 4.148991602364095 15.499577519195018
0.84199053 4.150717265613878 15.498157844920511
0.84187925 4.152441854282451 15.49673783905612
0.84176797 4.154166277450996 15.495316834619324
0.8416567 4.155890549834444 15.49389437733783
0.84154546 4.157613733296705 15.492469548724499
0.84143424 4.159336765115243 15.491043704502978
0.841323 4.1610596312881505 15.489617556833798
0.8412118 4.162782345793657 15.488189502924325
0.84110063 4.164503971273172 15.486760665500471
0.8409894 4.166226367941565 15.48533135010257
0.84087825 4.167947675599288 15.483899932874941
0.84076715 4.169667908194266 15.48246685668991
0.840656 4.1713888972176925 15.481030802921998
0.8405449 4.173108810734664 15.479591937183146
0.8404338 4.174828556995695 15.478150190273224
0.8403227 4.176548150201928 15.476706733799206
0.84021163 4.178266653631211 15.475263097719875
0.8401005 4.179985925978564 15.473817991152721
0.8399895 4.181704108420144 15.472369394155505
0.8398785 4.1834212143622205 15.47091639954674
0.83976746 4.185139074136915 15.469463254697057
0.8396565 4.186855857499084 15.468009026963157
0.8395455 4.188572472557484 15.466553850820377
0.8394345 4.190288932934858 15.46509810053372
0.8393235 4.192005224878136 15.46364225978738
0.8392126 4.193720440374305 15.46218439801687
0.8391017 4.195435486985502 15.460726326613546
0.83899075 4.197150379005924 15.459267941368449
0.8388799 4.198864181004618 15.457807945302967
0.83876896 4.200578749186234 15.456347931354733
0.8386581 4.202292227432478 15.4548872400713
0.8385472 4.2040055503198275 15.453426499126182
0.8384364 4.205717783485551 15.451964630126305
0.8383256 4.207429861328758 15.450502134790385
0.8382148 4.209141770389225 15.449038091714806
0.838104 4.2108535238100755 15.447573028006772
0.8379932 4.212565108222995 15.44610776147841
0.83788246 4.21427561626804 15.444641707567422
0.8377717 4.215985955038501 15.443174404997313
0.83766097 4.217696138109557 15.441706289675425
0.8375502 4.219406151701601 15.44023735389983
0.83743954 4.221115089338795 15.438767607944305
0.83732885 4.222823857166488 15.437297721231714
0.83721817 4.2245324693721225 15.435826819685047
0.8371075 4.226240911573971 15.434354415360977
0.83699685 4.227948277995916 15.432881834821941
0.8368862 4.229655474436673 15.431408346494836
0.8367756 4.23136251483485 15.429933714472902
0.836665 4.233069385055046 15.428459110730271
0.8365544 4.234775179646832 15.42698449555976
0.83644384 4.236480803803449 15.425507637334944
0.8363333 4.238186271838475 15.424029093229525
0.8362227 4.239891569079771 15.422550085092444
0.8361122 4.241595791021282 15.421070364424645
0.83600163 4.243300761147051 15.419590133275825
0.8358912 4.245003736749031 15.418109022047126
0.8357807 4.2467074603265385 15.416627215890015
0.8356702 4.248411027490793 15.41514466172582
0.8355597 4.25011350461638 15.413660898335825
0.8354493 4.251815825265212 15.412176526970848
0.8353389 4.253517055977889 15.410690645732975
0.83522844 4.255219048425075 15.40920478381814
0.83511806 4.256919951110501 15.407718406690416
0.83500767 4.258620696746994 15.406231092974126
0.8348973 4.260321270925258 15.404742369212688
0.83478695 4.262020769971121 15.403253236297825
0.83467656 4.263721015508462 15.401763017213112
0.83456624 4.265420185758684 15.40027205860589
0.83445597 4.267118266147135 15.398780294464338
0.83434564 4.268817107211897 15.397287652069103
0.83423537 4.270514858442843 15.395794407570454
0.8341251 4.272212452465169 15.39430122968054
0.83401483 4.273909874388514 15.39280710308873
0.8339046 4.2756062214143515 15.39131131121503
0.83379436 4.277303313458662 15.389814852306975
0.83368415 4.2789993306570056 15.38831781540094
0.833574 4.280694258363079 15.386819162558183
0.8334638 4.2823899452686796 15.385320763413949
0.83335364 4.284084542884481 15.38382190550236
0.8332435 4.2857789823614745 15.382322152014432
0.83313334 4.287473249470556 15.380821881240427
0.8330232 4.289167358433879 15.379320965330376
0.8329131 4.29086037825954 15.377818366687748
0.832803 4.29255323972061 15.376314648081
0.8326929 4.294245928467086 15.374809181551331
0.83258283 4.295938458523593 15.373303458149248
0.8324728 4.297629899463208 15.371796773879959
0.8323628 4.299321181436334 15.370288559242388
0.83225274 4.301012290347415 15.368778680947864
0.8321428 4.302702324243244 15.367267271936203
0.83203274 4.304393100671269 15.365755151981292
0.83192277 4.306082801976215 15.364240965904715
0.8318128 4.3077723292864585 15.362725521654275
0.8317029 4.309460781630795 15.361208979274227
0.8315929 4.311149975337247 15.359691138548525
0.831483 4.3128380940839905 15.358172916870005
0.8313731 4.31452603863718 15.356654077717517
0.8312632 4.316213823442474 15.355133151747305
0.83115333 4.317900518566854 15.353611368965842
0.8310435 4.319587053618151 15.352088704513324
0.83093363 4.321273414080909 15.350565216293864
0.8308238 4.322959614426207 15.349041090064652
0.830714 4.324644725576008 15.347516316030402
0.8306042 4.326329676046878 15.34599069239891
0.8304944 4.328014452077299 15.3444645187558
0.8303846 4.329699067421578 15.342937707161685
0.8302748 4.3313835081773755 15.341409908469878
0.8301651 4.333066873699263 15.339881386220934
0.83005536 4.334750064629465 15.33835227127487
0.8299456 4.3364330945712455 15.336822695794302
0.82983595 4.338115035657554 15.335291958265913
0.8297263 4.339796815564693 15.333760351852376
0.8296166 4.341478420600564 15.332227860109075
0.82950693 4.3431598643004525 15.330693110711255
0.82939726 4.344841132754019 15.329157331447684
0.82928765 4.346521326140567 15.327620730961595
0.82917804 4.348201343957867 15.326084332911968
0.8290684 4.349881200457548 15.324546634268053
0.82895887 4.3515599678845875 15.323008467965996
0.82884926 4.353239487176307 15.321470122742662
0.8287397 4.354917917473289 15.31992937990199
0.82863015 4.3565961859877875 15.318387320527385
0.82852066 4.358273365502492 15.316844762647925
0.82841116 4.359950383005699 15.315301982206709
0.8283016 4.361628137579842 15.313758842492907
0.8281922 4.363303904235291 15.312214721688896
0.8280827 4.3649804080884165 15.310670246254418
0.82797325 4.3666558367265695 15.30912550428214
0.8278638 4.3683310896196 15.307579037078659
0.8277544 4.370006179845296 15.306032163167064
0.82764494 4.371681094142342 15.304484269409757
0.82753557 4.37335493345138 15.302935834072573
0.82742614 4.375029508764163 15.301386916843644
0.8273168 4.3767020972964605 15.299837525043944
0.82720745 4.378375421746277 15.298287710125221
0.8270981 4.38004858321968 15.296736971933452
0.82698876 4.381720656764731 15.295185025090053
0.82687944 4.383392567040849 15.29363268648301
0.8267702 4.385063389880777 15.292079245586594
0.8266609 4.3867349605458195 15.290525424558128
0.8265516 4.388405443841701 15.288970496554505
0.82644236 4.390075763174051 15.287414417527744
0.8263331 4.391745906271658 15.28585583869431
0.8262239 4.393414974022192 15.28429608780575
0.82611465 4.395084776255826 15.282735602395286
0.82600546 4.396753503157271 15.281172888434531
0.8258963 4.3984211425516255 15.279609445835721
0.8257871 4.400089527979123 15.278044923671677
0.825678 4.401756825901132 15.276479339326036
0.82556885 4.403423958775189 15.27491171797102
0.8254597 4.405090914506836 15.27334385810084
0.82535064 4.406756794990194 15.27177487730235
0.8252415 4.408423408415268 15.27020467588114
0.8251324 4.4100889463857875 15.268633599805227
0.82502335 4.4117543065980565 15.267061394805229
0.82491434 4.413418591651629 15.265488497404345
0.82480526 4.415083608762297 15.263915303716702
0.82469624 4.416747550738922 15.262340710170001
0.8245872 4.418411314852347 15.260765585808917
0.82447827 4.420074003826002 15.25919009752634
0.82436925 4.421737424384721 15.25761431281812
0.8242603 4.423399769953855 15.256037489189593
0.82415134 4.425061937222291 15.25445865108246
0.82404244 4.4267230297511455 15.252878882659282
0.8239335 4.4283848528882315 15.25129853112042
0.8238246 4.430045601284744 15.249718593234611
0.8237157 4.431706171021316 15.24813862875282
0.82360685 4.433365666472738 15.24655771846972
0.82349795 4.435025891858966 15.24497501783858
0.8233891 4.436685042813821 15.243390613029883
0.8232803 4.438344014730389 15.241805795633113
0.82317144 4.440002820676669 15.24021986883372
0.82306266 4.441660539032838 15.238633428128232
0.8229539 4.443318091319984 15.237046771290167
0.8228451 4.444975464376363 15.235459550585487
0.8227363 4.446632671369667 15.23387214223929
0.82262754 4.4482896990677085 15.232284457450817
0.8225188 4.449945652906531 15.230695907452848
0.8224101 4.45160142719414 15.229106436429024
0.8223014 4.453257035434405 15.227516318927805
0.8221927 4.454911556341944 15.225925182159425
0.822084 4.456566818636939 15.224333265630078
0.82197535 4.458220993541384 15.222739715593372
0.82186675 4.459874094838961 15.221144735250483
0.8217581 4.461527923141999 15.219547295459883
0.8216495 4.463180677573195 15.217949177655763
0.82154083 4.46483415855572 15.216350717028627
0.8214323 4.4664856588502575 15.214751847305154
0.8213237 4.468137885570829 15.213151109590294
0.82121515 4.469789038465204 15.211550102150188
0.8211066 4.471440010622794 15.209948738525993
0.8209981 4.47309081592431 15.20834771174593
0.82088953 4.4747414405359605 15.206747337170038
0.82078105 4.476390992018495 15.205146513034718
0.8206725 4.478041269067779 15.2035447181699
0.82056403 4.479690473074347 15.201942726810387
0.8204556 4.481338590379058 15.200340918129111
0.82034713 4.482987446797216 15.198737624653427
0.8202387 4.48463521646008 15.197133421626077
0.8201303 4.486282818953993 15.195528154261115
0.82002187 4.487930240433199 15.19392181805981
0.8199135 4.489576589271964 15.192315785289114
0.81980515 4.491222756924909 15.190710032493847
0.8196968 4.492868757723881 15.189103739048722
0.8195884 4.494514577287706 15.187497552263864
0.81948006 4.496160229956378 15.18589073013993
0.81937176 4.497804796149407 15.184282936525342
0.81926346 4.4994491954198494 15.182673791032617
0.81915516 4.501093413164419 15.181063972168815
0.8190469 4.502736558934857 15.179453935714303
0.8189386 4.504380427877135 15.17784333731147
0.8188304 4.50602322494565 15.176231090043547
0.8187221 4.507665840031683 15.174618676547826
0.81861395 4.509307383736224 15.173004851719517
0.8185057 4.51094964963779 15.171390172319997
0.8183975 4.512590844015411 15.169775013939818
0.81828934 4.5142318558746215 15.168159345271357
0.8181812 4.515871796638172 15.166543588121991
0.81807303 4.517512458897627 15.164927149138787
0.8179649 4.5191520501039415 15.163310187982864
0.8178568 4.520791458876732 15.161692731413442
0.81774867 4.522430700299067 15.160074423745273
0.8176406 4.524068855578003 15.158456560818642
0.81753254 4.525706843512099 15.156837577697821
0.8174245 4.527344648762897 15.155216323929348
0.8173164 4.528982286315334 15.153593113672443
0.8172084 4.530618837913827 15.151969157426898
0.81710035 4.532256124503394 15.150345191424343
0.81699234 4.533892325276131 15.148719914543772
0.8168844 4.535527454832615 15.147095131578427
0.8167764 4.537163304481003 15.14546992079166
0.81666845 4.538798083203047 15.1438445702906
0.8165605 4.540432679264017 15.142219281696427
0.81645256 4.542067107045497 15.140592716198912
0.8163446 4.543701351987814 15.138965577811911
0.81623673 4.5453345261767355 15.137337996145844
0.81612885 4.54696751731905 15.135709677975425
0.81602097 4.548600340171595 15.134080710014228
0.8159131 4.5502329798341865 15.132451134600958
0.81580526 4.551864549283434 15.130820360053123
0.81569743 4.553495935247083 15.129189084454701
0.8155896 4.5551271529046 15.127557134352175
0.8154818 4.556758186934953 15.125924357830481
0.815374 4.558388150971972 15.124291385231327
0.81526625 4.560017931554203 15.12265855660467
0.8151585 4.561647543624355 15.121024921857614
0.8150507 4.563276972144558 15.119391243814183
0.814943 4.564905330927475 15.117756173386768
0.81483525 4.566534407068498 15.116120566360319
0.81472754 4.568162413538578 15.114484399803507
0.8146199 4.569789335448586 15.112848798227095
0.8145122 4.57141698956233 15.111213467452359
0.81440455 4.57304355938688 15.109577551195168
0.8142969 4.574669960458331 15.107941050056795
0.81418926 4.576296177849512 15.106303619315542
0.8140816 4.577922226396596 15.104665288725753
0.813974 4.579547190802172 15.103026685194813
0.81386644 4.581171986477835 15.101387786721991
0.81375885 4.58279659828962 15.099748116142402
0.8136513 4.584420141186862 15.098107283398887
0.81354374 4.58604439995892 15.096466241269281
0.8134362 4.587667589905067 15.094823752073214
0.8133287 4.58929059540268 15.093181068846992
0.8132212 4.590912532667829 15.091538378994239
0.8131137 4.592535184992471 15.089895053474871
0.8130062 4.594156769068279 15.088251124474382
0.81289876 4.595778168429222 15.08660727525845
0.8127913 4.597399399167218 15.084963100447778
0.8126839 4.5990195460055565 15.083317965678086
0.8125765 4.600639524187824 15.081670923824891
0.81246907 4.602259317331984 15.08002302223088
0.81236166 4.603878941564951 15.078375264557254
0.81225425 4.60549838072747 15.076727389810527
0.8121469 4.607116752356886 15.075079247371473
0.81203955 4.60873493878596 15.073431163273508
0.8119322 4.610352956565409 15.071782846337001
0.8118249 4.6119698911053 15.070134136762197
0.8117176 4.61358665657554 15.068484095723566
0.8116103 4.615204135315753 15.066833373975761
0.81150305 4.6168196485468975 15.065182008367612
0.81139576 4.618435874601231 15.063530414004878
0.81128854 4.620051033619227 15.061877858004062
0.81118125 4.621666905062794 15.0602243164738
0.8110741 4.623280812007866 15.058570176571804
0.81096685 4.624895431085066 15.056916808129301
0.8108597 4.626508983525001 15.055261762994478
0.81075245 4.6281232477086505 15.05360520485966
0.8106453 4.629736445107 15.051947982084736
0.8105382 4.631348559805549 15.050290139776388
0.810431 4.632961401832934 15.048631333692587
0.8103239 4.634573161210211 15.046971763888182
0.8102168 4.6361847506078755 15.045312027256692
0.8101097 4.637796154343806 15.043653196949984
0.8100026 4.639406491641178 15.041992795537618
0.8098956 4.6410166433450915 15.040331796867033
0.8097885 4.642626624974968 15.038669127797315
0.8096815 4.644236420732989 15.037005399470416
0.8095744 4.645846046202877 15.035341599651089
0.80946743 4.647454589566113 15.033677418053566
0.80936044 4.649062962576293 15.032012040383758
0.80925345 4.650671149536032 15.030346666505633
0.80914646 4.652279166178846 15.02868108227922
0.80903953 4.653886101324483 15.027013978871638
0.8089326 4.655492865482411 15.025345355386879
0.8088257 4.657099443704728 15.023676832565357
0.80871874 4.658705851016559 15.022008110515277
0.80861187 4.660311176985276 15.02033861917836
0.808505 4.661916332090407 15.018668274129267
0.8083981 4.6635213010667735 15.016995984389641
0.80829126 4.665126098739494 15.015321897664373
0.8081844 4.666730709948212 15.013647607229306
0.8080776 4.6683342548915965 15.011972774875131
0.80797076 4.669937613193497 15.010297682393913
0.80786395 4.671540800335697 15.008623164928679
0.8077572 4.6731429066657855 15.006948833702387
0.80765045 4.674744841581351 15.005274190147846
0.8075437 4.676346590294858 15.003599699880805
0.80743694 4.677948167690316 15.001925137859402
0.8073302 4.6795495588488025 15.000249615874633
0.8072235 4.6811498844351185 14.998572464843832
0.8071168 4.682750023789158 14.996895899974717
0.8070101 4.684349991567472 14.99521868799451
0.8069034 4.6859497730724495 14.993541707551952
0.8067968 4.687548489307463 14.991863782591077
0.80669016 4.689147019053455 14.990185261335805
0.8065835 4.690745377338147 14.988506598699265
0.8064769 4.692343549068054 14.98682747478048
0.8063703 4.693940656141782 14.985147291405703
0.8062637 4.695538469782508 14.983467491910691
0.8061571 4.697135218765781 14.981787344192327
0.8060506 4.698730888071899 14.980107244192443
0.805944 4.700327278864354 14.978425679252615
0.8058375 4.701922590030178 14.976744010034675
0.805731 4.7035177297736634 14.975061980245862
0.8056245 4.705112682657089 14.973379474162483
0.805518 4.706707463986643 14.97169661116889
0.8054115 4.708301166030223 14.970013894455953
0.80530506 4.709894696589171 14.968331779372624
0.8051986 4.711488040351563 14.966648934022881
0.8050922 4.7130803207462755 14.964965569541079
0.80498576 4.714673306300911 14.963282159676599
0.80487937 4.716265228460218 14.96159847688042
0.804773 4.717856963589971 14.959913863141054
0.8046666 4.719448527266685 14.95822795699202
0.80456024 4.7210390122108 14.956542111825444
0.8044539 4.7226293257609395 14.954856190743293
0.8043476 4.724219452203998 14.95317031475626
0.80424124 4.725809407199294 14.951484017781938
0.80413496 4.727398283859152 14.949797099581357
0.80402863 4.728987880091354 14.948109774620589
0.80392236 4.730576398111662 14.94642166990861
0.80381614 4.732163853749509 14.944733036367472
0.80370986 4.733752012875592 14.943044058609207
0.80360365 4.7353391097353175 14.941354652259198
0.80349743 4.736926019055991 14.93966405608872
0.8033912 4.738512756824429 14.937973256833201
0.803285 4.740099306964521 14.936282431075684
0.80317885 4.741684795332709 14.934591303204426
0.8030727 4.743270096176837 14.932899266417953
0.80296654 4.744855225360668 14.931207562616517
0.8028604 4.746440166998344 14.929515432686173
0.8027543 4.748024047127452 14.927823708957416
0.8026481 4.7496086295339595 14.926132308591143
0.80254203 4.7511921507860375 14.924441428465743
0.802436 4.752774595219599 14.92274904432898
0.8023299 4.754357757381292 14.921056009101605
0.80222386 4.755939842777668 14.919362356010568
0.8021178 4.75752175628286 14.91766878623097
0.8020118 4.759103482417057 14.915975275116663
0.8019058 4.7606841478196325 14.914282725838275
0.8017998 4.762265514912812 14.912589106889978
0.8016938 4.763845821394158 14.910895130560734
0.8015878 4.765425940592241 14.909200093399496
0.8014819 4.767004999176613 14.907503873044426
0.8013759 4.768584758844865 14.905807548522208
0.80127 4.770163458064211 14.9041101877891
0.8011641 4.771741969514074 14.902412095622989
0.80105823 4.77331942097366 14.900713489036018
0.8009523 4.774897572737561 14.899015094543309
0.80084646 4.776474664616966 14.897316452726969
0.8007406 4.778051568502363 14.895618096567715
0.80063474 4.779628300775278 14.893919168386951
0.80052894 4.78120395734447 14.8922204715863
0.80042315 4.7827794424287156 14.890522226517383
0.8003173 4.7843556270397904 14.888823409832135
0.80021155 4.785929865359823 14.887123782906162
0.80010575 4.7875048027865486 14.885423316533075


==> anc/Data_JCP/Figure_003/ML/Shoulder-phi_0.227-epsS_01-kT_10.0.txt <==
3.0 0 -0.07253192219095857
2.9972973 -0.00019530535662931023 -0.07199349039403481
2.9945946 -0.00038915785471462606 -0.071457677852792
2.9918919 -0.000581555122554194 -0.07091401179866108
2.9891891 -0.0007724779244429446 -0.07036992009612876
2.9864864 -0.0009619349708189401 -0.06982613624563325
2.9837837 -0.0011499124753953788 -0.06927627928540823
2.981081 -0.001336405500882193 -0.06872762214373716
2.9783783 -0.001521407560947474 -0.0681711952007896
2.9756756 -0.0017048966042017288 -0.06761032176473726
2.9729729 -0.0018868698258439464 -0.06704907556264424
2.9702702 -0.002067326520227852 -0.06648872286858089
2.9675677 -0.0022462581615953874 -0.06593306146796901
2.964865 -0.0024237606241961415 -0.06542593709788588
2.9621623 -0.0025999265428230185 -0.06493358731121347
2.9594595 -0.0027747641673859964 -0.06445292395888372
2.9567568 -0.002948336963451421 -0.06398880014830034
2.954054 -0.003120670347514007 -0.06354525311283078
2.9513514 -0.0032918389221590232 -0.0631158988645668
2.9486487 -0.0034618412748285963 -0.06269168983667518
2.945946 -0.0036307100866626763 -0.06226289140540327
2.9432433 -0.0037983924293980985 -0.06182757510040091
2.9405406 -0.003964936552361474 -0.06141676191434764
2.9378378 -0.004130434132472933 -0.06106229335192875
2.9351351 -0.0042950230558782875 -0.060728678006090483
2.9324324 -0.004458710419625269 -0.060409803554493297
2.9297297 -0.004621587058796381 -0.06011676043903495
2.927027 -0.004783676920912159 -0.05983757959209419
2.9243243 -0.004945037464530281 -0.05956149423956226
2.9216216 -0.005105627488724104 -0.05928186309383305
2.9189188 -0.005265479370523259 -0.059000204530459795
2.9162161 -0.005424551639438059 -0.05872071812168603
2.9135134 -0.005582890225276935 -0.058441620159359525
2.9108107 -0.0057404500321178685 -0.05815951967888117
2.908108 -0.005897261206114733 -0.057870751199456213
2.9054055 -0.006053242737849384 -0.0575721188737833
2.9027028 -0.006208450693756784 -0.057275075627899505
2.9 -0.00636283304250336 -0.056973131278202596
2.8972974 -0.006516408451644468 -0.05666419916781243
2.8945947 -0.006669129471189192 -0.056355898738909414
2.891892 -0.0068210306905504454 -0.05604159391869581
2.8891892 -0.006972055319752488 -0.05572355898253934
2.8864865 -0.007122222159623819 -0.055385418288019024
2.8837838 -0.007271425694082401 -0.05503312122291252
2.881081 -0.0074196545512799075 -0.05463078503093391
2.8783784 -0.007566685730998871 -0.05418057980429337
2.8756757 -0.007712479674180845 -0.053681535262965194
2.872973 -0.007856783513995708 -0.05310719663520179
2.8702703 -0.007999483488877331 -0.05246269038867465
2.8675675 -0.008140332661848488 -0.05177391408506352
2.8648648 -0.008279304790602668 -0.0510421066501437
2.862162 -0.008416213299720468 -0.05028064765621575
2.8594594 -0.008551069312628088 -0.04949276494456835
2.8567567 -0.00868368584242677 -0.04864903247552615
2.854054 -0.008814019887404944 -0.047785123458574955
2.8513513 -0.008941957157498792 -0.04689263445261684
2.8486485 -0.00906744865058085 -0.045949186704961766
2.8459458 -0.009190287886378715 -0.04495629226754869
2.8432434 -0.00931041348832057 -0.043927302781654076
2.8405406 -0.009427663751338498 -0.04283841560608251
2.837838 -0.009541942355840228 -0.04171509184379948
2.8351352 -0.009653127758049567 -0.04056370975808451
2.8324325 -0.009761184608757942 -0.039388036284392254
2.8297298 -0.009865961833260316 -0.03814086406114377
2.827027 -0.00996732142273296 -0.036859493210795145
2.8243244 -0.010065176252941883 -0.03554744119782101
2.8216217 -0.010159359626294684 -0.03411233021368243
2.818919 -0.010249441781333303 -0.03254058383476592
2.8162162 -0.010335084649877972 -0.03077936235179126
2.8135135 -0.010415621366581126 -0.028806212066954284
2.8108108 -0.010490660220895695 -0.026684010737619678
2.808108 -0.010559813445376619 -0.024490822321150487
2.8054054 -0.010623003060093788 -0.022252687944919868
2.8027027 -0.010680047469397297 -0.01996006587092018
2.8 -0.010730846888470076 -0.01761323884810753
2.7972972 -0.010775225299118988 -0.015229612807142346
2.7945945 -0.01081313399947286 -0.01280665274114936
2.7918918 -0.010844405182244363 -0.01033539313699942
2.789189 -0.010868970482696265 -0.007830033325725261
2.7864864 -0.010886664001653733 -0.005259381057842039
2.7837837 -0.01089731953346473 -0.002599768079873905
2.7810812 -0.010900628969086107 0.00015546848840170544
2.7783785 -0.010896324103374742 0.00308236479986303
2.7756758 -0.010883825227098218 0.006169856192638095
2.772973 -0.010862662831770436 0.009602078573817665
2.7702703 -0.01083146879945537 0.013505599568782703
2.7675676 -0.010789349978486644 0.017752478115012255
2.764865 -0.010735114722291479 0.022418225725247355
2.7621622 -0.010667840632050285 0.027449476116831066
2.7594595 -0.010586543491158507 0.03272708909126104
2.7567568 -0.010490770253111742 0.038189534138197576
2.754054 -0.010379841179768399 0.04393013038984424
2.7513514 -0.010253027448629486 0.049983444920483615
2.7486486 -0.01010943886080518 0.056295105897634465
2.745946 -0.009948530251224 0.06282672399803059
2.7432432 -0.009769539650256714 0.0696633997502668
2.7405405 -0.009571608187565346 0.07690156265115292
2.7378378 -0.009352731646891344 0.08521660974489302
2.735135 -0.009109796575551953 0.09484092121631123
2.7324324 -0.008839613282216666 0.10513802407538472
2.7297297 -0.00854100701293483 0.11596097496544197
2.727027 -0.008212278766801064 0.12734732882210287
2.7243242 -0.007852046533142615 0.1393929085815697
2.7216215 -0.007458111073721315 0.15218271528897495
2.7189188 -0.007028781223226981 0.1656972186376465
2.7162163 -0.00656193503249428 0.17984810979168395
2.7135136 -0.006056231296050205 0.19448172113162135
2.710811 -0.005510230090392349 0.20960977288272498
2.7081082 -0.004922597500841465 0.2254078727757659
2.7054055 -0.004291346260754916 0.24174688230213762
2.7027028 -0.003615465909832104 0.2585150980037402
2.7 -0.0028936098619197874 0.2756818460775163
2.6972973 -0.0021248652323101747 0.2933179224544956
2.6945946 -0.0013075819929697311 0.311509182347318
2.691892 -0.00044032359848597313 0.3304793885799905
2.6891892 0.0004800618232951297 0.3507259390058913
2.6864865 0.001457119669195869 0.37277080282369857
2.6837838 0.0024969825045551737 0.39689417110114594
2.681081 0.0036043531873722425 0.4230725745901739
2.6783783 0.004785172927684017 0.4508189293095131
2.6756756 0.006042669848012825 0.48017281863423394
2.672973 0.007382337784090056 0.5112922320383414
2.6702702 0.008807958861480258 0.5441172829978392
2.6675675 0.010325268633961777 0.5788330741851349
2.6648648 0.011938327578782786 0.6152463667203502
2.662162 0.013651838677632469 0.6527994677521671
2.6594594 0.01546788560444149 0.6913501411757614
2.6567566 0.0173903294220078 0.7313866990347367
2.6540542 0.019423022953934534 0.7734896669639224
2.6513515 0.021573583138348312 0.8181298662295903
2.6486487 0.023847915463799406 0.8656027119749126
2.645946 0.026254352862189887 0.915256641417211
2.6432433 0.028796610042726576 0.966400632416738
2.6405406 0.03147932605027391 1.0188779945881292
2.637838 0.03430552427498317 1.0729587289575988
2.6351352 0.037280876784635965 1.1289155303355858
2.6324325 0.04041001879302193 1.1873420705430635
2.6297297 0.04370123336267714 1.248275392882777
2.627027 0.04715884347129497 1.3107230129399285
2.6243243 0.05078774982855556 1.3748055146948484
2.6216216 0.054591743159264516 1.4405419311272885
2.618919 0.05857566285594604 1.50764810278619
2.6162162 0.06274301276126057 1.5767402061786655
2.6135135 0.06710002285346103 1.6474791488526663
2.6108108 0.07164939524004978 1.7193898246774943
2.608108 0.0763954806240832 1.7927985271533764
2.6054053 0.08134185601337741 1.8680062526321388
2.6027026 0.08649522942576555 1.945686304438514
2.6 0.09186176087035507 2.0262981249631604
2.5972972 0.09745044827600968 2.1094623229457246
2.5945945 0.10326681213070739 2.1954109172156264
2.591892 0.10931917237402987 2.2838063481535205
2.5891893 0.1156123585372492 2.3734566712343126
2.5864866 0.12214989367289102 2.4644012968014937
2.5837839 0.1289348428203226 2.5568389659219064
2.5810812 0.1359720338447081 2.6507615986905884
2.5783784 0.14326487094612594 2.7463848387813217
2.5756757 0.1508190033190044 2.8437592951703956
2.572973 0.15863766837932916 2.9423176708925625
2.5702703 0.16672423444139775 3.0417790698041354
2.5675676 0.1750801958054216 3.1417014772254643
2.5648649 0.1837076059169331 3.242725016193302
2.5621622 0.19260854746421854 3.3437941599772487
2.5594594 0.2017821142727229 3.4447623100491302
2.5567567 0.21122864180855888 3.545382033892812
2.554054 0.22094574507186163 3.6453371825252727
2.5513513 0.23093175421284418 3.7436401049002823
2.5486486 0.24117923562243274 3.8394107658228944
2.545946 0.2516824161242379 3.9318631929136214
2.5432432 0.2624289444511611 4.020377703466209
2.5405405 0.27341057193460855 4.104786419823443
2.5378377 0.28461295252237745 4.18472276257052
2.535135 0.2960258736076061 4.259211086364702
2.5324323 0.3076330527298428 4.3301671605045255
2.5297298 0.3194279156095034 4.397445785207734
2.5270271 0.33139747980995793 4.45990393036557
2.5243244 0.34353219553375547 4.518586568320193
2.5216217 0.355817950850413 4.572593673974435
2.518919 0.36824367408024716 4.620674695883046
2.5162163 0.3807876794276952 4.6613658789479615
2.5135136 0.3934330139711171 4.6939218058550525
2.5108109 0.406156011937256 4.721018864815515
2.5081081 0.41894744677631657 4.74291450300685
2.5054054 0.43178852409413176 4.759363720283046
2.5027027 0.4446696212071341 4.77113470381483
2.5 0.4575737154746024 4.77768556987176
2.4972973 0.47048805227252294 4.776471559145775
2.4945946 0.48338640326909865 4.768219918080519
2.4918919 0.49625610118912117 4.753073340359609
2.4891891 0.5090725483703821 4.7310050892709645
2.4864864 0.5218242321974073 4.703422847448709
2.4837837 0.5344914234465333 4.670182614926142
2.481081 0.5470614498331702 4.62905080333459
2.4783783 0.5595054489205901 4.579266226900728
2.4756756 0.5718084397140373 4.5229376791056195
2.4729729 0.5839479057049699 4.460017834184091
2.4702702 0.5959129287845254 4.39287121057971
2.4675677 0.6076891333111621 4.322148247548478
2.464865 0.6192720345713518 4.248200761420315
2.4621623 0.6306492151624745 4.170720708852707
2.4594595 0.6418138069078119 4.090187709185429
2.4567568 0.6527551551038796 4.006142474534451
2.454054 0.6634659621742106 3.9190425390957295
2.4513514 0.6739373232840867 3.8296206569848557
2.4486487 0.6841653227991195 3.738676984523389
2.445946 0.6941452474082244 3.646347206252014
2.4432433 0.7038743034790002 3.552818820285269
2.4405406 0.7133492258366702 3.4585877954832966
2.4378378 0.7225692938806342 3.3641897365214133
2.4351351 0.7315340037288768 3.2696683512374523
2.4324324 0.7402428774867701 3.174739403623789
2.4297297 0.7486944993911672 3.0794414910511967
2.427027 0.7568885121123373 2.984078186051159
2.4243243 0.7648244015144211 2.8884246425128794
2.4216216 0.7725015454725033 2.7926237902079127
2.4189188 0.7799198606110073 2.696915532341806
2.4162161 0.7870798618584013 2.60158319133363
2.4135134 0.7939835566053739 2.5072408445098517
2.4108107 0.8006331670151641 2.4135644419020426
2.408108 0.8070293345992436 2.3195183194463835
2.4054055 0.8131707516891193 2.225625454721483
2.4027028 0.8190611085708731 2.13341669369001
2.4 0.8247053162944388 2.0440253658994885
2.3972974 0.8301125383098086 1.9575077246049248
2.3945947 0.8352881271300091 1.8728186994015072
2.391892 0.8402378835860466 1.7902377485898442
2.3891892 0.8449664157409685 1.7090894522814957
2.3864865 0.8494777835013216 1.6295979601959576
2.3837838 0.8537781754463876 1.5535344576836403
2.381081 0.8578771432856483 1.479794027794089
2.3783784 0.8617799504440872 1.409225605400139
2.3756757 0.8654979653107151 1.3422726723931024
2.372973 0.8690398953589216 1.2801916461706353
2.3702703 0.8724198132201235 1.2207424602933676
2.3675675 0.8756406648592694 1.1636645506221153
2.3648648 0.8787125771639178 1.1094239956553729
2.362162 0.881639274281589 1.0570703822313077
2.3594594 0.8844266198293622 1.0052067413506443
2.3567567 0.887073055509343 0.9535766770268834
2.354054 0.8895813047933562 0.9021679638852823
2.3513513 0.8919500865626734 0.8512351692379111
2.3486485 0.8941830346171689 0.8007891507788744
2.3459458 0.8962803866807744 0.752222919439487
2.3432434 0.8982509549906733 0.70581559016711
2.3405406 0.9000979043319272 0.6621380046335691
2.337838 0.9018326088748991 0.6212411983906556
2.3351352 0.9034591375941993 0.5838518101105672
2.3324325 0.9049909032010969 0.5492298176858036
2.3297298 0.9064300478024488 0.5169265995628675
2.327027 0.9077874506896804 0.48716409997907045
2.3243244 0.9090658066033169 0.4600980458870359
2.3216217 0.9102768497314259 0.435678528011794
2.318919 0.9114224318298682 0.4130318085479125
2.3162162 0.912509991506268 0.39120925527548706
2.3135135 0.9135380193279045 0.3704242845682782
2.3108108 0.9145129571272544 0.3504369115766734
2.308108 0.9154329318964048 0.3311729512370702
2.3054054 0.9163038057206235 0.31269095676860814
2.3027027 0.9171236986910837 0.29480716415295466
2.3 0.9178977846553803 0.27741648712257655
2.2972972 0.9186237510619765 0.2605786315194383
2.2945945 0.9193068113208839 0.24428478706734788
2.2918918 0.9199445802291779 0.22839697144534213
2.289189 0.9205419910110538 0.21312025498693163
2.2864864 0.9210973114226191 0.1986487247626331
2.2837837 0.9216164158373558 0.1849099378359104
2.2810812 0.9220975561464373 0.17202555646158366
2.2783785 0.9225468179145632 0.15982103527561858
2.2756758 0.9229619676413483 0.14818338094711028
2.272973 0.9233482207820279 0.13702188712078892
2.2702703 0.9237029452096721 0.1262110161758503
2.2675676 0.9240308889984653 0.11586444225005586
2.264865 0.9243296186672331 0.10593608421351301
2.2621622 0.9246039543102751 0.09647820932160882
2.2594595 0.9248512225043997 0.08712911665963265
2.2567568 0.9250752112174039 0.07805654816035007
2.254054 0.9252736011300915 0.06948316664275166
2.2513514 0.9254510621518189 0.061244771591745385
2.2486486 0.9256049936194536 0.053381999045533125
2.245946 0.9257400294510842 0.04596273253865005
2.2432432 0.9258538972799271 0.039049074043033
2.2405405 0.9259513434706881 0.03244711093688042
2.2378378 0.9260295694880608 0.026157885189869622
2.235135 0.9260932692975665 0.0204030084698578
2.2324324 0.9261405805335889 0.015451868759286534
2.2297297 0.926177210489174 0.011031998343162286
2.227027 0.9262005908123137 0.007031291716476334
2.2243242 0.9262152539438651 0.0031466755661356486
2.2216215 0.9262176014556608 -0.0007362523004068333
2.2189188 0.9262116595976133 -0.004276598891663552
2.2162163 0.9261950062623496 -0.0072396010098647835
2.2135136 0.9261728360648506 -0.009813451093140744
2.210811 0.926141929445858 -0.012421634911350498
2.2081082 0.926105954046305 -0.014803842664118546
2.2054055 0.9260621687388427 -0.016897039581855403
2.2027028 0.926014766286995 -0.018801064079783995
2.2 0.9259607082856892 -0.02051937506016995
2.1972973 0.9259041317763135 -0.02195061173746351
2.1945946 0.9258421309651583 -0.023298498852831712
2.191892 0.9257784351648048 -0.0244150844561727
2.1891892 0.9257100392280581 -0.025662429030347038
2.1864865 0.9256392460202725 -0.027355752309763046
2.1837838 0.9255619864527982 -0.029252511830166302
2.181081 0.9254811498724903 -0.031166742575721083
2.1783783 0.9253936940160659 -0.032884406016365386
2.1756756 0.925303866325189 -0.03414479327882849
2.172973 0.9252094433156122 -0.03505391379498682
2.1702702 0.9251146630700396 -0.03564584083336415
2.1675675 0.9250169432291594 -0.03603699912954913
2.1648648 0.9249199096013151 -0.03635082466466639
2.162162 0.9248207179515512 -0.03636892478972079
2.1594594 0.9247235859249668 -0.036091796651359656
2.1567566 0.9246256789609724 -0.03575633763162498
2.1540542 0.9245302268313487 -0.035488545963509026
2.1513515 0.9244336686943616 -0.03542949127887973
2.1486487 0.9243384362024426 -0.035660053849536785
2.145946 0.9242406546066843 -0.03617510875165051
2.1432433 0.9241427075752868 -0.03691289429066909
2.1405406 0.9240410636400495 -0.03771843715134278
2.137838 0.9239387948719648 -0.03856281909954583
2.1351352 0.9238325769869761 -0.03944958358330437
2.1324325 0.9237255796112761 -0.04032124857977412
2.1297297 0.9236145895895951 -0.04123050495584331
2.127027 0.9235026885356475 -0.04216737173252388
2.1243243 0.9233866673950812 -0.04309267348537056
2.1216216 0.9232697082669584 -0.04405651448608595
2.118919 0.9231485370970897 -0.0450048853335606
2.1162162 0.9230264441000053 -0.04594446415808221
2.1135135 0.9229002957320817 -0.04676411613077765
2.1108108 0.9227737107618396 -0.04751836868761423
2.108108 0.9226434529032522 -0.0482568554304207
2.1054053 0.922512871748062 -0.048983438652698025
2.1027026 0.9223787337843214 -0.049646484744016034
2.1 0.9222444798220052 -0.05032481271755775
2.0972972 0.9221067539918589 -0.05095067587384351
2.0945945 0.921969062009693 -0.05157288101049663
2.091892 0.9218280239309702 -0.05216074110434793
2.0891893 0.9216871539111933 -0.05271459359228131
2.0864866 0.9215430787090338 -0.053268867521095636
2.0837839 0.9213992539364256 -0.05378685850914505
2.0810812 0.921252352182475 -0.05428890494996223
2.0783784 0.9211058444734852 -0.05474762232065383
2.0756757 0.9209564677864902 -0.055151025374546456
2.072973 0.9208077185797263 -0.05555322186203994
2.0702703 0.9206562432944239 -0.055883994954026774
2.0675676 0.920505682710402 -0.05616413066086347
2.0648649 0.9203526568132607 -0.05643918376050172
2.0621622 0.9202005735731621 -0.056741012798481295
2.0594594 0.9200459625758229 -0.057026062635023266
2.0567567 0.9198923793978401 -0.057258033800526215
2.054054 0.9197364264185826 -0.057525618631796435
2.0513513 0.9195815478910903 -0.0576946759024919
2.0486486 0.9194246886522266 -0.05772327097054546
2.045946 0.9192695557054802 -0.05770007094282588
2.0432432 0.9191128203121333 -0.05764897476283986
2.0405405 0.9189579250096137 -0.05760421682841005
2.0378377 0.9188014603841914 -0.057542352105076536
2.035135 0.9186468991867615 -0.05746364708021352
2.0324323 0.91849083032373 -0.05740110396013329
2.0297298 0.9183366975840838 -0.057286603075574
2.0270271 0.9181811695137282 -0.05718985159478435
2.0243244 0.9180275454187652 -0.057111436659383744
2.0216217 0.9178724564033496 -0.05703463972474666
2.018919 0.9177192439754597 -0.056962527114517846
2.0162163 0.9175644931412997 -0.05695316132219162
2.0135136 0.9174113860609744 -0.05695794987150656
2.0108109 0.9172565648719505 -0.05701410694824391
2.0081081 0.9171032038519472 -0.057077576155344215
2.0054054 0.9169480091638317 -0.057171110549323084
2.0027027 0.9167941390079996 -0.05729785592537854
2.0 0.9166382604037243 -0.057457270495051435
1.9972973 0.9164835129841093 -0.05766317158309608
1.9945946 0.9163265486349156 -0.0578887792180565
1.9918919 0.9161705593936603 -0.058153910150299325
1.9891891 0.916012204391228 -0.05841635213225235
1.9864864 0.9158547950623793 -0.05867741660946216
1.9837838 0.9156950377385811 -0.05893541760047348
1.9810811 0.9155362255305403 -0.05919769771589378
1.9783784 0.9153750299849809 -0.05948103537405598
1.9756757 0.9152146990011717 -0.05977407753880296
1.972973 0.9150519336879454 -0.06005816837033997
1.9702703 0.9148900168611112 -0.0603778950965298
1.9675676 0.9147255536350133 -0.060710720205442874
1.9648649 0.9145618959865004 -0.06100492691135349
1.9621621 0.9143958016646785 -0.061292855069772736
1.9594594 0.91423060516761 -0.06155894181011662
1.9567567 0.914063107903208 -0.06176003624433291
1.954054 0.9138968470298326 -0.06187604763291837
1.9513514 0.9137287201051164 -0.061913013756542346
1.9486487 0.913562214532047 -0.06191078871975224
1.945946 0.9133941000465386 -0.06187067150547459
1.9432433 0.9132278113915479 -0.06179260222526603
1.9405406 0.9130600968075088 -0.06170109266277904
1.9378378 0.9128943056749224 -0.06159359051296011
1.9351351 0.9127271719191009 -0.06146975375626045
1.9324324 0.912562031259482 -0.06134638103942206
1.9297297 0.9123955830945389 -0.06120690537705848
1.927027 0.9122311752444721 -0.06107007755570553
1.9243243 0.9120654432485135 -0.06096660768576409
1.9216217 0.9119016394268823 -0.06086322963125913
1.918919 0.9117364573704563 -0.06076147588930809
1.9162163 0.9115731981523758 -0.06065970283126619
1.9135135 0.9114085707986919 -0.06055241123631577
1.9108108 0.9112458816155391 -0.06044841168087571
1.9081081 0.9110818146050844 -0.06035192555009451
1.9054054 0.9109196536877513 -0.06025698801835576
1.9027027 0.910756088556673 -0.06017464910537114
1.9 0.9105943633894066 -0.06011319101450858
1.8972973 0.9104311404057512 -0.060063650664344416
1.8945946 0.9102696879992307 -0.0600216111199117
1.8918918 0.9101066788901522 -0.060000805547814756
1.8891892 0.9099453422664935 -0.06000464366077037
1.8864865 0.909782325653157 -0.060019286565647506
1.8837838 0.9096209110260991 -0.060037357263390434
1.8810811 0.9094578054401549 -0.06004733894006652
1.8783784 0.9092963319595475 -0.06005358129945401
1.8756757 0.9091332008251637 -0.060048076269820665
1.872973 0.9089717641423644 -0.06002457166488438
1.8702703 0.9088087480596339 -0.05999482522276966
1.8675675 0.9086474618646264 -0.059967987217771336
1.8648648 0.9084845908722335 -0.059946323593298316
1.8621621 0.9083234383521543 -0.05991511686447365
1.8594594 0.9081607171873697 -0.059891620027577815
1.8567568 0.9079996998367977 -0.05987493291145225
1.8540541 0.90783707888763 -0.059853722724729067
1.8513514 0.9076761613858427 -0.05983478751480867
1.8486487 0.9075136579720227 -0.05980296634819408
1.845946 0.9073529014314948 -0.059768067772958094
1.8432432 0.9071905820141908 -0.05973770003007683
1.8405405 0.9070299972410064 -0.05970509946795105
1.8378378 0.9068678502931934 -0.05967273814798204
1.8351351 0.9067074493462541 -0.05963271332463101
1.8324324 0.9065455117993021 -0.059590764189829594
1.8297297 0.9063853432749039 -0.05954185616383516
1.8270271 0.9062236722406776 -0.059490240350089
1.8243244 0.9060637706623763 -0.059446626238329754
1.8216217 0.9059023472909893 -0.05939258058355219
1.818919 0.9057427443736977 -0.05932231256658858
1.8162162 0.9055816837604703 -0.05925332257547876
1.8135135 0.9054224427155403 -0.059195421139713995
1.8108108 0.9052617090659038 -0.059135541317287696
1.8081081 0.9051028048791191 -0.0590619773671822
1.8054054 0.9049424405248083 -0.05900327031944727
1.8027027 0.9047838722590649 -0.05894291725955001
1.8 0.9046238260735621 -0.058885744800498956
1.7972972 0.904465574964494 -0.05882454669558328
1.7945946 0.904305860467661 -0.05876433064440902
1.7918919 0.9041479842378609 -0.05866124361809353
1.7891892 0.9039888054125906 -0.058520455926385107
1.7864865 0.9038316460334497 -0.05838118753931572
1.7837838 0.9036732433942486 -0.05822729054870902
1.7810811 0.9035168974279439 -0.05807516267404139
1.7783784 0.9033593264043495 -0.057918580820741535
1.7756757 0.9032038453589097 -0.05774109109477209
1.772973 0.9030472174341125 -0.05755668273965534
1.7702702 0.9028927372684992 -0.05736173797410593
1.7675675 0.9027371593283907 -0.05715954242462737
1.7648649 0.9025837782215661 -0.05695071809331371
1.7621622 0.9024293344520092 -0.05672945643948541
1.7594595 0.9022771626000858 -0.05647795160794588
1.7567568 0.902124064370921 -0.056207227234619433
1.7540541 0.9019733468269845 -0.05592533975941758
1.7513514 0.9018217720664364 -0.05563458448334208
1.7486486 0.9016726224470218 -0.055338275082384605
1.7459459 0.9015226491768386 -0.05503744891463636
1.7432432 0.9013751454517359 -0.05471452302736765
1.7405405 0.9012269000566067 -0.054384723073335174
1.7378378 0.9010811594638078 -0.054065433335382614
1.7351351 0.9009346147628732 -0.05378897501908999
1.7324325 0.9007904072793574 -0.053526635407527126
1.7297298 0.9006452789797779 -0.05327309005848042
1.727027 0.9005024411134974 -0.05302345334694945
1.7243243 0.9003586599356745 -0.05277901502621577
1.7216216 0.9002171340265585 -0.05254806553055306
1.7189189 0.9000746014420588 -0.052332441186314554
1.7162162 0.8999342420269978 -0.052131296087375406
1.7135135 0.8997927986446103 -0.05194227965825706
1.7108108 0.8996534499392229 -0.0517751640020862
1.7081081 0.8995129166069769 -0.05162493431182275
1.7054054 0.8993743729763319 -0.051497789464262915
1.7027028 0.8992345434975368 -0.05138369117763647
1.7 0.899096609029045 -0.05128937924686943
1.6972973 0.8989572709107764 -0.05123018245594567
1.6945946 0.8988196585866167 -0.05120418232876667
1.6918919 0.8986804822452166 -0.051187328377852864
1.6891892 0.8985429707194864 -0.05117101090451352
1.6864865 0.8984038749036956 -0.05116159924205996
1.6837838 0.8982664359731678 -0.0511398050770039
1.681081 0.898127459323472 -0.05109929746422532
1.6783783 0.8979902256267096 -0.05105226605881456
1.6756756 0.8978515165324839 -0.05098696127685411
1.6729729 0.8977146125625425 -0.05092404977463894
1.6702703 0.8975762496948526 -0.0508686037206052
1.6675676 0.8974396490158191 -0.0508174438788663
1.6648649 0.8973015443545714 -0.050783378724910934
1.6621622 0.8971651300673162 -0.05076440573141696
1.6594595 0.8970271447450798 -0.05074139643560277
1.6567568 0.896890866257592 -0.05070420572548448
1.654054 0.896753075081351 -0.0506579403570584
1.6513513 0.896617041822439 -0.05060691195650572
1.6486486 0.8964795339297286 -0.05054392532392136
1.6459459 0.8963438413413567 -0.050468802013273494
1.6432432 0.8962067447218885 -0.05037572573351398
1.6405406 0.8960715688952523 -0.05025791075755109
1.6378379 0.8959351023601347 -0.05012117009003857
1.6351352 0.8958006515917858 -0.04997267682793803
1.6324325 0.8956649963363859 -0.04980465879305478
1.6297297 0.8955314378528569 -0.04963125666370638
1.627027 0.8953967323720285 -0.04944217266615418
1.6243243 0.8952642069022644 -0.04922769727477943
1.6216216 0.8951306560211688 -0.048990654681713305
1.6189189 0.8949994054233807 -0.04873676734967804
1.6162162 0.8948672413347872 -0.04845145612978387
1.6135135 0.8947375629343525 -0.04810810896846626
1.6108108 0.8946072575885413 -0.047696959265664245
1.6081082 0.8944797766740428 -0.04724519201841617
1.6054054 0.894351891611879 -0.04678372319990787
1.6027027 0.894226901850464 -0.04631043354205227
1.6 0.8941015739933551 -0.04582603329005246
1.5972973 0.8939791990608253 -0.04533368448605628
1.5945946 0.8938565279770382 -0.04483926342170795
1.5918919 0.8937368177629602 -0.04434973027270869
1.5891892 0.8936168013299695 -0.04385737292885332
1.5864865 0.893499753532892 -0.04336128938854917
1.5837837 0.8933824159913193 -0.042864197358187694
1.581081 0.8932680654126017 -0.042357017842252355
1.5783783 0.8931534583009353 -0.041849792650589086
1.5756757 0.893041852431954 -0.041344312991063094
1.572973 0.8929299777109266 -0.04084098465058646
1.5702703 0.8928210886127298 -0.040338888364200194
1.5675676 0.8927119259913102 -0.039839942158219205
1.5648649 0.8926057436948825 -0.039335457045421546
1.5621622 0.892499297824994 -0.03883458885703332
1.5594594 0.892395826055815 -0.03833456590799791
1.5567567 0.8922920823473321 -0.0378354453499525
1.554054 0.8921913140826623 -0.03733230304126813
1.5513513 0.892090297627088 -0.036815522715544564
1.5486486 0.8919923464310837 -0.03626410253076258
1.545946 0.8918943074741602 -0.03568105951299065
1.5432433 0.8917994920010972 -0.03508049892912632
1.5405406 0.8917047109505737 -0.03444827861094668
1.5378379 0.8916133097455483 -0.03378719766660631
1.5351351 0.8915220997257552 -0.03310061267545133
1.5324324 0.8914343898255316 -0.032406265470468765
1.5297297 0.8913469428247196 -0.03169773973851124
1.527027 0.8912630594714237 -0.030977998319905255
1.5243243 0.8911794975529018 -0.03025380568351013
1.5216216 0.8910995417000435 -0.02951367943722208
1.5189189 0.8910199791149647 -0.02875626341580647
1.5162162 0.8909441145759576 -0.027984081720350794
1.5135136 0.8908687172875537 -0.027211035988139523
1.5108109 0.8907970465698165 -0.02642366036875475
1.5081081 0.8907258901765139 -0.025631807604146326
1.5054054 0.8906585084433838 -0.024827767203165898
1.5027027 0.8905917012725709 -0.024006235556177855
1.5 0.890528757702794 -0.023169490587472197
1.4972973 0.8904664649618677 -0.022327573692863662
1.4945946 0.8904080848738544 -0.021469329662532247
1.4918919 0.8903504208175073 -0.020603613757536526
1.4891891 0.890296742034805 -0.019711119175854185
1.4864864 0.8902438868285762 -0.018804183609063028
1.4837838 0.8901951137521298 -0.017881782972448107
1.4810811 0.8901472423348775 -0.016946113405652
1.4783784 0.8901035304950087 -0.01599207609834337
1.4756757 0.8900608355365993 -0.014996760352059471
1.472973 0.8900225259337385 -0.01394051363721353
1.4702703 0.8899855133707044 -0.012848468505346902
1.4675676 0.8899531077972452 -0.011719683536791505
1.4648649 0.8899221890668865 -0.010562504937578085
1.4621621 0.8898960402287304 -0.009375430288911083
1.4594594 0.889871535652414 -0.00816084827873157
1.4567567 0.8898519585802497 -0.006913046679483999
1.454054 0.889834195412844 -0.005634471923626106
1.4513514 0.8898215537349338 -0.004304191645426263
1.4486487 0.8898109551307488 -0.002946064270074237
1.445946 0.8898056590048257 -0.0015557375225024508
1.4432433 0.889802566030938 -0.0001428507074291563
1.4405406 0.8898049119330788 0.0012968344234208938
1.4378378 0.8898095963981013 0.002759190628207661
1.4351351 0.8898198414993298 0.004239370080384084
1.4324324 0.8898325287692147 0.005738163335509438
1.4297297 0.8898508912530707 0.007269570967436537
1.427027 0.8898718534665307 0.008833799362914863
1.4243243 0.8898986653077503 0.010425552860076483
1.4216217 0.8899282421712998 0.012056736621984037
1.418919 0.8899638754601477 0.013731055478297473
1.4162163 0.8900025032639504 0.015448538087947987
1.4135135 0.8900474052346884 0.01719582595744228
1.4108108 0.8900954867052576 0.01897938199103131
1.4081081 0.8901500294763462 0.020799135188752413
1.4054054 0.8902079409218946 0.022647778868041462
1.4027027 0.8902724920687272 0.02453922703053774
1.4 0.8903406193961407 0.026467854451026875
1.3972973 0.8904156378605734 0.028471191982800324
1.3945946 0.8904946198271552 0.030587200278645248
1.3918918 0.8905811199302134 0.032854695614891884
1.3891892 0.8906723531900709 0.035281859749945944
1.3864865 0.8907719718082697 0.03786745915951092
1.3837838 0.8908771572885987 0.040579980880334675
1.3810811 0.8909914616173067 0.0434401816971542
1.3783784 0.8911121346740923 0.046483189647448325
1.3756757 0.8912428618875787 0.04968603246447533
1.372973 0.8913808225105007 0.05301503478043505
1.3702703 0.8915295226879713 0.05645091644244917
1.3675675 0.8916860428934267 0.05997462480713435
1.3648648 0.8918537938692105 0.0635894039106867
1.3621621 0.8920298483688759 0.06729037330507695
1.3594594 0.8922176041017513 0.07107703623826594
1.3567568 0.8924141465661426 0.07498060947122002
1.3540541 0.8926230772311206 0.07906714021850433
1.3513514 0.892841670102641 0.08330013468580562
1.3486487 0.8930734322941669 0.08763553744577575
1.345946 0.8933154828950449 0.09208789750813992
1.3432432 0.8935713313093097 0.09667437054481336
1.3405405 0.8938382660853315 0.10150173541340632
1.3378378 0.8941202226268244 0.10658256903412935
1.3351351 0.8944145217530997 0.11180932585894793
1.3324324 0.8947246720460659 0.11712952866252797
1.3297297 0.8950478419081765 0.12265523482010925
1.3270271 0.8953880388824991 0.128557763561823
1.3243244 0.8957430514524992 0.13480986063355466
1.3216217 0.896116873200242 0.14124689013428052
1.318919 0.8965066726143464 0.1478188168253612
1.3162162 0.8969160500572837 0.15455372913955998
1.3135135 0.8973422835750197 0.16149087476222207
1.3108108 0.8977891996026819 0.1686660904219087
1.3081081 0.8982542848634781 0.17616231025200982
1.3054054 0.8987416835524 0.18394614474673848
1.3027027 0.89924895977409 0.19213802601199406
1.3 0.8997805379839438 0.20064818848402893
1.2972972 0.90033391743614 0.20956760495685609
1.2945946 0.9009134603203316 0.21869831214866867
1.2918919 0.9015162381150131 0.22803825045976966
1.2891892 0.9021463487612522 0.23763710912275435
1.2864865 0.9028010003153906 0.24749388468922942
1.2837838 0.9034844286405883 0.25764197223528157
1.2810811 0.9041939334974709 0.26808812708585766
1.2783784 0.9049340646356403 0.2790427112579358
1.2756757 0.9057028622431975 0.2906455103132379
1.272973 0.9065054252333855 0.3026423612972767
1.2702702 0.9073390733644636 0.31497242178315954
1.2675675 0.908208443771468 0.32777616062713516
1.2648649 0.9091111787945142 0.3409970307931512
1.2621622 0.9100520364866026 0.35465508974918825
1.2594595 0.9110287237038189 0.3688492942419047
1.2567568 0.9120463833964682 0.3836473783078738
1.2540541 0.913102983633009 0.39898088130657844
1.2513514 0.9142034120040392 0.41474729408114874
1.2486486 0.9153452789775047 0.4309682266091302
1.2459459 0.9165335339659244 0.44777294065127554
1.2432432 0.9177662325198539 0.4651881338804644
1.2405405 0.9190486877823829 0.4832704022074964
1.2378378 0.9203789971604742 0.501887882694627
1.2351351 0.9217622788975819 0.5212102359222659
1.2324325 0.9231970911550978 0.5414143726695941
1.2297298 0.9246895497901205 0.5624687969560238
1.227027 0.9262384611564504 0.5846181902351676
1.2243243 0.9278504315420925 0.6076714933353551
1.2216216 0.929523826039041 0.6314368663468152
1.2189189 0.9312640878846541 0.6557628994623513
1.2162162 0.9330689695318504 0.680605716879594
1.2135135 0.9349434336353848 0.7058909441445996
1.2108108 0.9368852417976413 0.7318764711060263
1.2081081 0.93890026634407 0.7586489641554358
1.2054054 0.940986680210129 0.7861068453740341
1.2027028 0.9431502397572914 0.8144358991534879
1.2 0.945389592138444 0.8434685135837262
1.1972973 0.9477101205788576 0.8731514405868132
1.1945946 0.950109828302982 0.9033677669799826
1.1918919 0.9525940492399992 0.9344375069972027
1.1891892 0.9551615542521497 0.9662764973301745
1.1864865 0.957818527700008 0.999461227168257
1.1837838 0.9605658211946295 1.034591887680913
1.181081 0.963413230038613 1.0721472932585636
1.1783783 0.966362442363235 1.1110437532443098
1.1756756 0.9694213188068455 1.1523607698220888
1.1729729 0.9725932743909605 1.19571018609196
1.1702703 0.9758856096933316 1.2404549265915918
1.1675676 0.9793003152375888 1.2874173512967608
1.1648649 0.9828465383411921 1.3365006695288362
1.1621622 0.9865267943529835 1.3879410168573132
1.1594595 0.9903516211015347 1.442223816403611
1.1567568 0.9943247052776533 1.4988116388198478
1.154054 0.9984549518805986 1.5572947296978983
1.1513513 1.0027438544360048 1.6172291577077658
1.1486486 1.007198290930835 1.678809191123358
1.1459459 1.0118201868705614 1.7422244312858344
1.1432432 1.0166193755069348 1.8092204559862681
1.1405406 1.0216032397275536 1.8802868040747056
1.1378379 1.0267869048231586 1.9557175454903095
1.1351352 1.0321791555425843 2.036064534246191
1.1324325 1.037796634504065 2.1208874635450234
1.1297297 1.043646850350697 2.2094780168002677
1.127027 1.04974288847418 2.301560448578476
1.1243243 1.0560911290809802 2.3973765892290064
1.1216216 1.0627047912359888 2.4966573452540777
1.1189189 1.0695899749883804 2.5996555061355484
1.1162162 1.0767604632557064 2.7064395958419114
1.1135135 1.084222447934343 2.8165687724678174
1.1108108 1.0919883271207316 2.9301281017934975
1.1081082 1.1000639613844614 3.047330029254023
1.1054054 1.1084634472164112 3.1682437958098357
1.1027027 1.1171923905635972 3.292178240009827
1.1 1.126262060437365 3.4193691822134693
1.0972973 1.1356786717404752 3.5500384191234486
1.0945946 1.145454560882451 3.684093924713366
1.0918919 1.1555954620370357 3.8211383014589697
1.0891892 1.1661127661454687 3.9617325126094
1.0864865 1.1770130451718832 4.105357727356511
1.0837837 1.1883059412716395 4.251335968521544
1.081081 1.1999951344893476 4.399319678529268
1.0783783 1.2120880154524458 4.549370890441374
1.0756757 1.2245884361075259 4.702273414528038
1.072973 1.2375154180917174 4.864771267461838
1.0702703 1.2508979770798083 5.042119963478642
1.0675676 1.2647791188566422 5.230336416274168
1.0648649 1.2791802630527576 5.4297513696684625
1.0621622 1.2941413133386508 5.642128134967816
1.0594594 1.3096902136369812 5.867651321369922
1.0567567 1.32586600578857 6.102496284395298
1.054054 1.3426828714486998 6.344073222605343
1.0513513 1.3601639481088807 6.591901042168322
1.0486486 1.3783252847340632 6.851249582824954
1.045946 1.3972114536735654 7.125705798932869
1.0432433 1.4168561759262897 7.415972541686434
1.0405406 1.437302859496297 7.713763177773273
1.0378379 1.4585609305835794 8.021074829479218
1.0351351 1.4806699304284954 8.33894277384767
1.0324324 1.5036464008943673 8.667834136996385
1.0297297 1.5275414673349472 9.015091445507712
1.027027 1.5523921246285712 9.37934585672675
1.0243243 1.5782628959147535 9.76659538823975
1.0216216 1.6051971313661326 10.167605214542025
1.0189189 1.6332396990955322 10.586076033373846
1.0162162 1.6624303446963578 11.016713737842384
1.0135136 1.6927992992895406 11.459475552423493
1.0108109 1.7243832259271419 11.914298387956457
1.0081081 1.7572165071482246 12.38515949923341
1.0054054 1.7913521687902865 12.880305025812394
1.0027027 1.8268618998390065 13.39971479515447
1.0 1.8638013576220676 13.939126893456086
0.9972973 1.9022237924058198 14.495834271116513
0.9945946 1.942171105084574 15.067621991126357
0.9918919 1.983693773306678 15.663722345564436
0.9891892 2.0268782688661147 16.30309130551416
0.9864865 2.071853785467759 16.982064219519597
0.9837838 2.1187182166611764 17.71060279573784
0.98108107 2.1676243440300893 18.482090877354448
0.97837836 2.2186516009048667 19.286664668652776
0.9756757 2.2719151228534087 20.13276931209212
0.972973 2.3275032958592488 21.008472928578882
0.9702703 2.3854920044334644 21.90530744246061
0.96756756 2.4459367507413403 22.83092790694677
0.96486485 2.508926587985425 23.783341362506018
0.96216214 2.5745240575179276 24.76706961411834
0.9594595 2.6428474568257774 25.797745833519375
0.9567568 2.7140150651617017 26.87803568503669
0.95405406 2.7881741531773825 28.003284895423224
0.95135134 2.865432354461235 29.18137109011795
0.94864863 2.945977243435023 30.428050092852367
0.9459459 3.0299693948970314 31.74184279000506
0.94324327 3.117611755186006 33.12079863721952
0.94054055 3.2090494572543857 34.55520346846543
0.93783784 3.304444173895434 36.04226826543545
0.9351351 3.4039248556807333 37.58658590393206
0.9324324 3.5076910760266395 39.209298571128016
0.9297297 3.615944923863506 40.917592669833674
0.92702705 3.7289353377322323 42.70493170683221
0.92432433 3.8468484713412416 44.56738622324814
0.9216216 3.969903830311783 46.50060458994421
0.9189189 4.098263358328848 48.49964939745921
0.9162162 4.232143648019074 50.58160727654433
0.91351354 4.37179069442469 52.79154895393038
0.9108108 4.517642915467616 55.15276926810181
0.9081081 4.670025077009346 57.63626869993498
0.9054054 4.829277005263037 60.22014446092907
0.9027027 4.995618104967979 62.89002804904334
0.9 5.169309734851497 65.65288423695918
0.8972973 5.350590326140568 68.52056642955606
0.8945946 5.539852745436831 71.55498278634764
0.8918919 5.737499241508343 74.72675094637893
0.8891892 5.9439770232808256 78.09856713992208
0.8864865 6.159840843535271 81.67636032733044
0.88378376 6.3857702722311585 85.55971959998598
0.8810811 6.62249607377974 89.63594619563588
0.8783784 6.870434163451862 93.88273299025992
0.8756757 7.130108458670577 98.28070755531348
0.87297297 7.401800398946245 102.8129306226074
0.87027025 7.685994062314634 107.49822292512981
0.86756754 7.983068710685344 112.38693997420617
0.8648649 8.29362672231796 117.4313532824512
0.8621622 8.61804096512614 122.6957014384641
0.85945946 8.957052131354596 128.18521999397035
0.85675675 9.31117967520446 133.93553027153445
0.85405403 9.681287059666774 139.970345406692
0.8513514 10.068042225347611 146.30338000631568
0.84864867 10.47238763623196 152.9438216432206
0.84594595 10.895123884171596 159.96107495078635
0.84324324 11.337411491669284 167.38467464144227
0.8405405 11.80022868910021 175.17308919320854
0.8378378 12.284605936703452 183.30476922693595
0.83513516 12.791278895492994 191.70138732983398
0.83243245 13.321012118117185 200.30846483761388
0.82972974 13.87430205705887 209.19785348383556
0.827027 14.452291582261742 218.61550920930793
0.8243243 15.05645551243489 228.5326159262682
0.8216216 15.688116114853143 239.0139958697072
0.81891894 16.348831843669448 249.97982989623245
0.81621623 17.0396498366389 261.27944447262547
0.8135135 17.761400421523913 272.86053049073485
0.8108108 18.514832885605514 284.7253362877483
0.8081081 19.300697013329632 296.8554022853444
0.8054054 20.119692240047534 309.2401041837646
0.8027027 20.972512228620875 321.9062233503796
0.8 21.86001229810971 334.90363311991507
0.7972973 22.783336561532007 348.4356609623547
0.7945946 23.74413618016799 362.7232091324267
0.7918919 24.744922704784646 377.9722712154721
0.78918916 25.788113943413016 394.19431953436316
0.7864865 26.876264920230625 411.12426310714505
0.7837838 28.011049347386663 428.78395945498556
0.7810811 29.19458245951024 447.0846226382034
0.77837837 30.4281204896359 465.81622550801734
0.77567565 31.71267082281466 484.7700234303161
0.772973 33.048606926120925 503.8654428507934
0.7702703 34.43642349483241 523.1443692669974
0.7675676 35.87655702737808 542.5696504895692
0.76486486 37.36932413373245 562.0956575599392
0.76216215 38.91507196443971 581.7863607940932
0.75945944 40.514181913868654 601.5584680714371
0.7567568 42.166719395299225 621.3353186265301
0.75405407 43.872637923181344 641.0335115661976
0.75135136 45.6316969513609 660.6409677575369
0.74864864 47.44342640468806 680.0016398372114
0.74594593 49.307138889891185 699.0773738824468
0.7432432 51.22183492425198 717.7386206561702
0.74054056 53.18630911998126 735.8789654254323
0.73783785 55.19897085172976 753.4178010612399
0.73513514 57.25821097802929 770.2435537761132
0.7324324 59.361795759895436 786.3319701774245
0.7297297 61.50789065410226 801.5549099542528
0.727027 63.69359843379616 815.7672052766844
0.72432435 65.91645066387217 828.9137761294165
0.72162163 68.17318671398162 840.9638301117336
0.7189189 70.46116615093811 851.8457417434146
0.7162162 72.77687653233356 861.6953410388084
0.7135135 75.11806883774557 870.5150464182384
0.71081084 77.48164725830628 878.5232993027735
0.7081081 79.86615183768157 885.8015602269819
0.7054054 82.26909729875075 892.3256745124711
0.7027027 84.68895085849338 898.1821183644846
0.7 87.12361217949636 903.4235371758986
0.6972973 89.5718360906209 908.1055482744076
0.6945946 92.03171478141245 912.1956777885307
0.6918919 94.50203722546834 915.6743023419947
0.6891892 96.98070243269267 918.4781819419917
0.6864865 99.46629075034573 920.7132437021219
0.68378377 101.95714277134005 922.473040403099
0.68108106 104.45225761508996 923.7965832899632
0.6783784 106.95023455744933 924.7067455175868
0.6756757 109.45029963224616 925.2430538961488
0.672973 111.95135025405649 925.5116802326531
0.67027026 114.45286464800782 925.5360907287426
0.66756755 116.95408176310167 925.3469604734469
0.66486484 119.4545784489743 924.957088134974
0.6621622 121.95367260641122 924.4016699366489
0.6594595 124.45115529405555 923.6765587826626
0.65675676 126.94639424938511 922.7898887617027
0.65405405 129.4390637545342 921.7210377726025
0.65135133 131.92852240369453 920.4675983204097
0.6486486 134.41444342464465 919.058816589125
0.64594597 136.8962521852392 917.5124148031232
0.64324325 139.37383143331954 915.8519872162728
0.64054054 141.84673597374567 914.092010552318
0.6378378 144.3148026888504 912.2370245525668
0.6351351 146.77766541803334 910.2738677438713
0.63243246 149.23507544648106 908.2095661483623
0.62972975 151.68677625592895 906.0410387332794
0.62702703 154.13250512757298 903.7523706783549
0.6243243 156.57177643171204 901.2918101558932
0.6216216 159.0042398213831 898.6851539894944
0.6189189 161.42947608832918 895.9812864276397
0.61621624 163.84728102990903 893.2040921311853
0.6135135 166.2575178422378 890.3646632819452
0.6108108 168.6600296371304 887.4677150937224
0.6081081 171.0545897835935 884.4977728348518
0.6054054 173.44106022893376 881.4647918673361
0.6027027 175.81921831478112 878.3621067262803
0.6 178.18886920493398 875.1926151211127
0.5972973 180.54990852016525 871.9684943433471
0.5945946 182.90218875837516 868.6980415513264
0.5918919 185.24554690076127 865.3786087231822
0.5891892 187.57988669340082 862.0123128446429
0.58648646 189.90503955443882 858.5911461388927
0.5837838 192.2208493103858 855.1286091352752
0.5810811 194.52729059323312 851.6290919265243
0.5783784 196.82422535377725 848.0828292110654
0.57567567 199.11150358980706 844.4951615460451
0.57297295 201.38904580706532 840.867789819997
0.5702703 203.6566554810847 837.1909182819334
0.5675676 205.91433365117305 833.4744345152058
0.5648649 208.16190348008993 829.7176778084781
0.56216216 210.39927485511706 825.9204928363184
0.55945945 212.62632643401923 822.089231152537
0.55675673 214.84299573594583 818.2338380056018
0.5540541 217.04915205783348 814.3485137900919
0.55135137 219.24482231635105 810.4350221528534
0.54864866 221.42986770301124 806.4884195828985
0.54594594 223.6042051996612 802.5077368502918
0.5432432 225.76772709415067 798.4874631392297
0.5405405 227.9203345680655 794.4276305642561
0.53783786 230.061869296838 790.3328698490293
0.53513515 232.19234643260629 786.2084407805492
0.53243244 234.31163188741218 782.0523244700319
0.5297297 236.41963998853336 777.8601077421016
0.527027 238.5162516409668 773.6201714069914
0.5243243 240.6013398291373 769.3282231713376
0.52162164 242.67473725129057 765.0120831070495
0.51891893 244.73648262360544 760.6652414347839
0.5162162 246.7864423118622 756.2992460495325
0.5135135 248.82459252553943 751.9223575098489
0.5108108 250.85089211996947 747.5335578614124
0.5081081 252.86532112916044 743.1349548190726
0.5054054 254.86779712754327 738.7238060808878
0.5027027 256.85838211879684 734.2996808843111
0.5 258.83698891698833 729.8633373449044
0.4972973 260.8035917872208 725.412902180823
0.4945946 262.7581168175323 720.9451743446106
0.4918919 264.70057374062515 716.4639092275138
0.48918918 266.6308876549571 711.9605675511115
0.4864865 268.5489843107895 707.4368873299647
0.48378378 270.45486259600165 702.9077636950235
0.48108107 272.3484947024786 698.3724135764526
0.4783784 274.22983552606496 693.8298523387933
0.47567567 276.098913917223 689.2807676622219
0.47297296 277.95568224548043 684.7219697686464
0.47027028 279.8001037985347 680.1591699913984
0.46756756 281.6322110353879 675.5948290839518
0.46486485 283.45198298094596 671.0318557045478
0.46216217 285.2594077759898 666.472386994621
0.45945945 287.05453672037015 661.9202271775073
0.45675677 288.83735050144014 657.3710163690951
0.45405406 290.607891610716 652.8265215856651
0.45135134 292.3661669986835 648.2927727739992
0.44864866 294.11215803701054 643.7447890481237
0.44594595 295.8458551523792 639.1874586004159
0.44324324 297.5672283461844 634.6187073405968
0.44054055 299.27620480494625 630.0335021204547
0.43783784 300.9727921987428 625.4297653216836
0.43513513 302.6568824260151 620.7897349455875
0.43243244 304.3284017642112 616.1442917234164
0.42972973 305.9873868711071 611.4982921284574
0.42702702 307.6338117916197 606.8535950774651
0.42432433 309.267669482641 602.2077664226777
0.42162162 310.8889708744646 597.5482400862685
0.4189189 312.49765305864435 592.8689066591342
0.41621622 314.0936625505283 588.1899805567572
0.4135135 315.6770443908266 583.5036797729235
0.4108108 317.2477500436464 578.8189869662524
0.40810812 318.8057989718478 574.1422210187212
0.4054054 320.3512235854823 569.4737900911713
0.4027027 321.8840561657049 564.8148052285616
0.4 323.4042811485855 560.1666785626236
0.3972973 324.9119900333079 555.5306551379102
0.39459458 326.40716747982054 550.9017416555532
0.3918919 327.88984325910025 546.2840014062722
0.38918918 329.36006069555776 541.6794629859165
0.3864865 330.8178538141202 537.093953811055
0.3837838 332.2632725583087 532.5155347081708
0.38108107 333.69633095711697 527.9419298901745
0.3783784 335.1170156010411 523.3769345584718
0.37567568 336.52539717687625 518.8195860404614
0.37297297 337.92146769951603 514.2746086591119
0.37027028 339.3052698645792 509.7450782526246
0.36756757 340.67685201179813 505.2270266813024
0.36486486 342.0362539933799 500.72620855475816
0.36216217 343.38348584132973 496.2368187609337
0.35945946 344.71861437873423 491.75318802458287
0.35675675 346.0416322289716 487.28160049491134
0.35405406 347.352569680297 482.81697432030353
0.35135135 348.6514536543322 478.35736677185645
0.34864864 349.93829870942767 473.9020315926156
0.34594595 351.2130874936581 469.4529182604639
0.34324324 352.4758844987644 465.01118084633407
0.34054053 353.72668542691673 460.58536085969325
0.33783785 354.96553186839856 456.1635655009062
0.33513513 356.19243057869846 451.7423019982128
0.33243242 357.4074141192708 447.341272514121
0.32972974 358.61049656113346 442.9504221312718
0.32702702 359.80174212471456 438.56658755492924
0.3243243 360.98114053905203 434.1879484541266
0.32162163 362.14870387594544 429.81372422082484
0.3189189 363.3044569216027 425.44287262335274
0.31621623 364.4483742046578 421.0576346152608
0.31351352 365.5804423116356 416.67481505772537
0.3108108 366.7006999387795 412.3109993000151
0.30810812 367.80916112089477 407.9632748545217
0.3054054 368.90591208956687 403.62688547248086
0.3027027 369.9909448486094 399.2998305396264


==> anc/Data_JCP/Figure_003/TPI/Shoulder-phi_0.100-epsS_01-kT_00.1.txt <==
# r, U(r), g(r)
0.005	4.82116656	1.00E-20
0.015	4.605170186	1.00E-20
0.025	4.605170186	1.00E-20
0.035	4.605170186	1.00E-20
0.045	5.178333586	1.00E-20
0.055	5.17781587	1.00E-20
0.065	5.177050486	1.00E-20
0.075	5.175949171	1.00E-20
0.085	5.174991937	1.00E-20
0.095	5.173909445	1.00E-20
0.105	5.172604139	1.00E-20
0.115	5.17121903	1.00E-20
0.125	5.170393936	1.00E-20
0.135	5.168686573	1.00E-20
0.145	5.167454401	1.00E-20
0.155	5.16575085	1.00E-20
0.165	5.163772226	1.00E-20
0.175	5.162660449	1.00E-20
0.185	5.160644915	1.00E-20
0.195	5.159343853	1.00E-20
0.205	5.157663263	1.00E-20
0.215	5.155683269	1.00E-20
0.225	5.153875332	1.00E-20
0.235	5.152586965	1.00E-20
0.245	5.150777492	1.00E-20
0.255	5.148521069	1.00E-20
0.265	5.147349952	1.00E-20
0.275	5.145392121	1.00E-20
0.285	5.143639156	1.00E-20
0.295	5.142003329	1.00E-20
0.305	5.139682321	1.00E-20
0.315	5.138254719	1.00E-20
0.325	5.135997356	1.00E-20
0.335	5.133950302	1.00E-20
0.345	5.132719653	1.00E-20
0.355	5.130694647	1.00E-20
0.365	5.12919211	1.00E-20
0.375	5.127290798	1.00E-20
0.385	5.125685368	1.00E-20
0.395	5.123785026	1.00E-20
0.405	5.121565143	1.00E-20
0.415	5.119434296	1.00E-20
0.425	5.117906028	1.00E-20
0.435	5.116215545	1.00E-20
0.445	5.114469795	1.00E-20
0.455	5.112569616	1.00E-20
0.465	5.110781606	1.00E-20
0.475	5.108733138	1.00E-20
0.485	5.106988588	1.00E-20
0.495	5.105674997	1.00E-20
0.505	5.103259282	1.00E-20
0.515	5.101208593	1.00E-20
0.525	5.099411607	1.00E-20
0.535	5.097376016	1.00E-20
0.545	5.0956583	1.00E-20
0.555	5.094026902	1.00E-20
0.565	5.091921686	1.00E-20
0.575	5.090401962	1.00E-20
0.585	5.088879554	1.00E-20
0.595	5.086139901	1.00E-20
0.605	5.084382134	1.00E-20
0.615	5.08263956	1.00E-20
0.625	5.080261871	1.00E-20
0.635	5.07900104	1.00E-20
0.645	5.076436921	1.00E-20
0.655	5.075227888	1.00E-20
0.665	5.073412164	1.00E-20
0.675	5.071625689	1.00E-20
0.685	5.069596818	1.00E-20
0.695	5.067530148	1.00E-20
0.705	5.065736137	1.00E-20
0.715	5.06407243	1.00E-20
0.725	5.061943662	1.00E-20
0.735	5.060188264	1.00E-20
0.745	5.058096866	1.00E-20
0.755	5.056566376	1.00E-20
0.765	5.055328384	1.00E-20
0.775	5.053312155	1.00E-20
0.785	5.050396563	1.00E-20
0.795	5.048840078	1.00E-20
0.805	5.046773185	1.00E-20
0.815	5.045750499	1.00E-20
0.825	5.043916223	1.00E-20
0.835	5.041555773	1.00E-20
0.845	5.039910377	1.00E-20
0.855	5.03798633	1.00E-20
0.865	5.036391502	1.00E-20
0.875	5.035068466	1.00E-20
0.885	5.032511317	1.00E-20
0.895	5.030758209	1.00E-20
0.905	5.029021468	1.00E-20
0.915	5.0264012	1.00E-20
0.925	5.025046106	1.00E-20
0.935	5.022894699	1.00E-20
0.945	5.021613797	1.00E-20
0.955	5.019664904	1.00E-20
0.965	5.017462604	1.00E-20
0.975	5.016049762	1.00E-20
0.985	5.013768097	1.00E-20
0.995	5.012089122	1.00E-20
1.005	4.993243268	1.00E-20
1.015	5.009055927	1.00E-20
1.025	5.006630466	1.00E-20
1.035	5.004595619	1.00E-20
1.045	5.002667228	1.00E-20
1.055	5.001096361	1.00E-20
1.065	1.297038274	0.000119553
1.075	1.365962509	5.92E-05
1.085	1.365088458	5.87E-05
1.095	1.22595084	0.000232555
1.105	1.183163811	0.000345676
1.115	1.29213041	0.000114192
1.125	1.222847018	0.000226354
1.135	1.129599061	0.000560898
1.145	1.09549178	0.0007784
1.155	1.128369736	0.000551186
1.165	1.101267027	0.000710391
1.175	1.176964849	0.000325082
1.185	1.091186238	0.000752125
1.195	1.076944728	0.000852378
1.205	1.04444761	0.001162293
1.215	1.026437298	0.001362314
1.225	1.052097009	0.001039379
1.235	0.991290766	0.001855734
1.245	1.012436222	0.001482889
1.255	1.009134102	0.0015218
1.265	1.007070651	0.00150977
1.275	1.024476009	0.001248274
1.285	1.040399542	0.00104039
1.295	1.008037724	0.001425635
1.305	1.000159863	0.001512277
1.315	1.00475488	0.001403952
1.325	1.018530507	0.001201169
1.335	0.996852751	0.001478293
1.345	9.95E-01	0.001467302
1.355	0.994504837	0.001456473
1.365	0.989744729	0.001492442
1.375	0.971587809	0.001759386
1.385	0.960318349	0.001930544
1.395	1.008008096	0.001186531
1.405	1.010372665	0.001132775
1.415	0.984753322	0.001439705
1.425	1.000783871	0.001206227
1.435	0.985366369	0.001375276
1.445	0.978040404	0.001453872
1.455	1.018557677	0.000962587
1.465	0.985782919	0.001303658
1.475	0.981558394	0.001337981
1.485	0.96823003	0.001500451
1.495	0.992524378	0.001149748
1.505	0.968565426	0.001438211
1.515	0.987683574	0.001176591
1.525	0.985928065	0.001168876
1.535	0.985156136	0.001161261
1.545	0.987711387	0.001112539
1.555	1.002515028	0.000941624
1.565	0.97774654	0.001179679
1.575	0.958066805	0.001414711
1.585	0.99134033	0.001004132
1.595	1.03E+00	0.000678529
1.605	0.980628903	0.001070949
1.615	0.97594159	0.001103737
1.625	1.008001298	0.000783532
1.635	1.02271933	0.000661929
1.645	0.987748651	0.000928807
1.655	1.02694106	0.000615463
1.665	0.970815559	0.001070592
1.675	0.988533555	0.000874164
1.685	0.960979156	0.001133448
1.695	0.95970501	0.001126761
1.705	1.014031801	0.000634753
1.715	0.988157621	0.000816655
1.725	0.974834534	0.000922637
1.735	1.017347771	0.000587085
1.745	1.010967928	0.000620203
1.755	0.971338977	0.000906866
1.765	0.98667124	0.000757451
1.775	0.977931066	0.000824916
1.785	0.975081999	0.000820294
1.795	0.998414682	0.000638393
1.805	1.022853205	0.000493777
1.815	0.985476622	0.000701509
1.825	1.001358245	0.000593016
1.835	0.984914679	0.000693864
1.845	1.01800976	0.000483072
1.855	0.976836504	0.000720702
1.865	0.944263403	0.000989918
1.875	0.990386328	0.000611155
1.885	1.006989524	0.000506594
1.895	9.93E-01	0.00057111
1.905	0.999319412	0.000534694
1.915	0.991117834	0.000565145
1.925	0.978629459	0.000628352
1.935	0.989169024	0.000559304
1.945	0.993910922	0.000523697
1.955	0.987034955	0.000553582
1.965	0.965113011	0.000680357
1.975	0.989985732	0.000515743
1.985	0.956278265	0.000705574
1.995	1.008556168	0.00041484
2.005	1.077017775	0.00019051
2.015	0.972524151	0.000568693
2.025	0.951843141	0.000691636
2.035	1.011592092	0.000375402
2.045	1.002671349	0.000404697
2.055	1.009052988	0.000371749
2.065	0.968150416	0.000554923
2.075	0.991957897	0.000429527
2.085	1.035031208	0.0002748
2.095	1.045144855	0.000243101
2.105	0.957925929	0.000574621
2.115	1.020472246	0.000301002
2.125	0.985476747	0.00041942
2.135	0.964176543	0.00050691
2.145	0.990454877	0.00038583
2.155	0.982020491	0.000413581
2.165	0.995634395	0.000352861
2.175	1.023457386	0.000263429
2.185	0.972217938	0.000437039
2.195	1.021941806	0.000261029
2.205	0.969860456	0.000433075
2.215	0.981909384	0.000373637
2.225	9.98E-01	0.000314733
2.235	0.987413464	0.000341809
2.245	1.004655829	0.000283572
2.255	1.026007565	0.000225852
2.265	1.014692868	0.000252961
2.275	1.024374505	0.000223866
2.285	1.034940295	0.000195026
2.295	9.58E-01	0.000416091
2.305	0.989113201	0.00030381
2.315	0.928458796	0.000549995
2.325	0.969461846	0.000355959
2.335	0.920468478	0.000572549
2.345	0.914513966	0.000597255
2.355	0.923511233	0.000540654
2.365	0.932048868	0.000484531
2.375	0.924908327	0.000509296
2.385	0.889932477	0.000720702
2.395	0.903785266	0.000611368
2.405	0.867877439	0.000873532
2.415	0.840303136	0.001133526
2.425	0.82360639	0.001312618
2.435	0.797971719	0.001699396
2.445	0.742775314	0.0028381
2.455	0.710913551	0.003915665
2.465	0.670105369	0.005681799
2.475	0.620532836	0.009182758
2.485	0.575934788	0.014269506
2.495	0.521123783	0.024137968
2.505	0.472035984	0.039671196
2.515	4.25E-01	0.062573522
2.525	0.369618056	0.105414149
2.535	0.329754421	0.154998707
2.545	0.285708212	0.237137738
2.555	2.47E-01	0.338766435
2.565	0.210610993	0.487256116
2.575	0.18025924	0.651305293
2.585	0.150797936	0.852577946
2.595	1.29E-01	1.060615901
2.605	0.107926506	1.296333813
2.615	0.089025717	1.526378068
2.625	0.073791179	1.74460495
2.635	0.061996114	1.958252084
2.645	0.048447572	2.170211532
2.655	0.041267469	2.325808213
2.665	0.03380453	2.464972648
2.675	0.027329736	2.581249239
2.685	0.021536082	2.697086493
2.695	0.017126822	2.763425879
2.705	0.013147733	2.828098025
2.715	0.012632505	2.864788976
2.725	0.007741116	2.885721501
2.735	0.008122158	2.893954774
2.745	5.60E-03	2.917944987
2.755	0.003102486	2.901876988
2.765	9.97E-04	2.899256238
2.775	0.00224442	2.885803163
2.785	0.001148977	2.86552046
2.795	0.000358176	2.849141112
2.805	-0.00028544	2.820758945
2.815	-0.001240702	2.782650325
2.825	0.000618641	2.728698823
2.835	0.001567456	2.695921932
2.845	0.00048714	2.649636107
2.855	8.12E-04	2.621602452
2.865	8.87E-05	2.580032173
2.875	-0.000946346	2.545549071
2.885	-0.000156857	2.516093459
2.895	-0.000381969	2.481013906
2.905	0.000131978	2.455182774
2.915	0.000332452	2.42050918
2.925	-0.000379037	2.388575621
2.935	0.00070229	2.362694444
2.945	-2.22E-04	2.312648323
2.955	-0.000330424	2.286122069
2.965	0.002508306	2.259195024
2.975	-0.000198872	2.244197042
2.985	-0.000874037	2.195261186
2.995	-0.001279488	2.164082104


==> anc/Data_JCP/Figure_003/TPI/Shoulder-phi_0.100-epsS_01-kT_10.0.txt <==
# r, U(r), g(r)
0.005	460.5170186	1.00E-20
0.015	460.5170186	1.00E-20
0.025	460.6761773	1.00E-20
0.035	461.9350757	1.00E-20
0.045	462.5049425	1.00E-20
0.055	462.7932103	1.00E-20
0.065	462.8989635	1.00E-20
0.075	462.9636979	1.00E-20
0.085	463.0086097	1.00E-20
0.095	463.0253522	1.00E-20
0.105	463.0086764	1.00E-20
0.115	463.0300054	1.00E-20
0.125	463.0387425	1.00E-20
0.135	463.0328057	1.00E-20
0.145	462.9993858	1.00E-20
0.155	462.9911633	1.00E-20
0.165	462.9810138	1.00E-20
0.175	462.9627027	1.00E-20
0.185	462.9512853	1.00E-20
0.195	462.9428474	1.00E-20
0.205	462.9199437	1.00E-20
0.215	462.9052846	1.00E-20
0.225	462.8823409	1.00E-20
0.235	462.9043342	1.00E-20
0.245	462.8647474	1.00E-20
0.255	462.8384048	1.00E-20
0.265	462.8290633	1.00E-20
0.275	462.8243166	1.00E-20
0.285	462.8081939	1.00E-20
0.295	462.8104737	1.00E-20
0.305	462.7599484	1.00E-20
0.315	462.7481764	1.00E-20
0.325	462.753724	1.00E-20
0.335	462.7235961	1.00E-20
0.345	462.704973	1.00E-20
0.355	462.6940321	1.00E-20
0.365	462.6683667	1.00E-20
0.375	462.6488927	1.00E-20
0.385	462.6265536	1.00E-20
0.395	462.6413724	1.00E-20
0.405	462.6148831	1.00E-20
0.415	462.603811	1.00E-20
0.425	462.6010241	1.00E-20
0.435	462.5799288	1.00E-20
0.445	462.5469811	1.00E-20
0.455	462.5407303	1.00E-20
0.465	462.504772	1.00E-20
0.475	462.495546	1.00E-20
0.485	462.4829313	1.00E-20
0.495	462.4710303	1.00E-20
0.505	462.4670377	1.00E-20
0.515	462.4421755	1.00E-20
0.525	462.4118104	1.00E-20
0.535	462.3920758	1.00E-20
0.545	462.389046	1.00E-20
0.555	462.3995236	1.00E-20
0.565	462.3408488	1.00E-20
0.575	462.334361	1.00E-20
0.585	462.317531	1.00E-20
0.595	462.3167451	1.00E-20
0.605	462.2844414	1.00E-20
0.615	462.2754361	1.00E-20
0.625	462.2580947	1.00E-20
0.635	462.2634652	1.00E-20
0.645	462.2566214	1.00E-20
0.655	462.210267	1.00E-20
0.665	462.2113482	1.00E-20
0.675	462.1842311	1.00E-20
0.685	462.1672229	1.00E-20
0.695	462.1578479	1.00E-20
0.705	462.145405	1.00E-20
0.715	94.87062462	8.90E-05
0.725	75.52370283	6.15E-04
0.735	72.08309385	8.66E-04
0.745	57.39501091	3.76E-03
0.755	49.53262573	8.26E-03
0.765	42.68963601	1.63E-02
0.775	35.52654725	3.34E-02
0.785	30.53815944	5.48E-02
0.795	25.74616424	8.83E-02
0.805	21.59176887	1.34E-01
0.815	18.73901786	1.77E-01
0.825	15.76593054	2.39E-01
0.835	13.74091101	2.92E-01
0.845	11.8523732	3.52E-01
0.855	10.10772589	0.417935296
0.865	8.645357426	0.483315843
0.875	7.599501796	0.534760609
0.885	6.863997613	0.577777402
0.895	5.812142262	0.638967085
0.905	5.119336863	0.683047292
0.915	4.472828171	0.728181698
0.925	3.986401406	0.762223133
0.935	3.763375631	0.779740068
0.945	3.264449029	0.817770097
0.955	2.948292839	0.843737849
0.965	2.501859594	0.881042182
0.975	2.326107405	0.894597692
0.985	2.210794718	0.904775654
0.995	2.05589214	0.917500255
1.005	1.682047631	0.92129333
1.015	1.841694083	0.933667185
1.025	1.828784864	0.932259784
1.035	1.741702166	0.940167461
1.045	1.541775685	0.9594987
1.055	1.4231051	0.966756907
1.065	1.366938714	0.971726856
1.075	1.389181173	0.970504635
1.085	1.304567421	0.9763459
1.095	1.307339627	0.973592211
1.105	1.236510882	0.979415034
1.115	1.215881571	0.981593464
1.125	1.135028834	0.988033887
1.135	1.27205716	0.972429691
1.145	1.20514859	0.97950485
1.155	1.274416975	0.971134525
1.165	1.072789253	0.988973789
1.175	1.171253148	0.978118872
1.185	1.107607424	0.983402948
1.195	1.146689684	0.978423325
1.205	1.180079156	0.971730081
1.215	1.039982674	0.983538251
1.225	1.135010451	0.975197553
1.235	1.047446381	0.982765665
1.245	0.988500705	0.987093019
1.255	1.047409259	0.979582823
1.265	1.103898094	0.975160579
1.275	1.081870129	0.97365377
1.285	1.124513907	0.968851071
1.295	1.092115055	0.970365845
1.305	1.074352119	0.971369571
1.315	1.126049779	0.966306514
1.325	0.960217694	0.980298356
1.335	1.033839027	0.971143196
1.345	1.008255278	0.974951232
1.355	0.981470988	0.975461233
1.365	1.012131109	0.972745684
1.375	0.97735156	0.972199417
1.385	1.040545259	0.965501684
1.395	1.140011752	0.955888011
1.405	0.9032209	0.978310143
1.415	0.986569226	0.967122164
1.425	1.018221228	0.964802849
1.435	0.931707312	0.971122426
1.445	0.977948592	0.967882338
1.455	1.053705996	0.961011456
1.465	0.929652255	0.968922257
1.475	1.047810712	0.955792872
1.485	1.005070519	0.959602491
1.495	1.10946879	0.946285256
1.505	0.917805231	0.967662054
1.515	0.969505062	0.961022719
1.525	1.013282475	0.957559629
1.535	1.138941229	0.943565892
1.545	0.975889509	0.958267277
1.555	1.002959847	0.954847778
1.565	0.925295001	0.962373839
1.575	1.074068211	0.946360554
1.585	0.951328012	0.957419906
1.595	0.989190878	0.953971735
1.605	1.021375664	0.952034129
1.615	0.945849417	0.954929659
1.625	1.026091355	0.946193276
1.635	0.914236111	0.956642886
1.645	1.084152831	0.940262249
1.655	0.967093309	0.951159946
1.665	1.023008776	0.944988449
1.675	1.125286922	0.93516594
1.685	1.04761489	0.941970574
1.695	1.080874019	0.939943742
1.705	0.993959325	0.944960305
1.715	1.033989319	0.941343487
1.725	1.057123492	0.938875769
1.735	0.979139444	0.945756463
1.745	0.916371095	0.952266435
1.755	1.066920174	0.939150194
1.765	0.975982047	0.944866377
1.775	1.037359907	0.94108542
1.785	1.09279667	0.93256772
1.795	1.137085196	0.929358469
1.805	1.049795684	0.936765715
1.815	0.932222041	0.948160093
1.825	1.023030661	0.937104305
1.835	1.054074724	0.93626473
1.845	0.960944703	0.94392252
1.855	1.033220744	0.935916863
1.865	0.964718858	0.945132882
1.875	0.932759964	0.947901376
1.885	1.000380736	0.940035795
1.895	1.037100638	0.936049431
1.905	1.109883466	0.930133235
1.915	1.048488775	0.932623034
1.925	1.027336554	0.935649174
1.935	1.06770463	0.93239299
1.945	0.998935502	0.936698439
1.955	0.953955536	0.942360081
1.965	1.020006415	0.936268438
1.975	1.106468459	0.927272962
1.985	0.979099136	0.938990111
1.995	0.977686719	0.938048864
2.005	0.90092268	0.934132354
2.015	1.040822	0.931012975
2.025	0.978083621	0.938487578
2.035	1.031351941	0.934032263
2.045	1.077171482	0.928375298
2.055	1.034032281	0.932748648
2.065	0.958664027	0.940717469
2.075	0.988916409	0.934649867
2.085	0.916004397	0.941861397
2.095	0.979729311	0.936150135
2.105	0.888837223	0.943921127
2.115	1.034898595	0.932203988
2.125	1.070382521	0.928805779
2.135	1.137947799	0.920817573
2.145	0.898350039	0.943384433
2.155	1.042444692	0.930794236
2.165	1.010379815	0.93058226
2.175	0.959434956	0.934528556
2.185	0.988101461	0.934097478
2.195	0.97592894	0.935207497
2.205	0.943582343	0.937086982
2.215	0.967233621	0.935787953
2.225	1.055481844	0.926918389
2.235	0.998581059	0.93211389
2.245	0.989926723	0.931931947
2.255	0.975423224	0.933812515
2.265	1.001386273	0.929689722
2.275	1.053209673	0.925938974
2.285	0.972480074	0.932418115
2.295	1.053644463	0.924333074
2.305	1.021702178	0.925984864
2.315	0.991975651	0.930262361
2.325	0.899769051	0.938500761
2.335	0.99339563	0.930146473
2.345	0.9899327	0.93090371
2.355	0.98675902	0.929924423
2.365	0.929100752	0.93425634
2.375	1.074167201	0.921584185
2.385	0.884381219	0.937259122
2.395	0.891737347	0.93725316
2.405	0.831075675	0.942567853
2.415	0.818892863	0.944358871
2.425	0.850784565	0.941173421
2.435	0.733707889	0.950354362
2.445	0.705902004	0.953549665
2.455	0.787676608	0.947046465
2.465	0.717152906	0.951933801
2.475	0.629392428	0.959816841
2.485	0.555492173	0.965356389
2.495	0.563917041	0.965518725
2.505	0.413102154	0.981080626
2.515	0.4351603	0.978015036
2.525	0.368883387	0.983092205
2.535	0.321884223	0.988430675
2.545	0.392135003	0.982595728
2.555	0.248630916	0.994871009
2.565	0.095740016	1.010277109
2.575	0.122321769	1.00689761
2.585	0.16111876	1.003076338
2.595	0.169466032	1.000535676
2.605	0.123267908	1.006274693
2.615	0.165273521	1.000503357
2.625	0.081852736	1.012043547
2.635	0.149344361	1.002090258
2.645	0.109697197	1.005137176
2.655	0.058784296	1.010199285
2.665	-0.050116467	1.020168255
2.675	0.09475711	1.009048289
2.685	-0.011031229	1.017832908
2.695	0.063427751	1.008552177
2.705	0.106747304	1.005435612
2.715	-0.042120406	1.018615084
2.725	0.081754619	1.006162949
2.735	-0.00180922	1.015588932
2.745	-0.022836984	1.016782662
2.755	-0.020953586	1.01655815
2.765	0.021760426	1.010418037
2.775	0.055514875	1.006478654
2.785	-0.0272936	1.015208522
2.795	0.019253142	1.010938532
2.805	0.04758967	1.006994035
2.815	0.038319324	1.007871999
2.825	-0.033505696	1.015504312
2.835	0.030946547	1.008845852
2.845	0.000778542	1.010312222
2.855	0.042903539	1.008066784
2.865	0.092060998	1.001104035
2.875	0.025901336	1.007032835
2.885	0.053142806	1.00477798
2.895	-0.114211553	1.022154068
2.905	0.068286063	1.002133755
2.915	0.067445608	1.004832787
2.925	-0.080003095	1.016371628
2.935	-0.046621233	1.013559411
2.945	0.052234898	1.003308438
2.955	0.000677518	1.007690465
2.965	0.114729353	0.997528432
2.975	0.037971121	1.00481069
2.985	0.057493913	1.00325731
2.995	-0.06316899	1.007453447


==> anc/Data_JCP/Figure_003/TPI/Shoulder-phi_0.227-epsS_01-kT_00.1.txt <==
# r, U(r), g(r)
0.005	10.6204181	1.00E-20
0.015	4.605170186	1.00E-20
0.025	4.605170186	1.00E-20
0.035	4.605170186	1.00E-20
0.045	4.605170186	1.00E-20
0.055	11.69536265	1.00E-20
0.065	4.605170186	1.00E-20
0.075	11.570128	1.00E-20
0.085	11.67852018	1.00E-20
0.095	11.67527431	1.00E-20
0.105	11.70978594	1.00E-20
0.115	11.62216772	1.00E-20
0.125	11.757111	1.00E-20
0.135	11.70757451	1.00E-20
0.145	11.6573482	1.00E-20
0.155	11.59610231	1.00E-20
0.165	11.84512507	1.00E-20
0.175	11.62415117	1.00E-20
0.185	11.90109324	1.00E-20
0.195	11.94102341	1.00E-20
0.205	11.56419745	1.00E-20
0.215	11.32940913	1.00E-20
0.225	11.927719	1.00E-20
0.235	11.37640312	1.00E-20
0.245	11.77615325	1.00E-20
0.255	11.57698575	1.00E-20
0.265	11.64426225	1.00E-20
0.275	11.41420336	1.00E-20
0.285	11.73810974	1.00E-20
0.295	11.2871839	1.00E-20
0.305	10.90603874	1.00E-20
0.315	11.24382214	1.00E-20
0.325	11.13861861	1.00E-20
0.335	11.5913288	1.00E-20
0.345	11.37119321	1.00E-20
0.355	11.72518585	1.00E-20
0.365	11.31535963	1.00E-20
0.375	11.2088033	1.00E-20
0.385	11.35929524	1.00E-20
0.395	10.88963815	1.00E-20
0.405	11.51162455	1.00E-20
0.415	10.86153211	1.00E-20
0.425	10.80745907	1.00E-20
0.435	10.95945354	1.00E-20
0.445	10.39288116	1.00E-20
0.455	9.859006747	1.00E-20
0.465	10.78894809	1.00E-20
0.475	9.974763371	1.00E-20
0.485	10.78332753	1.00E-20
0.495	10.51352949	1.00E-20
0.505	11.02758804	1.00E-20
0.515	10.68405846	1.00E-20
0.525	11.48916768	1.00E-20
0.535	9.438837098	1.00E-20
0.545	10.46613484	1.00E-20
0.555	9.611712697	1.00E-20
0.565	9.562595299	1.00E-20
0.575	10.9997565	1.00E-20
0.585	9.626128537	1.00E-20
0.595	9.240686184	1.00E-20
0.605	9.814515098	1.00E-20
0.615	9.687270524	1.00E-20
0.625	10.39416751	1.00E-20
0.635	10.36722509	1.00E-20
0.645	10.47267757	1.00E-20
0.655	10.13145307	1.00E-20
0.665	9.192232991	1.00E-20
0.675	11.06667336	1.00E-20
0.685	9.00222859	1.00E-20
0.695	9.063445809	1.00E-20
0.705	11.43415085	1.00E-20
0.715	9.58711184	1.00E-20
0.725	9.199574198	1.00E-20
0.735	9.082451123	1.00E-20
0.745	9.299338868	1.00E-20
0.755	9.343022106	1.00E-20
0.765	8.967241704	1.00E-20
0.775	9.094976467	1.00E-20
0.785	9.350491494	1.00E-20
0.795	8.917879257	1.00E-20
0.805	8.801919264	1.00E-20
0.815	9.135612376	1.00E-20
0.825	9.028316862	1.00E-20
0.835	8.792020297	1.00E-20
0.845	8.788700426	1.00E-20
0.855	8.645335084	1.00E-20
0.865	9.024002343	1.00E-20
0.875	9.010433879	1.00E-20
0.885	8.926605528	1.00E-20
0.895	8.97189444	1.00E-20
0.905	8.718068428	1.00E-20
0.915	8.855674619	1.00E-20
0.925	9.184805165	1.00E-20
0.935	8.769823341	1.00E-20
0.945	8.821826942	1.00E-20
0.955	8.623923287	1.00E-20
0.965	9.082912014	1.00E-20
0.975	9.242506957	1.00E-20
0.985	9.206145771	1.00E-20
0.995	4.95086888	0.00033823
1.005	4.747187523	0.00072554
1.015	4.960236927	0.002901199
1.025	4.611795044	0.008563962
1.035	4.201436327	0.017992106
1.045	4.544689204	0.038967684
1.055	4.701652187	0.065207771
1.065	4.10930904	0.110073035
1.075	3.62844677	0.169000016
1.085	3.829407257	0.245580481
1.095	3.809851154	0.33118622
1.105	3.704354561	0.44567318
1.115	3.41655536	0.558282628
1.125	3.160005128	0.677839578
1.135	3.05670763	0.809522288
1.145	2.874541025	0.941746095
1.155	2.937493869	1.061409314
1.165	2.776175778	1.193004582
1.175	2.735865932	1.295866428
1.185	2.713033242	1.404376189
1.195	2.740781375	1.496519382
1.205	2.621611154	1.577032401
1.215	2.599580546	1.658528326
1.225	2.701169784	1.725964745
1.235	2.670814687	1.790855735
1.245	2.667753077	1.839544273
1.255	2.566980837	1.878227771
1.265	2.6838936	1.911045407
1.275	2.630245567	1.947923428
1.285	2.603094832	1.974449941
1.295	2.508097867	1.986403551
1.305	2.639349231	2.000237039
1.315	2.627191862	2.008443089
1.325	2.719443207	1.994830145
1.335	2.666101819	1.99484489
1.345	2.59313633	1.994338134
1.355	2.571768983	1.964283027
1.365	2.581459333	1.951762337
1.375	2.740665682	1.93691502
1.385	2.671665192	1.887251261
1.395	2.611268015	1.861921596
1.405	2.70922322	1.830904373
1.415	2.776180173	1.789840917
1.425	2.745648396	1.733924161
1.435	2.655059462	1.67374451
1.445	2.867218524	1.627187833
1.455	2.871893022	1.567720883
1.465	2.650894473	1.513583585
1.475	2.668581547	1.461245109
1.485	2.792220177	1.393030085
1.495	2.708955591	1.319837264
1.505	2.846394599	1.258686
1.515	2.778606124	1.186068887
1.525	2.912334576	1.112969701
1.535	2.77940874	1.046377121
1.545	2.71467163	0.987871099
1.555	2.775033839	0.926636749
1.565	2.739479005	0.856042182
1.575	2.773481718	0.799449491
1.585	3.022465852	0.73828041
1.595	2.835244254	0.692524998
1.605	2.958607684	0.63255719
1.615	2.96148705	0.582969746
1.625	2.870007519	0.5391011
1.635	2.726474923	0.490777592
1.645	2.828263524	0.456169014
1.655	2.784249406	0.416318846
1.665	2.813962794	0.376543107
1.675	2.774946231	0.348259353
1.685	2.562924039	0.316749523
1.695	2.68066095	0.293520324
1.705	2.856611728	0.262240599
1.715	2.767406646	0.245160058
1.725	2.72663442	0.22107529
1.735	2.76286693	0.205851358
1.745	2.952007565	0.185289357
1.755	3.009278674	0.166591642
1.765	2.696736917	0.15141081
1.775	3.028114476	0.138028425
1.785	2.753763096	0.128142521
1.795	2.659349159	0.112945267
1.805	2.656067155	0.106182277
1.815	2.703767791	0.094070246
1.825	2.650435136	0.087868973
1.835	2.995696577	0.07954977
1.845	3.161810315	0.072475988
1.855	3.113712565	0.065856436
1.865	2.949238375	0.059999596
1.875	3.088596485	0.056104805
1.885	2.868479418	0.051909146
1.895	3.079549369	0.047728169
1.905	2.821638077	0.041603651
1.915	2.947790352	0.037754472
1.925	2.749484469	0.035241907
1.935	2.708954533	0.031871208
1.945	2.737789023	0.029313794
1.955	3.04476357	0.025907485
1.965	2.853896585	0.024990668
1.975	3.423032595	0.022521139
1.985	2.756140637	0.020231905
1.995	3.1935352	0.019048056
2.005	2.699381631	0.017078729
2.015	3.321725925	0.015922279
2.025	2.878584787	0.015040389
2.035	2.904062936	0.013588351
2.045	3.603905499	0.012904779
2.055	2.922505278	0.011518207
2.065	3.660150564	0.010620402
2.075	2.731084686	0.009312266
2.085	2.70654714	0.008796825
2.095	3.741283273	0.008446944
2.105	2.871046909	0.008260263
2.115	2.827376846	0.007385826
2.125	3.047074519	0.006493225
2.135	2.774174382	0.0056878
2.145	2.824887573	0.005465165
2.155	3.326619522	0.005049388
2.165	3.488105443	0.004741082
2.175	2.813383685	0.004641918
2.185	2.750907449	0.004017419
2.195	3.010187426	0.004459079
2.205	2.737622814	0.00366301
2.215	2.760567085	0.003633812
2.225	2.797146159	0.002962048
2.235	2.913986233	0.002848411
2.245	2.846231557	0.002798246
2.255	2.793193277	0.002798274
2.265	3.177092669	0.002575428
2.275	3.048220126	0.002416178
2.285	2.910417148	0.00207422
2.295	2.765500364	0.002334022
2.305	2.785312338	0.002177892
2.315	2.99704297	0.002168484
2.325	2.857889187	0.002135033
2.335	2.927952725	0.002077847
2.345	2.759683248	0.002356013
2.355	2.7839762	0.001929205
2.365	2.922537769	0.002158214
2.375	2.804182823	0.00242072
2.385	2.767617272	0.002810372
2.395	2.609929488	0.003056253
2.405	2.825626994	0.003591616
2.415	2.569558866	0.004029643
2.425	2.62434967	0.00491509
2.435	2.614342319	0.00710625
2.445	2.663644135	0.010047997
2.455	2.56154493	0.013514112
2.465	2.859282007	0.018658692
2.475	2.432340191	0.029268702
2.485	2.283307213	0.044725164
2.495	2.154450277	0.068072168
2.505	2.236486138	0.109906993
2.515	1.995761356	0.166485373
2.525	1.821199352	0.257802269
2.535	1.678345601	0.382096876
2.545	1.611574423	0.560314438
2.555	1.314261177	0.789747252
2.565	1.251934596	1.068845078
2.575	1.084581803	1.397443161
2.585	0.979416409	1.758823569
2.595	0.848219477	2.135175154
2.605	0.632814241	2.505084566
2.615	0.660698327	2.859863686
2.625	0.485742054	3.175625557
2.635	0.401167507	3.430410389
2.645	0.384233385	3.646868597
2.655	0.357197582	3.795624295
2.665	0.269460112	3.902580072
2.675	0.334298621	3.970270076
2.685	0.196429305	3.980143955
2.695	0.230849082	3.962617668
2.705	0.235020026	3.913930916
2.715	0.237348179	3.840026671
2.725	0.208795575	3.748335298
2.735	0.181536404	3.64702958
2.745	0.141608786	3.528970931
2.755	0.220134736	3.430041797
2.765	0.243825825	3.307962166
2.775	0.253448462	3.177818331
2.785	0.15740836	3.054449697
2.795	0.114784946	2.94451633
2.805	0.126153198	2.803682536
2.815	0.270862333	2.686504455
2.825	0.276205561	2.567038749
2.835	0.109067943	2.461552927
2.845	0.187198711	2.347917085
2.855	0.182330144	2.240892561
2.865	0.239917422	2.15978217
2.875	0.186885568	2.059053435
2.885	0.199108577	1.978523206
2.895	0.151443264	1.902007707
2.905	0.148465304	1.82565214
2.915	0.121099962	1.751215484
2.925	0.169870599	1.687844194
2.935	0.161699927	1.622458568
2.945	0.124153462	1.570734765
2.955	0.102940211	1.513230066
2.965	0.127826515	1.459215698
2.975	0.13256186	1.410306164
2.985	0.354767414	1.361583404
2.995	0.197418896	1.319207001
3.005	0.072251395	1.275666061
3.015	0.185602003	1.237864803
3.025	0.196972612	1.20498608
3.035	0.137563772	1.16512567
3.045	0.138055271	1.145273642
3.055	0.25465242	1.11483851
3.065	0.265311441	1.082680463
3.075	0.214235066	1.05727083
3.085	0.116036818	1.03341681
3.095	0.184834772	1.015670252
3.105	0.172819282	0.99330514
3.115	0.088171839	0.974360784
3.125	0.156948114	0.952297923
3.135	0.161883269	0.942175257
3.145	0.15143389	0.925794594
3.155	0.199545823	0.915028976
3.165	0.177534609	0.89998952
3.175	0.219366419	0.886537585
3.185	0.328068134	0.883630833
3.195	0.331657912	0.871227191
3.205	0.23233015	0.861456058
3.215	0.174310208	0.849730663
3.225	0.324527592	0.847061055
3.235	0.188158566	0.836805046
3.245	0.224818424	0.834347289
3.255	0.147122745	0.829621406
3.265	0.234037967	0.818207433
3.275	0.195760975	0.81524667
3.285	0.316922512	0.807207184
3.295	0.169939771	0.806008559
3.305	0.261765016	0.802475161
3.315	0.287450462	0.804487465
3.325	0.184134502	0.797462682
3.335	0.187616812	0.790673441
3.345	0.180030362	0.789173259
3.355	0.120104707	0.784204617
3.365	0.178812148	0.783649349
3.375	0.264376571	0.778834543
3.385	0.111486269	0.774835265
3.395	0.066469811	0.774568581
3.405	0.282824638	0.763653806
3.415	0.057980621	0.769161807
3.425	0.044821173	0.768013311
3.435	0.026675282	0.762046306
3.445	0.132427269	0.764775713
3.455	0.213865993	0.762026444
3.465	0.125644117	0.756994413
3.475	0.106430739	0.757729456
3.485	0.077012882	0.760222644
3.495	0.212837127	0.75961221
3.505	0.137223287	0.762389854
3.515	0.186449258	0.767162311
3.525	0.284155058	0.771080265
3.535	0.223698551	0.772286596
3.545	0.186134434	0.776872081
3.555	0.152985325	0.777637223
3.565	0.155842096	0.789655376
3.575	0.08642371	0.792498558
3.585	0.155510291	0.798525426
3.595	0.14869975	0.808177476
3.605	0.202625181	0.821549012
3.615	0.137486395	0.82505606
3.625	0.146188458	0.834996025
3.635	0.11786747	0.849849919
3.645	0.079010001	0.862898837
3.655	0.075760326	0.877549071
3.665	0.068595275	0.894231337
3.675	0.169915139	0.906259315
3.685	0.078799837	0.924835591
3.695	0.111008561	0.940009683
3.705	0.13308881	0.960922794
3.715	0.085734188	0.973223026
3.725	0.012668086	0.997443128
3.735	0.148563528	1.016630368
3.745	0.072155428	1.041354079
3.755	0.161961295	1.059620127
3.765	-0.012623468	1.083524759
3.775	0.140333015	1.104910568
3.785	0.049201353	1.121708042
3.795	0.054643186	1.139155988
3.805	0.099236251	1.15755147
3.815	0.138584596	1.178401389
3.825	0.08954208	1.195322314
3.835	0.12915596	1.208067091
3.845	0.194740902	1.226631726
3.855	0.118639403	1.241448023
3.865	0.075963822	1.255512831
3.875	0.162575408	1.265951483
3.885	0.152240951	1.276625148
3.895	0.030307843	1.283183072
3.905	0.145990498	1.290755952
3.915	0.036719599	1.291191161
3.925	0.20217965	1.296261391
3.935	0.150539603	1.296487967
3.945	0.135305302	1.300793949
3.955	0.122154566	1.302929582
3.965	0.150521584	1.295081342
3.975	0.1068235	1.292020825
3.985	0.146926684	1.281649503
3.995	0.100968394	1.275984367
4.005	0.054570886	1.265375762
4.015	0.111963793	1.254924778
4.025	0.122539861	1.245626617
4.035	0.161762073	1.231335494
4.045	0.15568483	1.216130512
4.055	0.173750422	1.199935439
4.065	0.069038883	1.186055362
4.075	0.089916436	1.163351618
4.085	0.073738598	1.146903513
4.095	0.080262187	1.119605411
4.105	0.044619734	1.106575496
4.115	0.035026399	1.086745912
4.125	0.206156474	1.061845407
4.135	0.112769854	1.041046565
4.145	0.096886952	1.021532124
4.155	0.095381751	0.996678122
4.165	0.128626855	0.979922635
4.175	0.069707591	0.957094324
4.185	0.027797872	0.933584355
4.195	0.086952548	0.918115264
4.205	0.000415897	0.893669341
4.215	-0.073209159	0.875979705
4.225	0.072706101	0.852346637
4.235	0.124595796	0.836195662
4.245	0.023563194	0.812576069
4.255	0.053640826	0.794696255
4.265	0.043677979	0.781095516
4.275	-0.008447116	0.7619035
4.285	0.036361508	0.748953273
4.295	0.044758112	0.728560762
4.305	-0.019209763	0.714334504
4.315	0.117048709	0.699446251
4.325	-0.009831574	0.689392862
4.335	0.082213624	0.672981132
4.345	0.062212434	0.664467833
4.355	-0.040808487	0.652831735
4.365	0.119429961	0.637458229
4.375	0.055270813	0.631315275
4.385	0.095093421	0.62234788
4.395	0.028807405	0.611168765
4.405	-0.073505227	0.604331502
4.415	0.011944456	0.601076087
4.425	0.167286127	0.595547427
4.435	0.104835007	0.589107814
4.445	0.140563585	0.579492042
4.455	0.060777732	0.576044625
4.465	0.011380867	0.570583869
4.475	0.189162059	0.571345604
4.485	0.098410264	0.567276588
4.495	0.008777352	0.561803153
4.505	-0.011372935	0.560350652
4.515	0.142549614	0.558345551
4.525	0.098662493	0.560588589
4.535	0.115632108	0.561257156
4.545	-0.020808345	0.560812091
4.555	0.163744623	0.561908218
4.565	0.070110269	0.561217938
4.575	0.009493238	0.559966712
4.585	-0.053778986	0.563418545
4.595	0.097213313	0.56661122
4.605	0.054832748	0.571562248
4.615	-0.008617616	0.574127903
4.625	0.033046498	0.57727065
4.635	0.003667431	0.57991578
4.645	0.093284326	0.583757053
4.655	-0.010117414	0.584232096
4.665	0.00335805	0.591113652
4.675	-0.008769477	0.594546388
4.685	0.001495802	0.594815775
4.695	-0.034189446	0.598560511
4.705	0.018011771	0.60284367
4.715	0.022857088	0.612545153
4.725	0.003069463	0.613142165
4.735	-0.043665305	0.616615183
4.745	0.000859826	0.617289757
4.755	-0.062756046	0.619807563
4.765	0.034116312	0.62423351
4.775	-0.077944825	0.628276775
4.785	0.002751792	0.631195409
4.795	-0.06217898	0.634926549
4.805	-0.015581463	0.637906745
4.815	0.122593021	0.642604437
4.825	0.019053044	0.640644873
4.835	0.062040658	0.643641154
4.845	-0.04227043	0.648205307
4.855	0.020476755	0.652121019
4.865	0.039048601	0.658147782
4.875	-0.000861	0.657948297
4.885	0.03891497	0.661297583
4.895	0.001888289	0.661928955
4.905	-0.130464674	0.669962071
4.915	-0.075618885	0.670362124
4.925	-0.064466112	0.677047171
4.935	0.066997777	0.678306406
4.945	-0.109764166	0.686088296
4.955	-0.068532255	0.690691857
4.965	-0.070831409	0.69682457
4.975	-0.079833272	0.700570655
4.985	0.060298487	0.708369208
4.995	-0.09930625	0.710976719


==> anc/Data_JCP/Figure_003/TPI/Shoulder-phi_0.227-epsS_01-kT_10.0.txt <==
# r, U(r), g(r)
0.005	460.5170186	1.00E-20
0.015	465.654876	1.00E-20
0.025	466.6373052	1.00E-20
0.035	466.8097412	1.00E-20
0.045	466.8314208	1.00E-20
0.055	466.8207975	1.00E-20
0.065	466.8011501	1.00E-20
0.075	466.7830619	1.00E-20
0.085	466.781309	1.00E-20
0.095	466.7449594	1.00E-20
0.105	466.706613	1.00E-20
0.115	466.7151981	1.00E-20
0.125	466.6816222	1.00E-20
0.135	466.6421298	1.00E-20
0.145	466.6135898	1.00E-20
0.155	466.5927061	1.00E-20
0.165	466.5374452	1.00E-20
0.175	466.4755935	1.00E-20
0.185	466.4627579	1.00E-20
0.195	466.4545838	1.00E-20
0.205	466.4229303	1.00E-20
0.215	466.368037	1.00E-20
0.225	466.3017416	1.00E-20
0.235	466.2777448	1.00E-20
0.245	466.2471752	1.00E-20
0.255	466.2032117	1.00E-20
0.265	466.142072	1.00E-20
0.275	466.1111631	1.00E-20
0.285	466.0929021	1.00E-20
0.295	466.0414774	1.00E-20
0.305	465.9927174	1.00E-20
0.315	465.9767047	1.00E-20
0.325	465.9286462	1.00E-20
0.335	465.8768569	1.00E-20
0.345	465.8298587	1.00E-20
0.355	465.8196504	1.00E-20
0.365	465.7049063	1.00E-20
0.375	465.6811248	1.00E-20
0.385	465.665513	1.00E-20
0.395	465.601248	1.00E-20
0.405	465.5778372	1.00E-20
0.415	465.5293674	1.00E-20
0.425	465.4641787	1.00E-20
0.435	465.4314664	1.00E-20
0.445	465.3837606	1.00E-20
0.455	465.3420358	1.00E-20
0.465	465.3040819	1.00E-20
0.475	465.2463291	1.00E-20
0.485	465.2217852	1.00E-20
0.495	465.1440114	1.00E-20
0.505	465.1362032	1.00E-20
0.515	465.0860123	1.00E-20
0.525	465.0226708	1.00E-20
0.535	464.9932402	1.00E-20
0.545	464.9499403	1.00E-20
0.555	464.9059589	1.00E-20
0.565	464.8626842	1.00E-20
0.575	464.8335583	1.00E-20
0.585	464.7775854	1.00E-20
0.595	464.7362943	1.00E-20
0.605	464.6956864	1.00E-20
0.615	464.6705136	1.00E-20
0.625	464.6135748	1.00E-20
0.635	464.5873469	1.00E-20
0.645	464.4915085	1.00E-20
0.655	464.4940124	1.00E-20
0.665	464.4289419	1.00E-20
0.675	464.3990912	1.00E-20
0.685	464.3308607	1.00E-20
0.695	464.3040003	1.00E-20
0.705	464.2386248	1.00E-20
0.715	89.04881085	0.000196118
0.725	81.27067572	0.000425509
0.735	69.80179782	0.001335473
0.745	58.34851577	0.004178505
0.755	49.44515119	0.010140747
0.765	41.91577105	0.021446118
0.775	35.72268117	0.03966095
0.785	29.84083594	0.070987597
0.795	25.62897276	0.107770116
0.805	22.21286743	0.15098969
0.815	18.67718172	0.214586681
0.825	15.75377659	0.286058224
0.835	13.72448639	0.348831832
0.845	11.81488512	0.42103894
0.855	10.16027972	0.494968306
0.865	8.832278032	0.562714103
0.875	7.684908094	0.628462706
0.885	6.575252371	0.698904855
0.895	5.725563516	0.759751089
0.905	5.164711442	0.798800004
0.915	4.556746038	0.843646481
0.925	3.917373455	0.896558318
0.935	3.55838689	0.927222174
0.945	3.393668048	0.941270742
0.955	2.927200253	0.979134924
0.965	2.794240042	0.988314743
0.975	2.384854117	1.025926462
0.985	2.319490156	1.029690023
0.995	2.114171785	1.048682853
1.005	1.544275832	1.056609949
1.015	1.918851411	1.057473229
1.025	1.810469974	1.066500574
1.035	1.627380246	1.081368911
1.045	1.562273874	1.085056764
1.055	1.424780462	1.095533084
1.065	1.512244853	1.083376727
1.075	1.31681176	1.098343573
1.085	1.368186641	1.08907357
1.095	1.308008676	1.091703088
1.105	1.260056317	1.093802792
1.115	1.154405811	1.100492875
1.125	1.265809977	1.087120965
1.135	1.125674939	1.095036909
1.145	1.096308267	1.096617758
1.155	1.110980842	1.089769895
1.165	1.033156696	1.096472269
1.175	1.099766842	1.083512651
1.185	1.001873069	1.088711046
1.195	1.121248703	1.076127147
1.205	1.051276812	1.079648112
1.215	1.032806298	1.07757138
1.225	1.082679267	1.069736419
1.235	1.054460406	1.066501903
1.245	1.085165351	1.063296821
1.255	1.035168907	1.062332778
1.265	1.060128458	1.05863491
1.275	1.014051011	1.060032135
1.285	1.096498695	1.049229351
1.295	0.938830915	1.060487937
1.305	0.915797585	1.060119614
1.315	1.144725398	1.034676413
1.325	1.023563046	1.042699687
1.335	1.034347505	1.039783935
1.345	1.068341757	1.032053199
1.355	0.989570018	1.037889855
1.365	1.036092143	1.031971016
1.375	1.027798647	1.029218112
1.385	1.106964656	1.017919368
1.395	1.040987034	1.02254406
1.405	1.027579718	1.020515857
1.415	1.036670967	1.01637579
1.425	1.042465338	1.013671474
1.435	0.958651276	1.02083523
1.445	1.00419453	1.012082108
1.455	1.053291696	1.005569539
1.465	0.995594027	1.008124083
1.475	1.058908239	1.000547817
1.485	1.044679589	0.997549444
1.495	1.075745178	0.99577301
1.505	1.093849229	0.992026291
1.515	1.094444699	0.98840308
1.525	0.975539402	0.997259104
1.535	0.986955212	0.992808576
1.545	0.948072729	0.995676482
1.555	1.063021069	0.984439952
1.565	0.995006066	0.986787079
1.575	0.905186095	0.994179197
1.585	1.015127088	0.981696194
1.595	1.044653491	0.979655787
1.605	0.984943821	0.983739047
1.615	0.960576222	0.984194493
1.625	1.037030619	0.972408118
1.635	0.931612909	0.985363118
1.645	0.947049777	0.981793968
1.655	1.049230793	0.97282842
1.665	1.014748806	0.972560904
1.675	0.958425346	0.976298216
1.685	1.035518462	0.968623404
1.695	1.01182956	0.968799073
1.705	1.028804469	0.965847441
1.715	0.996334764	0.969405909
1.725	1.03638431	0.965021767
1.735	1.010385932	0.96780042
1.745	0.99119084	0.966513257
1.755	1.034110542	0.963466981
1.765	1.028154464	0.963696677
1.775	1.02003844	0.961996189
1.785	1.002193695	0.964761093
1.795	1.055217774	0.960480054
1.805	0.990513592	0.967448882
1.815	0.969401506	0.967603955
1.825	0.984049956	0.964576344
1.835	1.05498654	0.960206231
1.845	1.104400476	0.953238603
1.855	0.954090681	0.966347949
1.865	1.00558726	0.963752907
1.875	1.051433357	0.958627849
1.885	0.969940331	0.965504157
1.895	0.897335775	0.97051716
1.905	1.021643404	0.960696902
1.915	1.025164022	0.959400005
1.925	1.028158738	0.957257023
1.935	1.060381112	0.956875411
1.945	1.065740301	0.955200015
1.955	0.959787496	0.96556306
1.965	0.994998651	0.958422786
1.975	1.023109785	0.959832195
1.985	1.002781813	0.960506854
1.995	1.025378903	0.957674406
2.005	0.850536203	0.963010933
2.015	1.028439101	0.959219906
2.025	0.976740382	0.959884262
2.035	1.039079729	0.956297452
2.045	1.044042544	0.955543356
2.055	1.059022035	0.953322705
2.065	1.091408206	0.948611063
2.075	1.049233857	0.951729834
2.085	1.037595699	0.955114607
2.095	1.004163948	0.95782451
2.105	1.100208387	0.947292246
2.115	0.99380319	0.960024818
2.125	1.066162316	0.950755914
2.135	0.980085545	0.956942719
2.145	1.035799598	0.953815053
2.155	0.947762982	0.959227494
2.165	1.041786094	0.951415947
2.175	1.046172854	0.953217951
2.185	1.008608678	0.951640637
2.195	0.956090194	0.957667073
2.205	0.988364672	0.95323488
2.215	0.973417046	0.956401542
2.225	1.073197474	0.945977341
2.235	1.013712681	0.952686692
2.245	0.926545893	0.95759986
2.255	0.997250606	0.951226609
2.265	0.99374815	0.949230905
2.275	1.065380217	0.945194064
2.285	1.015213159	0.946924275
2.295	0.995220745	0.95055795
2.305	0.985819273	0.949950316
2.315	0.987703545	0.94808803
2.325	1.023602034	0.944492725
2.335	0.969643581	0.949960242
2.345	1.0096269	0.945873361
2.355	1.015666357	0.943940931
2.365	0.919356063	0.953230954
2.375	0.892837477	0.95472006
2.385	0.916916417	0.952363283
2.395	0.853600003	0.958129356
2.405	0.867177355	0.955859631
2.415	0.799675292	0.96030929
2.425	0.835677768	0.957725477
2.435	0.817082012	0.958479904
2.445	0.719068274	0.964779793
2.455	0.675504825	0.97255912
2.465	0.700351733	0.96930766
2.475	0.606269646	0.97727778
2.485	0.527047945	0.981741622
2.495	0.514715571	0.983325847
2.505	0.506058646	0.985557962
2.515	0.438139397	0.990928078
2.525	0.411141579	0.99442302
2.535	0.378051931	0.997204477
2.545	0.268873894	1.006256277
2.555	0.250138414	1.005621819
2.565	0.240367203	1.008469222
2.575	0.236960363	1.008495463
2.585	0.177567603	1.01275265
2.595	0.058192793	1.022877808
2.605	0.179366599	1.010758436
2.615	0.089488991	1.021693201
2.625	0.079420708	1.021444205
2.635	0.048891518	1.020728797
2.645	0.060959966	1.021365379
2.655	0.051410691	1.0212155
2.665	0.010738591	1.026181129
2.675	0.05459932	1.020552159
2.685	0.046515348	1.020605439
2.695	0.059592306	1.019877852
2.705	0.003174407	1.024225503
2.715	-0.017843009	1.024956749
2.725	-0.015569122	1.024519664
2.735	-0.007085369	1.021235139
2.745	0.038615287	1.019077952
2.755	0.010239761	1.019980139
2.765	0.020141649	1.019526805
2.775	0.059402156	1.015408158
2.785	0.037196594	1.016515204
2.795	-0.008774866	1.020112784
2.805	0.017854253	1.016625992
2.815	-0.02031267	1.022080564
2.825	0.000273758	1.016129639
2.835	-0.002338077	1.01615613
2.845	0.021016381	1.012889989
2.855	-0.01904764	1.017682018
2.865	0.030963033	1.012221082
2.875	-0.045914359	1.018328257
2.885	0.027481573	1.010997634
2.895	0.006999092	1.013918451
2.905	0.020848679	1.01158668
2.915	0.030804319	1.009992475
2.925	0.052501853	1.006855914
2.935	0.0449055	1.007591528
2.945	0.017141485	1.008274532
2.955	0.039945982	1.007415425
2.965	0.04300349	1.007243137
2.975	0.027041745	1.008693427
2.985	0.013018633	1.00780397
2.995	-0.055300981	1.008933694


==> anc/Data_JCP/Figure_004/GDR-experiments-0.2.dat <==
#r/sigma	g(r)_DH	g(r)_TPI(IBI)	g(r)_TPI(ML)	g(r)_TPI(TPI)
0.005	0	0	0.113167	2.18E-20
0.015	0	0	0.114874	2.17E-20
0.025	0	0	0.116949	2.17E-20
0.035	0	0	0.118548	2.16E-20
0.045	0	0	0.120163	2.15E-20
0.055	0	0	0.121944	1.97E-20
0.065	0	0	0.123609	1.20E-20
0.075	0	0	0.125298	1.02E-20
0.085	0	0	0.126882	1.00E-20
0.095	0	0	0.128795	1.00E-20
0.105	0	0	0.130341	1.00E-20
0.115	0	0	0.131937	1.01E-20
0.125	0	0	0.133361	1.05E-20
0.135	0	0	0.135503	1.01E-20
0.145	0	0	0.137017	9.98E-21
0.155	0	0	0.138779	9.98E-21
0.165	0	0	0.140197	1.00E-20
0.175	0	0	0.141953	1.00E-20
0.185	0	0	0.143826	1.01E-20
0.195	0	0	0.145893	1.03E-20
0.205	0	0	0.147388	1.01E-20
0.215	0	0	0.149707	9.99E-21
0.225	0	0	0.151309	1.00E-20
0.235	0	0	0.152797	1.00E-20
0.245	0	0	0.155047	1.01E-20
0.255	0	0	0.157088	1.03E-20
0.265	0	0	0.159205	1.00E-20
0.275	0	0	0.161005	9.99E-21
0.285	0	0	0.162825	1.00E-20
0.295	0	0	0.165056	1.00E-20
0.305	0	0	0.166489	1.00E-20
0.315	0	0	0.168652	1.01E-20
0.325	0	0	0.170405	1.03E-20
0.335	0	0	0.172929	1.01E-20
0.345	0	0	0.175448	9.99E-21
0.355	0	0	0.177220	1.00E-20
0.365	0	0	0.179169	1.00E-20
0.375	0	0	0.181646	1.01E-20
0.385	0	0	0.183450	1.02E-20
0.395	0	0	0.185798	1.00E-20
0.405	0	0	0.186945	9.99E-21
0.415	0	0	0.188822	1.00E-20
0.425	0	0	0.188986	1.00E-20
0.435	0	0	0.188656	1.00E-20
0.445	0	0	0.189012	1.01E-20
0.455	0	0	0.188705	1.02E-20
0.465	0	0	0.188561	1.01E-20
0.475	0	0	0.187801	9.97E-21
0.485	0	0	0.186749	1.00E-20
0.495	0	0	0.184305	1.00E-20
0.505	0	0	0.182522	1.01E-20
0.515	0	0	0.179095	1.02E-20
0.525	0	0	0.176546	1.00E-20
0.535	0	0	0.172233	1.00E-20
0.545	0	0	0.167882	9.99E-21
0.555	0	0	0.162793	1.00E-20
0.565	0	0	0.158466	1.00E-20
0.575	0	0	0.153222	1.01E-20
0.585	0	0	0.148695	1.02E-20
0.595	0	0	0.144438	1.00E-20
0.605	0	0	0.139921	9.99E-21
0.615	0	0	0.136124	1.00E-20
0.625	0	0	0.132123	1.00E-20
0.635	0	0	0.128411	1.00E-20
0.645	0	0	0.124318	1.02E-20
0.655	0	0	0.12055	1.01E-20
0.665	0	0	0.116519	1.00E-20
0.675	0	0	0.112396	9.99E-21
0.685	0	0	0.107554	1.00E-20
0.695	0	0	0.103647	1.00E-20
0.705	0	0	0.0993134	1.01E-20
0.715	0	0	0.0959253	1.00E-20
0.725	0	0	0.0930866	1.00E-20
0.735	0	0	0.0908151	1.00E-20
0.745	0	0	0.089537	1.00E-20
0.755	0	0	0.0886784	1.00E-20
0.765	0	0	0.0877309	1.00E-20
0.775	0	0	0.0869447	1.02E-20
0.785	0	0	0.0862263	1.01E-20
0.795	0	0	0.0857918	2.58E-14
0.805	8.84E-05	0.000175826	0.085194	1.24E-04
0.815	0.002913865	0.00630665	0.0847722	0.0044601
0.825	0.080559807	0.0798268	0.0846571	0.0595248
0.835	0.075125227	0.0768823	0.0844251	0.0564765
0.845	0.00204282	0.00406294	0.0842787	0.00292319
0.855	0	0	0.0838528	1.15E-13
0.865	0	0	0.0838304	1.00E-20
0.875	0	0	0.0842162	9.98E-21
0.885	0	0	0.0848334	9.99E-21
0.895	0	0	0.0868314	9.98E-21
0.905	0	0	0.0904945	1.01E-20
0.915	0	0	0.100751	2.86E-14
0.925	0.000115272	0.000248928	0.114818	0.000182067
0.935	0.005730866	0.00977369	0.137043	0.00659602
0.945	0.055407378	0.0551293	0.165976	0.0317154
0.955	0.00355887	0.008007	0.205367	0.00549228
0.965	0.002729193	0.00420456	0.254214	0.00312594
0.975	0.005469787	0.00669771	0.315694	0.00552209
0.985	0.010095739	0.00905661	0.38843	0.0124757
0.995	0.060475041	0.062574	0.474907	0.0673811
1.005	0.318310077	0.319472	0.567875	0.307596
1.015	0.73307587	0.733275	0.671818	0.700542
1.025	0.998968059	1.00128	0.763593	0.987113
1.035	1.139951499	1.14115	0.861694	1.14487
1.045	1.24528557	1.2503	0.939687	1.23544
1.055	1.279349958	1.26871	1.01173	1.27985
1.065	1.292599529	1.29367	1.0603	1.29109
1.075	1.316384903	1.3191	1.1005	1.30787
1.085	1.299610997	1.29041	1.11567	1.30082
1.095	1.282760842	1.28758	1.12984	1.29557
1.105	1.264949551	1.24989	1.13679	1.26796
1.115	1.257084903	1.25536	1.14473	1.25704
1.125	1.256712615	1.25598	1.14884	1.25388
1.135	1.243277275	1.24759	1.1541	1.24346
1.145	1.227203493	1.21952	1.15457	1.22583
1.155	1.214205323	1.21537	1.15945	1.21406
1.165	1.200366203	1.20663	1.15781	1.2094
1.175	1.17679933	1.17235	1.15832	1.1864
1.185	1.183214609	1.19247	1.16054	1.1773
1.195	1.15538516	1.15812	1.16129	1.15497
1.205	1.165316612	1.1652	1.15535	1.16456
1.215	1.163865449	1.15607	1.15266	1.16398
1.225	1.141194079	1.13309	1.15332	1.15307
1.235	1.144493574	1.14073	1.14979	1.14688
1.245	1.153326272	1.14628	1.14686	1.15701
1.255	1.154022323	1.16099	1.14895	1.15342
1.265	1.166365398	1.15597	1.14062	1.16551
1.275	1.15780947	1.15237	1.13956	1.15867
1.285	1.15936434	1.15909	1.13554	1.16481
1.295	1.161063834	1.15419	1.13021	1.17816
1.305	1.165768118	1.16341	1.12897	1.17167
1.315	1.167230809	1.1731	1.13003	1.16516
1.325	1.166956878	1.17156	1.12873	1.1585
1.335	1.154068382	1.14901	1.12204	1.15495
1.345	1.163655683	1.16756	1.12016	1.16045
1.355	1.153527996	1.15261	1.11576	1.16632
1.365	1.147027189	1.14639	1.11119	1.14948
1.375	1.142535206	1.1357	1.10689	1.1453
1.385	1.132531731	1.13767	1.10756	1.13457
1.395	1.134969897	1.14215	1.10583	1.12808
1.405	1.121712424	1.12769	1.10166	1.12056
1.415	1.108047565	1.10785	1.09822	1.11987
1.425	1.128755482	1.12927	1.09493	1.12076
1.435	1.095026208	1.09401	1.09328	1.09748
1.445	1.092464494	1.08814	1.08559	1.09705
1.455	1.106769391	1.10507	1.08728	1.10361
1.465	1.096590723	1.09736	1.08001	1.10019
1.475	1.091426847	1.09685	1.07915	1.0929
1.485	1.093910789	1.09942	1.07815	1.09935
1.495	1.087433935	1.08918	1.07328	1.08568
1.505	1.078391796	1.08348	1.07182	1.08263
1.515	1.089780272	1.08737	1.06476	1.09
1.525	1.082829462	1.08508	1.06605	1.08206
1.535	1.080166081	1.0818	1.06183	1.08237
1.545	1.074854424	1.07482	1.05792	1.08825
1.555	1.069997451	1.07161	1.05638	1.07035
1.565	1.069164578	1.06611	1.05308	1.06804
1.575	1.052747265	1.05279	1.04914	1.05457
1.585	1.050956337	1.04585	1.04345	1.05557
1.595	1.043904015	1.04723	1.04352	1.05039
1.605	1.048571137	1.04535	1.04064	1.055
1.615	1.049754994	1.04532	1.03941	1.06138
1.625	1.063403175	1.05713	1.03509	1.0621
1.635	1.029255403	1.02679	1.03282	1.03677
1.645	1.041574899	1.04103	1.03226	1.04161
1.655	1.038429788	1.03683	1.02867	1.04219
1.665	1.031330399	1.03207	1.02763	1.03552
1.675	1.040978719	1.04714	1.02596	1.0491
1.685	1.042263181	1.04383	1.02183	1.04562
1.695	1.031102021	1.02963	1.01904	1.03429
1.705	1.026585642	1.03324	1.02077	1.02612
1.715	1.029659625	1.03023	1.01564	1.03085
1.725	1.009841824	1.00881	1.01458	1.01245
1.735	1.017257739	1.01816	1.01313	1.01385
1.745	1.016363852	1.01534	1.01126	1.02448
1.755	1.009802488	1.01226	1.01192	1.00883
1.765	1.004188095	0.998563	1.00598	1.00519
1.775	0.989880128	0.984708	1.00478	0.991233
1.785	0.999004703	0.993283	1.0003	0.999785
1.795	0.994752259	0.993937	1.0018	0.997743
1.805	1.000404025	0.996253	1.00048	1.00726
1.815	0.994526809	0.996334	0.997882	0.997068
1.825	0.992322144	0.989405	0.99822	0.990498
1.835	0.981687534	0.988687	1.00042	0.981859
1.845	0.986693886	0.986431	0.995171	0.982329
1.855	0.984552137	0.981449	0.989746	0.984752
1.865	0.988737144	0.98689	0.992361	0.98628
1.875	0.976725204	0.980303	0.98948	0.984407
1.885	0.986780796	0.991003	0.988321	0.988242
1.895	0.988116971	0.99437	0.986699	0.988383
1.905	0.978284337	0.988588	0.988331	0.974993
1.915	0.978452693	0.981359	0.98554	0.979425
1.925	0.984304465	0.984138	0.984667	0.980624
1.935	0.974335153	0.97391	0.983645	0.979631
1.945	0.97154051	0.972321	0.98233	0.975963
1.955	0.970397063	0.974003	0.981736	0.971161
1.965	0.987321654	0.99393	0.980591	0.986364
1.975	0.972626115	0.978852	0.981136	0.973427
1.985	0.969289455	0.97204	0.982408	0.966017
1.995	0.971794324	0.977705	0.982227	0.969989
2.005	0.967330788	0.970146	0.982341	0.971393
2.015	0.973345764	0.971	0.980056	0.971087
2.025	0.969695687	0.962245	0.979105	0.971612
2.035	0.986908845	0.986748	0.98215	0.97935
2.045	0.970668061	0.972928	0.983935	0.97017
2.055	0.970748123	0.974223	0.984931	0.965661
2.065	0.9691254	0.968559	0.982891	0.972561
2.075	0.976870286	0.974829	0.982267	0.975797
2.085	0.981051793	0.981761	0.986753	0.974506
2.095	0.977101273	0.980504	0.985298	0.973824
2.105	0.976389366	0.978915	0.985197	0.974491
2.115	0.990945226	0.994693	0.984942	0.987129
2.125	0.975307297	0.981375	0.988404	0.980574
2.135	0.98470997	0.984829	0.985999	0.981677
2.145	0.975207988	0.978511	0.987743	0.977586
2.155	0.975583356	0.977404	0.98663	0.97608
2.165	0.988443034	0.986314	0.987208	0.986751
2.175	0.975303864	0.973855	0.985383	0.979553
2.185	0.979607013	0.983912	0.991565	0.979207
2.195	0.99105127	0.990957	0.989673	0.9932
2.205	0.976767819	0.979983	0.992586	0.981187
2.215	0.980441296	0.980076	0.989318	0.981113
2.225	0.982058643	0.986476	0.990603	0.982245
2.235	0.987160672	0.986716	0.991241	0.988115
2.245	0.978625758	0.976563	0.989431	0.984177
2.255	0.988887834	0.984842	0.993146	0.994624
2.265	0.990919674	0.992372	0.994479	0.988098
2.275	0.986330241	0.986432	0.992897	0.986071
2.285	0.999822186	1.00138	0.995144	0.991628
2.295	0.990986651	0.997207	0.99332	0.995795
2.305	0.997099051	0.999168	0.995585	0.997472
2.315	0.992900942	0.995133	0.993995	0.99227
2.325	0.987119871	0.985399	0.99612	0.992869
2.335	0.995698722	0.995709	0.997296	0.995543
2.345	0.995166248	0.997339	0.998374	0.993146
2.355	0.996469275	1.00227	0.997103	0.997683
2.365	0.999471296	1.00495	0.997594	0.998557
2.375	0.99182602	0.992272	0.997863	0.993804
2.385	0.990748461	0.9889	0.995494	1.00074
2.395	0.997096761	0.997338	1.00027	0.994414
2.405	0.988977387	0.989294	0.99647	0.992239
2.415	0.996778382	1.00253	0.998779	0.998089
2.425	1.005179439	1.00916	1.00042	1.00028
2.435	0.991850436	0.990295	0.998318	0.996774
2.445	0.991614418	0.991856	0.998769	0.994503
2.455	0.990968229	0.989936	0.99916	1.00043
2.465	1.00149264	1.00179	0.998316	1.00439
2.475	0.997200063	0.994943	0.999326	0.998751
2.485	0.982925144	0.984601	1.00034	0.988191
2.495	0.989153467	0.988655	1.00102	0.989405
2.505	0.989829015	0.988388	1.00118	0.993474
2.515	0.997325188	1.00032	1.00125	1.00353
2.525	0.988847082	0.987279	1.00147	0.993277
2.535	0.99569523	0.994862	1.00043	0.997198
2.545	0.994329339	0.996321	1.00067	0.998881
2.555	0.993697692	0.993648	1.00238	0.99502
2.565	0.997006381	0.997777	1.00018	0.999807
2.575	0.98459149	0.988184	1.00104	0.990642
2.585	0.994279813	0.994366	1.00443	0.998755
2.595	1.002315444	1.00495	1.00364	0.998754
2.605	0.986115515	0.987936	1.0043	0.989498
2.615	0.993892601	0.99595	1.00337	0.991691
2.625	0.995285487	0.992783	1.00197	0.99777
2.635	1.007651222	1.0099	1.00339	1.00811
2.645	1.000792453	0.998576	1.00217	1.01148
2.655	0.999047265	0.993514	1.00177	1.00413
2.665	0.996714772	0.996916	1.00333	0.995184
2.675	0.994767585	0.993855	1.00195	0.998549
2.685	0.99517638	0.996132	1.00444	0.99449
2.695	0.99489519	0.993317	1.00111	0.998609
2.705	0.997867015	0.992319	1.00283	1.00517
2.715	0.997256509	0.996169	1.00181	1.00216
2.725	0.991520046	0.992304	1.00292	0.99335
2.735	1.004766821	1.00882	1.00304	1.00473
2.745	0.999529752	0.996027	1.00237	1.00265
2.755	0.99396775	0.990344	1.00162	0.996523
2.765	0.995328709	0.999687	1.00338	0.998328
2.775	0.998221258	0.99872	1.00356	1.00623
2.785	1.003546531	1.00392	1.0022	1.00582
2.795	0.996540751	1.00288	1.00412	1.00117
2.805	1.00496362	1.00864	1.00446	1.00395
2.815	1.010478448	1.0102	1.0035	1.00987
2.825	1.003005985	0.999738	1.0029	1.00852
2.835	1.010054585	1.01465	1.00415	1.01533
2.845	0.999554196	1.00622	1.00325	1.00355
2.855	0.999034936	1.00176	1.00064	1.00414
2.865	0.994612048	1.00144	1.00356	0.99842
2.875	1.000386929	1.00209	1.00148	1.00056
2.885	1.002193838	1.00195	1.00196	1.00476
2.895	0.998117763	0.999775	1.00364	1.00234
2.905	0.998769037	0.999313	1.0023	1.00806
2.915	1.002839807	1.00783	1.00338	1.00491
2.925	1.004716698	1.00896	1.00294	1.00392
2.935	0.992864152	0.997514	1.00434	0.998075
2.945	0.994824718	0.994565	1.00263	0.998795
2.955	0.99498803	0.998788	1.00266	0.997405
2.965	0.996295397	1.00281	1.00386	1.00359
2.975	1.006258066	1.01126	1.00653	1.00302
2.985	0.996374711	0.999336	1.00467	0.996743
2.995	1.004384455	1.01306	1.00385	1.00496


==> anc/Data_JCP/Figure_004/GDR-experiments-0.6.dat <==
#r/sigma	g(r)_DH	g(r)_TPI(IBI)	g(r)_TPI(ML)	g(r)_TPI(TPI)
0.005	0	0	1.01529	3.54E-19
0.015	0	0	1.01589	1.74E-20
0.025	0	0	1.01646	1.00E-20
0.035	0	0	1.01664	1.00E-20
0.045	0	0	1.01683	1.00E-20
0.055	0	0	1.01674	1.01E-20
0.065	0	0	1.01658	1.02E-20
0.075	0	0	1.01624	1.00E-20
0.085	0	0	1.01573	1.00E-20
0.095	0	0	1.01513	1.00E-20
0.105	0	0	1.0143	1.00E-20
0.115	0	0	1.01365	1.00E-20
0.125	0	0	1.01248	1.01E-20
0.135	0	0	1.01159	1.00E-20
0.145	0	0	1.01049	1.00E-20
0.155	0	0	1.00937	1.00E-20
0.165	0	0	1.00846	1.00E-20
0.175	0	0	1.00734	9.99E-21
0.185	0	0	1.00604	1.00E-20
0.195	0	0	1.00498	1.01E-20
0.205	0	0	1.00401	1.00E-20
0.215	0	0	1.00276	1.00E-20
0.225	0	0	1.00165	1.00E-20
0.235	0	0	1.00049	9.99E-21
0.245	0	0	0.999449	1.00E-20
0.255	0	0	0.998367	1.01E-20
0.265	0	0	0.997368	1.00E-20
0.275	0	0	0.996248	1.00E-20
0.285	0	0	0.995359	1.00E-20
0.295	0	0	0.994384	9.99E-21
0.305	0	0	0.993397	9.97E-21
0.315	0	0	0.992526	1.00E-20
0.325	0	0	0.991467	1.00E-20
0.335	0	0	0.990623	1.00E-20
0.345	0	0	0.989696	1.00E-20
0.355	0	0	0.988654	1.00E-20
0.365	0	0	0.987997	9.98E-21
0.375	0	0	0.98724	1.00E-20
0.385	0	0	0.986465	1.00E-20
0.395	0	0	0.985566	1.00E-20
0.405	0	0	0.984896	1.00E-20
0.415	0	0	0.9841	1.00E-20
0.425	0	0	0.983514	9.97E-21
0.435	0	0	0.982587	1.00E-20
0.445	0	0	0.981993	1.00E-20
0.455	0	0	0.981268	1.00E-20
0.465	0	0	0.980619	1.00E-20
0.475	0	0	0.979899	9.97E-21
0.485	0	0	0.979296	1.00E-20
0.495	0	0	0.978579	9.99E-21
0.505	0	0	0.977871	1.00E-20
0.515	0	0	0.97724	1.00E-20
0.525	0	0	0.97654	9.98E-21
0.535	0	0	0.975831	1.00E-20
0.545	0	0	0.975067	1.00E-20
0.555	0	0	0.974324	1.00E-20
0.565	0	0	0.973537	1.00E-20
0.575	0	0	0.972743	9.95E-21
0.585	0	0	0.972052	1.00E-20
0.595	0	0	0.97109	1.00E-20
0.605	0	0	0.970339	9.98E-21
0.615	0	0	0.969413	1.00E-20
0.625	0	0	0.968587	9.99E-21
0.635	0	0	0.967594	1.00E-20
0.645	0	0	0.966703	9.99E-21
0.655	0	0	0.965663	1.00E-20
0.665	0	0	0.964544	9.97E-21
0.675	0	0	0.963554	1.00E-20
0.685	0	0	0.962478	9.99E-21
0.695	0	0	0.9615	9.94E-21
0.705	0	0	0.960271	1.00E-20
0.715	0	0	0.959305	1.00E-20
0.725	0	0	0.958092	1.00E-20
0.735	0	0	0.957087	1.00E-20
0.745	0	0	0.956053	1.00E-20
0.755	0	0	0.955256	1.00E-20
0.765	0	0	0.954764	9.98E-21
0.775	0	0	0.9544	3.96E-14
0.785	0.000216733	0.00109474	0.953836	0.00027968
0.795	0.005702852	0.0172066	0.953398	0.00441221
0.805	6.99E-03	0.023631	0.952996	0.00745908
0.815	0.013630405	0.0139372	0.95251	0.0131835
0.825	0.01840427	0.0182308	0.951935	0.0165424
0.835	0.010443971	0.0100731	0.951441	0.0101942
0.845	0.003725384	0.0116996	0.951257	0.00488432
0.855	0.010851456	0.0106925	0.950921	0.00884821
0.865	0.005589513	0.0144545	0.950864	0.00548119
0.875	0.001787542	0.00567141	0.951512	0.00180281
0.885	0.000341518	0.00163622	0.952543	0.000539869
0.895	0.001947089	0.00532117	0.95465	0.0017953
0.905	0.003682769	0.00941637	0.957165	0.003252
0.915	0.002527027	0.00767506	0.960784	0.00270752
0.925	0.003035	0.00877705	0.964801	0.00382079
0.935	0.015887365	0.016146	0.969321	0.0158019
0.945	0.043985294	0.0449297	0.974032	0.0413015
0.955	0.061724496	0.0635737	0.978752	0.0737257
0.965	0.263197061	0.269417	0.983551	0.279138
0.975	0.978760616	0.998064	0.988247	0.922061
0.985	1.635729366	1.66513	0.992639	1.58371
0.995	1.953944199	1.98934	0.997019	1.94581
1.005	2.225664784	2.27245	1.0012	2.20377
1.015	2.365334105	2.41985	1.00527	2.36734
1.025	2.424096293	2.46739	1.00889	2.41166
1.035	2.409631212	2.44162	1.01242	2.41777
1.045	2.368283759	2.40614	1.01539	2.38729
1.055	2.331586847	2.38222	1.01836	2.34187
1.065	2.296532641	2.33295	1.02069	2.29814
1.075	2.236059357	2.27645	1.02283	2.22854
1.085	2.184124217	2.22847	1.02428	2.19244
1.095	2.120655147	2.16571	1.02571	2.11928
1.105	2.059486191	2.09795	1.02663	2.06063
1.115	2.007003715	2.04149	1.02733	2.00925
1.125	1.93732734	1.97466	1.02792	1.936
1.135	1.880063057	1.89635	1.02815	1.89519
1.145	1.83136797	1.86147	1.02832	1.83331
1.155	1.766537548	1.80827	1.02837	1.77428
1.165	1.713217623	1.7376	1.02806	1.72495
1.175	1.659622123	1.69471	1.02786	1.65982
1.185	1.605958523	1.63094	1.02755	1.60522
1.195	1.554461625	1.58937	1.02704	1.5586
1.205	1.51537626	1.54277	1.02656	1.51397
1.215	1.472349451	1.50529	1.02598	1.46052
1.225	1.432147587	1.4547	1.02534	1.43996
1.235	1.394407031	1.41975	1.02466	1.40371
1.245	1.376776033	1.39631	1.02389	1.37923
1.255	1.352859665	1.37234	1.02314	1.35292
1.265	1.330122258	1.34854	1.02244	1.32754
1.275	1.311104644	1.33692	1.02168	1.31017
1.285	1.295838544	1.31534	1.0209	1.29165
1.295	1.285733624	1.30142	1.02008	1.28111
1.305	1.267244712	1.28296	1.01925	1.27361
1.315	1.250619414	1.25895	1.01844	1.25507
1.325	1.234926842	1.24707	1.01761	1.24132
1.335	1.222210372	1.24394	1.01687	1.21342
1.345	1.201057514	1.22271	1.01604	1.20103
1.355	1.181377514	1.197	1.01521	1.17921
1.365	1.160086766	1.17746	1.01438	1.16438
1.375	1.145203676	1.16035	1.01352	1.14243
1.385	1.127455446	1.13717	1.01279	1.12839
1.395	1.108569244	1.12337	1.01193	1.10892
1.405	1.087400082	1.10659	1.01122	1.08499
1.415	1.067966989	1.07733	1.01031	1.07502
1.425	1.050225571	1.06599	1.00962	1.03947
1.435	1.035161668	1.04419	1.00877	1.02943
1.445	1.020306514	1.03581	1.00804	1.01408
1.455	1.009075001	1.01868	1.00737	1.01573
1.465	0.994732696	0.999913	1.0066	0.998581
1.475	0.980678461	0.986195	1.00581	0.979541
1.485	0.970416502	0.975449	1.00515	0.972968
1.495	0.961062692	0.963868	1.00444	0.962438
1.505	0.946919824	0.953165	1.00375	0.948292
1.515	0.931825104	0.945763	1.00317	0.931756
1.525	0.923057467	0.929613	1.00248	0.920309
1.535	0.910860108	0.916015	1.00194	0.913711
1.545	0.900986584	0.902528	1.00127	0.905486
1.555	0.886127651	0.893127	1.00057	0.89289
1.565	0.87432608	0.887274	1.00004	0.87211
1.575	0.863872841	0.873052	0.999437	0.86531
1.585	0.853551266	0.860304	0.998834	0.852803
1.595	0.843858151	0.844277	0.998339	0.852338
1.605	0.832402424	0.840884	0.997741	0.832972
1.615	0.822762698	0.833451	0.997196	0.818766
1.625	0.821389309	0.827824	0.996656	0.81956
1.635	0.817776523	0.824759	0.996151	0.824874
1.645	0.810793188	0.816075	0.995609	0.810979
1.655	0.806699403	0.813556	0.995195	0.811351
1.665	0.805063738	0.809134	0.994686	0.806552
1.675	0.798565201	0.805209	0.994332	0.79804
1.685	0.80028002	0.804582	0.993848	0.803414
1.695	0.792795881	0.797747	0.993477	0.790828
1.705	0.79009436	0.796727	0.993105	0.791721
1.715	0.782437177	0.790417	0.992679	0.778632
1.725	0.780483448	0.783998	0.992406	0.78787
1.735	0.773368947	0.774854	0.992057	0.774291
1.745	0.772680042	0.778887	0.991793	0.767141
1.755	0.771653037	0.776132	0.991586	0.77299
1.765	0.767949448	0.769918	0.991234	0.770551
1.775	0.77160806	0.777464	0.991056	0.769512
1.785	0.772976335	0.778991	0.990873	0.770411
1.795	0.770238595	0.77376	0.99075	0.771811
1.805	0.776019631	0.7801	0.99055	0.777346
1.815	0.77624787	0.788469	0.990577	0.772231
1.825	0.780619507	0.790559	0.990471	0.779305
1.835	0.780293423	0.781631	0.990359	0.783957
1.845	0.787025663	0.789533	0.990481	0.781129
1.855	0.788159586	0.791971	0.990619	0.784771
1.865	0.794570862	0.801281	0.990594	0.796077
1.875	0.801283147	0.805765	0.990732	0.797325
1.885	0.811678905	0.819001	0.990965	0.809848
1.895	0.819177436	0.824655	0.991085	0.81087
1.905	0.827124108	0.830161	0.991338	0.822836
1.915	0.834745755	0.84848	0.991645	0.828964
1.925	0.84382074	0.851625	0.991996	0.842246
1.935	0.850726292	0.869495	0.992449	0.847238
1.945	0.86318938	0.875221	0.992812	0.863277
1.955	0.882285686	0.894443	0.993275	0.878069
1.965	0.900546131	0.910493	0.993696	0.898807
1.975	0.918430429	0.928906	0.994226	0.922032
1.985	0.942857368	0.951919	0.994692	0.941424
1.995	0.958875528	0.973584	0.995337	0.96162
2.005	0.975411248	0.986333	0.995941	0.980465
2.015	0.988009845	1.00547	0.996384	0.987551
2.025	1.005240438	1.01688	0.996851	1.0017
2.035	1.016347526	1.03056	0.997537	1.01796
2.045	1.030829013	1.04873	0.998044	1.02861
2.055	1.042752252	1.05792	0.998577	1.04357
2.065	1.051811833	1.06837	0.999071	1.05614
2.075	1.062318956	1.07622	0.999509	1.06472
2.085	1.071299049	1.09254	1.00011	1.06938
2.095	1.084343749	1.09996	1.00049	1.08364
2.105	1.084699395	1.09334	1.0009	1.08302
2.115	1.092251707	1.1051	1.00136	1.08446
2.125	1.09888117	1.11377	1.00168	1.09508
2.135	1.101158857	1.12241	1.00209	1.0972
2.145	1.103634816	1.12788	1.00252	1.09943
2.155	1.106659878	1.12039	1.00281	1.09477
2.165	1.106959137	1.12346	1.00299	1.10812
2.175	1.111940801	1.125	1.00331	1.10808
2.185	1.109557725	1.12424	1.00354	1.10945
2.195	1.112134971	1.12459	1.00368	1.10913
2.205	1.116758457	1.13166	1.00391	1.11753
2.215	1.114885889	1.12396	1.00401	1.112
2.225	1.114201967	1.12509	1.00418	1.11252
2.235	1.111439359	1.12782	1.00432	1.11151
2.245	1.111526986	1.12649	1.00441	1.10745
2.255	1.1102482	1.11884	1.0045	1.11115
2.265	1.109773671	1.12317	1.00458	1.10573
2.275	1.108839488	1.11581	1.00455	1.1122
2.285	1.106779468	1.12277	1.00471	1.10426
2.295	1.106589482	1.11788	1.00464	1.11115
2.305	1.105391254	1.11668	1.00468	1.10838
2.315	1.09929243	1.10998	1.00468	1.10015
2.325	1.095168832	1.10207	1.00468	1.09906
2.335	1.097528514	1.10966	1.00472	1.09471
2.345	1.092791108	1.10719	1.00465	1.087
2.355	1.089974145	1.09966	1.00459	1.09141
2.365	1.090669351	1.09441	1.00449	1.10033
2.375	1.087885056	1.09293	1.00446	1.08731
2.385	1.078927707	1.08302	1.00431	1.08896
2.395	1.075307727	1.07814	1.00431	1.08199
2.405	1.072403148	1.08027	1.0042	1.0759
2.415	1.069012915	1.07699	1.00408	1.07012
2.425	1.065423426	1.07298	1.00396	1.06543
2.435	1.058817537	1.06027	1.0039	1.06908
2.445	1.058571679	1.06427	1.0038	1.05901
2.455	1.05331757	1.05927	1.00362	1.05134
2.465	1.048807177	1.05532	1.00351	1.04319
2.475	1.044094387	1.05131	1.00333	1.04477
2.485	1.045282094	1.0476	1.00321	1.05059
2.495	1.039057958	1.04211	1.00308	1.03905
2.505	1.036233254	1.04471	1.00299	1.03246
2.515	1.028797335	1.03781	1.00281	1.02431
2.525	1.026926656	1.02836	1.00262	1.03143
2.535	1.022302283	1.02331	1.00248	1.0234
2.545	1.020733757	1.02256	1.00226	1.0206
2.555	1.015626166	1.01985	1.00218	1.01099
2.565	1.012552073	1.01858	1.00197	1.00953
2.575	1.00946781	1.00566	1.00174	1.00596
2.585	1.005471471	1.00709	1.00165	1.00193
2.595	1.004695137	1.00596	1.00147	1.00464
2.605	0.996805744	1.00272	1.00133	0.9995
2.615	0.992663478	0.988165	1.00112	0.995983
2.625	0.993469791	0.990704	1.00093	0.999442
2.635	0.985932432	0.991297	1.00086	0.985706
2.645	0.986902546	0.987708	1.00068	0.989138
2.655	0.982463339	0.984722	1.00047	0.985212
2.665	0.979636865	0.9793	1.00027	0.978965
2.675	0.975879716	0.978137	1.0002	0.976734
2.685	0.977045034	0.97613	1.00003	0.981993
2.695	0.972183539	0.964241	0.999826	0.974882
2.705	0.971357988	0.96917	0.999685	0.974479
2.715	0.968745425	0.970696	0.999572	0.967713
2.725	0.966156188	0.964207	0.999494	0.969077
2.735	0.963712983	0.972061	0.999294	0.956848
2.745	0.964481371	0.963098	0.99916	0.960989
2.755	0.959309382	0.962062	0.999018	0.956095
2.765	0.956471832	0.955965	0.998957	0.955274
2.775	0.960162	0.961582	0.998811	0.957677
2.785	0.955084837	0.958748	0.998686	0.950518
2.795	0.957553885	0.95962	0.998636	0.957151
2.805	0.955036407	0.953492	0.99848	0.953705
2.815	0.955848223	0.957625	0.998412	0.9572
2.825	0.951880207	0.95351	0.998284	0.951011
2.835	0.952038736	0.951805	0.998199	0.953331
2.845	0.95407211	0.953526	0.998138	0.954478
2.855	0.949035397	0.948223	0.998093	0.946528
2.865	0.954150551	0.953087	0.998082	0.953401
2.875	0.953801698	0.951629	0.997951	0.951951
2.885	0.952679073	0.954386	0.997948	0.953101
2.895	0.956732828	0.957944	0.997959	0.955416
2.905	0.955648718	0.9517	0.997877	0.958418
2.915	0.955414057	0.954339	0.997897	0.959434
2.925	0.959283256	0.952858	0.997848	0.970218
2.935	0.959194929	0.958858	0.997858	0.965678
2.945	0.95755945	0.95535	0.997818	0.964422
2.955	0.961549511	0.957641	0.997842	0.964147
2.965	0.96417973	0.963568	0.997813	0.964194
2.975	0.967196402	0.969298	0.997854	0.964749
2.985	0.968099189	0.961527	0.997811	0.973457
2.995	0.968673663	0.977272	0.997878	0.972923


==> anc/Data_JCP/Figure_004/IBI/Experiments-rho-0.2.txt <==
0.005 1000000.0
0.015 1000000.0
0.025 1000000.0
0.035 1000000.0
0.045 1000000.0
0.055 1000000.0
0.065 1000000.0
0.075 1000000.0
0.085 1000000.0
0.095 1000000.0
0.105 1000000.0
0.115 1000000.0
0.125 1000000.0
0.135 1000000.0
0.145 1000000.0
0.155 1000000.0
0.165 1000000.0
0.175 1000000.0
0.185 1000000.0
0.195 1000000.0
0.205 1000000.0
0.215 1000000.0
0.225 1000000.0
0.235 1000000.0
0.245 1000000.0
0.255 1000000.0
0.265 1000000.0
0.275 1000000.0
0.285 1000000.0
0.295 1000000.0
0.305 1000000.0
0.315 1000000.0
0.325 1000000.0
0.335 1000000.0
0.345 1000000.0
0.355 1000000.0
0.365 1000000.0
0.375 1000000.0
0.385 1000000.0
0.395 1000000.0
0.405 1000000.0
0.415 1000000.0
0.425 1000000.0
0.435 1000000.0
0.445 1000000.0
0.455 1000000.0
0.465 1000000.0
0.475 1000000.0
0.485 1000000.0
0.495 1000000.0
0.505 1000000.0
0.515 1000000.0
0.525 1000000.0
0.535 1000000.0
0.545 1000000.0
0.555 1000000.0
0.565 1000000.0
0.575 1000000.0
0.585 1000000.0
0.595 1000000.0
0.605 1000000.0
0.615 1000000.0
0.625 1000000.0
0.635 1000000.0
0.645 1000000.0
0.655 1000000.0
0.665 1000000.0
0.675 1000000.0
0.685 1000000.0
0.695 1000000.0
0.705 1000000.0
0.715 1000000.0
0.725 1000000.0
0.735 1000000.0
0.745 1000000.0
0.755 1000000.0
0.765 1000000.0
0.775 1000000.0
0.785 1000000.0
0.795 1000000.0
0.805 9.333309785300866
0.815 5.838274742505613
0.825 2.609831860157124
0.835 2.6269651377402785
0.845 6.193424046331785
0.855 1000000.0
0.865 1000000.0
0.875 1000000.0
0.885 1000000.0
0.895 1000000.0
0.905 1000000.0
0.915 1000000.0
0.925 9.068212355433047
0.935 5.161888617683968
0.945 2.5940693223504057
0.955 5.638312166613663
0.965 5.903749182678969
0.975 5.208515640968225
0.985 5.358598657730324
0.995 3.1721693311152555
1.005 1.380181385013179
1.015 0.5392883611815488
1.025 0.2562597807565866
1.035 0.1470052412890995
1.045 0.035732870463602816
1.055 0.030009938512529637
1.065 0.005944409142448297
1.075 -0.0250008763166309
1.085 0.003397944408215371
1.095 -0.008687571202395467
1.105 0.028602649628092395
1.115 0.013015163786717038
1.125 0.008135198809525594
1.135 0.009933698599854124
1.145 0.030608402990405733
1.155 0.03144440888965073
1.165 0.024514535104512458
1.175 0.0646353520342063
1.185 0.025046107293087566
1.195 0.07222235798793225
1.205 0.04372399954250308
1.215 0.04761378459594756
1.225 0.0744330768057184
1.235 0.055890192592749834
1.245 0.04816550111708858
1.255 0.034596183718282526
1.265 0.028997188762161515
1.275 0.034394940056667926
1.285 0.018082105793835977
1.295 0.019891419023444885
1.305 0.008305242545967744
1.315 -0.0006747542839550316
1.325 -0.002894312284615215
1.335 0.01748884174772842
1.345 -0.01215611274737875
1.355 0.003208620661298836
1.365 -0.0005557114886971287
1.375 0.006365374270758128
1.385 0.004937325009481668
1.395 -0.004680051021102144
1.405 0.0033262004553403215
1.415 0.02722869936931776
1.425 -0.01512551164226959
1.435 0.032920801042754355
1.445 0.02374345260620343
1.455 0.005861936324692693
1.465 0.00793877062099714
1.475 0.006698290167936405
1.485 0.0022218059821849335
1.495 0.006929939086082306
1.505 0.01328224323107805
1.515 -0.004366885543478648
1.525 0.003437593656000738
1.535 -0.00012484272007537
1.545 0.002642421565630785
1.555 0.004488611507742084
1.565 0.003242416556448441
1.575 0.01487137087379439
1.585 0.013518909534624876
1.595 0.011876666122105667
1.605 0.009949794877393676
1.615 0.013373043728742182
1.625 -0.016344507474582562
1.635 0.029178472333841684
1.645 0.001422410084897506
1.655 0.0042528036330310125
1.665 0.012982402238055121
1.675 -0.0110946636044484
1.685 -0.010799725234180487
1.695 0.002937248614502866
1.705 0.0005006852319577575
1.715 -0.009125365242946151
1.725 0.022933345188998304
1.735 0.0030798787289930433
1.745 0.006289398201199856
1.755 0.009937847692603937
1.765 0.015045674494179814
1.775 0.03391659713671865
1.785 0.01227061644791329
1.795 0.018181635481670323
1.805 0.012951769345150682
1.815 0.008446928329744287
1.825 0.018057234982642733
1.835 0.02240325562479293
1.845 0.0156704609557796
1.855 0.01653217242247244
1.865 0.011387624052012312
1.875 0.0194178587689126
1.885 0.002768581102024387
1.895 -0.003419297523971942
1.905 0.007519093823428194
1.915 0.011868211293056895
1.925 0.0038775520399443805
1.935 0.01741284155998564
1.945 0.015241131950494119
1.955 0.017167652478458025
1.965 -0.01590692995226617
1.975 0.009426559533924826
1.985 0.018708401157562626
1.995 0.0058294270716670316
2.005 0.02025035612502539
2.015 0.01007650524674883
2.025 0.028327817963124467
2.035 -0.00819998835481605
2.045 0.021078108338267447
2.055 0.01527623585672236
2.065 0.022672142750655662
2.075 0.012213246767313078
2.085 0.012604253917132886
2.095 0.010220858605144122
2.105 0.0173085405892193
2.115 -0.010768259974687257
2.125 0.020139034596716683
2.135 0.004372120513768621
2.145 0.01750022722404541
2.155 0.018143696376607343
2.165 0.0034802417757315023
2.175 0.02048668300968183
2.185 0.016510101885631928
2.195 0.0007606762989105596
2.205 0.023189347970672458
2.215 0.015603509273022061
2.225 0.009662000594014078
2.235 0.009165003737521736
2.245 0.02157073585791902
2.255 0.01521566564453801
2.265 0.0059871985345543045
2.275 0.01703742476302284
2.285 -0.0032100792847827905
2.295 0.0030968450469583825
2.305 0.00222677154930503
2.315 0.003210825442950656
2.325 0.021263561669364453
2.335 0.005863659093981765
2.345 0.009348556594749084
2.355 0.00023855250639244442
2.365 -0.003443932823220428
2.375 0.013852143020350925
2.385 0.012817224675457907
2.395 0.007630657588988338
2.405 0.015624649856620198
2.415 0.001894708358810001
2.425 -0.005749785037117346
2.435 0.0177671549582269
2.445 0.010609686512749423
2.455 0.01865080626486142
2.465 -0.001428937007751993
2.475 0.009660081449339539
2.485 0.0241182455562388
2.495 0.016773996885208975
2.505 0.021996110515270038
2.515 0.0008309524189865393
2.525 0.025322166352331414
2.535 0.009024178031665817
2.545 0.008581052833362144
2.555 0.01726520922643602
2.565 0.0041648767286984415
2.575 0.020814065574793438
2.585 0.018125367178923803
2.595 -0.0018448530339266805
2.605 0.028169610324760418
2.615 0.009350791134117863
2.625 0.018883125079164436
2.635 -0.006106934701004019
2.645 0.010166185831972756
2.655 0.0136625195025596
2.665 0.010376024173091341
2.675 0.013361275120686345
2.685 0.013355120568639401
2.695 0.011215507185700177
2.705 0.017103119218174947
2.715 0.0072223476123542685
2.725 0.020291516641629426
2.735 -0.007431773052787841
2.745 0.012447588935978584
2.755 0.016722230321170463
2.765 0.005870791185255506
2.775 0.010506957392929693
2.785 -0.00018652132681479835
2.795 0.006997873714460045
2.805 -0.0005067739384366365
2.815 -0.006090732520488295
2.825 0.011707026997446881
2.835 -0.011485160142830596
2.845 0.001915686908045403
2.855 0.0006309496365119673
2.865 0.006426278540805519
2.875 0.0014642678925620486
2.885 0.0020569896823832198
2.895 0.007592032756674285
2.905 0.0064443225421762845
2.915 -0.0026199639917206235
2.925 -0.005911858058136333
2.935 0.011626476240544886
2.945 0.010937262778330709
2.955 0.005621955765092306
2.965 0.004892319570872506
2.975 -0.005305332457559619
2.985 0.011891125198032768
2.995 -0.00689146758578941


==> anc/Data_JCP/Figure_004/IBI/Experiments-rho-0.6.txt <==
0.005 1000000.0
0.015 1000000.0
0.025 1000000.0
0.035 1000000.0
0.045 1000000.0
0.055 1000000.0
0.065 1000000.0
0.075 1000000.0
0.085 1000000.0
0.095 1000000.0
0.105 1000000.0
0.115 1000000.0
0.125 1000000.0
0.135 1000000.0
0.145 1000000.0
0.155 1000000.0
0.165 1000000.0
0.175 1000000.0
0.185 1000000.0
0.195 1000000.0
0.205 1000000.0
0.215 1000000.0
0.225 1000000.0
0.235 1000000.0
0.245 1000000.0
0.255 1000000.0
0.265 1000000.0
0.275 1000000.0
0.285 1000000.0
0.295 1000000.0
0.305 1000000.0
0.315 1000000.0
0.325 1000000.0
0.335 1000000.0
0.345 1000000.0
0.355 1000000.0
0.365 1000000.0
0.375 1000000.0
0.385 1000000.0
0.395 1000000.0
0.405 1000000.0
0.415 1000000.0
0.425 1000000.0
0.435 1000000.0
0.445 1000000.0
0.455 1000000.0
0.465 1000000.0
0.475 1000000.0
0.485 1000000.0
0.495 1000000.0
0.505 1000000.0
0.515 1000000.0
0.525 1000000.0
0.535 1000000.0
0.545 1000000.0
0.555 1000000.0
0.565 1000000.0
0.575 1000000.0
0.585 1000000.0
0.595 1000000.0
0.605 1000000.0
0.615 1000000.0
0.625 1000000.0
0.635 1000000.0
0.645 1000000.0
0.655 1000000.0
0.665 1000000.0
0.675 1000000.0
0.685 1000000.0
0.695 1000000.0
0.705 1000000.0
0.715 1000000.0
0.725 1000000.0
0.735 1000000.0
0.745 1000000.0
0.755 1000000.0
0.765 1000000.0
0.775 1000000.0
0.785 8.436843305028452
0.795 5.166788929695342
0.805 4.9626459273224865
0.815 5.775997761024474
0.825 5.088786174226266
0.835 6.021016551401557
0.845 5.592585380116787
0.855 5.84932098592436
0.865 5.18686313986894
0.875 6.3269135591488626
0.885 7.982109222246563
0.895 6.24141965305174
0.905 5.604090428297208
0.915 5.980711863368571
0.925 5.797543884555684
0.935 5.240159969988449
0.945 3.9050053693912297
0.955 3.929771651794146
0.965 2.2952875382156854
0.975 0.7908131879477527
0.985 0.3023804180592114
0.995 0.13529385964113377
1.005 -0.029485597893816138
1.015 -0.10989149296312369
1.025 -0.15723286285895405
1.035 -0.17374027795477803
1.045 -0.18169090377682232
1.055 -0.19064011002640652
1.065 -0.20169707811076598
1.075 -0.19339633010793028
1.085 -0.19943733930984964
1.095 -0.19083867698149082
1.105 -0.1845149631350358
1.115 -0.18658872273328786
1.125 -0.17244786578125024
1.135 -0.16166471210219446
1.145 -0.15934979310668415
1.155 -0.1473221980231647
1.165 -0.13818920587828054
1.175 -0.1280402304104938
1.185 -0.11333349346565232
1.195 -0.1069975668003724
1.205 -0.09637912117823907
1.215 -0.09637824582456622
1.225 -0.08691250643189531
1.235 -0.07879819526203402
1.245 -0.09235070047803605
1.255 -0.0871351725156923
1.265 -0.09389854423774353
1.275 -0.09903676523656722
1.285 -0.10717808546208808
1.295 -0.11722198823901765
1.305 -0.12509418208592007
1.315 -0.12440090751028851
1.325 -0.12885476529094164
1.335 -0.1417566147222071
1.345 -0.14463537799804443
1.355 -0.1416043056357242
1.365 -0.14242478494073937
1.375 -0.1477363585214654
1.385 -0.14676486894958435
1.395 -0.14494968520862866
1.405 -0.1469788391385591
1.415 -0.14145250462884465
1.425 -0.1394818330757969
1.435 -0.1413195640071932
1.445 -0.145542006396901
1.455 -0.14902511021223674
1.465 -0.1432117978742229
1.475 -0.1456985993440178
1.485 -0.14729447334281778
1.495 -0.15270558614836433
1.505 -0.14642221883054096
1.515 -0.14555505836964663
1.525 -0.14735118655008522
1.535 -0.14094174444210292
1.545 -0.14489592582249247
1.555 -0.14248837100061057
1.565 -0.13796952520649597
1.575 -0.1403191341388621
1.585 -0.1301243103923027
1.595 -0.13322992910373968
1.605 -0.130223462357962
1.615 -0.1262437214485555
1.625 -0.13277552737035248
1.635 -0.14005797668792197
1.645 -0.13298912000662425
1.655 -0.13378614281737303
1.665 -0.14032716952120244
1.675 -0.13662361870236148
1.685 -0.14355301651752092
1.695 -0.13358701717623103
1.705 -0.1350802045071848
1.715 -0.1305477112355443
1.725 -0.13098568904572763
1.735 -0.11700599547592933
1.745 -0.1230227352398414
1.755 -0.12084774281228293
1.765 -0.11235796623177792
1.775 -0.11919761746525294
1.785 -0.11935204203265674
1.795 -0.11550979580017694
1.805 -0.12327109580233546
1.815 -0.11427142924356055
1.825 -0.12003355135973443
1.835 -0.10486558249952523
1.845 -0.11373272563565201
1.855 -0.10107119543550917
1.865 -0.10871551394318456
1.875 -0.10682551670306817
1.885 -0.11280131126480453
1.895 -0.10901681752534198
1.905 -0.10456139411382555
1.915 -0.1105710372615643
1.925 -0.10358598244217287
1.935 -0.10257853582985815
1.945 -0.0938464315689115
1.955 -0.09874754063838356
1.965 -0.10022619031876502
1.975 -0.09883464326266236
1.985 -0.10713586082892859
1.995 -0.09543590960741322
2.005 -0.09864931170133308
2.015 -0.09181789039073701
2.025 -0.09262334749384074
2.035 -0.0884041156420848
2.045 -0.08945747873568348
2.055 -0.08965824123973037
2.065 -0.08050479535225574
2.075 -0.08846658252099956
2.085 -0.08028390875482345
2.095 -0.08879291672083388
2.105 -0.07140561016546346
2.115 -0.07715654922582217
2.125 -0.07962049199463911
2.135 -0.08017263300082057
2.145 -0.07867196674241585
2.155 -0.07779326802251679
2.165 -0.07222403777226874
2.175 -0.0732119469519907
2.185 -0.06991207642730372
2.195 -0.07365596288491008
2.205 -0.07789651479432853
2.215 -0.07397887604963836
2.225 -0.07461201806880918
2.235 -0.07155230609164559
2.245 -0.07154343178737757
2.255 -0.07014494363962438
2.265 -0.07003738078459835
2.275 -0.07118444877794117
2.285 -0.06900980743530148
2.295 -0.07177200134345303
2.305 -0.07316341075401743
2.315 -0.06559220599213002
2.325 -0.06192359822958298
2.335 -0.0659660153897884
2.345 -0.06351414743787663
2.355 -0.06457402632059085
2.365 -0.06345323025633405
2.375 -0.06621934080651655
2.385 -0.05490286670366487
2.395 -0.05821091308437313
2.405 -0.05962799672648359
2.415 -0.05750726568481965
2.425 -0.05662770458367129
2.435 -0.04659632843359705
2.445 -0.05717302884606356
2.455 -0.046997214252658515
2.465 -0.04952825650875589
2.475 -0.04719379286959291
2.485 -0.050514478834070425
2.495 -0.0487755997131308
2.505 -0.050146511086193515
2.515 -0.0455861322867234
2.525 -0.043292061312729266
2.535 -0.043378995556888365
2.545 -0.04497021380706065
2.555 -0.04319216030180313
2.565 -0.042886995689104174
2.575 -0.04038591802192379
2.585 -0.03885972636898912
2.595 -0.04600190121693479
2.605 -0.03845051446815161
2.615 -0.03165753923016958
2.625 -0.04253020690497618
2.635 -0.034853017241146665
2.645 -0.0364879668233242
2.655 -0.036133536180960366
2.665 -0.03560597164449615
2.675 -0.0312789141110023
2.685 -0.03627415442765368
2.695 -0.028461561926686918
2.705 -0.03271272765335223
2.715 -0.030519796552274003
2.725 -0.029480223088463302
2.735 -0.02699023709227021
2.745 -0.02967585174819092
2.755 -0.02462022086500214
2.765 -0.0204209002590006
2.775 -0.028458822364772235
2.785 -0.02301944013732893
2.795 -0.02895899921193425
2.805 -0.02041937196513096
2.815 -0.026587891272903896
2.825 -0.01821927928166453
2.835 -0.019106949924202348
2.845 -0.02476052127344391
2.855 -0.011844267857631836
2.865 -0.01787180843009298
2.875 -0.018347153151669345
2.885 -0.016565551747313993
2.895 -0.021681692820230355
2.905 -0.016116470994892145
2.915 -0.015725296749453544
2.925 -0.015929808972569483
2.935 -0.016480256538660844
2.945 -0.009197042405574207
2.955 -0.011722844844764432
2.965 -0.014630684398560719
2.975 -0.016018042395525935
2.985 -0.009325880714056564
2.995 -0.02153383211055381


==> anc/Data_JCP/Figure_004/ML/Experiments-rho-0.2.txt <==
2.9837837 0.000115938 0.00711227
2.964865 0.000249686 0.00702705
2.945946 0.000381828 0.00694257
2.927027 0.000512406 0.00686146
2.908108 0.000641458 0.00678188
2.8891892 0.000769038 0.00670562
2.8702703 0.000895188 0.00663041
2.8513513 0.00101994 0.00655744
2.8324325 0.00114331 0.00648533
2.8135135 0.00126534 0.00641499
2.7945945 0.00138604 0.00634545
2.7756758 0.00150544 0.0062776
2.7567568 0.00162361 0.00621622
2.7378378 0.0017407 0.00616361
2.7189188 0.00185691 0.00612338
2.7 0.00197243 0.00608886
2.681081 0.00208734 0.00606088
2.662162 0.00220181 0.00604098
2.6432433 0.00231595 0.00602712
2.6243243 0.00242992 0.00602245
2.6054053 0.00254388 0.00602782
2.5864866 0.00265811 0.00605077
2.5675676 0.00277289 0.00608467
2.5486486 0.00288839 0.00612611
2.5297298 0.00300477 0.00617816
2.5108109 0.00312224 0.00624367
2.4918919 0.00324107 0.00632022
2.4729729 0.00336153 0.00641565
2.454054 0.00348397 0.00653176
2.4351351 0.00360872 0.00665699
2.4162161 0.00373593 0.00679293
2.3972974 0.00386582 0.00694023
2.3783784 0.00399867 0.00710936
2.3594594 0.00413497 0.00730299
2.3405406 0.00427516 0.00752149
2.3216217 0.00441973 0.00776778
2.3027027 0.00456934 0.00805428
2.2837837 0.00472469 0.00837117
2.264865 0.00488629 0.00871547
2.245946 0.0050546 0.00908233
2.227027 0.0052301 0.00947114
2.2081082 0.00541302 0.00986793
2.1891892 0.00560353 0.0102727
2.1702702 0.00580173 0.0106802
2.1513515 0.00600771 0.0110946
2.1324325 0.00622157 0.0115139
2.1135135 0.00644344 0.0119445
2.0945945 0.00667362 0.0123904
2.0756757 0.00691232 0.0128406
2.0567567 0.00715894 0.0132169
2.0378377 0.00741238 0.0135758
2.018919 0.0076726 0.0139324
2.0 0.00793951 0.0142835
1.9810811 0.00821305 0.0146331
1.9621621 0.00849321 0.014983
1.9432433 0.00877996 0.01533
1.9243243 0.0090733 0.0156831
1.9054054 0.00937342 0.0160431
1.8864865 0.00968032 0.0163998
1.8675675 0.00999393 0.0167531
1.8486487 0.0103142 0.0170975
1.8297297 0.0106409 0.0174392
1.8108108 0.010974 0.0177783
1.7918919 0.0113136 0.0181203
1.772973 0.0116597 0.018479
1.7540541 0.0120128 0.0188497
1.7351351 0.0123731 0.019239
1.7162162 0.0127409 0.0196441
1.6972973 0.0131167 0.0200875
1.6783783 0.0135012 0.020568
1.6594595 0.0138952 0.0210918
1.6405406 0.0142997 0.0216793
1.6216216 0.0147157 0.0223182
1.6027027 0.0151449 0.0230878
1.5837837 0.015591 0.0241044
1.5648649 0.0160583 0.0253316
1.545946 0.0165508 0.0267648
1.527027 0.0170725 0.0284414
1.5081081 0.0176287 0.030396
1.4891891 0.0182243 0.032617
1.4702703 0.0188647 0.0351241
1.4513514 0.0195549 0.037886
1.4324324 0.0202998 0.0409029
1.4135135 0.0211044 0.0442113
1.3945946 0.0219744 0.0478109
1.3756757 0.0229165 0.051909
1.3567568 0.023943 0.0567298
1.3378378 0.0250695 0.062547
1.318919 0.0263194 0.0699977
1.3 0.0277358 0.0801465
1.2810811 0.029367 0.0928281
1.2621622 0.0312776 0.110176
1.2432432 0.0335931 0.136553
1.2243243 0.0365272 0.17532
1.2054054 0.0403229 0.2299
1.1864865 0.0454476 0.316798
1.1675676 0.0524885 0.432655
1.1486486 0.0619908 0.576387
1.1297297 0.0743828 0.736969
1.1108108 0.0900842 0.930972
1.0918919 0.110208 1.2324
1.072973 0.143769 2.9212
1.054054 0.232895 6.57435
1.0351351 0.397023 10.5372
1.0162162 0.634256 14.8778
0.9972973 0.965612 19.6309
0.97837836 1.35714 21.6039
0.9594595 1.77396 22.1678
0.94054055 2.18116 20.3245
0.9216216 2.52485 15.4172
0.9027027 2.7367 6.24053
0.88378376 2.78644 1.10049
0.8648649 2.80056 0.486834
0.84594595 2.80678 0.201525
0.827027 2.80902 0.0599068
0.8081081 2.8091 -0.0613723
0.78918916 2.80634 -0.227035
0.7702703 2.80047 -0.407773
0.75135136 2.79059 -0.639144
0.7324324 2.77249 -1.61111
0.7135135 2.72922 -3.00334
0.6945946 2.66172 -3.87704
0.6756757 2.59135 -3.42321
0.65675676 2.53112 -2.98485
0.6378378 2.4794 -2.45024
0.6189189 2.43573 -2.32706
0.6 2.3886 -2.62359
0.5810811 2.33793 -2.69578
0.56216216 2.2869 -2.66185
0.5432432 2.23959 -2.26334
0.5243243 2.20273 -1.62592
0.5054054 2.1783 -0.954007
0.4864865 2.16602 -0.359921
0.46756756 2.16364 0.0724639
0.44864866 2.16765 0.338793
0.42972973 2.17667 0.630705
0.4108108 2.1924 1.05075
0.3918919 2.21637 1.46137
0.37297297 2.24663 1.69738
0.35405406 2.27903 1.70911
0.33513513 2.31117 1.69038
0.31621623 2.34289 1.65547


==> anc/Data_JCP/Figure_004/ML/Experiments-rho-0.6.txt <==
2.9837837 -7.22872e-05 -0.00444587
2.964865 -0.000156124 -0.00441649
2.945946 -0.000239386 -0.00438553
2.927027 -0.000322067 -0.00435496
2.908108 -0.000404173 -0.00432575
2.8891892 -0.000485801 -0.00430517
2.8702703 -0.000567175 -0.00430016
2.8513513 -0.000648543 -0.00430119
2.8324325 -0.000729889 -0.00429789
2.8135135 -0.000811167 -0.00429454
2.7945945 -0.000892393 -0.0042923
2.7756758 -0.000973588 -0.00429148
2.7567568 -0.00105478 -0.00429234
2.7378378 -0.00113601 -0.00429512
2.7189188 -0.00121731 -0.00429962
2.7 -0.00129871 -0.00430535
2.681081 -0.00138022 -0.00431214
2.662162 -0.00146188 -0.00432031
2.6432433 -0.00154371 -0.00433064
2.6243243 -0.00162576 -0.00434386
2.6054053 -0.00170809 -0.00436022
2.5864866 -0.00179076 -0.0043802
2.5675676 -0.00187388 -0.00440672
2.5486486 -0.00195751 -0.00443387
2.5297298 -0.00204164 -0.00446063
2.5108109 -0.00212628 -0.00448694
2.4918919 -0.00221142 -0.00451279
2.4729729 -0.00229704 -0.0045382
2.454054 -0.00238313 -0.00456319
2.4351351 -0.00246969 -0.00458757
2.4162161 -0.00255671 -0.0046109
2.3972974 -0.00264406 -0.00462059
2.3783784 -0.00273143 -0.00461219
2.3594594 -0.00281844 -0.00458329
2.3405406 -0.00290475 -0.00453969
2.3216217 -0.00299022 -0.00449557
2.3027027 -0.0030748 -0.00444245
2.2837837 -0.00315819 -0.00437059
2.264865 -0.00324004 -0.00427491
2.245946 -0.00331953 -0.00410183
2.227027 -0.00339407 -0.00376901
2.2081082 -0.00346141 -0.00332089
2.1891892 -0.00351879 -0.00270551
2.1702702 -0.00356291 -0.00195093
2.1513515 -0.00359193 -0.00110297
2.1324325 -0.00359616 0.000747745
2.1135135 -0.00357089 0.00189129
2.0945945 -0.00352283 0.00289181
2.0756757 -0.0034654 0.00314876
2.0567567 -0.00340406 0.00342424
2.0378377 -0.00333615 0.00368964
2.018919 -0.00326384 0.00402821
2.0 -0.00318307 0.00447039
1.9810811 -0.00309664 0.00465281
1.9621621 -0.00300816 0.00463907
1.9432433 -0.00292245 0.00444625
1.9243243 -0.00284739 0.00348378
1.9054054 -0.00279167 0.00239468
1.8864865 -0.0027524 0.00174086
1.8675675 -0.00272571 0.00108219
1.8486487 -0.00271222 0.0002447
1.8297297 -0.00271665 -0.000698035
1.8108108 -0.00274041 -0.00175038
1.7918919 -0.00278095 -0.00249866
1.772973 -0.00283465 -0.00318779
1.7540541 -0.00290192 -0.00393421
1.7351351 -0.00298436 -0.00479297
1.7162162 -0.003083 -0.00561325
1.6972973 -0.00319651 -0.00639121
1.6783783 -0.0033246 -0.00713355
1.6594595 -0.0034663 -0.00784988
1.6405406 -0.00362105 -0.00847327
1.6216216 -0.00378541 -0.00887747
1.6027027 -0.00395538 -0.00904445
1.5837837 -0.00412663 -0.00905552
1.5648649 -0.00429711 -0.00893235
1.545946 -0.00446423 -0.0087386
1.527027 -0.00462769 -0.00853219
1.5081081 -0.00478727 -0.0083546
1.4891891 -0.00494388 -0.00819209
1.4702703 -0.00509736 -0.00804518
1.4513514 -0.00524818 -0.00788354
1.4324324 -0.0053952 -0.00765733
1.4135135 -0.00553737 -0.0073317
1.3945946 -0.00567088 -0.0067274
1.3756757 -0.00578814 -0.00552157
1.3567568 -0.00587554 -0.00362663
1.3378378 -0.00592066 -0.00100417
1.318919 -0.00590934 0.00227532
1.3 -0.00583224 0.00591976
1.2810811 -0.00568399 0.00979157
1.2621622 -0.00545634 0.0144208
1.2432432 -0.00513539 0.0195884
1.2243243 -0.00469017 0.028889
1.2054054 -0.00403503 0.0408967
1.1864865 -0.00312242 0.0548122
1.1675676 -0.00192814 0.0728541
1.1486486 -0.000329609 0.0975691
1.1297297 0.00180849 0.130193
1.1108108 0.00464813 0.170916
1.0918919 0.0083313 0.220812
1.072973 0.013127 0.289515
1.054054 0.0193365 0.367144
1.0351351 0.0269517 0.435573
1.0162162 0.035735 0.490941
0.9972973 0.0454627 0.535766
0.97837836 0.0559573 0.572231
0.9594595 0.0670472 0.59827
0.94054055 0.0784697 0.604191
0.9216216 0.0896035 0.561252
0.9027027 0.0990749 0.426519
0.88378376 0.105544 0.256941
0.8648649 0.109179 0.138363
0.84594595 0.111207 0.0857254
0.827027 0.11266 0.0727975
0.8081081 0.11403 0.0732535
0.78918916 0.115488 0.0815506
0.7702703 0.117087 0.0856911
0.75135136 0.118494 0.0555731
0.7324324 0.119078 0.0166174
0.7135135 0.119416 0.0193153
0.6945946 0.119815 0.0229184
0.6756757 0.120311 0.0299862
0.65675676 0.120948 0.0376208
0.6378378 0.121738 0.0458988
0.6189189 0.122682 0.0538581
0.6 0.123774 0.061481
0.5810811 0.125006 0.0686449
0.56216216 0.126369 0.0753334
0.5432432 0.127855 0.0817441
0.5243243 0.129456 0.0873482
0.5054054 0.131153 0.0918346
0.4864865 0.132926 0.0954162
0.46756756 0.134758 0.0982131
0.44864866 0.136638 0.10031
0.42972973 0.13855 0.101788
0.4108108 0.140486 0.102806
0.3918919 0.142437 0.103477
0.37297297 0.144398 0.103643
0.35405406 0.146353 0.102939
0.33513513 0.148287 0.101227
0.31621623 0.150177 0.0984464


==> anc/Data_JCP/Figure_004/TPI/Experiments-rho-0.2.txt <==
# r/sigma	generated
0.005	46.05170186
0.015	46.05170186
0.025	46.05170186
0.035	46.05170186
0.045	46.05170186
0.055	46.05170186
0.065	46.6945621
0.075	46.80219951
0.085	46.79480572
0.095	46.79315207
0.105	46.78521649
0.115	46.78042531
0.125	46.70738065
0.135	46.77257088
0.145	46.7666285
0.155	46.76086627
0.165	46.75280882
0.175	46.7487207
0.185	46.74282038
0.195	46.69526401
0.205	46.73524127
0.215	46.73298905
0.225	46.72731933
0.235	46.71946571
0.245	46.71723378
0.255	46.67274581
0.265	46.70855696
0.275	46.70356417
0.285	46.69797887
0.295	46.69395268
0.305	46.68548262
0.315	46.6805385
0.325	46.63833823
0.335	46.67088627
0.345	46.66804567
0.355	46.6600299
0.365	46.65400575
0.375	46.65026617
0.385	46.61317791
0.395	46.64055822
0.405	46.63244654
0.415	46.63279903
0.425	46.62451252
0.435	46.61489512
0.445	46.61208097
0.455	46.58011259
0.465	46.60302583
0.475	46.59967363
0.485	46.5946042
0.495	46.58633349
0.505	46.58311192
0.515	46.55018892
0.525	46.57449428
0.535	46.5679583
0.545	46.56309317
0.555	46.55563804
0.565	46.55373017
0.575	46.54598355
0.585	46.52053279
0.595	46.54020678
0.605	46.53348108
0.615	46.53092878
0.625	46.52307947
0.635	46.51735027
0.645	46.49103071
0.655	46.50669204
0.665	46.50316705
0.675	46.49859986
0.685	46.48931417
0.695	46.48955631
0.705	46.46308614
0.715	46.4797381
0.725	46.47335379
0.735	46.46599801
0.745	46.46131614
0.755	46.46013901
0.765	46.45336387
0.775	46.4302298
0.785	46.44211748
0.795	46.43881826
0.805	9.713811164
0.815	6.213313646
0.825	2.892479746
0.835	2.941246947
0.845	6.559430898
0.855	46.40929878
0.865	46.40407028
0.875	46.40164572
0.885	46.39732805
0.895	46.39504994
0.905	46.36984419
0.915	46.38323602
0.925	9.393552026
0.935	5.482819212
0.945	3.207326169
0.955	5.950096027
0.965	6.194849964
0.975	5.511528134
0.985	4.893847637
0.995	3.098356619
1.005	1.431499653
1.015	0.594285852
1.025	0.276563254
1.035	0.131678814
1.045	0.051239721
1.055	0.017779226
1.065	0.004233024
1.075	-0.017097181
1.085	-0.010749826
1.095	-0.01434478
1.105	0.008987733
1.115	0.011919432
1.125	0.007005045
1.135	0.014052082
1.145	0.020342222
1.155	0.030101434
1.165	0.021025819
1.175	0.049301427
1.185	0.041707903
1.195	0.064192756
1.205	0.046194525
1.215	0.042536311
1.225	0.047523738
1.235	0.052299461
1.245	0.039952649
1.255	0.040134779
1.265	0.019837938
1.275	0.025580758
1.285	0.01895719
1.295	-0.00167229
1.305	0.005284758
1.315	0.003856872
1.325	0.002725996
1.335	0.005352426
1.345	-0.004792733
1.355	-0.013887827
1.365	-0.001113689
1.375	-0.002369576
1.385	0.006980978
1.395	0.002622651
1.405	0.009601381
1.415	0.005743262
1.425	-0.004419272
1.435	0.023263741
1.445	0.017677067
1.455	0.005655137
1.465	0.007054149
1.475	0.009927685
1.485	-0.004254191
1.495	0.007744334
1.505	0.014355235
1.515	-0.004717672
1.525	0.003244343
1.535	0.00071161
1.545	-0.009699505
1.555	0.004730559
1.565	0.001221136
1.575	0.012240459
1.585	0.007773523
1.595	0.014380987
1.605	0.006620613
1.615	-0.00713375
1.625	-0.01376499
1.635	0.016840365
1.645	0.003620199
1.655	0.002495844
1.665	0.008760579
1.675	-0.01349707
1.685	-0.008545899
1.695	-0.00151727
1.705	0.004997506
1.715	-0.00456633
1.725	0.014401461
1.735	0.005984643
1.745	-0.005524197
1.755	0.011491619
1.765	0.010072889
1.775	0.022420897
1.785	0.009198674
1.795	0.014818309
1.805	-0.001183754
1.815	0.011212884
1.825	0.01338506
1.835	0.02733876
1.845	0.015022937
1.855	0.01177021
1.865	0.0108383
1.875	0.010218653
1.885	0.007456553
1.895	0.004153533
1.905	0.016261068
1.915	0.012464941
1.925	0.005498919
1.935	0.005809054
1.945	0.015684928
1.955	0.015688286
1.965	-0.002329664
1.975	0.012768124
1.985	0.017776757
1.995	0.014605348
2.005	0.010821652
2.015	0.01018709
2.025	0.012922529
2.035	-0.000684978
2.045	0.018319345
2.055	0.019538112
2.065	0.011753777
2.075	0.010821905
2.085	0.012303999
2.095	0.013983438
2.105	0.014838808
2.115	-0.000511427
2.125	0.011901598
2.135	0.007634477
2.145	0.01868573
2.155	0.017211965
2.165	0.004172322
2.175	0.015912289
2.185	0.018405852
2.195	-0.002855123
2.205	0.021925667
2.215	0.014821594
2.225	0.013828376
2.235	0.009635558
2.245	0.016376491
2.255	0.001593258
2.265	0.009091119
2.275	0.01260894
2.285	0.000899646
2.295	0.007377394
2.305	0.003561512
2.315	0.006579052
2.325	0.006206157
2.335	0.007505198
2.345	0.008859466
2.355	0.005621611
2.365	0.003267466
2.375	0.01118762
2.385	0.000984272
2.395	0.008577126
2.405	0.012146632
2.415	0.007005483
2.425	0.001007357
2.435	0.01117042
2.445	0.011457442
2.455	0.00444031
2.465	0.001730439
2.475	0.006031559
2.485	0.021711247
2.495	0.016690841
2.505	0.015834316
2.515	0.000626923
2.525	0.017236226
2.535	0.008947517
2.545	0.010395244
2.555	0.013094903
2.565	0.007481405
2.575	0.020773606
2.585	0.007180094
2.595	0.005216653
2.605	0.022075718
2.615	0.013930502
2.625	0.010825125
2.635	-0.000293193
2.645	-0.003295706
2.655	0.005536679
2.665	0.009822052
2.675	0.010536076
2.685	0.0122865
2.695	0.009133789
2.705	0.00011545
2.715	0.007340076
2.725	0.014651325
2.735	0.000932228
2.745	0.005659463
2.755	0.009810475
2.765	0.010529562
2.775	-0.000110449
2.785	0.000815221
2.795	0.009973656
2.805	0.001702692
2.815	-0.004750196
2.825	0.001986527
2.835	-0.01123258
2.845	0.005075464
2.855	0.002620879
2.865	0.01048755
2.875	0.002452281
2.885	0.000650903
2.895	0.006705636
2.905	-0.00358836
2.915	0.001492238
2.925	-0.000743363
2.935	0.01250092
2.945	0.008318692
2.955	0.008300771
2.965	-0.000552829
2.975	0.001056082
2.985	0.008715153
2.995	-0.000191888


==> anc/Data_JCP/Figure_004/TPI/Experiments-rho-0.6.txt <==
# r/sigma	generated
0.005	46.05170186
0.015	49.81268712
0.025	49.79540907
0.035	49.77152458
0.045	49.7472541
0.055	49.71680727
0.065	49.66822824
0.075	49.65666446
0.085	49.62252155
0.095	49.59014403
0.105	49.55625301
0.115	49.52436148
0.125	49.47375206
0.135	49.45581113
0.145	49.42036832
0.155	49.38543643
0.165	49.35293084
0.175	49.32105099
0.185	49.28584504
0.195	49.24518832
0.205	49.22498791
0.215	49.19120211
0.225	49.16125917
0.235	49.12842633
0.245	49.09971301
0.255	49.06134008
0.265	49.04058353
0.275	49.00979838
0.285	48.98314961
0.295	48.95537751
0.305	48.92576061
0.315	48.89621486
0.325	48.86004051
0.335	48.83687442
0.345	48.80767167
0.355	48.77347132
0.365	48.74579329
0.375	48.71960835
0.385	48.68328971
0.395	48.65850961
0.405	48.62799692
0.415	48.59755748
0.425	48.57043443
0.435	48.53668412
0.445	48.50754515
0.455	48.47263973
0.465	48.44734264
0.475	48.420632
0.485	48.38908851
0.495	48.36181096
0.505	48.32778895
0.515	48.29612433
0.525	48.27026768
0.535	48.24162309
0.545	48.20863589
0.555	48.18261999
0.565	48.15355218
0.575	48.1222072
0.585	48.09064493
0.595	48.06162396
0.605	48.03603479
0.615	48.00290879
0.625	47.97636311
0.635	47.94732947
0.645	47.91494761
0.655	47.89019489
0.665	47.85868248
0.675	47.83015827
0.685	47.80378924
0.695	47.77597463
0.705	47.74144745
0.715	47.7177357
0.725	47.68473802
0.735	47.66176702
0.745	47.62823387
0.755	47.60614326
0.765	47.57562925
0.775	47.54739201
0.785	9.90722974
0.795	6.608369299
0.805	6.377412483
0.815	5.683131752
0.825	5.354084979
0.835	5.88415339
0.845	6.902090974
0.855	5.79777764
0.865	6.434273659
0.875	7.55183234
0.885	9.179374915
0.895	7.415039723
0.905	6.749883414
0.915	7.107507175
0.925	6.895198954
0.935	5.209422905
0.945	4.166883296
0.955	3.806340218
0.965	2.326692635
0.975	0.989362354
0.985	0.448135091
0.995	0.245507045
1.005	0.095286139
1.015	0.010867065
1.025	-0.040425546
1.035	-0.066177232
1.045	-0.069946015
1.055	-0.072060236
1.065	-0.085635157
1.075	-0.078612266
1.085	-0.077781238
1.095	-0.07192356
1.105	-0.066475569
1.115	-0.066841277
1.125	-0.051809084
1.135	-0.05109428
1.145	-0.039567453
1.155	-0.020744168
1.165	-0.02103333
1.175	-0.002514769
1.185	0.006483429
1.195	0.021197773
1.205	0.026201846
1.215	0.03360028
1.225	0.03501696
1.235	0.043943476
1.245	0.032429588
1.255	0.03502749
1.265	0.029241969
1.275	0.030798892
1.285	0.017093407
1.295	0.004538161
1.305	-0.001273898
1.315	-0.007397684
1.325	-0.008777108
1.335	-0.011659165
1.345	-0.014011244
1.355	-0.01729041
1.365	-0.016732902
1.375	-0.021845651
1.385	-0.024926028
1.395	-0.019061047
1.405	-0.016251987
1.415	-0.020222874
1.425	-0.012327006
1.435	-0.020609488
1.445	-0.016605011
1.455	-0.025315497
1.465	-0.025500312
1.475	-0.027171744
1.485	-0.029917716
1.495	-0.035382113
1.505	-0.027841506
1.515	-0.018418093
1.525	-0.027683893
1.535	-0.02422147
1.545	-0.03092664
1.555	-0.02260391
1.565	-0.014049185
1.575	-0.016523359
1.585	-0.013120861
1.595	-0.021828987
1.605	-0.010206236
1.615	-0.004419779
1.625	-0.016065218
1.635	-0.021203451
1.645	-0.019338028
1.655	-0.017971822
1.665	-0.026230446
1.675	-0.022167122
1.685	-0.029520142
1.695	-0.022974761
1.705	-0.021139803
1.715	-0.016909706
1.725	-0.021473957
1.735	-0.014636159
1.745	-0.011174331
1.755	-0.013424517
1.765	-0.012118747
1.775	-0.010822441
1.785	-0.012402193
1.795	-0.01462654
1.805	-0.018832214
1.815	-0.005306723
1.825	-0.009479755
1.835	-0.011782355
1.845	-0.014351643
1.855	-0.007510886
1.865	-0.008169076
1.875	-0.012121585
1.885	-0.014539181
1.895	-0.014662575
1.905	-0.015896983
1.915	-0.008414782
1.925	-0.011765223
1.935	0.002527841
1.945	-0.002206838
1.955	-0.005123979
1.965	-0.011191242
1.975	-0.012116173
1.985	-0.019848935
1.995	-0.009256004
2.005	-0.014987156
2.015	-0.004852856
2.025	-0.011215308
2.035	-0.006673114
2.045	-0.003925641
2.055	-0.00802543
2.065	-0.001588238
2.075	-0.009678769
2.085	0.000398949
2.095	-0.00867082
2.105	-0.004119692
2.115	-0.003155835
2.125	-0.006220744
2.135	-0.000865265
2.145	0.001339207
2.155	-0.007166796
2.165	-0.001352438
2.175	-0.004978848
2.185	-0.00234815
2.195	-0.007982004
2.205	-0.00985386
2.215	-0.01257105
2.225	-0.011695542
2.235	-0.005616957
2.245	-0.006174836
2.255	-0.012001095
2.265	-0.008279052
2.275	-0.015006794
2.285	-0.006408672
2.295	-0.013135672
2.305	-0.014639711
2.315	-0.009551662
2.325	-0.01051144
2.335	-0.008671464
2.345	-0.004734049
2.355	-0.010550584
2.365	-0.016517997
2.375	-0.01720039
2.385	-0.010895308
2.395	-0.013104791
2.405	-0.010276779
2.415	-0.009074323
2.425	-0.007524127
2.435	-0.008654912
2.445	-0.010223437
2.455	-0.004323795
2.465	-0.004056922
2.475	-0.004214656
2.485	-0.011442214
2.495	-0.010310122
2.505	-0.00527781
2.515	-0.0029001
2.525	-0.007189031
2.535	-0.008503408
2.545	-0.009603152
2.555	-0.006310394
2.565	-0.004744685
2.575	-0.013408611
2.585	-0.007540167
2.595	-0.012132799
2.605	-0.003023952
2.615	-0.009311026
2.625	-0.013887761
2.635	-0.001993931
2.645	-0.007532931
2.655	-0.006612445
2.665	-0.008992171
2.675	-0.003758229
2.685	-0.010216117
2.695	-0.013016194
2.705	-0.009531191
2.715	-0.005050562
2.725	-0.007973041
2.735	0.003710907
2.745	-0.007963067
2.755	-0.000351698
2.765	-0.001010117
2.775	-0.006157455
2.785	-0.00100712
2.795	-0.006353107
2.805	-0.005875971
2.815	-0.005057826
2.825	0.000382489
2.835	-0.003628751
2.845	-0.006734709
2.855	0.001475572
2.865	-0.003608844
2.875	-0.006188639
2.885	-0.002071202
2.895	-0.006155904
2.905	-0.008581263
2.915	-0.004563526
2.925	-0.012473739
2.935	-0.004782123
2.945	-0.002019411
2.955	-0.006491807
2.965	-0.005342045
2.975	-0.004158399
2.985	-0.010103752
2.995	-0.005540086


==> anc/Data_JCP/Figure_006/IBI/LJ-rho-0.2.txt <==
0.005000 0.000000000000000
0.015000 0.000000000000000
0.025000 0.000000000000000
0.035000 0.000000000000000
0.045000 0.000000000000000
0.055000 0.000000000000000
0.065000 0.000000000000000
0.075000 0.000000000000000
0.085000 0.000000000000000
0.095000 0.000000000000000
0.105000 0.000000000000000
0.115000 0.000000000000000
0.125000 0.000000000000000
0.135000 0.000000000000000
0.145000 0.000000000000000
0.155000 0.000000000000000
0.165000 0.000000000000000
0.175000 0.000000000000000
0.185000 0.000000000000000
0.195000 0.000000000000000
0.205000 0.000000000000000
0.215000 0.000000000000000
0.225000 0.000000000000000
0.235000 0.000000000000000
0.245000 0.000000000000000
0.255000 0.000000000000000
0.265000 0.000000000000000
0.275000 0.000000000000000
0.285000 0.000000000000000
0.295000 0.000000000000000
0.305000 0.000000000000000
0.315000 0.000000000000000
0.325000 0.000000000000000
0.335000 0.000000000000000
0.345000 0.000000000000000
0.355000 0.000000000000000
0.365000 0.000000000000000
0.375000 0.000000000000000
0.385000 0.000000000000000
0.395000 0.000000000000000
0.405000 0.000000000000000
0.415000 0.000000000000000
0.425000 0.000000000000000
0.435000 0.000000000000000
0.445000 0.000000000000000
0.455000 0.000000000000000
0.465000 0.000000000000000
0.475000 0.000000000000000
0.485000 0.000000000000000
0.495000 0.000000000000000
0.505000 0.000000000000000
0.515000 0.000000000000000
0.525000 0.000000000000000
0.535000 0.000000000000000
0.545000 0.000000000000000
0.555000 0.000000000000000
0.565000 0.000000000000000
0.575000 0.000000000000000
0.585000 0.000000000000000
0.595000 0.000000000000000
0.605000 0.000000000000000
0.615000 0.000000000000000
0.625000 0.000000000000000
0.635000 0.000000000000000
0.645000 0.000000000000000
0.655000 0.000000000000000
0.665000 0.000000000000000
0.675000 0.000000000000000
0.685000 0.000000000000000
0.695000 0.000000000000000
0.705000 0.000000000000000
0.715000 0.000000000000000
0.725000 0.000000000000000
0.735000 0.000000000000000
0.745000 0.000000000000000
0.755000 0.000000000000000
0.765000 0.000000000000000
0.775000 0.000000000000000
0.785000 0.000000000000000
0.795000 0.000000000000000
0.805000 0.000000000000000
0.815000 0.000000000000000
0.825000 0.000000000000000
0.835000 0.000000000000000
0.845000 0.000000000000000
0.855000 0.000000000000000
0.865000 0.000000000000000
0.875000 0.000072756545413
0.885000 0.000143868875111
0.895000 0.001102525862759
0.905000 0.002884133775367
0.915000 0.009427538705553
0.925000 0.023503313758219
0.935000 0.053074343589361
0.945000 0.103206507012395
0.955000 0.180686690366736
0.965000 0.300860567034441
0.975000 0.441455003177151
0.985000 0.615614551451900
0.995000 0.839250407451815
1.005000 1.059417650045932
1.015000 1.273239544735163
1.025000 1.484597309161199
1.035000 1.690363891238617
1.045000 1.902457469988614
1.055000 2.058786103662288
1.065000 2.182619506897417
1.075000 2.309449262595791
1.085000 2.340795162093869
1.095000 2.402789065049642
1.105000 2.414603735719249
1.115000 2.420953657223677
1.125000 2.439159142955204
1.135000 2.430148745162804
1.145000 2.387157346438072
1.155000 2.334933921821254
1.165000 2.313361497288342
1.175000 2.251602228950277
1.185000 2.228142341692764
1.195000 2.160405157223642
1.205000 2.105652916803512
1.215000 2.076245003288197
1.225000 1.998570333546129
1.235000 1.950685459589799
1.245000 1.881837820294918
1.255000 1.852614264264751
1.265000 1.817536868691018
1.275000 1.772823790415463
1.285000 1.696950875721446
1.295000 1.660618989233737
1.305000 1.632844345655288
1.315000 1.597697773967675
1.325000 1.544055193561568
1.335000 1.504377824635213
1.345000 1.462474180417363
1.355000 1.459127819965593
1.365000 1.425445304963852
1.375000 1.388803395777307
1.385000 1.373742731181496
1.395000 1.354562586624699
1.405000 1.323013695620984
1.415000 1.277828605991805
1.425000 1.269978264497771
1.435000 1.244070380948983
1.445000 1.215569283003040
1.455000 1.208199318506681
1.465000 1.191760904927025
1.475000 1.160439153204134
1.485000 1.153032013306294
1.495000 1.138697727290656
1.505000 1.129651118336375
1.515000 1.127132155393771
1.525000 1.110661465818078
1.535000 1.100211682173759
1.545000 1.076011030790992
1.555000 1.072161859077068
1.565000 1.055466768289805
1.575000 1.044258528197871
1.585000 1.038774691662875
1.595000 1.032721002522809
1.605000 1.024164537845304
1.615000 1.014925651959636
1.625000 1.012245026365142
1.635000 1.006968944531144
1.645000 1.004446679751635
1.655000 0.984587292659856
1.665000 0.981579747520754
1.675000 0.970968676099976
1.685000 0.962391522352120
1.695000 0.972093979257684
1.705000 0.958943536881549
1.715000 0.950456615835903
1.725000 0.947327126777011
1.735000 0.939812232256534
1.745000 0.944477419881841
1.755000 0.942487460151254
1.765000 0.941926744787150
1.775000 0.930648442444732
1.785000 0.944301496525291
1.795000 0.943066187027308
1.805000 0.937259492016405
1.815000 0.934428046598267
1.825000 0.945511174247851
1.835000 0.930627089039465
1.845000 0.927032255518354
1.855000 0.937512702514900
1.865000 0.928986976138538
1.875000 0.931400191764666
1.885000 0.935459563125912
1.895000 0.930422316918541
1.905000 0.943550706714566
1.915000 0.938806390165039
1.925000 0.929266440714632
1.935000 0.948069957128186
1.945000 0.951918397931433
1.955000 0.932135088696778
1.965000 0.952775194690688
1.975000 0.960264371074250
1.985000 0.949846321829948
1.995000 0.959460987256946
2.005000 0.966153852542990
2.015000 0.960742960691106
2.025000 0.977030582006899
2.035000 0.983945129748961
2.045000 0.999819913404871
2.055000 0.992646669396021
2.065000 1.004487347853110
2.075000 1.001609995113169
2.085000 1.012775037867937
2.095000 1.024577988778890
2.105000 1.031974260456665
2.115000 1.026357494004245
2.125000 1.029781164493038
2.135000 1.036050224861723
2.145000 1.053954454379085
2.155000 1.054395958948664
2.165000 1.057965024942873
2.175000 1.065496609821190
2.185000 1.067904174219806
2.195000 1.072755072002092
2.205000 1.068842733919911
2.215000 1.071001394474915
2.225000 1.074370972697370
2.235000 1.069492733471390
2.245000 1.080509643492567
2.255000 1.084300394998132
2.265000 1.080454775698993
2.275000 1.076027331734700
2.285000 1.080345146748863
2.295000 1.066664056943382
2.305000 1.073208364632247
2.315000 1.077496152090997
2.325000 1.066919975496895
2.335000 1.069466689117377
2.345000 1.079973183989542
2.355000 1.077671572625045
2.365000 1.075389425204434
2.375000 1.073474961426978
2.385000 1.062420971898301
2.395000 1.060510190319390
2.405000 1.064703554435295
2.415000 1.064486253746389
2.425000 1.067814814063974
2.435000 1.061102672743764
2.445000 1.059900317541143
2.455000 1.056036806920464
2.465000 1.057602352468099
2.475000 1.049895323180912
2.485000 1.056891296137810
2.495000 1.047233146589036
2.505000 1.039710639015174
2.515000 1.037816793526228
2.525000 1.036618690728440
2.535000 1.049003728266913
2.545000 1.039116057133026
2.555000 1.039571434157348
2.565000 1.036151420932382
2.575000 1.034488587773853
2.585000 1.031816580382381
2.595000 1.027104431973547
2.605000 1.033450170206537
2.615000 1.025456904461463
2.625000 1.026037055602105
2.635000 1.028569774914802
2.645000 1.024861558309935
2.655000 1.028134937837181
2.665000 1.023225941072907
2.675000 1.024124873061979
2.685000 1.020464744243141
2.695000 1.011504959286821
2.705000 1.002729095064443
2.715000 1.008919235931717
2.725000 1.015554550635551
2.735000 1.011189621615812
2.745000 1.012306609984428
2.755000 1.008354882279642
2.765000 1.002635849088285
2.775000 0.998563921868242
2.785000 1.002270396381651
2.795000 1.010801869700484
2.805000 1.007289081540748
2.815000 1.006922157900326
2.825000 0.992462056104583
2.835000 1.002154045898427
2.845000 1.004706835480430
2.855000 0.997742616973290
2.865000 1.010803320597385
2.875000 0.994865093663196
2.885000 0.998102850393215
2.895000 0.994028448025278
2.905000 0.986256610861164
2.915000 1.002736199948032
2.925000 0.987043589290803
2.935000 1.006173754368013
2.945000 1.005837623370579
2.955000 1.004448120371571
2.965000 0.993846128616001
2.975000 1.004018927721497
2.985000 0.995483511052443
2.995000 0.998260189635556


==> anc/Data_JCP/Figure_006/IBI/LJ-rho-0.6.txt <==
0.005000 0.000000000000000
0.015000 0.000000000000000
0.025000 0.000000000000000
0.035000 0.000000000000000
0.045000 0.000000000000000
0.055000 0.000000000000000
0.065000 0.000000000000000
0.075000 0.000000000000000
0.085000 0.000000000000000
0.095000 0.000000000000000
0.105000 0.000000000000000
0.115000 0.000000000000000
0.125000 0.000000000000000
0.135000 0.000000000000000
0.145000 0.000000000000000
0.155000 0.000000000000000
0.165000 0.000000000000000
0.175000 0.000000000000000
0.185000 0.000000000000000
0.195000 0.000000000000000
0.205000 0.000000000000000
0.215000 0.000000000000000
0.225000 0.000000000000000
0.235000 0.000000000000000
0.245000 0.000000000000000
0.255000 0.000000000000000
0.265000 0.000000000000000
0.275000 0.000000000000000
0.285000 0.000000000000000
0.295000 0.000000000000000
0.305000 0.000000000000000
0.315000 0.000000000000000
0.325000 0.000000000000000
0.335000 0.000000000000000
0.345000 0.000000000000000
0.355000 0.000000000000000
0.365000 0.000000000000000
0.375000 0.000000000000000
0.385000 0.000000000000000
0.395000 0.000000000000000
0.405000 0.000000000000000
0.415000 0.000000000000000
0.425000 0.000000000000000
0.435000 0.000000000000000
0.445000 0.000000000000000
0.455000 0.000000000000000
0.465000 0.000000000000000
0.475000 0.000000000000000
0.485000 0.000000000000000
0.495000 0.000000000000000
0.505000 0.000000000000000
0.515000 0.000000000000000
0.525000 0.000000000000000
0.535000 0.000000000000000
0.545000 0.000000000000000
0.555000 0.000000000000000
0.565000 0.000000000000000
0.575000 0.000000000000000
0.585000 0.000000000000000
0.595000 0.000000000000000
0.605000 0.000000000000000
0.615000 0.000000000000000
0.625000 0.000000000000000
0.635000 0.000000000000000
0.645000 0.000000000000000
0.655000 0.000000000000000
0.665000 0.000000000000000
0.675000 0.000000000000000
0.685000 0.000000000000000
0.695000 0.000000000000000
0.705000 0.000000000000000
0.715000 0.000000000000000
0.725000 0.000000000000000
0.735000 0.000000000000000
0.745000 0.000000000000000
0.755000 0.000000000000000
0.765000 0.000000000000000
0.775000 0.000000000000000
0.785000 0.000000000000000
0.795000 0.000000000000000
0.805000 0.000000000000000
0.815000 0.000000000000000
0.825000 0.000000000000000
0.835000 0.000000000000000
0.845000 0.000000000000000
0.855000 0.000000000000000
0.865000 0.000000000000000
0.875000 0.000097008724130
0.885000 0.000275748668519
0.895000 0.001956094210368
0.905000 0.005651026160459
0.915000 0.013254214510967
0.925000 0.033345110258725
0.935000 0.067735887705779
0.945000 0.137900596037237
0.955000 0.233838323254476
0.965000 0.383104352719767
0.975000 0.573784838449687
0.985000 0.782632962587793
0.995000 1.022825071395729
1.005000 1.282509025635040
1.015000 1.538058686140531
1.025000 1.772318335228679
1.035000 1.992712087810061
1.045000 2.154566953998443
1.055000 2.312347763083569
1.065000 2.432804026066965
1.075000 2.520422013901605
1.085000 2.552522495453827
1.095000 2.569356622328780
1.105000 2.579135777288540
1.115000 2.546888195989789
1.125000 2.516119319783783
1.135000 2.470841851075041
1.145000 2.410676061287619
1.155000 2.346168854083363
1.165000 2.277268089202079
1.175000 2.215165835291246
1.185000 2.122110609660048
1.195000 2.046044385422294
1.205000 1.975722544627210
1.215000 1.906331212685342
1.225000 1.829229415865032
1.235000 1.767981542590701
1.245000 1.705109730946706
1.255000 1.636062036227526
1.265000 1.575931646677962
1.275000 1.534578153810921
1.285000 1.479245032026482
1.295000 1.416753424123459
1.305000 1.368862555345724
1.315000 1.335118298612072
1.325000 1.281223276440160
1.335000 1.247417062572927
1.345000 1.207281911299506
1.355000 1.167104890181163
1.365000 1.131278740678928
1.375000 1.105357088121641
1.385000 1.071888397771281
1.395000 1.044489933779525
1.405000 1.028831892613377
1.415000 0.999650478582649
1.425000 0.973529349096776
1.435000 0.951143921844832
1.445000 0.923744805924246
1.455000 0.906143990791975
1.465000 0.893049319142600
1.475000 0.867939315585509
1.485000 0.853049032807598
1.495000 0.838109548781191
1.505000 0.826541119785541
1.515000 0.809375521354462
1.525000 0.799378723259062
1.535000 0.790058245664536
1.545000 0.777699359085615
1.555000 0.766379643052417
1.565000 0.755652052289491
1.575000 0.745565938672841
1.585000 0.738525771935857
1.595000 0.726904007854141
1.605000 0.719902572838581
1.615000 0.712567371650514
1.625000 0.707320456468281
1.635000 0.706719309310537
1.645000 0.699481921341494
1.655000 0.694345071818801
1.665000 0.695311122640649
1.675000 0.684236375748794
1.685000 0.686963717660923
1.695000 0.674065763478857
1.705000 0.677156810412305
1.715000 0.686454272054696
1.725000 0.678710466726010
1.735000 0.676125646420251
1.745000 0.680648057975170
1.755000 0.675451743248264
1.765000 0.681056892871478
1.775000 0.683364977091549
1.785000 0.680315287094073
1.795000 0.690209303378741
1.805000 0.696225701190290
1.815000 0.703233912571687
1.825000 0.708444413448247
1.835000 0.705930932559698
1.845000 0.723653205835115
1.855000 0.726690293308593
1.865000 0.736948521791556
1.875000 0.748794981842971
1.885000 0.759592623225895
1.895000 0.769503627005921
1.905000 0.776988002254343
1.915000 0.793070856889125
1.925000 0.805282647463527
1.935000 0.808688036519703
1.945000 0.831058808006919
1.955000 0.847724598627509
1.965000 0.870284579518374
1.975000 0.884471669934513
1.985000 0.898724282280396
1.995000 0.923827269670381
2.005000 0.937699088560958
2.015000 0.957551932838411
2.025000 0.983805442587164
2.035000 1.001708927217488
2.045000 1.024739887031931
2.055000 1.043596870673341
2.065000 1.065857665506011
2.075000 1.081910979991194
2.085000 1.105565769494926
2.095000 1.125368486684345
2.105000 1.141721827466503
2.115000 1.151900481791132
2.125000 1.180093296552489
2.135000 1.188237597568101
2.145000 1.202187397604926
2.155000 1.209469210086954
2.165000 1.219031258798992
2.175000 1.224627122366393
2.185000 1.235770716962719
2.195000 1.226979435656326
2.205000 1.246735334931946
2.215000 1.238725995445463
2.225000 1.239062322455459
2.235000 1.233698818779893
2.245000 1.238690948985130
2.255000 1.234957624653237
2.265000 1.236377393612332
2.275000 1.223942282373710
2.285000 1.220851874420401
2.295000 1.211075457821432
2.305000 1.209259909593861
2.315000 1.195497645058789
2.325000 1.199172561001620
2.335000 1.178246385590101
2.345000 1.173285225996464
2.355000 1.166343253400838
2.365000 1.160451480469264
2.375000 1.146339966950870
2.385000 1.131786243281932
2.395000 1.128947887460262
2.405000 1.116233102693825
2.415000 1.100495436479655
2.425000 1.097423067785952
2.435000 1.095709306118776
2.445000 1.081958485572354
2.455000 1.069175429422210
2.465000 1.057034138900144
2.475000 1.050173944869104
2.485000 1.041550050089855
2.495000 1.039297692694371
2.505000 1.021488795048701
2.515000 1.021776811532382
2.525000 1.011595089255236
2.535000 1.004758412825373
2.545000 0.997341761342440
2.555000 0.985718270305505
2.565000 0.985647875579925
2.575000 0.979100576151220
2.585000 0.971807645048799
2.595000 0.962068601094977
2.605000 0.961348775492783
2.615000 0.949391158033669
2.625000 0.948712985747686
2.635000 0.945656160163151
2.645000 0.940412130465785
2.655000 0.933864827692025
2.665000 0.935213924510015
2.675000 0.922638529075333
2.685000 0.919791063064271
2.695000 0.916504094568468
2.705000 0.915300735019359
2.715000 0.912883023407948
2.725000 0.909120261892550
2.735000 0.906125993286780
2.745000 0.910350784187628
2.755000 0.903788226530093
2.765000 0.904583328287522
2.775000 0.904451225946661
2.785000 0.899694959295552
2.795000 0.897041646042635
2.805000 0.891978790870849
2.815000 0.898790998266008
2.825000 0.902693005661312
2.835000 0.904651263956378
2.845000 0.902209904568810
2.855000 0.907285347814087
2.865000 0.904296322447085
2.875000 0.909188960282499
2.885000 0.907034197582614
2.895000 0.912246417830086
2.905000 0.913646133843649
2.915000 0.914868810590129
2.925000 0.921288536522763
2.935000 0.922993802541516
2.945000 0.925260337498366
2.955000 0.928129121498720
2.965000 0.937162247212570
2.975000 0.938455977536329
2.985000 0.938763538634982
2.995000 0.946111895470194


==> anc/Data_JCP/Figure_006/IBI/Shoulder-rho-0.1-eps_1-T_1.txt <==
0.005000 0.000000000000000
0.015000 0.000000000000000
0.025000 0.000000000000000
0.035000 0.000000000000000
0.045000 0.000000000000000
0.055000 0.000000000000000
0.065000 0.000000000000000
0.075000 0.000000000000000
0.085000 0.000000000000000
0.095000 0.000000000000000
0.105000 0.000000000000000
0.115000 0.000000000000000
0.125000 0.000000000000000
0.135000 0.000000000000000
0.145000 0.000000000000000
0.155000 0.000000000000000
0.165000 0.000000000000000
0.175000 0.000000000000000
0.185000 0.000000000000000
0.195000 0.000000000000000
0.205000 0.000000000000000
0.215000 0.000000000000000
0.225000 0.000000000000000
0.235000 0.000000000000000
0.245000 0.000000000000000
0.255000 0.000000000000000
0.265000 0.000000000000000
0.275000 0.000000000000000
0.285000 0.000000000000000
0.295000 0.000000000000000
0.305000 0.000000000000000
0.315000 0.000000000000000
0.325000 0.000000000000000
0.335000 0.000000000000000
0.345000 0.000000000000000
0.355000 0.000000000000000
0.365000 0.000000000000000
0.375000 0.000000000000000
0.385000 0.000000000000000
0.395000 0.000000000000000
0.405000 0.000000000000000
0.415000 0.000000000000000
0.425000 0.000000000000000
0.435000 0.000000000000000
0.445000 0.000000000000000
0.455000 0.000000000000000
0.465000 0.000000000000000
0.475000 0.000000000000000
0.485000 0.000000000000000
0.495000 0.000000000000000
0.505000 0.000000000000000
0.515000 0.000000000000000
0.525000 0.000000000000000
0.535000 0.000000000000000
0.545000 0.000000000000000
0.555000 0.000000000000000
0.565000 0.000000000000000
0.575000 0.000000000000000
0.585000 0.000000000000000
0.595000 0.000000000000000
0.605000 0.000000000000000
0.615000 0.000000000000000
0.625000 0.000000000000000
0.635000 0.000000000000000
0.645000 0.000000000000000
0.655000 0.000000000000000
0.665000 0.000000000000000
0.675000 0.000000000000000
0.685000 0.000000000000000
0.695000 0.000000000000000
0.705000 0.000000000000000
0.715000 0.000000000000000
0.725000 0.000000000000000
0.735000 0.000000000000000
0.745000 0.000000000000000
0.755000 0.000000000000000
0.765000 0.000000000000000
0.775000 0.000000000000000
0.785000 0.000000000000000
0.795000 0.000000000000000
0.805000 0.000000000000000
0.815000 0.000000000000000
0.825000 0.000000000000000
0.835000 0.000000000000000
0.845000 0.000000000000000
0.855000 0.000000000000000
0.865000 0.000588781290387
0.875000 0.001746157084062
0.885000 0.007193443731424
0.895000 0.012021088398776
0.905000 0.016531010608209
0.915000 0.027830372469117
0.925000 0.039229542598021
0.935000 0.064955642866355
0.945000 0.087846791574739
0.955000 0.119591190344973
0.965000 0.149951993547686
0.975000 0.192487700783705
0.985000 0.248507920460748
0.995000 0.268467995566780
1.005000 0.313749027060136
1.015000 0.347914272460257
1.025000 0.387002711054599
1.035000 0.440405560855486
1.045000 0.460376612788135
1.055000 0.485762004773451
1.065000 0.508219839108389
1.075000 0.534760606994078
1.085000 0.574189960505162
1.095000 0.578771672388133
1.105000 0.582694330870298
1.115000 0.628226666533829
1.125000 0.625585027547040
1.135000 0.663767256468211
1.145000 0.659193362083779
1.155000 0.664840490781547
1.165000 0.684762432683711
1.175000 0.690312552554361
1.185000 0.695070598080107
1.195000 0.677693731975659
1.205000 0.690772074337835
1.215000 0.688806872383319
1.225000 0.694928944288126
1.235000 0.705694304005102
1.245000 0.735513154618743
1.255000 0.712861962634014
1.265000 0.714121307476564
1.275000 0.730589841413385
1.285000 0.719950077898642
1.295000 0.718716682685550
1.305000 0.720282828157960
1.315000 0.714466507153594
1.325000 0.719019989547743
1.335000 0.722122335626121
1.345000 0.733177713076497
1.355000 0.717712443546085
1.365000 0.713060781469777
1.375000 0.708893476509639
1.385000 0.703545285426453
1.395000 0.707720386863301
1.405000 0.708981462263713
1.415000 0.717378249917598
1.425000 0.714622445236196
1.435000 0.713280325141097
1.445000 0.702837037681375
1.455000 0.704394617247395
1.465000 0.687375530751855
1.475000 0.690268473580007
1.485000 0.702682468273203
1.495000 0.699046832649688
1.505000 0.700281747254150
1.515000 0.685364254288340
1.525000 0.693518966744154
1.535000 0.701691849676811
1.545000 0.682275090969945
1.555000 0.677232426955752
1.565000 0.686247637303370
1.575000 0.682173451567578
1.585000 0.684416459604859
1.595000 0.667872013496933
1.605000 0.683900191795868
1.615000 0.674422764636715
1.625000 0.683200749111335
1.635000 0.676608057939136
1.645000 0.684608129810771
1.655000 0.654660535925206
1.665000 0.647172746602443
1.675000 0.661856518137518
1.685000 0.673645727194038
1.695000 0.634629159740057
1.705000 0.654318173227498
1.715000 0.654883147895982
1.725000 0.646916403036521
1.735000 0.633941197134396
1.745000 0.637495350430790
1.755000 0.652326685359823
1.765000 0.637810050821279
1.775000 0.635723122667339
1.785000 0.634194552058736
1.795000 0.634243529305949
1.805000 0.623111439372403
1.815000 0.625325469073227
1.825000 0.637003486256938
1.835000 0.619203796135351
1.845000 0.624094405646012
1.855000 0.624505119077862
1.865000 0.620781079968997
1.875000 0.613871223774789
1.885000 0.620915356800942
1.895000 0.609878380410258
1.905000 0.621949109909185
1.915000 0.610224151559325
1.925000 0.597761160879280
1.935000 0.595626063062679
1.945000 0.592400062797516
1.955000 0.598748220728298
1.965000 0.600982022279180
1.975000 0.596359613622510
1.985000 0.589185984831966
1.995000 0.589328015871025
2.005000 0.586198214364367
2.015000 0.583415418217691
2.025000 0.577547743156273
2.035000 0.577963157494770
2.045000 0.577845289732453
2.055000 0.585752146741051
2.065000 0.574129296901344
2.075000 0.560961729103828
2.085000 0.570576194067508
2.095000 0.569402446519777
2.105000 0.579339112519995
2.115000 0.570700276292228
2.125000 0.569392722494647
2.135000 0.564399953673687
2.145000 0.569188529300279
2.155000 0.551303858563887
2.165000 0.559637296398949
2.175000 0.550449259722530
2.185000 0.554427350468035
2.195000 0.555497879691809
2.205000 0.548676739839945
2.215000 0.549274962929368
2.225000 0.551698984700900
2.235000 0.543704616293968
2.245000 0.534306891344915
2.255000 0.550203224036933
2.265000 0.533383372171062
2.275000 0.538818183551594
2.285000 0.542450193715468
2.295000 0.532264058875525
2.305000 0.531888222781322
2.315000 0.536135595698681
2.325000 0.537142797102039
2.335000 0.544057709420150
2.345000 0.548958992487930
2.355000 0.561144509148876
2.365000 0.552203719514573
2.375000 0.555212854770343
2.385000 0.569487748338757
2.395000 0.590315317632194
2.405000 0.581984293900198
2.415000 0.590461541755908
2.425000 0.610918708166872
2.435000 0.627260021658449
2.445000 0.652450642226975
2.455000 0.668463724522032
2.465000 0.700565837212468
2.475000 0.727984353013295
2.485000 0.765096556859162
2.495000 0.807244074981947
2.505000 0.844429744729219
2.515000 0.865777574600892
2.525000 0.918169590990257
2.535000 0.965426975423750
2.545000 0.997404326067680
2.555000 1.028932031768728
2.565000 1.061082589353514
2.575000 1.107149768950939
2.585000 1.130129386310732
2.595000 1.146455302598736
2.605000 1.169645252323534
2.615000 1.202468845545775
2.625000 1.205139414183661
2.635000 1.221875076268117
2.645000 1.221732307634323
2.655000 1.237296299950741
2.665000 1.217747318088855
2.675000 1.240968272857108
2.685000 1.251995171220861
2.695000 1.250231464165057
2.705000 1.248010098920956
2.715000 1.250963710564503
2.725000 1.236794518753451
2.735000 1.239651155509863
2.745000 1.229685007547923
2.755000 1.235550725752586
2.765000 1.252701933407982
2.775000 1.237795304605984
2.785000 1.238951222496325
2.795000 1.235270125185699
2.805000 1.236267932415517
2.815000 1.223644259605370
2.825000 1.235109959887545
2.835000 1.212968377735455
2.845000 1.201365280286972
2.855000 1.197870895159781
2.865000 1.203822431833756
2.875000 1.196291585625469
2.885000 1.198213293710425
2.895000 1.179208931221747
2.905000 1.190709073863463
2.915000 1.178805787924216
2.925000 1.157494448561622
2.935000 1.194806249519826
2.945000 1.171704631777024
2.955000 1.176464717860471
2.965000 1.183425695643323
2.975000 1.176152350628872
2.985000 1.165622007444139
2.995000 1.159115615708485


==> anc/Data_JCP/Figure_006/IBI/Shoulder-rho-0.227-eps_1-T_1.txt <==
0.005000 0.000000000000000
0.015000 0.000000000000000
0.025000 0.000000000000000
0.035000 0.000000000000000
0.045000 0.000000000000000
0.055000 0.000000000000000
0.065000 0.000000000000000
0.075000 0.000000000000000
0.085000 0.000000000000000
0.095000 0.000000000000000
0.105000 0.000000000000000
0.115000 0.000000000000000
0.125000 0.000000000000000
0.135000 0.000000000000000
0.145000 0.000000000000000
0.155000 0.000000000000000
0.165000 0.000000000000000
0.175000 0.000000000000000
0.185000 0.000000000000000
0.195000 0.000000000000000
0.205000 0.000000000000000
0.215000 0.000000000000000
0.225000 0.000000000000000
0.235000 0.000000000000000
0.245000 0.000000000000000
0.255000 0.000000000000000
0.265000 0.000000000000000
0.275000 0.000000000000000
0.285000 0.000000000000000
0.295000 0.000000000000000
0.305000 0.000000000000000
0.315000 0.000000000000000
0.325000 0.000000000000000
0.335000 0.000000000000000
0.345000 0.000000000000000
0.355000 0.000000000000000
0.365000 0.000000000000000
0.375000 0.000000000000000
0.385000 0.000000000000000
0.395000 0.000000000000000
0.405000 0.000000000000000
0.415000 0.000000000000000
0.425000 0.000000000000000
0.435000 0.000000000000000
0.445000 0.000000000000000
0.455000 0.000000000000000
0.465000 0.000000000000000
0.475000 0.000000000000000
0.485000 0.000000000000000
0.495000 0.000000000000000
0.505000 0.000000000000000
0.515000 0.000000000000000
0.525000 0.000000000000000
0.535000 0.000000000000000
0.545000 0.000000000000000
0.555000 0.000000000000000
0.565000 0.000000000000000
0.575000 0.000000000000000
0.585000 0.000000000000000
0.595000 0.000000000000000
0.605000 0.000000000000000
0.615000 0.000000000000000
0.625000 0.000000000000000
0.635000 0.000000000000000
0.645000 0.000000000000000
0.655000 0.000000000000000
0.665000 0.000000000000000
0.675000 0.000000000000000
0.685000 0.000000000000000
0.695000 0.000000000000000
0.705000 0.000000000000000
0.715000 0.000000000000000
0.725000 0.000000000000000
0.735000 0.000000000000000
0.745000 0.000000000000000
0.755000 0.000000000000000
0.765000 0.000000000000000
0.775000 0.000000000000000
0.785000 0.000000000000000
0.795000 0.000000000000000
0.805000 0.000000000000000
0.815000 0.000000000000000
0.825000 0.000000000000000
0.835000 0.000000000000000
0.845000 0.000000000000000
0.855000 0.000656021599049
0.865000 0.003112500164737
0.875000 0.008589759383207
0.885000 0.018474791320341
0.895000 0.012534043959486
0.905000 0.022528905284252
0.915000 0.043063516196599
0.925000 0.071400858931104
0.935000 0.107620518730856
0.945000 0.154855460411738
0.955000 0.204595791669734
0.965000 0.259611710227026
0.975000 0.329146726154923
0.985000 0.391831710935416
0.995000 0.452044704359062
1.005000 0.504027269369744
1.015000 0.576537311148977
1.025000 0.638685508270560
1.035000 0.705052082908508
1.045000 0.741271605845575
1.055000 0.805195003369415
1.065000 0.830998729062000
1.075000 0.869366535839073
1.085000 0.911291998117299
1.095000 0.938851831583305
1.105000 0.982739798549701
1.115000 1.003630970300280
1.125000 1.032626542501675
1.135000 1.036204322464962
1.145000 1.050594670438978
1.155000 1.069033628348168
1.165000 1.084748748064981
1.175000 1.079502803146140
1.185000 1.091172351397657
1.195000 1.092156149267033
1.205000 1.095683736026152
1.215000 1.102684838455064
1.225000 1.112524939304202
1.235000 1.111873346108412
1.245000 1.097558912257835
1.255000 1.112925353040433
1.265000 1.116298799201603
1.275000 1.131101250123837
1.285000 1.104424359281388
1.295000 1.119371427488895
1.305000 1.125987555105886
1.315000 1.104138229779700
1.325000 1.109393670156233
1.335000 1.103898601263791
1.345000 1.105991691320952
1.355000 1.103293494164981
1.365000 1.100100642016905
1.375000 1.096056793807119
1.385000 1.086705344351101
1.395000 1.085871287031262
1.405000 1.092175107850700
1.415000 1.102532153098206
1.425000 1.088635042542095
1.435000 1.080560148110454
1.445000 1.081796528115467
1.455000 1.065745637378158
1.465000 1.071354358911988
1.475000 1.055801050319584
1.485000 1.033469589894781
1.495000 1.034904569825191
1.505000 1.057116582892097
1.515000 1.035551853231312
1.525000 1.051859332055595
1.535000 1.043417311434866
1.545000 1.031780898814792
1.555000 1.029113422384509
1.565000 1.016803192544996
1.575000 1.001283892281276
1.585000 0.990755481756141
1.595000 1.004817075371044
1.605000 0.995288993488235
1.615000 0.986295673090429
1.625000 0.992980129479140
1.635000 0.983441979134565
1.645000 0.970286153891020
1.655000 0.968303933897292
1.665000 0.949939665283665
1.675000 0.949843881896099
1.685000 0.948800534731838
1.695000 0.934433682385069
1.705000 0.929166965188483
1.715000 0.920903707861129
1.725000 0.926620525719533
1.735000 0.913941217095705
1.745000 0.904492975209684
1.755000 0.899690729375957
1.765000 0.884598851706387
1.775000 0.873200413734015
1.785000 0.875252991878269
1.795000 0.881157430429338
1.805000 0.868538069688479
1.815000 0.854574397417218
1.825000 0.846541774257486
1.835000 0.842952451163481
1.845000 0.849343164025518
1.855000 0.836524881076137
1.865000 0.830776343610750
1.875000 0.816877570318709
1.885000 0.814522768782161
1.895000 0.793871123399626
1.905000 0.794738657549181
1.915000 0.796270795245231
1.925000 0.790662875654713
1.935000 0.774344248227406
1.945000 0.771747266304642
1.955000 0.771328636372854
1.965000 0.772584117704006
1.975000 0.757738329266670
1.985000 0.759572377655120
1.995000 0.746023076570117
2.005000 0.745561349077362
2.015000 0.737685869921740
2.025000 0.731536245315686
2.035000 0.723173146575886
2.045000 0.727234347590713
2.055000 0.718318511444975
2.065000 0.713291728695622
2.075000 0.712949256484699
2.085000 0.707202846745603
2.095000 0.704469733549323
2.105000 0.692236640334985
2.115000 0.686895092132901
2.125000 0.685153974682679
2.135000 0.675324381652262
2.145000 0.677811150021194
2.155000 0.682630352617811
2.165000 0.669489964887447
2.175000 0.665702668136349
2.185000 0.668547333189245
2.195000 0.657707753881229
2.205000 0.653033353724491
2.215000 0.648831646749403
2.225000 0.646155034199440
2.235000 0.653402796048371
2.245000 0.652066329403737
2.255000 0.638814850710887
2.265000 0.639003269196191
2.275000 0.639535199542750
2.285000 0.629961392238684
2.295000 0.630699165325843
2.305000 0.630968191103067
2.315000 0.629829617906110
2.325000 0.625745567393410
2.335000 0.631593293265446
2.345000 0.628122567060324
2.355000 0.640150681605901
2.365000 0.633068193852980
2.375000 0.634122286029681
2.385000 0.643528100917060
2.395000 0.661227863154829
2.405000 0.660472521476202
2.415000 0.675249755104002
2.425000 0.689870419889480
2.435000 0.706029505893864
2.445000 0.722606986418150
2.455000 0.761485354872081
2.465000 0.778829707328338
2.475000 0.808611626604698
2.485000 0.852136814153374
2.495000 0.887287420928684
2.505000 0.919750334826642
2.515000 0.967365863358661
2.525000 1.008251092194764
2.535000 1.053316431180979
2.545000 1.089432321444200
2.555000 1.128997509608367
2.565000 1.163213764660664
2.575000 1.194223629651575
2.585000 1.213395885214647
2.595000 1.237143164437362
2.605000 1.264110117440154
2.615000 1.280768215045407
2.625000 1.284724584366447
2.635000 1.311363587107765
2.645000 1.310074327225443
2.655000 1.305551919970739
2.665000 1.320352887073552
2.675000 1.320963068601163
2.685000 1.302078266657974
2.695000 1.312616882292550
2.705000 1.310522161697600
2.715000 1.296171281051450
2.725000 1.300553732109281
2.735000 1.297285350597768
2.745000 1.284876375780934
2.755000 1.291450906318471
2.765000 1.270277814322504
2.775000 1.275028331842308
2.785000 1.259423493638749
2.795000 1.251174838415341
2.805000 1.254062991814617
2.815000 1.245224485172961
2.825000 1.230035447431374
2.835000 1.222056298835059
2.845000 1.218362160816278
2.855000 1.220577932378102
2.865000 1.222670559232008
2.875000 1.207112029922161
2.885000 1.206369146930823
2.895000 1.200681152306738
2.905000 1.179470040105100
2.915000 1.179993758182163
2.925000 1.169813678368431
2.935000 1.163343553374525
2.945000 1.170458923632528
2.955000 1.167124363803558
2.965000 1.163679875566340
2.975000 1.151463278512475
2.985000 1.139807694199782
2.995000 1.143539943402547


==> anc/Data_JCP/Figure_006/IBI/WCA-rho-0.2.txt <==
0.005000 0.000000000000000
0.015000 0.000000000000000
0.025000 0.000000000000000
0.035000 0.000000000000000
0.045000 0.000000000000000
0.055000 0.000000000000000
0.065000 0.000000000000000
0.075000 0.000000000000000
0.085000 0.000000000000000
0.095000 0.000000000000000
0.105000 0.000000000000000
0.115000 0.000000000000000
0.125000 0.000000000000000
0.135000 0.000000000000000
0.145000 0.000000000000000
0.155000 0.000000000000000
0.165000 0.000000000000000
0.175000 0.000000000000000
0.185000 0.000000000000000
0.195000 0.000000000000000
0.205000 0.000000000000000
0.215000 0.000000000000000
0.225000 0.000000000000000
0.235000 0.000000000000000
0.245000 0.000000000000000
0.255000 0.000000000000000
0.265000 0.000000000000000
0.275000 0.000000000000000
0.285000 0.000000000000000
0.295000 0.000000000000000
0.305000 0.000000000000000
0.315000 0.000000000000000
0.325000 0.000000000000000
0.335000 0.000000000000000
0.345000 0.000000000000000
0.355000 0.000000000000000
0.365000 0.000000000000000
0.375000 0.000000000000000
0.385000 0.000000000000000
0.395000 0.000000000000000
0.405000 0.000000000000000
0.415000 0.000000000000000
0.425000 0.000000000000000
0.435000 0.000000000000000
0.445000 0.000000000000000
0.455000 0.000000000000000
0.465000 0.000000000000000
0.475000 0.000000000000000
0.485000 0.000000000000000
0.495000 0.000000000000000
0.505000 0.000000000000000
0.515000 0.000000000000000
0.525000 0.000000000000000
0.535000 0.000000000000000
0.545000 0.000000000000000
0.555000 0.000000000000000
0.565000 0.000000000000000
0.575000 0.000000000000000
0.585000 0.000000000000000
0.595000 0.000000000000000
0.605000 0.000000000000000
0.615000 0.000000000000000
0.625000 0.000000000000000
0.635000 0.000000000000000
0.645000 0.000000000000000
0.655000 0.000000000000000
0.665000 0.000000000000000
0.675000 0.000000000000000
0.685000 0.000000000000000
0.695000 0.000000000000000
0.705000 0.000000000000000
0.715000 0.000000000000000
0.725000 0.000000000000000
0.735000 0.000000000000000
0.745000 0.000000000000000
0.755000 0.000000000000000
0.765000 0.000000000000000
0.775000 0.000000000000000
0.785000 0.000000000000000
0.795000 0.000000000000000
0.805000 0.000000000000000
0.815000 0.000000000000000
0.825000 0.000000000000000
0.835000 0.000000000000000
0.845000 0.000000000000000
0.855000 0.000000000000000
0.865000 0.000000000000000
0.875000 0.000072756545413
0.885000 0.000107901656333
0.895000 0.000320088153704
0.905000 0.001828962881940
0.915000 0.005287770786878
0.925000 0.010702094551693
0.935000 0.027064851285146
0.945000 0.055746334564463
0.955000 0.101159215137990
0.965000 0.159121957611462
0.975000 0.231958127316496
0.985000 0.326259554407264
0.995000 0.423528098812784
1.005000 0.547239623232193
1.015000 0.671618179557839
1.025000 0.786023563824188
1.035000 0.888745805887844
1.045000 0.975551265531891
1.055000 1.061586099087836
1.065000 1.123917836624907
1.075000 1.178664495761114
1.085000 1.217557317640523
1.095000 1.236612105777028
1.105000 1.253017504907016
1.115000 1.267358662533023
1.125000 1.272022893614638
1.135000 1.254028771868564
1.145000 1.245272754735085
1.155000 1.243585740619686
1.165000 1.252720169239538
1.175000 1.242681795661519
1.185000 1.216803336222746
1.195000 1.219912649995418
1.205000 1.212773874239337
1.215000 1.219218558289815
1.225000 1.203237354255234
1.235000 1.201123669306641
1.245000 1.181683905986235
1.255000 1.210439920974918
1.265000 1.190655114185345
1.275000 1.191427662615611
1.285000 1.167218819998461
1.295000 1.158869204934917
1.305000 1.153281842033869
1.315000 1.162835636683127
1.325000 1.147645274171475
1.335000 1.155548338877246
1.345000 1.160659609525029
1.355000 1.167574757424853
1.365000 1.149576736937900
1.375000 1.134317535499604
1.385000 1.140468699068465
1.395000 1.133730824726009
1.405000 1.136400276938003
1.415000 1.123465182741404
1.425000 1.103585959783170
1.435000 1.104657305362563
1.445000 1.103070418730333
1.455000 1.105815107692926
1.465000 1.109456614902165
1.475000 1.099237333731779
1.485000 1.087462320253350
1.495000 1.086000940113072
1.505000 1.079969395901443
1.515000 1.093599311938370
1.525000 1.063885567133627
1.535000 1.075949625702421
1.545000 1.073167874526050
1.555000 1.074434038972013
1.565000 1.076090808199732
1.575000 1.059820344855745
1.585000 1.060865598590457
1.595000 1.040544041731840
1.605000 1.053496645114203
1.615000 1.063411244530046
1.625000 1.049678268980356
1.635000 1.038118535839650
1.645000 1.034807057345700
1.655000 1.037324797669883
1.665000 1.028188726650849
1.675000 1.026250076631836
1.685000 1.036084511432414
1.695000 1.029295862049178
1.705000 1.027403498912984
1.715000 1.021449928643658
1.725000 1.011192084231046
1.735000 1.007858996974440
1.745000 1.014268458537382
1.755000 1.002612660874858
1.765000 1.001729327369895
1.775000 0.999762036887117
1.785000 1.006715199698584
1.795000 1.008802941795180
1.805000 0.996283491410153
1.815000 0.984761345405291
1.825000 0.998010503421178
1.835000 0.995607406949246
1.845000 0.992643772979435
1.855000 0.989162985933402
1.865000 0.987101998254131
1.875000 0.991293379949008
1.885000 0.989648232874654
1.895000 0.986475092126736
1.905000 0.983602612078479
1.915000 0.977020198433265
1.925000 0.979270030107868
1.935000 0.982368464244114
1.945000 0.979150667885666
1.955000 0.982950697636912
1.965000 0.978596363066106
1.975000 0.978025256875492
1.985000 0.983136564838389
1.995000 0.980330627915011
2.005000 0.965074297816780
2.015000 0.978530401477356
2.025000 0.982626548401043
2.035000 0.980879344112989
2.045000 0.979538359287635
2.055000 0.971875206750159
2.065000 0.972764260891064
2.075000 0.983876682899749
2.085000 0.984501181310989
2.095000 0.991182039860896
2.105000 0.983948027747889
2.115000 0.985571688256819
2.125000 0.990999785889281
2.135000 0.987550830962151
2.145000 0.982160364432363
2.155000 0.989965902172159
2.165000 0.985628551962538
2.175000 0.992234113718383
2.185000 0.997060193601419
2.195000 1.002596382737528
2.205000 0.985620217192041
2.215000 0.993658558924524
2.225000 0.997847845452557
2.235000 0.992186869390602
2.245000 0.986874076082422
2.255000 1.000170598028935
2.265000 0.993548447391684
2.275000 0.997506229261582
2.285000 0.999033339061564
2.295000 1.000949362357813
2.305000 1.003180189671813
2.315000 1.002476768116104
2.325000 0.999698403833996
2.335000 0.991395566283348
2.345000 1.001311956252439
2.355000 0.999425460900291
2.365000 0.994311253772250
2.375000 0.998648683761121
2.385000 1.000253783225592
2.395000 0.989033339885301
2.405000 0.999598925323526
2.415000 1.014334323438757
2.425000 0.998534831413333
2.435000 1.001689184747652
2.445000 1.004375096086179
2.455000 0.998741027407381
2.465000 0.998731164999056
2.475000 1.002901209075232
2.485000 1.011354408999646
2.495000 1.015823169042564
2.505000 0.996316297246007
2.515000 1.002695126164001
2.525000 0.992105731991213
2.535000 1.008106872278723
2.545000 1.000906363526288
2.555000 0.992628512390595
2.565000 0.995484695902196
2.575000 1.004783785579692
2.585000 1.002460651227172
2.595000 1.008459691048716
2.605000 0.997880109604578
2.615000 1.005676653407977
2.625000 1.005798609886267
2.635000 1.001993617434562
2.645000 1.000816826642820
2.655000 1.006326814184890
2.665000 1.006408668286912
2.675000 0.995340139802967
2.685000 0.992723770922095
2.695000 1.000071787864710
2.705000 1.002423141014876
2.715000 1.016305432185705
2.725000 1.002927285058866
2.735000 1.001704336159147
2.745000 0.997521724560591
2.755000 0.995148777019821
2.765000 1.002520727972124
2.775000 0.988905654330701
2.785000 1.006899319322564
2.795000 1.010881589528866
2.805000 1.002307333232916
2.815000 0.995365756348645
2.825000 1.002219803412022
2.835000 1.008116040592029
2.845000 1.002301330189410
2.855000 1.002737462122514
2.865000 1.006381424098218
2.875000 0.990237144709289
2.885000 1.002052761632515
2.895000 1.003539261550285
2.905000 1.008182190284702
2.915000 0.990648068078205
2.925000 1.013139558763239
2.935000 0.999948545691028
2.945000 0.999601127468099
2.955000 0.995507436597204
2.965000 1.003325643944847
2.975000 1.005773644404998
2.985000 1.003363946760644
2.995000 1.002479522684470
3.005000 0.998010068105764
3.015000 0.993675837068603
3.025000 1.003060217870534
3.035000 0.993829538876106
3.045000 0.995071200848441
3.055000 0.999117947497541
3.065000 0.994663871423776
3.075000 0.999068629435524
3.085000 0.994767404760630
3.095000 1.004213696502672
3.105000 0.997370976709211
3.115000 0.997939812995917
3.125000 0.997191025520222
3.135000 0.994324949090227
3.145000 1.000758185248994
3.155000 0.996446146083743
3.165000 0.995781941574391
3.175000 0.994761002734308
3.185000 0.999962762072382
3.195000 0.998835501068178
3.205000 1.002998920614696
3.215000 0.995176305124843
3.225000 0.995712804278858
3.235000 1.000811544154927
3.245000 0.998953534335435
3.255000 0.995473830229344
3.265000 0.993799536536511
3.275000 1.001242532067884
3.285000 1.004551117520845
3.295000 0.994508280818291
3.305000 0.995351643190203
3.315000 0.998696067638121
3.325000 0.997884740034279
3.335000 0.996219270774193
3.345000 0.999512074598339
3.355000 0.998022460430561
3.365000 0.999928176488260
3.375000 0.998182077456227
3.385000 0.998703145115199
3.395000 0.993089341519502
3.405000 0.997333583477354
3.415000 0.997917804820175
3.425000 1.000840631916275
3.435000 1.003032908018040
3.445000 0.998864738632763
3.455000 0.999787859298952
3.465000 1.000843448194852
3.475000 0.999319002679333
3.485000 0.996862533371165
3.495000 1.001888335895109
3.505000 1.002281092119483
3.515000 1.003160624520501
3.525000 0.996964623663019
3.535000 0.989714130696435
3.545000 1.000022810833882
3.555000 0.998364855678730
3.565000 0.997680506659310
3.575000 0.997080120123234
3.585000 0.997086850729911
3.595000 0.997899279626475
3.605000 1.000376010401246
3.615000 0.999915694748135
3.625000 1.000669691575685
3.635000 0.998932607054083
3.645000 0.997266183331043
3.655000 1.000102664834144
3.665000 0.998633215093714
3.675000 0.996296951515012
3.685000 0.992142114173618
3.695000 0.997847651865787
3.705000 1.001340185006563
3.715000 1.003468703106720
3.725000 0.998826514533282
3.735000 0.997822661420529
3.745000 1.001915427598742
3.755000 0.994907006706971
3.765000 1.002308373084545
3.775000 0.999046143968951
3.785000 0.999627598975859
3.795000 0.998268451223616
3.805000 0.998731775872222
3.815000 0.997081730504203
3.825000 1.000666420236761
3.835000 0.996338994201201
3.845000 1.001637184633269
3.855000 0.996520498932896
3.865000 1.000786047846879
3.875000 0.999000175696560
3.885000 0.997903541512350
3.895000 1.003995962958239
3.905000 0.998514881635232
3.915000 0.993842330716777
3.925000 0.995373261160253
3.935000 1.002219101871078
3.945000 0.999355874858798
3.955000 0.997183183266035
3.965000 1.006284723921302
3.975000 1.002536005051061
3.985000 1.000156021802881
3.995000 0.999246043706672
4.005000 1.004237886613400
4.015000 0.997368334036847
4.025000 0.997484329298080
4.035000 1.003271739902903
4.045000 0.994016066577946
4.055000 1.000223075155083
4.065000 0.997848637301024
4.075000 1.001047488441657
4.085000 0.998472269175485
4.095000 0.997596397629829
4.105000 1.000066853374170
4.115000 0.996793403485192
4.125000 0.997054595973852
4.135000 0.999215916718611
4.145000 0.998225946568361
4.155000 0.995838799158386
4.165000 0.987693031470217
4.175000 1.001177988361932
4.185000 0.999044290328337
4.195000 0.994705115604422
4.205000 0.999106983064299
4.215000 0.996245753149510
4.225000 0.998792384169408
4.235000 0.997613999605392
4.245000 1.000362864685355
4.255000 0.996687726346388
4.265000 1.001060336312263
4.275000 0.997356085018629
4.285000 0.994367399175637
4.295000 0.997655071679417
4.305000 1.004395236683069
4.315000 1.000326623547317
4.325000 1.002378070949682
4.335000 0.999023104146151
4.345000 0.998386833346360
4.355000 1.003651901979641
4.365000 1.004597668512375
4.375000 0.999747690526050
4.385000 0.998469514818883
4.395000 1.000376633199911
4.405000 0.997932204128665
4.415000 0.998909053924444
4.425000 0.997155173396544
4.435000 0.997203508148272
4.445000 1.003016292650903
4.455000 0.996770796452433
4.465000 0.997725050416126
4.475000 0.999386346565868
4.485000 0.994759203284113
4.495000 0.999160215817311
4.505000 1.005392903992540
4.515000 1.002129762383055
4.525000 1.000105041735290
4.535000 0.997647055846070
4.545000 1.000116355705559
4.555000 0.996830560363842
4.565000 1.003495449510191
4.575000 1.002923136035433
4.585000 1.002825403475733
4.595000 0.999991808924072
4.605000 0.994053088644754
4.615000 0.997734233928547
4.625000 0.996581797604006
4.635000 0.997645677797611
4.645000 0.999102436298212
4.655000 0.996224468490446
4.665000 1.002843313873614
4.675000 0.999642835504719
4.685000 0.997026735494697
4.695000 0.998130310197019
4.705000 1.000169577975623
4.715000 0.999351271511909
4.725000 1.000537233778129
4.735000 1.001187110015589
4.745000 0.998171503152862
4.755000 0.999760811185922
4.765000 0.999940613705756
4.775000 0.997833164886008
4.785000 0.997377628953436
4.795000 0.998059154495816
4.805000 1.001732142336772
4.815000 1.001595276133332
4.825000 0.999427071656236
4.835000 1.003225859689827
4.845000 0.997574642477460
4.855000 1.000115894093673
4.865000 0.994369987306067
4.875000 0.998644216253946
4.885000 1.001480443134729
4.895000 0.997275602960542
4.905000 0.996702558395716
4.915000 0.999350564132951
4.925000 0.999719252688502
4.935000 0.998261083381822
4.945000 0.995920504966304
4.955000 0.999865635420304
4.965000 0.999768718852871
4.975000 1.001463684726542
4.985000 0.997941401647340
4.995000 0.996268522048354
5.005000 1.000415219110542
5.015000 0.999423223898299
5.025000 0.998587205528062
5.035000 1.000947089763523
5.045000 0.994704198145081
5.055000 0.993970633711401
5.065000 0.999361068133196
5.075000 1.002403304433640
5.085000 0.999968786006483
5.095000 0.997506339107653
5.105000 0.997921757772473
5.115000 1.001540431718852
5.125000 1.007821892517053
5.135000 0.997695382110904
5.145000 0.998534091550854
5.155000 0.997233073299095
5.165000 0.998112569925812
5.175000 1.002931404479455
5.185000 1.002402953630625
5.195000 0.996778677273899
5.205000 0.994105319087268
5.215000 0.994964069739857
5.225000 1.002435505297041
5.235000 0.999669374741254
5.245000 0.995639338561303
5.255000 0.996967158268128
5.265000 1.000025070537030
5.275000 0.999788723838392
5.285000 0.998240280907997
5.295000 0.997966117006325
5.305000 0.996834960061411
5.315000 0.996330904895465
5.325000 0.996982429430301
5.335000 0.998604042185211
5.345000 0.994377454362063
5.355000 0.999849692349521
5.365000 0.997790247885793
5.375000 1.002927828365691
5.385000 0.997116801684032
5.395000 0.998838132563972
5.405000 0.998668558175554
5.415000 0.999563582204069
5.425000 0.999094055109997
5.435000 0.995387518602110
5.445000 0.997142986157123
5.455000 0.998133442186657
5.465000 1.000215282798014
5.475000 0.999365137274709
5.485000 0.994856222214899
5.495000 1.000726891675467
5.505000 1.002123941767214
5.515000 0.998967816875621
5.525000 0.998565478966866
5.535000 0.999130738681609
5.545000 1.002185330022336
5.555000 0.997493219929827
5.565000 1.000419658997368
5.575000 0.998402510092240
5.585000 0.998866111775917
5.595000 0.993968844234896
5.605000 0.999175016682646
5.615000 0.998041798968607
5.625000 0.998400886029841
5.635000 1.000939135445196
5.645000 0.999233658121718
5.655000 1.002617038847554
5.665000 0.997537670324217
5.675000 1.000979423583424
5.685000 1.001984650345366
5.695000 0.999045899668995
5.705000 0.997964262445072
5.715000 0.998468212887307
5.725000 1.002039521706573
5.735000 0.999975918991959
5.745000 0.995182423096633
5.755000 0.999753000299998
5.765000 0.995324370213482
5.775000 1.003830876044404
5.785000 0.999399502978985
5.795000 1.001789048353510
5.805000 0.999229840644031
5.815000 0.998661003017792
5.825000 0.998596856843126
5.835000 0.997507356266273
5.845000 0.997581549545238
5.855000 1.000259595886990
5.865000 0.998695232672192
5.875000 1.001741529472699
5.885000 0.999574175128450
5.895000 1.000734964140805
5.905000 0.999687101142126
5.915000 0.997539593949567
5.925000 0.998757034947783
5.935000 1.003515492737370
5.945000 1.001725762928939
5.955000 0.999728233800849
5.965000 1.000901824007757
5.975000 1.001789135687315
5.985000 0.999891927186255
5.995000 0.996126762920013
6.005000 0.997160713725831
6.015000 0.996333757462461
6.025000 1.000544389793046
6.035000 1.000115421516352
6.045000 0.999793185934100
6.055000 0.999787433263284
6.065000 1.002699758865385
6.075000 1.002804513367196
6.085000 1.001308219782358
6.095000 0.999879505809516
6.105000 0.996568032852171
6.115000 0.997056917895369
6.125000 1.002408501329741
6.135000 0.995679550093140
6.145000 0.996965211462380
6.155000 1.001577183707794
6.165000 1.001666740298909
6.175000 0.998379602367456
6.185000 0.998401988520563
6.195000 1.000638855443882
6.205000 1.004674234962721
6.215000 0.990074347835252
6.225000 0.995852293396816
6.235000 0.996623914212367
6.245000 0.995451093221686
6.255000 0.998948531700689
6.265000 0.999625142490060
6.275000 0.999701021984968
6.285000 1.005570558343762
6.295000 0.998148000048002
6.305000 0.997625086108173
6.315000 0.998510137980431
6.325000 0.999684280177182
6.335000 1.000834617038746
6.345000 0.999207090473486
6.355000 0.999998932444082
6.365000 0.997697704845854
6.375000 1.002194307690443
6.385000 0.997404211883962
6.395000 1.002514373358519
6.405000 0.995666366389756
6.415000 1.001363702431464
6.425000 0.996381780227633
6.435000 0.997816165361216
6.445000 1.000668492623491
6.455000 0.999828365192788
6.465000 0.998203062877271
6.475000 0.998490182126269
6.485000 0.998717515060942
6.495000 0.999326413885305
6.505000 1.001450367051746
6.515000 0.996278186053650
6.525000 1.001063859220186
6.535000 1.000964038571617
6.545000 1.000611625868780
6.555000 1.000119464818746
6.565000 0.999769412206021
6.575000 1.000403191036913
6.585000 0.998637448845584
6.595000 0.997050816651841
6.605000 0.999102685300208
6.615000 1.002264720537615
6.625000 0.996749571749013
6.635000 1.000769160623506
6.645000 0.995967443275774
6.655000 0.999172580372560
6.665000 1.000257177377634
6.675000 0.997013325151701
6.685000 1.000335837678502
6.695000 0.996516761978551
6.705000 1.000504228385293
6.715000 0.999279729960688
6.725000 0.998603194905541
6.735000 0.999913674834925
6.745000 0.995288237448981
6.755000 0.996109674766918
6.765000 0.997380387201042
6.775000 0.999986364211926
6.785000 0.998381186419232
6.795000 0.998401560593838
6.805000 0.997331996806421
6.815000 1.000492577696242
6.825000 0.996909252478702
6.835000 1.001658574395822
6.845000 0.997158615109955
6.855000 1.005302023909822
6.865000 1.000035537251968
6.875000 0.998247582844253
6.885000 0.998813426738105
6.895000 0.997729527366599
6.905000 1.000894435888643
6.915000 0.997624151600608
6.925000 1.000734106433271
6.935000 0.999428783952264
6.945000 0.999735957289065
6.955000 0.998431246878862
6.965000 0.999662137603302
6.975000 0.998580326097579
6.985000 0.998180612449301
6.995000 0.998801361377647
7.005000 1.001306113917422
7.015000 0.999837897233638
7.025000 0.999089774576243
7.035000 0.999022477895523
7.045000 0.996312202874400
7.055000 1.000138234874002
7.065000 1.003993984956771
7.075000 0.999110620845716
7.085000 1.000962165168720
7.095000 0.996711476310775
7.105000 0.999304879137585
7.115000 1.001765725992807
7.125000 0.996937628513283
7.135000 0.998288506257332
7.145000 0.995733021008438
7.155000 0.999141589353532
7.165000 0.999079883937199
7.175000 1.000899373403448
7.185000 1.002439125766890
7.195000 0.999245296215070
7.205000 0.997606598184063
7.215000 0.999550395749748
7.225000 1.000642923313213
7.235000 1.001195681538362
7.245000 1.001439368077136
7.255000 0.999396518599239
7.265000 1.001030919699698
7.275000 0.994675734236507
7.285000 1.000480524213226
7.295000 1.000082101350959
7.305000 0.999893925704425
7.315000 0.996995299969536
7.325000 0.998941160630135
7.335000 0.998004558759420
7.345000 0.999358698076984
7.355000 0.997744610339492
7.365000 0.997306147811821
7.375000 1.000416680795317
7.385000 0.998734443565399
7.395000 0.995072430675105
7.405000 0.999011601600863
7.415000 0.999634704468001
7.425000 0.995947692100281
7.435000 0.999822697778315
7.445000 1.000185671247886
7.455000 1.000189011918886
7.465000 0.996772591078117
7.475000 0.999326967893876
7.485000 0.998986978803397
7.495000 0.997607390989810
7.505000 1.000082583911967
7.515000 0.998527312024289
7.525000 0.999971036200342
7.535000 0.999226904291561
7.545000 0.996936438362267
7.555000 0.998115314850298
7.565000 0.997355548602808
7.575000 0.997749166672994
7.585000 1.000647099554486
7.595000 0.996877830385652
7.605000 0.997115659114770
7.615000 1.002694951649496
7.625000 0.999050539693359
7.635000 0.997304271297568
7.645000 0.997398734275043
7.655000 0.998569923156191
7.665000 0.996694075059531
7.675000 0.998937296366306
7.685000 0.997426202887686
7.695000 0.999567501070011
7.705000 1.000505189562139
7.715000 1.000252200349544
7.725000 0.998545323862122
7.735000 1.000484803219175
7.745000 1.000434204191488
7.755000 1.000605382773851
7.765000 1.001022077872049
7.775000 1.002616778220424
7.785000 0.999807877058158
7.795000 1.001575634560063
7.805000 0.998094191996205
7.815000 0.996238665149913
7.825000 0.997516063643488
7.835000 1.000423393145962
7.845000 1.000134125625605
7.855000 1.003046928933884
7.865000 0.996830005044198
7.875000 0.997856020345301
7.885000 1.002867894422425
7.895000 0.994892769277828
7.905000 1.003576106811794
7.915000 0.997442025030827
7.925000 1.000035273968962
7.935000 0.998510233264676
7.945000 0.998595605052532
7.955000 0.999417016371502
7.965000 0.998445996914904
7.975000 1.001017736993557
7.985000 0.998596114321657
7.995000 1.000090246906378
8.005000 0.999306152365377
8.015000 0.997253157703720
8.025000 0.998073043374065
8.035000 1.000915236134713
8.045000 0.995900433833325
8.055000 0.998271965586305
8.065000 1.000444222810163
8.075000 1.000703211472316
8.085000 1.000945811299871
8.095000 0.996933194119195
8.105000 0.996908861184543
8.115000 0.998555568029328
8.125000 1.002501805602815
8.135000 0.995619326731154
8.145000 0.997199022933986
8.155000 0.996499251290273
8.165000 0.997668559742222
8.175000 0.997452744386396
8.185000 0.996078551718271
8.195000 0.998141342307256
8.205000 0.999977975411411
8.215000 1.001019690154004
8.225000 0.995715894302022
8.235000 1.001588051218337
8.245000 1.000261310262349
8.255000 1.000067581357762
8.265000 0.995587825138695
8.275000 0.998219803072367
8.285000 0.994175711506923
8.295000 0.996937353838339
8.305000 0.999470046117198
8.315000 1.000469218455670
8.325000 0.998158626397546
8.335000 0.999260086371665
8.345000 1.001018794018822
8.355000 0.999340650092299
8.365000 0.996228130694261
8.375000 0.997604087232824
8.385000 1.000844483517298
8.395000 0.999773625482828
8.405000 1.001250279823400
8.415000 0.998536032501779
8.425000 1.000142885945573
8.435000 1.000074189297272
8.445000 1.000118731676978
8.455000 0.998642208385553
8.465000 0.998560486778076
8.475000 0.999478019141648
8.485000 0.999609337330970
8.495000 0.999541753959309
8.505000 0.995787848174752
8.515000 0.999436969237270
8.525000 0.997872555923804
8.535000 0.997930396544331
8.545000 1.002640753018803
8.555000 1.000735772038323
8.565000 1.000295785587514
8.575000 0.997495949686877
8.585000 0.997516814669101
8.595000 0.997459859050903
8.605000 1.001664430219542
8.615000 0.999474568450754
8.625000 0.998455998234289
8.635000 0.999216571957418
8.645000 0.998358983103573
8.655000 1.001379732063808
8.665000 1.000275500848576
8.675000 1.002938494872164
8.685000 0.998188283613286
8.695000 1.000009220810914
8.705000 0.999094469640721
8.715000 0.998035720246623
8.725000 0.999854219450709
8.735000 0.994005066788908
8.745000 0.999063533565419
8.755000 0.998536840446157
8.765000 0.994975330142344
8.775000 0.997603134346997
8.785000 0.999250279243462
8.795000 0.995935355088750
8.805000 0.997215527247474
8.815000 0.997210888923760
8.825000 0.998771660438782
8.835000 0.998866150481325
8.845000 1.001314012683909
8.855000 0.994503611538355
8.865000 0.998968809753224
8.875000 0.996950150117899
8.885000 0.998608151881173
8.895000 1.000344731801046
8.905000 0.999643171928947
8.915000 0.998914621960212
8.925000 0.998851073098749
8.935000 1.000348043990176
8.945000 1.000585509191261
8.955000 1.000139970582323
8.965000 0.998150921736149
8.975000 1.001376302222268
8.985000 1.001179358764275
8.995000 0.998123549276879
9.005000 0.996590961367165
9.015000 0.999404770324761
9.025000 1.000092629106313
9.035000 0.999249950396332
9.045000 0.999939978554586
9.055000 0.999320793203265
9.065000 0.999784490168710
9.075000 0.996462522047816
9.085000 1.001773942296857
9.095000 0.997981114405653
9.105000 0.996154372201886
9.115000 0.998057767101781
9.125000 0.995076819977008
9.135000 0.999970420333656
9.145000 1.002100085862063
9.155000 0.998418681559420
9.165000 0.998444165523513
9.175000 0.993914379979680
9.185000 0.999825734495967
9.195000 0.999728443076706
9.205000 0.998666578056560
9.215000 0.999455045777732
9.225000 0.997167396402600
9.235000 0.998755432269043
9.245000 0.999575675794695
9.255000 0.997343462078314
9.265000 0.997198050669226
9.275000 0.997780518269872
9.285000 0.999873574629665
9.295000 0.997852693660868
9.305000 0.998377846239930
9.315000 0.996007523734575
9.325000 0.998602116286872
9.335000 0.999537370721231
9.345000 0.996141336592439
9.355000 1.002623401732967
9.365000 0.996450999390893
9.375000 0.999034676380998
9.385000 0.999896653447746
9.395000 0.999144070629057
9.405000 1.002552608136615
9.415000 1.000419403836586
9.425000 1.003464739446303
9.435000 0.999027470128567
9.445000 0.997949517705804
9.455000 0.997129705334173
9.465000 1.000357338874358
9.475000 0.997201883330798
9.485000 1.000207855540215
9.495000 0.999607024040275
9.505000 0.997101950994428
9.515000 0.996843526801469
9.525000 0.999553195666461
9.535000 1.000137340551381
9.545000 0.998622650995374
9.555000 0.997787394666019
9.565000 1.000411532199818
9.575000 1.001976358387122
9.585000 0.997304558370936
9.595000 0.997273664671746
9.605000 0.994926347945980
9.615000 0.997778175003549
9.625000 0.998735713121663
9.635000 0.998852128056442
9.645000 0.997935320830905
9.655000 0.998200681401317
9.665000 1.000191249506611
9.675000 0.999713474269550
9.685000 0.997830009035182
9.695000 0.999256649509261
9.705000 0.993923849554351
9.715000 0.999273518557666
9.725000 0.997712471120095
9.735000 1.000516473478690
9.745000 0.995968605806509
9.755000 1.003026918647211
9.765000 1.000324266590240
9.775000 1.002830818917240
9.785000 0.999346655852890
9.795000 0.997838936113095
9.805000 0.996012897813543
9.815000 0.995864018035955
9.825000 1.001653986068345
9.835000 0.998457362255345
9.845000 0.998374350685974
9.855000 0.996330938319042
9.865000 0.997724833619346
9.875000 0.998567929327637
9.885000 0.998623607419636
9.895000 1.000448454807063
9.905000 1.001530482978946
9.915000 1.001772417495474
9.925000 0.998498825340357
9.935000 0.998490214289216
9.945000 0.998414405798159
9.955000 0.996887090259094
9.965000 1.001240313141363
9.975000 1.001733178357464
9.985000 0.998380472258784
9.995000 0.996537649176597
10.005000 0.998929915682025
10.015000 1.000618171920238
10.025000 1.000426539939178
10.035000 0.998814235286327
10.045000 0.998811742213623
10.055000 0.998150791083120
10.065000 0.997740994162599
10.075000 1.000816832615227
10.085000 0.998176877792723
10.095000 1.000022770808077
10.105000 0.997867630432334
10.115000 0.998665405443931
10.125000 0.999665951691079
10.135000 0.995787017301889
10.145000 1.003634679381643
10.155000 0.996110902122841
10.165000 1.000917843386543
10.175000 0.998132209197054
10.185000 1.001505723684382
10.195000 0.997551024478738
10.205000 1.002499909155870
10.215000 0.998446032125103
10.225000 1.000607516350636
10.235000 1.000727717993898
10.245000 0.999399833280006
10.255000 0.998003147489183
10.265000 0.997607680602492
10.275000 1.002652907180679
10.285000 0.999805626948698
10.295000 0.997192677825255
10.305000 1.002875374741035
10.315000 1.001748830564755
10.325000 0.997825191300634
10.335000 0.999151171331506
10.345000 0.998197649073523
10.355000 0.998976615182251
10.365000 0.998365983010451
10.375000 0.998882501245049
10.385000 1.000243990350516
10.395000 0.997796614748456
10.405000 1.000077350048733
10.415000 0.997631777896162
10.425000 0.999847229157125
10.435000 1.000063468575094
10.445000 0.996220042925754
10.455000 0.998969376424625
10.465000 0.998185128130155
10.475000 0.998171182946554
10.485000 0.998627822611739
10.495000 0.999923723930472
10.505000 1.001380782351444
10.515000 0.997694886911985
10.525000 0.996629009721938
10.535000 0.998453663396911
10.545000 0.998602559768130
10.555000 1.000892339511364
10.565000 0.999441823799638
10.575000 0.995974326239336
10.585000 1.002770867614177
10.595000 1.002416266017356
10.605000 1.002101352764144
10.615000 1.002140877091905
10.625000 0.997860300142089
10.635000 1.000720189333937
10.645000 0.998685680763936
10.655000 1.001306408181753
10.665000 0.998284270897417
10.675000 1.001335810857492
10.685000 0.999218971400173
10.695000 0.998576357764886
10.705000 0.997869528391448
10.715000 0.999709903295511
10.725000 0.999997589756042
10.735000 0.998653902442068
10.745000 1.001676331459517
10.755000 0.998335821180581
10.765000 0.995663861914752
10.775000 0.997773726108899
10.785000 0.998616472972257
10.795000 0.998732283463463
10.805000 0.995695713202101
10.815000 0.998451140631813
10.825000 1.000119370614859
10.835000 0.999058249233114
10.845000 0.997365106540724
10.855000 0.999020929381952
10.865000 0.997732304084231
10.875000 0.998424692194509
10.885000 0.999232780055133
10.895000 0.997456677397552
10.905000 1.000392074666113
10.915000 0.998177808914227
10.925000 1.001220802456984
10.935000 0.996256091602596
10.945000 1.000179393765019
10.955000 1.000326953501035
10.965000 0.997458065597360
10.975000 0.996285291053374
10.985000 0.997586370745378
10.995000 0.998896663930847
11.005000 0.997364227749031
11.015000 0.998501846149004
11.025000 0.995641565173391
11.035000 0.999028630368117
11.045000 1.000086721535653
11.055000 0.995585792363359
11.065000 0.998627147671406
11.075000 0.998573321049800
11.085000 0.997953898738036
11.095000 0.997895038051043
11.105000 0.999596231774262
11.115000 0.999046291899652
11.125000 0.998225525497288
11.135000 0.996966002299308
11.145000 0.999255988148253
11.155000 1.002452140348816
11.165000 0.995572970127154
11.175000 1.001116636667436
11.185000 1.000415102546683
11.195000 0.999200180461882
11.205000 0.999831095954504
11.215000 0.999294365024300
11.225000 0.996518369382298
11.235000 0.998920736457698
11.245000 0.996917124463014
11.255000 0.999920095418646
11.265000 1.002459978973010
11.275000 0.999924984192146
11.285000 1.001368772119205
11.295000 0.999053411432998
11.305000 1.000937474033399
11.315000 0.999217352216342
11.325000 0.996182057664127
11.335000 0.998734827625752
11.345000 0.998752330321356
11.355000 1.000841409462144
11.365000 1.000036396052383
11.375000 1.000978955140739
11.385000 1.000004686966436
11.395000 0.998562834700480
11.405000 0.997182121216312
11.415000 0.997524345467337
11.425000 0.998526272109394
11.435000 0.999891103952689
11.445000 0.999732226978936
11.455000 0.998826134082104
11.465000 0.994959243714895
11.475000 0.998555450098322
11.485000 1.001796181628150
11.495000 0.998742612176426
11.505000 0.999921882533300
11.515000 1.001024468383024
11.525000 0.999708471433782
11.535000 0.999377143048661
11.545000 1.001241058795886
11.555000 0.998352581406544
11.565000 1.000216912051312
11.575000 0.997023562895349
11.585000 1.001998857172127
11.595000 0.996750553817641
11.605000 1.000527104031073
11.615000 0.999717764189785
11.625000 0.996259287988431
11.635000 1.000187934848221
11.645000 0.995865758641440
11.655000 0.999779808280331
11.665000 0.999239267911444
11.675000 0.998416105528944
11.685000 0.996341270787281
11.695000 0.998099501259889
11.705000 0.999169429832345
11.715000 1.000794540145759
11.725000 1.000302051965356
11.735000 1.000184725795431
11.745000 0.999184082829747
11.755000 0.999365772819990
11.765000 0.999254952774483
11.775000 0.998395515536078
11.785000 0.998112844468270
11.795000 0.998389280485274
11.805000 0.998988816029078
11.815000 0.997227290486078
11.825000 0.998865844278998
11.835000 0.998549005692299
11.845000 0.998995893364726
11.855000 0.998496897802474
11.865000 0.998779427533033
11.875000 0.999710163465784
11.885000 0.999260034959568
11.895000 0.998960519142108
11.905000 1.000308536235633
11.915000 1.000013986199191
11.925000 0.999944148451611
11.935000 1.000610527680454
11.945000 1.001081261052980
11.955000 0.998864676802470
11.965000 0.996627854590191
11.975000 1.000152256410619
11.985000 0.997660470055844
11.995000 0.997521352367544
12.005000 0.999577889900384
12.015000 1.003045714755034
12.025000 0.996411855860197
12.035000 1.001780853597983
12.045000 1.003499333920171
12.055000 0.999765012076057
12.065000 0.998498406669392
12.075000 0.999102898822857
12.085000 0.998434204601001
12.095000 0.996463900996619
12.105000 0.999482524322640
12.115000 1.000078953509542
12.125000 0.996726043688957
12.135000 0.999309427520005
12.145000 0.999388206096334
12.155000 1.000184394406099
12.165000 0.999869833604447
12.175000 0.998368827002655
12.185000 0.998829516059116
12.195000 0.996775858594820
12.205000 1.002395778408357
12.215000 0.999047434835380
12.225000 0.999529495283005
12.235000 0.998816617848751
12.245000 0.998539022786727
12.255000 1.000648880229112
12.265000 0.996407266386589
12.275000 0.998199057825203
12.285000 1.000762654698747
12.295000 0.997986280894785
12.305000 0.999154167403043
12.315000 0.998813257801298
12.325000 1.000867004965579
12.335000 0.999565297800022
12.345000 0.998533858512928
12.355000 0.996919254059453
12.365000 0.998427290147389
12.375000 0.998790831716673
12.385000 1.003561549277005
12.395000 0.998771420366053
12.405000 0.997925228506193
12.415000 0.998329025796100
12.425000 0.996006364507677
12.435000 0.996178114570396
12.445000 1.000311517213959
12.455000 0.999495598296638
12.465000 1.000925628627124
12.475000 0.998071811301637
12.485000 1.002626425477494
12.495000 0.996023350220285
12.505000 1.000170135217862
12.515000 0.999841492112965
12.525000 0.995635203038444
12.535000 1.001374714939896
12.545000 0.999196173293201
12.555000 1.001442706515751
12.565000 0.998877449283695
12.575000 0.997381945638357
12.585000 0.998134819264852
12.595000 1.000291660513364
12.605000 0.997258181456669
12.615000 0.998635132499762
12.625000 0.999793073321704
12.635000 0.997225698750341
12.645000 0.999012242393606
12.655000 1.001814654825302
12.665000 0.997942334367790
12.675000 1.000527706704738
12.685000 0.999191921715707
12.695000 0.996281109066875
12.705000 1.000299778416797
12.715000 0.997823261303028
12.725000 0.998705084942070
12.735000 0.999750489953396
12.745000 0.998878650839926
12.755000 0.998165399657873
12.765000 0.998490609603034
12.775000 0.999159159840205
12.785000 0.996649789664252
12.795000 1.000167227682799
12.805000 1.000539574925446
12.815000 0.997148255004481
12.825000 0.999316824278553
12.835000 1.001018251654913
12.845000 0.995329861544399
12.855000 0.997942968803403
12.865000 0.999725620380813
12.875000 0.998632678808233
12.885000 1.000960454897996
12.895000 0.995573103886898
12.905000 1.000731256974827
12.915000 0.998487464347161
12.925000 0.999345277873033
12.935000 0.999074699511952
12.945000 0.997882436395006
12.955000 0.998932836873761
12.965000 0.997948754777460
12.975000 1.001357516709586
12.985000 1.000900126750098
12.995000 0.997352197364893
13.005000 0.999121007994266
13.015000 0.997406847204772
13.025000 0.998718346003511
13.035000 0.999717703219549
13.045000 0.998675612092982
13.055000 0.998551888913028
13.065000 0.997095668503020
13.075000 0.998083471495876
13.085000 0.998240237180460
13.095000 0.998365163371671
13.105000 1.000656495005367
13.115000 0.999624104255333
13.125000 1.000426751616575
13.135000 0.999752343399909
13.145000 0.996819675448241
13.155000 0.997690375454754
13.165000 0.998615363249957
13.175000 0.998997759682244
13.185000 0.997848984729419
13.195000 0.997727200732400
13.205000 1.002342283703579
13.215000 1.000808193565694
13.225000 1.001187486170021
13.235000 0.997239500015258
13.245000 1.000418292191891
13.255000 0.998040175916679
13.265000 0.996863056674717
13.275000 0.999452279769155
13.285000 0.998213573447196
13.295000 1.000290313712245
13.305000 1.002406995577432
13.315000 0.998912124086553
13.325000 1.000281352278946
13.335000 0.998065601207745
13.345000 1.000361268908380
13.355000 0.998379970982151
13.365000 0.998376040472544
13.375000 0.998124607592387
13.385000 0.998270694604414
13.395000 0.999687901972587
13.405000 1.000160294224844
13.415000 0.999751676814598
13.425000 0.998997498734701
13.435000 0.998926789823668
13.445000 0.998418199267698
13.455000 1.000245346918897
13.465000 0.999102985942611
13.475000 0.998715870427459
13.485000 0.996879998167674
13.495000 1.000896483760336
13.505000 1.002078647542268
13.515000 0.995053426372512
13.525000 0.997880900125155
13.535000 0.999542429448354
13.545000 0.997871530461571
13.555000 0.997628505179774
13.565000 0.997817603923883
13.575000 0.995119945469900
13.585000 1.002007186951848
13.595000 0.997242981560665
13.605000 1.000019464700097
13.615000 1.001697715570987
13.625000 0.997806292247747
13.635000 0.998204395333102
13.645000 0.998835194409672
13.655000 0.999152703961791
13.665000 0.997834523488212
13.675000 0.998254718233558
13.685000 1.001277066604702
13.695000 1.003349019989712
13.705000 1.000387236751950
13.715000 0.999829571479638
13.725000 0.997697983586820
13.735000 0.998053869414918
13.745000 0.999856626845046
13.755000 0.997863888419550
13.765000 0.999701163864880
13.775000 0.998832159659218
13.785000 0.999409914899275
13.795000 0.998247030739326
13.805000 0.999273995611036
13.815000 0.996536896515229
13.825000 0.998258944251862
13.835000 0.996504357816577
13.845000 0.998099790244207
13.855000 0.999980099245547
13.865000 0.996742698270560
13.875000 0.996347796822811
13.885000 0.996989662021404
13.895000 0.999561767313652
13.905000 1.000085939132900
13.915000 0.999307752636644
13.925000 1.000384538887205
13.935000 0.996578342834035
13.945000 0.999269346892140
13.955000 0.998259035820790
13.965000 0.997824565447847
13.975000 0.998010253809191
13.985000 0.999961915241728
13.995000 1.000807677230995
14.005000 0.998583910489480
14.015000 0.999011546392551
14.025000 0.998882523120608
14.035000 0.998404416002438
14.045000 0.999617692269934
14.055000 0.998843060850224
14.065000 0.997567115044103
14.075000 0.998059234675074
14.085000 0.999551800565564
14.095000 0.997309249357509
14.105000 1.000066248651067
14.115000 0.997923480585336
14.125000 0.999912197582272
14.135000 0.999175520905381
14.145000 0.998379126790585
14.155000 1.000457754317370
14.165000 1.000234604653394
14.175000 0.998920421657830
14.185000 0.999142980281927
14.195000 1.000620974091216
14.205000 1.000241479801090
14.215000 1.001056041565793
14.225000 0.999374445612057
14.235000 0.998001558991640
14.245000 0.997808201239900
14.255000 0.998653445863647
14.265000 0.998888331932519
14.275000 1.000723915171733
14.285000 0.999169941927592
14.295000 0.998813892457704
14.305000 1.000309678256596
14.315000 0.997545159555301
14.325000 1.000141883711453
14.335000 0.998225132292646
14.345000 1.000675748572739
14.355000 1.000637228623866
14.365000 0.998358516604391
14.375000 0.997136995876932
14.385000 0.999716534438476
14.395000 1.000048067149455
14.405000 1.000513932359671
14.415000 0.998923330854110
14.425000 0.999623235222197
14.435000 0.998655094873772
14.445000 1.002657410886815
14.455000 0.999871799451579
14.465000 0.998584214528655
14.475000 0.998545259812645
14.485000 0.999066724923491
14.495000 1.000597629528110
14.505000 0.998674500131432
14.515000 1.001881189127982
14.525000 0.999495234079314
14.535000 0.997909705515549
14.545000 0.997225809601727
14.555000 0.998115267087760
14.565000 0.999058139305393
14.575000 0.998564866276601
14.585000 0.998465110108412
14.595000 0.997608700433733
14.605000 0.999172662245524
14.615000 0.997816007978981
14.625000 0.998746510713096
14.635000 1.003362351038838
14.645000 1.000032071990770
14.655000 1.000609462142851
14.665000 0.997997539640078
14.675000 0.998629755838901
14.685000 0.999423679890798
14.695000 0.997168806428772
14.705000 0.999789597900388
14.715000 0.999594711422068
14.725000 0.999337400431668
14.735000 1.000141111608315
14.745000 1.000060797788797
14.755000 1.000770165305146
14.765000 0.996282995745937
14.775000 0.998605437384563
14.785000 0.999966686005405
14.795000 0.995422462659957
14.805000 1.000181047774677
14.815000 0.998180269478673
14.825000 0.999830139764697
14.835000 0.996536311756562
14.845000 0.998869073759713
14.855000 0.999634466060308
14.865000 0.998313165406963
14.875000 0.998675601430399
14.885000 0.996695935924940
14.895000 0.994889890587295
14.905000 0.998446602870507
14.915000 0.999431151992233
14.925000 1.000331205332481
14.935000 0.996839572189926
14.945000 0.997361037290439
14.955000 0.997383747416781
14.965000 0.998233841463606
14.975000 0.997482216892029
14.985000 0.997664114942733
14.995000 0.996826839102286
15.005000 0.999594867838941
15.015000 0.999117812181841
15.025000 0.999505753827200
15.035000 1.000945391016984
15.045000 0.999167221929351
15.055000 0.997558445832924
15.065000 0.998423910174959
15.075000 1.000546685291768
15.085000 0.998237527984823
15.095000 0.999796696963644
15.105000 0.997562742347362
15.115000 0.997494524046223
15.125000 0.997678939331877
15.135000 0.999505661443116
15.145000 0.999268155474008
15.155000 1.000091645834274
15.165000 0.999998896112456
15.175000 0.997921944727471
15.185000 1.000769636102028
15.195000 1.000169673701258
15.205000 1.000039434463824
15.215000 0.997672933507803
15.225000 0.998159172617856
15.235000 1.000470850472265
15.245000 0.998593130770955
15.255000 0.998435139553876
15.265000 0.997345258910786
15.275000 0.998790781198812
15.285000 0.998959923017083
15.295000 0.997942595639614
15.305000 0.998451074286635
15.315000 0.999727903976154
15.325000 0.997116882683698
15.335000 0.999104885142591
15.345000 1.000293743927412
15.355000 0.999410122425326
15.365000 0.997595406068165
15.375000 1.003873814774273
15.385000 1.001003385268479
15.395000 0.998450962833818
15.405000 0.995784076400291
15.415000 0.999891575267336
15.425000 0.996894973594702
15.435000 0.998350550379035
15.445000 0.997316705680812
15.455000 1.000716440044428
15.465000 1.001927964022569
15.475000 0.999464245599936
15.485000 1.000814794356310
15.495000 1.001319292948289
15.505000 0.999279535824693
15.515000 0.997353195944272
15.525000 0.999708324665730
15.535000 1.001343276458261
15.545000 0.998700595361052
15.555000 1.000528496184502
15.565000 0.999597339463845
15.575000 1.000183821053893
15.585000 0.997013554636178
15.595000 0.997847914253755
15.605000 0.998405832304152
15.615000 0.999776392435736
15.625000 0.999981966602281
15.635000 1.000494695728727
15.645000 0.999767710783512
15.655000 1.000113192826531
15.665000 1.000196108181224
15.675000 1.000782527642472
15.685000 0.998214526657295
15.695000 0.999032664508382
15.705000 1.000017985377508
15.715000 1.002373326792434
15.725000 0.998410080524204
15.735000 0.999632625598651
15.745000 1.000222860774691
15.755000 0.999367779443866
15.765000 1.000542970563919
15.775000 0.999319510761560
15.785000 0.999265174279195
15.795000 0.998181110132736
15.805000 0.999754860302670
15.815000 0.997277050301653
15.825000 0.999476951122067
15.835000 0.999643805114506
15.845000 0.996323001592186
15.855000 0.999203943761155
15.865000 1.001082084091150
15.875000 0.999571241581268
15.885000 0.996282891923578
15.895000 0.998377606274829
15.905000 0.996421016994392
15.915000 0.998521012427437
15.925000 0.999882809824675
15.935000 1.001172983717075
15.945000 0.997692380858948
15.955000 0.996763817143587
15.965000 1.000828887426017
15.975000 0.998371236883635
15.985000 1.000269651035067
15.995000 1.000115930984565
16.005000 0.999866939890471
16.015000 0.998902733305853
16.025000 0.999189133646207
16.035000 0.997837473891956
16.045000 0.997033059701130
16.055000 0.997974354527306
16.065000 0.998488479204123
16.075000 0.996275291046038
16.085000 0.998028639037519
16.095000 0.998345979964188
16.105000 0.996109332433019
16.115000 0.998311849244854
16.125000 1.001569706184640
16.135000 1.000394608269324
16.145000 0.998830595285063
16.155000 0.999037891990619
16.165000 0.999089370939604
16.175000 1.002010003015428
16.185000 1.000535391950914
16.195000 0.997085326590087
16.205000 0.997544487189183
16.215000 1.000276302836574
16.225000 0.998068740753501
16.235000 0.998479391793838
16.245000 0.998748458088018
16.255000 0.999463669204044
16.265000 0.998496917612076
16.275000 0.999766857572960
16.285000 0.999952378344786
16.295000 0.995914376084493
16.305000 0.999413001492702
16.315000 0.997635665898457
16.325000 1.000263225802662
16.335000 1.000315367514376
16.345000 0.996632245903710
16.355000 0.997667456109977
16.365000 0.999251854557911
16.375000 0.999588292598312
16.385000 0.998764533570298
16.395000 0.999104741444570
16.405000 0.999888868382305
16.415000 0.998984987849024
16.425000 0.999665521033360
16.435000 0.999297427779838
16.445000 0.999469815383085
16.455000 0.998148616175913
16.465000 0.999638036491769
16.475000 0.998613947028553
16.485000 0.999726682266652
16.495000 1.001287696719261
16.505000 0.999589470937667
16.515000 0.997662013904571
16.525000 0.999338944033776
16.535000 0.998830819448991
16.545000 0.999923997071652
16.555000 1.000098706248319
16.565000 0.996631808566226
16.575000 0.996814054434741
16.585000 1.000421966252393
16.595000 0.999324249185441
16.605000 0.999581222410927
16.615000 0.999050493211695
16.625000 0.997911545077326
16.635000 0.998890291705483
16.645000 1.001072639889483
16.655000 0.998401749041534
16.665000 1.000895019553550
16.675000 0.997494419223793
16.685000 0.995528715715755
16.695000 0.998223234984887
16.705000 1.000007521331677
16.715000 0.999830110220181
16.725000 1.000808152520559
16.735000 0.999160181965282
16.745000 1.001112630691325
16.755000 1.000080077859304
16.765000 1.000231620283226
16.775000 0.999614484242830
16.785000 0.997700949424111
16.795000 0.998331244699683
16.805000 1.000449582292930
16.815000 0.997181675557749
16.825000 0.997139535940059
16.835000 0.999506277955406
16.845000 0.996862663504204
16.855000 1.000254115794985
16.865000 0.996769525476497
16.875000 0.998649875096367
16.885000 0.999432717379567
16.895000 1.001834914108825
16.905000 0.998348219128195
16.915000 0.997234858381687
16.925000 0.997819212196402
16.935000 0.999013745179979
16.945000 0.998566947757919
16.955000 0.999784036615089
16.965000 0.997586748220624
16.975000 0.999592426558002
16.985000 0.999054511481589
16.995000 0.997241742333532
17.005000 1.000868860119867
17.015000 0.996976869846505
17.025000 0.998487164680146
17.035000 0.998775514021303
17.045000 1.000081294973500
17.055000 1.000360905983127
17.065000 0.998567864160922
17.075000 0.998676528824139
17.085000 0.998390090011772
17.095000 0.997651518911716
17.105000 0.998988734057291
17.115000 1.001032981768492
17.125000 0.999422410350387
17.135000 1.000321558574138
17.145000 0.998018921592723
17.155000 0.998951238555513
17.165000 0.998233896606507
17.175000 0.998547842955072
17.185000 1.002104721054805
17.195000 0.997147601350485
17.205000 0.997924156924084
17.215000 0.998886561974243
17.225000 0.997524972783804
17.235000 0.997797606147612
17.245000 0.998990982373310
17.255000 0.998878744198678
17.265000 0.999465387544454
17.275000 0.998376424434600
17.285000 0.999697453362641
17.295000 0.996916379762767
17.305000 0.997276553666791
17.315000 0.999770633104043
17.325000 0.997176224340175
17.335000 1.001948077620436
17.345000 1.000027076499371
17.355000 1.000292714817484
17.365000 0.999137430075095
17.375000 0.999520522607277
17.385000 0.997819558372225
17.395000 0.999119744446470
17.405000 0.996543121063443
17.415000 0.996259679489574
17.425000 0.999310368363913
17.435000 0.998759113312567
17.445000 0.999224819325220
17.455000 0.998278523085745
17.465000 1.000557416928762
17.475000 1.000915646457501
17.485000 0.996636718845742
17.495000 0.999183738926612
17.505000 1.000407694846468
17.515000 0.999305854959227
17.525000 1.000646405114830
17.535000 0.997812090495026
17.545000 1.000592477162713
17.555000 0.998265496089353
17.565000 0.998568829454827
17.575000 0.999087344668282
17.585000 1.000437926100685
17.595000 0.998546887058853
17.605000 1.001322804643902
17.615000 1.000270069304920
17.625000 1.000973973718780
17.635000 1.000224063336720
17.645000 0.998506272950101
17.655000 0.998317522674923
17.665000 0.997792026299200
17.675000 0.996458518383894
17.685000 1.001553912391943
17.695000 0.998537843128187
17.705000 0.999636870862766
17.715000 0.996353966291034
17.725000 1.001322987745572
17.735000 0.997691051493739
17.745000 1.000077821557063
17.755000 0.997200064050901
17.765000 1.000123749512327
17.775000 0.995705557895422
17.785000 1.000395084689842
17.795000 0.998271319367518
17.805000 0.998958503690009
17.815000 0.999584166974079
17.825000 0.997473359692705
17.835000 1.001349181005839
17.845000 0.998972188110150
17.855000 1.000364807021157
17.865000 0.997891248115680
17.875000 0.999443181488078
17.885000 0.997026296728086
17.895000 0.999076811751682
17.905000 1.001407701915734
17.915000 0.998432305792924
17.925000 0.997498833399895
17.935000 1.000673282786114
17.945000 0.999567542562601
17.955000 0.997883321778034
17.965000 0.999202461925012
17.975000 0.998216261376833
17.985000 0.999054116557756
17.995000 0.997333240610821
18.005000 0.999305645516656
18.015000 0.999219170663961
18.025000 0.998878497039339
18.035000 1.001164456324982
18.045000 0.997910754072316
18.055000 0.999873850899660
18.065000 0.999905356557689
18.075000 0.997849982457714
18.085000 0.998769651059339
18.095000 0.996363596430195
18.105000 1.002079255500706
18.115000 0.997064644810280
18.125000 0.999150585084381
18.135000 0.997834355865276
18.145000 0.999940378086802
18.155000 0.998730361259405
18.165000 1.000852847030417
18.175000 0.999934385622981
18.185000 0.998637097968525
18.195000 0.999718719865345
18.205000 0.998073280861644
18.215000 0.996625370241436
18.225000 0.997648679161354
18.235000 0.997078879893811
18.245000 1.001351086074410
18.255000 0.998455549424666
18.265000 1.001605233047186
18.275000 0.999691605282082
18.285000 0.998525143810878
18.295000 0.997092016965648
18.305000 0.999334800608675
18.315000 0.998326862253306
18.325000 0.999376661922018
18.335000 0.997708354517856
18.345000 0.997405679340575
18.355000 0.998655430658362
18.365000 0.999376915405699
18.375000 0.999047841851120
18.385000 0.999505162112361
18.395000 1.001410342719802
18.405000 1.000151972617842
18.415000 0.998913983090241
18.425000 0.998197344301565
18.435000 0.997516016201695
18.445000 1.000197138217878
18.455000 0.999546511088908
18.465000 0.998213941964255
18.475000 1.000819692751671
18.485000 0.996350410524674
18.495000 1.000978316646714
18.505000 0.996341766143238
18.515000 0.999453501016334
18.525000 0.999456958905309
18.535000 0.998323530707250
18.545000 0.998567892826577
18.555000 0.997870185423193
18.565000 0.997584726412834
18.575000 0.999571870368190
18.585000 0.999141934052843
18.595000 0.999001754973463
18.605000 0.998805267426316
18.615000 1.000905473269737
18.625000 0.997999336090796
18.635000 0.997692674385078
18.645000 1.000457618029781
18.655000 0.998936789479092
18.665000 0.999249172733768
18.675000 0.998625467077250
18.685000 1.002111411870860
18.695000 0.998577018446111
18.705000 1.001039921454531
18.715000 0.998273549224670
18.725000 0.998551287333013
18.735000 0.997267336981123
18.745000 0.997708333679364
18.755000 0.999846060246142
18.765000 0.999611783315386
18.775000 1.000222061264554
18.785000 0.998245898213423
18.795000 1.000500727545431
18.805000 0.999200207677939
18.815000 1.000399840910988
18.825000 0.999952964471243
18.835000 0.996841446060573
18.845000 1.000506499405165
18.855000 0.997264620183994
18.865000 0.999098213497744
18.875000 0.999373307507598
18.885000 0.999533495025196
18.895000 1.000241016099323
18.905000 0.999228696401124
18.915000 0.999516602428927
18.925000 1.000431573219431
18.935000 0.999180364302710
18.945000 0.999531686731023
18.955000 1.000275592904424
18.965000 0.999162396439522
18.975000 0.997048892397499
18.985000 0.997704068961279
18.995000 0.999804733266380
19.005000 1.000154618018537
19.015000 1.000380259233865
19.025000 0.999784164405255
19.035000 0.997728834947421
19.045000 0.999160442631014
19.055000 0.997348146821459
19.065000 1.000314487484674
19.075000 1.000078766182243
19.085000 1.000300283827021
19.095000 1.001840150864009
19.105000 1.000561017686686
19.115000 0.998503892356087
19.125000 0.998113283685618
19.135000 0.997965953641316
19.145000 1.001983657448669
19.155000 0.999770556326279
19.165000 0.998451663547772
19.175000 0.995799485919533
19.185000 1.000478583781518
19.195000 0.999632339467529
19.205000 0.997953287947669
19.215000 0.995851902206840
19.225000 0.996780992715573
19.235000 0.997939140963208
19.245000 0.999129165376467
19.255000 0.996990206119142
19.265000 0.998116701401473
19.275000 0.999144594440787
19.285000 0.997954723644205
19.295000 0.998534566100530
19.305000 0.999029716649645
19.315000 0.997653882208192
19.325000 1.000174958751023
19.335000 0.998161195200901
19.345000 0.997214111666653
19.355000 0.997772804224190
19.365000 0.998510087223672
19.375000 1.000532991819448
19.385000 0.999737706909295
19.395000 0.997679521481588
19.405000 1.001044813564435
19.415000 0.998937250438806
19.425000 0.999706068538358
19.435000 0.997565331086162
19.445000 0.998936470946737
19.455000 0.999077464559582
19.465000 0.996686878914604
19.475000 0.996616403851077
19.485000 0.999697244494306
19.495000 0.998508478055067
19.505000 0.998848426339007
19.515000 0.997587913500717
19.525000 0.999299040689032
19.535000 0.999263292456100
19.545000 1.003111792001090
19.555000 0.998369883213028
19.565000 1.000220282684182
19.575000 0.998021418366802
19.585000 0.999259003180746
19.595000 0.999743207059421
19.605000 0.999437839678412
19.615000 0.998196434923700
19.625000 0.997134711027237
19.635000 1.000345759704613
19.645000 1.000254588285244
19.655000 1.000108447128677
19.665000 1.000893185264186
19.675000 0.998494835756745
19.685000 1.000540869928493
19.695000 0.998455444511340
19.705000 0.999316966607998
19.715000 0.997547501593256
19.725000 0.998161708492380
19.735000 0.998752712048274
19.745000 0.998219480651617
19.755000 0.996368755756509
19.765000 1.000327267363084
19.775000 1.000577952165967
19.785000 0.995668819218271
19.795000 0.998433349689620
19.805000 0.998475672468381
19.815000 1.000691423515882
19.825000 1.000714903012492
19.835000 1.000589113462898
19.845000 0.999018264454793
19.855000 0.997086680798106
19.865000 0.999529897021242
19.875000 0.999763706117807
19.885000 0.999842006937888
19.895000 0.997657900925960
19.905000 1.001108179442251
19.915000 1.000044470740293
19.925000 0.998531323412673
19.935000 0.998496677585858
19.945000 0.997517271049815
19.955000 0.997459241039131
19.965000 0.998096401193126
19.975000 0.997823011274321
19.985000 0.996403119278616
19.995000 0.998662046065025
20.005000 1.000675268287858
20.015000 1.001336265990008
20.025000 1.001041276470501
20.035000 0.999130803265718
20.045000 0.997849486956338
20.055000 0.999547006895987
20.065000 0.998495201010277
20.075000 1.002171126790275
20.085000 0.997836912016844
20.095000 0.999955578007825
20.105000 1.000053508668876
20.115000 0.999875995599735
20.125000 0.998490267621622
20.135000 0.998876500001698
20.145000 0.998739337897770
20.155000 0.998526505031667
20.165000 1.000156023783466
20.175000 0.998293957048331
20.185000 0.998775524667072
20.195000 0.997341554651562
20.205000 0.998573008103214
20.215000 0.999126155634759
20.225000 0.999867617415183
20.235000 0.999441131442188
20.245000 0.999331096861227
20.255000 1.000662248024759
20.265000 0.998671547080591
20.275000 0.998733180792624
20.285000 0.999406737249885
20.295000 0.998166163268931
20.305000 0.999278275542948
20.315000 0.998614027868645
20.325000 0.999118744645157
20.335000 0.996572136555539
20.345000 0.999352232148896
20.355000 0.998650158664005
20.365000 0.998522404564954
20.375000 0.999211836337284
20.385000 0.999474304728291
20.395000 0.997999428686836
20.405000 0.998120277609302
20.415000 0.998509189870681
20.425000 0.996591240863985
20.435000 0.998287405954973
20.445000 0.998644527635590
20.455000 1.001558049798554
20.465000 1.000308065242856
20.475000 0.995794584891919
20.485000 0.998552952399181
20.495000 1.000569347818983
20.505000 0.998771198690863
20.515000 0.999303747924856
20.525000 0.998602860523707
20.535000 0.997302772983902
20.545000 0.997945261763865
20.555000 0.999627768766935
20.565000 0.999363025449880
20.575000 0.998001666042224
20.585000 0.999650767214580
20.595000 0.997694000580114
20.605000 1.000480181744845
20.615000 0.999198125380813
20.625000 0.998371048497075
20.635000 0.997603391002975
20.645000 0.999139964564615
20.655000 0.997397175053753
20.665000 1.000113796955995
20.675000 0.999590036681575
20.685000 1.000183983583487
20.695000 0.998307167177394
20.705000 0.999785140556610
20.715000 0.997314121938326
20.725000 0.996316855188258
20.735000 0.998504416782994
20.745000 0.999480767470853
20.755000 0.998183302107341
20.765000 0.998361751039912
20.775000 0.997737167143858
20.785000 0.996898782587296
20.795000 1.000772711118423
20.805000 0.998821386572716
20.815000 1.000396819425820
20.825000 0.997197237339561
20.835000 0.997105145558762
20.845000 0.999566340168251
20.855000 0.998120898825785
20.865000 0.998948414630677
20.875000 1.002243849968842
20.885000 1.000521815292104
20.895000 0.998227115287987
20.905000 0.999052996900254
20.915000 0.999570660614690
20.925000 0.998892170908416
20.935000 0.998103335256358
20.945000 1.000049268056794
20.955000 0.998684925893410
20.965000 0.998864469791536
20.975000 1.001186648495439
20.985000 0.999371695031233
20.995000 1.000229878076428
21.005000 1.001246361057068
21.015000 0.997732985097495
21.025000 0.999532405551898
21.035000 0.999320533337212
21.045000 0.999456742131152
21.055000 0.999180099627599
21.065000 0.998884075685548
21.075000 0.999124513021711
21.085000 0.998289850872789
21.095000 0.997084781994447
21.105000 0.999640848202727
21.115000 0.999333246983972
21.125000 0.999025936985307
21.135000 1.000369580841654
21.145000 0.999250678504189
21.155000 0.999327530504221
21.165000 1.000023935080240
21.175000 0.996740620413549
21.185000 0.998124242492895
21.195000 0.999473519010024
21.205000 0.997373478555365
21.215000 0.996853838800005
21.225000 0.998189809207945
21.235000 1.000609787920644
21.245000 0.998883242082027
21.255000 0.999078213925158
21.265000 0.999536451912656
21.275000 0.997515107625164
21.285000 1.001966542977676
21.295000 0.998377949050101
21.305000 0.999364553294353
21.315000 0.999918650487440
21.325000 1.001139447327352
21.335000 0.999585544201089
21.345000 0.999825594055936
21.355000 0.999841834531722
21.365000 0.996867898599055
21.375000 0.996294307480154
21.385000 0.998470461874488
21.395000 0.999915571281165
21.405000 1.000727320615386
21.415000 1.001602226499871
21.425000 0.999173618460605
21.435000 0.996980421542118
21.445000 0.998722686678985
21.455000 1.000927699619852
21.465000 0.996070451341481
21.475000 1.000684759257344
21.485000 0.999712311237792
21.495000 0.997116269566044
21.505000 0.997796771379871
21.515000 0.998430776764070
21.525000 0.999065671852377
21.535000 0.995988455943586
21.545000 0.998231326939215
21.555000 0.999476798549610
21.565000 0.999171264016648
21.575000 0.999463535327538
21.585000 1.001107818273212
21.595000 0.999467984649679
21.605000 0.998890456440527
21.615000 0.999898017027006
21.625000 0.998425876524694
21.635000 0.998358691231627
21.645000 0.998756275451577
21.655000 0.999942836314504
21.665000 0.996605994722567
21.675000 0.999648709735606
21.685000 1.000337073903963
21.695000 0.997299572786060
21.705000 0.999337590657022
21.715000 0.999032764909243
21.725000 0.998293061964470
21.735000 0.998517683131488
21.745000 0.996707373666044
21.755000 0.998556621899302
21.765000 0.999471105340315
21.775000 0.999251843392210
21.785000 0.999696141419855
21.795000 0.999089952327648
21.805000 0.996642048772952
21.815000 0.999087403614769
21.825000 0.996886766481430
21.835000 0.998176652293201
21.845000 0.999989923693727
21.855000 0.998394869868612
21.865000 1.000446589269059
21.875000 0.999845184296904
21.885000 1.000908238044367
21.895000 0.997063739946113
21.905000 0.999292509568514
21.915000 0.997988278564689
21.925000 1.000165231795224
21.935000 0.999883402131046
21.945000 0.999320434385360
21.955000 0.997563320647116
21.965000 0.999137996306540
21.975000 1.000257855449435
21.985000 0.997309684380281
21.995000 1.000244135278750
22.005000 1.001335927393281
22.015000 0.999887767118253
22.025000 0.998143206368768
22.035000 1.000517239164887
22.045000 0.997862868602580
22.055000 0.997821753348452
22.065000 1.000277817500783
22.075000 1.000102986362769
22.085000 0.999702030316884
22.095000 0.998488915028643
22.105000 0.998333850315008
22.115000 0.998925942932923
22.125000 0.998894548096640
22.135000 0.999859742508573
22.145000 0.998439436175140
22.155000 0.999353678776165
22.165000 0.999373846945759
22.175000 0.999287774009552
22.185000 1.001234887114859
22.195000 1.000096820324169
22.205000 0.997256774107998
22.215000 0.996912461455649
22.225000 0.997119861598401
22.235000 0.996980634925389
22.245000 0.997695797316825
22.255000 0.997718059158311
22.265000 0.996327814285592
22.275000 0.998594201232548
22.285000 0.999385915664158
22.295000 0.997988227097759
22.305000 0.999430251157824
22.315000 1.000022251524896
22.325000 0.996785448109318
22.335000 1.000160018335634
22.345000 0.998816393720538
22.355000 1.000042662908165
22.365000 0.999937096650143
22.375000 0.998440308244919
22.385000 0.997867721196919
22.395000 0.999193139129785
22.405000 0.997221328678215
22.415000 0.999136603708193
22.425000 0.998928104669717
22.435000 1.001172912932421
22.445000 1.000183694943106
22.455000 0.998041475823728
22.465000 1.000090980618302
22.475000 1.000723793634205
22.485000 0.999771926528947
22.495000 0.999866609231695
22.505000 1.000468976060634
22.515000 0.999618867977397
22.525000 0.997886301926355
22.535000 0.999131439196366
22.545000 1.001639110601132
22.555000 0.997829166067288
22.565000 0.997927237282895
22.575000 0.998407334478181
22.585000 0.999287272223555
22.595000 0.999981883203541
22.605000 1.000057706471824
22.615000 0.998723131019745
22.625000 0.999449428886841
22.635000 0.999034597629712
22.645000 0.997180745144052
22.655000 0.998149832503699
22.665000 1.000917115966277
22.675000 0.997917987744784
22.685000 0.997225514399897
22.695000 0.997920778319187
22.705000 0.997813521614468
22.715000 1.000008728455164
22.725000 1.000399297826612
22.735000 0.999787060985691
22.745000 1.000079421347861
22.755000 0.998572594780983
22.765000 0.998405210016835
22.775000 1.000331619704744
22.785000 0.999712373984804
22.795000 0.998887004053366
22.805000 1.000826021969462
22.815000 1.000402698745929
22.825000 0.997222687766250
22.835000 1.000424205323347
22.845000 0.997141074624640
22.855000 0.998065487887991
22.865000 0.999530630051727
22.875000 0.997554657168123
22.885000 1.000637762024266
22.895000 0.998590735929471
22.905000 0.999152567078508
22.915000 0.998323429157941
22.925000 1.000824598476864
22.935000 0.998829636793707
22.945000 1.000138124757331
22.955000 0.999857736583848
22.965000 1.000047468719752
22.975000 0.998495510003164
22.985000 0.997386671780098
22.995000 0.998313655693734
23.005000 1.000288644375658
23.015000 1.000671404655028
23.025000 1.000216065724482
23.035000 0.998628002509653
23.045000 0.996611747661236
23.055000 0.999653198534679
23.065000 1.000075426193819
23.075000 0.999683407792805
23.085000 0.999862577161167
23.095000 0.998703297803146
23.105000 0.999143115280636
23.115000 0.998592438396621
23.125000 0.998100049731403
23.135000 0.998662010971306
23.145000 0.998057244297051
23.155000 0.996277638497976
23.165000 0.999723891142373
23.175000 0.997759678749297
23.185000 0.998571817973457
23.195000 0.999612434555443
23.205000 1.000410729813211
23.215000 0.999205103456652
23.225000 0.999757558475159
23.235000 0.999286178864945
23.245000 0.999998339876736
23.255000 0.999408178231193
23.265000 0.997599464785689
23.275000 1.000293091095803
23.285000 0.999473904380441
23.295000 0.998372569954855
23.305000 0.999244459054411
23.315000 1.000328580469749
23.325000 0.996658617607012
23.335000 0.997584683796571
23.345000 0.997514599075219
23.355000 0.997565874220340
23.365000 0.998520334469295
23.375000 0.998015540043801
23.385000 1.000896410128993
23.395000 0.999918907094023
23.405000 0.998773598353949
23.415000 0.998064284597119
23.425000 0.997447978033510
23.435000 0.998718830391266
23.445000 0.999852829863162
23.455000 0.997827870029819
23.465000 0.997737692126066
23.475000 0.996655033706420
23.485000 0.999105405284982
23.495000 0.998693711555820
23.505000 0.999540440387860
23.515000 0.997799631315313
23.525000 0.997648807229777
23.535000 0.998726177499337
23.545000 0.998384467095035
23.555000 1.000502499144291
23.565000 0.998821707953690
23.575000 0.997791789354784
23.585000 1.000794084509327
23.595000 0.998825259639095
23.605000 0.997691466646158
23.615000 0.997769060637729
23.625000 0.999083450213294
23.635000 0.998616293152725
23.645000 0.999085142868684
23.655000 0.998790621308340
23.665000 0.998337630860366
23.675000 0.999089693236511
23.685000 0.998559011074364
23.695000 0.999264670890362
23.705000 0.998677965203420
23.715000 0.999982956631259
23.725000 0.996554797513868
23.735000 0.997472006179441
23.745000 0.998822775432045
23.755000 1.000002231237393
23.765000 0.999628322644473
23.775000 1.000691306962568
23.785000 0.997292910378775
23.795000 0.998163351392616
23.805000 0.998799058870287
23.815000 0.997847695273444
23.825000 1.000966687126906
23.835000 0.999239302829501
23.845000 0.997891147614290
23.855000 0.999454346382773
23.865000 0.999729124116598
23.875000 0.999842350219951
23.885000 0.998542843961674
23.895000 0.998499281683463
23.905000 0.998024329776857
23.915000 0.999675390325266
23.925000 0.998477910148312
23.935000 0.999442506683637
23.945000 1.000379710790352
23.955000 1.000138830989824
23.965000 0.998884714105222
23.975000 0.999818322792765
23.985000 0.997530231186351
23.995000 0.997101241305207
24.005000 0.998954680551739
24.015000 0.997502197524252
24.025000 0.998421189556030
24.035000 1.000212170007150
24.045000 1.000260851866371
24.055000 0.998122146578498
24.065000 0.999343576516381
24.075000 0.999598815372636
24.085000 0.998590382653376
24.095000 0.998596041526757
24.105000 0.997887297661286
24.115000 1.001267077396414
24.125000 0.998802986366433
24.135000 0.999358517618591
24.145000 0.998331597142976
24.155000 0.998467809367461
24.165000 0.998588102034408
24.175000 0.998001232478338
24.185000 0.999874724928425
24.195000 0.998761567945815
24.205000 0.999767889823103
24.215000 0.998800293040316
24.225000 0.998836056267910
24.235000 0.997758000902026
24.245000 0.998629161795866
24.255000 1.001203031409919
24.265000 0.999373668210992
24.275000 0.997996887807069
24.285000 0.997917549583572
24.295000 0.998220851221818
24.305000 0.996915655840679
24.315000 0.999709045624383
24.325000 0.997021152072391
24.335000 0.998441383901295
24.345000 1.000171633009090
24.355000 0.998541576400138
24.365000 0.999613233503739
24.375000 0.998824428620278
24.385000 0.999049223214591
24.395000 0.999256870904050
24.405000 0.997861386531809
24.415000 0.999349630421812
24.425000 0.996850125732023
24.435000 0.998861242761162
24.445000 0.999705292612799
24.455000 0.997297218540259
24.465000 0.999512558857825
24.475000 0.998470809438184
24.485000 0.998616829166877
24.495000 0.998535319056713
24.505000 0.998792903752981
24.515000 1.000742131381161
24.525000 0.997650025131349
24.535000 1.000202704356424
24.545000 0.999428200513582
24.555000 0.999592858789924
24.565000 0.999695185268211
24.575000 1.001437226296297
24.585000 1.000802016767731
24.595000 0.998420146111121
24.605000 0.998192894534946
24.615000 0.999737448745434
24.625000 0.999642987578716
24.635000 0.998985245640158
24.645000 0.999520165796692
24.655000 0.998405973364753
24.665000 0.998366407585120
24.675000 0.998528115383605
24.685000 0.998894720611070
24.695000 0.998089359822796
24.705000 0.997465033060927
24.715000 0.997647450600508
24.725000 1.001144778042679
24.735000 0.998799414039569
24.745000 0.997019371527463
24.755000 0.998267636349548
24.765000 0.999309241632955
24.775000 1.000802256639388
24.785000 0.999024278814573
24.795000 1.000462286271343
24.805000 0.999070853733593
24.815000 0.999395555003361
24.825000 0.999184028790032
24.835000 0.998022934143365
24.845000 0.998675647940567
24.855000 0.999416202572158
24.865000 0.997927416271626
24.875000 1.000251867793010
24.885000 0.999064536240283
24.895000 0.999903476332567
24.905000 0.998415607427169
24.915000 0.998050651039734
24.925000 0.999035851286095
24.935000 0.998347969555515
24.945000 0.997980927102459
24.955000 0.998217507108452
24.965000 0.998409271724829
24.975000 0.999944220593916
24.985000 0.998489127506785
24.995000 0.996839080613474
25.005000 0.000000000000000


==> anc/Data_JCP/Figure_006/IBI/WCA-rho-0.6.txt <==
0.005000 0.000000000000000
0.015000 0.000000000000000
0.025000 0.000000000000000
0.035000 0.000000000000000
0.045000 0.000000000000000
0.055000 0.000000000000000
0.065000 0.000000000000000
0.075000 0.000000000000000
0.085000 0.000000000000000
0.095000 0.000000000000000
0.105000 0.000000000000000
0.115000 0.000000000000000
0.125000 0.000000000000000
0.135000 0.000000000000000
0.145000 0.000000000000000
0.155000 0.000000000000000
0.165000 0.000000000000000
0.175000 0.000000000000000
0.185000 0.000000000000000
0.195000 0.000000000000000
0.205000 0.000000000000000
0.215000 0.000000000000000
0.225000 0.000000000000000
0.235000 0.000000000000000
0.245000 0.000000000000000
0.255000 0.000000000000000
0.265000 0.000000000000000
0.275000 0.000000000000000
0.285000 0.000000000000000
0.295000 0.000000000000000
0.305000 0.000000000000000
0.315000 0.000000000000000
0.325000 0.000000000000000
0.335000 0.000000000000000
0.345000 0.000000000000000
0.355000 0.000000000000000
0.365000 0.000000000000000
0.375000 0.000000000000000
0.385000 0.000000000000000
0.395000 0.000000000000000
0.405000 0.000000000000000
0.415000 0.000000000000000
0.425000 0.000000000000000
0.435000 0.000000000000000
0.445000 0.000000000000000
0.455000 0.000000000000000
0.465000 0.000000000000000
0.475000 0.000000000000000
0.485000 0.000000000000000
0.495000 0.000000000000000
0.505000 0.000000000000000
0.515000 0.000000000000000
0.525000 0.000000000000000
0.535000 0.000000000000000
0.545000 0.000000000000000
0.555000 0.000000000000000
0.565000 0.000000000000000
0.575000 0.000000000000000
0.585000 0.000000000000000
0.595000 0.000000000000000
0.605000 0.000000000000000
0.615000 0.000000000000000
0.625000 0.000000000000000
0.635000 0.000000000000000
0.645000 0.000000000000000
0.655000 0.000000000000000
0.665000 0.000000000000000
0.675000 0.000000000000000
0.685000 0.000000000000000
0.695000 0.000000000000000
0.705000 0.000000000000000
0.715000 0.000000000000000
0.725000 0.000000000000000
0.735000 0.000000000000000
0.745000 0.000000000000000
0.755000 0.000000000000000
0.765000 0.000000000000000
0.775000 0.000000000000000
0.785000 0.000000000000000
0.795000 0.000000000000000
0.805000 0.000000000000000
0.815000 0.000000000000000
0.825000 0.000000000000000
0.835000 0.000000000000000
0.845000 0.000000000000000
0.855000 0.000000000000000
0.865000 0.000000000000000
0.875000 0.000060630454511
0.885000 0.000239781458519
0.895000 0.001402855488457
0.905000 0.005002291642913
0.915000 0.013779899747969
0.925000 0.031276575002804
0.935000 0.072513375141334
0.945000 0.144165747393294
0.955000 0.236649234754441
0.965000 0.386992986553212
0.975000 0.557287154580237
0.985000 0.779850244560152
0.995000 1.013739676048980
1.005000 1.220416643777521
1.015000 1.464730730233030
1.025000 1.670014111805884
1.035000 1.869639162938673
1.045000 1.999141771090287
1.055000 2.122451433293846
1.065000 2.197832627279347
1.075000 2.260707547207544
1.085000 2.291325926735699
1.095000 2.281495395279375
1.105000 2.251198259406116
1.115000 2.220318511026397
1.125000 2.163909903794222
1.135000 2.102387719627125
1.145000 2.054481043168975
1.155000 2.006270926208051
1.165000 1.935527510595199
1.175000 1.902665363173862
1.185000 1.848644729520657
1.195000 1.798413861368196
1.205000 1.770105280858934
1.215000 1.722992347339887
1.225000 1.691026683784826
1.235000 1.644114234885696
1.245000 1.615497242971870
1.255000 1.564946107983363
1.265000 1.520366561334067
1.275000 1.486000923997008
1.285000 1.446720496971776
1.295000 1.431575157360690
1.305000 1.393232479692909
1.315000 1.365706751215929
1.325000 1.342587057045895
1.335000 1.305229489601324
1.345000 1.282706009751781
1.355000 1.264208366332572
1.365000 1.232987659656895
1.375000 1.202915566648174
1.385000 1.180785397689161
1.395000 1.153242675654487
1.405000 1.133933343854095
1.415000 1.121883006393118
1.425000 1.091809114481478
1.435000 1.071322878644516
1.445000 1.058830117363382
1.455000 1.036664442231631
1.465000 1.011928493688265
1.475000 1.002574234359070
1.485000 0.981556703276660
1.495000 0.968035840412823
1.505000 0.954048401945105
1.515000 0.937701004645715
1.525000 0.922623234401717
1.535000 0.917511254268891
1.545000 0.901019569952823
1.555000 0.892950777533092
1.565000 0.881595219029441
1.575000 0.861075960540426
1.585000 0.857707354022611
1.595000 0.853360976303733
1.605000 0.830756850753126
1.615000 0.823576187802808
1.625000 0.816342431182122
1.635000 0.814096732013855
1.645000 0.801612009218268
1.655000 0.795539642700294
1.665000 0.788817992888560
1.675000 0.777953584849917
1.685000 0.773871888803836
1.695000 0.770693857826378
1.705000 0.754370575164733
1.715000 0.754715111741179
1.725000 0.758981988196558
1.735000 0.754505527846343
1.745000 0.741932613412534
1.755000 0.746249767988969
1.765000 0.747111476013626
1.775000 0.736964597833720
1.785000 0.737710157634292
1.795000 0.736851427645634
1.805000 0.735629920406159
1.815000 0.733710620724529
1.825000 0.746143566691337
1.835000 0.746732056943300
1.845000 0.744937147367973
1.855000 0.741493299109357
1.865000 0.756026278078409
1.875000 0.747316161527260
1.885000 0.761110553082550
1.895000 0.774470069603200
1.905000 0.777617406116359
1.915000 0.781719953441150
1.925000 0.788802213190689
1.935000 0.797812702959304
1.945000 0.809003532494536
1.955000 0.825136292343608
1.965000 0.833644322501076
1.975000 0.842612381131134
1.985000 0.855837554884361
1.995000 0.875844144640712
2.005000 0.883991270782565
2.015000 0.897805890997738
2.025000 0.918068587780953
2.035000 0.932727044322609
2.045000 0.951064281775383
2.055000 0.974308784360669
2.065000 0.995538361276245
2.075000 1.010137461568738
2.085000 1.020661116529640
2.095000 1.038174742018477
2.105000 1.041584883570791
2.115000 1.063073080350719
2.125000 1.066999703969336
2.135000 1.083206140657236
2.145000 1.095254770510303
2.155000 1.113026030482718
2.165000 1.116167460790736
2.175000 1.120247536348946
2.185000 1.124686837872628
2.195000 1.123824835821860
2.205000 1.130806096042189
2.215000 1.136702407200295
2.225000 1.141671458445862
2.235000 1.144159070382631
2.245000 1.140338668721975
2.255000 1.144080544354600
2.265000 1.147445851181245
2.275000 1.147089333675902
2.285000 1.143021160467512
2.295000 1.140259829998783
2.305000 1.143330137582834
2.315000 1.136748998866865
2.325000 1.135974586169837
2.335000 1.139379748439695
2.345000 1.132153080375709
2.355000 1.131055121642686
2.365000 1.128306480983685
2.375000 1.125662891070538
2.385000 1.119897668281238
2.395000 1.115192151699578
2.405000 1.109547821791676
2.415000 1.110994498768421
2.425000 1.101950176657933
2.435000 1.105921692401411
2.445000 1.094672110515858
2.455000 1.092078792584849
2.465000 1.078881838255756
2.475000 1.078666821490337
2.485000 1.071052634691481
2.495000 1.073379776963831
2.505000 1.063948500253219
2.515000 1.060941546203084
2.525000 1.048944882140618
2.535000 1.050827226058902
2.545000 1.038422598791154
2.555000 1.034102234938769
2.565000 1.037371712243938
2.575000 1.030891377021251
2.585000 1.034941531081044
2.595000 1.024608926079295
2.605000 1.013703959992602
2.615000 1.006838447298913
2.625000 1.008964866955185
2.635000 1.004015016079271
2.645000 0.992136012607511
2.655000 0.985328619014708
2.665000 0.993084377032856
2.675000 0.990310645277346
2.685000 0.985120689345216
2.695000 0.970887804154319
2.705000 0.972992714939251
2.715000 0.969793238667423
2.725000 0.969342834029745
2.735000 0.968152159409504
2.745000 0.958904505743750
2.755000 0.951007752109382
2.765000 0.952153960528391
2.775000 0.947384535323312
2.785000 0.953100948253727
2.795000 0.946008630137157
2.805000 0.947893932011837
2.815000 0.941479856571512
2.825000 0.949777858426903
2.835000 0.944656164870308
2.845000 0.934709739399724
2.855000 0.937871370430139
2.865000 0.939288835367550
2.875000 0.935523519596592
2.885000 0.934352606983512
2.895000 0.942138622249916
2.905000 0.938390206251480
2.915000 0.932550295674833
2.925000 0.940613270887873
2.935000 0.936661334210860
2.945000 0.939857826551347
2.955000 0.936449851660311
2.965000 0.938313369570521
2.975000 0.942868953433409
2.985000 0.936671123855328
2.995000 0.951198034584239


==> anc/Data_JCP/Figure_006/ML/LJ-rho-0.2.txt <==
0.01 0
0.03 0
0.05 0
0.07 0
0.09 0
0.11 0
0.13 0
0.15 0
0.17 0
0.19 0
0.21 0
0.23 0
0.25 0
0.27 0
0.29 0
0.31 0
0.33 0
0.35 0
0.37 0
0.39 0
0.41 0
0.43 0
0.45 0
0.47 0
0.49 0
0.51 0
0.53 0
0.55 0
0.57 0
0.59 0
0.61 0
0.63 0
0.65 0
0.67 0
0.69 0
0.71 0
0.73 0
0.75 0
0.77 0
0.79 0
0.81 0
0.83 0
0.85 0
0.87 4.39576e-05
0.89 0.00057293
0.91 0.00644389
0.93 0.0397098
0.95 0.145579
0.97 0.373639
0.99 0.728421
1.01 1.14691
1.03 1.5775
1.05 1.92823
1.07 2.1827
1.09 2.3328
1.11 2.3973
1.13 2.39625
1.15 2.33672
1.17 2.24457
1.19 2.15916
1.21 2.05321
1.23 1.94449
1.25 1.84118
1.27 1.75738
1.29 1.66391
1.31 1.58057
1.33 1.52159
1.35 1.44882
1.37 1.39193
1.39 1.34445
1.41 1.28825
1.43 1.24721
1.45 1.2051
1.47 1.16739
1.49 1.14074
1.51 1.11672
1.53 1.08493
1.55 1.06947
1.57 1.05117
1.59 1.03267
1.61 1.01291
1.63 0.994523
1.65 0.983852
1.67 0.969641
1.69 0.957864
1.71 0.955145
1.73 0.945598
1.75 0.942841
1.77 0.936826
1.79 0.933822
1.81 0.928997
1.83 0.924096
1.85 0.922464
1.87 0.930506
1.89 0.92733
1.91 0.929213
1.93 0.935344
1.95 0.936923
1.97 0.950454
1.99 0.955852
2.01 0.966205
2.03 0.971964
2.05 0.984743
2.07 1.00288
2.09 1.01195
2.11 1.023
2.13 1.03376
2.15 1.03912
2.17 1.05203
2.19 1.05143
2.21 1.06048
2.23 1.0686
2.25 1.06504
2.27 1.06991
2.29 1.06953
2.31 1.06723
2.33 1.06764
2.35 1.06269
2.37 1.06529
2.39 1.0577
2.41 1.05392
2.43 1.05365
2.45 1.05182
2.47 1.04642
2.49 1.03955
2.51 1.04339
2.53 1.03409
2.55 1.03151
2.57 1.02983
2.59 1.02457
2.61 1.02908
2.63 1.01906
2.65 1.01912
2.67 1.01823
2.69 1.01293
2.71 1.00914
2.73 1.006
2.75 1.00711
2.77 1.00418
2.79 1.00466
2.81 1.00195
2.83 0.999626
2.85 0.998801
2.87 0.996088
2.89 1.00185
2.91 0.993553
2.93 0.998879
2.95 0.999103
2.97 0.997208
2.99 0.997437
3.01 0.996047
3.03 0.998098
3.05 0.997501
3.07 0.996869
3.09 0.996713
3.11 0.996976
3.13 0.997717
3.15 1.00287
3.17 1.00285
3.19 1.00122
3.21 0.998717
3.23 1.00036
3.25 1.00053
3.27 1.00258
3.29 1.0047
3.31 1.00299
3.33 1.00468
3.35 1.00414
3.37 1.00389
3.39 1.00548
3.41 1.00753
3.43 1.00496
3.45 1.00669
3.47 1.00601
3.49 1.0023
3.51 1.00364
3.53 1.00368
3.55 1.00369
3.57 1.00259
3.59 1.00268
3.61 1.00444
3.63 1.00432
3.65 1.00379
3.67 1.0037
3.69 1.00127
3.71 1.00348
3.73 1.00363
3.75 1.00078
3.77 1.00283
3.79 1.00021
3.81 1.00196
3.83 1.00224
3.85 1.00394
3.87 1.00015
3.89 1.00148
3.91 1.00048
3.93 0.999276
3.95 0.999125
3.97 1.00023
3.99 0.998687
4.01 1.00239
4.03 0.999242
4.05 0.999636
4.07 1.00028
4.09 0.99926
4.11 1.00078
4.13 1.00263
4.15 0.99854
4.17 1.00075
4.19 1.00011
4.21 0.997581
4.23 1.0011
4.25 1.00051
4.27 1.00218
4.29 1.00135
4.31 1.00089
4.33 0.998701
4.35 0.999821
4.37 1.0009
4.39 1.00072
4.41 0.998895
4.43 1.00118
4.45 0.997975
4.47 1.00093
4.49 0.997233
4.51 0.999563
4.53 0.998583
4.55 0.996239
4.57 0.996554
4.59 0.999983
4.61 0.999922
4.63 0.998593
4.65 1.00041
4.67 1.00079
4.69 1.00063
4.71 1.00133
4.73 1.00113
4.75 0.997803
4.77 1.0025
4.79 0.999033
4.81 0.998006
4.83 0.999751
4.85 1.00193
4.87 0.998584
4.89 0.998204
4.91 1.00033
4.93 0.998457
4.95 1.00253
4.97 0.998413
4.99 1.00208
5.01 1.00228
5.03 0.998864
5.05 0.999532
5.07 0.997726
5.09 0.997375
5.11 0.997339
5.13 1.0001
5.15 0.999459
5.17 1.00216
5.19 0.996845
5.21 0.999842
5.23 0.997491
5.25 0.999542
5.27 0.998761
5.29 1.00089
5.31 1.00018
5.33 1.00069
5.35 1.00135
5.37 0.999904
5.39 0.999282
5.41 0.999332
5.43 0.998891
5.45 0.999894
5.47 0.998361
5.49 0.998788
5.51 0.999479
5.53 0.994435
5.55 1.00059
5.57 0.99851
5.59 0.99489
5.61 0.994683
5.63 1.00224
5.65 1.00097
5.67 0.998861
5.69 1.00123
5.71 0.999702
5.73 0.99923
5.75 0.999149
5.77 0.997318
5.79 1.00031
5.81 1.00081
5.83 0.996202
5.85 1.00016
5.87 0.996452
5.89 0.998384
5.91 1.0002
5.93 1.00141
5.95 1.00033
5.97 0.996237
5.99 0.998863
6.01 1.00037
6.03 0.99814
6.05 1.00081
6.07 0.999062
6.09 0.995787
6.11 0.994758
6.13 0.998951
6.15 0.998529
6.17 1.00231
6.19 0.99655
6.21 0.999618
6.23 0.997913
6.25 0.998973
6.27 0.996434
6.29 0.997528
6.31 0.998092
6.33 0.999008
6.35 1.00085
6.37 0.999503
6.39 0.999995
6.41 0.998955
6.43 0.998239
6.45 0.999438
6.47 0.998061
6.49 1.00052
6.51 0.999532
6.53 0.999518
6.55 0.998569
6.57 0.99802
6.59 0.998887
6.61 0.997457
6.63 1.00015
6.65 0.999434
6.67 0.997521
6.69 0.997659
6.71 0.998921
6.73 0.999053
6.75 1.00022
6.77 1.00043
6.79 1.00024
6.81 0.999073
6.83 0.999591
6.85 0.999579
6.87 0.999391
6.89 1.00017
6.91 0.999531
6.93 0.999351
6.95 0.999002
6.97 0.999682
6.99 0.999618
7.01 0.99959
7.03 0.999375
7.05 1.00052
7.07 1.00033
7.09 0.998005
7.11 0.998106
7.13 0.999422
7.15 0.998133
7.17 1.00098
7.19 1.00083
7.21 0.9994
7.23 0.999681
7.25 1.00176
7.27 0.997416
7.29 0.99824
7.31 0.99908
7.33 0.999318
7.35 0.997221
7.37 1.00066
7.39 0.998039
7.41 0.998448
7.43 0.997942
7.45 0.99958
7.47 0.996528
7.49 1.00004
7.51 0.999842
7.53 1.0008
7.55 0.99888
7.57 0.999911
7.59 1.00025
7.61 0.999015
7.63 0.997706
7.65 0.999834
7.67 1.00023
7.69 0.996821
7.71 0.996966
7.73 0.999516
7.75 0.99664
7.77 0.999027
7.79 0.998155
7.81 0.999788
7.83 0.998828
7.85 1.00043
7.87 0.99978
7.89 1.00041
7.91 0.998519
7.93 0.998421
7.95 0.999655
7.97 1.00105
7.99 1.00133
8.01 0.998315
8.03 0.999112
8.05 0.999807
8.07 0.999013
8.09 0.999242
8.11 0.99791
8.13 0.9988
8.15 0.999361
8.17 1.00003
8.19 0.999806
8.21 0.9997
8.23 0.99906
8.25 1.0005
8.27 0.998076
8.29 0.998116
8.31 1.00079
8.33 0.999075
8.35 1.00043
8.37 1.00236
8.39 0.998934
8.41 0.999972
8.43 0.999393
8.45 1.00045
8.47 0.999401
8.49 0.999911
8.51 1.00013
8.53 0.998397
8.55 0.999723
8.57 0.998963
8.59 1.00156
8.61 1.00009
8.63 0.9984
8.65 0.99898
8.67 0.999323
8.69 1.00073
8.71 0.997688
8.73 1.00061
8.75 1.00074
8.77 0.997476
8.79 0.999743
8.81 0.999194
8.83 1.00029
8.85 1.00043
8.87 0.998582
8.89 0.999333
8.91 0.998932
8.93 1.0008
8.95 0.999981
8.97 0.998665
8.99 0.997148
9.01 1.00084
9.03 1.00153
9.05 0.999205
9.07 1.00143
9.09 0.99891
9.11 1.00057
9.13 0.999098
9.15 0.998341
9.17 0.999413
9.19 0.999508
9.21 0.998783
9.23 0.998268
9.25 0.998646
9.27 1.00011
9.29 0.998753
9.31 0.998674
9.33 1.00143
9.35 1.00193
9.37 0.998273
9.39 0.997263
9.41 0.999315
9.43 0.997529
9.45 0.998166
9.47 0.998758
9.49 0.99947
9.51 0.997046
9.53 1.00024
9.55 0.998388
9.57 0.998815
9.59 1.00044
9.61 1.00056
9.63 0.99973
9.65 0.999042
9.67 0.99988
9.69 0.997193
9.71 0.998805
9.73 0.999639
9.75 0.998228
9.77 0.999737
9.79 1.00157
9.81 1.00095
9.83 0.998096
9.85 1.00084
9.87 0.998462
9.89 0.998452
9.91 0.998572
9.93 0.999326
9.95 0.999788
9.97 0.997417


==> anc/Data_JCP/Figure_006/ML/LJ-rho-0.6.txt <==
0.01 0
0.03 0
0.05 0
0.07 0
0.09 0
0.11 0
0.13 0
0.15 0
0.17 0
0.19 0
0.21 0
0.23 0
0.25 0
0.27 0
0.29 0
0.31 0
0.33 0
0.35 0
0.37 0
0.39 0
0.41 0
0.43 0
0.45 0
0.47 0
0.49 0
0.51 0
0.53 0
0.55 0
0.57 0
0.59 0
0.61 0
0.63 0
0.65 0
0.67 0
0.69 0
0.71 0
0.73 0
0.75 0
0.77 0
0.79 0
0.81 0
0.83 0
0.85 0
0.87 2.44209e-05
0.89 0.000988305
0.91 0.00900277
0.93 0.053088
0.95 0.190875
0.97 0.473189
0.99 0.89269
1.01 1.37773
1.03 1.83211
1.05 2.19359
1.07 2.41773
1.09 2.51965
1.11 2.5221
1.13 2.44792
1.15 2.34036
1.17 2.20911
1.19 2.06881
1.21 1.9297
1.23 1.79323
1.25 1.66644
1.27 1.55646
1.29 1.45093
1.31 1.35438
1.33 1.27086
1.35 1.19427
1.37 1.13209
1.39 1.06985
1.41 1.01569
1.43 0.970884
1.45 0.930526
1.47 0.890549
1.49 0.8547
1.51 0.823377
1.53 0.79948
1.55 0.777905
1.57 0.758593
1.59 0.740061
1.61 0.722525
1.63 0.713871
1.65 0.702457
1.67 0.696235
1.69 0.690231
1.71 0.681847
1.73 0.683517
1.75 0.687168
1.77 0.688392
1.79 0.694519
1.81 0.70606
1.83 0.712326
1.85 0.726915
1.87 0.741677
1.89 0.762483
1.91 0.784127
1.93 0.80932
1.95 0.836848
1.97 0.869517
1.99 0.903493
2.01 0.941124
2.03 0.981874
2.05 1.02162
2.07 1.06378
2.09 1.10047
2.11 1.13539
2.13 1.16076
2.15 1.18613
2.17 1.20601
2.19 1.21757
2.21 1.22273
2.23 1.22671
2.25 1.22325
2.27 1.22061
2.29 1.20851
2.31 1.19492
2.33 1.18152
2.35 1.16383
2.37 1.1471
2.39 1.13294
2.41 1.11463
2.43 1.09655
2.45 1.07977
2.47 1.06058
2.49 1.04482
2.51 1.02844
2.53 1.01236
2.55 0.997462
2.57 0.984766
2.59 0.974045
2.61 0.963448
2.63 0.952136
2.65 0.943236
2.67 0.933093
2.69 0.925945
2.71 0.920634
2.73 0.914823
2.75 0.909998
2.77 0.907889
2.79 0.905774
2.81 0.905192
2.83 0.905467
2.85 0.907844
2.87 0.909211
2.89 0.914778
2.91 0.918643
2.93 0.925359
2.95 0.93236
2.97 0.938902
2.99 0.946001
3.01 0.952813
3.03 0.962163
3.05 0.971012
3.07 0.981128
3.09 0.988573
3.11 0.99927
3.13 1.00635
3.15 1.01628
3.17 1.02259
3.19 1.03026
3.21 1.03775
3.23 1.04207
3.25 1.04723
3.27 1.04712
3.29 1.05038
3.31 1.05561
3.33 1.05275
3.35 1.05362
3.37 1.05269
3.39 1.05016
3.41 1.05008
3.43 1.04631
3.45 1.04438
3.47 1.03983
3.49 1.03769
3.51 1.03259
3.53 1.0286
3.55 1.02459
3.57 1.01879
3.59 1.01371
3.61 1.00947
3.63 1.00655
3.65 1.00139
3.67 0.997201
3.69 0.994204
3.71 0.988903
3.73 0.986619
3.75 0.983018
3.77 0.979924
3.79 0.977318
3.81 0.97739
3.83 0.975008
3.85 0.97272
3.87 0.970908
3.89 0.973778
3.91 0.973081
3.93 0.97116
3.95 0.97458
3.97 0.973327
3.99 0.975578
4.01 0.978504
4.03 0.980693
4.05 0.980535
4.07 0.985764
4.09 0.987169
4.11 0.988989
4.13 0.99184
4.15 0.993115
4.17 0.996409
4.19 0.99799
4.21 1.00171
4.23 1.00198
4.25 1.00591
4.27 1.00688
4.29 1.00856
4.31 1.01111
4.33 1.01198
4.35 1.01396
4.37 1.01349
4.39 1.01713
4.41 1.01498
4.43 1.01353
4.45 1.01497
4.47 1.01577
4.49 1.01466
4.51 1.01382
4.53 1.01422
4.55 1.01336
4.57 1.01119
4.59 1.01109
4.61 1.00907
4.63 1.0071
4.65 1.00544
4.67 1.00609
4.69 1.00603
4.71 1.00361
4.73 1.00175
4.75 0.998088
4.77 1.00074
4.79 0.995689
4.81 0.996394
4.83 0.995468
4.85 0.994901
4.87 0.992559
4.89 0.994134
4.91 0.993356
4.93 0.992355
4.95 0.992192
4.97 0.992006
4.99 0.994902
5.01 0.993319
5.03 0.991506
5.05 0.99154
5.07 0.992901
5.09 0.994393
5.11 0.992238
5.13 0.995178
5.15 0.996522
5.17 0.994784
5.19 0.995851
5.21 0.998597
5.23 0.99897
5.25 0.99961
5.27 0.998409
5.29 0.998157
5.31 1.00096
5.33 1.00143
5.35 1.0029
5.37 1.00279
5.39 1.00277
5.41 1.00302
5.43 1.00234
5.45 1.0047
5.47 1.00486
5.49 1.00415
5.51 1.00369
5.53 1.00655
5.55 1.00398
5.57 1.00455
5.59 1.00541
5.61 1.00523
5.63 1.0044
5.65 1.0035
5.67 1.00516
5.69 1.00307
5.71 1.00172
5.73 1.00282
5.75 1.00126
5.77 1.00176
5.79 1.00057
5.81 0.999853
5.83 0.999537
5.85 1.0002
5.87 0.998883
5.89 0.999652
5.91 0.999537
5.93 0.998242
5.95 0.998504
5.97 0.998763
5.99 0.99894
6.01 0.998268
6.03 0.997546
6.05 0.997019
6.07 0.99902
6.09 0.99805
6.11 0.997278
6.13 0.997616
6.15 0.998601
6.17 0.998939
6.19 0.997697
6.21 0.99902
6.23 1.00068
6.25 1.00019
6.27 0.998164
6.29 0.998996
6.31 0.998997
6.33 0.999624
6.35 0.999314
6.37 1.00059
6.39 0.999497
6.41 1.00058
6.43 1.00011
6.45 1.00158
6.47 1.00123
6.49 1.00217
6.51 1.00205
6.53 1.0022
6.55 1.00162
6.57 1.00047
6.59 1.00128
6.61 1.00188
6.63 1.00066
6.65 1.00074
6.67 1.00191
6.69 1.00044
6.71 1.00212
6.73 1.00149
6.75 1.00112
6.77 1.00041
6.79 1.00255
6.81 1.0013
6.83 1.0008
6.85 0.999853
6.87 1.00042
6.89 1.00089
6.91 1.00073
6.93 0.9997
6.95 0.999651
6.97 1.00019
6.99 0.999964
7.01 1.00059
7.03 0.998614
7.05 1.00039
7.07 1.00001
7.09 0.998847
7.11 1.00065
7.13 1.00086
7.15 0.999636
7.17 0.998435
7.19 0.999933
7.21 0.998053
7.23 0.999866
7.25 0.999181
7.27 1.00011
7.29 1.0007
7.31 0.999826
7.33 1.00109
7.35 0.999571
7.37 1.00025
7.39 0.999909
7.41 1.0006
7.43 1.00076
7.45 0.999357
7.47 1.00065
7.49 1.0016
7.51 0.999639
7.53 0.999256
7.55 1.00084
7.57 1.00116
7.59 1.00072
7.61 1.00005
7.63 1.00057
7.65 1.00107
7.67 1.00077
7.69 0.998693
7.71 1.0016
7.73 0.999238
7.75 1.00065
7.77 1.00052
7.79 1.0008
7.81 0.999214
7.83 0.99962
7.85 1.00059
7.87 0.999924
7.89 1.00057
7.91 1.00051
7.93 1.00072
7.95 1.00001
7.97 1.0002
7.99 1.001
8.01 1.00033
8.03 1.00119
8.05 1.00089
8.07 1.00123
8.09 0.999448
8.11 1.0006
8.13 0.999055
8.15 1.00035
8.17 1.00056
8.19 1.00002
8.21 1.00103
8.23 0.999848
8.25 1.00102
8.27 1.00086
8.29 1.00077
8.31 1.00126
8.33 1.00076
8.35 0.999258
8.37 1.00028
8.39 1.00002
8.41 1.00046
8.43 1.00054
8.45 1.00084
8.47 0.999926
8.49 0.999699
8.51 0.999312
8.53 0.999815
8.55 1.0001
8.57 1.00052
8.59 1.00105
8.61 1
8.63 1.00095
8.65 1.00138
8.67 1.00053
8.69 0.99993
8.71 0.999273
8.73 1.00025
8.75 1.00029
8.77 1.00226
8.79 1.00029
8.81 1.0007
8.83 0.999916
8.85 0.999853
8.87 1.00018
8.89 1.00041
8.91 0.999736
8.93 0.9992
8.95 0.999847
8.97 0.99843
8.99 0.999384
9.01 0.999816
9.03 1.0002
9.05 1.00017
9.07 1.00113
9.09 0.99965
9.11 0.999936
9.13 1.00109
9.15 1.00135
9.17 0.999868
9.19 1.00045
9.21 1.00146
9.23 1.00025
9.25 1.00036
9.27 1.00053
9.29 1.00029
9.31 0.999523
9.33 0.999645
9.35 1.0011
9.37 1.00083
9.39 1.00111
9.41 1.00023
9.43 1.00027
9.45 1.00006
9.47 1.00043
9.49 1.00031
9.51 1.00042
9.53 0.999916
9.55 1.0012
9.57 0.999678
9.59 1.0006
9.61 1.00048
9.63 1.00042
9.65 0.999678
9.67 1.00103
9.69 0.999927
9.71 1.00058
9.73 1.00121
9.75 1.00087
9.77 1.00117
9.79 1.00074
9.81 0.99967
9.83 1.00015
9.85 0.999941
9.87 0.999749
9.89 1.00014
9.91 1.0004
9.93 0.999731
9.95 0.999759
9.97 1.0014


==> anc/Data_JCP/Figure_006/ML/Shoulder-rho-0.1-eps_1-T_1.txt <==
0.01 0
0.03 0
0.05 0
0.07 0
0.09 0
0.11 0
0.13 0
0.15 0
0.17 0
0.19 0
0.21 0
0.23 0
0.25 0
0.27 0
0.29 0
0.31 0
0.33 0
0.35 0
0.37 0
0.39 0
0.41 0
0.43 0
0.45 0
0.47 0
0.49 0
0.51 0
0.53 0
0.55 0
0.57 0
0.59 0
0.61 0
0.63 0
0.65 0
0.67 0
0.69 0
0.71 0
0.73 0
0.75 0
0.77 0
0.79 0
0.81 0
0.83 0
0.85 0.000179967
0.87 0.00102568
0.89 0.00624493
0.91 0.0225536
0.93 0.0520873
0.95 0.106114
0.97 0.178441
0.99 0.254902
1.01 0.335125
1.03 0.406862
1.05 0.475622
1.07 0.530233
1.09 0.579306
1.11 0.617471
1.13 0.643566
1.15 0.665939
1.17 0.690053
1.19 0.697909
1.21 0.712227
1.23 0.711508
1.25 0.71999
1.27 0.721017
1.29 0.711756
1.31 0.72004
1.33 0.720829
1.35 0.717799
1.37 0.71789
1.39 0.714072
1.41 0.712424
1.43 0.714084
1.45 0.702793
1.47 0.699215
1.49 0.699737
1.51 0.700009
1.53 0.701689
1.55 0.697356
1.57 0.686979
1.59 0.68302
1.61 0.679048
1.63 0.674705
1.65 0.674453
1.67 0.665735
1.69 0.663649
1.71 0.657005
1.73 0.651414
1.75 0.651341
1.77 0.639012
1.79 0.637413
1.81 0.631187
1.83 0.631756
1.85 0.619455
1.87 0.615243
1.89 0.612024
1.91 0.608899
1.93 0.60823
1.95 0.599952
1.97 0.600073
1.99 0.589571
2.01 0.594638
2.03 0.582161
2.05 0.577004
2.07 0.577526
2.09 0.575427
2.11 0.56845
2.13 0.560467
2.15 0.564468
2.17 0.55903
2.19 0.548325
2.21 0.548393
2.23 0.54543
2.25 0.538984
2.27 0.543916
2.29 0.54323
2.31 0.541926
2.33 0.544277
2.35 0.551449
2.37 0.561587
2.39 0.570222
2.41 0.593619
2.43 0.620639
2.45 0.662921
2.47 0.719279
2.49 0.784346
2.51 0.858168
2.53 0.934915
2.55 1.01618
2.57 1.07725
2.59 1.13241
2.61 1.17678
2.63 1.20173
2.65 1.22538
2.67 1.23783
2.69 1.23852
2.71 1.24124
2.73 1.23734
2.75 1.23717
2.77 1.22919
2.79 1.22455
2.81 1.21811
2.83 1.21151
2.85 1.20881
2.87 1.20012
2.89 1.19086
2.91 1.18918
2.93 1.17853
2.95 1.16899
2.97 1.16829
2.99 1.15836
3.01 1.15313
3.03 1.15317
3.05 1.14541
3.07 1.13575
3.09 1.13221
3.11 1.12549
3.13 1.12702
3.15 1.11068
3.17 1.10862
3.19 1.1069
3.21 1.10695
3.23 1.09394
3.25 1.09052
3.27 1.08385
3.29 1.08314
3.31 1.08499
3.33 1.07924
3.35 1.0696
3.37 1.06577
3.39 1.06563
3.41 1.0629
3.43 1.05702
3.45 1.05424
3.47 1.0498
3.49 1.05055
3.51 1.04453
3.53 1.04405
3.55 1.03993
3.57 1.04128
3.59 1.03524
3.61 1.03764
3.63 1.03553
3.65 1.03601
3.67 1.03554
3.69 1.03182
3.71 1.03355
3.73 1.0335
3.75 1.02719
3.77 1.03024
3.79 1.02806
3.81 1.02281
3.83 1.02298
3.85 1.02392
3.87 1.02291
3.89 1.02137
3.91 1.01689
3.93 1.02111
3.95 1.01659
3.97 1.01795
3.99 1.01127
4.01 1.01642
4.03 1.01382
4.05 1.0135
4.07 1.01448
4.09 1.01235
4.11 1.00539
4.13 1.00329
4.15 1.0073
4.17 1.00267
4.19 1.00109
4.21 1.00361
4.23 1.00255
4.25 1.0023
4.27 1.00328
4.29 0.999537
4.31 0.993598
4.33 0.991364
4.35 0.997573
4.37 0.989985
4.39 0.996788
4.41 0.994869
4.43 0.98716
4.45 0.990619
4.47 0.987019
4.49 0.984712
4.51 0.984269
4.53 0.992902
4.55 0.983634
4.57 0.985873
4.59 0.984994
4.61 0.985172
4.63 0.981324
4.65 0.982663
4.67 0.983412
4.69 0.980865
4.71 0.978378
4.73 0.979615
4.75 0.979828
4.77 0.98045
4.79 0.976085
4.81 0.978158
4.83 0.981261
4.85 0.979238
4.87 0.979625
4.89 0.978319
4.91 0.979278
4.93 0.977626
4.95 0.974459
4.97 0.982731
4.99 0.979681
5.01 0.978621
5.03 0.976245
5.05 0.977937
5.07 0.977871
5.09 0.981377
5.11 0.979551
5.13 0.982541
5.15 0.983166
5.17 0.984146
5.19 0.987157
5.21 0.987126
5.23 0.988036
5.25 0.987846
5.27 0.989178
5.29 0.99231
5.31 0.995515
5.33 0.990866
5.35 0.990984
5.37 0.993015
5.39 0.992901
5.41 0.992072
5.43 0.997118
5.45 0.997379
5.47 0.99528
5.49 0.994534
5.51 0.996592
5.53 0.996099
5.55 0.997297
5.57 0.997954
5.59 0.997695
5.61 0.999655
5.63 1.00087
5.65 0.999672
5.67 0.99927
5.69 0.997779
5.71 1.00037
5.73 0.999481
5.75 1.0027
5.77 1.00202
5.79 0.999798
5.81 0.999156
5.83 1.0024
5.85 1.00654
5.87 0.997808
5.89 1.00174
5.91 1.00206
5.93 1.00644
5.95 1.00441
5.97 0.998885
5.99 1.00459
6.01 1.00552
6.03 1.00251
6.05 1.00421
6.07 0.998692
6.09 1.00518
6.11 1.004
6.13 1.00226
6.15 1.00458
6.17 1.00476
6.19 1.00205
6.21 1.00161
6.23 1.00527
6.25 1.00288
6.27 1.00189
6.29 1.00273
6.31 1.00125
6.33 1.00265
6.35 1.00472
6.37 1.00228
6.39 1.00964
6.41 1.00026
6.43 1.00604
6.45 1.00726
6.47 1.00524
6.49 1.00433
6.51 1.0061
6.53 1.00108
6.55 1.00425
6.57 1.00084
6.59 1.00317
6.61 1.00539
6.63 0.999584
6.65 0.99925
6.67 1.00299
6.69 1.00274
6.71 1.00218
6.73 0.999172
6.75 1.00486
6.77 1.00059
6.79 1.00457
6.81 1.00468
6.83 1.00207
6.85 1.00409
6.87 1.00476
6.89 0.997791
6.91 0.99999
6.93 1.00088
6.95 0.999745
6.97 1.00241
6.99 1.0025
7.01 1.00208
7.03 0.998498
7.05 1.00079
7.07 0.998957
7.09 1.0013
7.11 1.00452
7.13 1.00004
7.15 1.00311
7.17 1.00193
7.19 0.998929
7.21 0.999377
7.23 1.00147
7.25 1.00306
7.27 0.995895
7.29 1.0016
7.31 0.997044
7.33 0.999447
7.35 1.00067
7.37 1.00212
7.39 1.00063
7.41 1.00278
7.43 0.999247
7.45 0.998378
7.47 0.998535
7.49 1.00022
7.51 1.00076
7.53 1.00011
7.55 1.00347
7.57 1.00342
7.59 0.997282
7.61 1.00076
7.63 0.997688
7.65 0.998802
7.67 1.00101
7.69 0.99856
7.71 0.996516
7.73 0.995629
7.75 0.997471
7.77 1.00232
7.79 0.995567
7.81 0.999027
7.83 0.998689
7.85 0.997606
7.87 0.998593
7.89 0.996171
7.91 1.00231
7.93 0.997271
7.95 1.00032
7.97 0.999207
7.99 0.999875
8.01 0.996736
8.03 0.998942
8.05 1.00005
8.07 0.998578
8.09 0.997531
8.11 0.998293
8.13 0.997045
8.15 0.997085
8.17 0.999047
8.19 0.998858
8.21 1.0011
8.23 0.998963
8.25 0.99933
8.27 0.999783
8.29 1.00131
8.31 1.00016
8.33 1.00015
8.35 1.00035
8.37 1.00049
8.39 0.999787
8.41 1.00083
8.43 0.999117
8.45 1.00116
8.47 0.995551
8.49 0.999014
8.51 0.997259
8.53 1.00067
8.55 0.997767
8.57 0.999707
8.59 1.00104
8.61 0.99785
8.63 0.999579
8.65 0.997709
8.67 1.00095
8.69 0.996309
8.71 1.00027
8.73 1.00275
8.75 0.998641
8.77 1.00006
8.79 0.9972
8.81 1.00097
8.83 0.999745
8.85 0.999163
8.87 0.999653
8.89 1.00056
8.91 0.998746
8.93 1.00027
8.95 1.00157
8.97 1.00342
8.99 1.00207
9.01 1.00229
9.03 1.00081
9.05 0.998607
9.07 0.998955
9.09 1.00127
9.11 0.999385
9.13 0.997763
9.15 1.00087
9.17 1.00076
9.19 0.994865
9.21 1.00239
9.23 1.00077
9.25 1.00031
9.27 0.999872
9.29 1.00046
9.31 1.00047
9.33 1.00069
9.35 1.00173
9.37 1.00222
9.39 1.0015
9.41 0.998579
9.43 0.99986
9.45 0.999742
9.47 1.00082
9.49 0.998374
9.51 0.998135
9.53 0.995665
9.55 0.999112
9.57 1.00105
9.59 0.999749
9.61 0.999223
9.63 1.00363
9.65 1.00233
9.67 0.999203
9.69 0.998979
9.71 1.00127
9.73 1.00276
9.75 1.00185
9.77 1.00022
9.79 0.999356
9.81 1.0016
9.83 0.997316
9.85 0.998008
9.87 0.996999
9.89 1.00156
9.91 0.99937
9.93 0.998613
9.95 0.998724
9.97 1.00191


==> anc/Data_JCP/Figure_006/ML/Shoulder-rho-0.227-eps_1-T_1.txt <==
0.01 0
0.03 0
0.05 0
0.07 0
0.09 0
0.11 0
0.13 0
0.15 0
0.17 0
0.19 0
0.21 0
0.23 0
0.25 0
0.27 0
0.29 0
0.31 0
0.33 0
0.35 0
0.37 0
0.39 0
0.41 0
0.43 0
0.45 0
0.47 0
0.49 0
0.51 0
0.53 0
0.55 0
0.57 0
0.59 0
0.61 0
0.63 0
0.65 0
0.67 0
0.69 0
0.71 0
0.73 0
0.75 0
0.77 0
0.79 0
0.81 0
0.83 0
0.85 0.000198202
0.87 0.00176863
0.89 0.010449
0.91 0.035595
0.93 0.0927017
0.95 0.182812
0.97 0.294368
0.99 0.428882
1.01 0.559815
1.03 0.679197
1.05 0.78618
1.07 0.878992
1.09 0.946686
1.11 0.999973
1.13 1.04375
1.15 1.07771
1.17 1.09443
1.19 1.11377
1.21 1.12749
1.23 1.12952
1.25 1.1342
1.27 1.13246
1.29 1.13099
1.31 1.12872
1.33 1.12753
1.35 1.12004
1.37 1.11831
1.39 1.11754
1.41 1.11182
1.43 1.1014
1.45 1.09676
1.47 1.0882
1.49 1.07992
1.51 1.06734
1.53 1.05623
1.55 1.04709
1.57 1.03443
1.59 1.02264
1.61 1.01052
1.63 0.992501
1.65 0.976659
1.67 0.965099
1.69 0.951782
1.71 0.939224
1.73 0.923666
1.75 0.910036
1.77 0.893058
1.79 0.880551
1.81 0.871554
1.83 0.855075
1.85 0.83979
1.87 0.821295
1.89 0.814327
1.91 0.803719
1.93 0.78378
1.95 0.779088
1.97 0.76648
1.99 0.756006
2.01 0.744846
2.03 0.735516
2.05 0.72147
2.07 0.715107
2.09 0.706313
2.11 0.695386
2.13 0.687739
2.15 0.677564
2.17 0.668716
2.19 0.661983
2.21 0.653258
2.23 0.648427
2.25 0.641026
2.27 0.638193
2.29 0.62875
2.31 0.629676
2.33 0.628729
2.35 0.631613
2.37 0.63769
2.39 0.64773
2.41 0.67013
2.43 0.702178
2.45 0.742238
2.47 0.794509
2.49 0.865877
2.51 0.946941
2.53 1.03086
2.55 1.10753
2.57 1.17249
2.59 1.22158
2.61 1.26833
2.63 1.28767
2.65 1.29984
2.67 1.30265
2.69 1.30592
2.71 1.30429
2.73 1.29178
2.75 1.28326
2.77 1.27548
2.79 1.25666
2.81 1.24765
2.83 1.22822
2.85 1.21484
2.87 1.19902
2.89 1.18976
2.91 1.17885
2.93 1.16373
2.95 1.15184
2.97 1.134
2.99 1.12585
3.01 1.11731
3.03 1.10224
3.05 1.09695
3.07 1.08843
3.09 1.07856
3.11 1.06828
3.13 1.06394
3.15 1.05428
3.17 1.04839
3.19 1.03558
3.21 1.03325
3.23 1.02624
3.25 1.02076
3.27 1.00959
3.29 1.00218
3.31 1.00126
3.33 0.995956
3.35 0.991362
3.37 0.98903
3.39 0.986127
3.41 0.985581
3.43 0.981038
3.45 0.978281
3.47 0.979595
3.49 0.982481
3.51 0.978697
3.53 0.979945
3.55 0.98171
3.57 0.980863
3.59 0.983769
3.61 0.986472
3.63 0.988184
3.65 0.984407
3.67 0.996755
3.69 0.996682
3.71 0.996801
3.73 0.998183
3.75 1.0021
3.77 1.00213
3.79 1.00577
3.81 1.01028
3.83 1.00806
3.85 1.01276
3.87 1.0143
3.89 1.01589
3.91 1.01455
3.93 1.01303
3.95 1.01887
3.97 1.01859
3.99 1.01498
4.01 1.01929
4.03 1.01632
4.05 1.01925
4.07 1.01634
4.09 1.01756
4.11 1.01482
4.13 1.01495
4.15 1.01601
4.17 1.01692
4.19 1.01634
4.21 1.01512
4.23 1.01092
4.25 1.00883
4.27 1.00736
4.29 1.01049
4.31 1.00622
4.33 1.00573
4.35 1.00437
4.37 1.00223
4.39 1.00213
4.41 0.997256
4.43 0.994556
4.45 0.994038
4.47 0.991063
4.49 0.990411
4.51 0.991766
4.53 0.988149
4.55 0.983642
4.57 0.984735
4.59 0.984386
4.61 0.982508
4.63 0.980435
4.65 0.976577
4.67 0.980534
4.69 0.977636
4.71 0.97441
4.73 0.975167
4.75 0.975537
4.77 0.973368
4.79 0.974094
4.81 0.972125
4.83 0.969662
4.85 0.970946
4.87 0.973743
4.89 0.973451
4.91 0.971721
4.93 0.970506
4.95 0.97417
4.97 0.975755
4.99 0.975423
5.01 0.976478
5.03 0.979469
5.05 0.980251
5.07 0.979344
5.09 0.981282
5.11 0.985751
5.13 0.986219
5.15 0.989039
5.17 0.990643
5.19 0.991726
5.21 0.996963
5.23 0.998782
5.25 0.999385
5.27 0.998995
5.29 1.00156
5.31 1.00127
5.33 1.00371
5.35 1.00235
5.37 1.005
5.39 1.00598
5.41 1.00679
5.43 1.0085
5.45 1.00629
5.47 1.00629
5.49 1.00725
5.51 1.00678
5.53 1.00927
5.55 1.0073
5.57 1.00924
5.59 1.00891
5.61 1.00828
5.63 1.0109
5.65 1.00995
5.67 1.00643
5.69 1.00989
5.71 1.00589
5.73 1.00504
5.75 1.00449
5.77 1.00461
5.79 1.00549
5.81 1.00776
5.83 1.0034
5.85 1.00333
5.87 1.00584
5.89 1.00511
5.91 1.00592
5.93 1.00282
5.95 1.00127
5.97 1.00193
5.99 1.00343
6.01 1.00186
6.03 1.00155
6.05 1.00431
6.07 1.00386
6.09 1.00061
6.11 0.999751
6.13 1.00142
6.15 1.0018
6.17 1.00152
6.19 1.00057
6.21 1.00129
6.23 1.00051
6.25 1.00219
6.27 1.00118
6.29 1.00027
6.31 1.00143
6.33 1.00262
6.35 1.00045
6.37 1.00305
6.39 1.00138
6.41 1.00359
6.43 1.00088
6.45 1.00096
6.47 1.00039
6.49 1.00109
6.51 1.00243
6.53 1.00306
6.55 1.00206
6.57 1.00217
6.59 1.00332
6.61 1.00403
6.63 1.00358
6.65 1.00289
6.67 1.00226
6.69 0.998972
6.71 1.00296
6.73 1.00407
6.75 1.00393
6.77 1.00087
6.79 1.00461
6.81 1.00184
6.83 1.00307
6.85 1.00178
6.87 1.00459
6.89 1.00403
6.91 1.00243
6.93 1.003
6.95 1.00152
6.97 1.00389
6.99 1.00359
7.01 1.00109
7.03 1.0033
7.05 0.998493
7.07 1.00071
7.09 1.00084
7.11 1.00188
7.13 1.00062
7.15 0.998844
7.17 1.00023
7.19 0.999188
7.21 0.99908
7.23 1.00047
7.25 1.00119
7.27 0.998914
7.29 1.00284
7.31 1.00145
7.33 0.998924
7.35 0.998961
7.37 0.997122
7.39 0.998861
7.41 0.997805
7.43 0.999682
7.45 0.999357
7.47 1.00021
7.49 0.999327
7.51 0.998928
7.53 0.996487
7.55 0.997819
7.57 0.999192
7.59 0.998551
7.61 0.996091
7.63 0.997376
7.65 0.99955
7.67 1.00009
7.69 0.998854
7.71 0.996982
7.73 0.996964
7.75 0.999137
7.77 0.997072
7.79 0.999511
7.81 0.998339
7.83 0.998491
7.85 0.997856
7.87 1.00003
7.89 0.997523
7.91 0.998149
7.93 0.998363
7.95 0.998851
7.97 1.00119
7.99 0.99927
8.01 1.00086
8.03 1.00016
8.05 1.001
8.07 1.00076
8.09 0.999986
8.11 0.99966
8.13 1.00094
8.15 1.00086
8.17 1.00047
8.19 1.00167
8.21 0.997694
8.23 1.00273
8.25 1.00079
8.27 1.0014
8.29 1.00003
8.31 0.999732
8.33 1.00186
8.35 0.999739
8.37 1.00297
8.39 1.0007
8.41 1.00063
8.43 0.999836
8.45 0.999855
8.47 1.00004
8.49 0.999647
8.51 1.00073
8.53 1.00139
8.55 0.999043
8.57 1.00078
8.59 0.996562
8.61 0.999498
8.63 1.00244
8.65 1.0022
8.67 1.00073
8.69 1.00022
8.71 1.00147
8.73 1.0011
8.75 1.00183
8.77 1.00204
8.79 0.998956
8.81 1.00029
8.83 0.998933
8.85 0.999332
8.87 1.00029
8.89 0.998919
8.91 1.00172
8.93 1.0007
8.95 1.00037
8.97 0.997558
8.99 1.00074
9.01 1.00046
9.03 1.00212
9.05 1.00083
9.07 0.999029
9.09 0.999768
9.11 1.00033
9.13 1.00103
9.15 1.00399
9.17 1.0014
9.19 0.99889
9.21 0.999895
9.23 1.00106
9.25 1.00148
9.27 0.99948
9.29 0.999173
9.31 1.00037
9.33 1.00075
9.35 1.00164
9.37 0.999906
9.39 1.00028
9.41 0.999889
9.43 1.00123
9.45 1.00145
9.47 0.999507
9.49 0.998003
9.51 0.999882
9.53 0.999669
9.55 0.999346
9.57 1.00023
9.59 1.00026
9.61 1.00072
9.63 0.998655
9.65 1.00071
9.67 1.00184
9.69 1.00119
9.71 0.999983
9.73 1.00017
9.75 1.00081
9.77 1.00165
9.79 0.998576
9.81 1.00025
9.83 1.00049
9.85 1.00176
9.87 1.00027
9.89 0.999327
9.91 1.00114
9.93 1.00144
9.95 1.00102
9.97 1.001


==> anc/Data_JCP/Figure_006/ML/WCA-rho-0.2.txt <==
0.01 0
0.03 0
0.05 0
0.07 0
0.09 0
0.11 0
0.13 0
0.15 0
0.17 0
0.19 0
0.21 0
0.23 0
0.25 0
0.27 0
0.29 0
0.31 0
0.33 0
0.35 0
0.37 0
0.39 0
0.41 0
0.43 0
0.45 0
0.47 0
0.49 0
0.51 0
0.53 0
0.55 0
0.57 0
0.59 0
0.61 0
0.63 0
0.65 0
0.67 0
0.69 0
0.71 0
0.73 0
0.75 0
0.77 0
0.79 0
0.81 0
0.83 0
0.85 0
0.87 2.9305e-05
0.89 0.000157556
0.91 0.00327798
0.93 0.0214655
0.95 0.0774925
0.97 0.197918
0.99 0.384143
1.01 0.606689
1.03 0.831137
1.05 1.01026
1.07 1.14186
1.09 1.23101
1.11 1.25442
1.13 1.25481
1.15 1.24132
1.17 1.23021
1.19 1.21773
1.21 1.20835
1.23 1.20606
1.25 1.18718
1.27 1.17929
1.29 1.16966
1.31 1.15757
1.33 1.15688
1.35 1.14602
1.37 1.1384
1.39 1.13142
1.41 1.11946
1.43 1.10636
1.45 1.10566
1.47 1.09444
1.49 1.08911
1.51 1.08054
1.53 1.07911
1.55 1.0698
1.57 1.06817
1.59 1.05197
1.61 1.0458
1.63 1.04242
1.65 1.03307
1.67 1.02743
1.69 1.02455
1.71 1.01838
1.73 1.01283
1.75 1.00573
1.77 1.00163
1.79 0.997632
1.81 0.998468
1.83 0.990412
1.85 0.987298
1.87 0.98783
1.89 0.98856
1.91 0.982026
1.93 0.981856
1.95 0.979827
1.97 0.981132
1.99 0.973084
2.01 0.976321
2.03 0.977327
2.05 0.978419
2.07 0.978801
2.09 0.976772
2.11 0.984134
2.13 0.982638
2.15 0.98469
2.17 0.985056
2.19 0.991294
2.21 0.986509
2.23 0.984711
2.25 0.992003
2.27 0.992551
2.29 0.994515
2.31 0.993591
2.33 0.9927
2.35 0.994173
2.37 0.993233
2.39 0.995504
2.41 1.00247
2.43 0.998459
2.45 0.996978
2.47 0.997834
2.49 0.998917
2.51 0.997382
2.53 1.00144
2.55 0.998734
2.57 1.00102
2.59 1.00244
2.61 1.00266
2.63 0.999632
2.65 1.00143
2.67 1.00075
2.69 1.00116
2.71 1.00042
2.73 0.998406
2.75 0.998464
2.77 1.00019
2.79 1.00268
2.81 0.998339
2.83 0.998257
2.85 0.997804
2.87 1.00092
2.89 0.997615
2.91 0.999633
2.93 1.00146
2.95 1.00103
2.97 0.997285
2.99 1.00287
3.01 0.995412
3.03 0.997993
3.05 0.998253
3.07 0.998061
3.09 0.998751
3.11 0.998263
3.13 0.999851
3.15 0.995874
3.17 0.998514
3.19 0.999391
3.21 0.999515
3.23 0.997268
3.25 0.998529
3.27 1.00106
3.29 0.997578
3.31 0.996746
3.33 0.997049
3.35 0.996196
3.37 1.00078
3.39 1.00084
3.41 0.995793
3.43 0.996776
3.45 0.994783
3.47 1.00078
3.49 0.996887
3.51 1.00266
3.53 0.995757
3.55 0.997316
3.57 0.997777
3.59 0.998317
3.61 0.99831
3.63 0.998671
3.65 0.999579
3.67 0.997724
3.69 0.999005
3.71 0.999773
3.73 1.0016
3.75 0.992736
3.77 0.998665
3.79 0.995409
3.81 0.999667
3.83 0.998314
3.85 0.997601
3.87 0.998757
3.89 0.994333
3.91 0.997417
3.93 0.998841
3.95 0.998754
3.97 1.00207
3.99 1.00389
4.01 0.997454
4.03 0.996803
4.05 0.999743
4.07 0.993731
4.09 0.997527
4.11 0.999937
4.13 0.999207
4.15 0.996556
4.17 0.999471
4.19 1.00016
4.21 0.996866
4.23 0.999093
4.25 0.998786
4.27 1.0005
4.29 0.998126
4.31 0.999238
4.33 0.998274
4.35 0.995736
4.37 0.99817
4.39 0.999311
4.41 1
4.43 0.999574
4.45 0.998946
4.47 1.00023
4.49 0.999388
4.51 0.999342
4.53 0.998499
4.55 0.998721
4.57 0.999354
4.59 0.999174
4.61 0.998185
4.63 0.997406
4.65 0.998383
4.67 1.00309
4.69 1.00086
4.71 1.00017
4.73 0.998909
4.75 0.997857
4.77 0.998
4.79 0.998892
4.81 0.996241
4.83 0.996576
4.85 0.997579
4.87 0.998958
4.89 0.998452
4.91 1.00227
4.93 0.997764
4.95 0.999326
4.97 0.996079
4.99 0.99947
5.01 1.00028
5.03 0.996438
5.05 0.997962
5.07 1.00332
5.09 0.998104
5.11 0.999407
5.13 0.998042
5.15 1.00006
5.17 0.999404
5.19 0.995418
5.21 1.00059
5.23 0.997969
5.25 1.00029
5.27 1.00001
5.29 0.998575
5.31 0.999575
5.33 0.998424
5.35 0.999026
5.37 0.998257
5.39 1.00002
5.41 0.998707
5.43 1.00014
5.45 0.999788
5.47 0.998759
5.49 1.00026
5.51 0.999967
5.53 1.00117
5.55 0.99596
5.57 0.998346
5.59 0.999284
5.61 0.999892
5.63 1.0003
5.65 0.997151
5.67 1.00079
5.69 0.996406
5.71 0.99891
5.73 0.999494
5.75 1.00042
5.77 1.00092
5.79 0.998305
5.81 0.998039
5.83 1.00315
5.85 0.999826
5.87 0.997315
5.89 0.999258
5.91 1.00166
5.93 0.995505
5.95 0.999494
5.97 0.998616
5.99 0.998414
6.01 1.00112
6.03 0.998535
6.05 0.99976
6.07 0.999213
6.09 0.99972
6.11 1.00016
6.13 1.00107
6.15 0.999043
6.17 0.997179
6.19 1.00067
6.21 0.99962
6.23 0.997751
6.25 1.00093
6.27 0.997067
6.29 1.00244
6.31 0.999932
6.33 0.99786
6.35 1.00071
6.37 1.00115
6.39 1.00073
6.41 0.997339
6.43 0.998687
6.45 1.00176
6.47 0.998205
6.49 0.998458
6.51 0.998649
6.53 0.999483
6.55 0.999946
6.57 0.998715
6.59 0.998604
6.61 0.999729
6.63 0.997261
6.65 0.998426
6.67 0.998496
6.69 0.997257
6.71 0.999848
6.73 0.998195
6.75 0.999464
6.77 0.999419
6.79 0.998574
6.81 1.00075
6.83 0.999003
6.85 1.0023
6.87 0.999887
6.89 0.999502
6.91 0.997939
6.93 1.00022
6.95 0.99907
6.97 1.0006
6.99 0.999579
7.01 1.00114
7.03 0.999254
7.05 0.997063
7.07 0.997632
7.09 1.00018
7.11 0.999082
7.13 1.0003
7.15 0.999216
7.17 0.99981
7.19 1.00164
7.21 0.999827
7.23 0.997342
7.25 1.00157
7.27 0.999501
7.29 1.00011
7.31 0.99846
7.33 0.99917
7.35 1.00008
7.37 0.998713
7.39 0.998736
7.41 0.999981
7.43 1.00124
7.45 1.00229
7.47 0.99999
7.49 0.999094
7.51 0.998002
7.53 0.998726
7.55 0.997632
7.57 0.998301
7.59 0.998267
7.61 0.998357
7.63 0.998151
7.65 1.0017
7.67 1.00169
7.69 0.998252
7.71 0.997737
7.73 1.00093
7.75 0.997063
7.77 0.998516
7.79 1.00049
7.81 0.999855
7.83 0.997724
7.85 1.00001
7.87 1.00003
7.89 0.999479
7.91 0.998827
7.93 1.00083
7.95 0.999794
7.97 1.00004
7.99 0.999934
8.01 1.00131
8.03 0.999298
8.05 1.00281
8.07 0.998673
8.09 0.998005
8.11 1.00203
8.13 1.00014
8.15 1.00016
8.17 1.00033
8.19 1.00052
8.21 0.997655
8.23 1.00002
8.25 1
8.27 0.99919
8.29 0.99954
8.31 0.998203
8.33 1.00011
8.35 0.999874
8.37 1.00126
8.39 0.999411
8.41 0.999214
8.43 0.99598
8.45 0.998981
8.47 1.00063
8.49 1.00009
8.51 1.00147
8.53 1.00299
8.55 1.00067
8.57 0.998824
8.59 0.997429
8.61 1.00076
8.63 0.999138
8.65 0.996353
8.67 1.00138
8.69 0.999096
8.71 1.00067
8.73 0.997345
8.75 0.998968
8.77 1.00175
8.79 1.00025
8.81 1.0004
8.83 1.00152
8.85 1.00202
8.87 0.999295
8.89 1.00101
8.91 1.0011
8.93 0.999971
8.95 0.998717
8.97 0.999073
8.99 1.00052
9.01 1.00062
9.03 0.996698
9.05 0.999143
9.07 1.00054
9.09 1.00001
9.11 1.00043
9.13 1.00061
9.15 0.999415
9.17 0.999948
9.19 0.999859
9.21 1.00219
9.23 0.997868
9.25 1.00015
9.27 1.00066
9.29 0.999059
9.31 0.999195
9.33 0.998953
9.35 0.999022
9.37 1.00113
9.39 1.00049
9.41 0.999596
9.43 1.00133
9.45 1.00099
9.47 0.99984
9.49 1.00118
9.51 0.999275
9.53 0.999815
9.55 0.999719
9.57 0.998481
9.59 1.00106
9.61 0.997373
9.63 0.998403
9.65 0.999978
9.67 1.00197
9.69 0.998381
9.71 0.999548
9.73 0.999576
9.75 0.998463
9.77 0.999916
9.79 1.00046
9.81 1.00067
9.83 1.00019
9.85 0.999622
9.87 1.00015
9.89 0.999293
9.91 0.998903
9.93 0.998863
9.95 1
9.97 1.0007


==> anc/Data_JCP/Figure_006/ML/WCA-rho-0.6.txt <==
0.01 0
0.03 0
0.05 0
0.07 0
0.09 0
0.11 0
0.13 0
0.15 0
0.17 0
0.19 0
0.21 0
0.23 0
0.25 0
0.27 0
0.29 0
0.31 0
0.33 0
0.35 0
0.37 0
0.39 0
0.41 0
0.43 0
0.45 0
0.47 0
0.49 0
0.51 0
0.53 0
0.55 0
0.57 0
0.59 0
0.61 0
0.63 0
0.65 0
0.67 0
0.69 0
0.71 0
0.73 0
0.75 0
0.77 0
0.79 0
0.81 0
0.83 0
0.85 0
0.87 8.30312e-05
0.89 0.000973982
0.91 0.00990398
0.93 0.0569625
0.95 0.200662
0.97 0.486252
0.99 0.898892
1.01 1.36183
1.03 1.77042
1.05 2.06777
1.07 2.24059
1.09 2.27554
1.11 2.22648
1.13 2.12822
1.15 2.02345
1.17 1.92108
1.19 1.82757
1.21 1.7416
1.23 1.65567
1.25 1.58069
1.27 1.51235
1.29 1.44454
1.31 1.38509
1.33 1.32217
1.35 1.26893
1.37 1.21989
1.39 1.17233
1.41 1.12803
1.43 1.08438
1.45 1.04497
1.47 1.01042
1.49 0.977582
1.51 0.946807
1.53 0.920672
1.55 0.894871
1.57 0.867828
1.59 0.84848
1.61 0.830548
1.63 0.811045
1.65 0.794457
1.67 0.778413
1.69 0.769229
1.71 0.760707
1.73 0.748346
1.75 0.7465
1.77 0.743999
1.79 0.740007
1.81 0.741312
1.83 0.743297
1.85 0.747212
1.87 0.756383
1.89 0.764927
1.91 0.781527
1.93 0.790779
1.95 0.815623
1.97 0.840526
1.99 0.86796
2.01 0.898055
2.03 0.929683
2.05 0.965765
2.07 0.997949
2.09 1.02427
2.11 1.05308
2.13 1.08101
2.15 1.09707
2.17 1.11491
2.19 1.12758
2.21 1.13454
2.23 1.14143
2.25 1.14604
2.27 1.14515
2.29 1.1457
2.31 1.14422
2.33 1.14175
2.35 1.13057
2.37 1.12744
2.39 1.1219
2.41 1.10893
2.43 1.10424
2.45 1.08951
2.47 1.08217
2.49 1.07105
2.51 1.05843
2.53 1.05191
2.55 1.0422
2.57 1.03233
2.59 1.0233
2.61 1.01457
2.63 1.00359
2.65 0.995596
2.67 0.983549
2.69 0.978296
2.71 0.970601
2.73 0.96495
2.75 0.957888
2.77 0.952351
2.79 0.948358
2.81 0.945132
2.83 0.941757
2.85 0.940978
2.87 0.938647
2.89 0.936237
2.91 0.936172
2.93 0.936443
2.95 0.940618
2.97 0.940516
2.99 0.944785
3.01 0.947904
3.03 0.95217
3.05 0.959118
3.07 0.961898
3.09 0.969941
3.11 0.973953
3.13 0.979288
3.15 0.98557
3.17 0.992119
3.19 0.994625
3.21 1.00105
3.23 1.00758
3.25 1.01163
3.27 1.01518
3.29 1.02026
3.31 1.02343
3.33 1.02489
3.35 1.02755
3.37 1.0303
3.39 1.03055
3.41 1.03116
3.43 1.03121
3.45 1.03037
3.47 1.03089
3.49 1.03016
3.51 1.02899
3.53 1.02636
3.55 1.02937
3.57 1.02211
3.59 1.02214
3.61 1.01837
3.63 1.01881
3.65 1.01562
3.67 1.01392
3.69 1.01153
3.71 1.00648
3.73 1.00648
3.75 1.00175
3.77 1.00077
3.79 0.998208
3.81 0.998036
3.83 0.994918
3.85 0.994244
3.87 0.989697
3.89 0.989896
3.91 0.990726
3.93 0.986536
3.95 0.987834
3.97 0.986542
3.99 0.987296
4.01 0.985574
4.03 0.983976
4.05 0.983877
4.07 0.983923
4.09 0.98674
4.11 0.986219
4.13 0.985572
4.15 0.989988
4.17 0.990996
4.19 0.989769
4.21 0.993031
4.23 0.992417
4.25 0.995242
4.27 0.994962
4.29 0.997601
4.31 0.999782
4.33 1.0005
4.35 1.00018
4.37 1.00174
4.39 1.00242
4.41 1.00418
4.43 1.00593
4.45 1.00502
4.47 1.00425
4.49 1.00664
4.51 1.00578
4.53 1.00831
4.55 1.00815
4.57 1.00917
4.59 1.00695
4.61 1.00759
4.63 1.00758
4.65 1.00723
4.67 1.00769
4.69 1.00485
4.71 1.00678
4.73 1.0049
4.75 1.00509
4.77 1.0054
4.79 1.00518
4.81 1.00281
4.83 1.00379
4.85 1.00396
4.87 1.00112
4.89 1.00039
4.91 1.00105
4.93 0.999139
4.95 0.998257
4.97 0.998876
4.99 0.997545
5.01 0.99827
5.03 0.997518
5.05 0.996523
5.07 0.997071
5.09 0.996598
5.11 0.997222
5.13 0.994953
5.15 0.997917
5.17 0.995408
5.19 0.996067
5.21 0.996991
5.23 0.99622
5.25 0.996133
5.27 0.996324
5.29 0.997329
5.31 0.998599
5.33 0.998906
5.35 0.998057
5.37 0.999536
5.39 0.999808
5.41 0.998942
5.43 0.999341
5.45 1.00096
5.47 1.00042
5.49 1.00136
5.51 1.00134
5.53 1.00162
5.55 0.999788
5.57 1.00148
5.59 1.00152
5.61 1.00268
5.63 1.00308
5.65 1.0028
5.67 1.00217
5.69 1.00145
5.71 1.00378
5.73 1.00134
5.75 1.00198
5.77 1.00238
5.79 1.00249
5.81 1.00316
5.83 0.999872
5.85 1.00188
5.87 1.0012
5.89 1.00359
5.91 1.00088
5.93 1.00311
5.95 1.00201
5.97 1.00139
5.99 0.999065
6.01 0.999233
6.03 0.998446
6.05 1.00124
6.07 1.00019
6.09 1.00057
6.11 1.00026
6.13 1.0001
6.15 1.00057
6.17 0.999118
6.19 0.998973
6.21 0.998497
6.23 0.998576
6.25 0.998962
6.27 0.999453
6.29 0.998442
6.31 0.997551
6.33 1.00012
6.35 0.999897
6.37 0.998727
6.39 0.999652
6.41 1.00005
6.43 0.998749
6.45 0.999459
6.47 0.99964
6.49 1.00037
6.51 0.999139
6.53 1.00021
6.55 1.0007
6.57 0.999837
6.59 1.00023
6.61 1.00203
6.63 1.00251
6.65 1.00026
6.67 1.00095
6.69 1.00043
6.71 1.00073
6.73 1
6.75 1.00103
6.77 1.00092
6.79 1.00075
6.81 1.00061
6.83 1.00036
6.85 1.00292
6.87 1.001
6.89 1.00111
6.91 0.999878
6.93 1.00107
6.95 1.00007
6.97 1.00151
6.99 1.0004
7.01 1.00055
7.03 0.999713
7.05 0.999826
7.07 0.999726
7.09 1.00024
7.11 1.00119
7.13 0.999698
7.15 1.00056
7.17 0.99996
7.19 1.00079
7.21 1.00031
7.23 0.999588
7.25 1.00146
7.27 1.00176
7.29 0.999847
7.31 0.998921
7.33 1.00086
7.35 0.999819
7.37 0.999168
7.39 1.00065
7.41 0.999539
7.43 1.00156
7.45 1.00135
7.47 0.99917
7.49 0.998292
7.51 0.999682
7.53 1.00162
7.55 1.00071
7.57 1.0023
7.59 0.999193
7.61 1.00117
7.63 0.999377
7.65 1.00031
7.67 0.999936
7.69 0.999449
7.71 1.00001
7.73 1.00092
7.75 1.0002
7.77 1.00062
7.79 0.999347
7.81 0.99995
7.83 1.00205
7.85 1.00013
7.87 1.00038
7.89 0.999158
7.91 1.00097
7.93 1.0016
7.95 0.999316
7.97 1.00068
7.99 1.00145
8.01 1.00079
8.03 1.00232
8.05 1.00013
8.07 1.00067
8.09 1.00111
8.11 0.998941
8.13 1.00065
8.15 1.00019
8.17 1.00038
8.19 1.00088
8.21 1.00003
8.23 1.00069
8.25 0.999966
8.27 1.00033
8.29 0.99976
8.31 1.00005
8.33 1
8.35 0.999694
8.37 1.00054
8.39 0.999934
8.41 0.999323
8.43 1.00186
8.45 0.999375
8.47 1.00082
8.49 1.00014
8.51 0.999849
8.53 1.00088
8.55 1.00001
8.57 1.00071
8.59 1.00022
8.61 1.00032
8.63 1.001
8.65 1.00072
8.67 1.00071
8.69 1.00004
8.71 0.999745
8.73 1.00101
8.75 1.00021
8.77 0.999158
8.79 0.999909
8.81 0.999948
8.83 1.00026
8.85 1.00055
8.87 1.00121
8.89 1.00099
8.91 1.0003
8.93 1.00014
8.95 1.00078
8.97 1.00097
8.99 0.999582
9.01 0.999088
9.03 1.0007
9.05 1.00017
9.07 1.00166
9.09 1.00052
9.11 1.00124
9.13 0.999359
9.15 0.999548
9.17 1.00139
9.19 0.999727
9.21 0.998993
9.23 1.00228
9.25 0.999594
9.27 0.999271
9.29 1.00116
9.31 1.00064
9.33 1.00115
9.35 1.00063
9.37 1.00001
9.39 0.99972
9.41 1.00045
9.43 0.999613
9.45 1.00081
9.47 1.00036
9.49 1.00039
9.51 1.00018
9.53 1.00112
9.55 1.00076
9.57 0.99981
9.59 1.00121
9.61 1.00054
9.63 1.00052
9.65 1.00011
9.67 1.00013
9.69 0.999846
9.71 1.00004
9.73 1.00118
9.75 1.00034
9.77 1.00027
9.79 1.00049
9.81 0.999278
9.83 0.99932
9.85 1.00013
9.87 1.00043
9.89 1.00108
9.91 1.00028
9.93 1.00116
9.95 1.00037
9.97 1.00046


==> anc/Data_JCP/Figure_006/TPI/LJ-rho-0.2.txt <==
# g(r) target	id	r/sigma	generated g(r)
0	0	0.005	1.00E-20
0	1	0.015	1.00E-20
0	2	0.025	1.00E-20
0	3	0.035	1.00E-20
0	4	0.045	1.00E-20
0	5	0.055	1.00E-20
0	6	0.065	1.00E-20
0	7	0.075	1.00E-20
0	8	0.085	1.00E-20
0	9	0.095	1.00E-20
0	10	0.105	1.00E-20
0	11	0.115	1.00E-20
0	12	0.125	1.00E-20
0	13	0.135	1.00E-20
0	14	0.145	1.00E-20
0	15	0.155	1.00E-20
0	16	0.165	1.00E-20
0	17	0.175	1.00E-20
0	18	0.185	1.00E-20
0	19	0.195	1.00E-20
0	20	0.205	1.00E-20
0	21	0.215	1.00E-20
0	22	0.225	1.00E-20
0	23	0.235	1.00E-20
0	24	0.245	1.00E-20
0	25	0.255	1.00E-20
0	26	0.265	1.00E-20
0	27	0.275	1.00E-20
0	28	0.285	1.00E-20
0	29	0.295	1.00E-20
0	30	0.305	1.00E-20
0	31	0.315	1.00E-20
0	32	0.325	1.00E-20
0	33	0.335	1.00E-20
0	34	0.345	1.00E-20
0	35	0.355	1.00E-20
0	36	0.365	1.00E-20
0	37	0.375	1.00E-20
0	38	0.385	1.00E-20
0	39	0.395	1.00E-20
0	40	0.405	1.00E-20
0	41	0.415	1.00E-20
0	42	0.425	1.00E-20
0	43	0.435	1.00E-20
0	44	0.445	1.00E-20
0	45	0.455	1.00E-20
0	46	0.465	1.00E-20
0	47	0.475	1.00E-20
0	48	0.485	1.00E-20
0	49	0.495	1.00E-20
0	50	0.505	1.00E-20
0	51	0.515	1.00E-20
0	52	0.525	1.00E-20
0	53	0.535	1.00E-20
0	54	0.545	1.00E-20
0	55	0.555	1.00E-20
0	56	0.565	1.00E-20
0	57	0.575	1.00E-20
0	58	0.585	1.00E-20
0	59	0.595	1.00E-20
0	60	0.605	1.00E-20
0	61	0.615	1.00E-20
0	62	0.625	1.00E-20
0	63	0.635	1.00E-20
0	64	0.645	1.00E-20
0	65	0.655	1.00E-20
0	66	0.665	1.00E-20
0	67	0.675	1.00E-20
0	68	0.685	1.00E-20
0	69	0.695	1.00E-20
0	70	0.705	1.00E-20
0	71	0.715	1.00E-20
0	72	0.725	1.00E-20
0	73	0.735	1.00E-20
0	74	0.745	1.00E-20
0	75	0.755	1.00E-20
0	76	0.765	1.00E-20
0	77	0.775	1.00E-20
0	78	0.785	1.00E-20
0	79	0.795	1.00E-20
0	80	0.805	1.00E-20
0	81	0.815	1.00E-20
0	82	0.825	1.00E-20
0	83	0.835	1.00E-20
0	84	0.845	1.00E-20
0	85	0.855	1.00E-20
0	86	0.865	1.00E-20
7.28E-05	87	0.875	7.28E-05
0.000143869	88	0.885	0.000143869
0.000675742	89	0.895	0.000675742
0.002708272	90	0.905	0.002708272
0.009114447	91	0.915	0.009114447
0.023400078	92	0.925	0.023400078
0.052427511	93	0.935	0.052427511
0.101657062	94	0.945	0.101657062
0.183953116	95	0.955	0.183953116
0.298122772	96	0.965	0.298122772
0.447070316	97	0.975	0.447070316
0.623531904	98	0.985	0.623531904
0.837107014	99	0.995	0.837107014
1.059037579	100	1.005	1.059037579
1.274243083	101	1.015	1.274243083
1.492050419	102	1.025	1.492050419
1.697714235	103	1.035	1.697714235
1.900690774	104	1.045	1.900690774
2.045601135	105	1.055	2.045601135
2.178136269	106	1.065	2.178136269
2.290942874	107	1.075	2.290942874
2.35109256	108	1.085	2.35109256
2.402004191	109	1.095	2.402004191
2.421257997	110	1.105	2.421257997
2.444048966	111	1.115	2.444048966
2.435792132	112	1.125	2.435792132
2.423698413	113	1.135	2.423698413
2.395691943	114	1.145	2.395691943
2.350725399	115	1.155	2.350725399
2.325219565	116	1.165	2.325219565
2.253904896	117	1.175	2.253904896
2.205202541	118	1.185	2.205202541
2.16213655	119	1.195	2.16213655
2.118543807	120	1.205	2.118543807
2.060395005	121	1.215	2.060395005
1.995867948	122	1.225	1.995867948
1.949989559	123	1.235	1.949989559
1.890351651	124	1.245	1.890351651
1.841302216	125	1.255	1.841302216
1.796072969	126	1.265	1.796072969
1.762188495	127	1.275	1.762188495
1.699502309	128	1.285	1.699502309
1.666395269	129	1.295	1.666395269
1.618306975	130	1.305	1.618306975
1.584142372	131	1.315	1.584142372
1.546433509	132	1.325	1.546433509
1.504783163	133	1.335	1.504783163
1.474591256	134	1.345	1.474591256
1.459809074	135	1.355	1.459809074
1.421224493	136	1.365	1.421224493
1.394868646	137	1.375	1.394868646
1.374018523	138	1.385	1.374018523
1.340552388	139	1.395	1.340552388
1.32233403	140	1.405	1.32233403
1.281360384	141	1.415	1.281360384
1.27201098	142	1.425	1.27201098
1.248728574	143	1.435	1.248728574
1.2228827	144	1.445	1.2228827
1.212924744	145	1.455	1.212924744
1.195106961	146	1.465	1.195106961
1.171078257	147	1.475	1.171078257
1.160877227	148	1.485	1.160877227
1.14291347	149	1.495	1.14291347
1.128276358	150	1.505	1.128276358
1.125997586	151	1.515	1.125997586
1.1096387	152	1.525	1.1096387
1.092995276	153	1.535	1.092995276
1.073415106	154	1.545	1.073415106
1.071220235	155	1.555	1.071220235
1.05971768	156	1.565	1.05971768
1.044056427	157	1.575	1.044056427
1.032709734	158	1.585	1.032709734
1.030665459	159	1.595	1.030665459
1.022518449	160	1.605	1.022518449
1.012323986	161	1.615	1.012323986
1.013831679	162	1.625	1.013831679
0.999609854	163	1.635	0.999609854
0.996590521	164	1.645	0.996590521
0.982221606	165	1.655	0.982221606
0.979075327	166	1.665	0.979075327
0.978950178	167	1.675	0.978950178
0.968587703	168	1.685	0.968587703
0.97121135	169	1.695	0.97121135
0.960194373	170	1.705	0.960194373
0.951941443	171	1.715	0.951941443
0.952198652	172	1.725	0.952198652
0.945774809	173	1.735	0.945774809
0.947085919	174	1.745	0.947085919
0.946731592	175	1.755	0.946731592
0.945623828	176	1.765	0.945623828
0.936046261	177	1.775	0.936046261
0.942304258	178	1.785	0.942304258
0.935529602	179	1.795	0.935529602
0.939499124	180	1.805	0.939499124
0.934112367	181	1.815	0.934112367
0.937854295	182	1.825	0.937854295
0.928267953	183	1.835	0.928267953
0.932294289	184	1.845	0.932294289
0.935865385	185	1.855	0.935865385
0.931530042	186	1.865	0.931530042
0.931230426	187	1.875	0.931230426
0.933720257	188	1.885	0.933720257
0.932404405	189	1.895	0.932404405
0.935697392	190	1.905	0.935697392
0.936928113	191	1.915	0.936928113
0.936294062	192	1.925	0.936294062
0.9471323	193	1.935	0.9471323
0.948628923	194	1.945	0.948628923
0.947212068	195	1.955	0.947212068
0.952564608	196	1.965	0.952564608
0.957153799	197	1.975	0.957153799
0.945757202	198	1.985	0.945757202
0.960529998	199	1.995	0.960529998
0.970011673	200	2.005	0.970011673
0.968167559	201	2.015	0.968167559
0.978665359	202	2.025	0.978665359
0.980801135	203	2.035	0.980801135
0.999524173	204	2.045	0.999524173
0.992786075	205	2.055	0.992786075
0.998830218	206	2.065	0.998830218
1.008559122	207	2.075	1.008559122
1.011584238	208	2.085	1.011584238
1.02562636	209	2.095	1.02562636
1.02624317	210	2.105	1.02624317
1.027079899	211	2.115	1.027079899
1.032447478	212	2.125	1.032447478
1.045144793	213	2.135	1.045144793
1.048834785	214	2.145	1.048834785
1.042904307	215	2.155	1.042904307
1.055642024	216	2.165	1.055642024
1.057491299	217	2.175	1.057491299
1.064233049	218	2.185	1.064233049
1.069100671	219	2.195	1.069100671
1.061191748	220	2.205	1.061191748
1.066618346	221	2.215	1.066618346
1.075801579	222	2.225	1.075801579
1.074377758	223	2.235	1.074377758
1.074171803	224	2.245	1.074171803
1.073459508	225	2.255	1.073459508
1.073652922	226	2.265	1.073652922
1.072753287	227	2.275	1.072753287
1.079592905	228	2.285	1.079592905
1.069770872	229	2.295	1.069770872
1.074782652	230	2.305	1.074782652
1.079668634	231	2.315	1.079668634
1.071971861	232	2.325	1.071971861
1.069712067	233	2.335	1.069712067
1.075615936	234	2.345	1.075615936
1.077198501	235	2.355	1.077198501
1.075927793	236	2.365	1.075927793
1.071518193	237	2.375	1.071518193
1.059578204	238	2.385	1.059578204
1.065095448	239	2.395	1.065095448
1.064280024	240	2.405	1.064280024
1.063141839	241	2.415	1.063141839
1.066685963	242	2.425	1.066685963
1.060671288	243	2.435	1.060671288
1.055968637	244	2.445	1.055968637
1.048724107	245	2.455	1.048724107
1.053431395	246	2.465	1.053431395
1.055374112	247	2.475	1.055374112
1.049077653	248	2.485	1.049077653
1.046327335	249	2.495	1.046327335
1.043090696	250	2.505	1.043090696
1.037449756	251	2.515	1.037449756
1.040413197	252	2.525	1.040413197
1.044684257	253	2.535	1.044684257
1.038228041	254	2.545	1.038228041
1.036506689	255	2.555	1.036506689
1.032192713	256	2.565	1.032192713
1.030063153	257	2.575	1.030063153
1.033380424	258	2.585	1.033380424
1.02780361	259	2.595	1.02780361
1.030407592	260	2.605	1.030407592
1.023180654	261	2.615	1.023180654
1.025455003	262	2.625	1.025455003
1.026914805	263	2.635	1.026914805
1.019409975	264	2.645	1.019409975
1.027523495	265	2.655	1.027523495
1.019941317	266	2.665	1.019941317
1.017699178	267	2.675	1.017699178
1.017074181	268	2.685	1.017074181
1.015012864	269	2.695	1.015012864
1.006577056	270	2.705	1.006577056
1.009821993	271	2.715	1.009821993
1.015519507	272	2.725	1.015519507
1.013319446	273	2.735	1.013319446
1.014451868	274	2.745	1.014451868
1.006702675	275	2.755	1.006702675
1.006377285	276	2.765	1.006377285
1.00218864	277	2.775	1.00218864
1.000544551	278	2.785	1.000544551
1.005995903	279	2.795	1.005995903
1.005950024	280	2.805	1.005950024
1.004411863	281	2.815	1.004411863
0.997216986	282	2.825	0.997216986
0.999571638	283	2.835	0.999571638
1.002670547	284	2.845	1.002670547
1.000730605	285	2.855	1.000730605
1.000815167	286	2.865	1.000815167
0.999127678	287	2.875	0.999127678
0.997264322	288	2.885	0.997264322
0.999141197	289	2.895	0.999141197
0.991527077	290	2.905	0.991527077
1.002889076	291	2.915	1.002889076
0.995597147	292	2.925	0.995597147
1.00585924	293	2.935	1.00585924
1.0023681	294	2.945	1.0023681
1.000731812	295	2.955	1.000731812
1.001790456	296	2.965	1.001790456
0.998936669	297	2.975	0.998936669
1.00097529	298	2.985	1.00097529
1.001395462	299	2.995	1.001395462


==> anc/Data_JCP/Figure_006/TPI/LJ-rho-0.6.txt <==
# g(r) target		r/sigma	generated g(r)
0	0	0.005	0.00000000000000000001
0	1	0.015	0.00000000000000000001
0	2	0.025	0.00000000000000000001
0	3	0.035	0.00000000000000000001
0	4	0.045	0.00000000000000000001
0	5	0.055	0.00000000000000000001
0	6	0.065	0.00000000000000000001
0	7	0.075	0.00000000000000000001
0	8	0.085	0.00000000000000000001
0	9	0.095	0.00000000000000000001
0	10	0.105	0.00000000000000000001
0	11	0.115	0.00000000000000000001
0	12	0.125	0.00000000000000000001
0	13	0.135	0.00000000000000000001
0	14	0.145	0.00000000000000000001
0	15	0.155	0.00000000000000000001
0	16	0.165	0.00000000000000000001
0	17	0.175	0.00000000000000000001
0	18	0.185	0.00000000000000000001
0	19	0.195	0.00000000000000000001
0	20	0.205	0.00000000000000000001
0	21	0.215	0.00000000000000000001
0	22	0.225	0.00000000000000000001
0	23	0.235	0.00000000000000000001
0	24	0.245	0.00000000000000000001
0	25	0.255	0.00000000000000000001
0	26	0.265	0.00000000000000000001
0	27	0.275	0.00000000000000000001
0	28	0.285	0.00000000000000000001
0	29	0.295	0.00000000000000000001
0	30	0.305	0.00000000000000000001
0	31	0.315	0.00000000000000000001
0	32	0.325	0.00000000000000000001
0	33	0.335	0.00000000000000000001
0	34	0.345	0.00000000000000000001
0	35	0.355	0.00000000000000000001
0	36	0.365	0.00000000000000000001
0	37	0.375	0.00000000000000000001
0	38	0.385	0.00000000000000000001
0	39	0.395	0.00000000000000000001
0	40	0.405	0.00000000000000000001
0	41	0.415	0.00000000000000000001
0	42	0.425	0.00000000000000000001
0	43	0.435	0.00000000000000000001
0	44	0.445	0.00000000000000000001
0	45	0.455	0.00000000000000000001
0	46	0.465	0.00000000000000000001
0	47	0.475	0.00000000000000000001
0	48	0.485	0.00000000000000000001
0	49	0.495	0.00000000000000000001
0	50	0.505	0.00000000000000000001
0	51	0.515	0.00000000000000000001
0	52	0.525	0.00000000000000000001
0	53	0.535	0.00000000000000000001
0	54	0.545	0.00000000000000000001
0	55	0.555	0.00000000000000000001
0	56	0.565	0.00000000000000000001
0	57	0.575	0.00000000000000000001
0	58	0.585	0.00000000000000000001
0	59	0.595	0.00000000000000000001
0	60	0.605	0.00000000000000000001
0	61	0.615	0.00000000000000000001
0	62	0.625	0.00000000000000000001
0	63	0.635	0.00000000000000000001
0	64	0.645	0.00000000000000000001
0	65	0.655	0.00000000000000000001
0	66	0.665	0.00000000000000000001
0	67	0.675	0.00000000000000000001
0	68	0.685	0.00000000000000000001
0	69	0.695	0.00000000000000000001
0	70	0.705	0.00000000000000000001
0	71	0.715	0.00000000000000000001
0	72	0.725	0.00000000000000000001
0	73	0.735	0.00000000000000000001
0	74	0.745	0.00000000000000000001
0	75	0.755	0.00000000000000000001
0	76	0.765	0.00000000000000000001
0	77	0.775	0.00000000000000000001
0	78	0.785	0.00000000000000000001
0	79	0.795	0.00000000000000000001
0	80	0.805	0.00000000000000000001
0	81	0.815	0.00000000000000000001
0	82	0.825	0.00000000000000000001
0	83	0.835	0.00000000000000000001
0	84	0.845	0.00000000000000000001
0	85	0.855	0.00000000000000000001
0.0000123	86	0.865	0.0000123
0.0000364	87	0.875	0.0000364
0.000287738	88	0.885	0.000287738
0.001232932	89	0.895	0.001232932
0.003939305	90	0.905	0.003939305
0.012836759	91	0.915	0.012836759
0.032140696	92	0.925	0.032140696
0.068462158	93	0.935	0.068462158
0.138091474	94	0.945	0.138091474
0.236615904	95	0.955	0.236615904
0.38238968	96	0.965	0.38238968
0.571325437	97	0.975	0.571325437
0.783968704	98	0.985	0.783968704
1.031025449	99	0.995	1.031025449
1.275984506	100	1.005	1.275984506
1.53348009	101	1.015	1.53348009
1.771159019	102	1.025	1.771159019
1.978964855	103	1.035	1.978964855
2.15616111	104	1.045	2.15616111
2.32212342	105	1.055	2.32212342
2.428888742	106	1.065	2.428888742
2.51720445	107	1.075	2.51720445
2.556776488	108	1.085	2.556776488
2.568688108	109	1.095	2.568688108
2.575477456	110	1.105	2.575477456
2.557336835	111	1.115	2.557336835
2.516892775	112	1.125	2.516892775
2.470636267	113	1.135	2.470636267
2.409174939	114	1.145	2.409174939
2.351809398	115	1.155	2.351809398
2.274235338	116	1.165	2.274235338
2.20634353	117	1.175	2.20634353
2.12776952	118	1.185	2.12776952
2.052827958	119	1.195	2.052827958
1.977827063	120	1.205	1.977827063
1.909108298	121	1.215	1.909108298
1.83094445	122	1.225	1.83094445
1.768883692	123	1.235	1.768883692
1.708561338	124	1.245	1.708561338
1.642825645	125	1.255	1.642825645
1.580024852	126	1.265	1.580024852
1.531041426	127	1.275	1.531041426
1.477560638	128	1.285	1.477560638
1.418621543	129	1.295	1.418621543
1.372383114	130	1.305	1.372383114
1.337764872	131	1.315	1.337764872
1.285715691	132	1.325	1.285715691
1.246781277	133	1.335	1.246781277
1.206453634	134	1.345	1.206453634
1.169430586	135	1.355	1.169430586
1.137893715	136	1.365	1.137893715
1.109122826	137	1.375	1.109122826
1.078890483	138	1.385	1.078890483
1.044801812	139	1.395	1.044801812
1.024519827	140	1.405	1.024519827
0.99896815	141	1.415	0.99896815
0.971749823	142	1.425	0.971749823
0.953399109	143	1.435	0.953399109
0.929002272	144	1.445	0.929002272
0.910614213	145	1.455	0.910614213
0.894454401	146	1.465	0.894454401
0.869119068	147	1.475	0.869119068
0.853099075	148	1.485	0.853099075
0.840927168	149	1.495	0.840927168
0.826505896	150	1.505	0.826505896
0.815454601	151	1.515	0.815454601
0.79963618	152	1.525	0.79963618
0.787307189	153	1.535	0.787307189
0.778585295	154	1.545	0.778585295
0.765826975	155	1.555	0.765826975
0.755041898	156	1.565	0.755041898
0.745208916	157	1.575	0.745208916
0.73848563	158	1.585	0.73848563
0.728959574	159	1.595	0.728959574
0.721747008	160	1.605	0.721747008
0.713191531	161	1.615	0.713191531
0.709129132	162	1.625	0.709129132
0.707108702	163	1.635	0.707108702
0.70039785	164	1.645	0.70039785
0.692037107	165	1.655	0.692037107
0.692239566	166	1.665	0.692239566
0.684059031	167	1.675	0.684059031
0.684041963	168	1.685	0.684041963
0.67707048	169	1.695	0.67707048
0.678930406	170	1.705	0.678930406
0.682748412	171	1.715	0.682748412
0.675801105	172	1.725	0.675801105
0.678284427	173	1.735	0.678284427
0.679371192	174	1.745	0.679371192
0.680892959	175	1.755	0.680892959
0.678766526	176	1.765	0.678766526
0.68491321	177	1.775	0.68491321
0.683346831	178	1.785	0.683346831
0.688235036	179	1.795	0.688235036
0.695831877	180	1.805	0.695831877
0.70133986	181	1.815	0.70133986
0.705740982	182	1.825	0.705740982
0.710504672	183	1.835	0.710504672
0.719788654	184	1.845	0.719788654
0.725489147	185	1.855	0.725489147
0.737233004	186	1.865	0.737233004
0.747855638	187	1.875	0.747855638
0.758466883	188	1.885	0.758466883
0.765393899	189	1.895	0.765393899
0.778658945	190	1.905	0.778658945
0.792644253	191	1.915	0.792644253
0.802708635	192	1.925	0.802708635
0.812800593	193	1.935	0.812800593
0.830142364	194	1.945	0.830142364
0.847469544	195	1.955	0.847469544
0.864091199	196	1.965	0.864091199
0.883182342	197	1.975	0.883182342
0.897623189	198	1.985	0.897623189
0.919966096	199	1.995	0.919966096
0.939641259	200	2.005	0.939641259
0.961601265	201	2.015	0.961601265
0.981421425	202	2.025	0.981421425
1.0007131	203	2.035	1.0007131
1.024433803	204	2.045	1.024433803
1.043824084	205	2.055	1.043824084
1.064809512	206	2.065	1.064809512
1.086743189	207	2.075	1.086743189
1.10284325	208	2.085	1.10284325
1.123940306	209	2.095	1.123940306
1.142321688	210	2.105	1.142321688
1.156280101	211	2.115	1.156280101
1.177546855	212	2.125	1.177546855
1.188988062	213	2.135	1.188988062
1.20451231	214	2.145	1.20451231
1.210985713	215	2.155	1.210985713
1.216776909	216	2.165	1.216776909
1.227437069	217	2.175	1.227437069
1.234333384	218	2.185	1.234333384
1.22863749	219	2.195	1.22863749
1.242115911	220	2.205	1.242115911
1.240579849	221	2.215	1.240579849
1.240893538	222	2.225	1.240893538
1.240202729	223	2.235	1.240202729
1.237589783	224	2.245	1.237589783
1.233042629	225	2.255	1.233042629
1.234442746	226	2.265	1.234442746
1.224203499	227	2.275	1.224203499
1.21767578	228	2.285	1.21767578
1.211648778	229	2.295	1.211648778
1.20639677	230	2.305	1.20639677
1.199365985	231	2.315	1.199365985
1.196083054	232	2.325	1.196083054
1.182213369	233	2.335	1.182213369
1.174013734	234	2.345	1.174013734
1.166816363	235	2.355	1.166816363
1.159105598	236	2.365	1.159105598
1.145982603	237	2.375	1.145982603
1.131559392	238	2.385	1.131559392
1.131021257	239	2.395	1.131021257
1.12099786	240	2.405	1.12099786
1.105218496	241	2.415	1.105218496
1.099265143	242	2.425	1.099265143
1.091739727	243	2.435	1.091739727
1.081016826	244	2.445	1.081016826
1.07266758	245	2.455	1.07266758
1.062969931	246	2.465	1.062969931
1.053479257	247	2.475	1.053479257
1.047835156	248	2.485	1.047835156
1.037392544	249	2.495	1.037392544
1.025182324	250	2.505	1.025182324
1.021882315	251	2.515	1.021882315
1.011166506	252	2.525	1.011166506
1.003573939	253	2.535	1.003573939
0.998108905	254	2.545	0.998108905
0.990336183	255	2.555	0.990336183
0.982950856	256	2.565	0.982950856
0.976772516	257	2.575	0.976772516
0.972825611	258	2.585	0.972825611
0.964750858	259	2.595	0.964750858
0.962330414	260	2.605	0.962330414
0.955550454	261	2.615	0.955550454
0.951037183	262	2.625	0.951037183
0.944258929	263	2.635	0.944258929
0.937768604	264	2.645	0.937768604
0.934120624	265	2.655	0.934120624
0.931463511	266	2.665	0.931463511
0.922947944	267	2.675	0.922947944
0.923339724	268	2.685	0.923339724
0.918421463	269	2.695	0.918421463
0.915053647	270	2.705	0.915053647
0.911061906	271	2.715	0.911061906
0.909560279	272	2.725	0.909560279
0.90830628	273	2.735	0.90830628
0.9074982	274	2.745	0.9074982
0.902263141	275	2.755	0.902263141
0.903178879	276	2.765	0.903178879
0.901220362	277	2.775	0.901220362
0.90332955	278	2.785	0.90332955
0.898469039	279	2.795	0.898469039
0.896109472	280	2.805	0.896109472
0.898941795	281	2.815	0.898941795
0.900788809	282	2.825	0.900788809
0.902375779	283	2.835	0.902375779
0.90118806	284	2.845	0.90118806
0.905899159	285	2.855	0.905899159
0.902881641	286	2.865	0.902881641
0.904391275	287	2.875	0.904391275
0.905316714	288	2.885	0.905316714
0.909691905	289	2.895	0.909691905
0.913226133	290	2.905	0.913226133
0.913827826	291	2.915	0.913827826
0.919148363	292	2.925	0.919148363
0.918503873	293	2.935	0.918503873
0.92290772	294	2.945	0.92290772
0.927130954	295	2.955	0.927130954
0.932971823	296	2.965	0.932971823
0.936251912	297	2.975	0.936251912
0.941969772	298	2.985	0.941969772
0.945282938	299	2.995	0.945282938


==> anc/Data_JCP/Figure_006/TPI/Shoulder-rho-0.1-eps_1-T_1.txt <==
# g(r) target	r/sigma	generated g(r)
0	0.005	1.00E-20
0	0.015	1.00E-20
0	0.025	1.00E-20
0	0.035	1.00E-20
0	0.045	1.00E-20
0	0.055	1.00E-20
0	0.065	1.00E-20
0	0.075	1.00E-20
0	0.085	1.00E-20
0	0.095	1.00E-20
0	0.105	1.00E-20
0	0.115	1.00E-20
0	0.125	1.00E-20
0	0.135	1.00E-20
0	0.145	1.00E-20
0	0.155	1.00E-20
0	0.165	1.00E-20
0	0.175	1.00E-20
0	0.185	1.00E-20
0	0.195	1.00E-20
0	0.205	1.00E-20
0	0.215	1.00E-20
0	0.225	1.00E-20
0	0.235	1.00E-20
0	0.245	1.00E-20
0	0.255	1.00E-20
0	0.265	1.00E-20
0	0.275	1.00E-20
0	0.285	1.00E-20
0	0.295	1.00E-20
0	0.305	1.00E-20
0	0.315	1.00E-20
0	0.325	1.00E-20
0	0.335	1.00E-20
0	0.345	1.00E-20
0	0.355	1.00E-20
0	0.365	1.00E-20
0	0.375	1.00E-20
0	0.385	1.00E-20
0	0.395	1.00E-20
0	0.405	1.00E-20
0	0.415	1.00E-20
0	0.425	1.00E-20
0	0.435	1.00E-20
0	0.445	1.00E-20
0	0.455	1.00E-20
0	0.465	1.00E-20
0	0.475	1.00E-20
0	0.485	1.00E-20
0	0.495	1.00E-20
0	0.505	1.00E-20
0	0.515	1.00E-20
0	0.525	1.00E-20
0	0.535	1.00E-20
0	0.545	1.00E-20
0	0.555	1.00E-20
0	0.565	1.00E-20
0	0.575	1.00E-20
0	0.585	1.00E-20
0	0.595	1.00E-20
0	0.605	1.00E-20
0	0.615	1.00E-20
0	0.625	1.00E-20
0	0.635	1.00E-20
0	0.645	1.00E-20
0	0.655	1.00E-20
0	0.665	1.00E-20
0	0.675	1.00E-20
0	0.685	1.00E-20
0	0.695	1.00E-20
0	0.705	1.00E-20
0	0.715	1.00E-20
0	0.725	1.00E-20
0	0.735	1.00E-20
0	0.745	1.00E-20
0	0.755	1.00E-20
0	0.765	1.00E-20
0	0.775	1.00E-20
0	0.785	1.00E-20
0	0.795	1.00E-20
0	0.805	1.00E-20
0	0.815	1.00E-20
0	0.825	1.00E-20
0	0.835	1.00E-20
0	0.845	1.00E-20
7.45E-05	0.855	7.45E-05
0.000588781	0.865	0.000588781
0.000873079	0.875	0.000873079
0.00316512	0.885	0.003165115
0.00654402	0.895	0.006544024
0.0142096	0.905	0.014209635
0.0278999	0.915	0.027899948
0.0399866	0.925	0.039986604
0.0605299	0.935	0.060529944
0.0900699	0.945	0.090069909
0.120458	0.955	0.120457794
0.147709	0.965	0.147708981
0.191443	0.975	0.191442992
0.243725	0.985	0.243725194
0.266868	0.995	0.266868449
0.317233	1.005	0.317233017
0.344966	1.015	0.344966379
0.38781	1.025	0.387810133
0.426197	1.035	0.426196947
0.459219	1.045	0.459219124
0.482866	1.055	0.482865537
0.516708	1.065	0.516708104
5.36E-01	1.075	0.535648915
5.63E-01	1.085	0.563452505
0.581679	1.095	0.581678614
0.599517	1.105	0.599517226
0.624344	1.115	0.624344144
0.632149	1.125	0.632149287
0.653952	1.135	0.653951535
0.659416	1.145	0.659415764
0.66677	1.155	0.666769644
0.685637	1.165	0.685636763
0.682456	1.175	0.682456396
0.691847	1.185	0.691847209
0.687017	1.195	0.687016618
0.700916	1.205	0.700915728
0.69499	1.215	0.694989684
0.706102	1.225	0.706102273
0.711983	1.235	0.711983182
0.71869	1.245	0.718690032
0.720978	1.255	0.720978233
0.714373	1.265	0.714372938
0.717508	1.275	0.717507932
0.71237	1.285	0.712370094
0.716406	1.295	0.716406173
0.721356	1.305	0.721356059
0.715047	1.315	0.715047455
0.708738	1.325	0.708737982
0.71206	1.335	0.712060408
0.724421	1.345	0.724421235
0.720907	1.355	0.720907291
0.718238	1.365	0.718237692
0.711625	1.375	0.711625156
0.716599	1.385	0.716599441
0.710778	1.395	0.71077799
0.70726	1.405	0.707259646
0.710225	1.415	0.710224716
0.712925	1.425	0.712924795
0.703343	1.435	0.703342848
0.698167	1.445	0.698167026
0.703082	1.455	0.703082002
0.696805	1.465	0.696805328
0.698081	1.475	0.698080556
0.702297	1.485	0.70229664
0.693426	1.495	0.693425844
0.692372	1.505	0.69237159
0.696836	1.515	0.696836019
0.693728	1.525	0.693727697
0.69348	1.535	0.693480079
0.682399	1.545	0.682398709
0.692953	1.555	0.692953458
0.68218	1.565	0.682179782
0.680637	1.575	0.680637482
0.686184	1.585	0.686183734
0.675695	1.595	0.675695055
0.676047	1.605	0.676046567
0.675014	1.615	0.675014055
0.677481	1.625	0.677480968
0.671663	1.635	0.671663063
0.676055	1.645	0.676055368
0.657776	1.655	0.657776321
0.661549	1.665	0.661549267
0.663453	1.675	0.663452821
0.668545	1.685	0.668545215
0.645333	1.695	0.645333388
0.651443	1.705	0.651443118
0.66034	1.715	0.660339891
0.646068	1.725	0.646067579
0.642711	1.735	0.642710774
0.64574	1.745	0.645740399
0.649026	1.755	0.649025696
0.635934	1.765	0.635934459
0.629805	1.775	0.629805251
0.636691	1.785	0.636691102
0.636442	1.795	0.636442441
0.626145	1.805	0.626144644
0.624484	1.815	0.62448366
0.631178	1.825	0.631177981
0.623714	1.835	0.623713911
0.626372	1.845	0.626371747
0.616886	1.855	0.616886275
0.623068	1.865	0.623068134
0.614584	1.875	0.61458424
0.612438	1.885	0.612438353
0.601379	1.895	0.601378921
0.609852	1.905	0.609851665
0.611388	1.915	0.611387688
0.603516	1.925	0.603515544
0.600068	1.935	0.600067598
0.595673	1.945	0.595673174
0.602005	1.955	0.60200459
0.598973	1.965	0.598973351
0.592363	1.975	0.59236261
0.587037	1.985	0.587037195
0.591626	1.995	0.591625593
0.587595	2.005	0.587595287
0.590777	2.015	0.59077683
0.57717	2.025	0.577170489
0.57277	2.035	0.572770094
0.57604	2.045	0.57603972
0.582902	2.055	0.582902075
0.577089	2.065	0.577088887
0.569644	2.075	0.569644304
0.570912	2.085	0.570912063
0.569797	2.095	0.569797487
0.573381	2.105	0.5733812
0.572085	2.115	0.572084889
0.567266	2.125	0.567265665
0.564132	2.135	0.564131591
0.566695	2.145	0.566695475
0.551747	2.155	0.551746983
0.56002	2.165	0.560019564
0.552352	2.175	0.552351803
0.552271	2.185	0.552271295
0.551669	2.195	0.551669462
0.546829	2.205	0.546828956
0.550999	2.215	0.550999443
0.546263	2.225	0.546262683
0.541312	2.235	0.541311953
0.541084	2.245	0.541084271
0.545714	2.255	0.545714421
0.539089	2.265	0.539089061
0.54601	2.275	0.54600989
0.542673	2.285	0.542673082
0.537202	2.295	0.537201678
0.533103	2.305	0.533103464
0.539271	2.315	0.539270572
0.543687	2.325	0.543686976
0.544821	2.335	0.54482111
0.548307	2.345	0.548307443
0.551548	2.355	0.551547907
0.555326	2.365	0.555326254
0.552211	2.375	0.552210692
0.569141	2.385	0.569140746
0.577955	2.395	0.577955061
0.583123	2.405	0.583122535
0.598449	2.415	0.598448947
0.616931	2.425	0.616930501
0.628018	2.435	0.628018216
0.649769	2.445	0.64976877
0.673157	2.455	0.673157339
0.699843	2.465	0.699842701
0.730839	2.475	0.730839499
0.763329	2.485	0.763328883
0.803442	2.495	0.80344222
0.844252	2.505	0.84425185
0.871777	2.515	0.871776738
0.920666	2.525	0.920665648
0.957592	2.535	0.957591658
0.993477	2.545	0.993477048
1.03352	2.555	1.033516694
1.05669	2.565	1.056689544
1.1094	2.575	1.109399575
1.12708	2.585	1.127075585
1.1483	2.595	1.148295248
1.16688	2.605	1.166883719
1.19283	2.615	1.19282826
1.2017	2.625	1.201695608
1.21929	2.635	1.219289945
1.23134	2.645	1.231335763
1.239	2.655	1.238998752
1.22396	2.665	1.223958247
1.23233	2.675	1.232329287
1.24185	2.685	1.241847195
1.24692	2.695	1.246924353
1.24817	2.705	1.248174848
1.24231	2.715	1.242311313
1.24504	2.725	1.245041377
1.24235	2.735	1.242351265
1.23627	2.745	1.236271533
1.24017	2.755	1.240172289
1.24216	2.765	1.242156843
1.24335	2.775	1.243347092
1.23717	2.785	1.237168234
1.23593	2.795	1.235930665
1.22751	2.805	1.227507322
1.22303	2.815	1.223033651
1.22652	2.825	1.226524048
1.21647	2.835	1.216471475
1.2083	2.845	1.20830209
1.21	2.855	1.210001237
1.20102	2.865	1.201022642
1.20384	2.875	1.203842454
1.19691	2.885	1.196911372
1.18765	2.895	1.187653218
1.1911	2.905	1.191103541
1.18979	2.915	1.189791032
1.17889	2.925	1.17888923
1.19077	2.935	1.190771798
1.17672	2.945	1.176719773
1.16817	2.955	1.168170353
1.17825	2.965	1.178251151
1.16975	2.975	1.169754058
1.15688	2.985	1.15687782
1.15803	2.995	1.158031559


==> anc/Data_JCP/Figure_006/TPI/Shoulder-rho-0.227-eps_1-T_1.txt <==
# g(r) target	r/sigma	generated g(r)
0	0.005	1.00E-20
0	0.015	1.00E-20
0	0.025	1.00E-20
0	0.035	1.00E-20
0	0.045	1.00E-20
0	0.055	1.00E-20
0	0.065	1.00E-20
0	0.075	1.00E-20
0	0.085	1.00E-20
0	0.095	1.00E-20
0	0.105	1.00E-20
0	0.115	1.00E-20
0	0.125	1.00E-20
0	0.135	1.00E-20
0	0.145	1.00E-20
0	0.155	1.00E-20
0	0.165	1.00E-20
0	0.175	1.00E-20
0	0.185	1.00E-20
0	0.195	1.00E-20
0	0.205	1.00E-20
0	0.215	1.00E-20
0	0.225	1.00E-20
0	0.235	1.00E-20
0	0.245	1.00E-20
0	0.255	1.00E-20
0	0.265	1.00E-20
0	0.275	1.00E-20
0	0.285	1.00E-20
0	0.295	1.00E-20
0	0.305	1.00E-20
0	0.315	1.00E-20
0	0.325	1.00E-20
0	0.335	1.00E-20
0	0.345	1.00E-20
0	0.355	1.00E-20
0	0.365	1.00E-20
0	0.375	1.00E-20
0	0.385	1.00E-20
0	0.395	1.00E-20
0	0.405	1.00E-20
0	0.415	1.00E-20
0	0.425	1.00E-20
0	0.435	1.00E-20
0	0.445	1.00E-20
0	0.455	1.00E-20
0	0.465	1.00E-20
0	0.475	1.00E-20
0	0.485	1.00E-20
0	0.495	1.00E-20
0	0.505	1.00E-20
0	0.515	1.00E-20
0	0.525	1.00E-20
0	0.535	1.00E-20
0	0.545	1.00E-20
0	0.555	1.00E-20
0	0.565	1.00E-20
0	0.575	1.00E-20
0	0.585	1.00E-20
0	0.595	1.00E-20
0	0.605	1.00E-20
0	0.615	1.00E-20
0	0.625	1.00E-20
0	0.635	1.00E-20
0	0.645	1.00E-20
0	0.655	1.00E-20
0	0.665	1.00E-20
0	0.675	1.00E-20
0	0.685	1.00E-20
0	0.695	1.00E-20
0	0.705	1.00E-20
0	0.715	1.00E-20
0	0.725	1.00E-20
0	0.735	1.00E-20
0	0.745	1.00E-20
0	0.755	1.00E-20
0	0.765	1.00E-20
0	0.775	1.00E-20
0	0.785	1.00E-20
0	0.795	1.00E-20
0	0.805	1.00E-20
0	0.815	1.00E-20
0	0.825	1.00E-20
0	0.835	1.00E-20
0	0.845	1.00E-20
0.000164005	0.855	0.000164005
0.000940234	0.865	0.000940234
0.00221154	0.875	0.002211543
0.00605263	0.885	0.006052633
0.0132548	0.895	0.013254752
0.0238304	0.905	0.023830438
0.0444121	0.915	0.044412125
0.0698849	0.925	0.069884918
0.105851	0.935	0.105850841
0.153846	0.945	0.15384644
0.201953	0.955	0.201952818
0.263709	0.965	0.263709471
0.324084	0.975	0.324084264
0.385625	0.985	0.385624822
0.45041	0.995	0.450409933
0.512064	1.005	0.512064033
0.581207	1.015	0.581206871
0.641066	1.025	0.641065919
0.707328	1.035	0.707328206
0.749833	1.045	0.749832702
0.80033	1.055	0.800330354
0.832605	1.065	0.832605074
8.77E-01	1.075	0.877166954
9.15E-01	1.085	0.914962411
0.942822	1.095	0.942821679
0.974593	1.105	0.97459283
1.00237	1.115	1.002373369
1.02141	1.125	1.021408593
1.03702	1.135	1.037019745
1.04462	1.145	1.044618305
1.06476	1.155	1.064760136
1.07659	1.165	1.076588057
1.08518	1.175	1.085183413
1.09278	1.185	1.092781701
1.09206	1.195	1.092062296
1.10085	1.205	1.10085054
1.10303	1.215	1.103031093
1.1117	1.225	1.111700783
1.11192	1.235	1.111918784
1.10067	1.245	1.100667527
1.11552	1.255	1.115517574
1.11661	1.265	1.116609199
1.11958	1.275	1.119575358
1.1094	1.285	1.109400445
1.12028	1.295	1.120281014
1.12334	1.305	1.123344262
1.11009	1.315	1.110088467
1.11143	1.325	1.111425625
1.11041	1.335	1.110410927
1.10428	1.345	1.10428191
1.10596	1.355	1.105963475
1.09796	1.365	1.097963907
1.10077	1.375	1.100768362
1.08446	1.385	1.084457721
1.08676	1.395	1.086755879
1.08986	1.405	1.089859676
1.08444	1.415	1.084436757
1.08871	1.425	1.088713786
1.07577	1.435	1.075772011
1.06961	1.445	1.069608167
1.06983	1.455	1.069831928
1.06412	1.465	1.064118215
1.06401	1.475	1.064014906
1.04539	1.485	1.045386342
1.05002	1.495	1.050024462
1.05277	1.505	1.052774764
1.04079	1.515	1.040790628
1.04647	1.525	1.046471049
1.03152	1.535	1.03152336
1.02975	1.545	1.029747888
1.02789	1.555	1.02788704
1.01474	1.565	1.014742403
1.00299	1.575	1.002993316
1.00201	1.585	1.002008858
1.00716	1.595	1.007155637
0.993647	1.605	0.993646506
0.982979	1.615	0.982978924
0.985956	1.625	0.985955974
0.979823	1.635	0.979822745
0.967746	1.645	0.967745933
0.964068	1.655	0.964067559
0.954589	1.665	0.954588572
0.950748	1.675	0.950748035
0.944923	1.685	0.944922531
0.939166	1.695	0.939165764
0.932769	1.705	0.932769234
0.917878	1.715	0.917878471
0.92215	1.725	0.922149613
0.915121	1.735	0.915121223
0.903963	1.745	0.90396263
0.904629	1.755	0.904628571
0.887062	1.765	0.887061737
0.878004	1.775	0.878003617
0.872425	1.785	0.872424949
0.868533	1.795	0.868533325
0.867823	1.805	0.867823368
0.852566	1.815	0.852565686
0.846234	1.825	0.846234449
0.840553	1.835	0.840552983
0.841378	1.845	0.841378118
0.830084	1.855	0.830084392
0.831814	1.865	0.831813946
0.81438	1.875	0.814379718
0.812737	1.885	0.812737431
0.799184	1.895	0.799184135
0.796137	1.905	0.796137238
0.795949	1.915	0.795948623
0.788885	1.925	0.788885498
0.778808	1.935	0.778808261
0.774804	1.945	0.774804106
0.769234	1.955	0.769234248
0.767089	1.965	0.767089325
0.755438	1.975	0.75543795
0.753723	1.985	0.753723224
0.746796	1.995	0.746796259
0.744261	2.005	0.744260526
0.738117	2.015	0.738117344
0.730982	2.025	0.730982285
0.724055	2.035	0.724055163
0.72622	2.045	0.726219533
0.718946	2.055	0.718946295
0.708158	2.065	0.708158095
0.710895	2.075	0.710894895
0.707606	2.085	0.707606384
0.699008	2.095	0.699008015
0.696926	2.105	0.696926351
0.691563	2.115	0.691562629
0.688071	2.125	0.68807066
0.677899	2.135	0.67789901
0.67823	2.145	0.678229549
0.67844	2.155	0.678439894
0.67348	2.165	0.67347974
0.667147	2.175	0.667146833
0.659447	2.185	0.659447185
0.657082	2.195	0.657081707
0.65414	2.205	0.654139901
0.649579	2.215	0.64957868
0.653579	2.225	0.653579074
0.649827	2.235	0.64982661
0.643359	2.245	0.643359299
0.638939	2.255	0.638939231
0.635673	2.265	0.63567256
0.635837	2.275	0.63583698
0.630698	2.285	0.630697814
0.629037	2.295	0.629037256
0.633548	2.305	0.633547606
0.631501	2.315	0.631501422
0.626445	2.325	0.626445195
0.626993	2.335	0.626993217
0.627919	2.345	0.627919268
0.637174	2.355	0.637173526
0.632724	2.365	0.632724315
0.637629	2.375	0.63762939
0.640388	2.385	0.640388493
0.654026	2.395	0.654026361
0.663703	2.405	0.663702656
0.672962	2.415	0.672962045
0.692056	2.425	0.692056202
0.702586	2.435	0.70258581
0.726794	2.445	0.726793666
0.754768	2.455	0.754768296
0.781003	2.465	0.781002777
0.810844	2.475	0.810843905
0.847961	2.485	0.847961127
0.886377	2.495	0.886376961
0.922113	2.505	0.922112619
0.969072	2.515	0.969071994
1.01168	2.525	1.011683144
1.05273	2.535	1.052730108
1.08778	2.545	1.0877794
1.12452	2.555	1.124519124
1.16006	2.565	1.160064883
1.19645	2.575	1.196445464
1.21503	2.585	1.215034122
1.24205	2.595	1.242049699
1.26616	2.605	1.266155645
1.27619	2.615	1.27618882
1.28509	2.625	1.285087857
1.30871	2.635	1.308713447
1.30671	2.645	1.306713202
1.30722	2.655	1.307220908
1.31433	2.665	1.314333514
1.31405	2.675	1.314054083
1.30442	2.685	1.30441798
1.31374	2.695	1.313740785
1.30612	2.705	1.306115868
1.30147	2.715	1.301470402
1.29871	2.725	1.29871154
1.29263	2.735	1.29263002
1.28913	2.745	1.28912656
1.28782	2.755	1.287816797
1.27732	2.765	1.277316962
1.27492	2.775	1.274917187
1.2641	2.785	1.264095993
1.25929	2.795	1.259292338
1.25396	2.805	1.253963034
1.24575	2.815	1.245752531
1.23494	2.825	1.23493961
1.23157	2.835	1.231572801
1.22188	2.845	1.221881354
1.22156	2.855	1.221560265
1.21817	2.865	1.218167733
1.20408	2.875	1.204078324
1.20239	2.885	1.202393304
1.20069	2.895	1.200690863
1.18592	2.905	1.185918947
1.18068	2.915	1.180676865
1.17179	2.925	1.17178883
1.16511	2.935	1.165111313
1.16421	2.945	1.164211927
1.16185	2.955	1.161847575
1.1608	2.965	1.160804465
1.14469	2.975	1.144694811
1.14025	2.985	1.140249294
1.13856	2.995	1.138558363


==> anc/Data_JCP/Figure_006/TPI/WCA-rho-0.2.txt <==
##g(r) target	id	r/sigma	generated g(r)
0	0	0.005	1.00E-20
0	1	0.015	1.00E-20
0	2	0.025	1.00E-20
0	3	0.035	1.00E-20
0	4	0.045	1.00E-20
0	5	0.055	1.00E-20
0	6	0.065	1.00E-20
0	7	0.075	1.00E-20
0	8	0.085	1.00E-20
0	9	0.095	1.00E-20
0	10	0.105	1.00E-20
0	11	0.115	1.00E-20
0	12	0.125	1.00E-20
0	13	0.135	1.00E-20
0	14	0.145	1.00E-20
0	15	0.155	1.00E-20
0	16	0.165	1.00E-20
0	17	0.175	1.00E-20
0	18	0.185	1.00E-20
0	19	0.195	1.00E-20
0	20	0.205	1.00E-20
0	21	0.215	1.00E-20
0	22	0.225	1.00E-20
0	23	0.235	1.00E-20
0	24	0.245	1.00E-20
0	25	0.255	1.00E-20
0	26	0.265	1.00E-20
0	27	0.275	1.00E-20
0	28	0.285	1.00E-20
0	29	0.295	1.00E-20
0	30	0.305	1.00E-20
0	31	0.315	1.00E-20
0	32	0.325	1.00E-20
0	33	0.335	1.00E-20
0	34	0.345	1.00E-20
0	35	0.355	1.00E-20
0	36	0.365	1.00E-20
0	37	0.375	1.00E-20
0	38	0.385	1.00E-20
0	39	0.395	1.00E-20
0	40	0.405	1.00E-20
0	41	0.415	1.00E-20
0	42	0.425	1.00E-20
0	43	0.435	1.00E-20
0	44	0.445	1.00E-20
0	45	0.455	1.00E-20
0	46	0.465	1.00E-20
0	47	0.475	1.00E-20
0	48	0.485	1.00E-20
0	49	0.495	1.00E-20
0	50	0.505	1.00E-20
0	51	0.515	1.00E-20
0	52	0.525	1.00E-20
0	53	0.535	1.00E-20
0	54	0.545	1.00E-20
0	55	0.555	1.00E-20
0	56	0.565	1.00E-20
0	57	0.575	1.00E-20
0	58	0.585	1.00E-20
0	59	0.595	1.00E-20
0	60	0.605	1.00E-20
0	61	0.615	1.00E-20
0	62	0.625	1.00E-20
0	63	0.635	1.00E-20
0	64	0.645	1.00E-20
0	65	0.655	1.00E-20
0	66	0.665	1.00E-20
0	67	0.675	1.00E-20
0	68	0.685	1.00E-20
0	69	0.695	1.00E-20
0	70	0.705	1.00E-20
0	71	0.715	1.00E-20
0	72	0.725	1.00E-20
0	73	0.735	1.00E-20
0	74	0.745	1.00E-20
0	75	0.755	1.00E-20
0	76	0.765	1.00E-20
0	77	0.775	1.00E-20
0	78	0.785	1.00E-20
0	79	0.795	1.00E-20
0	80	0.805	1.00E-20
0	81	0.815	1.00E-20
0	82	0.825	1.00E-20
0	83	0.835	1.00E-20
0	84	0.845	1.00E-20
0	85	0.855	1.00E-20
0	86	0.865	1.00E-20
7.28E-05	87	0.875	7.28E-05
0.000107902	88	0.885	0.000107902
0.000355654	89	0.895	0.000355654
0.001582756	90	0.905	0.001582756
0.005183407	91	0.915	0.005183407
0.011493568	92	0.925	0.011493568
0.027711684	93	0.935	0.027711684
0.055746335	94	0.945	0.055746335
0.096926194	95	0.955	0.096926194
0.159023001	96	0.965	0.159023001
0.229574884	97	0.975	0.229574884
0.323383455	98	0.985	0.323383455
0.428838595	99	0.995	0.428838595
0.544579123	100	1.005	0.544579123
0.667792189	101	1.015	0.667792189
0.776707177	102	1.025	0.776707177
0.890775608	103	1.035	0.890775608
0.97820131	104	1.045	0.97820131
1.057844826	105	1.055	1.057844826
1.121915324	106	1.065	1.121915324
1.176206847	107	1.075	1.176206847
1.210252326	108	1.085	1.210252326
1.242396916	109	1.095	1.242396916
1.26183224	110	1.105	1.26183224
1.265189017	111	1.115	1.265189017
1.268853942	112	1.125	1.268853942
1.259469487	113	1.135	1.259469487
1.250332353	114	1.145	1.250332353
1.250227531	115	1.155	1.250227531
1.246681844	116	1.165	1.246681844
1.242735976	117	1.175	1.242735976
1.226957019	118	1.185	1.226957019
1.229315444	119	1.195	1.229315444
1.216234339	120	1.205	1.216234339
1.211804427	121	1.215	1.211804427
1.212305938	122	1.225	1.212305938
1.199216387	123	1.235	1.199216387
1.201754047	124	1.245	1.201754047
1.204682443	125	1.255	1.204682443
1.185622547	126	1.265	1.185622547
1.188007392	127	1.275	1.188007392
1.170909728	128	1.285	1.170909728
1.170372605	129	1.295	1.170372605
1.165794713	130	1.305	1.165794713
1.16663599	131	1.315	1.16663599
1.151440969	132	1.325	1.151440969
1.149396732	133	1.335	1.149396732
1.154269746	134	1.345	1.154269746
1.156345818	135	1.355	1.156345818
1.140715363	136	1.365	1.140715363
1.138530801	137	1.375	1.138530801
1.136860421	138	1.385	1.136860421
1.132749654	139	1.395	1.132749654
1.128788026	140	1.405	1.128788026
1.126142135	141	1.415	1.126142135
1.103719985	142	1.425	1.103719985
1.106786765	143	1.435	1.106786765
1.107476092	144	1.445	1.107476092
1.111196842	145	1.455	1.111196842
1.108544054	146	1.465	1.108544054
1.105344567	147	1.475	1.105344567
1.089648691	148	1.485	1.089648691
1.087768146	149	1.495	1.087768146
1.087625753	150	1.505	1.087625753
1.089670338	151	1.515	1.089670338
1.067893141	152	1.525	1.067893141
1.077919622	153	1.535	1.077919622
1.065029855	154	1.545	1.065029855
1.072509851	155	1.555	1.072509851
1.067507628	156	1.565	1.067507628
1.066226963	157	1.575	1.066226963
1.061267251	158	1.585	1.061267251
1.052138903	159	1.595	1.052138903
1.051176255	160	1.605	1.051176255
1.054640477	161	1.615	1.054640477
1.04033465	162	1.625	1.04033465
1.038274284	163	1.635	1.038274284
1.03912214	164	1.645	1.03912214
1.039267353	165	1.655	1.039267353
1.027538724	166	1.665	1.027538724
1.02680118	167	1.675	1.02680118
1.035253316	168	1.685	1.035253316
1.02907051	169	1.695	1.02907051
1.022885552	170	1.705	1.022885552
1.027018032	171	1.715	1.027018032
1.020473816	172	1.725	1.020473816
1.011436543	173	1.735	1.011436543
1.009653421	174	1.745	1.009653421
1.005478357	175	1.755	1.005478357
1.01274844	176	1.765	1.01274844
1.002362315	177	1.775	1.002362315
1.006126728	178	1.785	1.006126728
1.003678064	179	1.795	1.003678064
1.001891389	180	1.805	1.001891389
0.994757854	181	1.815	0.994757854
0.994155902	182	1.825	0.994155902
0.991669732	183	1.835	0.991669732
0.993868705	184	1.845	0.993868705
0.986400296	185	1.855	0.986400296
0.98918424	186	1.865	0.98918424
0.999119559	187	1.875	0.999119559
0.985156433	188	1.885	0.985156433
0.986374308	189	1.895	0.986374308
0.987011285	190	1.905	0.987011285
0.974975702	191	1.915	0.974975702
0.98012988	192	1.925	0.98012988
0.980756352	193	1.935	0.980756352
0.976581277	194	1.945	0.976581277
0.981517896	195	1.955	0.981517896
0.976344705	196	1.965	0.976344705
0.979508017	197	1.975	0.979508017
0.98262342	198	1.985	0.98262342
0.983234508	199	1.995	0.983234508
0.968757485	200	2.005	0.968757485
0.97514984	201	2.015	0.97514984
0.987122184	202	2.025	0.987122184
0.98633832	203	2.035	0.98633832
0.976518696	204	2.045	0.976518696
0.974291574	205	2.055	0.974291574
0.981442637	206	2.065	0.981442637
0.980072305	207	2.075	0.980072305
0.983982115	208	2.085	0.983982115
0.989753824	209	2.095	0.989753824
0.98152857	210	2.105	0.98152857
0.989454617	211	2.115	0.989454617
0.984918195	212	2.125	0.984918195
0.988460288	213	2.135	0.988460288
0.982190044	214	2.145	0.982190044
0.990098839	215	2.155	0.990098839
0.990847952	216	2.165	0.990847952
0.991707256	217	2.175	0.991707256
0.991713753	218	2.185	0.991713753
0.99408395	219	2.195	0.99408395
0.988016564	220	2.205	0.988016564
0.992278977	221	2.215	0.992278977
0.993284212	222	2.225	0.993284212
0.992713825	223	2.235	0.992713825
0.986335289	224	2.245	0.986335289
0.990275466	225	2.255	0.990275466
0.991693396	226	2.265	0.991693396
0.999912792	227	2.275	0.999912792
0.994519886	228	2.285	0.994519886
0.993501327	229	2.295	0.993501327
0.998125898	230	2.305	0.998125898
1.001473026	231	2.315	1.001473026
0.999547806	232	2.325	0.999547806
0.995989589	233	2.335	0.995989589
1.0013934	234	2.345	1.0013934
0.997600755	235	2.355	0.997600755
0.996357051	236	2.365	0.996357051
1.000337401	237	2.375	1.000337401
0.996877163	238	2.385	0.996877163
0.993485691	239	2.395	0.993485691
0.999678337	240	2.405	0.999678337
1.00732228	241	2.415	1.00732228
0.989661533	242	2.425	0.989661533
0.998002803	243	2.435	0.998002803
1.002682651	244	2.445	1.002682651
1.004562662	245	2.455	1.004562662
1.003728566	246	2.465	1.003728566
1.001370749	247	2.475	1.001370749
1.001888373	248	2.485	1.001888373
1.007670864	249	2.495	1.007670864
1.004944338	250	2.505	1.004944338
1.006213621	251	2.515	1.006213621
0.992483922	252	2.525	0.992483922
1.001891354	253	2.535	1.001891354
0.996141096	254	2.545	0.996141096
0.997973128	255	2.555	0.997973128
1.007385639	256	2.565	1.007385639
1.000568497	257	2.575	1.000568497
1.001857279	258	2.585	1.001857279
1.00493927	259	2.595	1.00493927
1.00375754	260	2.605	1.00375754
1.005201927	261	2.615	1.005201927
1.001190695	262	2.625	1.001190695
0.999903765	263	2.635	0.999903765
1.00656927	264	2.645	1.00656927
1.002682136	265	2.655	1.002682136
1.003040436	266	2.665	1.003040436
0.997470139	267	2.675	0.997470139
0.999682724	268	2.685	0.999682724
0.99925682	269	2.695	0.99925682
1.003670492	270	2.705	1.003670492
1.008497168	271	2.715	1.008497168
1.000672833	272	2.725	1.000672833
1.002344447	273	2.735	1.002344447
1.001046905	274	2.745	1.001046905
0.997228479	275	2.755	0.997228479
0.997386326	276	2.765	0.997386326
0.99559303	277	2.775	0.99559303
1.000430257	278	2.785	1.000430257
1.00123549	279	2.795	1.00123549
1.00127467	280	2.805	1.00127467
0.998938969	281	2.815	0.998938969
0.996935296	282	2.825	0.996935296
1.003490161	283	2.835	1.003490161
1.002480345	284	2.845	1.002480345
1.00135496	285	2.855	1.00135496
1.00244838	286	2.865	1.00244838
0.994787592	287	2.875	0.994787592
1.000155039	288	2.885	1.000155039
1.003836131	289	2.895	1.003836131
1.003963626	290	2.905	1.003963626
1.001120081	291	2.915	1.001120081
1.004716589	292	2.925	1.004716589
0.999015849	293	2.935	0.999015849
0.998250067	294	2.945	0.998250067
0.998297361	295	2.955	0.998297361
1.002252086	296	2.965	1.002252086
1.008255927	297	2.975	1.008255927
1.006157822	298	2.985	1.006157822
1.006231222	299	2.995	1.006231222


==> anc/Data_JCP/Figure_006/TPI/WCA-rho-0.6.txt <==
#g(r) target		r/sigma	generated g(r)
0	0	0.005	0.00000000000000000001
0	1	0.015	0.00000000000000000001
0	2	0.025	0.00000000000000000001
0	3	0.035	0.00000000000000000001
0	4	0.045	0.00000000000000000001
0	5	0.055	0.00000000000000000001
0	6	0.065	0.00000000000000000001
0	7	0.075	0.00000000000000000001
0	8	0.085	0.00000000000000000001
0	9	0.095	0.00000000000000000001
0	10	0.105	0.00000000000000000001
0	11	0.115	0.00000000000000000001
0	12	0.125	0.00000000000000000001
0	13	0.135	0.00000000000000000001
0	14	0.145	0.00000000000000000001
0	15	0.155	0.00000000000000000001
0	16	0.165	0.00000000000000000001
0	17	0.175	0.00000000000000000001
0	18	0.185	0.00000000000000000001
0	19	0.195	0.00000000000000000001
0	20	0.205	0.00000000000000000001
0	21	0.215	0.00000000000000000001
0	22	0.225	0.00000000000000000001
0	23	0.235	0.00000000000000000001
0	24	0.245	0.00000000000000000001
0	25	0.255	0.00000000000000000001
0	26	0.265	0.00000000000000000001
0	27	0.275	0.00000000000000000001
0	28	0.285	0.00000000000000000001
0	29	0.295	0.00000000000000000001
0	30	0.305	0.00000000000000000001
0	31	0.315	0.00000000000000000001
0	32	0.325	0.00000000000000000001
0	33	0.335	0.00000000000000000001
0	34	0.345	0.00000000000000000001
0	35	0.355	0.00000000000000000001
0	36	0.365	0.00000000000000000001
0	37	0.375	0.00000000000000000001
0	38	0.385	0.00000000000000000001
0	39	0.395	0.00000000000000000001
0	40	0.405	0.00000000000000000001
0	41	0.415	0.00000000000000000001
0	42	0.425	0.00000000000000000001
0	43	0.435	0.00000000000000000001
0	44	0.445	0.00000000000000000001
0	45	0.455	0.00000000000000000001
0	46	0.465	0.00000000000000000001
0	47	0.475	0.00000000000000000001
0	48	0.485	0.00000000000000000001
0	49	0.495	0.00000000000000000001
0	50	0.505	0.00000000000000000001
0	51	0.515	0.00000000000000000001
0	52	0.525	0.00000000000000000001
0	53	0.535	0.00000000000000000001
0	54	0.545	0.00000000000000000001
0	55	0.555	0.00000000000000000001
0	56	0.565	0.00000000000000000001
0	57	0.575	0.00000000000000000001
0	58	0.585	0.00000000000000000001
0	59	0.595	0.00000000000000000001
0	60	0.605	0.00000000000000000001
0	61	0.615	0.00000000000000000001
0	62	0.625	0.00000000000000000001
0	63	0.635	0.00000000000000000001
0	64	0.645	0.00000000000000000001
0	65	0.655	0.00000000000000000001
0	66	0.665	0.00000000000000000001
0	67	0.675	0.00000000000000000001
0	68	0.685	0.00000000000000000001
0	69	0.695	0.00000000000000000001
0	70	0.705	0.00000000000000000001
0	71	0.715	0.00000000000000000001
0	72	0.725	0.00000000000000000001
0	73	0.735	0.00000000000000000001
0	74	0.745	0.00000000000000000001
0	75	0.755	0.00000000000000000001
0	76	0.765	0.00000000000000000001
0	77	0.775	0.00000000000000000001
0	78	0.785	0.00000000000000000001
0	79	0.795	0.00000000000000000001
0	80	0.805	0.00000000000000000001
0	81	0.815	0.00000000000000000001
0	82	0.825	0.00000000000000000001
0	83	0.835	0.00000000000000000001
0	84	0.845	0.00000000000000000001
0	85	0.855	0.00000000000000000001
1.23E-05	86	0.865	0.0000123
6.06E-05	87	0.875	0.0000606
0.000179836	88	0.885	0.000179836
0.001185512	89	0.895	0.001185512
0.00446689	90	0.905	0.00446689
0.012628032	91	0.915	0.012628032
0.032289814	92	0.925	0.032289814
0.071401276	93	0.935	0.071401276
0.138069018	94	0.945	0.138069018
0.240915587	95	0.955	0.240915587
0.382477641	96	0.965	0.382477641
0.564012471	97	0.975	0.564012471
0.767046036	98	0.985	0.767046036
1.004014429	99	0.995	1.004014429
1.239867155	100	1.005	1.239867155
1.459406401	101	1.015	1.459406401
1.67618363	102	1.025	1.67618363
1.855351953	103	1.035	1.855351953
1.995229318	104	1.045	1.995229318
2.131318518	105	1.055	2.131318518
2.203810278	106	1.065	2.203810278
2.254097888	107	1.075	2.254097888
2.277054952	108	1.085	2.277054952
2.279379789	109	1.095	2.279379789
2.25470943	110	1.105	2.25470943
2.221346238	111	1.115	2.221346238
2.166799057	112	1.125	2.166799057
2.104724797	113	1.135	2.104724797
2.051843133	114	1.145	2.051843133
2.001659337	115	1.155	2.001659337
1.948630281	116	1.165	1.948630281
1.90222891	117	1.175	1.90222891
1.850620549	118	1.185	1.850620549
1.801083462	119	1.195	1.801083462
1.76642175	120	1.205	1.76642175
1.725877076	121	1.215	1.725877076
1.681845501	122	1.225	1.681845501
1.646044427	123	1.235	1.646044427
1.603966499	124	1.245	1.603966499
1.561772873	125	1.255	1.561772873
1.531678654	126	1.265	1.531678654
1.494874766	127	1.275	1.494874766
1.455481244	128	1.285	1.455481244
1.429526831	129	1.295	1.429526831
1.397368205	130	1.305	1.397368205
1.367385039	131	1.315	1.367385039
1.343387837	132	1.325	1.343387837
1.312922972	133	1.335	1.312922972
1.285222512	134	1.345	1.285222512
1.262034097	135	1.355	1.262034097
1.235345511	136	1.365	1.235345511
1.205696116	137	1.375	1.205696116
1.188065795	138	1.385	1.188065795
1.151308224	139	1.395	1.151308224
1.137079942	140	1.405	1.137079942
1.114916931	141	1.415	1.114916931
1.100883118	142	1.425	1.100883118
1.075436384	143	1.435	1.075436384
1.055893002	144	1.445	1.055893002
1.038528846	145	1.455	1.038528846
1.013521854	146	1.465	1.013521854
1.00454284	147	1.475	1.00454284
0.982287875	148	1.485	0.982287875
0.969443454	149	1.495	0.969443454
0.952842843	150	1.505	0.952842843
0.939318817	151	1.515	0.939318817
0.927363675	152	1.525	0.927363675
0.916013596	153	1.535	0.916013596
0.903072961	154	1.545	0.903072961
0.887630829	155	1.555	0.887630829
0.876670851	156	1.565	0.876670851
0.861403814	157	1.575	0.861403814
0.852293966	158	1.585	0.852293966
0.842127553	159	1.595	0.842127553
0.83561138	160	1.605	0.83561138
0.820168619	161	1.615	0.820168619
0.81773973	162	1.625	0.81773973
0.809227445	163	1.635	0.809227445
0.799496393	164	1.645	0.799496393
0.792633289	165	1.655	0.792633289
0.783947225	166	1.665	0.783947225
0.7785068	167	1.675	0.7785068
0.769995078	168	1.685	0.769995078
0.766128391	169	1.695	0.766128391
0.760545932	170	1.705	0.760545932
0.756804181	171	1.715	0.756804181
0.751100615	172	1.725	0.751100615
0.753327282	173	1.735	0.753327282
0.744449906	174	1.745	0.744449906
0.743853627	175	1.755	0.743853627
0.739873608	176	1.765	0.739873608
0.740846086	177	1.775	0.740846086
0.74015519	178	1.785	0.74015519
0.735860342	179	1.795	0.735860342
0.736715446	180	1.805	0.736715446
0.736725162	181	1.815	0.736725162
0.744083515	182	1.825	0.744083515
0.746660743	183	1.835	0.746660743
0.743971004	184	1.845	0.743971004
0.74773938	185	1.855	0.74773938
0.750505872	186	1.865	0.750505872
0.751471638	187	1.875	0.751471638
0.762553408	188	1.885	0.762553408
0.769643629	189	1.895	0.769643629
0.774531777	190	1.905	0.774531777
0.78071525	191	1.915	0.78071525
0.792903037	192	1.925	0.792903037
0.799777579	193	1.935	0.799777579
0.806494149	194	1.945	0.806494149
0.821163524	195	1.955	0.821163524
0.832843373	196	1.965	0.832843373
0.843797873	197	1.975	0.843797873
0.855780539	198	1.985	0.855780539
0.877647103	199	1.995	0.877647103
0.887573911	200	2.005	0.887573911
0.904826787	201	2.015	0.904826787
0.922082174	202	2.025	0.922082174
0.935877991	203	2.035	0.935877991
0.952714201	204	2.045	0.952714201
0.970734145	205	2.055	0.970734145
0.988070882	206	2.065	0.988070882
1.004652475	207	2.075	1.004652475
1.020672991	208	2.085	1.020672991
1.03134429	209	2.095	1.03134429
1.045240953	210	2.105	1.045240953
1.060631618	211	2.115	1.060631618
1.067533965	212	2.125	1.067533965
1.082025006	213	2.135	1.082025006
1.093848304	214	2.145	1.093848304
1.103814	215	2.155	1.103814
1.110105115	216	2.165	1.110105115
1.117231113	217	2.175	1.117231113
1.124223901	218	2.185	1.124223901
1.129030906	219	2.195	1.129030906
1.135396688	220	2.205	1.135396688
1.134284945	221	2.215	1.134284945
1.14126612	222	2.225	1.14126612
1.143888471	223	2.235	1.143888471
1.147338178	224	2.245	1.147338178
1.143402989	225	2.255	1.143402989
1.145133283	226	2.265	1.145133283
1.148909802	227	2.275	1.148909802
1.145957381	228	2.285	1.145957381
1.144334443	229	2.295	1.144334443
1.146601464	230	2.305	1.146601464
1.143417694	231	2.315	1.143417694
1.138303534	232	2.325	1.138303534
1.14112163	233	2.335	1.14112163
1.134386755	234	2.345	1.134386755
1.130060919	235	2.355	1.130060919
1.130980374	236	2.365	1.130980374
1.129189243	237	2.375	1.129189243
1.120032614	238	2.385	1.120032614
1.116729431	239	2.395	1.116729431
1.112743421	240	2.405	1.112743421
1.110279821	241	2.415	1.110279821
1.106086382	242	2.425	1.106086382
1.098912048	243	2.435	1.098912048
1.097394488	244	2.445	1.097394488
1.085542599	245	2.455	1.085542599
1.083239319	246	2.465	1.083239319
1.079325591	247	2.475	1.079325591
1.071566428	248	2.485	1.071566428
1.070091071	249	2.495	1.070091071
1.06462903	250	2.505	1.06462903
1.061349365	251	2.515	1.061349365
1.051599215	252	2.525	1.051599215
1.047187206	253	2.535	1.047187206
1.043226778	254	2.545	1.043226778
1.037216813	255	2.555	1.037216813
1.034157589	256	2.565	1.034157589
1.029589294	257	2.575	1.029589294
1.022203663	258	2.585	1.022203663
1.023907022	259	2.595	1.023907022
1.014604107	260	2.605	1.014604107
1.009044368	261	2.615	1.009044368
1.004678967	262	2.625	1.004678967
1.004268698	263	2.635	1.004268698
0.994089597	264	2.645	0.994089597
0.988858735	265	2.655	0.988858735
0.991367083	266	2.665	0.991367083
0.984587017	267	2.675	0.984587017
0.983563717	268	2.685	0.983563717
0.973106984	269	2.695	0.973106984
0.971768899	270	2.705	0.971768899
0.968822742	271	2.715	0.968822742
0.966272003	272	2.725	0.966272003
0.964550725	273	2.735	0.964550725
0.960317928	274	2.745	0.960317928
0.956189033	275	2.755	0.956189033
0.951679406	276	2.765	0.951679406
0.953209065	277	2.775	0.953209065
0.947062394	278	2.785	0.947062394
0.947811817	279	2.795	0.947811817
0.946880182	280	2.805	0.946880182
0.942016341	281	2.815	0.942016341
0.943620737	282	2.825	0.943620737
0.939311703	283	2.835	0.939311703
0.93747203	284	2.845	0.93747203
0.94087794	285	2.855	0.94087794
0.937382803	286	2.865	0.937382803
0.935096646	287	2.875	0.935096646
0.935864165	288	2.885	0.935864165
0.937817524	289	2.895	0.937817524
0.937394308	290	2.905	0.937394308
0.936930317	291	2.915	0.936930317
0.938577055	292	2.925	0.938577055
0.937649463	293	2.935	0.937649463
0.940788557	294	2.945	0.940788557
0.941213429	295	2.955	0.941213429
0.93827162	296	2.965	0.93827162
0.94177285	297	2.975	0.94177285
0.942979264	298	2.985	0.942979264
0.946416596	299	2.995	0.946416596


==> anc/Data_JCP/SI-Figure_S2/IBI/GR-LJ-rho-0.2.txt <==
0.005000 0.000000000000000
0.015000 0.000000000000000
0.025000 0.000000000000000
0.035000 0.000000000000000
0.045000 0.000000000000000
0.055000 0.000000000000000
0.065000 0.000000000000000
0.075000 0.000000000000000
0.085000 0.000000000000000
0.095000 0.000000000000000
0.105000 0.000000000000000
0.115000 0.000000000000000
0.125000 0.000000000000000
0.135000 0.000000000000000
0.145000 0.000000000000000
0.155000 0.000000000000000
0.165000 0.000000000000000
0.175000 0.000000000000000
0.185000 0.000000000000000
0.195000 0.000000000000000
0.205000 0.000000000000000
0.215000 0.000000000000000
0.225000 0.000000000000000
0.235000 0.000000000000000
0.245000 0.000000000000000
0.255000 0.000000000000000
0.265000 0.000000000000000
0.275000 0.000000000000000
0.285000 0.000000000000000
0.295000 0.000000000000000
0.305000 0.000000000000000
0.315000 0.000000000000000
0.325000 0.000000000000000
0.335000 0.000000000000000
0.345000 0.000000000000000
0.355000 0.000000000000000
0.365000 0.000000000000000
0.375000 0.000000000000000
0.385000 0.000000000000000
0.395000 0.000000000000000
0.405000 0.000000000000000
0.415000 0.000000000000000
0.425000 0.000000000000000
0.435000 0.000000000000000
0.445000 0.000000000000000
0.455000 0.000000000000000
0.465000 0.000000000000000
0.475000 0.000000000000000
0.485000 0.000000000000000
0.495000 0.000000000000000
0.505000 0.000000000000000
0.515000 0.000000000000000
0.525000 0.000000000000000
0.535000 0.000000000000000
0.545000 0.000000000000000
0.555000 0.000000000000000
0.565000 0.000000000000000
0.575000 0.000000000000000
0.585000 0.000000000000000
0.595000 0.000000000000000
0.605000 0.000000000000000
0.615000 0.000000000000000
0.625000 0.000000000000000
0.635000 0.000000000000000
0.645000 0.000000000000000
0.655000 0.000000000000000
0.665000 0.000000000000000
0.675000 0.000000000000000
0.685000 0.000000000000000
0.695000 0.000000000000000
0.705000 0.000000000000000
0.715000 0.000000000000000
0.725000 0.000000000000000
0.735000 0.000000000000000
0.745000 0.000000000000000
0.755000 0.000000000000000
0.765000 0.000000000000000
0.775000 0.000000000000000
0.785000 0.000000000000000
0.795000 0.000000000000000
0.805000 0.000000000000000
0.815000 0.000000000000000
0.825000 0.000000000000000
0.835000 0.000000000000000
0.845000 0.000000000000000
0.855000 0.000000000000000
0.865000 0.000000000000000
0.875000 0.000072756545413
0.885000 0.000143868875111
0.895000 0.001102525862759
0.905000 0.002884133775367
0.915000 0.009427538705553
0.925000 0.023503313758219
0.935000 0.053074343589361
0.945000 0.103206507012395
0.955000 0.180686690366736
0.965000 0.300860567034441
0.975000 0.441455003177151
0.985000 0.615614551451900
0.995000 0.839250407451815
1.005000 1.059417650045932
1.015000 1.273239544735163
1.025000 1.484597309161199
1.035000 1.690363891238617
1.045000 1.902457469988614
1.055000 2.058786103662288
1.065000 2.182619506897417
1.075000 2.309449262595791
1.085000 2.340795162093869
1.095000 2.402789065049642
1.105000 2.414603735719249
1.115000 2.420953657223677
1.125000 2.439159142955204
1.135000 2.430148745162804
1.145000 2.387157346438072
1.155000 2.334933921821254
1.165000 2.313361497288342
1.175000 2.251602228950277
1.185000 2.228142341692764
1.195000 2.160405157223642
1.205000 2.105652916803512
1.215000 2.076245003288197
1.225000 1.998570333546129
1.235000 1.950685459589799
1.245000 1.881837820294918
1.255000 1.852614264264751
1.265000 1.817536868691018
1.275000 1.772823790415463
1.285000 1.696950875721446
1.295000 1.660618989233737
1.305000 1.632844345655288
1.315000 1.597697773967675
1.325000 1.544055193561568
1.335000 1.504377824635213
1.345000 1.462474180417363
1.355000 1.459127819965593
1.365000 1.425445304963852
1.375000 1.388803395777307
1.385000 1.373742731181496
1.395000 1.354562586624699
1.405000 1.323013695620984
1.415000 1.277828605991805
1.425000 1.269978264497771
1.435000 1.244070380948983
1.445000 1.215569283003040
1.455000 1.208199318506681
1.465000 1.191760904927025
1.475000 1.160439153204134
1.485000 1.153032013306294
1.495000 1.138697727290656
1.505000 1.129651118336375
1.515000 1.127132155393771
1.525000 1.110661465818078
1.535000 1.100211682173759
1.545000 1.076011030790992
1.555000 1.072161859077068
1.565000 1.055466768289805
1.575000 1.044258528197871
1.585000 1.038774691662875
1.595000 1.032721002522809
1.605000 1.024164537845304
1.615000 1.014925651959636
1.625000 1.012245026365142
1.635000 1.006968944531144
1.645000 1.004446679751635
1.655000 0.984587292659856
1.665000 0.981579747520754
1.675000 0.970968676099976
1.685000 0.962391522352120
1.695000 0.972093979257684
1.705000 0.958943536881549
1.715000 0.950456615835903
1.725000 0.947327126777011
1.735000 0.939812232256534
1.745000 0.944477419881841
1.755000 0.942487460151254
1.765000 0.941926744787150
1.775000 0.930648442444732
1.785000 0.944301496525291
1.795000 0.943066187027308
1.805000 0.937259492016405
1.815000 0.934428046598267
1.825000 0.945511174247851
1.835000 0.930627089039465
1.845000 0.927032255518354
1.855000 0.937512702514900
1.865000 0.928986976138538
1.875000 0.931400191764666
1.885000 0.935459563125912
1.895000 0.930422316918541
1.905000 0.943550706714566
1.915000 0.938806390165039
1.925000 0.929266440714632
1.935000 0.948069957128186
1.945000 0.951918397931433
1.955000 0.932135088696778
1.965000 0.952775194690688
1.975000 0.960264371074250
1.985000 0.949846321829948
1.995000 0.959460987256946
2.005000 0.966153852542990
2.015000 0.960742960691106
2.025000 0.977030582006899
2.035000 0.983945129748961
2.045000 0.999819913404871
2.055000 0.992646669396021
2.065000 1.004487347853110
2.075000 1.001609995113169
2.085000 1.012775037867937
2.095000 1.024577988778890
2.105000 1.031974260456665
2.115000 1.026357494004245
2.125000 1.029781164493038
2.135000 1.036050224861723
2.145000 1.053954454379085
2.155000 1.054395958948664
2.165000 1.057965024942873
2.175000 1.065496609821190
2.185000 1.067904174219806
2.195000 1.072755072002092
2.205000 1.068842733919911
2.215000 1.071001394474915
2.225000 1.074370972697370
2.235000 1.069492733471390
2.245000 1.080509643492567
2.255000 1.084300394998132
2.265000 1.080454775698993
2.275000 1.076027331734700
2.285000 1.080345146748863
2.295000 1.066664056943382
2.305000 1.073208364632247
2.315000 1.077496152090997
2.325000 1.066919975496895
2.335000 1.069466689117377
2.345000 1.079973183989542
2.355000 1.077671572625045
2.365000 1.075389425204434
2.375000 1.073474961426978
2.385000 1.062420971898301
2.395000 1.060510190319390
2.405000 1.064703554435295
2.415000 1.064486253746389
2.425000 1.067814814063974
2.435000 1.061102672743764
2.445000 1.059900317541143
2.455000 1.056036806920464
2.465000 1.057602352468099
2.475000 1.049895323180912
2.485000 1.056891296137810
2.495000 1.047233146589036
2.505000 1.039710639015174
2.515000 1.037816793526228
2.525000 1.036618690728440
2.535000 1.049003728266913
2.545000 1.039116057133026
2.555000 1.039571434157348
2.565000 1.036151420932382
2.575000 1.034488587773853
2.585000 1.031816580382381
2.595000 1.027104431973547
2.605000 1.033450170206537
2.615000 1.025456904461463
2.625000 1.026037055602105
2.635000 1.028569774914802
2.645000 1.024861558309935
2.655000 1.028134937837181
2.665000 1.023225941072907
2.675000 1.024124873061979
2.685000 1.020464744243141
2.695000 1.011504959286821
2.705000 1.002729095064443
2.715000 1.008919235931717
2.725000 1.015554550635551
2.735000 1.011189621615812
2.745000 1.012306609984428
2.755000 1.008354882279642
2.765000 1.002635849088285
2.775000 0.998563921868242
2.785000 1.002270396381651
2.795000 1.010801869700484
2.805000 1.007289081540748
2.815000 1.006922157900326
2.825000 0.992462056104583
2.835000 1.002154045898427
2.845000 1.004706835480430
2.855000 0.997742616973290
2.865000 1.010803320597385
2.875000 0.994865093663196
2.885000 0.998102850393215
2.895000 0.994028448025278
2.905000 0.986256610861164
2.915000 1.002736199948032
2.925000 0.987043589290803
2.935000 1.006173754368013
2.945000 1.005837623370579
2.955000 1.004448120371571
2.965000 0.993846128616001
2.975000 1.004018927721497
2.985000 0.995483511052443
2.995000 0.998260189635556


==> anc/Data_JCP/SI-Figure_S2/IBI/GR-LJ-rho-0.6.txt <==
0.005000 0.000000000000000
0.015000 0.000000000000000
0.025000 0.000000000000000
0.035000 0.000000000000000
0.045000 0.000000000000000
0.055000 0.000000000000000
0.065000 0.000000000000000
0.075000 0.000000000000000
0.085000 0.000000000000000
0.095000 0.000000000000000
0.105000 0.000000000000000
0.115000 0.000000000000000
0.125000 0.000000000000000
0.135000 0.000000000000000
0.145000 0.000000000000000
0.155000 0.000000000000000
0.165000 0.000000000000000
0.175000 0.000000000000000
0.185000 0.000000000000000
0.195000 0.000000000000000
0.205000 0.000000000000000
0.215000 0.000000000000000
0.225000 0.000000000000000
0.235000 0.000000000000000
0.245000 0.000000000000000
0.255000 0.000000000000000
0.265000 0.000000000000000
0.275000 0.000000000000000
0.285000 0.000000000000000
0.295000 0.000000000000000
0.305000 0.000000000000000
0.315000 0.000000000000000
0.325000 0.000000000000000
0.335000 0.000000000000000
0.345000 0.000000000000000
0.355000 0.000000000000000
0.365000 0.000000000000000
0.375000 0.000000000000000
0.385000 0.000000000000000
0.395000 0.000000000000000
0.405000 0.000000000000000
0.415000 0.000000000000000
0.425000 0.000000000000000
0.435000 0.000000000000000
0.445000 0.000000000000000
0.455000 0.000000000000000
0.465000 0.000000000000000
0.475000 0.000000000000000
0.485000 0.000000000000000
0.495000 0.000000000000000
0.505000 0.000000000000000
0.515000 0.000000000000000
0.525000 0.000000000000000
0.535000 0.000000000000000
0.545000 0.000000000000000
0.555000 0.000000000000000
0.565000 0.000000000000000
0.575000 0.000000000000000
0.585000 0.000000000000000
0.595000 0.000000000000000
0.605000 0.000000000000000
0.615000 0.000000000000000
0.625000 0.000000000000000
0.635000 0.000000000000000
0.645000 0.000000000000000
0.655000 0.000000000000000
0.665000 0.000000000000000
0.675000 0.000000000000000
0.685000 0.000000000000000
0.695000 0.000000000000000
0.705000 0.000000000000000
0.715000 0.000000000000000
0.725000 0.000000000000000
0.735000 0.000000000000000
0.745000 0.000000000000000
0.755000 0.000000000000000
0.765000 0.000000000000000
0.775000 0.000000000000000
0.785000 0.000000000000000
0.795000 0.000000000000000
0.805000 0.000000000000000
0.815000 0.000000000000000
0.825000 0.000000000000000
0.835000 0.000000000000000
0.845000 0.000000000000000
0.855000 0.000000000000000
0.865000 0.000000000000000
0.875000 0.000097008724130
0.885000 0.000275748668519
0.895000 0.001956094210368
0.905000 0.005651026160459
0.915000 0.013254214510967
0.925000 0.033345110258725
0.935000 0.067735887705779
0.945000 0.137900596037237
0.955000 0.233838323254476
0.965000 0.383104352719767
0.975000 0.573784838449687
0.985000 0.782632962587793
0.995000 1.022825071395729
1.005000 1.282509025635040
1.015000 1.538058686140531
1.025000 1.772318335228679
1.035000 1.992712087810061
1.045000 2.154566953998443
1.055000 2.312347763083569
1.065000 2.432804026066965
1.075000 2.520422013901605
1.085000 2.552522495453827
1.095000 2.569356622328780
1.105000 2.579135777288540
1.115000 2.546888195989789
1.125000 2.516119319783783
1.135000 2.470841851075041
1.145000 2.410676061287619
1.155000 2.346168854083363
1.165000 2.277268089202079
1.175000 2.215165835291246
1.185000 2.122110609660048
1.195000 2.046044385422294
1.205000 1.975722544627210
1.215000 1.906331212685342
1.225000 1.829229415865032
1.235000 1.767981542590701
1.245000 1.705109730946706
1.255000 1.636062036227526
1.265000 1.575931646677962
1.275000 1.534578153810921
1.285000 1.479245032026482
1.295000 1.416753424123459
1.305000 1.368862555345724
1.315000 1.335118298612072
1.325000 1.281223276440160
1.335000 1.247417062572927
1.345000 1.207281911299506
1.355000 1.167104890181163
1.365000 1.131278740678928
1.375000 1.105357088121641
1.385000 1.071888397771281
1.395000 1.044489933779525
1.405000 1.028831892613377
1.415000 0.999650478582649
1.425000 0.973529349096776
1.435000 0.951143921844832
1.445000 0.923744805924246
1.455000 0.906143990791975
1.465000 0.893049319142600
1.475000 0.867939315585509
1.485000 0.853049032807598
1.495000 0.838109548781191
1.505000 0.826541119785541
1.515000 0.809375521354462
1.525000 0.799378723259062
1.535000 0.790058245664536
1.545000 0.777699359085615
1.555000 0.766379643052417
1.565000 0.755652052289491
1.575000 0.745565938672841
1.585000 0.738525771935857
1.595000 0.726904007854141
1.605000 0.719902572838581
1.615000 0.712567371650514
1.625000 0.707320456468281
1.635000 0.706719309310537
1.645000 0.699481921341494
1.655000 0.694345071818801
1.665000 0.695311122640649
1.675000 0.684236375748794
1.685000 0.686963717660923
1.695000 0.674065763478857
1.705000 0.677156810412305
1.715000 0.686454272054696
1.725000 0.678710466726010
1.735000 0.676125646420251
1.745000 0.680648057975170
1.755000 0.675451743248264
1.765000 0.681056892871478
1.775000 0.683364977091549
1.785000 0.680315287094073
1.795000 0.690209303378741
1.805000 0.696225701190290
1.815000 0.703233912571687
1.825000 0.708444413448247
1.835000 0.705930932559698
1.845000 0.723653205835115
1.855000 0.726690293308593
1.865000 0.736948521791556
1.875000 0.748794981842971
1.885000 0.759592623225895
1.895000 0.769503627005921
1.905000 0.776988002254343
1.915000 0.793070856889125
1.925000 0.805282647463527
1.935000 0.808688036519703
1.945000 0.831058808006919
1.955000 0.847724598627509
1.965000 0.870284579518374
1.975000 0.884471669934513
1.985000 0.898724282280396
1.995000 0.923827269670381
2.005000 0.937699088560958
2.015000 0.957551932838411
2.025000 0.983805442587164
2.035000 1.001708927217488
2.045000 1.024739887031931
2.055000 1.043596870673341
2.065000 1.065857665506011
2.075000 1.081910979991194
2.085000 1.105565769494926
2.095000 1.125368486684345
2.105000 1.141721827466503
2.115000 1.151900481791132
2.125000 1.180093296552489
2.135000 1.188237597568101
2.145000 1.202187397604926
2.155000 1.209469210086954
2.165000 1.219031258798992
2.175000 1.224627122366393
2.185000 1.235770716962719
2.195000 1.226979435656326
2.205000 1.246735334931946
2.215000 1.238725995445463
2.225000 1.239062322455459
2.235000 1.233698818779893
2.245000 1.238690948985130
2.255000 1.234957624653237
2.265000 1.236377393612332
2.275000 1.223942282373710
2.285000 1.220851874420401
2.295000 1.211075457821432
2.305000 1.209259909593861
2.315000 1.195497645058789
2.325000 1.199172561001620
2.335000 1.178246385590101
2.345000 1.173285225996464
2.355000 1.166343253400838
2.365000 1.160451480469264
2.375000 1.146339966950870
2.385000 1.131786243281932
2.395000 1.128947887460262
2.405000 1.116233102693825
2.415000 1.100495436479655
2.425000 1.097423067785952
2.435000 1.095709306118776
2.445000 1.081958485572354
2.455000 1.069175429422210
2.465000 1.057034138900144
2.475000 1.050173944869104
2.485000 1.041550050089855
2.495000 1.039297692694371
2.505000 1.021488795048701
2.515000 1.021776811532382
2.525000 1.011595089255236
2.535000 1.004758412825373
2.545000 0.997341761342440
2.555000 0.985718270305505
2.565000 0.985647875579925
2.575000 0.979100576151220
2.585000 0.971807645048799
2.595000 0.962068601094977
2.605000 0.961348775492783
2.615000 0.949391158033669
2.625000 0.948712985747686
2.635000 0.945656160163151
2.645000 0.940412130465785
2.655000 0.933864827692025
2.665000 0.935213924510015
2.675000 0.922638529075333
2.685000 0.919791063064271
2.695000 0.916504094568468
2.705000 0.915300735019359
2.715000 0.912883023407948
2.725000 0.909120261892550
2.735000 0.906125993286780
2.745000 0.910350784187628
2.755000 0.903788226530093
2.765000 0.904583328287522
2.775000 0.904451225946661
2.785000 0.899694959295552
2.795000 0.897041646042635
2.805000 0.891978790870849
2.815000 0.898790998266008
2.825000 0.902693005661312
2.835000 0.904651263956378
2.845000 0.902209904568810
2.855000 0.907285347814087
2.865000 0.904296322447085
2.875000 0.909188960282499
2.885000 0.907034197582614
2.895000 0.912246417830086
2.905000 0.913646133843649
2.915000 0.914868810590129
2.925000 0.921288536522763
2.935000 0.922993802541516
2.945000 0.925260337498366
2.955000 0.928129121498720
2.965000 0.937162247212570
2.975000 0.938455977536329
2.985000 0.938763538634982
2.995000 0.946111895470194


==> anc/Data_JCP/SI-Figure_S2/IBI/GR-Shoulder-epsilon_1-T_1-rho_0.100.txt <==
0.005000 0.000000000000000
0.015000 0.000000000000000
0.025000 0.000000000000000
0.035000 0.000000000000000
0.045000 0.000000000000000
0.055000 0.000000000000000
0.065000 0.000000000000000
0.075000 0.000000000000000
0.085000 0.000000000000000
0.095000 0.000000000000000
0.105000 0.000000000000000
0.115000 0.000000000000000
0.125000 0.000000000000000
0.135000 0.000000000000000
0.145000 0.000000000000000
0.155000 0.000000000000000
0.165000 0.000000000000000
0.175000 0.000000000000000
0.185000 0.000000000000000
0.195000 0.000000000000000
0.205000 0.000000000000000
0.215000 0.000000000000000
0.225000 0.000000000000000
0.235000 0.000000000000000
0.245000 0.000000000000000
0.255000 0.000000000000000
0.265000 0.000000000000000
0.275000 0.000000000000000
0.285000 0.000000000000000
0.295000 0.000000000000000
0.305000 0.000000000000000
0.315000 0.000000000000000
0.325000 0.000000000000000
0.335000 0.000000000000000
0.345000 0.000000000000000
0.355000 0.000000000000000
0.365000 0.000000000000000
0.375000 0.000000000000000
0.385000 0.000000000000000
0.395000 0.000000000000000
0.405000 0.000000000000000
0.415000 0.000000000000000
0.425000 0.000000000000000
0.435000 0.000000000000000
0.445000 0.000000000000000
0.455000 0.000000000000000
0.465000 0.000000000000000
0.475000 0.000000000000000
0.485000 0.000000000000000
0.495000 0.000000000000000
0.505000 0.000000000000000
0.515000 0.000000000000000
0.525000 0.000000000000000
0.535000 0.000000000000000
0.545000 0.000000000000000
0.555000 0.000000000000000
0.565000 0.000000000000000
0.575000 0.000000000000000
0.585000 0.000000000000000
0.595000 0.000000000000000
0.605000 0.000000000000000
0.615000 0.000000000000000
0.625000 0.000000000000000
0.635000 0.000000000000000
0.645000 0.000000000000000
0.655000 0.000000000000000
0.665000 0.000000000000000
0.675000 0.000000000000000
0.685000 0.000000000000000
0.695000 0.000000000000000
0.705000 0.000000000000000
0.715000 0.000000000000000
0.725000 0.000000000000000
0.735000 0.000000000000000
0.745000 0.000000000000000
0.755000 0.000000000000000
0.765000 0.000000000000000
0.775000 0.000000000000000
0.785000 0.000000000000000
0.795000 0.000000000000000
0.805000 0.000000000000000
0.815000 0.000000000000000
0.825000 0.000000000000000
0.835000 0.000000000000000
0.845000 0.000000000000000
0.855000 0.000000000000000
0.865000 0.000588781290387
0.875000 0.001746157084062
0.885000 0.007193443731424
0.895000 0.012021088398776
0.905000 0.016531010608209
0.915000 0.027830372469117
0.925000 0.039229542598021
0.935000 0.064955642866355
0.945000 0.087846791574739
0.955000 0.119591190344973
0.965000 0.149951993547686
0.975000 0.192487700783705
0.985000 0.248507920460748
0.995000 0.268467995566780
1.005000 0.313749027060136
1.015000 0.347914272460257
1.025000 0.387002711054599
1.035000 0.440405560855486
1.045000 0.460376612788135
1.055000 0.485762004773451
1.065000 0.508219839108389
1.075000 0.534760606994078
1.085000 0.574189960505162
1.095000 0.578771672388133
1.105000 0.582694330870298
1.115000 0.628226666533829
1.125000 0.625585027547040
1.135000 0.663767256468211
1.145000 0.659193362083779
1.155000 0.664840490781547
1.165000 0.684762432683711
1.175000 0.690312552554361
1.185000 0.695070598080107
1.195000 0.677693731975659
1.205000 0.690772074337835
1.215000 0.688806872383319
1.225000 0.694928944288126
1.235000 0.705694304005102
1.245000 0.735513154618743
1.255000 0.712861962634014
1.265000 0.714121307476564
1.275000 0.730589841413385
1.285000 0.719950077898642
1.295000 0.718716682685550
1.305000 0.720282828157960
1.315000 0.714466507153594
1.325000 0.719019989547743
1.335000 0.722122335626121
1.345000 0.733177713076497
1.355000 0.717712443546085
1.365000 0.713060781469777
1.375000 0.708893476509639
1.385000 0.703545285426453
1.395000 0.707720386863301
1.405000 0.708981462263713
1.415000 0.717378249917598
1.425000 0.714622445236196
1.435000 0.713280325141097
1.445000 0.702837037681375
1.455000 0.704394617247395
1.465000 0.687375530751855
1.475000 0.690268473580007
1.485000 0.702682468273203
1.495000 0.699046832649688
1.505000 0.700281747254150
1.515000 0.685364254288340
1.525000 0.693518966744154
1.535000 0.701691849676811
1.545000 0.682275090969945
1.555000 0.677232426955752
1.565000 0.686247637303370
1.575000 0.682173451567578
1.585000 0.684416459604859
1.595000 0.667872013496933
1.605000 0.683900191795868
1.615000 0.674422764636715
1.625000 0.683200749111335
1.635000 0.676608057939136
1.645000 0.684608129810771
1.655000 0.654660535925206
1.665000 0.647172746602443
1.675000 0.661856518137518
1.685000 0.673645727194038
1.695000 0.634629159740057
1.705000 0.654318173227498
1.715000 0.654883147895982
1.725000 0.646916403036521
1.735000 0.633941197134396
1.745000 0.637495350430790
1.755000 0.652326685359823
1.765000 0.637810050821279
1.775000 0.635723122667339
1.785000 0.634194552058736
1.795000 0.634243529305949
1.805000 0.623111439372403
1.815000 0.625325469073227
1.825000 0.637003486256938
1.835000 0.619203796135351
1.845000 0.624094405646012
1.855000 0.624505119077862
1.865000 0.620781079968997
1.875000 0.613871223774789
1.885000 0.620915356800942
1.895000 0.609878380410258
1.905000 0.621949109909185
1.915000 0.610224151559325
1.925000 0.597761160879280
1.935000 0.595626063062679
1.945000 0.592400062797516
1.955000 0.598748220728298
1.965000 0.600982022279180
1.975000 0.596359613622510
1.985000 0.589185984831966
1.995000 0.589328015871025
2.005000 0.586198214364367
2.015000 0.583415418217691
2.025000 0.577547743156273
2.035000 0.577963157494770
2.045000 0.577845289732453
2.055000 0.585752146741051
2.065000 0.574129296901344
2.075000 0.560961729103828
2.085000 0.570576194067508
2.095000 0.569402446519777
2.105000 0.579339112519995
2.115000 0.570700276292228
2.125000 0.569392722494647
2.135000 0.564399953673687
2.145000 0.569188529300279
2.155000 0.551303858563887
2.165000 0.559637296398949
2.175000 0.550449259722530
2.185000 0.554427350468035
2.195000 0.555497879691809
2.205000 0.548676739839945
2.215000 0.549274962929368
2.225000 0.551698984700900
2.235000 0.543704616293968
2.245000 0.534306891344915
2.255000 0.550203224036933
2.265000 0.533383372171062
2.275000 0.538818183551594
2.285000 0.542450193715468
2.295000 0.532264058875525
2.305000 0.531888222781322
2.315000 0.536135595698681
2.325000 0.537142797102039
2.335000 0.544057709420150
2.345000 0.548958992487930
2.355000 0.561144509148876
2.365000 0.552203719514573
2.375000 0.555212854770343
2.385000 0.569487748338757
2.395000 0.590315317632194
2.405000 0.581984293900198
2.415000 0.590461541755908
2.425000 0.610918708166872
2.435000 0.627260021658449
2.445000 0.652450642226975
2.455000 0.668463724522032
2.465000 0.700565837212468
2.475000 0.727984353013295
2.485000 0.765096556859162
2.495000 0.807244074981947
2.505000 0.844429744729219
2.515000 0.865777574600892
2.525000 0.918169590990257
2.535000 0.965426975423750
2.545000 0.997404326067680
2.555000 1.028932031768728
2.565000 1.061082589353514
2.575000 1.107149768950939
2.585000 1.130129386310732
2.595000 1.146455302598736
2.605000 1.169645252323534
2.615000 1.202468845545775
2.625000 1.205139414183661
2.635000 1.221875076268117
2.645000 1.221732307634323
2.655000 1.237296299950741
2.665000 1.217747318088855
2.675000 1.240968272857108
2.685000 1.251995171220861
2.695000 1.250231464165057
2.705000 1.248010098920956
2.715000 1.250963710564503
2.725000 1.236794518753451
2.735000 1.239651155509863
2.745000 1.229685007547923
2.755000 1.235550725752586
2.765000 1.252701933407982
2.775000 1.237795304605984
2.785000 1.238951222496325
2.795000 1.235270125185699
2.805000 1.236267932415517
2.815000 1.223644259605370
2.825000 1.235109959887545
2.835000 1.212968377735455
2.845000 1.201365280286972
2.855000 1.197870895159781
2.865000 1.203822431833756
2.875000 1.196291585625469
2.885000 1.198213293710425
2.895000 1.179208931221747
2.905000 1.190709073863463
2.915000 1.178805787924216
2.925000 1.157494448561622
2.935000 1.194806249519826
2.945000 1.171704631777024
2.955000 1.176464717860471
2.965000 1.183425695643323
2.975000 1.176152350628872
2.985000 1.165622007444139
2.995000 1.159115615708485


==> anc/Data_JCP/SI-Figure_S2/IBI/GR-Shoulder-epsilon_1-T_1-rho_0.227.txt <==
0.005000 0.000000000000000
0.015000 0.000000000000000
0.025000 0.000000000000000
0.035000 0.000000000000000
0.045000 0.000000000000000
0.055000 0.000000000000000
0.065000 0.000000000000000
0.075000 0.000000000000000
0.085000 0.000000000000000
0.095000 0.000000000000000
0.105000 0.000000000000000
0.115000 0.000000000000000
0.125000 0.000000000000000
0.135000 0.000000000000000
0.145000 0.000000000000000
0.155000 0.000000000000000
0.165000 0.000000000000000
0.175000 0.000000000000000
0.185000 0.000000000000000
0.195000 0.000000000000000
0.205000 0.000000000000000
0.215000 0.000000000000000
0.225000 0.000000000000000
0.235000 0.000000000000000
0.245000 0.000000000000000
0.255000 0.000000000000000
0.265000 0.000000000000000
0.275000 0.000000000000000
0.285000 0.000000000000000
0.295000 0.000000000000000
0.305000 0.000000000000000
0.315000 0.000000000000000
0.325000 0.000000000000000
0.335000 0.000000000000000
0.345000 0.000000000000000
0.355000 0.000000000000000
0.365000 0.000000000000000
0.375000 0.000000000000000
0.385000 0.000000000000000
0.395000 0.000000000000000
0.405000 0.000000000000000
0.415000 0.000000000000000
0.425000 0.000000000000000
0.435000 0.000000000000000
0.445000 0.000000000000000
0.455000 0.000000000000000
0.465000 0.000000000000000
0.475000 0.000000000000000
0.485000 0.000000000000000
0.495000 0.000000000000000
0.505000 0.000000000000000
0.515000 0.000000000000000
0.525000 0.000000000000000
0.535000 0.000000000000000
0.545000 0.000000000000000
0.555000 0.000000000000000
0.565000 0.000000000000000
0.575000 0.000000000000000
0.585000 0.000000000000000
0.595000 0.000000000000000
0.605000 0.000000000000000
0.615000 0.000000000000000
0.625000 0.000000000000000
0.635000 0.000000000000000
0.645000 0.000000000000000
0.655000 0.000000000000000
0.665000 0.000000000000000
0.675000 0.000000000000000
0.685000 0.000000000000000
0.695000 0.000000000000000
0.705000 0.000000000000000
0.715000 0.000000000000000
0.725000 0.000000000000000
0.735000 0.000000000000000
0.745000 0.000000000000000
0.755000 0.000000000000000
0.765000 0.000000000000000
0.775000 0.000000000000000
0.785000 0.000000000000000
0.795000 0.000000000000000
0.805000 0.000000000000000
0.815000 0.000000000000000
0.825000 0.000000000000000
0.835000 0.000000000000000
0.845000 0.000000000000000
0.855000 0.000656021599049
0.865000 0.003112500164737
0.875000 0.008589759383207
0.885000 0.018474791320341
0.895000 0.012534043959486
0.905000 0.022528905284252
0.915000 0.043063516196599
0.925000 0.071400858931104
0.935000 0.107620518730856
0.945000 0.154855460411738
0.955000 0.204595791669734
0.965000 0.259611710227026
0.975000 0.329146726154923
0.985000 0.391831710935416
0.995000 0.452044704359062
1.005000 0.504027269369744
1.015000 0.576537311148977
1.025000 0.638685508270560
1.035000 0.705052082908508
1.045000 0.741271605845575
1.055000 0.805195003369415
1.065000 0.830998729062000
1.075000 0.869366535839073
1.085000 0.911291998117299
1.095000 0.938851831583305
1.105000 0.982739798549701
1.115000 1.003630970300280
1.125000 1.032626542501675
1.135000 1.036204322464962
1.145000 1.050594670438978
1.155000 1.069033628348168
1.165000 1.084748748064981
1.175000 1.079502803146140
1.185000 1.091172351397657
1.195000 1.092156149267033
1.205000 1.095683736026152
1.215000 1.102684838455064
1.225000 1.112524939304202
1.235000 1.111873346108412
1.245000 1.097558912257835
1.255000 1.112925353040433
1.265000 1.116298799201603
1.275000 1.131101250123837
1.285000 1.104424359281388
1.295000 1.119371427488895
1.305000 1.125987555105886
1.315000 1.104138229779700
1.325000 1.109393670156233
1.335000 1.103898601263791
1.345000 1.105991691320952
1.355000 1.103293494164981
1.365000 1.100100642016905
1.375000 1.096056793807119
1.385000 1.086705344351101
1.395000 1.085871287031262
1.405000 1.092175107850700
1.415000 1.102532153098206
1.425000 1.088635042542095
1.435000 1.080560148110454
1.445000 1.081796528115467
1.455000 1.065745637378158
1.465000 1.071354358911988
1.475000 1.055801050319584
1.485000 1.033469589894781
1.495000 1.034904569825191
1.505000 1.057116582892097
1.515000 1.035551853231312
1.525000 1.051859332055595
1.535000 1.043417311434866
1.545000 1.031780898814792
1.555000 1.029113422384509
1.565000 1.016803192544996
1.575000 1.001283892281276
1.585000 0.990755481756141
1.595000 1.004817075371044
1.605000 0.995288993488235
1.615000 0.986295673090429
1.625000 0.992980129479140
1.635000 0.983441979134565
1.645000 0.970286153891020
1.655000 0.968303933897292
1.665000 0.949939665283665
1.675000 0.949843881896099
1.685000 0.948800534731838
1.695000 0.934433682385069
1.705000 0.929166965188483
1.715000 0.920903707861129
1.725000 0.926620525719533
1.735000 0.913941217095705
1.745000 0.904492975209684
1.755000 0.899690729375957
1.765000 0.884598851706387
1.775000 0.873200413734015
1.785000 0.875252991878269
1.795000 0.881157430429338
1.805000 0.868538069688479
1.815000 0.854574397417218
1.825000 0.846541774257486
1.835000 0.842952451163481
1.845000 0.849343164025518
1.855000 0.836524881076137
1.865000 0.830776343610750
1.875000 0.816877570318709
1.885000 0.814522768782161
1.895000 0.793871123399626
1.905000 0.794738657549181
1.915000 0.796270795245231
1.925000 0.790662875654713
1.935000 0.774344248227406
1.945000 0.771747266304642
1.955000 0.771328636372854
1.965000 0.772584117704006
1.975000 0.757738329266670
1.985000 0.759572377655120
1.995000 0.746023076570117
2.005000 0.745561349077362
2.015000 0.737685869921740
2.025000 0.731536245315686
2.035000 0.723173146575886
2.045000 0.727234347590713
2.055000 0.718318511444975
2.065000 0.713291728695622
2.075000 0.712949256484699
2.085000 0.707202846745603
2.095000 0.704469733549323
2.105000 0.692236640334985
2.115000 0.686895092132901
2.125000 0.685153974682679
2.135000 0.675324381652262
2.145000 0.677811150021194
2.155000 0.682630352617811
2.165000 0.669489964887447
2.175000 0.665702668136349
2.185000 0.668547333189245
2.195000 0.657707753881229
2.205000 0.653033353724491
2.215000 0.648831646749403
2.225000 0.646155034199440
2.235000 0.653402796048371
2.245000 0.652066329403737
2.255000 0.638814850710887
2.265000 0.639003269196191
2.275000 0.639535199542750
2.285000 0.629961392238684
2.295000 0.630699165325843
2.305000 0.630968191103067
2.315000 0.629829617906110
2.325000 0.625745567393410
2.335000 0.631593293265446
2.345000 0.628122567060324
2.355000 0.640150681605901
2.365000 0.633068193852980
2.375000 0.634122286029681
2.385000 0.643528100917060
2.395000 0.661227863154829
2.405000 0.660472521476202
2.415000 0.675249755104002
2.425000 0.689870419889480
2.435000 0.706029505893864
2.445000 0.722606986418150
2.455000 0.761485354872081
2.465000 0.778829707328338
2.475000 0.808611626604698
2.485000 0.852136814153374
2.495000 0.887287420928684
2.505000 0.919750334826642
2.515000 0.967365863358661
2.525000 1.008251092194764
2.535000 1.053316431180979
2.545000 1.089432321444200
2.555000 1.128997509608367
2.565000 1.163213764660664
2.575000 1.194223629651575
2.585000 1.213395885214647
2.595000 1.237143164437362
2.605000 1.264110117440154
2.615000 1.280768215045407
2.625000 1.284724584366447
2.635000 1.311363587107765
2.645000 1.310074327225443
2.655000 1.305551919970739
2.665000 1.320352887073552
2.675000 1.320963068601163
2.685000 1.302078266657974
2.695000 1.312616882292550
2.705000 1.310522161697600
2.715000 1.296171281051450
2.725000 1.300553732109281
2.735000 1.297285350597768
2.745000 1.284876375780934
2.755000 1.291450906318471
2.765000 1.270277814322504
2.775000 1.275028331842308
2.785000 1.259423493638749
2.795000 1.251174838415341
2.805000 1.254062991814617
2.815000 1.245224485172961
2.825000 1.230035447431374
2.835000 1.222056298835059
2.845000 1.218362160816278
2.855000 1.220577932378102
2.865000 1.222670559232008
2.875000 1.207112029922161
2.885000 1.206369146930823
2.895000 1.200681152306738
2.905000 1.179470040105100
2.915000 1.179993758182163
2.925000 1.169813678368431
2.935000 1.163343553374525
2.945000 1.170458923632528
2.955000 1.167124363803558
2.965000 1.163679875566340
2.975000 1.151463278512475
2.985000 1.139807694199782
2.995000 1.143539943402547


==> anc/Data_JCP/SI-Figure_S2/IBI/GR-WCA-rho-0.2.txt <==
0.005000 0.000000000000000
0.015000 0.000000000000000
0.025000 0.000000000000000
0.035000 0.000000000000000
0.045000 0.000000000000000
0.055000 0.000000000000000
0.065000 0.000000000000000
0.075000 0.000000000000000
0.085000 0.000000000000000
0.095000 0.000000000000000
0.105000 0.000000000000000
0.115000 0.000000000000000
0.125000 0.000000000000000
0.135000 0.000000000000000
0.145000 0.000000000000000
0.155000 0.000000000000000
0.165000 0.000000000000000
0.175000 0.000000000000000
0.185000 0.000000000000000
0.195000 0.000000000000000
0.205000 0.000000000000000
0.215000 0.000000000000000
0.225000 0.000000000000000
0.235000 0.000000000000000
0.245000 0.000000000000000
0.255000 0.000000000000000
0.265000 0.000000000000000
0.275000 0.000000000000000
0.285000 0.000000000000000
0.295000 0.000000000000000
0.305000 0.000000000000000
0.315000 0.000000000000000
0.325000 0.000000000000000
0.335000 0.000000000000000
0.345000 0.000000000000000
0.355000 0.000000000000000
0.365000 0.000000000000000
0.375000 0.000000000000000
0.385000 0.000000000000000
0.395000 0.000000000000000
0.405000 0.000000000000000
0.415000 0.000000000000000
0.425000 0.000000000000000
0.435000 0.000000000000000
0.445000 0.000000000000000
0.455000 0.000000000000000
0.465000 0.000000000000000
0.475000 0.000000000000000
0.485000 0.000000000000000
0.495000 0.000000000000000
0.505000 0.000000000000000
0.515000 0.000000000000000
0.525000 0.000000000000000
0.535000 0.000000000000000
0.545000 0.000000000000000
0.555000 0.000000000000000
0.565000 0.000000000000000
0.575000 0.000000000000000
0.585000 0.000000000000000
0.595000 0.000000000000000
0.605000 0.000000000000000
0.615000 0.000000000000000
0.625000 0.000000000000000
0.635000 0.000000000000000
0.645000 0.000000000000000
0.655000 0.000000000000000
0.665000 0.000000000000000
0.675000 0.000000000000000
0.685000 0.000000000000000
0.695000 0.000000000000000
0.705000 0.000000000000000
0.715000 0.000000000000000
0.725000 0.000000000000000
0.735000 0.000000000000000
0.745000 0.000000000000000
0.755000 0.000000000000000
0.765000 0.000000000000000
0.775000 0.000000000000000
0.785000 0.000000000000000
0.795000 0.000000000000000
0.805000 0.000000000000000
0.815000 0.000000000000000
0.825000 0.000000000000000
0.835000 0.000000000000000
0.845000 0.000000000000000
0.855000 0.000000000000000
0.865000 0.000000000000000
0.875000 0.000072756545413
0.885000 0.000107901656333
0.895000 0.000320088153704
0.905000 0.001828962881940
0.915000 0.005287770786878
0.925000 0.010702094551693
0.935000 0.027064851285146
0.945000 0.055746334564463
0.955000 0.101159215137990
0.965000 0.159121957611462
0.975000 0.231958127316496
0.985000 0.326259554407264
0.995000 0.423528098812784
1.005000 0.547239623232193
1.015000 0.671618179557839
1.025000 0.786023563824188
1.035000 0.888745805887844
1.045000 0.975551265531891
1.055000 1.061586099087836
1.065000 1.123917836624907
1.075000 1.178664495761114
1.085000 1.217557317640523
1.095000 1.236612105777028
1.105000 1.253017504907016
1.115000 1.267358662533023
1.125000 1.272022893614638
1.135000 1.254028771868564
1.145000 1.245272754735085
1.155000 1.243585740619686
1.165000 1.252720169239538
1.175000 1.242681795661519
1.185000 1.216803336222746
1.195000 1.219912649995418
1.205000 1.212773874239337
1.215000 1.219218558289815
1.225000 1.203237354255234
1.235000 1.201123669306641
1.245000 1.181683905986235
1.255000 1.210439920974918
1.265000 1.190655114185345
1.275000 1.191427662615611
1.285000 1.167218819998461
1.295000 1.158869204934917
1.305000 1.153281842033869
1.315000 1.162835636683127
1.325000 1.147645274171475
1.335000 1.155548338877246
1.345000 1.160659609525029
1.355000 1.167574757424853
1.365000 1.149576736937900
1.375000 1.134317535499604
1.385000 1.140468699068465
1.395000 1.133730824726009
1.405000 1.136400276938003
1.415000 1.123465182741404
1.425000 1.103585959783170
1.435000 1.104657305362563
1.445000 1.103070418730333
1.455000 1.105815107692926
1.465000 1.109456614902165
1.475000 1.099237333731779
1.485000 1.087462320253350
1.495000 1.086000940113072
1.505000 1.079969395901443
1.515000 1.093599311938370
1.525000 1.063885567133627
1.535000 1.075949625702421
1.545000 1.073167874526050
1.555000 1.074434038972013
1.565000 1.076090808199732
1.575000 1.059820344855745
1.585000 1.060865598590457
1.595000 1.040544041731840
1.605000 1.053496645114203
1.615000 1.063411244530046
1.625000 1.049678268980356
1.635000 1.038118535839650
1.645000 1.034807057345700
1.655000 1.037324797669883
1.665000 1.028188726650849
1.675000 1.026250076631836
1.685000 1.036084511432414
1.695000 1.029295862049178
1.705000 1.027403498912984
1.715000 1.021449928643658
1.725000 1.011192084231046
1.735000 1.007858996974440
1.745000 1.014268458537382
1.755000 1.002612660874858
1.765000 1.001729327369895
1.775000 0.999762036887117
1.785000 1.006715199698584
1.795000 1.008802941795180
1.805000 0.996283491410153
1.815000 0.984761345405291
1.825000 0.998010503421178
1.835000 0.995607406949246
1.845000 0.992643772979435
1.855000 0.989162985933402
1.865000 0.987101998254131
1.875000 0.991293379949008
1.885000 0.989648232874654
1.895000 0.986475092126736
1.905000 0.983602612078479
1.915000 0.977020198433265
1.925000 0.979270030107868
1.935000 0.982368464244114
1.945000 0.979150667885666
1.955000 0.982950697636912
1.965000 0.978596363066106
1.975000 0.978025256875492
1.985000 0.983136564838389
1.995000 0.980330627915011
2.005000 0.965074297816780
2.015000 0.978530401477356
2.025000 0.982626548401043
2.035000 0.980879344112989
2.045000 0.979538359287635
2.055000 0.971875206750159
2.065000 0.972764260891064
2.075000 0.983876682899749
2.085000 0.984501181310989
2.095000 0.991182039860896
2.105000 0.983948027747889
2.115000 0.985571688256819
2.125000 0.990999785889281
2.135000 0.987550830962151
2.145000 0.982160364432363
2.155000 0.989965902172159
2.165000 0.985628551962538
2.175000 0.992234113718383
2.185000 0.997060193601419
2.195000 1.002596382737528
2.205000 0.985620217192041
2.215000 0.993658558924524
2.225000 0.997847845452557
2.235000 0.992186869390602
2.245000 0.986874076082422
2.255000 1.000170598028935
2.265000 0.993548447391684
2.275000 0.997506229261582
2.285000 0.999033339061564
2.295000 1.000949362357813
2.305000 1.003180189671813
2.315000 1.002476768116104
2.325000 0.999698403833996
2.335000 0.991395566283348
2.345000 1.001311956252439
2.355000 0.999425460900291
2.365000 0.994311253772250
2.375000 0.998648683761121
2.385000 1.000253783225592
2.395000 0.989033339885301
2.405000 0.999598925323526
2.415000 1.014334323438757
2.425000 0.998534831413333
2.435000 1.001689184747652
2.445000 1.004375096086179
2.455000 0.998741027407381
2.465000 0.998731164999056
2.475000 1.002901209075232
2.485000 1.011354408999646
2.495000 1.015823169042564
2.505000 0.996316297246007
2.515000 1.002695126164001
2.525000 0.992105731991213
2.535000 1.008106872278723
2.545000 1.000906363526288
2.555000 0.992628512390595
2.565000 0.995484695902196
2.575000 1.004783785579692
2.585000 1.002460651227172
2.595000 1.008459691048716
2.605000 0.997880109604578
2.615000 1.005676653407977
2.625000 1.005798609886267
2.635000 1.001993617434562
2.645000 1.000816826642820
2.655000 1.006326814184890
2.665000 1.006408668286912
2.675000 0.995340139802967
2.685000 0.992723770922095
2.695000 1.000071787864710
2.705000 1.002423141014876
2.715000 1.016305432185705
2.725000 1.002927285058866
2.735000 1.001704336159147
2.745000 0.997521724560591
2.755000 0.995148777019821
2.765000 1.002520727972124
2.775000 0.988905654330701
2.785000 1.006899319322564
2.795000 1.010881589528866
2.805000 1.002307333232916
2.815000 0.995365756348645
2.825000 1.002219803412022
2.835000 1.008116040592029
2.845000 1.002301330189410
2.855000 1.002737462122514
2.865000 1.006381424098218
2.875000 0.990237144709289
2.885000 1.002052761632515
2.895000 1.003539261550285
2.905000 1.008182190284702
2.915000 0.990648068078205
2.925000 1.013139558763239
2.935000 0.999948545691028
2.945000 0.999601127468099
2.955000 0.995507436597204
2.965000 1.003325643944847
2.975000 1.005773644404998
2.985000 1.003363946760644
2.995000 1.002479522684470
3.005000 0.998010068105764
3.015000 0.993675837068603
3.025000 1.003060217870534
3.035000 0.993829538876106
3.045000 0.995071200848441
3.055000 0.999117947497541
3.065000 0.994663871423776
3.075000 0.999068629435524
3.085000 0.994767404760630
3.095000 1.004213696502672
3.105000 0.997370976709211
3.115000 0.997939812995917
3.125000 0.997191025520222
3.135000 0.994324949090227
3.145000 1.000758185248994
3.155000 0.996446146083743
3.165000 0.995781941574391
3.175000 0.994761002734308
3.185000 0.999962762072382
3.195000 0.998835501068178
3.205000 1.002998920614696
3.215000 0.995176305124843
3.225000 0.995712804278858
3.235000 1.000811544154927
3.245000 0.998953534335435
3.255000 0.995473830229344
3.265000 0.993799536536511
3.275000 1.001242532067884
3.285000 1.004551117520845
3.295000 0.994508280818291
3.305000 0.995351643190203
3.315000 0.998696067638121
3.325000 0.997884740034279
3.335000 0.996219270774193
3.345000 0.999512074598339
3.355000 0.998022460430561
3.365000 0.999928176488260
3.375000 0.998182077456227
3.385000 0.998703145115199
3.395000 0.993089341519502
3.405000 0.997333583477354
3.415000 0.997917804820175
3.425000 1.000840631916275
3.435000 1.003032908018040
3.445000 0.998864738632763
3.455000 0.999787859298952
3.465000 1.000843448194852
3.475000 0.999319002679333
3.485000 0.996862533371165
3.495000 1.001888335895109
3.505000 1.002281092119483
3.515000 1.003160624520501
3.525000 0.996964623663019
3.535000 0.989714130696435
3.545000 1.000022810833882
3.555000 0.998364855678730
3.565000 0.997680506659310
3.575000 0.997080120123234
3.585000 0.997086850729911
3.595000 0.997899279626475
3.605000 1.000376010401246
3.615000 0.999915694748135
3.625000 1.000669691575685
3.635000 0.998932607054083
3.645000 0.997266183331043
3.655000 1.000102664834144
3.665000 0.998633215093714
3.675000 0.996296951515012
3.685000 0.992142114173618
3.695000 0.997847651865787
3.705000 1.001340185006563
3.715000 1.003468703106720
3.725000 0.998826514533282
3.735000 0.997822661420529
3.745000 1.001915427598742
3.755000 0.994907006706971
3.765000 1.002308373084545
3.775000 0.999046143968951
3.785000 0.999627598975859
3.795000 0.998268451223616
3.805000 0.998731775872222
3.815000 0.997081730504203
3.825000 1.000666420236761
3.835000 0.996338994201201
3.845000 1.001637184633269
3.855000 0.996520498932896
3.865000 1.000786047846879
3.875000 0.999000175696560
3.885000 0.997903541512350
3.895000 1.003995962958239
3.905000 0.998514881635232
3.915000 0.993842330716777
3.925000 0.995373261160253
3.935000 1.002219101871078
3.945000 0.999355874858798
3.955000 0.997183183266035
3.965000 1.006284723921302
3.975000 1.002536005051061
3.985000 1.000156021802881
3.995000 0.999246043706672
4.005000 1.004237886613400
4.015000 0.997368334036847
4.025000 0.997484329298080
4.035000 1.003271739902903
4.045000 0.994016066577946
4.055000 1.000223075155083
4.065000 0.997848637301024
4.075000 1.001047488441657
4.085000 0.998472269175485
4.095000 0.997596397629829
4.105000 1.000066853374170
4.115000 0.996793403485192
4.125000 0.997054595973852
4.135000 0.999215916718611
4.145000 0.998225946568361
4.155000 0.995838799158386
4.165000 0.987693031470217
4.175000 1.001177988361932
4.185000 0.999044290328337
4.195000 0.994705115604422
4.205000 0.999106983064299
4.215000 0.996245753149510
4.225000 0.998792384169408
4.235000 0.997613999605392
4.245000 1.000362864685355
4.255000 0.996687726346388
4.265000 1.001060336312263
4.275000 0.997356085018629
4.285000 0.994367399175637
4.295000 0.997655071679417
4.305000 1.004395236683069
4.315000 1.000326623547317
4.325000 1.002378070949682
4.335000 0.999023104146151
4.345000 0.998386833346360
4.355000 1.003651901979641
4.365000 1.004597668512375
4.375000 0.999747690526050
4.385000 0.998469514818883
4.395000 1.000376633199911
4.405000 0.997932204128665
4.415000 0.998909053924444
4.425000 0.997155173396544
4.435000 0.997203508148272
4.445000 1.003016292650903
4.455000 0.996770796452433
4.465000 0.997725050416126
4.475000 0.999386346565868
4.485000 0.994759203284113
4.495000 0.999160215817311
4.505000 1.005392903992540
4.515000 1.002129762383055
4.525000 1.000105041735290
4.535000 0.997647055846070
4.545000 1.000116355705559
4.555000 0.996830560363842
4.565000 1.003495449510191
4.575000 1.002923136035433
4.585000 1.002825403475733
4.595000 0.999991808924072
4.605000 0.994053088644754
4.615000 0.997734233928547
4.625000 0.996581797604006
4.635000 0.997645677797611
4.645000 0.999102436298212
4.655000 0.996224468490446
4.665000 1.002843313873614
4.675000 0.999642835504719
4.685000 0.997026735494697
4.695000 0.998130310197019
4.705000 1.000169577975623
4.715000 0.999351271511909
4.725000 1.000537233778129
4.735000 1.001187110015589
4.745000 0.998171503152862
4.755000 0.999760811185922
4.765000 0.999940613705756
4.775000 0.997833164886008
4.785000 0.997377628953436
4.795000 0.998059154495816
4.805000 1.001732142336772
4.815000 1.001595276133332
4.825000 0.999427071656236
4.835000 1.003225859689827
4.845000 0.997574642477460
4.855000 1.000115894093673
4.865000 0.994369987306067
4.875000 0.998644216253946
4.885000 1.001480443134729
4.895000 0.997275602960542
4.905000 0.996702558395716
4.915000 0.999350564132951
4.925000 0.999719252688502
4.935000 0.998261083381822
4.945000 0.995920504966304
4.955000 0.999865635420304
4.965000 0.999768718852871
4.975000 1.001463684726542
4.985000 0.997941401647340
4.995000 0.996268522048354
5.005000 1.000415219110542
5.015000 0.999423223898299
5.025000 0.998587205528062
5.035000 1.000947089763523
5.045000 0.994704198145081
5.055000 0.993970633711401
5.065000 0.999361068133196
5.075000 1.002403304433640
5.085000 0.999968786006483
5.095000 0.997506339107653
5.105000 0.997921757772473
5.115000 1.001540431718852
5.125000 1.007821892517053
5.135000 0.997695382110904
5.145000 0.998534091550854
5.155000 0.997233073299095
5.165000 0.998112569925812
5.175000 1.002931404479455
5.185000 1.002402953630625
5.195000 0.996778677273899
5.205000 0.994105319087268
5.215000 0.994964069739857
5.225000 1.002435505297041
5.235000 0.999669374741254
5.245000 0.995639338561303
5.255000 0.996967158268128
5.265000 1.000025070537030
5.275000 0.999788723838392
5.285000 0.998240280907997
5.295000 0.997966117006325
5.305000 0.996834960061411
5.315000 0.996330904895465
5.325000 0.996982429430301
5.335000 0.998604042185211
5.345000 0.994377454362063
5.355000 0.999849692349521
5.365000 0.997790247885793
5.375000 1.002927828365691
5.385000 0.997116801684032
5.395000 0.998838132563972
5.405000 0.998668558175554
5.415000 0.999563582204069
5.425000 0.999094055109997
5.435000 0.995387518602110
5.445000 0.997142986157123
5.455000 0.998133442186657
5.465000 1.000215282798014
5.475000 0.999365137274709
5.485000 0.994856222214899
5.495000 1.000726891675467
5.505000 1.002123941767214
5.515000 0.998967816875621
5.525000 0.998565478966866
5.535000 0.999130738681609
5.545000 1.002185330022336
5.555000 0.997493219929827
5.565000 1.000419658997368
5.575000 0.998402510092240
5.585000 0.998866111775917
5.595000 0.993968844234896
5.605000 0.999175016682646
5.615000 0.998041798968607
5.625000 0.998400886029841
5.635000 1.000939135445196
5.645000 0.999233658121718
5.655000 1.002617038847554
5.665000 0.997537670324217
5.675000 1.000979423583424
5.685000 1.001984650345366
5.695000 0.999045899668995
5.705000 0.997964262445072
5.715000 0.998468212887307
5.725000 1.002039521706573
5.735000 0.999975918991959
5.745000 0.995182423096633
5.755000 0.999753000299998
5.765000 0.995324370213482
5.775000 1.003830876044404
5.785000 0.999399502978985
5.795000 1.001789048353510
5.805000 0.999229840644031
5.815000 0.998661003017792
5.825000 0.998596856843126
5.835000 0.997507356266273
5.845000 0.997581549545238
5.855000 1.000259595886990
5.865000 0.998695232672192
5.875000 1.001741529472699
5.885000 0.999574175128450
5.895000 1.000734964140805
5.905000 0.999687101142126
5.915000 0.997539593949567
5.925000 0.998757034947783
5.935000 1.003515492737370
5.945000 1.001725762928939
5.955000 0.999728233800849
5.965000 1.000901824007757
5.975000 1.001789135687315
5.985000 0.999891927186255
5.995000 0.996126762920013
6.005000 0.997160713725831
6.015000 0.996333757462461
6.025000 1.000544389793046
6.035000 1.000115421516352
6.045000 0.999793185934100
6.055000 0.999787433263284
6.065000 1.002699758865385
6.075000 1.002804513367196
6.085000 1.001308219782358
6.095000 0.999879505809516
6.105000 0.996568032852171
6.115000 0.997056917895369
6.125000 1.002408501329741
6.135000 0.995679550093140
6.145000 0.996965211462380
6.155000 1.001577183707794
6.165000 1.001666740298909
6.175000 0.998379602367456
6.185000 0.998401988520563
6.195000 1.000638855443882
6.205000 1.004674234962721
6.215000 0.990074347835252
6.225000 0.995852293396816
6.235000 0.996623914212367
6.245000 0.995451093221686
6.255000 0.998948531700689
6.265000 0.999625142490060
6.275000 0.999701021984968
6.285000 1.005570558343762
6.295000 0.998148000048002
6.305000 0.997625086108173
6.315000 0.998510137980431
6.325000 0.999684280177182
6.335000 1.000834617038746
6.345000 0.999207090473486
6.355000 0.999998932444082
6.365000 0.997697704845854
6.375000 1.002194307690443
6.385000 0.997404211883962
6.395000 1.002514373358519
6.405000 0.995666366389756
6.415000 1.001363702431464
6.425000 0.996381780227633
6.435000 0.997816165361216
6.445000 1.000668492623491
6.455000 0.999828365192788
6.465000 0.998203062877271
6.475000 0.998490182126269
6.485000 0.998717515060942
6.495000 0.999326413885305
6.505000 1.001450367051746
6.515000 0.996278186053650
6.525000 1.001063859220186
6.535000 1.000964038571617
6.545000 1.000611625868780
6.555000 1.000119464818746
6.565000 0.999769412206021
6.575000 1.000403191036913
6.585000 0.998637448845584
6.595000 0.997050816651841
6.605000 0.999102685300208
6.615000 1.002264720537615
6.625000 0.996749571749013
6.635000 1.000769160623506
6.645000 0.995967443275774
6.655000 0.999172580372560
6.665000 1.000257177377634
6.675000 0.997013325151701
6.685000 1.000335837678502
6.695000 0.996516761978551
6.705000 1.000504228385293
6.715000 0.999279729960688
6.725000 0.998603194905541
6.735000 0.999913674834925
6.745000 0.995288237448981
6.755000 0.996109674766918
6.765000 0.997380387201042
6.775000 0.999986364211926
6.785000 0.998381186419232
6.795000 0.998401560593838
6.805000 0.997331996806421
6.815000 1.000492577696242
6.825000 0.996909252478702
6.835000 1.001658574395822
6.845000 0.997158615109955
6.855000 1.005302023909822
6.865000 1.000035537251968
6.875000 0.998247582844253
6.885000 0.998813426738105
6.895000 0.997729527366599
6.905000 1.000894435888643
6.915000 0.997624151600608
6.925000 1.000734106433271
6.935000 0.999428783952264
6.945000 0.999735957289065
6.955000 0.998431246878862
6.965000 0.999662137603302
6.975000 0.998580326097579
6.985000 0.998180612449301
6.995000 0.998801361377647
7.005000 1.001306113917422
7.015000 0.999837897233638
7.025000 0.999089774576243
7.035000 0.999022477895523
7.045000 0.996312202874400
7.055000 1.000138234874002
7.065000 1.003993984956771
7.075000 0.999110620845716
7.085000 1.000962165168720
7.095000 0.996711476310775
7.105000 0.999304879137585
7.115000 1.001765725992807
7.125000 0.996937628513283
7.135000 0.998288506257332
7.145000 0.995733021008438
7.155000 0.999141589353532
7.165000 0.999079883937199
7.175000 1.000899373403448
7.185000 1.002439125766890
7.195000 0.999245296215070
7.205000 0.997606598184063
7.215000 0.999550395749748
7.225000 1.000642923313213
7.235000 1.001195681538362
7.245000 1.001439368077136
7.255000 0.999396518599239
7.265000 1.001030919699698
7.275000 0.994675734236507
7.285000 1.000480524213226
7.295000 1.000082101350959
7.305000 0.999893925704425
7.315000 0.996995299969536
7.325000 0.998941160630135
7.335000 0.998004558759420
7.345000 0.999358698076984
7.355000 0.997744610339492
7.365000 0.997306147811821
7.375000 1.000416680795317
7.385000 0.998734443565399
7.395000 0.995072430675105
7.405000 0.999011601600863
7.415000 0.999634704468001
7.425000 0.995947692100281
7.435000 0.999822697778315
7.445000 1.000185671247886
7.455000 1.000189011918886
7.465000 0.996772591078117
7.475000 0.999326967893876
7.485000 0.998986978803397
7.495000 0.997607390989810
7.505000 1.000082583911967
7.515000 0.998527312024289
7.525000 0.999971036200342
7.535000 0.999226904291561
7.545000 0.996936438362267
7.555000 0.998115314850298
7.565000 0.997355548602808
7.575000 0.997749166672994
7.585000 1.000647099554486
7.595000 0.996877830385652
7.605000 0.997115659114770
7.615000 1.002694951649496
7.625000 0.999050539693359
7.635000 0.997304271297568
7.645000 0.997398734275043
7.655000 0.998569923156191
7.665000 0.996694075059531
7.675000 0.998937296366306
7.685000 0.997426202887686
7.695000 0.999567501070011
7.705000 1.000505189562139
7.715000 1.000252200349544
7.725000 0.998545323862122
7.735000 1.000484803219175
7.745000 1.000434204191488
7.755000 1.000605382773851
7.765000 1.001022077872049
7.775000 1.002616778220424
7.785000 0.999807877058158
7.795000 1.001575634560063
7.805000 0.998094191996205
7.815000 0.996238665149913
7.825000 0.997516063643488
7.835000 1.000423393145962
7.845000 1.000134125625605
7.855000 1.003046928933884
7.865000 0.996830005044198
7.875000 0.997856020345301
7.885000 1.002867894422425
7.895000 0.994892769277828
7.905000 1.003576106811794
7.915000 0.997442025030827
7.925000 1.000035273968962
7.935000 0.998510233264676
7.945000 0.998595605052532
7.955000 0.999417016371502
7.965000 0.998445996914904
7.975000 1.001017736993557
7.985000 0.998596114321657
7.995000 1.000090246906378
8.005000 0.999306152365377
8.015000 0.997253157703720
8.025000 0.998073043374065
8.035000 1.000915236134713
8.045000 0.995900433833325
8.055000 0.998271965586305
8.065000 1.000444222810163
8.075000 1.000703211472316
8.085000 1.000945811299871
8.095000 0.996933194119195
8.105000 0.996908861184543
8.115000 0.998555568029328
8.125000 1.002501805602815
8.135000 0.995619326731154
8.145000 0.997199022933986
8.155000 0.996499251290273
8.165000 0.997668559742222
8.175000 0.997452744386396
8.185000 0.996078551718271
8.195000 0.998141342307256
8.205000 0.999977975411411
8.215000 1.001019690154004
8.225000 0.995715894302022
8.235000 1.001588051218337
8.245000 1.000261310262349
8.255000 1.000067581357762
8.265000 0.995587825138695
8.275000 0.998219803072367
8.285000 0.994175711506923
8.295000 0.996937353838339
8.305000 0.999470046117198
8.315000 1.000469218455670
8.325000 0.998158626397546
8.335000 0.999260086371665
8.345000 1.001018794018822
8.355000 0.999340650092299
8.365000 0.996228130694261
8.375000 0.997604087232824
8.385000 1.000844483517298
8.395000 0.999773625482828
8.405000 1.001250279823400
8.415000 0.998536032501779
8.425000 1.000142885945573
8.435000 1.000074189297272
8.445000 1.000118731676978
8.455000 0.998642208385553
8.465000 0.998560486778076
8.475000 0.999478019141648
8.485000 0.999609337330970
8.495000 0.999541753959309
8.505000 0.995787848174752
8.515000 0.999436969237270
8.525000 0.997872555923804
8.535000 0.997930396544331
8.545000 1.002640753018803
8.555000 1.000735772038323
8.565000 1.000295785587514
8.575000 0.997495949686877
8.585000 0.997516814669101
8.595000 0.997459859050903
8.605000 1.001664430219542
8.615000 0.999474568450754
8.625000 0.998455998234289
8.635000 0.999216571957418
8.645000 0.998358983103573
8.655000 1.001379732063808
8.665000 1.000275500848576
8.675000 1.002938494872164
8.685000 0.998188283613286
8.695000 1.000009220810914
8.705000 0.999094469640721
8.715000 0.998035720246623
8.725000 0.999854219450709
8.735000 0.994005066788908
8.745000 0.999063533565419
8.755000 0.998536840446157
8.765000 0.994975330142344
8.775000 0.997603134346997
8.785000 0.999250279243462
8.795000 0.995935355088750
8.805000 0.997215527247474
8.815000 0.997210888923760
8.825000 0.998771660438782
8.835000 0.998866150481325
8.845000 1.001314012683909
8.855000 0.994503611538355
8.865000 0.998968809753224
8.875000 0.996950150117899
8.885000 0.998608151881173
8.895000 1.000344731801046
8.905000 0.999643171928947
8.915000 0.998914621960212
8.925000 0.998851073098749
8.935000 1.000348043990176
8.945000 1.000585509191261
8.955000 1.000139970582323
8.965000 0.998150921736149
8.975000 1.001376302222268
8.985000 1.001179358764275
8.995000 0.998123549276879
9.005000 0.996590961367165
9.015000 0.999404770324761
9.025000 1.000092629106313
9.035000 0.999249950396332
9.045000 0.999939978554586
9.055000 0.999320793203265
9.065000 0.999784490168710
9.075000 0.996462522047816
9.085000 1.001773942296857
9.095000 0.997981114405653
9.105000 0.996154372201886
9.115000 0.998057767101781
9.125000 0.995076819977008
9.135000 0.999970420333656
9.145000 1.002100085862063
9.155000 0.998418681559420
9.165000 0.998444165523513
9.175000 0.993914379979680
9.185000 0.999825734495967
9.195000 0.999728443076706
9.205000 0.998666578056560
9.215000 0.999455045777732
9.225000 0.997167396402600
9.235000 0.998755432269043
9.245000 0.999575675794695
9.255000 0.997343462078314
9.265000 0.997198050669226
9.275000 0.997780518269872
9.285000 0.999873574629665
9.295000 0.997852693660868
9.305000 0.998377846239930
9.315000 0.996007523734575
9.325000 0.998602116286872
9.335000 0.999537370721231
9.345000 0.996141336592439
9.355000 1.002623401732967
9.365000 0.996450999390893
9.375000 0.999034676380998
9.385000 0.999896653447746
9.395000 0.999144070629057
9.405000 1.002552608136615
9.415000 1.000419403836586
9.425000 1.003464739446303
9.435000 0.999027470128567
9.445000 0.997949517705804
9.455000 0.997129705334173
9.465000 1.000357338874358
9.475000 0.997201883330798
9.485000 1.000207855540215
9.495000 0.999607024040275
9.505000 0.997101950994428
9.515000 0.996843526801469
9.525000 0.999553195666461
9.535000 1.000137340551381
9.545000 0.998622650995374
9.555000 0.997787394666019
9.565000 1.000411532199818
9.575000 1.001976358387122
9.585000 0.997304558370936
9.595000 0.997273664671746
9.605000 0.994926347945980
9.615000 0.997778175003549
9.625000 0.998735713121663
9.635000 0.998852128056442
9.645000 0.997935320830905
9.655000 0.998200681401317
9.665000 1.000191249506611
9.675000 0.999713474269550
9.685000 0.997830009035182
9.695000 0.999256649509261
9.705000 0.993923849554351
9.715000 0.999273518557666
9.725000 0.997712471120095
9.735000 1.000516473478690
9.745000 0.995968605806509
9.755000 1.003026918647211
9.765000 1.000324266590240
9.775000 1.002830818917240
9.785000 0.999346655852890
9.795000 0.997838936113095
9.805000 0.996012897813543
9.815000 0.995864018035955
9.825000 1.001653986068345
9.835000 0.998457362255345
9.845000 0.998374350685974
9.855000 0.996330938319042
9.865000 0.997724833619346
9.875000 0.998567929327637
9.885000 0.998623607419636
9.895000 1.000448454807063
9.905000 1.001530482978946
9.915000 1.001772417495474
9.925000 0.998498825340357
9.935000 0.998490214289216
9.945000 0.998414405798159
9.955000 0.996887090259094
9.965000 1.001240313141363
9.975000 1.001733178357464
9.985000 0.998380472258784
9.995000 0.996537649176597
10.005000 0.998929915682025
10.015000 1.000618171920238
10.025000 1.000426539939178
10.035000 0.998814235286327
10.045000 0.998811742213623
10.055000 0.998150791083120
10.065000 0.997740994162599
10.075000 1.000816832615227
10.085000 0.998176877792723
10.095000 1.000022770808077
10.105000 0.997867630432334
10.115000 0.998665405443931
10.125000 0.999665951691079
10.135000 0.995787017301889
10.145000 1.003634679381643
10.155000 0.996110902122841
10.165000 1.000917843386543
10.175000 0.998132209197054
10.185000 1.001505723684382
10.195000 0.997551024478738
10.205000 1.002499909155870
10.215000 0.998446032125103
10.225000 1.000607516350636
10.235000 1.000727717993898
10.245000 0.999399833280006
10.255000 0.998003147489183
10.265000 0.997607680602492
10.275000 1.002652907180679
10.285000 0.999805626948698
10.295000 0.997192677825255
10.305000 1.002875374741035
10.315000 1.001748830564755
10.325000 0.997825191300634
10.335000 0.999151171331506
10.345000 0.998197649073523
10.355000 0.998976615182251
10.365000 0.998365983010451
10.375000 0.998882501245049
10.385000 1.000243990350516
10.395000 0.997796614748456
10.405000 1.000077350048733
10.415000 0.997631777896162
10.425000 0.999847229157125
10.435000 1.000063468575094
10.445000 0.996220042925754
10.455000 0.998969376424625
10.465000 0.998185128130155
10.475000 0.998171182946554
10.485000 0.998627822611739
10.495000 0.999923723930472
10.505000 1.001380782351444
10.515000 0.997694886911985
10.525000 0.996629009721938
10.535000 0.998453663396911
10.545000 0.998602559768130
10.555000 1.000892339511364
10.565000 0.999441823799638
10.575000 0.995974326239336
10.585000 1.002770867614177
10.595000 1.002416266017356
10.605000 1.002101352764144
10.615000 1.002140877091905
10.625000 0.997860300142089
10.635000 1.000720189333937
10.645000 0.998685680763936
10.655000 1.001306408181753
10.665000 0.998284270897417
10.675000 1.001335810857492
10.685000 0.999218971400173
10.695000 0.998576357764886
10.705000 0.997869528391448
10.715000 0.999709903295511
10.725000 0.999997589756042
10.735000 0.998653902442068
10.745000 1.001676331459517
10.755000 0.998335821180581
10.765000 0.995663861914752
10.775000 0.997773726108899
10.785000 0.998616472972257
10.795000 0.998732283463463
10.805000 0.995695713202101
10.815000 0.998451140631813
10.825000 1.000119370614859
10.835000 0.999058249233114
10.845000 0.997365106540724
10.855000 0.999020929381952
10.865000 0.997732304084231
10.875000 0.998424692194509
10.885000 0.999232780055133
10.895000 0.997456677397552
10.905000 1.000392074666113
10.915000 0.998177808914227
10.925000 1.001220802456984
10.935000 0.996256091602596
10.945000 1.000179393765019
10.955000 1.000326953501035
10.965000 0.997458065597360
10.975000 0.996285291053374
10.985000 0.997586370745378
10.995000 0.998896663930847
11.005000 0.997364227749031
11.015000 0.998501846149004
11.025000 0.995641565173391
11.035000 0.999028630368117
11.045000 1.000086721535653
11.055000 0.995585792363359
11.065000 0.998627147671406
11.075000 0.998573321049800
11.085000 0.997953898738036
11.095000 0.997895038051043
11.105000 0.999596231774262
11.115000 0.999046291899652
11.125000 0.998225525497288
11.135000 0.996966002299308
11.145000 0.999255988148253
11.155000 1.002452140348816
11.165000 0.995572970127154
11.175000 1.001116636667436
11.185000 1.000415102546683
11.195000 0.999200180461882
11.205000 0.999831095954504
11.215000 0.999294365024300
11.225000 0.996518369382298
11.235000 0.998920736457698
11.245000 0.996917124463014
11.255000 0.999920095418646
11.265000 1.002459978973010
11.275000 0.999924984192146
11.285000 1.001368772119205
11.295000 0.999053411432998
11.305000 1.000937474033399
11.315000 0.999217352216342
11.325000 0.996182057664127
11.335000 0.998734827625752
11.345000 0.998752330321356
11.355000 1.000841409462144
11.365000 1.000036396052383
11.375000 1.000978955140739
11.385000 1.000004686966436
11.395000 0.998562834700480
11.405000 0.997182121216312
11.415000 0.997524345467337
11.425000 0.998526272109394
11.435000 0.999891103952689
11.445000 0.999732226978936
11.455000 0.998826134082104
11.465000 0.994959243714895
11.475000 0.998555450098322
11.485000 1.001796181628150
11.495000 0.998742612176426
11.505000 0.999921882533300
11.515000 1.001024468383024
11.525000 0.999708471433782
11.535000 0.999377143048661
11.545000 1.001241058795886
11.555000 0.998352581406544
11.565000 1.000216912051312
11.575000 0.997023562895349
11.585000 1.001998857172127
11.595000 0.996750553817641
11.605000 1.000527104031073
11.615000 0.999717764189785
11.625000 0.996259287988431
11.635000 1.000187934848221
11.645000 0.995865758641440
11.655000 0.999779808280331
11.665000 0.999239267911444
11.675000 0.998416105528944
11.685000 0.996341270787281
11.695000 0.998099501259889
11.705000 0.999169429832345
11.715000 1.000794540145759
11.725000 1.000302051965356
11.735000 1.000184725795431
11.745000 0.999184082829747
11.755000 0.999365772819990
11.765000 0.999254952774483
11.775000 0.998395515536078
11.785000 0.998112844468270
11.795000 0.998389280485274
11.805000 0.998988816029078
11.815000 0.997227290486078
11.825000 0.998865844278998
11.835000 0.998549005692299
11.845000 0.998995893364726
11.855000 0.998496897802474
11.865000 0.998779427533033
11.875000 0.999710163465784
11.885000 0.999260034959568
11.895000 0.998960519142108
11.905000 1.000308536235633
11.915000 1.000013986199191
11.925000 0.999944148451611
11.935000 1.000610527680454
11.945000 1.001081261052980
11.955000 0.998864676802470
11.965000 0.996627854590191
11.975000 1.000152256410619
11.985000 0.997660470055844
11.995000 0.997521352367544
12.005000 0.999577889900384
12.015000 1.003045714755034
12.025000 0.996411855860197
12.035000 1.001780853597983
12.045000 1.003499333920171
12.055000 0.999765012076057
12.065000 0.998498406669392
12.075000 0.999102898822857
12.085000 0.998434204601001
12.095000 0.996463900996619
12.105000 0.999482524322640
12.115000 1.000078953509542
12.125000 0.996726043688957
12.135000 0.999309427520005
12.145000 0.999388206096334
12.155000 1.000184394406099
12.165000 0.999869833604447
12.175000 0.998368827002655
12.185000 0.998829516059116
12.195000 0.996775858594820
12.205000 1.002395778408357
12.215000 0.999047434835380
12.225000 0.999529495283005
12.235000 0.998816617848751
12.245000 0.998539022786727
12.255000 1.000648880229112
12.265000 0.996407266386589
12.275000 0.998199057825203
12.285000 1.000762654698747
12.295000 0.997986280894785
12.305000 0.999154167403043
12.315000 0.998813257801298
12.325000 1.000867004965579
12.335000 0.999565297800022
12.345000 0.998533858512928
12.355000 0.996919254059453
12.365000 0.998427290147389
12.375000 0.998790831716673
12.385000 1.003561549277005
12.395000 0.998771420366053
12.405000 0.997925228506193
12.415000 0.998329025796100
12.425000 0.996006364507677
12.435000 0.996178114570396
12.445000 1.000311517213959
12.455000 0.999495598296638
12.465000 1.000925628627124
12.475000 0.998071811301637
12.485000 1.002626425477494
12.495000 0.996023350220285
12.505000 1.000170135217862
12.515000 0.999841492112965
12.525000 0.995635203038444
12.535000 1.001374714939896
12.545000 0.999196173293201
12.555000 1.001442706515751
12.565000 0.998877449283695
12.575000 0.997381945638357
12.585000 0.998134819264852
12.595000 1.000291660513364
12.605000 0.997258181456669
12.615000 0.998635132499762
12.625000 0.999793073321704
12.635000 0.997225698750341
12.645000 0.999012242393606
12.655000 1.001814654825302
12.665000 0.997942334367790
12.675000 1.000527706704738
12.685000 0.999191921715707
12.695000 0.996281109066875
12.705000 1.000299778416797
12.715000 0.997823261303028
12.725000 0.998705084942070
12.735000 0.999750489953396
12.745000 0.998878650839926
12.755000 0.998165399657873
12.765000 0.998490609603034
12.775000 0.999159159840205
12.785000 0.996649789664252
12.795000 1.000167227682799
12.805000 1.000539574925446
12.815000 0.997148255004481
12.825000 0.999316824278553
12.835000 1.001018251654913
12.845000 0.995329861544399
12.855000 0.997942968803403
12.865000 0.999725620380813
12.875000 0.998632678808233
12.885000 1.000960454897996
12.895000 0.995573103886898
12.905000 1.000731256974827
12.915000 0.998487464347161
12.925000 0.999345277873033
12.935000 0.999074699511952
12.945000 0.997882436395006
12.955000 0.998932836873761
12.965000 0.997948754777460
12.975000 1.001357516709586
12.985000 1.000900126750098
12.995000 0.997352197364893
13.005000 0.999121007994266
13.015000 0.997406847204772
13.025000 0.998718346003511
13.035000 0.999717703219549
13.045000 0.998675612092982
13.055000 0.998551888913028
13.065000 0.997095668503020
13.075000 0.998083471495876
13.085000 0.998240237180460
13.095000 0.998365163371671
13.105000 1.000656495005367
13.115000 0.999624104255333
13.125000 1.000426751616575
13.135000 0.999752343399909
13.145000 0.996819675448241
13.155000 0.997690375454754
13.165000 0.998615363249957
13.175000 0.998997759682244
13.185000 0.997848984729419
13.195000 0.997727200732400
13.205000 1.002342283703579
13.215000 1.000808193565694
13.225000 1.001187486170021
13.235000 0.997239500015258
13.245000 1.000418292191891
13.255000 0.998040175916679
13.265000 0.996863056674717
13.275000 0.999452279769155
13.285000 0.998213573447196
13.295000 1.000290313712245
13.305000 1.002406995577432
13.315000 0.998912124086553
13.325000 1.000281352278946
13.335000 0.998065601207745
13.345000 1.000361268908380
13.355000 0.998379970982151
13.365000 0.998376040472544
13.375000 0.998124607592387
13.385000 0.998270694604414
13.395000 0.999687901972587
13.405000 1.000160294224844
13.415000 0.999751676814598
13.425000 0.998997498734701
13.435000 0.998926789823668
13.445000 0.998418199267698
13.455000 1.000245346918897
13.465000 0.999102985942611
13.475000 0.998715870427459
13.485000 0.996879998167674
13.495000 1.000896483760336
13.505000 1.002078647542268
13.515000 0.995053426372512
13.525000 0.997880900125155
13.535000 0.999542429448354
13.545000 0.997871530461571
13.555000 0.997628505179774
13.565000 0.997817603923883
13.575000 0.995119945469900
13.585000 1.002007186951848
13.595000 0.997242981560665
13.605000 1.000019464700097
13.615000 1.001697715570987
13.625000 0.997806292247747
13.635000 0.998204395333102
13.645000 0.998835194409672
13.655000 0.999152703961791
13.665000 0.997834523488212
13.675000 0.998254718233558
13.685000 1.001277066604702
13.695000 1.003349019989712
13.705000 1.000387236751950
13.715000 0.999829571479638
13.725000 0.997697983586820
13.735000 0.998053869414918
13.745000 0.999856626845046
13.755000 0.997863888419550
13.765000 0.999701163864880
13.775000 0.998832159659218
13.785000 0.999409914899275
13.795000 0.998247030739326
13.805000 0.999273995611036
13.815000 0.996536896515229
13.825000 0.998258944251862
13.835000 0.996504357816577
13.845000 0.998099790244207
13.855000 0.999980099245547
13.865000 0.996742698270560
13.875000 0.996347796822811
13.885000 0.996989662021404
13.895000 0.999561767313652
13.905000 1.000085939132900
13.915000 0.999307752636644
13.925000 1.000384538887205
13.935000 0.996578342834035
13.945000 0.999269346892140
13.955000 0.998259035820790
13.965000 0.997824565447847
13.975000 0.998010253809191
13.985000 0.999961915241728
13.995000 1.000807677230995
14.005000 0.998583910489480
14.015000 0.999011546392551
14.025000 0.998882523120608
14.035000 0.998404416002438
14.045000 0.999617692269934
14.055000 0.998843060850224
14.065000 0.997567115044103
14.075000 0.998059234675074
14.085000 0.999551800565564
14.095000 0.997309249357509
14.105000 1.000066248651067
14.115000 0.997923480585336
14.125000 0.999912197582272
14.135000 0.999175520905381
14.145000 0.998379126790585
14.155000 1.000457754317370
14.165000 1.000234604653394
14.175000 0.998920421657830
14.185000 0.999142980281927
14.195000 1.000620974091216
14.205000 1.000241479801090
14.215000 1.001056041565793
14.225000 0.999374445612057
14.235000 0.998001558991640
14.245000 0.997808201239900
14.255000 0.998653445863647
14.265000 0.998888331932519
14.275000 1.000723915171733
14.285000 0.999169941927592
14.295000 0.998813892457704
14.305000 1.000309678256596
14.315000 0.997545159555301
14.325000 1.000141883711453
14.335000 0.998225132292646
14.345000 1.000675748572739
14.355000 1.000637228623866
14.365000 0.998358516604391
14.375000 0.997136995876932
14.385000 0.999716534438476
14.395000 1.000048067149455
14.405000 1.000513932359671
14.415000 0.998923330854110
14.425000 0.999623235222197
14.435000 0.998655094873772
14.445000 1.002657410886815
14.455000 0.999871799451579
14.465000 0.998584214528655
14.475000 0.998545259812645
14.485000 0.999066724923491
14.495000 1.000597629528110
14.505000 0.998674500131432
14.515000 1.001881189127982
14.525000 0.999495234079314
14.535000 0.997909705515549
14.545000 0.997225809601727
14.555000 0.998115267087760
14.565000 0.999058139305393
14.575000 0.998564866276601
14.585000 0.998465110108412
14.595000 0.997608700433733
14.605000 0.999172662245524
14.615000 0.997816007978981
14.625000 0.998746510713096
14.635000 1.003362351038838
14.645000 1.000032071990770
14.655000 1.000609462142851
14.665000 0.997997539640078
14.675000 0.998629755838901
14.685000 0.999423679890798
14.695000 0.997168806428772
14.705000 0.999789597900388
14.715000 0.999594711422068
14.725000 0.999337400431668
14.735000 1.000141111608315
14.745000 1.000060797788797
14.755000 1.000770165305146
14.765000 0.996282995745937
14.775000 0.998605437384563
14.785000 0.999966686005405
14.795000 0.995422462659957
14.805000 1.000181047774677
14.815000 0.998180269478673
14.825000 0.999830139764697
14.835000 0.996536311756562
14.845000 0.998869073759713
14.855000 0.999634466060308
14.865000 0.998313165406963
14.875000 0.998675601430399
14.885000 0.996695935924940
14.895000 0.994889890587295
14.905000 0.998446602870507
14.915000 0.999431151992233
14.925000 1.000331205332481
14.935000 0.996839572189926
14.945000 0.997361037290439
14.955000 0.997383747416781
14.965000 0.998233841463606
14.975000 0.997482216892029
14.985000 0.997664114942733
14.995000 0.996826839102286
15.005000 0.999594867838941
15.015000 0.999117812181841
15.025000 0.999505753827200
15.035000 1.000945391016984
15.045000 0.999167221929351
15.055000 0.997558445832924
15.065000 0.998423910174959
15.075000 1.000546685291768
15.085000 0.998237527984823
15.095000 0.999796696963644
15.105000 0.997562742347362
15.115000 0.997494524046223
15.125000 0.997678939331877
15.135000 0.999505661443116
15.145000 0.999268155474008
15.155000 1.000091645834274
15.165000 0.999998896112456
15.175000 0.997921944727471
15.185000 1.000769636102028
15.195000 1.000169673701258
15.205000 1.000039434463824
15.215000 0.997672933507803
15.225000 0.998159172617856
15.235000 1.000470850472265
15.245000 0.998593130770955
15.255000 0.998435139553876
15.265000 0.997345258910786
15.275000 0.998790781198812
15.285000 0.998959923017083
15.295000 0.997942595639614
15.305000 0.998451074286635
15.315000 0.999727903976154
15.325000 0.997116882683698
15.335000 0.999104885142591
15.345000 1.000293743927412
15.355000 0.999410122425326
15.365000 0.997595406068165
15.375000 1.003873814774273
15.385000 1.001003385268479
15.395000 0.998450962833818
15.405000 0.995784076400291
15.415000 0.999891575267336
15.425000 0.996894973594702
15.435000 0.998350550379035
15.445000 0.997316705680812
15.455000 1.000716440044428
15.465000 1.001927964022569
15.475000 0.999464245599936
15.485000 1.000814794356310
15.495000 1.001319292948289
15.505000 0.999279535824693
15.515000 0.997353195944272
15.525000 0.999708324665730
15.535000 1.001343276458261
15.545000 0.998700595361052
15.555000 1.000528496184502
15.565000 0.999597339463845
15.575000 1.000183821053893
15.585000 0.997013554636178
15.595000 0.997847914253755
15.605000 0.998405832304152
15.615000 0.999776392435736
15.625000 0.999981966602281
15.635000 1.000494695728727
15.645000 0.999767710783512
15.655000 1.000113192826531
15.665000 1.000196108181224
15.675000 1.000782527642472
15.685000 0.998214526657295
15.695000 0.999032664508382
15.705000 1.000017985377508
15.715000 1.002373326792434
15.725000 0.998410080524204
15.735000 0.999632625598651
15.745000 1.000222860774691
15.755000 0.999367779443866
15.765000 1.000542970563919
15.775000 0.999319510761560
15.785000 0.999265174279195
15.795000 0.998181110132736
15.805000 0.999754860302670
15.815000 0.997277050301653
15.825000 0.999476951122067
15.835000 0.999643805114506
15.845000 0.996323001592186
15.855000 0.999203943761155
15.865000 1.001082084091150
15.875000 0.999571241581268
15.885000 0.996282891923578
15.895000 0.998377606274829
15.905000 0.996421016994392
15.915000 0.998521012427437
15.925000 0.999882809824675
15.935000 1.001172983717075
15.945000 0.997692380858948
15.955000 0.996763817143587
15.965000 1.000828887426017
15.975000 0.998371236883635
15.985000 1.000269651035067
15.995000 1.000115930984565
16.005000 0.999866939890471
16.015000 0.998902733305853
16.025000 0.999189133646207
16.035000 0.997837473891956
16.045000 0.997033059701130
16.055000 0.997974354527306
16.065000 0.998488479204123
16.075000 0.996275291046038
16.085000 0.998028639037519
16.095000 0.998345979964188
16.105000 0.996109332433019
16.115000 0.998311849244854
16.125000 1.001569706184640
16.135000 1.000394608269324
16.145000 0.998830595285063
16.155000 0.999037891990619
16.165000 0.999089370939604
16.175000 1.002010003015428
16.185000 1.000535391950914
16.195000 0.997085326590087
16.205000 0.997544487189183
16.215000 1.000276302836574
16.225000 0.998068740753501
16.235000 0.998479391793838
16.245000 0.998748458088018
16.255000 0.999463669204044
16.265000 0.998496917612076
16.275000 0.999766857572960
16.285000 0.999952378344786
16.295000 0.995914376084493
16.305000 0.999413001492702
16.315000 0.997635665898457
16.325000 1.000263225802662
16.335000 1.000315367514376
16.345000 0.996632245903710
16.355000 0.997667456109977
16.365000 0.999251854557911
16.375000 0.999588292598312
16.385000 0.998764533570298
16.395000 0.999104741444570
16.405000 0.999888868382305
16.415000 0.998984987849024
16.425000 0.999665521033360
16.435000 0.999297427779838
16.445000 0.999469815383085
16.455000 0.998148616175913
16.465000 0.999638036491769
16.475000 0.998613947028553
16.485000 0.999726682266652
16.495000 1.001287696719261
16.505000 0.999589470937667
16.515000 0.997662013904571
16.525000 0.999338944033776
16.535000 0.998830819448991
16.545000 0.999923997071652
16.555000 1.000098706248319
16.565000 0.996631808566226
16.575000 0.996814054434741
16.585000 1.000421966252393
16.595000 0.999324249185441
16.605000 0.999581222410927
16.615000 0.999050493211695
16.625000 0.997911545077326
16.635000 0.998890291705483
16.645000 1.001072639889483
16.655000 0.998401749041534
16.665000 1.000895019553550
16.675000 0.997494419223793
16.685000 0.995528715715755
16.695000 0.998223234984887
16.705000 1.000007521331677
16.715000 0.999830110220181
16.725000 1.000808152520559
16.735000 0.999160181965282
16.745000 1.001112630691325
16.755000 1.000080077859304
16.765000 1.000231620283226
16.775000 0.999614484242830
16.785000 0.997700949424111
16.795000 0.998331244699683
16.805000 1.000449582292930
16.815000 0.997181675557749
16.825000 0.997139535940059
16.835000 0.999506277955406
16.845000 0.996862663504204
16.855000 1.000254115794985
16.865000 0.996769525476497
16.875000 0.998649875096367
16.885000 0.999432717379567
16.895000 1.001834914108825
16.905000 0.998348219128195
16.915000 0.997234858381687
16.925000 0.997819212196402
16.935000 0.999013745179979
16.945000 0.998566947757919
16.955000 0.999784036615089
16.965000 0.997586748220624
16.975000 0.999592426558002
16.985000 0.999054511481589
16.995000 0.997241742333532
17.005000 1.000868860119867
17.015000 0.996976869846505
17.025000 0.998487164680146
17.035000 0.998775514021303
17.045000 1.000081294973500
17.055000 1.000360905983127
17.065000 0.998567864160922
17.075000 0.998676528824139
17.085000 0.998390090011772
17.095000 0.997651518911716
17.105000 0.998988734057291
17.115000 1.001032981768492
17.125000 0.999422410350387
17.135000 1.000321558574138
17.145000 0.998018921592723
17.155000 0.998951238555513
17.165000 0.998233896606507
17.175000 0.998547842955072
17.185000 1.002104721054805
17.195000 0.997147601350485
17.205000 0.997924156924084
17.215000 0.998886561974243
17.225000 0.997524972783804
17.235000 0.997797606147612
17.245000 0.998990982373310
17.255000 0.998878744198678
17.265000 0.999465387544454
17.275000 0.998376424434600
17.285000 0.999697453362641
17.295000 0.996916379762767
17.305000 0.997276553666791
17.315000 0.999770633104043
17.325000 0.997176224340175
17.335000 1.001948077620436
17.345000 1.000027076499371
17.355000 1.000292714817484
17.365000 0.999137430075095
17.375000 0.999520522607277
17.385000 0.997819558372225
17.395000 0.999119744446470
17.405000 0.996543121063443
17.415000 0.996259679489574
17.425000 0.999310368363913
17.435000 0.998759113312567
17.445000 0.999224819325220
17.455000 0.998278523085745
17.465000 1.000557416928762
17.475000 1.000915646457501
17.485000 0.996636718845742
17.495000 0.999183738926612
17.505000 1.000407694846468
17.515000 0.999305854959227
17.525000 1.000646405114830
17.535000 0.997812090495026
17.545000 1.000592477162713
17.555000 0.998265496089353
17.565000 0.998568829454827
17.575000 0.999087344668282
17.585000 1.000437926100685
17.595000 0.998546887058853
17.605000 1.001322804643902
17.615000 1.000270069304920
17.625000 1.000973973718780
17.635000 1.000224063336720
17.645000 0.998506272950101
17.655000 0.998317522674923
17.665000 0.997792026299200
17.675000 0.996458518383894
17.685000 1.001553912391943
17.695000 0.998537843128187
17.705000 0.999636870862766
17.715000 0.996353966291034
17.725000 1.001322987745572
17.735000 0.997691051493739
17.745000 1.000077821557063
17.755000 0.997200064050901
17.765000 1.000123749512327
17.775000 0.995705557895422
17.785000 1.000395084689842
17.795000 0.998271319367518
17.805000 0.998958503690009
17.815000 0.999584166974079
17.825000 0.997473359692705
17.835000 1.001349181005839
17.845000 0.998972188110150
17.855000 1.000364807021157
17.865000 0.997891248115680
17.875000 0.999443181488078
17.885000 0.997026296728086
17.895000 0.999076811751682
17.905000 1.001407701915734
17.915000 0.998432305792924
17.925000 0.997498833399895
17.935000 1.000673282786114
17.945000 0.999567542562601
17.955000 0.997883321778034
17.965000 0.999202461925012
17.975000 0.998216261376833
17.985000 0.999054116557756
17.995000 0.997333240610821
18.005000 0.999305645516656
18.015000 0.999219170663961
18.025000 0.998878497039339
18.035000 1.001164456324982
18.045000 0.997910754072316
18.055000 0.999873850899660
18.065000 0.999905356557689
18.075000 0.997849982457714
18.085000 0.998769651059339
18.095000 0.996363596430195
18.105000 1.002079255500706
18.115000 0.997064644810280
18.125000 0.999150585084381
18.135000 0.997834355865276
18.145000 0.999940378086802
18.155000 0.998730361259405
18.165000 1.000852847030417
18.175000 0.999934385622981
18.185000 0.998637097968525
18.195000 0.999718719865345
18.205000 0.998073280861644
18.215000 0.996625370241436
18.225000 0.997648679161354
18.235000 0.997078879893811
18.245000 1.001351086074410
18.255000 0.998455549424666
18.265000 1.001605233047186
18.275000 0.999691605282082
18.285000 0.998525143810878
18.295000 0.997092016965648
18.305000 0.999334800608675
18.315000 0.998326862253306
18.325000 0.999376661922018
18.335000 0.997708354517856
18.345000 0.997405679340575
18.355000 0.998655430658362
18.365000 0.999376915405699
18.375000 0.999047841851120
18.385000 0.999505162112361
18.395000 1.001410342719802
18.405000 1.000151972617842
18.415000 0.998913983090241
18.425000 0.998197344301565
18.435000 0.997516016201695
18.445000 1.000197138217878
18.455000 0.999546511088908
18.465000 0.998213941964255
18.475000 1.000819692751671
18.485000 0.996350410524674
18.495000 1.000978316646714
18.505000 0.996341766143238
18.515000 0.999453501016334
18.525000 0.999456958905309
18.535000 0.998323530707250
18.545000 0.998567892826577
18.555000 0.997870185423193
18.565000 0.997584726412834
18.575000 0.999571870368190
18.585000 0.999141934052843
18.595000 0.999001754973463
18.605000 0.998805267426316
18.615000 1.000905473269737
18.625000 0.997999336090796
18.635000 0.997692674385078
18.645000 1.000457618029781
18.655000 0.998936789479092
18.665000 0.999249172733768
18.675000 0.998625467077250
18.685000 1.002111411870860
18.695000 0.998577018446111
18.705000 1.001039921454531
18.715000 0.998273549224670
18.725000 0.998551287333013
18.735000 0.997267336981123
18.745000 0.997708333679364
18.755000 0.999846060246142
18.765000 0.999611783315386
18.775000 1.000222061264554
18.785000 0.998245898213423
18.795000 1.000500727545431
18.805000 0.999200207677939
18.815000 1.000399840910988
18.825000 0.999952964471243
18.835000 0.996841446060573
18.845000 1.000506499405165
18.855000 0.997264620183994
18.865000 0.999098213497744
18.875000 0.999373307507598
18.885000 0.999533495025196
18.895000 1.000241016099323
18.905000 0.999228696401124
18.915000 0.999516602428927
18.925000 1.000431573219431
18.935000 0.999180364302710
18.945000 0.999531686731023
18.955000 1.000275592904424
18.965000 0.999162396439522
18.975000 0.997048892397499
18.985000 0.997704068961279
18.995000 0.999804733266380
19.005000 1.000154618018537
19.015000 1.000380259233865
19.025000 0.999784164405255
19.035000 0.997728834947421
19.045000 0.999160442631014
19.055000 0.997348146821459
19.065000 1.000314487484674
19.075000 1.000078766182243
19.085000 1.000300283827021
19.095000 1.001840150864009
19.105000 1.000561017686686
19.115000 0.998503892356087
19.125000 0.998113283685618
19.135000 0.997965953641316
19.145000 1.001983657448669
19.155000 0.999770556326279
19.165000 0.998451663547772
19.175000 0.995799485919533
19.185000 1.000478583781518
19.195000 0.999632339467529
19.205000 0.997953287947669
19.215000 0.995851902206840
19.225000 0.996780992715573
19.235000 0.997939140963208
19.245000 0.999129165376467
19.255000 0.996990206119142
19.265000 0.998116701401473
19.275000 0.999144594440787
19.285000 0.997954723644205
19.295000 0.998534566100530
19.305000 0.999029716649645
19.315000 0.997653882208192
19.325000 1.000174958751023
19.335000 0.998161195200901
19.345000 0.997214111666653
19.355000 0.997772804224190
19.365000 0.998510087223672
19.375000 1.000532991819448
19.385000 0.999737706909295
19.395000 0.997679521481588
19.405000 1.001044813564435
19.415000 0.998937250438806
19.425000 0.999706068538358
19.435000 0.997565331086162
19.445000 0.998936470946737
19.455000 0.999077464559582
19.465000 0.996686878914604
19.475000 0.996616403851077
19.485000 0.999697244494306
19.495000 0.998508478055067
19.505000 0.998848426339007
19.515000 0.997587913500717
19.525000 0.999299040689032
19.535000 0.999263292456100
19.545000 1.003111792001090
19.555000 0.998369883213028
19.565000 1.000220282684182
19.575000 0.998021418366802
19.585000 0.999259003180746
19.595000 0.999743207059421
19.605000 0.999437839678412
19.615000 0.998196434923700
19.625000 0.997134711027237
19.635000 1.000345759704613
19.645000 1.000254588285244
19.655000 1.000108447128677
19.665000 1.000893185264186
19.675000 0.998494835756745
19.685000 1.000540869928493
19.695000 0.998455444511340
19.705000 0.999316966607998
19.715000 0.997547501593256
19.725000 0.998161708492380
19.735000 0.998752712048274
19.745000 0.998219480651617
19.755000 0.996368755756509
19.765000 1.000327267363084
19.775000 1.000577952165967
19.785000 0.995668819218271
19.795000 0.998433349689620
19.805000 0.998475672468381
19.815000 1.000691423515882
19.825000 1.000714903012492
19.835000 1.000589113462898
19.845000 0.999018264454793
19.855000 0.997086680798106
19.865000 0.999529897021242
19.875000 0.999763706117807
19.885000 0.999842006937888
19.895000 0.997657900925960
19.905000 1.001108179442251
19.915000 1.000044470740293
19.925000 0.998531323412673
19.935000 0.998496677585858
19.945000 0.997517271049815
19.955000 0.997459241039131
19.965000 0.998096401193126
19.975000 0.997823011274321
19.985000 0.996403119278616
19.995000 0.998662046065025
20.005000 1.000675268287858
20.015000 1.001336265990008
20.025000 1.001041276470501
20.035000 0.999130803265718
20.045000 0.997849486956338
20.055000 0.999547006895987
20.065000 0.998495201010277
20.075000 1.002171126790275
20.085000 0.997836912016844
20.095000 0.999955578007825
20.105000 1.000053508668876
20.115000 0.999875995599735
20.125000 0.998490267621622
20.135000 0.998876500001698
20.145000 0.998739337897770
20.155000 0.998526505031667
20.165000 1.000156023783466
20.175000 0.998293957048331
20.185000 0.998775524667072
20.195000 0.997341554651562
20.205000 0.998573008103214
20.215000 0.999126155634759
20.225000 0.999867617415183
20.235000 0.999441131442188
20.245000 0.999331096861227
20.255000 1.000662248024759
20.265000 0.998671547080591
20.275000 0.998733180792624
20.285000 0.999406737249885
20.295000 0.998166163268931
20.305000 0.999278275542948
20.315000 0.998614027868645
20.325000 0.999118744645157
20.335000 0.996572136555539
20.345000 0.999352232148896
20.355000 0.998650158664005
20.365000 0.998522404564954
20.375000 0.999211836337284
20.385000 0.999474304728291
20.395000 0.997999428686836
20.405000 0.998120277609302
20.415000 0.998509189870681
20.425000 0.996591240863985
20.435000 0.998287405954973
20.445000 0.998644527635590
20.455000 1.001558049798554
20.465000 1.000308065242856
20.475000 0.995794584891919
20.485000 0.998552952399181
20.495000 1.000569347818983
20.505000 0.998771198690863
20.515000 0.999303747924856
20.525000 0.998602860523707
20.535000 0.997302772983902
20.545000 0.997945261763865
20.555000 0.999627768766935
20.565000 0.999363025449880
20.575000 0.998001666042224
20.585000 0.999650767214580
20.595000 0.997694000580114
20.605000 1.000480181744845
20.615000 0.999198125380813
20.625000 0.998371048497075
20.635000 0.997603391002975
20.645000 0.999139964564615
20.655000 0.997397175053753
20.665000 1.000113796955995
20.675000 0.999590036681575
20.685000 1.000183983583487
20.695000 0.998307167177394
20.705000 0.999785140556610
20.715000 0.997314121938326
20.725000 0.996316855188258
20.735000 0.998504416782994
20.745000 0.999480767470853
20.755000 0.998183302107341
20.765000 0.998361751039912
20.775000 0.997737167143858
20.785000 0.996898782587296
20.795000 1.000772711118423
20.805000 0.998821386572716
20.815000 1.000396819425820
20.825000 0.997197237339561
20.835000 0.997105145558762
20.845000 0.999566340168251
20.855000 0.998120898825785
20.865000 0.998948414630677
20.875000 1.002243849968842
20.885000 1.000521815292104
20.895000 0.998227115287987
20.905000 0.999052996900254
20.915000 0.999570660614690
20.925000 0.998892170908416
20.935000 0.998103335256358
20.945000 1.000049268056794
20.955000 0.998684925893410
20.965000 0.998864469791536
20.975000 1.001186648495439
20.985000 0.999371695031233
20.995000 1.000229878076428
21.005000 1.001246361057068
21.015000 0.997732985097495
21.025000 0.999532405551898
21.035000 0.999320533337212
21.045000 0.999456742131152
21.055000 0.999180099627599
21.065000 0.998884075685548
21.075000 0.999124513021711
21.085000 0.998289850872789
21.095000 0.997084781994447
21.105000 0.999640848202727
21.115000 0.999333246983972
21.125000 0.999025936985307
21.135000 1.000369580841654
21.145000 0.999250678504189
21.155000 0.999327530504221
21.165000 1.000023935080240
21.175000 0.996740620413549
21.185000 0.998124242492895
21.195000 0.999473519010024
21.205000 0.997373478555365
21.215000 0.996853838800005
21.225000 0.998189809207945
21.235000 1.000609787920644
21.245000 0.998883242082027
21.255000 0.999078213925158
21.265000 0.999536451912656
21.275000 0.997515107625164
21.285000 1.001966542977676
21.295000 0.998377949050101
21.305000 0.999364553294353
21.315000 0.999918650487440
21.325000 1.001139447327352
21.335000 0.999585544201089
21.345000 0.999825594055936
21.355000 0.999841834531722
21.365000 0.996867898599055
21.375000 0.996294307480154
21.385000 0.998470461874488
21.395000 0.999915571281165
21.405000 1.000727320615386
21.415000 1.001602226499871
21.425000 0.999173618460605
21.435000 0.996980421542118
21.445000 0.998722686678985
21.455000 1.000927699619852
21.465000 0.996070451341481
21.475000 1.000684759257344
21.485000 0.999712311237792
21.495000 0.997116269566044
21.505000 0.997796771379871
21.515000 0.998430776764070
21.525000 0.999065671852377
21.535000 0.995988455943586
21.545000 0.998231326939215
21.555000 0.999476798549610
21.565000 0.999171264016648
21.575000 0.999463535327538
21.585000 1.001107818273212
21.595000 0.999467984649679
21.605000 0.998890456440527
21.615000 0.999898017027006
21.625000 0.998425876524694
21.635000 0.998358691231627
21.645000 0.998756275451577
21.655000 0.999942836314504
21.665000 0.996605994722567
21.675000 0.999648709735606
21.685000 1.000337073903963
21.695000 0.997299572786060
21.705000 0.999337590657022
21.715000 0.999032764909243
21.725000 0.998293061964470
21.735000 0.998517683131488
21.745000 0.996707373666044
21.755000 0.998556621899302
21.765000 0.999471105340315
21.775000 0.999251843392210
21.785000 0.999696141419855
21.795000 0.999089952327648
21.805000 0.996642048772952
21.815000 0.999087403614769
21.825000 0.996886766481430
21.835000 0.998176652293201
21.845000 0.999989923693727
21.855000 0.998394869868612
21.865000 1.000446589269059
21.875000 0.999845184296904
21.885000 1.000908238044367
21.895000 0.997063739946113
21.905000 0.999292509568514
21.915000 0.997988278564689
21.925000 1.000165231795224
21.935000 0.999883402131046
21.945000 0.999320434385360
21.955000 0.997563320647116
21.965000 0.999137996306540
21.975000 1.000257855449435
21.985000 0.997309684380281
21.995000 1.000244135278750
22.005000 1.001335927393281
22.015000 0.999887767118253
22.025000 0.998143206368768
22.035000 1.000517239164887
22.045000 0.997862868602580
22.055000 0.997821753348452
22.065000 1.000277817500783
22.075000 1.000102986362769
22.085000 0.999702030316884
22.095000 0.998488915028643
22.105000 0.998333850315008
22.115000 0.998925942932923
22.125000 0.998894548096640
22.135000 0.999859742508573
22.145000 0.998439436175140
22.155000 0.999353678776165
22.165000 0.999373846945759
22.175000 0.999287774009552
22.185000 1.001234887114859
22.195000 1.000096820324169
22.205000 0.997256774107998
22.215000 0.996912461455649
22.225000 0.997119861598401
22.235000 0.996980634925389
22.245000 0.997695797316825
22.255000 0.997718059158311
22.265000 0.996327814285592
22.275000 0.998594201232548
22.285000 0.999385915664158
22.295000 0.997988227097759
22.305000 0.999430251157824
22.315000 1.000022251524896
22.325000 0.996785448109318
22.335000 1.000160018335634
22.345000 0.998816393720538
22.355000 1.000042662908165
22.365000 0.999937096650143
22.375000 0.998440308244919
22.385000 0.997867721196919
22.395000 0.999193139129785
22.405000 0.997221328678215
22.415000 0.999136603708193
22.425000 0.998928104669717
22.435000 1.001172912932421
22.445000 1.000183694943106
22.455000 0.998041475823728
22.465000 1.000090980618302
22.475000 1.000723793634205
22.485000 0.999771926528947
22.495000 0.999866609231695
22.505000 1.000468976060634
22.515000 0.999618867977397
22.525000 0.997886301926355
22.535000 0.999131439196366
22.545000 1.001639110601132
22.555000 0.997829166067288
22.565000 0.997927237282895
22.575000 0.998407334478181
22.585000 0.999287272223555
22.595000 0.999981883203541
22.605000 1.000057706471824
22.615000 0.998723131019745
22.625000 0.999449428886841
22.635000 0.999034597629712
22.645000 0.997180745144052
22.655000 0.998149832503699
22.665000 1.000917115966277
22.675000 0.997917987744784
22.685000 0.997225514399897
22.695000 0.997920778319187
22.705000 0.997813521614468
22.715000 1.000008728455164
22.725000 1.000399297826612
22.735000 0.999787060985691
22.745000 1.000079421347861
22.755000 0.998572594780983
22.765000 0.998405210016835
22.775000 1.000331619704744
22.785000 0.999712373984804
22.795000 0.998887004053366
22.805000 1.000826021969462
22.815000 1.000402698745929
22.825000 0.997222687766250
22.835000 1.000424205323347
22.845000 0.997141074624640
22.855000 0.998065487887991
22.865000 0.999530630051727
22.875000 0.997554657168123
22.885000 1.000637762024266
22.895000 0.998590735929471
22.905000 0.999152567078508
22.915000 0.998323429157941
22.925000 1.000824598476864
22.935000 0.998829636793707
22.945000 1.000138124757331
22.955000 0.999857736583848
22.965000 1.000047468719752
22.975000 0.998495510003164
22.985000 0.997386671780098
22.995000 0.998313655693734
23.005000 1.000288644375658
23.015000 1.000671404655028
23.025000 1.000216065724482
23.035000 0.998628002509653
23.045000 0.996611747661236
23.055000 0.999653198534679
23.065000 1.000075426193819
23.075000 0.999683407792805
23.085000 0.999862577161167
23.095000 0.998703297803146
23.105000 0.999143115280636
23.115000 0.998592438396621
23.125000 0.998100049731403
23.135000 0.998662010971306
23.145000 0.998057244297051
23.155000 0.996277638497976
23.165000 0.999723891142373
23.175000 0.997759678749297
23.185000 0.998571817973457
23.195000 0.999612434555443
23.205000 1.000410729813211
23.215000 0.999205103456652
23.225000 0.999757558475159
23.235000 0.999286178864945
23.245000 0.999998339876736
23.255000 0.999408178231193
23.265000 0.997599464785689
23.275000 1.000293091095803
23.285000 0.999473904380441
23.295000 0.998372569954855
23.305000 0.999244459054411
23.315000 1.000328580469749
23.325000 0.996658617607012
23.335000 0.997584683796571
23.345000 0.997514599075219
23.355000 0.997565874220340
23.365000 0.998520334469295
23.375000 0.998015540043801
23.385000 1.000896410128993
23.395000 0.999918907094023
23.405000 0.998773598353949
23.415000 0.998064284597119
23.425000 0.997447978033510
23.435000 0.998718830391266
23.445000 0.999852829863162
23.455000 0.997827870029819
23.465000 0.997737692126066
23.475000 0.996655033706420
23.485000 0.999105405284982
23.495000 0.998693711555820
23.505000 0.999540440387860
23.515000 0.997799631315313
23.525000 0.997648807229777
23.535000 0.998726177499337
23.545000 0.998384467095035
23.555000 1.000502499144291
23.565000 0.998821707953690
23.575000 0.997791789354784
23.585000 1.000794084509327
23.595000 0.998825259639095
23.605000 0.997691466646158
23.615000 0.997769060637729
23.625000 0.999083450213294
23.635000 0.998616293152725
23.645000 0.999085142868684
23.655000 0.998790621308340
23.665000 0.998337630860366
23.675000 0.999089693236511
23.685000 0.998559011074364
23.695000 0.999264670890362
23.705000 0.998677965203420
23.715000 0.999982956631259
23.725000 0.996554797513868
23.735000 0.997472006179441
23.745000 0.998822775432045
23.755000 1.000002231237393
23.765000 0.999628322644473
23.775000 1.000691306962568
23.785000 0.997292910378775
23.795000 0.998163351392616
23.805000 0.998799058870287
23.815000 0.997847695273444
23.825000 1.000966687126906
23.835000 0.999239302829501
23.845000 0.997891147614290
23.855000 0.999454346382773
23.865000 0.999729124116598
23.875000 0.999842350219951
23.885000 0.998542843961674
23.895000 0.998499281683463
23.905000 0.998024329776857
23.915000 0.999675390325266
23.925000 0.998477910148312
23.935000 0.999442506683637
23.945000 1.000379710790352
23.955000 1.000138830989824
23.965000 0.998884714105222
23.975000 0.999818322792765
23.985000 0.997530231186351
23.995000 0.997101241305207
24.005000 0.998954680551739
24.015000 0.997502197524252
24.025000 0.998421189556030
24.035000 1.000212170007150
24.045000 1.000260851866371
24.055000 0.998122146578498
24.065000 0.999343576516381
24.075000 0.999598815372636
24.085000 0.998590382653376
24.095000 0.998596041526757
24.105000 0.997887297661286
24.115000 1.001267077396414
24.125000 0.998802986366433
24.135000 0.999358517618591
24.145000 0.998331597142976
24.155000 0.998467809367461
24.165000 0.998588102034408
24.175000 0.998001232478338
24.185000 0.999874724928425
24.195000 0.998761567945815
24.205000 0.999767889823103
24.215000 0.998800293040316
24.225000 0.998836056267910
24.235000 0.997758000902026
24.245000 0.998629161795866
24.255000 1.001203031409919
24.265000 0.999373668210992
24.275000 0.997996887807069
24.285000 0.997917549583572
24.295000 0.998220851221818
24.305000 0.996915655840679
24.315000 0.999709045624383
24.325000 0.997021152072391
24.335000 0.998441383901295
24.345000 1.000171633009090
24.355000 0.998541576400138
24.365000 0.999613233503739
24.375000 0.998824428620278
24.385000 0.999049223214591
24.395000 0.999256870904050
24.405000 0.997861386531809
24.415000 0.999349630421812
24.425000 0.996850125732023
24.435000 0.998861242761162
24.445000 0.999705292612799
24.455000 0.997297218540259
24.465000 0.999512558857825
24.475000 0.998470809438184
24.485000 0.998616829166877
24.495000 0.998535319056713
24.505000 0.998792903752981
24.515000 1.000742131381161
24.525000 0.997650025131349
24.535000 1.000202704356424
24.545000 0.999428200513582
24.555000 0.999592858789924
24.565000 0.999695185268211
24.575000 1.001437226296297
24.585000 1.000802016767731
24.595000 0.998420146111121
24.605000 0.998192894534946
24.615000 0.999737448745434
24.625000 0.999642987578716
24.635000 0.998985245640158
24.645000 0.999520165796692
24.655000 0.998405973364753
24.665000 0.998366407585120
24.675000 0.998528115383605
24.685000 0.998894720611070
24.695000 0.998089359822796
24.705000 0.997465033060927
24.715000 0.997647450600508
24.725000 1.001144778042679
24.735000 0.998799414039569
24.745000 0.997019371527463
24.755000 0.998267636349548
24.765000 0.999309241632955
24.775000 1.000802256639388
24.785000 0.999024278814573
24.795000 1.000462286271343
24.805000 0.999070853733593
24.815000 0.999395555003361
24.825000 0.999184028790032
24.835000 0.998022934143365
24.845000 0.998675647940567
24.855000 0.999416202572158
24.865000 0.997927416271626
24.875000 1.000251867793010
24.885000 0.999064536240283
24.895000 0.999903476332567
24.905000 0.998415607427169
24.915000 0.998050651039734
24.925000 0.999035851286095
24.935000 0.998347969555515
24.945000 0.997980927102459
24.955000 0.998217507108452
24.965000 0.998409271724829
24.975000 0.999944220593916
24.985000 0.998489127506785
24.995000 0.996839080613474
25.005000 0.000000000000000


==> anc/Data_JCP/SI-Figure_S2/IBI/GR-WCA-rho-0.6.txt <==
0.005000 0.000000000000000
0.015000 0.000000000000000
0.025000 0.000000000000000
0.035000 0.000000000000000
0.045000 0.000000000000000
0.055000 0.000000000000000
0.065000 0.000000000000000
0.075000 0.000000000000000
0.085000 0.000000000000000
0.095000 0.000000000000000
0.105000 0.000000000000000
0.115000 0.000000000000000
0.125000 0.000000000000000
0.135000 0.000000000000000
0.145000 0.000000000000000
0.155000 0.000000000000000
0.165000 0.000000000000000
0.175000 0.000000000000000
0.185000 0.000000000000000
0.195000 0.000000000000000
0.205000 0.000000000000000
0.215000 0.000000000000000
0.225000 0.000000000000000
0.235000 0.000000000000000
0.245000 0.000000000000000
0.255000 0.000000000000000
0.265000 0.000000000000000
0.275000 0.000000000000000
0.285000 0.000000000000000
0.295000 0.000000000000000
0.305000 0.000000000000000
0.315000 0.000000000000000
0.325000 0.000000000000000
0.335000 0.000000000000000
0.345000 0.000000000000000
0.355000 0.000000000000000
0.365000 0.000000000000000
0.375000 0.000000000000000
0.385000 0.000000000000000
0.395000 0.000000000000000
0.405000 0.000000000000000
0.415000 0.000000000000000
0.425000 0.000000000000000
0.435000 0.000000000000000
0.445000 0.000000000000000
0.455000 0.000000000000000
0.465000 0.000000000000000
0.475000 0.000000000000000
0.485000 0.000000000000000
0.495000 0.000000000000000
0.505000 0.000000000000000
0.515000 0.000000000000000
0.525000 0.000000000000000
0.535000 0.000000000000000
0.545000 0.000000000000000
0.555000 0.000000000000000
0.565000 0.000000000000000
0.575000 0.000000000000000
0.585000 0.000000000000000
0.595000 0.000000000000000
0.605000 0.000000000000000
0.615000 0.000000000000000
0.625000 0.000000000000000
0.635000 0.000000000000000
0.645000 0.000000000000000
0.655000 0.000000000000000
0.665000 0.000000000000000
0.675000 0.000000000000000
0.685000 0.000000000000000
0.695000 0.000000000000000
0.705000 0.000000000000000
0.715000 0.000000000000000
0.725000 0.000000000000000
0.735000 0.000000000000000
0.745000 0.000000000000000
0.755000 0.000000000000000
0.765000 0.000000000000000
0.775000 0.000000000000000
0.785000 0.000000000000000
0.795000 0.000000000000000
0.805000 0.000000000000000
0.815000 0.000000000000000
0.825000 0.000000000000000
0.835000 0.000000000000000
0.845000 0.000000000000000
0.855000 0.000000000000000
0.865000 0.000000000000000
0.875000 0.000060630454511
0.885000 0.000239781458519
0.895000 0.001402855488457
0.905000 0.005002291642913
0.915000 0.013779899747969
0.925000 0.031276575002804
0.935000 0.072513375141334
0.945000 0.144165747393294
0.955000 0.236649234754441
0.965000 0.386992986553212
0.975000 0.557287154580237
0.985000 0.779850244560152
0.995000 1.013739676048980
1.005000 1.220416643777521
1.015000 1.464730730233030
1.025000 1.670014111805884
1.035000 1.869639162938673
1.045000 1.999141771090287
1.055000 2.122451433293846
1.065000 2.197832627279347
1.075000 2.260707547207544
1.085000 2.291325926735699
1.095000 2.281495395279375
1.105000 2.251198259406116
1.115000 2.220318511026397
1.125000 2.163909903794222
1.135000 2.102387719627125
1.145000 2.054481043168975
1.155000 2.006270926208051
1.165000 1.935527510595199
1.175000 1.902665363173862
1.185000 1.848644729520657
1.195000 1.798413861368196
1.205000 1.770105280858934
1.215000 1.722992347339887
1.225000 1.691026683784826
1.235000 1.644114234885696
1.245000 1.615497242971870
1.255000 1.564946107983363
1.265000 1.520366561334067
1.275000 1.486000923997008
1.285000 1.446720496971776
1.295000 1.431575157360690
1.305000 1.393232479692909
1.315000 1.365706751215929
1.325000 1.342587057045895
1.335000 1.305229489601324
1.345000 1.282706009751781
1.355000 1.264208366332572
1.365000 1.232987659656895
1.375000 1.202915566648174
1.385000 1.180785397689161
1.395000 1.153242675654487
1.405000 1.133933343854095
1.415000 1.121883006393118
1.425000 1.091809114481478
1.435000 1.071322878644516
1.445000 1.058830117363382
1.455000 1.036664442231631
1.465000 1.011928493688265
1.475000 1.002574234359070
1.485000 0.981556703276660
1.495000 0.968035840412823
1.505000 0.954048401945105
1.515000 0.937701004645715
1.525000 0.922623234401717
1.535000 0.917511254268891
1.545000 0.901019569952823
1.555000 0.892950777533092
1.565000 0.881595219029441
1.575000 0.861075960540426
1.585000 0.857707354022611
1.595000 0.853360976303733
1.605000 0.830756850753126
1.615000 0.823576187802808
1.625000 0.816342431182122
1.635000 0.814096732013855
1.645000 0.801612009218268
1.655000 0.795539642700294
1.665000 0.788817992888560
1.675000 0.777953584849917
1.685000 0.773871888803836
1.695000 0.770693857826378
1.705000 0.754370575164733
1.715000 0.754715111741179
1.725000 0.758981988196558
1.735000 0.754505527846343
1.745000 0.741932613412534
1.755000 0.746249767988969
1.765000 0.747111476013626
1.775000 0.736964597833720
1.785000 0.737710157634292
1.795000 0.736851427645634
1.805000 0.735629920406159
1.815000 0.733710620724529
1.825000 0.746143566691337
1.835000 0.746732056943300
1.845000 0.744937147367973
1.855000 0.741493299109357
1.865000 0.756026278078409
1.875000 0.747316161527260
1.885000 0.761110553082550
1.895000 0.774470069603200
1.905000 0.777617406116359
1.915000 0.781719953441150
1.925000 0.788802213190689
1.935000 0.797812702959304
1.945000 0.809003532494536
1.955000 0.825136292343608
1.965000 0.833644322501076
1.975000 0.842612381131134
1.985000 0.855837554884361
1.995000 0.875844144640712
2.005000 0.883991270782565
2.015000 0.897805890997738
2.025000 0.918068587780953
2.035000 0.932727044322609
2.045000 0.951064281775383
2.055000 0.974308784360669
2.065000 0.995538361276245
2.075000 1.010137461568738
2.085000 1.020661116529640
2.095000 1.038174742018477
2.105000 1.041584883570791
2.115000 1.063073080350719
2.125000 1.066999703969336
2.135000 1.083206140657236
2.145000 1.095254770510303
2.155000 1.113026030482718
2.165000 1.116167460790736
2.175000 1.120247536348946
2.185000 1.124686837872628
2.195000 1.123824835821860
2.205000 1.130806096042189
2.215000 1.136702407200295
2.225000 1.141671458445862
2.235000 1.144159070382631
2.245000 1.140338668721975
2.255000 1.144080544354600
2.265000 1.147445851181245
2.275000 1.147089333675902
2.285000 1.143021160467512
2.295000 1.140259829998783
2.305000 1.143330137582834
2.315000 1.136748998866865
2.325000 1.135974586169837
2.335000 1.139379748439695
2.345000 1.132153080375709
2.355000 1.131055121642686
2.365000 1.128306480983685
2.375000 1.125662891070538
2.385000 1.119897668281238
2.395000 1.115192151699578
2.405000 1.109547821791676
2.415000 1.110994498768421
2.425000 1.101950176657933
2.435000 1.105921692401411
2.445000 1.094672110515858
2.455000 1.092078792584849
2.465000 1.078881838255756
2.475000 1.078666821490337
2.485000 1.071052634691481
2.495000 1.073379776963831
2.505000 1.063948500253219
2.515000 1.060941546203084
2.525000 1.048944882140618
2.535000 1.050827226058902
2.545000 1.038422598791154
2.555000 1.034102234938769
2.565000 1.037371712243938
2.575000 1.030891377021251
2.585000 1.034941531081044
2.595000 1.024608926079295
2.605000 1.013703959992602
2.615000 1.006838447298913
2.625000 1.008964866955185
2.635000 1.004015016079271
2.645000 0.992136012607511
2.655000 0.985328619014708
2.665000 0.993084377032856
2.675000 0.990310645277346
2.685000 0.985120689345216
2.695000 0.970887804154319
2.705000 0.972992714939251
2.715000 0.969793238667423
2.725000 0.969342834029745
2.735000 0.968152159409504
2.745000 0.958904505743750
2.755000 0.951007752109382
2.765000 0.952153960528391
2.775000 0.947384535323312
2.785000 0.953100948253727
2.795000 0.946008630137157
2.805000 0.947893932011837
2.815000 0.941479856571512
2.825000 0.949777858426903
2.835000 0.944656164870308
2.845000 0.934709739399724
2.855000 0.937871370430139
2.865000 0.939288835367550
2.875000 0.935523519596592
2.885000 0.934352606983512
2.895000 0.942138622249916
2.905000 0.938390206251480
2.915000 0.932550295674833
2.925000 0.940613270887873
2.935000 0.936661334210860
2.945000 0.939857826551347
2.955000 0.936449851660311
2.965000 0.938313369570521
2.975000 0.942868953433409
2.985000 0.936671123855328
2.995000 0.951198034584239


==> anc/Data_JCP/SI-Figure_S2/ML/GR-LJ-rho-0.2.txt <==
0.01 0
0.03 0
0.05 0
0.07 0
0.09 0
0.11 0
0.13 0
0.15 0
0.17 0
0.19 0
0.21 0
0.23 0
0.25 0
0.27 0
0.29 0
0.31 0
0.33 0
0.35 0
0.37 0
0.39 0
0.41 0
0.43 0
0.45 0
0.47 0
0.49 0
0.51 0
0.53 0
0.55 0
0.57 0
0.59 0
0.61 0
0.63 0
0.65 0
0.67 0
0.69 0
0.71 0
0.73 0
0.75 0
0.77 0
0.79 0
0.81 0
0.83 0
0.85 0
0.87 4.39576e-05
0.89 0.00057293
0.91 0.00644389
0.93 0.0397098
0.95 0.145579
0.97 0.373639
0.99 0.728421
1.01 1.14691
1.03 1.5775
1.05 1.92823
1.07 2.1827
1.09 2.3328
1.11 2.3973
1.13 2.39625
1.15 2.33672
1.17 2.24457
1.19 2.15916
1.21 2.05321
1.23 1.94449
1.25 1.84118
1.27 1.75738
1.29 1.66391
1.31 1.58057
1.33 1.52159
1.35 1.44882
1.37 1.39193
1.39 1.34445
1.41 1.28825
1.43 1.24721
1.45 1.2051
1.47 1.16739
1.49 1.14074
1.51 1.11672
1.53 1.08493
1.55 1.06947
1.57 1.05117
1.59 1.03267
1.61 1.01291
1.63 0.994523
1.65 0.983852
1.67 0.969641
1.69 0.957864
1.71 0.955145
1.73 0.945598
1.75 0.942841
1.77 0.936826
1.79 0.933822
1.81 0.928997
1.83 0.924096
1.85 0.922464
1.87 0.930506
1.89 0.92733
1.91 0.929213
1.93 0.935344
1.95 0.936923
1.97 0.950454
1.99 0.955852
2.01 0.966205
2.03 0.971964
2.05 0.984743
2.07 1.00288
2.09 1.01195
2.11 1.023
2.13 1.03376
2.15 1.03912
2.17 1.05203
2.19 1.05143
2.21 1.06048
2.23 1.0686
2.25 1.06504
2.27 1.06991
2.29 1.06953
2.31 1.06723
2.33 1.06764
2.35 1.06269
2.37 1.06529
2.39 1.0577
2.41 1.05392
2.43 1.05365
2.45 1.05182
2.47 1.04642
2.49 1.03955
2.51 1.04339
2.53 1.03409
2.55 1.03151
2.57 1.02983
2.59 1.02457
2.61 1.02908
2.63 1.01906
2.65 1.01912
2.67 1.01823
2.69 1.01293
2.71 1.00914
2.73 1.006
2.75 1.00711
2.77 1.00418
2.79 1.00466
2.81 1.00195
2.83 0.999626
2.85 0.998801
2.87 0.996088
2.89 1.00185
2.91 0.993553
2.93 0.998879
2.95 0.999103
2.97 0.997208
2.99 0.997437
3.01 0.996047
3.03 0.998098
3.05 0.997501
3.07 0.996869
3.09 0.996713
3.11 0.996976
3.13 0.997717
3.15 1.00287
3.17 1.00285
3.19 1.00122
3.21 0.998717
3.23 1.00036
3.25 1.00053
3.27 1.00258
3.29 1.0047
3.31 1.00299
3.33 1.00468
3.35 1.00414
3.37 1.00389
3.39 1.00548
3.41 1.00753
3.43 1.00496
3.45 1.00669
3.47 1.00601
3.49 1.0023
3.51 1.00364
3.53 1.00368
3.55 1.00369
3.57 1.00259
3.59 1.00268
3.61 1.00444
3.63 1.00432
3.65 1.00379
3.67 1.0037
3.69 1.00127
3.71 1.00348
3.73 1.00363
3.75 1.00078
3.77 1.00283
3.79 1.00021
3.81 1.00196
3.83 1.00224
3.85 1.00394
3.87 1.00015
3.89 1.00148
3.91 1.00048
3.93 0.999276
3.95 0.999125
3.97 1.00023
3.99 0.998687
4.01 1.00239
4.03 0.999242
4.05 0.999636
4.07 1.00028
4.09 0.99926
4.11 1.00078
4.13 1.00263
4.15 0.99854
4.17 1.00075
4.19 1.00011
4.21 0.997581
4.23 1.0011
4.25 1.00051
4.27 1.00218
4.29 1.00135
4.31 1.00089
4.33 0.998701
4.35 0.999821
4.37 1.0009
4.39 1.00072
4.41 0.998895
4.43 1.00118
4.45 0.997975
4.47 1.00093
4.49 0.997233
4.51 0.999563
4.53 0.998583
4.55 0.996239
4.57 0.996554
4.59 0.999983
4.61 0.999922
4.63 0.998593
4.65 1.00041
4.67 1.00079
4.69 1.00063
4.71 1.00133
4.73 1.00113
4.75 0.997803
4.77 1.0025
4.79 0.999033
4.81 0.998006
4.83 0.999751
4.85 1.00193
4.87 0.998584
4.89 0.998204
4.91 1.00033
4.93 0.998457
4.95 1.00253
4.97 0.998413
4.99 1.00208
5.01 1.00228
5.03 0.998864
5.05 0.999532
5.07 0.997726
5.09 0.997375
5.11 0.997339
5.13 1.0001
5.15 0.999459
5.17 1.00216
5.19 0.996845
5.21 0.999842
5.23 0.997491
5.25 0.999542
5.27 0.998761
5.29 1.00089
5.31 1.00018
5.33 1.00069
5.35 1.00135
5.37 0.999904
5.39 0.999282
5.41 0.999332
5.43 0.998891
5.45 0.999894
5.47 0.998361
5.49 0.998788
5.51 0.999479
5.53 0.994435
5.55 1.00059
5.57 0.99851
5.59 0.99489
5.61 0.994683
5.63 1.00224
5.65 1.00097
5.67 0.998861
5.69 1.00123
5.71 0.999702
5.73 0.99923
5.75 0.999149
5.77 0.997318
5.79 1.00031
5.81 1.00081
5.83 0.996202
5.85 1.00016
5.87 0.996452
5.89 0.998384
5.91 1.0002
5.93 1.00141
5.95 1.00033
5.97 0.996237
5.99 0.998863
6.01 1.00037
6.03 0.99814
6.05 1.00081
6.07 0.999062
6.09 0.995787
6.11 0.994758
6.13 0.998951
6.15 0.998529
6.17 1.00231
6.19 0.99655
6.21 0.999618
6.23 0.997913
6.25 0.998973
6.27 0.996434
6.29 0.997528
6.31 0.998092
6.33 0.999008
6.35 1.00085
6.37 0.999503
6.39 0.999995
6.41 0.998955
6.43 0.998239
6.45 0.999438
6.47 0.998061
6.49 1.00052
6.51 0.999532
6.53 0.999518
6.55 0.998569
6.57 0.99802
6.59 0.998887
6.61 0.997457
6.63 1.00015
6.65 0.999434
6.67 0.997521
6.69 0.997659
6.71 0.998921
6.73 0.999053
6.75 1.00022
6.77 1.00043
6.79 1.00024
6.81 0.999073
6.83 0.999591
6.85 0.999579
6.87 0.999391
6.89 1.00017
6.91 0.999531
6.93 0.999351
6.95 0.999002
6.97 0.999682
6.99 0.999618
7.01 0.99959
7.03 0.999375
7.05 1.00052
7.07 1.00033
7.09 0.998005
7.11 0.998106
7.13 0.999422
7.15 0.998133
7.17 1.00098
7.19 1.00083
7.21 0.9994
7.23 0.999681
7.25 1.00176
7.27 0.997416
7.29 0.99824
7.31 0.99908
7.33 0.999318
7.35 0.997221
7.37 1.00066
7.39 0.998039
7.41 0.998448
7.43 0.997942
7.45 0.99958
7.47 0.996528
7.49 1.00004
7.51 0.999842
7.53 1.0008
7.55 0.99888
7.57 0.999911
7.59 1.00025
7.61 0.999015
7.63 0.997706
7.65 0.999834
7.67 1.00023
7.69 0.996821
7.71 0.996966
7.73 0.999516
7.75 0.99664
7.77 0.999027
7.79 0.998155
7.81 0.999788
7.83 0.998828
7.85 1.00043
7.87 0.99978
7.89 1.00041
7.91 0.998519
7.93 0.998421
7.95 0.999655
7.97 1.00105
7.99 1.00133
8.01 0.998315
8.03 0.999112
8.05 0.999807
8.07 0.999013
8.09 0.999242
8.11 0.99791
8.13 0.9988
8.15 0.999361
8.17 1.00003
8.19 0.999806
8.21 0.9997
8.23 0.99906
8.25 1.0005
8.27 0.998076
8.29 0.998116
8.31 1.00079
8.33 0.999075
8.35 1.00043
8.37 1.00236
8.39 0.998934
8.41 0.999972
8.43 0.999393
8.45 1.00045
8.47 0.999401
8.49 0.999911
8.51 1.00013
8.53 0.998397
8.55 0.999723
8.57 0.998963
8.59 1.00156
8.61 1.00009
8.63 0.9984
8.65 0.99898
8.67 0.999323
8.69 1.00073
8.71 0.997688
8.73 1.00061
8.75 1.00074
8.77 0.997476
8.79 0.999743
8.81 0.999194
8.83 1.00029
8.85 1.00043
8.87 0.998582
8.89 0.999333
8.91 0.998932
8.93 1.0008
8.95 0.999981
8.97 0.998665
8.99 0.997148
9.01 1.00084
9.03 1.00153
9.05 0.999205
9.07 1.00143
9.09 0.99891
9.11 1.00057
9.13 0.999098
9.15 0.998341
9.17 0.999413
9.19 0.999508
9.21 0.998783
9.23 0.998268
9.25 0.998646
9.27 1.00011
9.29 0.998753
9.31 0.998674
9.33 1.00143
9.35 1.00193
9.37 0.998273
9.39 0.997263
9.41 0.999315
9.43 0.997529
9.45 0.998166
9.47 0.998758
9.49 0.99947
9.51 0.997046
9.53 1.00024
9.55 0.998388
9.57 0.998815
9.59 1.00044
9.61 1.00056
9.63 0.99973
9.65 0.999042
9.67 0.99988
9.69 0.997193
9.71 0.998805
9.73 0.999639
9.75 0.998228
9.77 0.999737
9.79 1.00157
9.81 1.00095
9.83 0.998096
9.85 1.00084
9.87 0.998462
9.89 0.998452
9.91 0.998572
9.93 0.999326
9.95 0.999788
9.97 0.997417


==> anc/Data_JCP/SI-Figure_S2/ML/GR-LJ-rho-0.6.txt <==
0.01 0
0.03 0
0.05 0
0.07 0
0.09 0
0.11 0
0.13 0
0.15 0
0.17 0
0.19 0
0.21 0
0.23 0
0.25 0
0.27 0
0.29 0
0.31 0
0.33 0
0.35 0
0.37 0
0.39 0
0.41 0
0.43 0
0.45 0
0.47 0
0.49 0
0.51 0
0.53 0
0.55 0
0.57 0
0.59 0
0.61 0
0.63 0
0.65 0
0.67 0
0.69 0
0.71 0
0.73 0
0.75 0
0.77 0
0.79 0
0.81 0
0.83 0
0.85 0
0.87 2.44209e-05
0.89 0.000988305
0.91 0.00900277
0.93 0.053088
0.95 0.190875
0.97 0.473189
0.99 0.89269
1.01 1.37773
1.03 1.83211
1.05 2.19359
1.07 2.41773
1.09 2.51965
1.11 2.5221
1.13 2.44792
1.15 2.34036
1.17 2.20911
1.19 2.06881
1.21 1.9297
1.23 1.79323
1.25 1.66644
1.27 1.55646
1.29 1.45093
1.31 1.35438
1.33 1.27086
1.35 1.19427
1.37 1.13209
1.39 1.06985
1.41 1.01569
1.43 0.970884
1.45 0.930526
1.47 0.890549
1.49 0.8547
1.51 0.823377
1.53 0.79948
1.55 0.777905
1.57 0.758593
1.59 0.740061
1.61 0.722525
1.63 0.713871
1.65 0.702457
1.67 0.696235
1.69 0.690231
1.71 0.681847
1.73 0.683517
1.75 0.687168
1.77 0.688392
1.79 0.694519
1.81 0.70606
1.83 0.712326
1.85 0.726915
1.87 0.741677
1.89 0.762483
1.91 0.784127
1.93 0.80932
1.95 0.836848
1.97 0.869517
1.99 0.903493
2.01 0.941124
2.03 0.981874
2.05 1.02162
2.07 1.06378
2.09 1.10047
2.11 1.13539
2.13 1.16076
2.15 1.18613
2.17 1.20601
2.19 1.21757
2.21 1.22273
2.23 1.22671
2.25 1.22325
2.27 1.22061
2.29 1.20851
2.31 1.19492
2.33 1.18152
2.35 1.16383
2.37 1.1471
2.39 1.13294
2.41 1.11463
2.43 1.09655
2.45 1.07977
2.47 1.06058
2.49 1.04482
2.51 1.02844
2.53 1.01236
2.55 0.997462
2.57 0.984766
2.59 0.974045
2.61 0.963448
2.63 0.952136
2.65 0.943236
2.67 0.933093
2.69 0.925945
2.71 0.920634
2.73 0.914823
2.75 0.909998
2.77 0.907889
2.79 0.905774
2.81 0.905192
2.83 0.905467
2.85 0.907844
2.87 0.909211
2.89 0.914778
2.91 0.918643
2.93 0.925359
2.95 0.93236
2.97 0.938902
2.99 0.946001
3.01 0.952813
3.03 0.962163
3.05 0.971012
3.07 0.981128
3.09 0.988573
3.11 0.99927
3.13 1.00635
3.15 1.01628
3.17 1.02259
3.19 1.03026
3.21 1.03775
3.23 1.04207
3.25 1.04723
3.27 1.04712
3.29 1.05038
3.31 1.05561
3.33 1.05275
3.35 1.05362
3.37 1.05269
3.39 1.05016
3.41 1.05008
3.43 1.04631
3.45 1.04438
3.47 1.03983
3.49 1.03769
3.51 1.03259
3.53 1.0286
3.55 1.02459
3.57 1.01879
3.59 1.01371
3.61 1.00947
3.63 1.00655
3.65 1.00139
3.67 0.997201
3.69 0.994204
3.71 0.988903
3.73 0.986619
3.75 0.983018
3.77 0.979924
3.79 0.977318
3.81 0.97739
3.83 0.975008
3.85 0.97272
3.87 0.970908
3.89 0.973778
3.91 0.973081
3.93 0.97116
3.95 0.97458
3.97 0.973327
3.99 0.975578
4.01 0.978504
4.03 0.980693
4.05 0.980535
4.07 0.985764
4.09 0.987169
4.11 0.988989
4.13 0.99184
4.15 0.993115
4.17 0.996409
4.19 0.99799
4.21 1.00171
4.23 1.00198
4.25 1.00591
4.27 1.00688
4.29 1.00856
4.31 1.01111
4.33 1.01198
4.35 1.01396
4.37 1.01349
4.39 1.01713
4.41 1.01498
4.43 1.01353
4.45 1.01497
4.47 1.01577
4.49 1.01466
4.51 1.01382
4.53 1.01422
4.55 1.01336
4.57 1.01119
4.59 1.01109
4.61 1.00907
4.63 1.0071
4.65 1.00544
4.67 1.00609
4.69 1.00603
4.71 1.00361
4.73 1.00175
4.75 0.998088
4.77 1.00074
4.79 0.995689
4.81 0.996394
4.83 0.995468
4.85 0.994901
4.87 0.992559
4.89 0.994134
4.91 0.993356
4.93 0.992355
4.95 0.992192
4.97 0.992006
4.99 0.994902
5.01 0.993319
5.03 0.991506
5.05 0.99154
5.07 0.992901
5.09 0.994393
5.11 0.992238
5.13 0.995178
5.15 0.996522
5.17 0.994784
5.19 0.995851
5.21 0.998597
5.23 0.99897
5.25 0.99961
5.27 0.998409
5.29 0.998157
5.31 1.00096
5.33 1.00143
5.35 1.0029
5.37 1.00279
5.39 1.00277
5.41 1.00302
5.43 1.00234
5.45 1.0047
5.47 1.00486
5.49 1.00415
5.51 1.00369
5.53 1.00655
5.55 1.00398
5.57 1.00455
5.59 1.00541
5.61 1.00523
5.63 1.0044
5.65 1.0035
5.67 1.00516
5.69 1.00307
5.71 1.00172
5.73 1.00282
5.75 1.00126
5.77 1.00176
5.79 1.00057
5.81 0.999853
5.83 0.999537
5.85 1.0002
5.87 0.998883
5.89 0.999652
5.91 0.999537
5.93 0.998242
5.95 0.998504
5.97 0.998763
5.99 0.99894
6.01 0.998268
6.03 0.997546
6.05 0.997019
6.07 0.99902
6.09 0.99805
6.11 0.997278
6.13 0.997616
6.15 0.998601
6.17 0.998939
6.19 0.997697
6.21 0.99902
6.23 1.00068
6.25 1.00019
6.27 0.998164
6.29 0.998996
6.31 0.998997
6.33 0.999624
6.35 0.999314
6.37 1.00059
6.39 0.999497
6.41 1.00058
6.43 1.00011
6.45 1.00158
6.47 1.00123
6.49 1.00217
6.51 1.00205
6.53 1.0022
6.55 1.00162
6.57 1.00047
6.59 1.00128
6.61 1.00188
6.63 1.00066
6.65 1.00074
6.67 1.00191
6.69 1.00044
6.71 1.00212
6.73 1.00149
6.75 1.00112
6.77 1.00041
6.79 1.00255
6.81 1.0013
6.83 1.0008
6.85 0.999853
6.87 1.00042
6.89 1.00089
6.91 1.00073
6.93 0.9997
6.95 0.999651
6.97 1.00019
6.99 0.999964
7.01 1.00059
7.03 0.998614
7.05 1.00039
7.07 1.00001
7.09 0.998847
7.11 1.00065
7.13 1.00086
7.15 0.999636
7.17 0.998435
7.19 0.999933
7.21 0.998053
7.23 0.999866
7.25 0.999181
7.27 1.00011
7.29 1.0007
7.31 0.999826
7.33 1.00109
7.35 0.999571
7.37 1.00025
7.39 0.999909
7.41 1.0006
7.43 1.00076
7.45 0.999357
7.47 1.00065
7.49 1.0016
7.51 0.999639
7.53 0.999256
7.55 1.00084
7.57 1.00116
7.59 1.00072
7.61 1.00005
7.63 1.00057
7.65 1.00107
7.67 1.00077
7.69 0.998693
7.71 1.0016
7.73 0.999238
7.75 1.00065
7.77 1.00052
7.79 1.0008
7.81 0.999214
7.83 0.99962
7.85 1.00059
7.87 0.999924
7.89 1.00057
7.91 1.00051
7.93 1.00072
7.95 1.00001
7.97 1.0002
7.99 1.001
8.01 1.00033
8.03 1.00119
8.05 1.00089
8.07 1.00123
8.09 0.999448
8.11 1.0006
8.13 0.999055
8.15 1.00035
8.17 1.00056
8.19 1.00002
8.21 1.00103
8.23 0.999848
8.25 1.00102
8.27 1.00086
8.29 1.00077
8.31 1.00126
8.33 1.00076
8.35 0.999258
8.37 1.00028
8.39 1.00002
8.41 1.00046
8.43 1.00054
8.45 1.00084
8.47 0.999926
8.49 0.999699
8.51 0.999312
8.53 0.999815
8.55 1.0001
8.57 1.00052
8.59 1.00105
8.61 1
8.63 1.00095
8.65 1.00138
8.67 1.00053
8.69 0.99993
8.71 0.999273
8.73 1.00025
8.75 1.00029
8.77 1.00226
8.79 1.00029
8.81 1.0007
8.83 0.999916
8.85 0.999853
8.87 1.00018
8.89 1.00041
8.91 0.999736
8.93 0.9992
8.95 0.999847
8.97 0.99843
8.99 0.999384
9.01 0.999816
9.03 1.0002
9.05 1.00017
9.07 1.00113
9.09 0.99965
9.11 0.999936
9.13 1.00109
9.15 1.00135
9.17 0.999868
9.19 1.00045
9.21 1.00146
9.23 1.00025
9.25 1.00036
9.27 1.00053
9.29 1.00029
9.31 0.999523
9.33 0.999645
9.35 1.0011
9.37 1.00083
9.39 1.00111
9.41 1.00023
9.43 1.00027
9.45 1.00006
9.47 1.00043
9.49 1.00031
9.51 1.00042
9.53 0.999916
9.55 1.0012
9.57 0.999678
9.59 1.0006
9.61 1.00048
9.63 1.00042
9.65 0.999678
9.67 1.00103
9.69 0.999927
9.71 1.00058
9.73 1.00121
9.75 1.00087
9.77 1.00117
9.79 1.00074
9.81 0.99967
9.83 1.00015
9.85 0.999941
9.87 0.999749
9.89 1.00014
9.91 1.0004
9.93 0.999731
9.95 0.999759
9.97 1.0014


==> anc/Data_JCP/SI-Figure_S2/ML/GR-Shoulder-epsilon_1-T_1-rho_0.100.txt <==
0.01 0
0.03 0
0.05 0
0.07 0
0.09 0
0.11 0
0.13 0
0.15 0
0.17 0
0.19 0
0.21 0
0.23 0
0.25 0
0.27 0
0.29 0
0.31 0
0.33 0
0.35 0
0.37 0
0.39 0
0.41 0
0.43 0
0.45 0
0.47 0
0.49 0
0.51 0
0.53 0
0.55 0
0.57 0
0.59 0
0.61 0
0.63 0
0.65 0
0.67 0
0.69 0
0.71 0
0.73 0
0.75 0
0.77 0
0.79 0
0.81 0
0.83 0
0.85 0.000179967
0.87 0.00102568
0.89 0.00624493
0.91 0.0225536
0.93 0.0520873
0.95 0.106114
0.97 0.178441
0.99 0.254902
1.01 0.335125
1.03 0.406862
1.05 0.475622
1.07 0.530233
1.09 0.579306
1.11 0.617471
1.13 0.643566
1.15 0.665939
1.17 0.690053
1.19 0.697909
1.21 0.712227
1.23 0.711508
1.25 0.71999
1.27 0.721017
1.29 0.711756
1.31 0.72004
1.33 0.720829
1.35 0.717799
1.37 0.71789
1.39 0.714072
1.41 0.712424
1.43 0.714084
1.45 0.702793
1.47 0.699215
1.49 0.699737
1.51 0.700009
1.53 0.701689
1.55 0.697356
1.57 0.686979
1.59 0.68302
1.61 0.679048
1.63 0.674705
1.65 0.674453
1.67 0.665735
1.69 0.663649
1.71 0.657005
1.73 0.651414
1.75 0.651341
1.77 0.639012
1.79 0.637413
1.81 0.631187
1.83 0.631756
1.85 0.619455
1.87 0.615243
1.89 0.612024
1.91 0.608899
1.93 0.60823
1.95 0.599952
1.97 0.600073
1.99 0.589571
2.01 0.594638
2.03 0.582161
2.05 0.577004
2.07 0.577526
2.09 0.575427
2.11 0.56845
2.13 0.560467
2.15 0.564468
2.17 0.55903
2.19 0.548325
2.21 0.548393
2.23 0.54543
2.25 0.538984
2.27 0.543916
2.29 0.54323
2.31 0.541926
2.33 0.544277
2.35 0.551449
2.37 0.561587
2.39 0.570222
2.41 0.593619
2.43 0.620639
2.45 0.662921
2.47 0.719279
2.49 0.784346
2.51 0.858168
2.53 0.934915
2.55 1.01618
2.57 1.07725
2.59 1.13241
2.61 1.17678
2.63 1.20173
2.65 1.22538
2.67 1.23783
2.69 1.23852
2.71 1.24124
2.73 1.23734
2.75 1.23717
2.77 1.22919
2.79 1.22455
2.81 1.21811
2.83 1.21151
2.85 1.20881
2.87 1.20012
2.89 1.19086
2.91 1.18918
2.93 1.17853
2.95 1.16899
2.97 1.16829
2.99 1.15836
3.01 1.15313
3.03 1.15317
3.05 1.14541
3.07 1.13575
3.09 1.13221
3.11 1.12549
3.13 1.12702
3.15 1.11068
3.17 1.10862
3.19 1.1069
3.21 1.10695
3.23 1.09394
3.25 1.09052
3.27 1.08385
3.29 1.08314
3.31 1.08499
3.33 1.07924
3.35 1.0696
3.37 1.06577
3.39 1.06563
3.41 1.0629
3.43 1.05702
3.45 1.05424
3.47 1.0498
3.49 1.05055
3.51 1.04453
3.53 1.04405
3.55 1.03993
3.57 1.04128
3.59 1.03524
3.61 1.03764
3.63 1.03553
3.65 1.03601
3.67 1.03554
3.69 1.03182
3.71 1.03355
3.73 1.0335
3.75 1.02719
3.77 1.03024
3.79 1.02806
3.81 1.02281
3.83 1.02298
3.85 1.02392
3.87 1.02291
3.89 1.02137
3.91 1.01689
3.93 1.02111
3.95 1.01659
3.97 1.01795
3.99 1.01127
4.01 1.01642
4.03 1.01382
4.05 1.0135
4.07 1.01448
4.09 1.01235
4.11 1.00539
4.13 1.00329
4.15 1.0073
4.17 1.00267
4.19 1.00109
4.21 1.00361
4.23 1.00255
4.25 1.0023
4.27 1.00328
4.29 0.999537
4.31 0.993598
4.33 0.991364
4.35 0.997573
4.37 0.989985
4.39 0.996788
4.41 0.994869
4.43 0.98716
4.45 0.990619
4.47 0.987019
4.49 0.984712
4.51 0.984269
4.53 0.992902
4.55 0.983634
4.57 0.985873
4.59 0.984994
4.61 0.985172
4.63 0.981324
4.65 0.982663
4.67 0.983412
4.69 0.980865
4.71 0.978378
4.73 0.979615
4.75 0.979828
4.77 0.98045
4.79 0.976085
4.81 0.978158
4.83 0.981261
4.85 0.979238
4.87 0.979625
4.89 0.978319
4.91 0.979278
4.93 0.977626
4.95 0.974459
4.97 0.982731
4.99 0.979681
5.01 0.978621
5.03 0.976245
5.05 0.977937
5.07 0.977871
5.09 0.981377
5.11 0.979551
5.13 0.982541
5.15 0.983166
5.17 0.984146
5.19 0.987157
5.21 0.987126
5.23 0.988036
5.25 0.987846
5.27 0.989178
5.29 0.99231
5.31 0.995515
5.33 0.990866
5.35 0.990984
5.37 0.993015
5.39 0.992901
5.41 0.992072
5.43 0.997118
5.45 0.997379
5.47 0.99528
5.49 0.994534
5.51 0.996592
5.53 0.996099
5.55 0.997297
5.57 0.997954
5.59 0.997695
5.61 0.999655
5.63 1.00087
5.65 0.999672
5.67 0.99927
5.69 0.997779
5.71 1.00037
5.73 0.999481
5.75 1.0027
5.77 1.00202
5.79 0.999798
5.81 0.999156
5.83 1.0024
5.85 1.00654
5.87 0.997808
5.89 1.00174
5.91 1.00206
5.93 1.00644
5.95 1.00441
5.97 0.998885
5.99 1.00459
6.01 1.00552
6.03 1.00251
6.05 1.00421
6.07 0.998692
6.09 1.00518
6.11 1.004
6.13 1.00226
6.15 1.00458
6.17 1.00476
6.19 1.00205
6.21 1.00161
6.23 1.00527
6.25 1.00288
6.27 1.00189
6.29 1.00273
6.31 1.00125
6.33 1.00265
6.35 1.00472
6.37 1.00228
6.39 1.00964
6.41 1.00026
6.43 1.00604
6.45 1.00726
6.47 1.00524
6.49 1.00433
6.51 1.0061
6.53 1.00108
6.55 1.00425
6.57 1.00084
6.59 1.00317
6.61 1.00539
6.63 0.999584
6.65 0.99925
6.67 1.00299
6.69 1.00274
6.71 1.00218
6.73 0.999172
6.75 1.00486
6.77 1.00059
6.79 1.00457
6.81 1.00468
6.83 1.00207
6.85 1.00409
6.87 1.00476
6.89 0.997791
6.91 0.99999
6.93 1.00088
6.95 0.999745
6.97 1.00241
6.99 1.0025
7.01 1.00208
7.03 0.998498
7.05 1.00079
7.07 0.998957
7.09 1.0013
7.11 1.00452
7.13 1.00004
7.15 1.00311
7.17 1.00193
7.19 0.998929
7.21 0.999377
7.23 1.00147
7.25 1.00306
7.27 0.995895
7.29 1.0016
7.31 0.997044
7.33 0.999447
7.35 1.00067
7.37 1.00212
7.39 1.00063
7.41 1.00278
7.43 0.999247
7.45 0.998378
7.47 0.998535
7.49 1.00022
7.51 1.00076
7.53 1.00011
7.55 1.00347
7.57 1.00342
7.59 0.997282
7.61 1.00076
7.63 0.997688
7.65 0.998802
7.67 1.00101
7.69 0.99856
7.71 0.996516
7.73 0.995629
7.75 0.997471
7.77 1.00232
7.79 0.995567
7.81 0.999027
7.83 0.998689
7.85 0.997606
7.87 0.998593
7.89 0.996171
7.91 1.00231
7.93 0.997271
7.95 1.00032
7.97 0.999207
7.99 0.999875
8.01 0.996736
8.03 0.998942
8.05 1.00005
8.07 0.998578
8.09 0.997531
8.11 0.998293
8.13 0.997045
8.15 0.997085
8.17 0.999047
8.19 0.998858
8.21 1.0011
8.23 0.998963
8.25 0.99933
8.27 0.999783
8.29 1.00131
8.31 1.00016
8.33 1.00015
8.35 1.00035
8.37 1.00049
8.39 0.999787
8.41 1.00083
8.43 0.999117
8.45 1.00116
8.47 0.995551
8.49 0.999014
8.51 0.997259
8.53 1.00067
8.55 0.997767
8.57 0.999707
8.59 1.00104
8.61 0.99785
8.63 0.999579
8.65 0.997709
8.67 1.00095
8.69 0.996309
8.71 1.00027
8.73 1.00275
8.75 0.998641
8.77 1.00006
8.79 0.9972
8.81 1.00097
8.83 0.999745
8.85 0.999163
8.87 0.999653
8.89 1.00056
8.91 0.998746
8.93 1.00027
8.95 1.00157
8.97 1.00342
8.99 1.00207
9.01 1.00229
9.03 1.00081
9.05 0.998607
9.07 0.998955
9.09 1.00127
9.11 0.999385
9.13 0.997763
9.15 1.00087
9.17 1.00076
9.19 0.994865
9.21 1.00239
9.23 1.00077
9.25 1.00031
9.27 0.999872
9.29 1.00046
9.31 1.00047
9.33 1.00069
9.35 1.00173
9.37 1.00222
9.39 1.0015
9.41 0.998579
9.43 0.99986
9.45 0.999742
9.47 1.00082
9.49 0.998374
9.51 0.998135
9.53 0.995665
9.55 0.999112
9.57 1.00105
9.59 0.999749
9.61 0.999223
9.63 1.00363
9.65 1.00233
9.67 0.999203
9.69 0.998979
9.71 1.00127
9.73 1.00276
9.75 1.00185
9.77 1.00022
9.79 0.999356
9.81 1.0016
9.83 0.997316
9.85 0.998008
9.87 0.996999
9.89 1.00156
9.91 0.99937
9.93 0.998613
9.95 0.998724
9.97 1.00191


==> anc/Data_JCP/SI-Figure_S2/ML/GR-Shoulder-epsilon_1-T_1-rho_0.227.txt <==
0.01 0
0.03 0
0.05 0
0.07 0
0.09 0
0.11 0
0.13 0
0.15 0
0.17 0
0.19 0
0.21 0
0.23 0
0.25 0
0.27 0
0.29 0
0.31 0
0.33 0
0.35 0
0.37 0
0.39 0
0.41 0
0.43 0
0.45 0
0.47 0
0.49 0
0.51 0
0.53 0
0.55 0
0.57 0
0.59 0
0.61 0
0.63 0
0.65 0
0.67 0
0.69 0
0.71 0
0.73 0
0.75 0
0.77 0
0.79 0
0.81 0
0.83 0
0.85 0.000198202
0.87 0.00176863
0.89 0.010449
0.91 0.035595
0.93 0.0927017
0.95 0.182812
0.97 0.294368
0.99 0.428882
1.01 0.559815
1.03 0.679197
1.05 0.78618
1.07 0.878992
1.09 0.946686
1.11 0.999973
1.13 1.04375
1.15 1.07771
1.17 1.09443
1.19 1.11377
1.21 1.12749
1.23 1.12952
1.25 1.1342
1.27 1.13246
1.29 1.13099
1.31 1.12872
1.33 1.12753
1.35 1.12004
1.37 1.11831
1.39 1.11754
1.41 1.11182
1.43 1.1014
1.45 1.09676
1.47 1.0882
1.49 1.07992
1.51 1.06734
1.53 1.05623
1.55 1.04709
1.57 1.03443
1.59 1.02264
1.61 1.01052
1.63 0.992501
1.65 0.976659
1.67 0.965099
1.69 0.951782
1.71 0.939224
1.73 0.923666
1.75 0.910036
1.77 0.893058
1.79 0.880551
1.81 0.871554
1.83 0.855075
1.85 0.83979
1.87 0.821295
1.89 0.814327
1.91 0.803719
1.93 0.78378
1.95 0.779088
1.97 0.76648
1.99 0.756006
2.01 0.744846
2.03 0.735516
2.05 0.72147
2.07 0.715107
2.09 0.706313
2.11 0.695386
2.13 0.687739
2.15 0.677564
2.17 0.668716
2.19 0.661983
2.21 0.653258
2.23 0.648427
2.25 0.641026
2.27 0.638193
2.29 0.62875
2.31 0.629676
2.33 0.628729
2.35 0.631613
2.37 0.63769
2.39 0.64773
2.41 0.67013
2.43 0.702178
2.45 0.742238
2.47 0.794509
2.49 0.865877
2.51 0.946941
2.53 1.03086
2.55 1.10753
2.57 1.17249
2.59 1.22158
2.61 1.26833
2.63 1.28767
2.65 1.29984
2.67 1.30265
2.69 1.30592
2.71 1.30429
2.73 1.29178
2.75 1.28326
2.77 1.27548
2.79 1.25666
2.81 1.24765
2.83 1.22822
2.85 1.21484
2.87 1.19902
2.89 1.18976
2.91 1.17885
2.93 1.16373
2.95 1.15184
2.97 1.134
2.99 1.12585
3.01 1.11731
3.03 1.10224
3.05 1.09695
3.07 1.08843
3.09 1.07856
3.11 1.06828
3.13 1.06394
3.15 1.05428
3.17 1.04839
3.19 1.03558
3.21 1.03325
3.23 1.02624
3.25 1.02076
3.27 1.00959
3.29 1.00218
3.31 1.00126
3.33 0.995956
3.35 0.991362
3.37 0.98903
3.39 0.986127
3.41 0.985581
3.43 0.981038
3.45 0.978281
3.47 0.979595
3.49 0.982481
3.51 0.978697
3.53 0.979945
3.55 0.98171
3.57 0.980863
3.59 0.983769
3.61 0.986472
3.63 0.988184
3.65 0.984407
3.67 0.996755
3.69 0.996682
3.71 0.996801
3.73 0.998183
3.75 1.0021
3.77 1.00213
3.79 1.00577
3.81 1.01028
3.83 1.00806
3.85 1.01276
3.87 1.0143
3.89 1.01589
3.91 1.01455
3.93 1.01303
3.95 1.01887
3.97 1.01859
3.99 1.01498
4.01 1.01929
4.03 1.01632
4.05 1.01925
4.07 1.01634
4.09 1.01756
4.11 1.01482
4.13 1.01495
4.15 1.01601
4.17 1.01692
4.19 1.01634
4.21 1.01512
4.23 1.01092
4.25 1.00883
4.27 1.00736
4.29 1.01049
4.31 1.00622
4.33 1.00573
4.35 1.00437
4.37 1.00223
4.39 1.00213
4.41 0.997256
4.43 0.994556
4.45 0.994038
4.47 0.991063
4.49 0.990411
4.51 0.991766
4.53 0.988149
4.55 0.983642
4.57 0.984735
4.59 0.984386
4.61 0.982508
4.63 0.980435
4.65 0.976577
4.67 0.980534
4.69 0.977636
4.71 0.97441
4.73 0.975167
4.75 0.975537
4.77 0.973368
4.79 0.974094
4.81 0.972125
4.83 0.969662
4.85 0.970946
4.87 0.973743
4.89 0.973451
4.91 0.971721
4.93 0.970506
4.95 0.97417
4.97 0.975755
4.99 0.975423
5.01 0.976478
5.03 0.979469
5.05 0.980251
5.07 0.979344
5.09 0.981282
5.11 0.985751
5.13 0.986219
5.15 0.989039
5.17 0.990643
5.19 0.991726
5.21 0.996963
5.23 0.998782
5.25 0.999385
5.27 0.998995
5.29 1.00156
5.31 1.00127
5.33 1.00371
5.35 1.00235
5.37 1.005
5.39 1.00598
5.41 1.00679
5.43 1.0085
5.45 1.00629
5.47 1.00629
5.49 1.00725
5.51 1.00678
5.53 1.00927
5.55 1.0073
5.57 1.00924
5.59 1.00891
5.61 1.00828
5.63 1.0109
5.65 1.00995
5.67 1.00643
5.69 1.00989
5.71 1.00589
5.73 1.00504
5.75 1.00449
5.77 1.00461
5.79 1.00549
5.81 1.00776
5.83 1.0034
5.85 1.00333
5.87 1.00584
5.89 1.00511
5.91 1.00592
5.93 1.00282
5.95 1.00127
5.97 1.00193
5.99 1.00343
6.01 1.00186
6.03 1.00155
6.05 1.00431
6.07 1.00386
6.09 1.00061
6.11 0.999751
6.13 1.00142
6.15 1.0018
6.17 1.00152
6.19 1.00057
6.21 1.00129
6.23 1.00051
6.25 1.00219
6.27 1.00118
6.29 1.00027
6.31 1.00143
6.33 1.00262
6.35 1.00045
6.37 1.00305
6.39 1.00138
6.41 1.00359
6.43 1.00088
6.45 1.00096
6.47 1.00039
6.49 1.00109
6.51 1.00243
6.53 1.00306
6.55 1.00206
6.57 1.00217
6.59 1.00332
6.61 1.00403
6.63 1.00358
6.65 1.00289
6.67 1.00226
6.69 0.998972
6.71 1.00296
6.73 1.00407
6.75 1.00393
6.77 1.00087
6.79 1.00461
6.81 1.00184
6.83 1.00307
6.85 1.00178
6.87 1.00459
6.89 1.00403
6.91 1.00243
6.93 1.003
6.95 1.00152
6.97 1.00389
6.99 1.00359
7.01 1.00109
7.03 1.0033
7.05 0.998493
7.07 1.00071
7.09 1.00084
7.11 1.00188
7.13 1.00062
7.15 0.998844
7.17 1.00023
7.19 0.999188
7.21 0.99908
7.23 1.00047
7.25 1.00119
7.27 0.998914
7.29 1.00284
7.31 1.00145
7.33 0.998924
7.35 0.998961
7.37 0.997122
7.39 0.998861
7.41 0.997805
7.43 0.999682
7.45 0.999357
7.47 1.00021
7.49 0.999327
7.51 0.998928
7.53 0.996487
7.55 0.997819
7.57 0.999192
7.59 0.998551
7.61 0.996091
7.63 0.997376
7.65 0.99955
7.67 1.00009
7.69 0.998854
7.71 0.996982
7.73 0.996964
7.75 0.999137
7.77 0.997072
7.79 0.999511
7.81 0.998339
7.83 0.998491
7.85 0.997856
7.87 1.00003
7.89 0.997523
7.91 0.998149
7.93 0.998363
7.95 0.998851
7.97 1.00119
7.99 0.99927
8.01 1.00086
8.03 1.00016
8.05 1.001
8.07 1.00076
8.09 0.999986
8.11 0.99966
8.13 1.00094
8.15 1.00086
8.17 1.00047
8.19 1.00167
8.21 0.997694
8.23 1.00273
8.25 1.00079
8.27 1.0014
8.29 1.00003
8.31 0.999732
8.33 1.00186
8.35 0.999739
8.37 1.00297
8.39 1.0007
8.41 1.00063
8.43 0.999836
8.45 0.999855
8.47 1.00004
8.49 0.999647
8.51 1.00073
8.53 1.00139
8.55 0.999043
8.57 1.00078
8.59 0.996562
8.61 0.999498
8.63 1.00244
8.65 1.0022
8.67 1.00073
8.69 1.00022
8.71 1.00147
8.73 1.0011
8.75 1.00183
8.77 1.00204
8.79 0.998956
8.81 1.00029
8.83 0.998933
8.85 0.999332
8.87 1.00029
8.89 0.998919
8.91 1.00172
8.93 1.0007
8.95 1.00037
8.97 0.997558
8.99 1.00074
9.01 1.00046
9.03 1.00212
9.05 1.00083
9.07 0.999029
9.09 0.999768
9.11 1.00033
9.13 1.00103
9.15 1.00399
9.17 1.0014
9.19 0.99889
9.21 0.999895
9.23 1.00106
9.25 1.00148
9.27 0.99948
9.29 0.999173
9.31 1.00037
9.33 1.00075
9.35 1.00164
9.37 0.999906
9.39 1.00028
9.41 0.999889
9.43 1.00123
9.45 1.00145
9.47 0.999507
9.49 0.998003
9.51 0.999882
9.53 0.999669
9.55 0.999346
9.57 1.00023
9.59 1.00026
9.61 1.00072
9.63 0.998655
9.65 1.00071
9.67 1.00184
9.69 1.00119
9.71 0.999983
9.73 1.00017
9.75 1.00081
9.77 1.00165
9.79 0.998576
9.81 1.00025
9.83 1.00049
9.85 1.00176
9.87 1.00027
9.89 0.999327
9.91 1.00114
9.93 1.00144
9.95 1.00102
9.97 1.001


==> anc/Data_JCP/SI-Figure_S2/ML/GR-WCA-rho-0.2.txt <==
0.01 0
0.03 0
0.05 0
0.07 0
0.09 0
0.11 0
0.13 0
0.15 0
0.17 0
0.19 0
0.21 0
0.23 0
0.25 0
0.27 0
0.29 0
0.31 0
0.33 0
0.35 0
0.37 0
0.39 0
0.41 0
0.43 0
0.45 0
0.47 0
0.49 0
0.51 0
0.53 0
0.55 0
0.57 0
0.59 0
0.61 0
0.63 0
0.65 0
0.67 0
0.69 0
0.71 0
0.73 0
0.75 0
0.77 0
0.79 0
0.81 0
0.83 0
0.85 0
0.87 2.9305e-05
0.89 0.000157556
0.91 0.00327798
0.93 0.0214655
0.95 0.0774925
0.97 0.197918
0.99 0.384143
1.01 0.606689
1.03 0.831137
1.05 1.01026
1.07 1.14186
1.09 1.23101
1.11 1.25442
1.13 1.25481
1.15 1.24132
1.17 1.23021
1.19 1.21773
1.21 1.20835
1.23 1.20606
1.25 1.18718
1.27 1.17929
1.29 1.16966
1.31 1.15757
1.33 1.15688
1.35 1.14602
1.37 1.1384
1.39 1.13142
1.41 1.11946
1.43 1.10636
1.45 1.10566
1.47 1.09444
1.49 1.08911
1.51 1.08054
1.53 1.07911
1.55 1.0698
1.57 1.06817
1.59 1.05197
1.61 1.0458
1.63 1.04242
1.65 1.03307
1.67 1.02743
1.69 1.02455
1.71 1.01838
1.73 1.01283
1.75 1.00573
1.77 1.00163
1.79 0.997632
1.81 0.998468
1.83 0.990412
1.85 0.987298
1.87 0.98783
1.89 0.98856
1.91 0.982026
1.93 0.981856
1.95 0.979827
1.97 0.981132
1.99 0.973084
2.01 0.976321
2.03 0.977327
2.05 0.978419
2.07 0.978801
2.09 0.976772
2.11 0.984134
2.13 0.982638
2.15 0.98469
2.17 0.985056
2.19 0.991294
2.21 0.986509
2.23 0.984711
2.25 0.992003
2.27 0.992551
2.29 0.994515
2.31 0.993591
2.33 0.9927
2.35 0.994173
2.37 0.993233
2.39 0.995504
2.41 1.00247
2.43 0.998459
2.45 0.996978
2.47 0.997834
2.49 0.998917
2.51 0.997382
2.53 1.00144
2.55 0.998734
2.57 1.00102
2.59 1.00244
2.61 1.00266
2.63 0.999632
2.65 1.00143
2.67 1.00075
2.69 1.00116
2.71 1.00042
2.73 0.998406
2.75 0.998464
2.77 1.00019
2.79 1.00268
2.81 0.998339
2.83 0.998257
2.85 0.997804
2.87 1.00092
2.89 0.997615
2.91 0.999633
2.93 1.00146
2.95 1.00103
2.97 0.997285
2.99 1.00287
3.01 0.995412
3.03 0.997993
3.05 0.998253
3.07 0.998061
3.09 0.998751
3.11 0.998263
3.13 0.999851
3.15 0.995874
3.17 0.998514
3.19 0.999391
3.21 0.999515
3.23 0.997268
3.25 0.998529
3.27 1.00106
3.29 0.997578
3.31 0.996746
3.33 0.997049
3.35 0.996196
3.37 1.00078
3.39 1.00084
3.41 0.995793
3.43 0.996776
3.45 0.994783
3.47 1.00078
3.49 0.996887
3.51 1.00266
3.53 0.995757
3.55 0.997316
3.57 0.997777
3.59 0.998317
3.61 0.99831
3.63 0.998671
3.65 0.999579
3.67 0.997724
3.69 0.999005
3.71 0.999773
3.73 1.0016
3.75 0.992736
3.77 0.998665
3.79 0.995409
3.81 0.999667
3.83 0.998314
3.85 0.997601
3.87 0.998757
3.89 0.994333
3.91 0.997417
3.93 0.998841
3.95 0.998754
3.97 1.00207
3.99 1.00389
4.01 0.997454
4.03 0.996803
4.05 0.999743
4.07 0.993731
4.09 0.997527
4.11 0.999937
4.13 0.999207
4.15 0.996556
4.17 0.999471
4.19 1.00016
4.21 0.996866
4.23 0.999093
4.25 0.998786
4.27 1.0005
4.29 0.998126
4.31 0.999238
4.33 0.998274
4.35 0.995736
4.37 0.99817
4.39 0.999311
4.41 1
4.43 0.999574
4.45 0.998946
4.47 1.00023
4.49 0.999388
4.51 0.999342
4.53 0.998499
4.55 0.998721
4.57 0.999354
4.59 0.999174
4.61 0.998185
4.63 0.997406
4.65 0.998383
4.67 1.00309
4.69 1.00086
4.71 1.00017
4.73 0.998909
4.75 0.997857
4.77 0.998
4.79 0.998892
4.81 0.996241
4.83 0.996576
4.85 0.997579
4.87 0.998958
4.89 0.998452
4.91 1.00227
4.93 0.997764
4.95 0.999326
4.97 0.996079
4.99 0.99947
5.01 1.00028
5.03 0.996438
5.05 0.997962
5.07 1.00332
5.09 0.998104
5.11 0.999407
5.13 0.998042
5.15 1.00006
5.17 0.999404
5.19 0.995418
5.21 1.00059
5.23 0.997969
5.25 1.00029
5.27 1.00001
5.29 0.998575
5.31 0.999575
5.33 0.998424
5.35 0.999026
5.37 0.998257
5.39 1.00002
5.41 0.998707
5.43 1.00014
5.45 0.999788
5.47 0.998759
5.49 1.00026
5.51 0.999967
5.53 1.00117
5.55 0.99596
5.57 0.998346
5.59 0.999284
5.61 0.999892
5.63 1.0003
5.65 0.997151
5.67 1.00079
5.69 0.996406
5.71 0.99891
5.73 0.999494
5.75 1.00042
5.77 1.00092
5.79 0.998305
5.81 0.998039
5.83 1.00315
5.85 0.999826
5.87 0.997315
5.89 0.999258
5.91 1.00166
5.93 0.995505
5.95 0.999494
5.97 0.998616
5.99 0.998414
6.01 1.00112
6.03 0.998535
6.05 0.99976
6.07 0.999213
6.09 0.99972
6.11 1.00016
6.13 1.00107
6.15 0.999043
6.17 0.997179
6.19 1.00067
6.21 0.99962
6.23 0.997751
6.25 1.00093
6.27 0.997067
6.29 1.00244
6.31 0.999932
6.33 0.99786
6.35 1.00071
6.37 1.00115
6.39 1.00073
6.41 0.997339
6.43 0.998687
6.45 1.00176
6.47 0.998205
6.49 0.998458
6.51 0.998649
6.53 0.999483
6.55 0.999946
6.57 0.998715
6.59 0.998604
6.61 0.999729
6.63 0.997261
6.65 0.998426
6.67 0.998496
6.69 0.997257
6.71 0.999848
6.73 0.998195
6.75 0.999464
6.77 0.999419
6.79 0.998574
6.81 1.00075
6.83 0.999003
6.85 1.0023
6.87 0.999887
6.89 0.999502
6.91 0.997939
6.93 1.00022
6.95 0.99907
6.97 1.0006
6.99 0.999579
7.01 1.00114
7.03 0.999254
7.05 0.997063
7.07 0.997632
7.09 1.00018
7.11 0.999082
7.13 1.0003
7.15 0.999216
7.17 0.99981
7.19 1.00164
7.21 0.999827
7.23 0.997342
7.25 1.00157
7.27 0.999501
7.29 1.00011
7.31 0.99846
7.33 0.99917
7.35 1.00008
7.37 0.998713
7.39 0.998736
7.41 0.999981
7.43 1.00124
7.45 1.00229
7.47 0.99999
7.49 0.999094
7.51 0.998002
7.53 0.998726
7.55 0.997632
7.57 0.998301
7.59 0.998267
7.61 0.998357
7.63 0.998151
7.65 1.0017
7.67 1.00169
7.69 0.998252
7.71 0.997737
7.73 1.00093
7.75 0.997063
7.77 0.998516
7.79 1.00049
7.81 0.999855
7.83 0.997724
7.85 1.00001
7.87 1.00003
7.89 0.999479
7.91 0.998827
7.93 1.00083
7.95 0.999794
7.97 1.00004
7.99 0.999934
8.01 1.00131
8.03 0.999298
8.05 1.00281
8.07 0.998673
8.09 0.998005
8.11 1.00203
8.13 1.00014
8.15 1.00016
8.17 1.00033
8.19 1.00052
8.21 0.997655
8.23 1.00002
8.25 1
8.27 0.99919
8.29 0.99954
8.31 0.998203
8.33 1.00011
8.35 0.999874
8.37 1.00126
8.39 0.999411
8.41 0.999214
8.43 0.99598
8.45 0.998981
8.47 1.00063
8.49 1.00009
8.51 1.00147
8.53 1.00299
8.55 1.00067
8.57 0.998824
8.59 0.997429
8.61 1.00076
8.63 0.999138
8.65 0.996353
8.67 1.00138
8.69 0.999096
8.71 1.00067
8.73 0.997345
8.75 0.998968
8.77 1.00175
8.79 1.00025
8.81 1.0004
8.83 1.00152
8.85 1.00202
8.87 0.999295
8.89 1.00101
8.91 1.0011
8.93 0.999971
8.95 0.998717
8.97 0.999073
8.99 1.00052
9.01 1.00062
9.03 0.996698
9.05 0.999143
9.07 1.00054
9.09 1.00001
9.11 1.00043
9.13 1.00061
9.15 0.999415
9.17 0.999948
9.19 0.999859
9.21 1.00219
9.23 0.997868
9.25 1.00015
9.27 1.00066
9.29 0.999059
9.31 0.999195
9.33 0.998953
9.35 0.999022
9.37 1.00113
9.39 1.00049
9.41 0.999596
9.43 1.00133
9.45 1.00099
9.47 0.99984
9.49 1.00118
9.51 0.999275
9.53 0.999815
9.55 0.999719
9.57 0.998481
9.59 1.00106
9.61 0.997373
9.63 0.998403
9.65 0.999978
9.67 1.00197
9.69 0.998381
9.71 0.999548
9.73 0.999576
9.75 0.998463
9.77 0.999916
9.79 1.00046
9.81 1.00067
9.83 1.00019
9.85 0.999622
9.87 1.00015
9.89 0.999293
9.91 0.998903
9.93 0.998863
9.95 1
9.97 1.0007


==> anc/Data_JCP/SI-Figure_S2/ML/GR-WCA-rho-0.6.txt <==
0.01 0
0.03 0
0.05 0
0.07 0
0.09 0
0.11 0
0.13 0
0.15 0
0.17 0
0.19 0
0.21 0
0.23 0
0.25 0
0.27 0
0.29 0
0.31 0
0.33 0
0.35 0
0.37 0
0.39 0
0.41 0
0.43 0
0.45 0
0.47 0
0.49 0
0.51 0
0.53 0
0.55 0
0.57 0
0.59 0
0.61 0
0.63 0
0.65 0
0.67 0
0.69 0
0.71 0
0.73 0
0.75 0
0.77 0
0.79 0
0.81 0
0.83 0
0.85 0
0.87 8.30312e-05
0.89 0.000973982
0.91 0.00990398
0.93 0.0569625
0.95 0.200662
0.97 0.486252
0.99 0.898892
1.01 1.36183
1.03 1.77042
1.05 2.06777
1.07 2.24059
1.09 2.27554
1.11 2.22648
1.13 2.12822
1.15 2.02345
1.17 1.92108
1.19 1.82757
1.21 1.7416
1.23 1.65567
1.25 1.58069
1.27 1.51235
1.29 1.44454
1.31 1.38509
1.33 1.32217
1.35 1.26893
1.37 1.21989
1.39 1.17233
1.41 1.12803
1.43 1.08438
1.45 1.04497
1.47 1.01042
1.49 0.977582
1.51 0.946807
1.53 0.920672
1.55 0.894871
1.57 0.867828
1.59 0.84848
1.61 0.830548
1.63 0.811045
1.65 0.794457
1.67 0.778413
1.69 0.769229
1.71 0.760707
1.73 0.748346
1.75 0.7465
1.77 0.743999
1.79 0.740007
1.81 0.741312
1.83 0.743297
1.85 0.747212
1.87 0.756383
1.89 0.764927
1.91 0.781527
1.93 0.790779
1.95 0.815623
1.97 0.840526
1.99 0.86796
2.01 0.898055
2.03 0.929683
2.05 0.965765
2.07 0.997949
2.09 1.02427
2.11 1.05308
2.13 1.08101
2.15 1.09707
2.17 1.11491
2.19 1.12758
2.21 1.13454
2.23 1.14143
2.25 1.14604
2.27 1.14515
2.29 1.1457
2.31 1.14422
2.33 1.14175
2.35 1.13057
2.37 1.12744
2.39 1.1219
2.41 1.10893
2.43 1.10424
2.45 1.08951
2.47 1.08217
2.49 1.07105
2.51 1.05843
2.53 1.05191
2.55 1.0422
2.57 1.03233
2.59 1.0233
2.61 1.01457
2.63 1.00359
2.65 0.995596
2.67 0.983549
2.69 0.978296
2.71 0.970601
2.73 0.96495
2.75 0.957888
2.77 0.952351
2.79 0.948358
2.81 0.945132
2.83 0.941757
2.85 0.940978
2.87 0.938647
2.89 0.936237
2.91 0.936172
2.93 0.936443
2.95 0.940618
2.97 0.940516
2.99 0.944785
3.01 0.947904
3.03 0.95217
3.05 0.959118
3.07 0.961898
3.09 0.969941
3.11 0.973953
3.13 0.979288
3.15 0.98557
3.17 0.992119
3.19 0.994625
3.21 1.00105
3.23 1.00758
3.25 1.01163
3.27 1.01518
3.29 1.02026
3.31 1.02343
3.33 1.02489
3.35 1.02755
3.37 1.0303
3.39 1.03055
3.41 1.03116
3.43 1.03121
3.45 1.03037
3.47 1.03089
3.49 1.03016
3.51 1.02899
3.53 1.02636
3.55 1.02937
3.57 1.02211
3.59 1.02214
3.61 1.01837
3.63 1.01881
3.65 1.01562
3.67 1.01392
3.69 1.01153
3.71 1.00648
3.73 1.00648
3.75 1.00175
3.77 1.00077
3.79 0.998208
3.81 0.998036
3.83 0.994918
3.85 0.994244
3.87 0.989697
3.89 0.989896
3.91 0.990726
3.93 0.986536
3.95 0.987834
3.97 0.986542
3.99 0.987296
4.01 0.985574
4.03 0.983976
4.05 0.983877
4.07 0.983923
4.09 0.98674
4.11 0.986219
4.13 0.985572
4.15 0.989988
4.17 0.990996
4.19 0.989769
4.21 0.993031
4.23 0.992417
4.25 0.995242
4.27 0.994962
4.29 0.997601
4.31 0.999782
4.33 1.0005
4.35 1.00018
4.37 1.00174
4.39 1.00242
4.41 1.00418
4.43 1.00593
4.45 1.00502
4.47 1.00425
4.49 1.00664
4.51 1.00578
4.53 1.00831
4.55 1.00815
4.57 1.00917
4.59 1.00695
4.61 1.00759
4.63 1.00758
4.65 1.00723
4.67 1.00769
4.69 1.00485
4.71 1.00678
4.73 1.0049
4.75 1.00509
4.77 1.0054
4.79 1.00518
4.81 1.00281
4.83 1.00379
4.85 1.00396
4.87 1.00112
4.89 1.00039
4.91 1.00105
4.93 0.999139
4.95 0.998257
4.97 0.998876
4.99 0.997545
5.01 0.99827
5.03 0.997518
5.05 0.996523
5.07 0.997071
5.09 0.996598
5.11 0.997222
5.13 0.994953
5.15 0.997917
5.17 0.995408
5.19 0.996067
5.21 0.996991
5.23 0.99622
5.25 0.996133
5.27 0.996324
5.29 0.997329
5.31 0.998599
5.33 0.998906
5.35 0.998057
5.37 0.999536
5.39 0.999808
5.41 0.998942
5.43 0.999341
5.45 1.00096
5.47 1.00042
5.49 1.00136
5.51 1.00134
5.53 1.00162
5.55 0.999788
5.57 1.00148
5.59 1.00152
5.61 1.00268
5.63 1.00308
5.65 1.0028
5.67 1.00217
5.69 1.00145
5.71 1.00378
5.73 1.00134
5.75 1.00198
5.77 1.00238
5.79 1.00249
5.81 1.00316
5.83 0.999872
5.85 1.00188
5.87 1.0012
5.89 1.00359
5.91 1.00088
5.93 1.00311
5.95 1.00201
5.97 1.00139
5.99 0.999065
6.01 0.999233
6.03 0.998446
6.05 1.00124
6.07 1.00019
6.09 1.00057
6.11 1.00026
6.13 1.0001
6.15 1.00057
6.17 0.999118
6.19 0.998973
6.21 0.998497
6.23 0.998576
6.25 0.998962
6.27 0.999453
6.29 0.998442
6.31 0.997551
6.33 1.00012
6.35 0.999897
6.37 0.998727
6.39 0.999652
6.41 1.00005
6.43 0.998749
6.45 0.999459
6.47 0.99964
6.49 1.00037
6.51 0.999139
6.53 1.00021
6.55 1.0007
6.57 0.999837
6.59 1.00023
6.61 1.00203
6.63 1.00251
6.65 1.00026
6.67 1.00095
6.69 1.00043
6.71 1.00073
6.73 1
6.75 1.00103
6.77 1.00092
6.79 1.00075
6.81 1.00061
6.83 1.00036
6.85 1.00292
6.87 1.001
6.89 1.00111
6.91 0.999878
6.93 1.00107
6.95 1.00007
6.97 1.00151
6.99 1.0004
7.01 1.00055
7.03 0.999713
7.05 0.999826
7.07 0.999726
7.09 1.00024
7.11 1.00119
7.13 0.999698
7.15 1.00056
7.17 0.99996
7.19 1.00079
7.21 1.00031
7.23 0.999588
7.25 1.00146
7.27 1.00176
7.29 0.999847
7.31 0.998921
7.33 1.00086
7.35 0.999819
7.37 0.999168
7.39 1.00065
7.41 0.999539
7.43 1.00156
7.45 1.00135
7.47 0.99917
7.49 0.998292
7.51 0.999682
7.53 1.00162
7.55 1.00071
7.57 1.0023
7.59 0.999193
7.61 1.00117
7.63 0.999377
7.65 1.00031
7.67 0.999936
7.69 0.999449
7.71 1.00001
7.73 1.00092
7.75 1.0002
7.77 1.00062
7.79 0.999347
7.81 0.99995
7.83 1.00205
7.85 1.00013
7.87 1.00038
7.89 0.999158
7.91 1.00097
7.93 1.0016
7.95 0.999316
7.97 1.00068
7.99 1.00145
8.01 1.00079
8.03 1.00232
8.05 1.00013
8.07 1.00067
8.09 1.00111
8.11 0.998941
8.13 1.00065
8.15 1.00019
8.17 1.00038
8.19 1.00088
8.21 1.00003
8.23 1.00069
8.25 0.999966
8.27 1.00033
8.29 0.99976
8.31 1.00005
8.33 1
8.35 0.999694
8.37 1.00054
8.39 0.999934
8.41 0.999323
8.43 1.00186
8.45 0.999375
8.47 1.00082
8.49 1.00014
8.51 0.999849
8.53 1.00088
8.55 1.00001
8.57 1.00071
8.59 1.00022
8.61 1.00032
8.63 1.001
8.65 1.00072
8.67 1.00071
8.69 1.00004
8.71 0.999745
8.73 1.00101
8.75 1.00021
8.77 0.999158
8.79 0.999909
8.81 0.999948
8.83 1.00026
8.85 1.00055
8.87 1.00121
8.89 1.00099
8.91 1.0003
8.93 1.00014
8.95 1.00078
8.97 1.00097
8.99 0.999582
9.01 0.999088
9.03 1.0007
9.05 1.00017
9.07 1.00166
9.09 1.00052
9.11 1.00124
9.13 0.999359
9.15 0.999548
9.17 1.00139
9.19 0.999727
9.21 0.998993
9.23 1.00228
9.25 0.999594
9.27 0.999271
9.29 1.00116
9.31 1.00064
9.33 1.00115
9.35 1.00063
9.37 1.00001
9.39 0.99972
9.41 1.00045
9.43 0.999613
9.45 1.00081
9.47 1.00036
9.49 1.00039
9.51 1.00018
9.53 1.00112
9.55 1.00076
9.57 0.99981
9.59 1.00121
9.61 1.00054
9.63 1.00052
9.65 1.00011
9.67 1.00013
9.69 0.999846
9.71 1.00004
9.73 1.00118
9.75 1.00034
9.77 1.00027
9.79 1.00049
9.81 0.999278
9.83 0.99932
9.85 1.00013
9.87 1.00043
9.89 1.00108
9.91 1.00028
9.93 1.00116
9.95 1.00037
9.97 1.00046


==> anc/Data_JCP/SI-Figure_S2/TPI/GR-LJ-rho-0.2.txt <==
# g(r) target	id	r/sigma	generated g(r)
0	0	0.005	1.00E-20
0	1	0.015	1.00E-20
0	2	0.025	1.00E-20
0	3	0.035	1.00E-20
0	4	0.045	1.00E-20
0	5	0.055	1.00E-20
0	6	0.065	1.00E-20
0	7	0.075	1.00E-20
0	8	0.085	1.00E-20
0	9	0.095	1.00E-20
0	10	0.105	1.00E-20
0	11	0.115	1.00E-20
0	12	0.125	1.00E-20
0	13	0.135	1.00E-20
0	14	0.145	1.00E-20
0	15	0.155	1.00E-20
0	16	0.165	1.00E-20
0	17	0.175	1.00E-20
0	18	0.185	1.00E-20
0	19	0.195	1.00E-20
0	20	0.205	1.00E-20
0	21	0.215	1.00E-20
0	22	0.225	1.00E-20
0	23	0.235	1.00E-20
0	24	0.245	1.00E-20
0	25	0.255	1.00E-20
0	26	0.265	1.00E-20
0	27	0.275	1.00E-20
0	28	0.285	1.00E-20
0	29	0.295	1.00E-20
0	30	0.305	1.00E-20
0	31	0.315	1.00E-20
0	32	0.325	1.00E-20
0	33	0.335	1.00E-20
0	34	0.345	1.00E-20
0	35	0.355	1.00E-20
0	36	0.365	1.00E-20
0	37	0.375	1.00E-20
0	38	0.385	1.00E-20
0	39	0.395	1.00E-20
0	40	0.405	1.00E-20
0	41	0.415	1.00E-20
0	42	0.425	1.00E-20
0	43	0.435	1.00E-20
0	44	0.445	1.00E-20
0	45	0.455	1.00E-20
0	46	0.465	1.00E-20
0	47	0.475	1.00E-20
0	48	0.485	1.00E-20
0	49	0.495	1.00E-20
0	50	0.505	1.00E-20
0	51	0.515	1.00E-20
0	52	0.525	1.00E-20
0	53	0.535	1.00E-20
0	54	0.545	1.00E-20
0	55	0.555	1.00E-20
0	56	0.565	1.00E-20
0	57	0.575	1.00E-20
0	58	0.585	1.00E-20
0	59	0.595	1.00E-20
0	60	0.605	1.00E-20
0	61	0.615	1.00E-20
0	62	0.625	1.00E-20
0	63	0.635	1.00E-20
0	64	0.645	1.00E-20
0	65	0.655	1.00E-20
0	66	0.665	1.00E-20
0	67	0.675	1.00E-20
0	68	0.685	1.00E-20
0	69	0.695	1.00E-20
0	70	0.705	1.00E-20
0	71	0.715	1.00E-20
0	72	0.725	1.00E-20
0	73	0.735	1.00E-20
0	74	0.745	1.00E-20
0	75	0.755	1.00E-20
0	76	0.765	1.00E-20
0	77	0.775	1.00E-20
0	78	0.785	1.00E-20
0	79	0.795	1.00E-20
0	80	0.805	1.00E-20
0	81	0.815	1.00E-20
0	82	0.825	1.00E-20
0	83	0.835	1.00E-20
0	84	0.845	1.00E-20
0	85	0.855	1.00E-20
0	86	0.865	1.00E-20
7.28E-05	87	0.875	7.28E-05
0.000143869	88	0.885	0.000143869
0.000675742	89	0.895	0.000675742
0.002708272	90	0.905	0.002708272
0.009114447	91	0.915	0.009114447
0.023400078	92	0.925	0.023400078
0.052427511	93	0.935	0.052427511
0.101657062	94	0.945	0.101657062
0.183953116	95	0.955	0.183953116
0.298122772	96	0.965	0.298122772
0.447070316	97	0.975	0.447070316
0.623531904	98	0.985	0.623531904
0.837107014	99	0.995	0.837107014
1.059037579	100	1.005	1.059037579
1.274243083	101	1.015	1.274243083
1.492050419	102	1.025	1.492050419
1.697714235	103	1.035	1.697714235
1.900690774	104	1.045	1.900690774
2.045601135	105	1.055	2.045601135
2.178136269	106	1.065	2.178136269
2.290942874	107	1.075	2.290942874
2.35109256	108	1.085	2.35109256
2.402004191	109	1.095	2.402004191
2.421257997	110	1.105	2.421257997
2.444048966	111	1.115	2.444048966
2.435792132	112	1.125	2.435792132
2.423698413	113	1.135	2.423698413
2.395691943	114	1.145	2.395691943
2.350725399	115	1.155	2.350725399
2.325219565	116	1.165	2.325219565
2.253904896	117	1.175	2.253904896
2.205202541	118	1.185	2.205202541
2.16213655	119	1.195	2.16213655
2.118543807	120	1.205	2.118543807
2.060395005	121	1.215	2.060395005
1.995867948	122	1.225	1.995867948
1.949989559	123	1.235	1.949989559
1.890351651	124	1.245	1.890351651
1.841302216	125	1.255	1.841302216
1.796072969	126	1.265	1.796072969
1.762188495	127	1.275	1.762188495
1.699502309	128	1.285	1.699502309
1.666395269	129	1.295	1.666395269
1.618306975	130	1.305	1.618306975
1.584142372	131	1.315	1.584142372
1.546433509	132	1.325	1.546433509
1.504783163	133	1.335	1.504783163
1.474591256	134	1.345	1.474591256
1.459809074	135	1.355	1.459809074
1.421224493	136	1.365	1.421224493
1.394868646	137	1.375	1.394868646
1.374018523	138	1.385	1.374018523
1.340552388	139	1.395	1.340552388
1.32233403	140	1.405	1.32233403
1.281360384	141	1.415	1.281360384
1.27201098	142	1.425	1.27201098
1.248728574	143	1.435	1.248728574
1.2228827	144	1.445	1.2228827
1.212924744	145	1.455	1.212924744
1.195106961	146	1.465	1.195106961
1.171078257	147	1.475	1.171078257
1.160877227	148	1.485	1.160877227
1.14291347	149	1.495	1.14291347
1.128276358	150	1.505	1.128276358
1.125997586	151	1.515	1.125997586
1.1096387	152	1.525	1.1096387
1.092995276	153	1.535	1.092995276
1.073415106	154	1.545	1.073415106
1.071220235	155	1.555	1.071220235
1.05971768	156	1.565	1.05971768
1.044056427	157	1.575	1.044056427
1.032709734	158	1.585	1.032709734
1.030665459	159	1.595	1.030665459
1.022518449	160	1.605	1.022518449
1.012323986	161	1.615	1.012323986
1.013831679	162	1.625	1.013831679
0.999609854	163	1.635	0.999609854
0.996590521	164	1.645	0.996590521
0.982221606	165	1.655	0.982221606
0.979075327	166	1.665	0.979075327
0.978950178	167	1.675	0.978950178
0.968587703	168	1.685	0.968587703
0.97121135	169	1.695	0.97121135
0.960194373	170	1.705	0.960194373
0.951941443	171	1.715	0.951941443
0.952198652	172	1.725	0.952198652
0.945774809	173	1.735	0.945774809
0.947085919	174	1.745	0.947085919
0.946731592	175	1.755	0.946731592
0.945623828	176	1.765	0.945623828
0.936046261	177	1.775	0.936046261
0.942304258	178	1.785	0.942304258
0.935529602	179	1.795	0.935529602
0.939499124	180	1.805	0.939499124
0.934112367	181	1.815	0.934112367
0.937854295	182	1.825	0.937854295
0.928267953	183	1.835	0.928267953
0.932294289	184	1.845	0.932294289
0.935865385	185	1.855	0.935865385
0.931530042	186	1.865	0.931530042
0.931230426	187	1.875	0.931230426
0.933720257	188	1.885	0.933720257
0.932404405	189	1.895	0.932404405
0.935697392	190	1.905	0.935697392
0.936928113	191	1.915	0.936928113
0.936294062	192	1.925	0.936294062
0.9471323	193	1.935	0.9471323
0.948628923	194	1.945	0.948628923
0.947212068	195	1.955	0.947212068
0.952564608	196	1.965	0.952564608
0.957153799	197	1.975	0.957153799
0.945757202	198	1.985	0.945757202
0.960529998	199	1.995	0.960529998
0.970011673	200	2.005	0.970011673
0.968167559	201	2.015	0.968167559
0.978665359	202	2.025	0.978665359
0.980801135	203	2.035	0.980801135
0.999524173	204	2.045	0.999524173
0.992786075	205	2.055	0.992786075
0.998830218	206	2.065	0.998830218
1.008559122	207	2.075	1.008559122
1.011584238	208	2.085	1.011584238
1.02562636	209	2.095	1.02562636
1.02624317	210	2.105	1.02624317
1.027079899	211	2.115	1.027079899
1.032447478	212	2.125	1.032447478
1.045144793	213	2.135	1.045144793
1.048834785	214	2.145	1.048834785
1.042904307	215	2.155	1.042904307
1.055642024	216	2.165	1.055642024
1.057491299	217	2.175	1.057491299
1.064233049	218	2.185	1.064233049
1.069100671	219	2.195	1.069100671
1.061191748	220	2.205	1.061191748
1.066618346	221	2.215	1.066618346
1.075801579	222	2.225	1.075801579
1.074377758	223	2.235	1.074377758
1.074171803	224	2.245	1.074171803
1.073459508	225	2.255	1.073459508
1.073652922	226	2.265	1.073652922
1.072753287	227	2.275	1.072753287
1.079592905	228	2.285	1.079592905
1.069770872	229	2.295	1.069770872
1.074782652	230	2.305	1.074782652
1.079668634	231	2.315	1.079668634
1.071971861	232	2.325	1.071971861
1.069712067	233	2.335	1.069712067
1.075615936	234	2.345	1.075615936
1.077198501	235	2.355	1.077198501
1.075927793	236	2.365	1.075927793
1.071518193	237	2.375	1.071518193
1.059578204	238	2.385	1.059578204
1.065095448	239	2.395	1.065095448
1.064280024	240	2.405	1.064280024
1.063141839	241	2.415	1.063141839
1.066685963	242	2.425	1.066685963
1.060671288	243	2.435	1.060671288
1.055968637	244	2.445	1.055968637
1.048724107	245	2.455	1.048724107
1.053431395	246	2.465	1.053431395
1.055374112	247	2.475	1.055374112
1.049077653	248	2.485	1.049077653
1.046327335	249	2.495	1.046327335
1.043090696	250	2.505	1.043090696
1.037449756	251	2.515	1.037449756
1.040413197	252	2.525	1.040413197
1.044684257	253	2.535	1.044684257
1.038228041	254	2.545	1.038228041
1.036506689	255	2.555	1.036506689
1.032192713	256	2.565	1.032192713
1.030063153	257	2.575	1.030063153
1.033380424	258	2.585	1.033380424
1.02780361	259	2.595	1.02780361
1.030407592	260	2.605	1.030407592
1.023180654	261	2.615	1.023180654
1.025455003	262	2.625	1.025455003
1.026914805	263	2.635	1.026914805
1.019409975	264	2.645	1.019409975
1.027523495	265	2.655	1.027523495
1.019941317	266	2.665	1.019941317
1.017699178	267	2.675	1.017699178
1.017074181	268	2.685	1.017074181
1.015012864	269	2.695	1.015012864
1.006577056	270	2.705	1.006577056
1.009821993	271	2.715	1.009821993
1.015519507	272	2.725	1.015519507
1.013319446	273	2.735	1.013319446
1.014451868	274	2.745	1.014451868
1.006702675	275	2.755	1.006702675
1.006377285	276	2.765	1.006377285
1.00218864	277	2.775	1.00218864
1.000544551	278	2.785	1.000544551
1.005995903	279	2.795	1.005995903
1.005950024	280	2.805	1.005950024
1.004411863	281	2.815	1.004411863
0.997216986	282	2.825	0.997216986
0.999571638	283	2.835	0.999571638
1.002670547	284	2.845	1.002670547
1.000730605	285	2.855	1.000730605
1.000815167	286	2.865	1.000815167
0.999127678	287	2.875	0.999127678
0.997264322	288	2.885	0.997264322
0.999141197	289	2.895	0.999141197
0.991527077	290	2.905	0.991527077
1.002889076	291	2.915	1.002889076
0.995597147	292	2.925	0.995597147
1.00585924	293	2.935	1.00585924
1.0023681	294	2.945	1.0023681
1.000731812	295	2.955	1.000731812
1.001790456	296	2.965	1.001790456
0.998936669	297	2.975	0.998936669
1.00097529	298	2.985	1.00097529
1.001395462	299	2.995	1.001395462


==> anc/Data_JCP/SI-Figure_S2/TPI/GR-LJ-rho-0.6.txt <==
# g(r) target		r/sigma	generated g(r)
0	0	0.005	0.00000000000000000001
0	1	0.015	0.00000000000000000001
0	2	0.025	0.00000000000000000001
0	3	0.035	0.00000000000000000001
0	4	0.045	0.00000000000000000001
0	5	0.055	0.00000000000000000001
0	6	0.065	0.00000000000000000001
0	7	0.075	0.00000000000000000001
0	8	0.085	0.00000000000000000001
0	9	0.095	0.00000000000000000001
0	10	0.105	0.00000000000000000001
0	11	0.115	0.00000000000000000001
0	12	0.125	0.00000000000000000001
0	13	0.135	0.00000000000000000001
0	14	0.145	0.00000000000000000001
0	15	0.155	0.00000000000000000001
0	16	0.165	0.00000000000000000001
0	17	0.175	0.00000000000000000001
0	18	0.185	0.00000000000000000001
0	19	0.195	0.00000000000000000001
0	20	0.205	0.00000000000000000001
0	21	0.215	0.00000000000000000001
0	22	0.225	0.00000000000000000001
0	23	0.235	0.00000000000000000001
0	24	0.245	0.00000000000000000001
0	25	0.255	0.00000000000000000001
0	26	0.265	0.00000000000000000001
0	27	0.275	0.00000000000000000001
0	28	0.285	0.00000000000000000001
0	29	0.295	0.00000000000000000001
0	30	0.305	0.00000000000000000001
0	31	0.315	0.00000000000000000001
0	32	0.325	0.00000000000000000001
0	33	0.335	0.00000000000000000001
0	34	0.345	0.00000000000000000001
0	35	0.355	0.00000000000000000001
0	36	0.365	0.00000000000000000001
0	37	0.375	0.00000000000000000001
0	38	0.385	0.00000000000000000001
0	39	0.395	0.00000000000000000001
0	40	0.405	0.00000000000000000001
0	41	0.415	0.00000000000000000001
0	42	0.425	0.00000000000000000001
0	43	0.435	0.00000000000000000001
0	44	0.445	0.00000000000000000001
0	45	0.455	0.00000000000000000001
0	46	0.465	0.00000000000000000001
0	47	0.475	0.00000000000000000001
0	48	0.485	0.00000000000000000001
0	49	0.495	0.00000000000000000001
0	50	0.505	0.00000000000000000001
0	51	0.515	0.00000000000000000001
0	52	0.525	0.00000000000000000001
0	53	0.535	0.00000000000000000001
0	54	0.545	0.00000000000000000001
0	55	0.555	0.00000000000000000001
0	56	0.565	0.00000000000000000001
0	57	0.575	0.00000000000000000001
0	58	0.585	0.00000000000000000001
0	59	0.595	0.00000000000000000001
0	60	0.605	0.00000000000000000001
0	61	0.615	0.00000000000000000001
0	62	0.625	0.00000000000000000001
0	63	0.635	0.00000000000000000001
0	64	0.645	0.00000000000000000001
0	65	0.655	0.00000000000000000001
0	66	0.665	0.00000000000000000001
0	67	0.675	0.00000000000000000001
0	68	0.685	0.00000000000000000001
0	69	0.695	0.00000000000000000001
0	70	0.705	0.00000000000000000001
0	71	0.715	0.00000000000000000001
0	72	0.725	0.00000000000000000001
0	73	0.735	0.00000000000000000001
0	74	0.745	0.00000000000000000001
0	75	0.755	0.00000000000000000001
0	76	0.765	0.00000000000000000001
0	77	0.775	0.00000000000000000001
0	78	0.785	0.00000000000000000001
0	79	0.795	0.00000000000000000001
0	80	0.805	0.00000000000000000001
0	81	0.815	0.00000000000000000001
0	82	0.825	0.00000000000000000001
0	83	0.835	0.00000000000000000001
0	84	0.845	0.00000000000000000001
0	85	0.855	0.00000000000000000001
0.0000123	86	0.865	0.0000123
0.0000364	87	0.875	0.0000364
0.000287738	88	0.885	0.000287738
0.001232932	89	0.895	0.001232932
0.003939305	90	0.905	0.003939305
0.012836759	91	0.915	0.012836759
0.032140696	92	0.925	0.032140696
0.068462158	93	0.935	0.068462158
0.138091474	94	0.945	0.138091474
0.236615904	95	0.955	0.236615904
0.38238968	96	0.965	0.38238968
0.571325437	97	0.975	0.571325437
0.783968704	98	0.985	0.783968704
1.031025449	99	0.995	1.031025449
1.275984506	100	1.005	1.275984506
1.53348009	101	1.015	1.53348009
1.771159019	102	1.025	1.771159019
1.978964855	103	1.035	1.978964855
2.15616111	104	1.045	2.15616111
2.32212342	105	1.055	2.32212342
2.428888742	106	1.065	2.428888742
2.51720445	107	1.075	2.51720445
2.556776488	108	1.085	2.556776488
2.568688108	109	1.095	2.568688108
2.575477456	110	1.105	2.575477456
2.557336835	111	1.115	2.557336835
2.516892775	112	1.125	2.516892775
2.470636267	113	1.135	2.470636267
2.409174939	114	1.145	2.409174939
2.351809398	115	1.155	2.351809398
2.274235338	116	1.165	2.274235338
2.20634353	117	1.175	2.20634353
2.12776952	118	1.185	2.12776952
2.052827958	119	1.195	2.052827958
1.977827063	120	1.205	1.977827063
1.909108298	121	1.215	1.909108298
1.83094445	122	1.225	1.83094445
1.768883692	123	1.235	1.768883692
1.708561338	124	1.245	1.708561338
1.642825645	125	1.255	1.642825645
1.580024852	126	1.265	1.580024852
1.531041426	127	1.275	1.531041426
1.477560638	128	1.285	1.477560638
1.418621543	129	1.295	1.418621543
1.372383114	130	1.305	1.372383114
1.337764872	131	1.315	1.337764872
1.285715691	132	1.325	1.285715691
1.246781277	133	1.335	1.246781277
1.206453634	134	1.345	1.206453634
1.169430586	135	1.355	1.169430586
1.137893715	136	1.365	1.137893715
1.109122826	137	1.375	1.109122826
1.078890483	138	1.385	1.078890483
1.044801812	139	1.395	1.044801812
1.024519827	140	1.405	1.024519827
0.99896815	141	1.415	0.99896815
0.971749823	142	1.425	0.971749823
0.953399109	143	1.435	0.953399109
0.929002272	144	1.445	0.929002272
0.910614213	145	1.455	0.910614213
0.894454401	146	1.465	0.894454401
0.869119068	147	1.475	0.869119068
0.853099075	148	1.485	0.853099075
0.840927168	149	1.495	0.840927168
0.826505896	150	1.505	0.826505896
0.815454601	151	1.515	0.815454601
0.79963618	152	1.525	0.79963618
0.787307189	153	1.535	0.787307189
0.778585295	154	1.545	0.778585295
0.765826975	155	1.555	0.765826975
0.755041898	156	1.565	0.755041898
0.745208916	157	1.575	0.745208916
0.73848563	158	1.585	0.73848563
0.728959574	159	1.595	0.728959574
0.721747008	160	1.605	0.721747008
0.713191531	161	1.615	0.713191531
0.709129132	162	1.625	0.709129132
0.707108702	163	1.635	0.707108702
0.70039785	164	1.645	0.70039785
0.692037107	165	1.655	0.692037107
0.692239566	166	1.665	0.692239566
0.684059031	167	1.675	0.684059031
0.684041963	168	1.685	0.684041963
0.67707048	169	1.695	0.67707048
0.678930406	170	1.705	0.678930406
0.682748412	171	1.715	0.682748412
0.675801105	172	1.725	0.675801105
0.678284427	173	1.735	0.678284427
0.679371192	174	1.745	0.679371192
0.680892959	175	1.755	0.680892959
0.678766526	176	1.765	0.678766526
0.68491321	177	1.775	0.68491321
0.683346831	178	1.785	0.683346831
0.688235036	179	1.795	0.688235036
0.695831877	180	1.805	0.695831877
0.70133986	181	1.815	0.70133986
0.705740982	182	1.825	0.705740982
0.710504672	183	1.835	0.710504672
0.719788654	184	1.845	0.719788654
0.725489147	185	1.855	0.725489147
0.737233004	186	1.865	0.737233004
0.747855638	187	1.875	0.747855638
0.758466883	188	1.885	0.758466883
0.765393899	189	1.895	0.765393899
0.778658945	190	1.905	0.778658945
0.792644253	191	1.915	0.792644253
0.802708635	192	1.925	0.802708635
0.812800593	193	1.935	0.812800593
0.830142364	194	1.945	0.830142364
0.847469544	195	1.955	0.847469544
0.864091199	196	1.965	0.864091199
0.883182342	197	1.975	0.883182342
0.897623189	198	1.985	0.897623189
0.919966096	199	1.995	0.919966096
0.939641259	200	2.005	0.939641259
0.961601265	201	2.015	0.961601265
0.981421425	202	2.025	0.981421425
1.0007131	203	2.035	1.0007131
1.024433803	204	2.045	1.024433803
1.043824084	205	2.055	1.043824084
1.064809512	206	2.065	1.064809512
1.086743189	207	2.075	1.086743189
1.10284325	208	2.085	1.10284325
1.123940306	209	2.095	1.123940306
1.142321688	210	2.105	1.142321688
1.156280101	211	2.115	1.156280101
1.177546855	212	2.125	1.177546855
1.188988062	213	2.135	1.188988062
1.20451231	214	2.145	1.20451231
1.210985713	215	2.155	1.210985713
1.216776909	216	2.165	1.216776909
1.227437069	217	2.175	1.227437069
1.234333384	218	2.185	1.234333384
1.22863749	219	2.195	1.22863749
1.242115911	220	2.205	1.242115911
1.240579849	221	2.215	1.240579849
1.240893538	222	2.225	1.240893538
1.240202729	223	2.235	1.240202729
1.237589783	224	2.245	1.237589783
1.233042629	225	2.255	1.233042629
1.234442746	226	2.265	1.234442746
1.224203499	227	2.275	1.224203499
1.21767578	228	2.285	1.21767578
1.211648778	229	2.295	1.211648778
1.20639677	230	2.305	1.20639677
1.199365985	231	2.315	1.199365985
1.196083054	232	2.325	1.196083054
1.182213369	233	2.335	1.182213369
1.174013734	234	2.345	1.174013734
1.166816363	235	2.355	1.166816363
1.159105598	236	2.365	1.159105598
1.145982603	237	2.375	1.145982603
1.131559392	238	2.385	1.131559392
1.131021257	239	2.395	1.131021257
1.12099786	240	2.405	1.12099786
1.105218496	241	2.415	1.105218496
1.099265143	242	2.425	1.099265143
1.091739727	243	2.435	1.091739727
1.081016826	244	2.445	1.081016826
1.07266758	245	2.455	1.07266758
1.062969931	246	2.465	1.062969931
1.053479257	247	2.475	1.053479257
1.047835156	248	2.485	1.047835156
1.037392544	249	2.495	1.037392544
1.025182324	250	2.505	1.025182324
1.021882315	251	2.515	1.021882315
1.011166506	252	2.525	1.011166506
1.003573939	253	2.535	1.003573939
0.998108905	254	2.545	0.998108905
0.990336183	255	2.555	0.990336183
0.982950856	256	2.565	0.982950856
0.976772516	257	2.575	0.976772516
0.972825611	258	2.585	0.972825611
0.964750858	259	2.595	0.964750858
0.962330414	260	2.605	0.962330414
0.955550454	261	2.615	0.955550454
0.951037183	262	2.625	0.951037183
0.944258929	263	2.635	0.944258929
0.937768604	264	2.645	0.937768604
0.934120624	265	2.655	0.934120624
0.931463511	266	2.665	0.931463511
0.922947944	267	2.675	0.922947944
0.923339724	268	2.685	0.923339724
0.918421463	269	2.695	0.918421463
0.915053647	270	2.705	0.915053647
0.911061906	271	2.715	0.911061906
0.909560279	272	2.725	0.909560279
0.90830628	273	2.735	0.90830628
0.9074982	274	2.745	0.9074982
0.902263141	275	2.755	0.902263141
0.903178879	276	2.765	0.903178879
0.901220362	277	2.775	0.901220362
0.90332955	278	2.785	0.90332955
0.898469039	279	2.795	0.898469039
0.896109472	280	2.805	0.896109472
0.898941795	281	2.815	0.898941795
0.900788809	282	2.825	0.900788809
0.902375779	283	2.835	0.902375779
0.90118806	284	2.845	0.90118806
0.905899159	285	2.855	0.905899159
0.902881641	286	2.865	0.902881641
0.904391275	287	2.875	0.904391275
0.905316714	288	2.885	0.905316714
0.909691905	289	2.895	0.909691905
0.913226133	290	2.905	0.913226133
0.913827826	291	2.915	0.913827826
0.919148363	292	2.925	0.919148363
0.918503873	293	2.935	0.918503873
0.92290772	294	2.945	0.92290772
0.927130954	295	2.955	0.927130954
0.932971823	296	2.965	0.932971823
0.936251912	297	2.975	0.936251912
0.941969772	298	2.985	0.941969772
0.945282938	299	2.995	0.945282938


==> anc/Data_JCP/SI-Figure_S2/TPI/GR-Shoulder-epsilon_1-T_1-rho_0.100.txt <==
# g(r) target	r/sigma	generated g(r)
0	0.005	1.00E-20
0	0.015	1.00E-20
0	0.025	1.00E-20
0	0.035	1.00E-20
0	0.045	1.00E-20
0	0.055	1.00E-20
0	0.065	1.00E-20
0	0.075	1.00E-20
0	0.085	1.00E-20
0	0.095	1.00E-20
0	0.105	1.00E-20
0	0.115	1.00E-20
0	0.125	1.00E-20
0	0.135	1.00E-20
0	0.145	1.00E-20
0	0.155	1.00E-20
0	0.165	1.00E-20
0	0.175	1.00E-20
0	0.185	1.00E-20
0	0.195	1.00E-20
0	0.205	1.00E-20
0	0.215	1.00E-20
0	0.225	1.00E-20
0	0.235	1.00E-20
0	0.245	1.00E-20
0	0.255	1.00E-20
0	0.265	1.00E-20
0	0.275	1.00E-20
0	0.285	1.00E-20
0	0.295	1.00E-20
0	0.305	1.00E-20
0	0.315	1.00E-20
0	0.325	1.00E-20
0	0.335	1.00E-20
0	0.345	1.00E-20
0	0.355	1.00E-20
0	0.365	1.00E-20
0	0.375	1.00E-20
0	0.385	1.00E-20
0	0.395	1.00E-20
0	0.405	1.00E-20
0	0.415	1.00E-20
0	0.425	1.00E-20
0	0.435	1.00E-20
0	0.445	1.00E-20
0	0.455	1.00E-20
0	0.465	1.00E-20
0	0.475	1.00E-20
0	0.485	1.00E-20
0	0.495	1.00E-20
0	0.505	1.00E-20
0	0.515	1.00E-20
0	0.525	1.00E-20
0	0.535	1.00E-20
0	0.545	1.00E-20
0	0.555	1.00E-20
0	0.565	1.00E-20
0	0.575	1.00E-20
0	0.585	1.00E-20
0	0.595	1.00E-20
0	0.605	1.00E-20
0	0.615	1.00E-20
0	0.625	1.00E-20
0	0.635	1.00E-20
0	0.645	1.00E-20
0	0.655	1.00E-20
0	0.665	1.00E-20
0	0.675	1.00E-20
0	0.685	1.00E-20
0	0.695	1.00E-20
0	0.705	1.00E-20
0	0.715	1.00E-20
0	0.725	1.00E-20
0	0.735	1.00E-20
0	0.745	1.00E-20
0	0.755	1.00E-20
0	0.765	1.00E-20
0	0.775	1.00E-20
0	0.785	1.00E-20
0	0.795	1.00E-20
0	0.805	1.00E-20
0	0.815	1.00E-20
0	0.825	1.00E-20
0	0.835	1.00E-20
0	0.845	1.00E-20
7.45E-05	0.855	7.45E-05
0.000588781	0.865	0.000588781
0.000873079	0.875	0.000873079
0.00316512	0.885	0.003165115
0.00654402	0.895	0.006544024
0.0142096	0.905	0.014209635
0.0278999	0.915	0.027899948
0.0399866	0.925	0.039986604
0.0605299	0.935	0.060529944
0.0900699	0.945	0.090069909
0.120458	0.955	0.120457794
0.147709	0.965	0.147708981
0.191443	0.975	0.191442992
0.243725	0.985	0.243725194
0.266868	0.995	0.266868449
0.317233	1.005	0.317233017
0.344966	1.015	0.344966379
0.38781	1.025	0.387810133
0.426197	1.035	0.426196947
0.459219	1.045	0.459219124
0.482866	1.055	0.482865537
0.516708	1.065	0.516708104
5.36E-01	1.075	0.535648915
5.63E-01	1.085	0.563452505
0.581679	1.095	0.581678614
0.599517	1.105	0.599517226
0.624344	1.115	0.624344144
0.632149	1.125	0.632149287
0.653952	1.135	0.653951535
0.659416	1.145	0.659415764
0.66677	1.155	0.666769644
0.685637	1.165	0.685636763
0.682456	1.175	0.682456396
0.691847	1.185	0.691847209
0.687017	1.195	0.687016618
0.700916	1.205	0.700915728
0.69499	1.215	0.694989684
0.706102	1.225	0.706102273
0.711983	1.235	0.711983182
0.71869	1.245	0.718690032
0.720978	1.255	0.720978233
0.714373	1.265	0.714372938
0.717508	1.275	0.717507932
0.71237	1.285	0.712370094
0.716406	1.295	0.716406173
0.721356	1.305	0.721356059
0.715047	1.315	0.715047455
0.708738	1.325	0.708737982
0.71206	1.335	0.712060408
0.724421	1.345	0.724421235
0.720907	1.355	0.720907291
0.718238	1.365	0.718237692
0.711625	1.375	0.711625156
0.716599	1.385	0.716599441
0.710778	1.395	0.71077799
0.70726	1.405	0.707259646
0.710225	1.415	0.710224716
0.712925	1.425	0.712924795
0.703343	1.435	0.703342848
0.698167	1.445	0.698167026
0.703082	1.455	0.703082002
0.696805	1.465	0.696805328
0.698081	1.475	0.698080556
0.702297	1.485	0.70229664
0.693426	1.495	0.693425844
0.692372	1.505	0.69237159
0.696836	1.515	0.696836019
0.693728	1.525	0.693727697
0.69348	1.535	0.693480079
0.682399	1.545	0.682398709
0.692953	1.555	0.692953458
0.68218	1.565	0.682179782
0.680637	1.575	0.680637482
0.686184	1.585	0.686183734
0.675695	1.595	0.675695055
0.676047	1.605	0.676046567
0.675014	1.615	0.675014055
0.677481	1.625	0.677480968
0.671663	1.635	0.671663063
0.676055	1.645	0.676055368
0.657776	1.655	0.657776321
0.661549	1.665	0.661549267
0.663453	1.675	0.663452821
0.668545	1.685	0.668545215
0.645333	1.695	0.645333388
0.651443	1.705	0.651443118
0.66034	1.715	0.660339891
0.646068	1.725	0.646067579
0.642711	1.735	0.642710774
0.64574	1.745	0.645740399
0.649026	1.755	0.649025696
0.635934	1.765	0.635934459
0.629805	1.775	0.629805251
0.636691	1.785	0.636691102
0.636442	1.795	0.636442441
0.626145	1.805	0.626144644
0.624484	1.815	0.62448366
0.631178	1.825	0.631177981
0.623714	1.835	0.623713911
0.626372	1.845	0.626371747
0.616886	1.855	0.616886275
0.623068	1.865	0.623068134
0.614584	1.875	0.61458424
0.612438	1.885	0.612438353
0.601379	1.895	0.601378921
0.609852	1.905	0.609851665
0.611388	1.915	0.611387688
0.603516	1.925	0.603515544
0.600068	1.935	0.600067598
0.595673	1.945	0.595673174
0.602005	1.955	0.60200459
0.598973	1.965	0.598973351
0.592363	1.975	0.59236261
0.587037	1.985	0.587037195
0.591626	1.995	0.591625593
0.587595	2.005	0.587595287
0.590777	2.015	0.59077683
0.57717	2.025	0.577170489
0.57277	2.035	0.572770094
0.57604	2.045	0.57603972
0.582902	2.055	0.582902075
0.577089	2.065	0.577088887
0.569644	2.075	0.569644304
0.570912	2.085	0.570912063
0.569797	2.095	0.569797487
0.573381	2.105	0.5733812
0.572085	2.115	0.572084889
0.567266	2.125	0.567265665
0.564132	2.135	0.564131591
0.566695	2.145	0.566695475
0.551747	2.155	0.551746983
0.56002	2.165	0.560019564
0.552352	2.175	0.552351803
0.552271	2.185	0.552271295
0.551669	2.195	0.551669462
0.546829	2.205	0.546828956
0.550999	2.215	0.550999443
0.546263	2.225	0.546262683
0.541312	2.235	0.541311953
0.541084	2.245	0.541084271
0.545714	2.255	0.545714421
0.539089	2.265	0.539089061
0.54601	2.275	0.54600989
0.542673	2.285	0.542673082
0.537202	2.295	0.537201678
0.533103	2.305	0.533103464
0.539271	2.315	0.539270572
0.543687	2.325	0.543686976
0.544821	2.335	0.54482111
0.548307	2.345	0.548307443
0.551548	2.355	0.551547907
0.555326	2.365	0.555326254
0.552211	2.375	0.552210692
0.569141	2.385	0.569140746
0.577955	2.395	0.577955061
0.583123	2.405	0.583122535
0.598449	2.415	0.598448947
0.616931	2.425	0.616930501
0.628018	2.435	0.628018216
0.649769	2.445	0.64976877
0.673157	2.455	0.673157339
0.699843	2.465	0.699842701
0.730839	2.475	0.730839499
0.763329	2.485	0.763328883
0.803442	2.495	0.80344222
0.844252	2.505	0.84425185
0.871777	2.515	0.871776738
0.920666	2.525	0.920665648
0.957592	2.535	0.957591658
0.993477	2.545	0.993477048
1.03352	2.555	1.033516694
1.05669	2.565	1.056689544
1.1094	2.575	1.109399575
1.12708	2.585	1.127075585
1.1483	2.595	1.148295248
1.16688	2.605	1.166883719
1.19283	2.615	1.19282826
1.2017	2.625	1.201695608
1.21929	2.635	1.219289945
1.23134	2.645	1.231335763
1.239	2.655	1.238998752
1.22396	2.665	1.223958247
1.23233	2.675	1.232329287
1.24185	2.685	1.241847195
1.24692	2.695	1.246924353
1.24817	2.705	1.248174848
1.24231	2.715	1.242311313
1.24504	2.725	1.245041377
1.24235	2.735	1.242351265
1.23627	2.745	1.236271533
1.24017	2.755	1.240172289
1.24216	2.765	1.242156843
1.24335	2.775	1.243347092
1.23717	2.785	1.237168234
1.23593	2.795	1.235930665
1.22751	2.805	1.227507322
1.22303	2.815	1.223033651
1.22652	2.825	1.226524048
1.21647	2.835	1.216471475
1.2083	2.845	1.20830209
1.21	2.855	1.210001237
1.20102	2.865	1.201022642
1.20384	2.875	1.203842454
1.19691	2.885	1.196911372
1.18765	2.895	1.187653218
1.1911	2.905	1.191103541
1.18979	2.915	1.189791032
1.17889	2.925	1.17888923
1.19077	2.935	1.190771798
1.17672	2.945	1.176719773
1.16817	2.955	1.168170353
1.17825	2.965	1.178251151
1.16975	2.975	1.169754058
1.15688	2.985	1.15687782
1.15803	2.995	1.158031559


==> anc/Data_JCP/SI-Figure_S2/TPI/GR-Shoulder-epsilon_1-T_1-rho_0.227.txt <==
# g(r) target	r/sigma	generated g(r)
0	0.005	1.00E-20
0	0.015	1.00E-20
0	0.025	1.00E-20
0	0.035	1.00E-20
0	0.045	1.00E-20
0	0.055	1.00E-20
0	0.065	1.00E-20
0	0.075	1.00E-20
0	0.085	1.00E-20
0	0.095	1.00E-20
0	0.105	1.00E-20
0	0.115	1.00E-20
0	0.125	1.00E-20
0	0.135	1.00E-20
0	0.145	1.00E-20
0	0.155	1.00E-20
0	0.165	1.00E-20
0	0.175	1.00E-20
0	0.185	1.00E-20
0	0.195	1.00E-20
0	0.205	1.00E-20
0	0.215	1.00E-20
0	0.225	1.00E-20
0	0.235	1.00E-20
0	0.245	1.00E-20
0	0.255	1.00E-20
0	0.265	1.00E-20
0	0.275	1.00E-20
0	0.285	1.00E-20
0	0.295	1.00E-20
0	0.305	1.00E-20
0	0.315	1.00E-20
0	0.325	1.00E-20
0	0.335	1.00E-20
0	0.345	1.00E-20
0	0.355	1.00E-20
0	0.365	1.00E-20
0	0.375	1.00E-20
0	0.385	1.00E-20
0	0.395	1.00E-20
0	0.405	1.00E-20
0	0.415	1.00E-20
0	0.425	1.00E-20
0	0.435	1.00E-20
0	0.445	1.00E-20
0	0.455	1.00E-20
0	0.465	1.00E-20
0	0.475	1.00E-20
0	0.485	1.00E-20
0	0.495	1.00E-20
0	0.505	1.00E-20
0	0.515	1.00E-20
0	0.525	1.00E-20
0	0.535	1.00E-20
0	0.545	1.00E-20
0	0.555	1.00E-20
0	0.565	1.00E-20
0	0.575	1.00E-20
0	0.585	1.00E-20
0	0.595	1.00E-20
0	0.605	1.00E-20
0	0.615	1.00E-20
0	0.625	1.00E-20
0	0.635	1.00E-20
0	0.645	1.00E-20
0	0.655	1.00E-20
0	0.665	1.00E-20
0	0.675	1.00E-20
0	0.685	1.00E-20
0	0.695	1.00E-20
0	0.705	1.00E-20
0	0.715	1.00E-20
0	0.725	1.00E-20
0	0.735	1.00E-20
0	0.745	1.00E-20
0	0.755	1.00E-20
0	0.765	1.00E-20
0	0.775	1.00E-20
0	0.785	1.00E-20
0	0.795	1.00E-20
0	0.805	1.00E-20
0	0.815	1.00E-20
0	0.825	1.00E-20
0	0.835	1.00E-20
0	0.845	1.00E-20
0.000164005	0.855	0.000164005
0.000940234	0.865	0.000940234
0.00221154	0.875	0.002211543
0.00605263	0.885	0.006052633
0.0132548	0.895	0.013254752
0.0238304	0.905	0.023830438
0.0444121	0.915	0.044412125
0.0698849	0.925	0.069884918
0.105851	0.935	0.105850841
0.153846	0.945	0.15384644
0.201953	0.955	0.201952818
0.263709	0.965	0.263709471
0.324084	0.975	0.324084264
0.385625	0.985	0.385624822
0.45041	0.995	0.450409933
0.512064	1.005	0.512064033
0.581207	1.015	0.581206871
0.641066	1.025	0.641065919
0.707328	1.035	0.707328206
0.749833	1.045	0.749832702
0.80033	1.055	0.800330354
0.832605	1.065	0.832605074
8.77E-01	1.075	0.877166954
9.15E-01	1.085	0.914962411
0.942822	1.095	0.942821679
0.974593	1.105	0.97459283
1.00237	1.115	1.002373369
1.02141	1.125	1.021408593
1.03702	1.135	1.037019745
1.04462	1.145	1.044618305
1.06476	1.155	1.064760136
1.07659	1.165	1.076588057
1.08518	1.175	1.085183413
1.09278	1.185	1.092781701
1.09206	1.195	1.092062296
1.10085	1.205	1.10085054
1.10303	1.215	1.103031093
1.1117	1.225	1.111700783
1.11192	1.235	1.111918784
1.10067	1.245	1.100667527
1.11552	1.255	1.115517574
1.11661	1.265	1.116609199
1.11958	1.275	1.119575358
1.1094	1.285	1.109400445
1.12028	1.295	1.120281014
1.12334	1.305	1.123344262
1.11009	1.315	1.110088467
1.11143	1.325	1.111425625
1.11041	1.335	1.110410927
1.10428	1.345	1.10428191
1.10596	1.355	1.105963475
1.09796	1.365	1.097963907
1.10077	1.375	1.100768362
1.08446	1.385	1.084457721
1.08676	1.395	1.086755879
1.08986	1.405	1.089859676
1.08444	1.415	1.084436757
1.08871	1.425	1.088713786
1.07577	1.435	1.075772011
1.06961	1.445	1.069608167
1.06983	1.455	1.069831928
1.06412	1.465	1.064118215
1.06401	1.475	1.064014906
1.04539	1.485	1.045386342
1.05002	1.495	1.050024462
1.05277	1.505	1.052774764
1.04079	1.515	1.040790628
1.04647	1.525	1.046471049
1.03152	1.535	1.03152336
1.02975	1.545	1.029747888
1.02789	1.555	1.02788704
1.01474	1.565	1.014742403
1.00299	1.575	1.002993316
1.00201	1.585	1.002008858
1.00716	1.595	1.007155637
0.993647	1.605	0.993646506
0.982979	1.615	0.982978924
0.985956	1.625	0.985955974
0.979823	1.635	0.979822745
0.967746	1.645	0.967745933
0.964068	1.655	0.964067559
0.954589	1.665	0.954588572
0.950748	1.675	0.950748035
0.944923	1.685	0.944922531
0.939166	1.695	0.939165764
0.932769	1.705	0.932769234
0.917878	1.715	0.917878471
0.92215	1.725	0.922149613
0.915121	1.735	0.915121223
0.903963	1.745	0.90396263
0.904629	1.755	0.904628571
0.887062	1.765	0.887061737
0.878004	1.775	0.878003617
0.872425	1.785	0.872424949
0.868533	1.795	0.868533325
0.867823	1.805	0.867823368
0.852566	1.815	0.852565686
0.846234	1.825	0.846234449
0.840553	1.835	0.840552983
0.841378	1.845	0.841378118
0.830084	1.855	0.830084392
0.831814	1.865	0.831813946
0.81438	1.875	0.814379718
0.812737	1.885	0.812737431
0.799184	1.895	0.799184135
0.796137	1.905	0.796137238
0.795949	1.915	0.795948623
0.788885	1.925	0.788885498
0.778808	1.935	0.778808261
0.774804	1.945	0.774804106
0.769234	1.955	0.769234248
0.767089	1.965	0.767089325
0.755438	1.975	0.75543795
0.753723	1.985	0.753723224
0.746796	1.995	0.746796259
0.744261	2.005	0.744260526
0.738117	2.015	0.738117344
0.730982	2.025	0.730982285
0.724055	2.035	0.724055163
0.72622	2.045	0.726219533
0.718946	2.055	0.718946295
0.708158	2.065	0.708158095
0.710895	2.075	0.710894895
0.707606	2.085	0.707606384
0.699008	2.095	0.699008015
0.696926	2.105	0.696926351
0.691563	2.115	0.691562629
0.688071	2.125	0.68807066
0.677899	2.135	0.67789901
0.67823	2.145	0.678229549
0.67844	2.155	0.678439894
0.67348	2.165	0.67347974
0.667147	2.175	0.667146833
0.659447	2.185	0.659447185
0.657082	2.195	0.657081707
0.65414	2.205	0.654139901
0.649579	2.215	0.64957868
0.653579	2.225	0.653579074
0.649827	2.235	0.64982661
0.643359	2.245	0.643359299
0.638939	2.255	0.638939231
0.635673	2.265	0.63567256
0.635837	2.275	0.63583698
0.630698	2.285	0.630697814
0.629037	2.295	0.629037256
0.633548	2.305	0.633547606
0.631501	2.315	0.631501422
0.626445	2.325	0.626445195
0.626993	2.335	0.626993217
0.627919	2.345	0.627919268
0.637174	2.355	0.637173526
0.632724	2.365	0.632724315
0.637629	2.375	0.63762939
0.640388	2.385	0.640388493
0.654026	2.395	0.654026361
0.663703	2.405	0.663702656
0.672962	2.415	0.672962045
0.692056	2.425	0.692056202
0.702586	2.435	0.70258581
0.726794	2.445	0.726793666
0.754768	2.455	0.754768296
0.781003	2.465	0.781002777
0.810844	2.475	0.810843905
0.847961	2.485	0.847961127
0.886377	2.495	0.886376961
0.922113	2.505	0.922112619
0.969072	2.515	0.969071994
1.01168	2.525	1.011683144
1.05273	2.535	1.052730108
1.08778	2.545	1.0877794
1.12452	2.555	1.124519124
1.16006	2.565	1.160064883
1.19645	2.575	1.196445464
1.21503	2.585	1.215034122
1.24205	2.595	1.242049699
1.26616	2.605	1.266155645
1.27619	2.615	1.27618882
1.28509	2.625	1.285087857
1.30871	2.635	1.308713447
1.30671	2.645	1.306713202
1.30722	2.655	1.307220908
1.31433	2.665	1.314333514
1.31405	2.675	1.314054083
1.30442	2.685	1.30441798
1.31374	2.695	1.313740785
1.30612	2.705	1.306115868
1.30147	2.715	1.301470402
1.29871	2.725	1.29871154
1.29263	2.735	1.29263002
1.28913	2.745	1.28912656
1.28782	2.755	1.287816797
1.27732	2.765	1.277316962
1.27492	2.775	1.274917187
1.2641	2.785	1.264095993
1.25929	2.795	1.259292338
1.25396	2.805	1.253963034
1.24575	2.815	1.245752531
1.23494	2.825	1.23493961
1.23157	2.835	1.231572801
1.22188	2.845	1.221881354
1.22156	2.855	1.221560265
1.21817	2.865	1.218167733
1.20408	2.875	1.204078324
1.20239	2.885	1.202393304
1.20069	2.895	1.200690863
1.18592	2.905	1.185918947
1.18068	2.915	1.180676865
1.17179	2.925	1.17178883
1.16511	2.935	1.165111313
1.16421	2.945	1.164211927
1.16185	2.955	1.161847575
1.1608	2.965	1.160804465
1.14469	2.975	1.144694811
1.14025	2.985	1.140249294
1.13856	2.995	1.138558363


==> anc/Data_JCP/SI-Figure_S2/TPI/GR-WCA-rho-0.2.txt <==
##g(r) target	id	r/sigma	generated g(r)
0	0	0.005	1.00E-20
0	1	0.015	1.00E-20
0	2	0.025	1.00E-20
0	3	0.035	1.00E-20
0	4	0.045	1.00E-20
0	5	0.055	1.00E-20
0	6	0.065	1.00E-20
0	7	0.075	1.00E-20
0	8	0.085	1.00E-20
0	9	0.095	1.00E-20
0	10	0.105	1.00E-20
0	11	0.115	1.00E-20
0	12	0.125	1.00E-20
0	13	0.135	1.00E-20
0	14	0.145	1.00E-20
0	15	0.155	1.00E-20
0	16	0.165	1.00E-20
0	17	0.175	1.00E-20
0	18	0.185	1.00E-20
0	19	0.195	1.00E-20
0	20	0.205	1.00E-20
0	21	0.215	1.00E-20
0	22	0.225	1.00E-20
0	23	0.235	1.00E-20
0	24	0.245	1.00E-20
0	25	0.255	1.00E-20
0	26	0.265	1.00E-20
0	27	0.275	1.00E-20
0	28	0.285	1.00E-20
0	29	0.295	1.00E-20
0	30	0.305	1.00E-20
0	31	0.315	1.00E-20
0	32	0.325	1.00E-20
0	33	0.335	1.00E-20
0	34	0.345	1.00E-20
0	35	0.355	1.00E-20
0	36	0.365	1.00E-20
0	37	0.375	1.00E-20
0	38	0.385	1.00E-20
0	39	0.395	1.00E-20
0	40	0.405	1.00E-20
0	41	0.415	1.00E-20
0	42	0.425	1.00E-20
0	43	0.435	1.00E-20
0	44	0.445	1.00E-20
0	45	0.455	1.00E-20
0	46	0.465	1.00E-20
0	47	0.475	1.00E-20
0	48	0.485	1.00E-20
0	49	0.495	1.00E-20
0	50	0.505	1.00E-20
0	51	0.515	1.00E-20
0	52	0.525	1.00E-20
0	53	0.535	1.00E-20
0	54	0.545	1.00E-20
0	55	0.555	1.00E-20
0	56	0.565	1.00E-20
0	57	0.575	1.00E-20
0	58	0.585	1.00E-20
0	59	0.595	1.00E-20
0	60	0.605	1.00E-20
0	61	0.615	1.00E-20
0	62	0.625	1.00E-20
0	63	0.635	1.00E-20
0	64	0.645	1.00E-20
0	65	0.655	1.00E-20
0	66	0.665	1.00E-20
0	67	0.675	1.00E-20
0	68	0.685	1.00E-20
0	69	0.695	1.00E-20
0	70	0.705	1.00E-20
0	71	0.715	1.00E-20
0	72	0.725	1.00E-20
0	73	0.735	1.00E-20
0	74	0.745	1.00E-20
0	75	0.755	1.00E-20
0	76	0.765	1.00E-20
0	77	0.775	1.00E-20
0	78	0.785	1.00E-20
0	79	0.795	1.00E-20
0	80	0.805	1.00E-20
0	81	0.815	1.00E-20
0	82	0.825	1.00E-20
0	83	0.835	1.00E-20
0	84	0.845	1.00E-20
0	85	0.855	1.00E-20
0	86	0.865	1.00E-20
7.28E-05	87	0.875	7.28E-05
0.000107902	88	0.885	0.000107902
0.000355654	89	0.895	0.000355654
0.001582756	90	0.905	0.001582756
0.005183407	91	0.915	0.005183407
0.011493568	92	0.925	0.011493568
0.027711684	93	0.935	0.027711684
0.055746335	94	0.945	0.055746335
0.096926194	95	0.955	0.096926194
0.159023001	96	0.965	0.159023001
0.229574884	97	0.975	0.229574884
0.323383455	98	0.985	0.323383455
0.428838595	99	0.995	0.428838595
0.544579123	100	1.005	0.544579123
0.667792189	101	1.015	0.667792189
0.776707177	102	1.025	0.776707177
0.890775608	103	1.035	0.890775608
0.97820131	104	1.045	0.97820131
1.057844826	105	1.055	1.057844826
1.121915324	106	1.065	1.121915324
1.176206847	107	1.075	1.176206847
1.210252326	108	1.085	1.210252326
1.242396916	109	1.095	1.242396916
1.26183224	110	1.105	1.26183224
1.265189017	111	1.115	1.265189017
1.268853942	112	1.125	1.268853942
1.259469487	113	1.135	1.259469487
1.250332353	114	1.145	1.250332353
1.250227531	115	1.155	1.250227531
1.246681844	116	1.165	1.246681844
1.242735976	117	1.175	1.242735976
1.226957019	118	1.185	1.226957019
1.229315444	119	1.195	1.229315444
1.216234339	120	1.205	1.216234339
1.211804427	121	1.215	1.211804427
1.212305938	122	1.225	1.212305938
1.199216387	123	1.235	1.199216387
1.201754047	124	1.245	1.201754047
1.204682443	125	1.255	1.204682443
1.185622547	126	1.265	1.185622547
1.188007392	127	1.275	1.188007392
1.170909728	128	1.285	1.170909728
1.170372605	129	1.295	1.170372605
1.165794713	130	1.305	1.165794713
1.16663599	131	1.315	1.16663599
1.151440969	132	1.325	1.151440969
1.149396732	133	1.335	1.149396732
1.154269746	134	1.345	1.154269746
1.156345818	135	1.355	1.156345818
1.140715363	136	1.365	1.140715363
1.138530801	137	1.375	1.138530801
1.136860421	138	1.385	1.136860421
1.132749654	139	1.395	1.132749654
1.128788026	140	1.405	1.128788026
1.126142135	141	1.415	1.126142135
1.103719985	142	1.425	1.103719985
1.106786765	143	1.435	1.106786765
1.107476092	144	1.445	1.107476092
1.111196842	145	1.455	1.111196842
1.108544054	146	1.465	1.108544054
1.105344567	147	1.475	1.105344567
1.089648691	148	1.485	1.089648691
1.087768146	149	1.495	1.087768146
1.087625753	150	1.505	1.087625753
1.089670338	151	1.515	1.089670338
1.067893141	152	1.525	1.067893141
1.077919622	153	1.535	1.077919622
1.065029855	154	1.545	1.065029855
1.072509851	155	1.555	1.072509851
1.067507628	156	1.565	1.067507628
1.066226963	157	1.575	1.066226963
1.061267251	158	1.585	1.061267251
1.052138903	159	1.595	1.052138903
1.051176255	160	1.605	1.051176255
1.054640477	161	1.615	1.054640477
1.04033465	162	1.625	1.04033465
1.038274284	163	1.635	1.038274284
1.03912214	164	1.645	1.03912214
1.039267353	165	1.655	1.039267353
1.027538724	166	1.665	1.027538724
1.02680118	167	1.675	1.02680118
1.035253316	168	1.685	1.035253316
1.02907051	169	1.695	1.02907051
1.022885552	170	1.705	1.022885552
1.027018032	171	1.715	1.027018032
1.020473816	172	1.725	1.020473816
1.011436543	173	1.735	1.011436543
1.009653421	174	1.745	1.009653421
1.005478357	175	1.755	1.005478357
1.01274844	176	1.765	1.01274844
1.002362315	177	1.775	1.002362315
1.006126728	178	1.785	1.006126728
1.003678064	179	1.795	1.003678064
1.001891389	180	1.805	1.001891389
0.994757854	181	1.815	0.994757854
0.994155902	182	1.825	0.994155902
0.991669732	183	1.835	0.991669732
0.993868705	184	1.845	0.993868705
0.986400296	185	1.855	0.986400296
0.98918424	186	1.865	0.98918424
0.999119559	187	1.875	0.999119559
0.985156433	188	1.885	0.985156433
0.986374308	189	1.895	0.986374308
0.987011285	190	1.905	0.987011285
0.974975702	191	1.915	0.974975702
0.98012988	192	1.925	0.98012988
0.980756352	193	1.935	0.980756352
0.976581277	194	1.945	0.976581277
0.981517896	195	1.955	0.981517896
0.976344705	196	1.965	0.976344705
0.979508017	197	1.975	0.979508017
0.98262342	198	1.985	0.98262342
0.983234508	199	1.995	0.983234508
0.968757485	200	2.005	0.968757485
0.97514984	201	2.015	0.97514984
0.987122184	202	2.025	0.987122184
0.98633832	203	2.035	0.98633832
0.976518696	204	2.045	0.976518696
0.974291574	205	2.055	0.974291574
0.981442637	206	2.065	0.981442637
0.980072305	207	2.075	0.980072305
0.983982115	208	2.085	0.983982115
0.989753824	209	2.095	0.989753824
0.98152857	210	2.105	0.98152857
0.989454617	211	2.115	0.989454617
0.984918195	212	2.125	0.984918195
0.988460288	213	2.135	0.988460288
0.982190044	214	2.145	0.982190044
0.990098839	215	2.155	0.990098839
0.990847952	216	2.165	0.990847952
0.991707256	217	2.175	0.991707256
0.991713753	218	2.185	0.991713753
0.99408395	219	2.195	0.99408395
0.988016564	220	2.205	0.988016564
0.992278977	221	2.215	0.992278977
0.993284212	222	2.225	0.993284212
0.992713825	223	2.235	0.992713825
0.986335289	224	2.245	0.986335289
0.990275466	225	2.255	0.990275466
0.991693396	226	2.265	0.991693396
0.999912792	227	2.275	0.999912792
0.994519886	228	2.285	0.994519886
0.993501327	229	2.295	0.993501327
0.998125898	230	2.305	0.998125898
1.001473026	231	2.315	1.001473026
0.999547806	232	2.325	0.999547806
0.995989589	233	2.335	0.995989589
1.0013934	234	2.345	1.0013934
0.997600755	235	2.355	0.997600755
0.996357051	236	2.365	0.996357051
1.000337401	237	2.375	1.000337401
0.996877163	238	2.385	0.996877163
0.993485691	239	2.395	0.993485691
0.999678337	240	2.405	0.999678337
1.00732228	241	2.415	1.00732228
0.989661533	242	2.425	0.989661533
0.998002803	243	2.435	0.998002803
1.002682651	244	2.445	1.002682651
1.004562662	245	2.455	1.004562662
1.003728566	246	2.465	1.003728566
1.001370749	247	2.475	1.001370749
1.001888373	248	2.485	1.001888373
1.007670864	249	2.495	1.007670864
1.004944338	250	2.505	1.004944338
1.006213621	251	2.515	1.006213621
0.992483922	252	2.525	0.992483922
1.001891354	253	2.535	1.001891354
0.996141096	254	2.545	0.996141096
0.997973128	255	2.555	0.997973128
1.007385639	256	2.565	1.007385639
1.000568497	257	2.575	1.000568497
1.001857279	258	2.585	1.001857279
1.00493927	259	2.595	1.00493927
1.00375754	260	2.605	1.00375754
1.005201927	261	2.615	1.005201927
1.001190695	262	2.625	1.001190695
0.999903765	263	2.635	0.999903765
1.00656927	264	2.645	1.00656927
1.002682136	265	2.655	1.002682136
1.003040436	266	2.665	1.003040436
0.997470139	267	2.675	0.997470139
0.999682724	268	2.685	0.999682724
0.99925682	269	2.695	0.99925682
1.003670492	270	2.705	1.003670492
1.008497168	271	2.715	1.008497168
1.000672833	272	2.725	1.000672833
1.002344447	273	2.735	1.002344447
1.001046905	274	2.745	1.001046905
0.997228479	275	2.755	0.997228479
0.997386326	276	2.765	0.997386326
0.99559303	277	2.775	0.99559303
1.000430257	278	2.785	1.000430257
1.00123549	279	2.795	1.00123549
1.00127467	280	2.805	1.00127467
0.998938969	281	2.815	0.998938969
0.996935296	282	2.825	0.996935296
1.003490161	283	2.835	1.003490161
1.002480345	284	2.845	1.002480345
1.00135496	285	2.855	1.00135496
1.00244838	286	2.865	1.00244838
0.994787592	287	2.875	0.994787592
1.000155039	288	2.885	1.000155039
1.003836131	289	2.895	1.003836131
1.003963626	290	2.905	1.003963626
1.001120081	291	2.915	1.001120081
1.004716589	292	2.925	1.004716589
0.999015849	293	2.935	0.999015849
0.998250067	294	2.945	0.998250067
0.998297361	295	2.955	0.998297361
1.002252086	296	2.965	1.002252086
1.008255927	297	2.975	1.008255927
1.006157822	298	2.985	1.006157822
1.006231222	299	2.995	1.006231222


==> anc/Data_JCP/SI-Figure_S2/TPI/GR-WCA-rho-0.6.txt <==
#g(r) target		r/sigma	generated g(r)
0	0	0.005	0.00000000000000000001
0	1	0.015	0.00000000000000000001
0	2	0.025	0.00000000000000000001
0	3	0.035	0.00000000000000000001
0	4	0.045	0.00000000000000000001
0	5	0.055	0.00000000000000000001
0	6	0.065	0.00000000000000000001
0	7	0.075	0.00000000000000000001
0	8	0.085	0.00000000000000000001
0	9	0.095	0.00000000000000000001
0	10	0.105	0.00000000000000000001
0	11	0.115	0.00000000000000000001
0	12	0.125	0.00000000000000000001
0	13	0.135	0.00000000000000000001
0	14	0.145	0.00000000000000000001
0	15	0.155	0.00000000000000000001
0	16	0.165	0.00000000000000000001
0	17	0.175	0.00000000000000000001
0	18	0.185	0.00000000000000000001
0	19	0.195	0.00000000000000000001
0	20	0.205	0.00000000000000000001
0	21	0.215	0.00000000000000000001
0	22	0.225	0.00000000000000000001
0	23	0.235	0.00000000000000000001
0	24	0.245	0.00000000000000000001
0	25	0.255	0.00000000000000000001
0	26	0.265	0.00000000000000000001
0	27	0.275	0.00000000000000000001
0	28	0.285	0.00000000000000000001
0	29	0.295	0.00000000000000000001
0	30	0.305	0.00000000000000000001
0	31	0.315	0.00000000000000000001
0	32	0.325	0.00000000000000000001
0	33	0.335	0.00000000000000000001
0	34	0.345	0.00000000000000000001
0	35	0.355	0.00000000000000000001
0	36	0.365	0.00000000000000000001
0	37	0.375	0.00000000000000000001
0	38	0.385	0.00000000000000000001
0	39	0.395	0.00000000000000000001
0	40	0.405	0.00000000000000000001
0	41	0.415	0.00000000000000000001
0	42	0.425	0.00000000000000000001
0	43	0.435	0.00000000000000000001
0	44	0.445	0.00000000000000000001
0	45	0.455	0.00000000000000000001
0	46	0.465	0.00000000000000000001
0	47	0.475	0.00000000000000000001
0	48	0.485	0.00000000000000000001
0	49	0.495	0.00000000000000000001
0	50	0.505	0.00000000000000000001
0	51	0.515	0.00000000000000000001
0	52	0.525	0.00000000000000000001
0	53	0.535	0.00000000000000000001
0	54	0.545	0.00000000000000000001
0	55	0.555	0.00000000000000000001
0	56	0.565	0.00000000000000000001
0	57	0.575	0.00000000000000000001
0	58	0.585	0.00000000000000000001
0	59	0.595	0.00000000000000000001
0	60	0.605	0.00000000000000000001
0	61	0.615	0.00000000000000000001
0	62	0.625	0.00000000000000000001
0	63	0.635	0.00000000000000000001
0	64	0.645	0.00000000000000000001
0	65	0.655	0.00000000000000000001
0	66	0.665	0.00000000000000000001
0	67	0.675	0.00000000000000000001
0	68	0.685	0.00000000000000000001
0	69	0.695	0.00000000000000000001
0	70	0.705	0.00000000000000000001
0	71	0.715	0.00000000000000000001
0	72	0.725	0.00000000000000000001
0	73	0.735	0.00000000000000000001
0	74	0.745	0.00000000000000000001
0	75	0.755	0.00000000000000000001
0	76	0.765	0.00000000000000000001
0	77	0.775	0.00000000000000000001
0	78	0.785	0.00000000000000000001
0	79	0.795	0.00000000000000000001
0	80	0.805	0.00000000000000000001
0	81	0.815	0.00000000000000000001
0	82	0.825	0.00000000000000000001
0	83	0.835	0.00000000000000000001
0	84	0.845	0.00000000000000000001
0	85	0.855	0.00000000000000000001
1.23E-05	86	0.865	0.0000123
6.06E-05	87	0.875	0.0000606
0.000179836	88	0.885	0.000179836
0.001185512	89	0.895	0.001185512
0.00446689	90	0.905	0.00446689
0.012628032	91	0.915	0.012628032
0.032289814	92	0.925	0.032289814
0.071401276	93	0.935	0.071401276
0.138069018	94	0.945	0.138069018
0.240915587	95	0.955	0.240915587
0.382477641	96	0.965	0.382477641
0.564012471	97	0.975	0.564012471
0.767046036	98	0.985	0.767046036
1.004014429	99	0.995	1.004014429
1.239867155	100	1.005	1.239867155
1.459406401	101	1.015	1.459406401
1.67618363	102	1.025	1.67618363
1.855351953	103	1.035	1.855351953
1.995229318	104	1.045	1.995229318
2.131318518	105	1.055	2.131318518
2.203810278	106	1.065	2.203810278
2.254097888	107	1.075	2.254097888
2.277054952	108	1.085	2.277054952
2.279379789	109	1.095	2.279379789
2.25470943	110	1.105	2.25470943
2.221346238	111	1.115	2.221346238
2.166799057	112	1.125	2.166799057
2.104724797	113	1.135	2.104724797
2.051843133	114	1.145	2.051843133
2.001659337	115	1.155	2.001659337
1.948630281	116	1.165	1.948630281
1.90222891	117	1.175	1.90222891
1.850620549	118	1.185	1.850620549
1.801083462	119	1.195	1.801083462
1.76642175	120	1.205	1.76642175
1.725877076	121	1.215	1.725877076
1.681845501	122	1.225	1.681845501
1.646044427	123	1.235	1.646044427
1.603966499	124	1.245	1.603966499
1.561772873	125	1.255	1.561772873
1.531678654	126	1.265	1.531678654
1.494874766	127	1.275	1.494874766
1.455481244	128	1.285	1.455481244
1.429526831	129	1.295	1.429526831
1.397368205	130	1.305	1.397368205
1.367385039	131	1.315	1.367385039
1.343387837	132	1.325	1.343387837
1.312922972	133	1.335	1.312922972
1.285222512	134	1.345	1.285222512
1.262034097	135	1.355	1.262034097
1.235345511	136	1.365	1.235345511
1.205696116	137	1.375	1.205696116
1.188065795	138	1.385	1.188065795
1.151308224	139	1.395	1.151308224
1.137079942	140	1.405	1.137079942
1.114916931	141	1.415	1.114916931
1.100883118	142	1.425	1.100883118
1.075436384	143	1.435	1.075436384
1.055893002	144	1.445	1.055893002
1.038528846	145	1.455	1.038528846
1.013521854	146	1.465	1.013521854
1.00454284	147	1.475	1.00454284
0.982287875	148	1.485	0.982287875
0.969443454	149	1.495	0.969443454
0.952842843	150	1.505	0.952842843
0.939318817	151	1.515	0.939318817
0.927363675	152	1.525	0.927363675
0.916013596	153	1.535	0.916013596
0.903072961	154	1.545	0.903072961
0.887630829	155	1.555	0.887630829
0.876670851	156	1.565	0.876670851
0.861403814	157	1.575	0.861403814
0.852293966	158	1.585	0.852293966
0.842127553	159	1.595	0.842127553
0.83561138	160	1.605	0.83561138
0.820168619	161	1.615	0.820168619
0.81773973	162	1.625	0.81773973
0.809227445	163	1.635	0.809227445
0.799496393	164	1.645	0.799496393
0.792633289	165	1.655	0.792633289
0.783947225	166	1.665	0.783947225
0.7785068	167	1.675	0.7785068
0.769995078	168	1.685	0.769995078
0.766128391	169	1.695	0.766128391
0.760545932	170	1.705	0.760545932
0.756804181	171	1.715	0.756804181
0.751100615	172	1.725	0.751100615
0.753327282	173	1.735	0.753327282
0.744449906	174	1.745	0.744449906
0.743853627	175	1.755	0.743853627
0.739873608	176	1.765	0.739873608
0.740846086	177	1.775	0.740846086
0.74015519	178	1.785	0.74015519
0.735860342	179	1.795	0.735860342
0.736715446	180	1.805	0.736715446
0.736725162	181	1.815	0.736725162
0.744083515	182	1.825	0.744083515
0.746660743	183	1.835	0.746660743
0.743971004	184	1.845	0.743971004
0.74773938	185	1.855	0.74773938
0.750505872	186	1.865	0.750505872
0.751471638	187	1.875	0.751471638
0.762553408	188	1.885	0.762553408
0.769643629	189	1.895	0.769643629
0.774531777	190	1.905	0.774531777
0.78071525	191	1.915	0.78071525
0.792903037	192	1.925	0.792903037
0.799777579	193	1.935	0.799777579
0.806494149	194	1.945	0.806494149
0.821163524	195	1.955	0.821163524
0.832843373	196	1.965	0.832843373
0.843797873	197	1.975	0.843797873
0.855780539	198	1.985	0.855780539
0.877647103	199	1.995	0.877647103
0.887573911	200	2.005	0.887573911
0.904826787	201	2.015	0.904826787
0.922082174	202	2.025	0.922082174
0.935877991	203	2.035	0.935877991
0.952714201	204	2.045	0.952714201
0.970734145	205	2.055	0.970734145
0.988070882	206	2.065	0.988070882
1.004652475	207	2.075	1.004652475
1.020672991	208	2.085	1.020672991
1.03134429	209	2.095	1.03134429
1.045240953	210	2.105	1.045240953
1.060631618	211	2.115	1.060631618
1.067533965	212	2.125	1.067533965
1.082025006	213	2.135	1.082025006
1.093848304	214	2.145	1.093848304
1.103814	215	2.155	1.103814
1.110105115	216	2.165	1.110105115
1.117231113	217	2.175	1.117231113
1.124223901	218	2.185	1.124223901
1.129030906	219	2.195	1.129030906
1.135396688	220	2.205	1.135396688
1.134284945	221	2.215	1.134284945
1.14126612	222	2.225	1.14126612
1.143888471	223	2.235	1.143888471
1.147338178	224	2.245	1.147338178
1.143402989	225	2.255	1.143402989
1.145133283	226	2.265	1.145133283
1.148909802	227	2.275	1.148909802
1.145957381	228	2.285	1.145957381
1.144334443	229	2.295	1.144334443
1.146601464	230	2.305	1.146601464
1.143417694	231	2.315	1.143417694
1.138303534	232	2.325	1.138303534
1.14112163	233	2.335	1.14112163
1.134386755	234	2.345	1.134386755
1.130060919	235	2.355	1.130060919
1.130980374	236	2.365	1.130980374
1.129189243	237	2.375	1.129189243
1.120032614	238	2.385	1.120032614
1.116729431	239	2.395	1.116729431
1.112743421	240	2.405	1.112743421
1.110279821	241	2.415	1.110279821
1.106086382	242	2.425	1.106086382
1.098912048	243	2.435	1.098912048
1.097394488	244	2.445	1.097394488
1.085542599	245	2.455	1.085542599
1.083239319	246	2.465	1.083239319
1.079325591	247	2.475	1.079325591
1.071566428	248	2.485	1.071566428
1.070091071	249	2.495	1.070091071
1.06462903	250	2.505	1.06462903
1.061349365	251	2.515	1.061349365
1.051599215	252	2.525	1.051599215
1.047187206	253	2.535	1.047187206
1.043226778	254	2.545	1.043226778
1.037216813	255	2.555	1.037216813
1.034157589	256	2.565	1.034157589
1.029589294	257	2.575	1.029589294
1.022203663	258	2.585	1.022203663
1.023907022	259	2.595	1.023907022
1.014604107	260	2.605	1.014604107
1.009044368	261	2.615	1.009044368
1.004678967	262	2.625	1.004678967
1.004268698	263	2.635	1.004268698
0.994089597	264	2.645	0.994089597
0.988858735	265	2.655	0.988858735
0.991367083	266	2.665	0.991367083
0.984587017	267	2.675	0.984587017
0.983563717	268	2.685	0.983563717
0.973106984	269	2.695	0.973106984
0.971768899	270	2.705	0.971768899
0.968822742	271	2.715	0.968822742
0.966272003	272	2.725	0.966272003
0.964550725	273	2.735	0.964550725
0.960317928	274	2.745	0.960317928
0.956189033	275	2.755	0.956189033
0.951679406	276	2.765	0.951679406
0.953209065	277	2.775	0.953209065
0.947062394	278	2.785	0.947062394
0.947811817	279	2.795	0.947811817
0.946880182	280	2.805	0.946880182
0.942016341	281	2.815	0.942016341
0.943620737	282	2.825	0.943620737
0.939311703	283	2.835	0.939311703
0.93747203	284	2.845	0.93747203
0.94087794	285	2.855	0.94087794
0.937382803	286	2.865	0.937382803
0.935096646	287	2.875	0.935096646
0.935864165	288	2.885	0.935864165
0.937817524	289	2.895	0.937817524
0.937394308	290	2.905	0.937394308
0.936930317	291	2.915	0.936930317
0.938577055	292	2.925	0.938577055
0.937649463	293	2.935	0.937649463
0.940788557	294	2.945	0.940788557
0.941213429	295	2.955	0.941213429
0.93827162	296	2.965	0.93827162
0.94177285	297	2.975	0.94177285
0.942979264	298	2.985	0.942979264
0.946416596	299	2.995	0.946416596

